Bosonic string massive scalar amplitudes and absence of "chaos''

We compute directly in covariant formalism various four point massive scalar amplitudes in bosonic string with scalars up to level 11. The most ``difficult'' amplitude we consider is four identical scalars at level 4, i.e. the first non trivial amplitude with four identical massive scalars. All other amplitudes have at least one tachyon. All computed amplitudes are perfectly regular and show no sign of erratic behavior. While this could be naively expected it is not completely trivial because of higher spins exchanged. We give a naive argument based on a very simple model of why this can reasonably be expected and we check on the explicit examples that the intuition derived from the model is sensible. Furthermore we discuss the complications due to null states (BRST exact states) in actually computing the covariant bosonic string spectrum and how these can be overcome by using a ``$\Pi$ gauge'' which makes manifest that the degeneration of any spin at any mass level is independent on the spacetime dimension as predicted by Curtright et al at the end of 90s.

==> anc/compute_amp_make_tex_and_plot/00README <==
Workflow
1)
use compute_amplitudes.v3.1.mat
to compute the amplitudes from the correlators

:= function compute_amplitudes(myfile0,  Ms_cos_amp_flag)
:= takes as input a list
:= like
:= [["S4z", "T", "T", "T"], [4,0,0,0]]
:= which means to look after a file S4zTTT.lisp
:= which describe the amplitude S4z T T T of 4 states of levels [4,0,0,0]
:= and
:= Ms_cos_amp_flag to choose whether to compute the amplitude as a function
:= of Ms and cos(th)
:=
:= and save the result in a file

2)
use make_tex_and_plots.v3.2.mat
to generate the tex

:= make_tex([["S4z", "T", "T", "T"], [4,0,0,0]]);

3)
use make_gnuplot_file.v6.2.mat
to generate the gnuplot to generate the plots


eg
enter maxima
batch("compute_amplitudes.v3.1.mat");
compute_amplitudes([["S8z1", "S6z", "S4z", "T"], [8,6,4,0]], false);

In order to determine the possible ranges of gnuplot 
list_indep_min_s,numer;
you get
[11.91607978309962, 9.582575694955839, 2.645751311064591 %i + 3, 
                11.91607978309962, 2.645751311064591 %i + 3, 9.582575694955839]

batch("../make_tex_and_plots.v3.2.3.mat");
make_tex([["S8z1", "S6z", "S4z", "T"], [8,6,4,0]]);

batch("../make_gnuplot_file.v3.2.3.mat");
make_gnuplot_file("S8z1S6zS4zT", "3.1.1", [min_s, 14.10, 22.30]);

make_gnuplot_file("S8z1S6zS4zT", "3.1.1", [12.01, 12.25, 12.51]);

exit maxima

enter gnuplot
load "S8z1S6zS4zT.v3.1.1.s_12.01_12.25_12.51_steps_1000.gnuplot"



==> anc/compute_amp_make_tex_and_plot/00TEX_SUGGESTIONS.txt <==
 \begin{figure}[h]
  \centering
    \begin{subfigure}{0.49\textwidth}
    \centering    
    \resizebox{1.5\textwidth}{!}{\input{S4TTT.with.10.00_10.17_10.34_10.50.1000steps.tex}}
    \end{subfigure}
%%    \hfill
    %
    \begin{subfigure}{0.49\textwidth}
    \centering    
    \resizebox{1.5\textwidth}{!}{\input{S4TTT.withOUT.10.00_10.17_10.34_10.50.1000steps.tex}}
    \end{subfigure}
    %%
    %% DIFFERENT LINE
    %%
    \begin{subfigure}{0.45\textwidth} 
    \centering    
   \resizebox{1.5\textwidth}{!}{\input{S4TTT.with.10.25_20.25_40.25_100.25.1000steps.tex}}
    \end{subfigure}
    \hfill
    %
    \begin{subfigure}{0.45\textwidth}
    \centering    
   \resizebox{1.5\textwidth}{!}{\input{S4TTT.withOUT.10.25_20.25_40.25_100.25.1000steps.tex}}
    \end{subfigure}
    \caption{
      cairolatex: Different perspectives on the $S4 T T T$ amplitude.
      On the left the amplitude with the Veneziano amplitude included.
      %
      In particular in the upper left figure we can see the effect of
      being near or far the resonances.
      %
      In the lower left figure we can see the effect of
      being far the resonances while changing the center of mass
      energy.
      %
      On the right there are exactly the same amplitudes divided
      the Veneziano amplitude.
}
\label{fig:S4TTT1}
\end{figure}    


==> anc/compute_amp_make_tex_and_plot/36_integrate_amp.v1.2_test.mat <==
/*
:=
:= aim perform the integration over the anharonic ratio of  
:= a correlator in order to get the final amplitude
:= and
:= show the final amplitude in a more transparent way
:=
*/

define_variable (INTEGRATION_LOADED, false, boolean)$

/*
:=*********************************************************************
:=
:= function extract_a_b
:=
:= extract from a monomial whose integration gives an Euler B(a,b)
:= the two arguments a and b
:=
:= the monomial must be of the form (1-OM)^a1 (OM-1)^a2 OM^b ....
*/
extract_a_b(ex0):=
block(
inflag:true,

for t0 in ex0 do
  (
print("factor", t0),

  if(not numberp(t0) and not atom(t0))
  then
    if( is(inpart(t0,0)="^") )
    then
      (
      print("  base=", inpart(t0,1), "power=", inpart(t0,2)),
      print("  base-OM", inpart(t0,1)-OM, "base+1-OM=", inpart(t0,1)+1-OM),
/****/      
      if( ev(inpart(t0,1)-OM)=0 )
      then
        beta0:inpart(t0,2)+1,
	
      if( ev(inpart(t0,1)+1-OM)=0 )
      then
        (
        alpha0:inpart(t0,2)+1,
	coeff0:-1
	),
	
      if( ev(inpart(t0,1)-1+OM)=0 )
      then
        (
        alpha0:inpart(t0,2)+1,
	coeff0:+1
	),
/****/	
print("alpha=", beta0, ", alpha=", alpha0, "coeff=", coeff0)

      )
  ),
return([alpha0, beta0, coeff0])
)$


/*
:=*********************************************************************
:=
:= function integrateAmpN4(ex0)
:=
:= ex0 must be factorized wrt OM^b (1-OM)^a,
:= ie ex0 is OM^b (1-OM)^a times a Polynomial in OM ,Ms, Mt
:=
:= return the list
:= [int0, => the expression ex0 integrated divided by Beta(alpha0, beta0)
:=           it is NOT factorized and/or simplified in case we wanted to
:=           check its form and compare with Pol0
:=  Pol0, => the Polinominal in Ms Mt and OM before integration
:= alpha0, beta0, => the parameters of the Beta
:= coeff0]
:= since we may find (OM)^b1 (-OM)^b2 (1-OM)^a1 (OM-1)^a2
:= even if we assumed Ms and Mt integes
:= we take  b=b1+b2=beta0-1 and a =a1+a2=alpha0-1
:= but we record the signs
:= OM^(beta0-1), (1-OM)^(alpha0-1), Pol0
*/
integrateAmpN4(ex0):=
block(
inflag:true,

if( numberp(ex0) or atom(ex0) or listp(ex0) )
then error("

the argument ex0 must be a true function ot Ms, Mt and OM and not a constant, a symbol or a list

"),

if(not is( inpart(ex0,0)="*" ) )
then error("

the argument ex0 must be in a factorized form

"),


Pol0:1,
/* remember B(a,b)=\int dx x^(b-1) (1-x)^(a-1) */
alpha0:+1,
beta0:+1,
coeff0:1,

/* assume ex0 is a product
and exam the factors t0
in order to find OM^(beta0-1), (1-OM)^(alpha0-1), Pol0 
*/ 
for t0 in ex0 do
  (
print("factor", t0),

  if(not numberp(t0) and not atom(t0))
  then
    (
    if( is(inpart(t0,0)="^") )
    then
      (
      print("  base=", inpart(t0,1), "power=", inpart(t0,2)),
      print("  base-OM=", inpart(t0,1)-OM
          , " base+1-OM=", inpart(t0,1)+1-OM
          , " base-1+OM=", inpart(t0,1)-1+OM
	  ),
/****/      
      if( ev(inpart(t0,1)-OM)=0 )
      then
        beta0:beta0+inpart(t0,2),
	
      if( ev(inpart(t0,1)+1-OM)=0 )
      then
        (
        alpha0:alpha0+inpart(t0,2),
	coeff0:(-1)^inpart(t0,2) * coeff0
	),
	
      if( ev(inpart(t0,1)-1+OM)=0 )
      then
        (
        alpha0:alpha0+inpart(t0,2),
	coeff0:+1*coeff0
	),
/****/	
print("beta=", beta0, ", alpha=", alpha0, "coeff=", coeff0)

      )
      else /* not power*/
      (
print("not power", t0),
      Pol0:Pol0*t0
      )
    )
    else /* number or atom */
    (
print("atom or number", t0),
      Pol0:Pol0*t0
      )

  ),

/* find the maximum power of OM in Pol0 */
exPol0:expand(Pol0),
maxpOM0:hipow(exPol0, OM),

print("Polinomial=", exPol0),
print("Max power OM=", maxpOM0),

int0:coeff(exPol0,OM,0),
ratioBeta0:1,
/* now integrate each OM^po0 * OM^b *(1-OM)^a
and divide the result by Beta(a+1, b+1)
*/
for po0:1 thru maxpOM0 do
  (
  ratioBeta0:ratioBeta0*(beta0+po0-1)/(alpha0+beta0+po0-1),
  int0:int0+ ratioBeta0 *coeff(exPol0,OM,po0),
print("ratioBeta=",ratioBeta0)  
  ),

print(int0),

print("
*********************************************************************

integrated amplitude not factorized!!!

*********************************************************************"),

return([int0, Pol0, alpha0, beta0, coeff0])
)$




/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*********************************************************************/

/*
:=*********************************************************************
:=
:= function simplify_IntAmpV1(IntAmp0)
:=
:= show the amplitude in a more transparent way
:= by splitting the integrate amplitude IntAmp0=OutputIntegrateAmp0[1]
:= into a non factorizable Polynomial in Ms and Mt
:= and a part with numbers, factors in Mt and factors in Ms 
:=
*/

only_Mt_monomial(mono0):=
freeof(Ms, mono0) and not freeof(Mt,mono0)$

simplify_IntAmpV1(IntAmp0):=
block(

if( numberp(IntAmp0) or atom(IntAmp0) or listp(IntAmp0) )
then error("

the argument IntAmp0 must be a true function of Ms and Mt and not a constant or a symbol or a list

"),


ria0:factor(IntAmp0),
nia0:num(ria0),
dia0:denom(ria0),

/* keep only the factors which depends on Ms and Mt and are not constant */
coeff_d1:1,
new_dia0:1,
if( not numberp(dia0) and not atom(dia0)
    and is(inpart(dia0,0)="*")
  )
  then
    for fac0 in dia0 do
      (
      if( not only_Mt_monomial(fac0) )
      then new_dia0:new_dia0*fac0
      else coeff_d1:coeff_d1*fac0
      )
  else
    (
    if( numberp(dia0) or atom(dia0) )
      then
        coeff_d1:coeff_d1*dia0
      else
        new_dia0:new_dia0*dia0
    ),

/* keep only the factors which depends on Mt and are not constant */
coeff_n1:1,
new_nia0:1,
if( not numberp(nia0) and not atom(nia0)
    and is(inpart(nia0,0)="*")
  )
  then
    for fac0 in nia0 do
      (
      if( not freeof(Mt, fac0) )
      then new_nia0:new_nia0*fac0
      else coeff_n1:coeff_n1*fac0
      )
  else
    coeff_n1:coeff_n1*nia0,

return([new_nia0/new_dia0, coeff_n1/coeff_d1])
)$


/*
:=************************************************************
:=
:= function simplify_and_compare_IntAmpV1(OutputIntegrateAmp0, listN0)
:=
:= where listN0 is the list of the string states levels
:=
:= return
:= [sPol0, => simplified non factorizable polynomial in Ms and Mt
:=  sOtherFac0, => factor Mt and Ms dependent, denominator of sPol0
:=  ratioBetas0 => ratio between B(a,b)_here/B(a,b)_Veneziano
:= ]
:= where B(a,b)_Veneziano
:= has a= -ap*s-1 
:= and b= -ap*u-1
:= s= -(k1+k2)^2, t=-(k1+k3)^2, u=-(k1+k4)^2
*/
simplify_and_compare_IntAmpV1(OutputIntegrateAmp0, listN0):=
block(
[ap0, Int0, alpha0, beta0, Mu0, Ms0],

if( not listp(listN0) or not length(listN0)=4)
then error("

ListN0 must be a list of 4 numbers

"),

if( not length(listN0)=4 )
then error("

ListN0 must be a list of 4 numbers

"),

if( not listp(OutputIntegrateAmp0) )
then error("

OutputIntegrateAmp0 must be a list output of the integrateAmpN4() function

"),

if( not length(OutputIntegrateAmp0)=5)
then error("

OutputIntegrateAmp0 must be a list of 5 entries

"),


ap0:2, /* alpha' */

Int0:OutputIntegrateAmp0[1],
alpha0:OutputIntegrateAmp0[3],
beta0:OutputIntegrateAmp0[4],

sInt0:simplify_IntAmpV1(Int0),

sPol0: sInt0[1],
sOtherFac0:sInt0[2],

/* find the B(a,b)_here/B(a,b)_Veneziano */
Ms0:1/ap0*sum( listN0[r0]-1, r0,1,4) -Mt -Mu0,

/* difference between our alpha and beta and the tachyonic ones */
Delta_alpha0: expand( ev(alpha0, Ms=Ms0) - (-ap0*Mu0 -1) ),
Delta_beta0: expand( beta0 - (-ap0*Ms -1) ),

/* SANITY check */
if( not numberp(Delta_alpha0) or not numberp(Delta_beta0) )
then error("

The difference in a, b in B(a,b) wrt to Veneziano amplitudes should be
a number.
Found difference for alpha=", Delta_alpha0,
"
with alpha0=", alpha0,
" which must be compared with ", (-ap0*Mu0 -1),
" when Ms=", Ms0,
"
and difference for beta=", Delta_beta0,
"
with beta0=", beta0,
" which must be compared with ", (-ap0*Ms -1)
),

ratioBetas0:1,

if( Delta_alpha0>=0 )
then
/* n>=0 Gamma(a+n)= (a+n-1)* *a*Gamma(a) */
ratioBetas0: ratioBetas0 *prod( ap0*Mu+k, k,0, Delta_alpha0-1)
else
/* n>=0 Gamma(a)= (a-1)* *(a-n)*Gamma(a-n) */
ratioBetas0: ratioBetas0 /prod( ap0*Mu-k, k,1, Delta_alpha0),

if( Delta_beta0>=0 )
then
/* n>=0 Gamma(a+n)= (a+n-1)* *a*Gamma(a) */
ratioBetas0: ratioBetas0 *prod( ap0*Mu+k, k,0, Delta_beta0-1)
else
/* n>=0 Gamma(a)= (a-1)* *(a-n)*Gamma(a-n) */
ratioBetas0: ratioBetas0 /prod( ap0*Mu-k, k,1, Delta_beta0),

Delta_sigma0:Delta_alpha0+ Delta_beta0,

if( Delta_sigma0>=0 )
then
/* n>=0 Gamma(a+n)= (a+n-1)* *a*Gamma(a) */
ratioBetas0: ratioBetas0 /prod( ap0*Mu+k, k,0, Delta_sigma0-1)
else
/* n>=0 Gamma(a)= (a-1)* *(a-n)*Gamma(a-n) */
ratioBetas0: ratioBetas0 *prod( ap0*Mu-k, k,1, Delta_sigma0),

sDen0:1/sOtherFac0, /* sperimentally it is better written as denominator */

return(
[sPol0,
sDen0,
ratioBetas0
]
)
)$



/*
:=************************************************************
:=
:= function simplify_and_compare_IntAmp_using_thetaV2(OutputIntegrateAmp0, listN0)
:=
:= where listN0 is the list of the string states levels
:=
:= return
:= [finalPol0, => simplified non factorizable polynomial in Ms and cos(k*th)
:=  finalDen0, => INVERSE of factors Ms and cos(k*th) dependent
:= HipowMt0,
:= HipowDenMt0,
:= ratioBetas0, => ratio between B(a,b)_here/B(a,b)_Veneziano
:= Mt => used for cos(th)
:= Mu  => implied by kinematics
:= ]
:=
*/


simplify_and_compare_IntAmp_using_thetaV2(OutputIntegrateAmp0, listN0):=
block(
[XX],

if( not listp(listN0) )
then error("

ListN0 must be a list

"),

if( not length(listN0)=4 )
then error("

ListN0 must be a list of 4 numbers

"),

if( not listp(OutputIntegrateAmp0) )
then error("

OutputIntegrateAmp0 must be a list output of the integrateAmpN4() function

"),

if( not length(OutputIntegrateAmp0)=5)
then error("

OutputIntegrateAmp0 must be a list of 5 entries

"),


XXcos(x):=XX^(x/th)*cos(x),

simpAmp00:simplify_and_compare_IntAmpV1(OutputIntegrateAmp0, listN0),
kin0:compute_kinematics(listN0),

print("Starting simplification of Pol"),
simpPol0:expand(simpAmp00[1]),
HipowMt0:hipow(simpPol0, Mt),

finalPol0:coeff(simpPol0, Mt, 0),
previousMtk0:1,
for nmt:1 thru HipowMt0 do
  (
  coeff0:coeff(simpPol0, Mt, nmt),
  Mtk0:kin0[4]*previousMtk0,
  Mtk0:trigreduce(Mtk0),
  Mtk0:ratsimp(Mtk0),
  Mtk0:radcan(Mtk0),
  finalPol0:finalPol0+ coeff0*subst(Ms0=Ms,Mtk0),
  previousMtk0:Mtk0
  ),  

print("Starting expansion and collection of Pol"),
simpPol0:subst(cos=XXcos, finalPol0),
simpPol0:ev(simpPol0),
finalPol0:0,

/** print(freeof(Mt, simpPol0),  freeof(Mt, finalPol0)),  **/

for nXX:0 thru HipowMt0 do
  (
  XXcoeff0:ratcoeff(simpPol0, XX, nXX),
  XXcoeff0:factor(XXcoeff0),
  finalPol0: finalPol0 + XXcoeff0
  ),

/*
finalPol0:expand(ev(finalPol0)),
finalPol0:collectterms(finalPol0, XX),
print("Starting factorization single cos"),
finalPol0:map(factor, finalPol0),
finalPol0:ev(finalPol0, XX=1),
*/


print("Starting simplification of Den"),
simpDen0:expand(simpAmp00[2]),
HipowDenMt0:hipow(simpDen0, Mt),

finalDen0:coeff(simpDen0, Mt, 0),
previousMtk0:1,
for nmt:1 thru HipowDenMt0 do
  (
  coeff0:coeff(simpDen0, Mt, nmt),
  Mtk0:kin0[4]*previousMtk0,
  Mtk0:trigreduce(Mtk0),
  Mtk0:ratsimp(Mtk0),
  Mtk0:radcan(Mtk0),
  finalDen0:finalDen0+ coeff0*subst(Ms0=Ms,Mtk0),
  previousMtk0:Mtk0
  ),  

print("Starting expansion and collection of Den "),
simpDen0:subst(cos=XXcos, finalDen0),
simpDen0:ev(simpDen0),
finalDen0:0,

/** print(freeof(Mt, simpDen0),  freeof(Mt, finalDen0)),  **/

for nXX:0 thru HipowDenMt0 do
  (
  XXcoeff0:ratcoeff(simpDen0, XX, nXX),
  XXcoeff0:factor(XXcoeff0),
  finalDen0: finalDen0 + XXcoeff0
  ),


return(
[
finalPol0,  /*1*/
finalDen0,  /*2*/
HipowMt0,
HipowDenMt0,
simpAmp00[3], /*5 ratioBetas0 */
kin0[4], /*6 Mt(cos th) */
kin0[5] /*7 Mu(cos th) */
])
)$



/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*********************************************************************/

/*
:=*********************************************************************
:=
:= function compute_kinematics(listN0)
:=
:= return
:= [Mass20, => list of squared masses with alpha'=2
:=  E0,     => list of energies of the scattering 1+2->3+4
:=  p0,     => list of momenta of the scattering 1+2->3+4
:=  Mt0,    => Mandelstam t variable in function of the angle
:=  Mu0
:= ]
:= as functions of Ms0 and cos(th)
:= Conventions
:= k_{1 \mu} = (E0[1], p0[1], 0)
:= k_{2 \mu} = (E0[2], -p0[1], 0)
:= k_{3 \mu} = (-E0[3], p0[3] cos(th), p0[3] sin(th))
:= k_{4 \mu} = (-E0[4], -p0[3] cos(th), -p0[3] sin(th))
:= E0[k]>=0, p0[k]>=0
*/

compute_kinematics(listN0):=
block(
[Ms0, Mass0, E0, p0, Mt0, ap0],

if( not listp(listN0) )
then error("

ListN0 must be a list

"),

if( not length(listN0)=4 )
then error("

ListN0 must be a list of 4 numbers

"),

ap0:2,

Mass20:makelist(0, k,1,4),
E0:makelist(0, k,1,4),
p0:makelist(0, k,1,4),

for k:1 thru 4 do
  (
  Mass20[k]:(listN0[k]-1)/ap
  ),  

/***
if( Ms<sqrt(Mass20[1])+sqrt(Mass20[2])
    or
    Ms<sqrt(Mass20[3])+sqrt(Mass20[3])
  )
then error(
"
1+2 -> 3+4 NOT possible because of s too low!

"),
***/

E0[1]:(Ms +Mass20[1] -Mass20[2])/(2*sqrt(Ms)),
E0[2]:(Ms -Mass20[1] +Mass20[2])/(2*sqrt(Ms)),
E0[3]:(Ms +Mass20[3] -Mass20[4])/(2*sqrt(Ms)),
E0[4]:(Ms -Mass20[3] +Mass20[4])/(2*sqrt(Ms)),

for k:1 thru 4 do
  (
  p0[k]:sqrt(E0[k]^2 -Mass20[k])
  ),  


Mt0:Mass20[1]+Mass20[3]-2*(E0[1]*E0[3]-p0[1]*p0[3]*cos(th)),
Mt0:ratsimp(Mt0),

/*
Mu0:sum( Mass20[r0], r0,1,4) -Mt -Ms,
*/
Mu0:Mass20[1]+Mass20[4]-2*(E0[1]*E0[4]+p0[1]*p0[3]*cos(th)),
Mu0:ratsimp(Mu0),

print("Mt=", Mt0, ", Mu=", Mu0),

return(
[Mass20,
E0,
p0,
Mt0,
Mu0
]
)
)$





/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*********************************************************************/

/*
:=*********************************************************************
:=
:= function
:= 
*/


max_num_coeff(ex0):=
block(

if( not numberp(ex0) and not atom(ex0)
    and is(inpart(ex0,0)="+") )
then expr0:expand(ex0)
else expr0:expand(ex0)+ \$\$M\$X,

max0:-1,

for addend0 in expr0  do
 if( not numberp(addend0) and not atom(addend0)
     and is(inpart(addend0,0)="*") )
 then
   (
   for fac0 in addend0 do
     (
print("fac0=", fac0),     
     if( numberp(fac0) )
     then max0:max(abs(fac0), max0)
     )
   )
 else   
   if( numberp(addend0) )
   then max0:max(abs(addend0), max0)
   else max0:max(1, max0),

return(max0)
)$



/*********************************************************************/
/*********************************************************************/

/*
:=*********************************************************************
:=
:= function plotLogPolOverUpToCosNTh(OutputSimplify_and_compare_IntAmp_using_thetaV2, Nmax0,listMs0)
:=
*/

extactCosNThetaCoeffsUpTo(Pol00,Nmax0):=
block(
[XXX, Pol000, Coeff0],

XXXcos(x):=XXX^(x/th),
Pol000: subst(cos=XXXcos, Pol00),
Pol000:ev(Pol000),

Coeff0:makelist(ratcoeff(Pol000,XXX,n), n,0,Nmax0),

return(Coeff0)
)$


/*
:=*********************************************************************
:=
:= function plotPolOverUpToCosNTh(OutputSimplify_and_compare_IntAmp_using_thetaV2, Nmax0,listMs0)
:=
*/

plotLogPolOverUpToCosNTh(OutputSimplify_and_compare_IntAmp_using_thetaV2, Nmax0, listMs0):=
block(

Pol00:OutputSimplify_and_compare_IntAmp_using_thetaV2[1],

Coeff0:extactCosNThetaCoeffsUpTo(Pol00,Nmax0),

TruncPol00:sum(Coeff0[n+1]*cos(n*th), n,0,Nmax0),

LegendString0:[legend],
for Ms00 in listMs0 do
LegendString0:endcons( concat("s=", Ms00), LegendString0),

list_ratios0: makelist(
ev(Pol00/TruncPol00, Ms=Ms00),
Ms00, listMs0),

/**
list_ratios0: makelist(
ev(abs(Pol00/TruncPol00), Ms=Ms00),
Ms00, listMs0),
**/

plot2d( list_ratios0, [th, -%pi, %pi]
/* ,[y,-2,2] */
,[xlabel, "theta"]
,[ylabel, "log| Pol/ Pol up to cos(N theta) )|"]
,LegendString0
,[window, 50+Nmax0]
,logy
)

)$


/*
:=*********************************************************************
:=
:= function plotPolOverUpToCosNTh(OutputSimplify_and_compare_IntAmp_using_thetaV2, Nmax0,listMs0)
:=
*/

plotLogRemainderPol_vs_LogUpToCosNTh(OutputSimplify_and_compare_IntAmp_using_thetaV2, Nmax0, listMs0):=
block(

Pol00:OutputSimplify_and_compare_IntAmp_using_thetaV2[1],

Coeff0:extactCosNThetaCoeffsUpTo(Pol00,Nmax0),

TruncPol00:sum(Coeff0[n+1]*cos(n*th), n,0,Nmax0),

LegendString0:[],
for Ms00 in reverse(listMs0) do
LegendString0:append(
[concat("Remainder s=", Ms00), concat("Up to s=", Ms00)] 
, LegendString0),
LegendString0:cons(legend, LegendString0),

list_remainder_upto0: makelist(
[ev(abs(Pol00-TruncPol00), Ms=Ms00), ev(abs(TruncPol00),Ms=Ms00)]
,Ms00, listMs0),

list_remainder_upto0:flatten(list_remainder_upto0),


plot2d( list_remainder_upto0, [th, -%pi, %pi]
/* ,[y,-2,2] */
,[xlabel, "theta"]
,[ylabel, "|Remainder| vs |up to cos(N theta)|"]
,LegendString0
,[window, 50+Nmax0]
,logy
,[gnuplot_preamble,"set key outside"]
)

)$


/*********************************************************************/
/*********************************************************************/

/*
:=*********************************************************************
:=
:= function plotLogNormAbsAmp(OutputSimplify_and_compare_IntAmp_using_thetaV2, listMs0):=
:=
:= plot the amplitude in which we normalize so that numerator and denominator
:= have the constant term 1 indepdendently of s
*/

plotLogNormAbsAmp(OutputSimplify_and_compare_IntAmp_using_thetaV2, listMs0):=
block(

Pol00:OutputSimplify_and_compare_IntAmp_using_thetaV2[1],
CoeffPol0:extactCosNThetaCoeffsUpTo(Pol00,0), /* return a list */
CoeffPol0:CoeffPol0[1],

Den00:OutputSimplify_and_compare_IntAmp_using_thetaV2[2],
CoeffDen0:extactCosNThetaCoeffsUpTo(Den00,0), /* return a list */
CoeffDen0:CoeffDen0[1],
LegendString0:[legend],
for Ms00 in listMs0 do
LegendString0:endcons( concat("s=", Ms00), LegendString0),

list_ratios0: makelist(
ev(Pol00/CoeffPol0 / (Den00/CoeffDen0), Ms=Ms00),
Ms00, listMs0),

list_ratios0: makelist(
ev(log( abs(Pol00/CoeffPol0) )
   -
   log( abs(Den00/CoeffDen0) ), Ms=Ms00),
Ms00, listMs0),



plot2d( list_ratios0, [th, -%pi, %pi]
/* ,[y,-2,2] */
,[xlabel, "theta"]
,[ylabel, "log| Norm. Amp. |"]
,LegendString0
,[window, 60]
,logy
),

return(
[Pol00,
coeffPol0,
Den00,
coeffDen0
]
)
)$

/*
:=*********************************************************************
:=
:= function plotNormAmp(OutputSimplify_and_compare_IntAmp_using_thetaV2, listMs0):=
:=
:= plot the amplitude in which we normalize so that numerator and denominator
:= have the constant term 1 indepdendently of s
*/

plotNormAmp(OutputSimplify_and_compare_IntAmp_using_thetaV2, listMs0):=
block(

Pol00:OutputSimplify_and_compare_IntAmp_using_thetaV2[1],
CoeffPol0:extactCosNThetaCoeffsUpTo(Pol00,0), /* return a list */
CoeffPol0:CoeffPol0[1],

Den00:OutputSimplify_and_compare_IntAmp_using_thetaV2[2],
CoeffDen0:extactCosNThetaCoeffsUpTo(Den00,0), /* return a list */
CoeffDen0:CoeffDen0[1],
LegendString0:[legend],
for Ms00 in listMs0 do
LegendString0:endcons( concat("s=", Ms00), LegendString0),

list_ratios0: makelist(
ev(log( abs(Pol00/CoeffPol0) )
   -
   log( abs(Den00/CoeffDen0) ), Ms=Ms00),
Ms00, listMs0),


list_ratios0: makelist(
ev(Pol00/CoeffPol0/(Den00/CoeffDen0), Ms=Ms00),
Ms00, listMs0),


plot2d( list_ratios0, [th, -%pi, %pi]
/* ,[y,-2,2] */
,[xlabel, "theta"]
,[ylabel, "Norm. Amp."]
,LegendString0
,[window, 70]
),

return(
[Pol00,
coeffPol0,
Den00,
coeffDen0
]
)
)$



/*********************************************************************/
/*********************************************************************/

/*
:=
:= function plotAmpOverUpToCosNTh(OutputSimplify_and_compare_IntAmp_using_thetaV2, Nmax0,listMs0)
*/
plotAmpOverUpToCosNTh(OutputSimplify_and_compare_IntAmp_using_thetaV2, Nmax0, listMs0):=
block(
[XXX],
XXXcos(x):=XXX^(x/th),

Pol00:OutputSimplify_and_compare_IntAmp_using_thetaV2[1],
Pol000: subst(cos=XXXcos, Pol00),
Pol000:ev(Pol000),

Coeff0:makelist(ratcoeff(Pol000,XXX,n), n,0,Nmax0),
TruncPol00:sum(Coeff0[n+1]*cos(n*th), n,0,Nmax0),

LegendString0:[legend],
for Ms00 in listMs0 do
LegendString0:endcons( concat("s=", Ms00), LegendString0),

list_ratios0: makelist(
ev(Pol00/TruncPol00, Ms=Ms00),
Ms00, listMs0),

list_ratios0: makelist(
ev(abs(Pol00/TruncPol00), Ms=Ms00),
Ms00, listMs0),

plot2d( list_ratios0, [th, -%pi, %pi]
/* ,[y,-2,2] */
,[xlabel, "theta"]
,[ylabel, "log| Pol/ Pol up to cos(N theta) )|"]
,LegendString0
,[window, 50+Nmax0]
,logy
)

)$



/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*********************************************************************/

/*
:=*********************************************************************
:=
:= function plV1(Amp0, N1,N2,N3,N4, Ms0)
:= given the levels and s
:= plot the amplitude
:=
:= return the amplitude as a function of cos(k*theta), sin(k*theta)
*/

plV1(Amp0, list_N0, Ms0):=
block(
[ap0],

ap0:2,

if( numberp(Amp0) or atom(Amp0) or listp(Amp0) )
then error("

Amp0 cannot be a number, a symbol or a list!

"),


kin0:compute_kinematics(listN0),

if( Ms0<sqrt(kin0[1][1])+sqrt(kin0[1][2])
    or
    Ms0<sqrt(kin0[1][3])+sqrt(kin0[1][3])
  )
then error(
"
1+2 -> 3+4 NOT possible because of s too low!

"),


fixedAmp0:ev(Amp0, Mt=kin0[4], Ms=Ms0, Dim=26),

fixedAmp0:ratsimp(fixedAmp0),
fixedAmp0:trigreduce(fixedAmp0),
nfixedAmp0:ev(fixedAmp0,numer),
nfixedAmp0:ratsimp(nfixedAmp0),

nde00:denom(nfixedAmp0),
Max_coeff_nde00:max_num_coeff(nde00),
nde0:expand( ev(nde00/Max_coeff_nde00, numer) ),

nnu00:num(nfixedAmp0),
Max_coeff_nnu00:max_num_coeff(nnu00),
nnu0:expand( ev(nnu00/Max_coeff_nnu00, numer) ),

plot2d([nnu0/nde0], [th,-%pi,%pi]),


/*
logNum0: log(abs(num(nfixedAmp0))),
logAmp0: log(abs((nfixedAmp0))),

plot2d([logNum0, logAmp0], [th,-%pi,%pi]),
*/


return(fixedAmp0)

)$

INTEGRATION_LOADED:true$





==> anc/compute_amp_make_tex_and_plot/basic_3d_plot_grid_based.v0.mat <==
/*
try again to geneate data for plotting within maxima
without using octave
it is necessary to work around some bugs
*/

/*
very very slow without ev(, numer) because it uses rational
try with ev(,numer) very very faster
but it is necessary to use rectform
*/

eps:1.0*10**(-8)$

mdgV0(Numth0,Denth0,uth0,mins,maxs,minth,maxth,Nsteps):=
block(
[s_value, th_value, matgrid, Ms, tmp_arg, tmpMatgrid],

s_value:makelist( i* (maxs-mins)/Nsteps + mins, i,0,Nsteps),
th_value:makelist( i* (maxth-minth)/Nsteps + minth, i,0,Nsteps),
s_value:ev(s_value,numer),
th_value:ev(th_value,numer),

matgrid:ident(Nsteps+1),

for ns:1 thru Nsteps+1 do
  for nth:1 thru Nsteps+1 do
    (
    print("mdg: doing s=", s_value[ns], " th=", th_value[nth]
/**          ,"==>", tmpmatgrid **/
         ),
    tmpmatgrid:
    ev(
    log( abs( rectform(ev(Numth0, Ms=s_value[ns]+%i*eps, th=th_value[nth])) ) ),
         numer),
    matgrid[ns,nth]:ev(tmpmatgrid,numer),

    tmpmatgrid:
    ev(
    log( abs( rectform(ev(Denth0, Ms=s_value[ns]+%i*eps, th=th_value[nth])) ) ),
         numer),
    matgrid[ns,nth]:matgrid[ns,nth]-ev(tmpmatgrid,numer),

    tmpmatgrid:
    ev(
    log( abs( rectform(ev(log_gamma(Ms), Ms=s_value[ns]+%i*eps, th=th_value[nth])) ) ),
         numer),
    matgrid[ns,nth]:matgrid[ns,nth]+ev(tmpmatgrid,numer),
    
    tmp_arg:ev(
              -2*uth0-1,
	    Ms=s_value[ns]+%i*eps, th=th_value[nth], numer),
    tmp_arg:ev(rectform(tmp_arg), numer),	    
    print("  tmp_arg=", tmp_arg),
    tmpmatgrid:
    ev(
    log( abs( rectform(ev(log_gamma(xx), xx=tmp_arg)) ) ),
         numer),
    matgrid[ns,nth]:matgrid[ns,nth]+ev(tmpmatgrid,numer),

    tmp_arg: tmp_arg-2*s_value[ns]+%i*eps-1,
    tmpmatgrid:
    ev(
    log( abs( rectform(ev(log_gamma(xx), xx=tmp_arg)) ) ),
         numer),
    matgrid[ns,nth]:matgrid[ns,nth]-ev(tmpmatgrid,numer),

    print("matgrid", matgrid[ns,nth])
    ),

return(matgrid)
)$


mdgV1(Numth0,Denth0,uth0,mins,maxs,minth,maxth,Nsteps):=
block(
[s_value, th_value, Ms, tmp_arg, tmpMatgrid],

s_value:makelist( i* (maxs-mins)/Nsteps + mins, i,0,Nsteps),
th_value:makelist( i* (maxth-minth)/Nsteps + minth, i,0,Nsteps),
s_value:ev(s_value,numer),
th_value:ev(th_value,numer),

matgrid:ident(Nsteps+1),

for ns:1 thru Nsteps+1 do
  for nth:1 thru Nsteps+1 do
    (
    print("mdg: doing s=", s_value[ns], " th=", th_value[nth]
/**          ,"==>", tmpmatgrid **/
         ),
	 
    matgrid[ns,nth]:subst([Ms=s_value[ns]+%i*eps, th=th_value[nth]],
    log(Numth0)-log(Denth0)			         
    +log_gamma(-2*Ms-1.0)
    +log_gamma(-2*uth0-1.0)
    -log_gamm(-2*Ms-2*uth0-2.0)
    ),
    print("matgrid=", matgrid[ns,nth])
    ),

return(matgrid)
)$




/*********************************************************************/
/*********************************************************************/
/* basic way of plotting the data as a surface */
/*********************************************************************/
/*********************************************************************/

f(u,th):= float('qq [round(u), round(th)])$

myplot3d(Numth0,Denth0,uth0,mins,maxs,minth,maxth,Nsteps):=
block(
[qq],
qq:mdg(Numth0,Denth0,uth0,mins,maxs,minth,maxth,Nsteps),
plot3d (f(x,y), [x,1,Nsteps], [y,1,Nsteps], [grid, Nsteps,Nsteps], nolegend),
return(qq)
)$


load("S11zS6zTTv2.2.lisp")$


/***
:= [finalPol0, => simplified non factorizable polynomial in Ms and cos(k*th)
:=  finalDen0, => INVERSE of factors Ms and cos(k*th) dependent
:= HipowMt0,
:= HipowDenMt0,
:= ratioBetas0, => ratio between B(a,b)_here/B(a,b)_Veneziano
:= Mt => used for cos(th)
:= Mu  => implied by kinematics
:= ]
***/
gr:
mdgV1(
list_indep_theta_amplitudes[1][1],
list_indep_theta_amplitudes[1][2],
list_indep_theta_amplitudes[1][7],
list_indep_min_s[1],
list_indep_min_s[1]+10,
0,
%pi,
10);


==> anc/compute_amp_make_tex_and_plot/compute_amplitudes.v3.1.mat <==
/*
:=
:= !!!WARNING!!!
:= Use Polchinski convention for Mandelstam variables
:= s=-(k1+k2)^2, t=-(k1+k3)^2 and u =-(k1+k4)^2
:= and we have the color ordering in counterclockwise direction 1 2 3 4
:=



:= function compute_amplitudes(myfile0,  Ms_cos_amp_flag)
:= takes as input a list
:= like
:= [["S4z", "T", "T", "T"], [4,0,0,0]]
:= which means to look after a file S4zTTT.lisp
:= which describe the amplitude S4z T T T of 4 states of levels [4,0,0,0]
:= and
:= Ms_cos_amp_flag to choose whether to compute the amplitude as a function
:= of Ms and cos(th)
:=
:= and save the result in a file
:=
:= 
:=
:= Independent means that it is not equal to another object
:= eg the amplitude  1234:6400 is equal to 1243:6400
:=
:= all Ms ,Mt, Mu refer to the given ordering
:= ie eg for the correlator C1342 they are s1342=t1234 and so on
:= for correlators OM is the one such that 0<=OM<=1 as described in the paper
****************
:= Saved values in .lisp
:=
:= MS_COS_AMP_FLAG to show whether or not amplitudes in function of Ms and cos(th) are computed
:=
:= sI1234
:=   simplified integral as function of Ms and Mu
:=   as list [num, denom, +-1]
:=   the last +-1 is due to an eventual sign due to reordering the exponential
:=   arguments under the assumption that Ms, Mt are integers
:= tI1234
:=   simplified integral as function of s and cos(th)
:=   as list
:=1 [finalPol0, => simplified non factorizable polynomial in Ms and cos(k*th)
:=2  finalDen0, => INVERSE of factors Ms and cos(k*th) dependent
:=3 HipowMt0,
:=4 HipowDenMt0,
:=5 ratioBetas0, => ratio between B(a,b)_here/B(a,b)_Veneziano
:=6 Mt => expressed as function of Ms and  cos(th)
:=7 Mu => expressed as function of Ms and  cos(th) implied by kinematics
:=8 Ms => expressed as function of Mu and  cos(th_u) implied by u channel kinematics
:= ]
  
  
:= list_indep_amplitudes_names, 
:=   list like
:=   [[S8z1, S6z, S4z, T], [S8z1, S4z, T, S6z], [S8z1, T, S6z, S4z], 
:=                  [S8z1, S6z, T, S4z], [S8z1, T, S4z, S6z], [S8z1, S4z, S6z, T]]
:=   of the "names" of the independent amplitudes
:= 
:= list_amplitudes_names,
:= list of all 6 amplitudes in the order of LIST_SWAP
:= list_indep_amplitudes_names
:= list of independent ones
:= 
:= list_indep_correlators, list_correlators,
:= 
:= list_indep_amplitudes, 
:=  list of independent amplitudes.
:=  Each entry is like sI1234,
:=  and actually the first entry list_indep_amplitudes is sI1234
:=  list_amplitudes,
:=  list of all amplitudes in the order of LIST_SWAP even if they are equal
:=
:= list_indep_theta_amplitudes, list_theta_amplitudes,
:=  the same as above but with tI1234
:=  
:= min_s, for the color ordered amplitude 1234
:=  list_indep_min_s,
:=
:= fullC
:=  the U(1) correlator expressed using Ms=Ms1234 (and so on) and 0<=OM<=1
:=
:= fullA
:=  the U(1) correlator expressed using Ms=Ms1234 (and so on)
:=
:= if you want the fullA as a function of Ms and cos(th)
:= is it possible to get Mu(Ms,cos(th)) from tI1234[7]
:=
:= other temporary variables
:= fullC_00, fullC_0, fullC00, fullC0, fullC, 
:= F1234,
:= sF1234, tF1234,
:= M2
:=

V3.1
we want to compute also Ms(Mu,cos(th_u)) in order to plot the amplitude in the t channel
so we added it to tI1234 and list_indep_theta_amplitudes and list_theta_amplitudes

Since the simplification of the Ms, cos(th) expression can be cumbersome added the possibility of skipping it
while still returning
:=6 Mt => expressed as function of Ms and  cos(th)
:=7 Mu => expressed as function of Ms and  cos(th) implied by kinematics
:=8 Ms => expressed as function of Mu and  cos(th_u) implied by u channel kinematics

V3.1.1
minor change in output lisp name

V3 
derived from make_tex_and_plots.v2.2.1.mat
new function 

V2.2
BUG
changed the assertion that derived color ordered amplitudes are in the same s,t,u as A1234: they are not! they are in their own s,t,u!

In order to write down the cos(theta) dependence which is appropriate we must also
swap myfile0[2] since we use
simplify_and_compare_IntAmp_using_thetaV2(OutputIntegrateAmp0, listN0):=
which compute the kinematics from listN0

Pol and Den are now polynomials and NOT rational functions

V2.1
automatically save and  load color ordered amplitudes


V2.0
computed and written the different color ordered amplitudes if necessary

names from "S6zS4zTT" to ["S6z", "S4z", "T", "T"] in order to
understand whether it is necessary to compute the other partial ordered
amplitudes 

introduced print_color_ordered_amplitude
in order to pint the different inequivalent color amplitudes.
Two cyclically equivalent amplitudes may appear as inequivalent
since we do no check for cyclicity eg SSTT is inequivalent to STTS

V1.2
added texput(Ms, "\\mys")
and so on to be able to switch to GSW notation

switched to breqn

output to pdflate-able tex and not txt

V1.1
expressed as A1234(s,u) since it is natural with the definition
u=-(k1+k4)^2

as far the the A(Ms, th) there are no changes since the kinematics is computed with the usual, reasonable explicit momenta


V1.0
added
computation of full amplitude

V0.1
added plot of remainder vs  ip to cos(8th)
*/

/*
*/
kill(all);

COMPUTE_AMP_VER:"3.1.1"$


file_search_lisp: append (file_search_lisp,
["../STTT/#.lisp",  "../SSTT/#.lisp",  "../SSST/#.lisp",  "../SSSS/#.lisp"]
)$


define_variable(ap, 2, integer)$
declare([Ms,Mt],integer)$

/****************/

batch("36_integrate_amp.v1.2_test.mat");
if( not INTEGRATION_LOADED )
then error("

36_integrate_amp not batching!!


")$


/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/* all these functions assume that the correlator C1234 is expressed
using Ms and Mt even if it is more natural use Ms an Mu
since we use Polchinski notation
where
s=-(k1+k2)^2, t=-(k1+k3)^2 and u =-(k1+k4)^2
and we have the color ordering in counterclockwise direction 1 2 3 4
*/

LIST_SWAP:[
/* cyclic orderings besides 1234 */
/* ordering, function used,
how [Ms,Mt,Mu,OM] of the given ordering maps to 1234
and how [Ms,Mt,Mu,OM] of 1234 maps to [Ms,Mt,Mu] of the given ordering
eg for  [1,3,4,2]
Ms1342=Mt=Mt1234,  Mt1342=Mu=Mu1234, Mu1342=Ms=Ms1234
and
Ms=Ms1234=Mu1342, Mt=, Mu=, OM1234=OM=1-1/OM1342
*/
[[1,3,4,2], compute_C1342_from_C1234, [Mt,Mu,Ms,1/(1-OM)], [Mu,Ms,Mt,1-1/OM] ]
,
[[1,4,2,3], compute_C1423_from_C1234, [Mu,Ms,Mt,1-1/OM], [Mt,Mu,Ms,1/(1-OM)]]
, /* anti cyclic orderings */
[[1,2,4,3], compute_C1243_from_C1234, [Ms,Mu,Mt,OM/(OM-1)], [Ms,Mu,Mt,OM/(OM-1)] ]
,
[[1,4,3,2], compute_C1432_from_C1234, [Mu, Mt, Ms,1-OM], [Mu,Mt,Ms,1-OM] ]
,
[[1,3,2,4], compute_C1324_from_C1234, [Mt, Ms, Mu, 1/OM], [Mt,Ms,Mu,1/OM] ]
]$

/*sanity check of the previous maps*/
for swap in LIST_SWAP do
(
m4:map("=", [Ms,Mt,Mu,OM], swap[4]),
if( not is( [Ms,Mt,Mu,OM] = radcan(psubst(m4, swap[3])) ) )
then error(swap, "has the wrong mapping")
);


/* SWAP 12 IN 1234 */
compute_C2134_from_C1234(C1234,MU):=
block(
C2134_0:psubst(
[OM=-OM/(1-OM), Ms=Ms, Mt=MU, Mu=Mt],
C1234)
* 1/(1-OM)^2,
return( factor(C2134_0) )
)$


/* SWAP 23 IN 1234 */
compute_C1324_from_C1234(C1234,MU):=
block(
C1324_0:psubst(
[OM=1/OM, Ms=Mt, Mt=Ms, Mu=MU],
C1234)
* 1/OM^2,
return( factor(C1324_0) )
)$


/* SWAP 34 IN 1234 */
compute_C1243_from_C1234(C1234,MU):=
block(
C1243_0:psubst(
[OM=OM/(OM-1), Ms=Ms, Mt=MU, Mu=Mt],
C1234)
* 1/(OM-1)^2,
return( factor(C1243_0) )
)$

/*********************************************************************/

/*
functions tested in
test_computed_vs_inferred_partial_correlators.v0.2.mat
*/

/*
Ms, Mt, Mu in the transformed amplitude matches the corresponding
ones of the amplitude and NOT for C1234, eg for C1342 we have
Ms=Ms1342=Mt1234 and so on
so we replace
Mt1234 which is Mt in the correlator C1234 and amplitude A1234
with Ms1342 which we denote Ms in the return expression
*/

/* PERMUTE 234->342 IN 1234
this means take C1234(OM,Ms,Mt,Mu)
rewrite as
C1234(1-1/OM1342, Mu1342, Ms1342, Mt1342)
which is C1342(OM1342,Ms1342...)
*/
compute_C1342_from_C1234(C1234,MU):=
block(
C1342_0:psubst(
[OM=1-1/(OM), Ms=MU, Mt=Ms, Mu=Mt],
C1234 )
* 1/OM^2,
return( factor(C1342_0) )
)$

/* PERMUTE 234->423 IN 1234 */
compute_C1423_from_C1234(C1234,MU):=
block(
C1423_0:psubst(
[OM=1/(1-OM), Ms=Mt, Mt=MU, Mu=Ms],
C1234 )
* 1/(1-OM)^2,
return( factor(C1423_0) )
)$


/* SWAP 34 IN 1234 */
compute_C1243_from_C1234(C1234,MU):=
block(
C1243_0:psubst(
[OM=OM/(OM-1), Ms=Ms, Mt=MU, Mu=Mt],
C1234)
* 1/(OM-1)^2,
return( factor(C1243_0) )
)$


/* PERMUTE 234->432 IN 1234 same as swap 24*/
compute_C1432_from_C1234(C1234,MU):=
block(
C1432_0:psubst(
[OM=1-OM, Ms=MU, Mt=Mt, Mu=Ms],
C1234 )
* 1,
return( factor(C1432_0) )
)$


/* PERMUTE 234->324 IN 1234  same as swap 32*/
/*
compute_C1324_from_C1234(C1234,MU):=
block(
C1432_0:psubst(
[OM=1/OM, Ms=Mt, Mt=Ms, Mu=MU],
C1234 )
* 1/OM^2,
return( factor(C1432_0) )
)$
*/

/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*
:= input
:= [finalPol0, => simplified non factorizable polynomial in Ms and cos(k*th)
:=  finalDen0, => INVERSE of factors Ms and cos(k*th) dependent
:= HipowMt0,
:= HipowDenMt0,
:= ratioBetas0, => ratio between B(a,b)_here/B(a,b)_Veneziano
:= Mt => used for cos(th)
:= Mu  => implied by kinematics
:= ]
:=
:= output the same but with finalPol0 and finalDen0
:= not fractional
*/

rationalize_s_theta_amp(tI12340):=
block(
[dP0, dD0, tmp0],

tI123400:tI12340,

dP0:1, /* numerator */
if( not numberp(tI12340[1]) and not atom(tI12340[1])
    and is( inpart(tI12340[1],0)="+") )
then
  (

/* find poly_lcm of the denominators of the "numerator" */
  tmp0:0,
  for t in tI12340[1] do
    tmp0:tmp0+c\$(t)/denom(t),
  tmp0:factor(tmp0),
  dP0:denom(tmp0),
  print("den P0=", dP0, "tmp0=", tmp0),
/* rationalize expression while keeping the sum structure */
  tmp0:0,
  for t in tI12340[1] do
    tmp0:tmp0+factor(dP0 *t),
  tI123400[1]:tmp0
  ),


dD0:1, /* denominator */
if( not numberp(tI12340[2]) and not atom(tI12340[2])
    and is( inpart(tI12340[2],0)="+") )
then
  (
/* find poly_lcm of the denominators of the "denominator" */
  tmp0:0,
  for t in tI12340[2] do
    tmp0:tmp0+c\$(t)/denom(t),
  tmp0:factor(tmp0),
  dD0:denom(tmp0),
  print("den D0=", dD0, "tmp0=", tmp0),
  /* rationalize expression while keeping the sum structure */
  tmp0:0,
  for t in tI12340[2] do
    tmp0:tmp0+factor(dD0 *t),
  tI123400[2]:tmp0
  ),

/* now take care that dP0 != dN0 */
tmp0:factor(dD0/dP0),
dP0:num(tmp0),
dD0:denom(tmp0),

/* rationalize expression while keeping the sum structure */
tmp0:0,
for t in tI123400[1] do
  tmp0:tmp0+factor(dP0 *t),
tI123400[1]:tmp0,

/* rationalize expression while keeping the sum structure */
tmp0:0,
for t in tI123400[2] do
  tmp0:tmp0+factor(dD0 *t),
tI123400[2]:tmp0,




return(tI123400)
)$


/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/* MAIN */
/*********************************************************************/
/*********************************************************************/
/*********************************************************************/

/*
:= function compute_amplitudes(myfile0, Ms_cos_amp_flag)
:= takes as input a list
:= like
:= [["S4z", "T", "T", "T"], [4,0,0,0]]
:= which means to look after a file S4zTTT.lisp
:= which describe the amplitude S4z T T T of 4 states of levels [4,0,0,0]
:= and
:= Ms_cos_amp_flag to choose whether to compute the amplitude as a function
:= of Ms and cos(th)
*/
compute_amplitudes(myfile0, Ms_cos_amp_flag):=
block(

MS_COS_AMP_FLAG: Ms_cos_amp_flag,
/*
the .lisp file in myfile0 contains the main info into the list
A1234:[
final_amp_dx,
final_amp,
gh_TTTT_dx3,
factor(dx3_dOM)
]
and NQ,NQ1,NQ2,NQ3 the levels

WARNING:
final_amp is expressed using Ms and Mt
even if the natural variables are Ms and Mu in Polchinski notation
*/

nameA1234:apply(concat, myfile0[1]),
/* filename used to save the results */
nameA1234allcolorAmp:concat(nameA1234, ".v", COMPUTE_AMP_VER, ".lisp"),


  print("LOADING CORRELATOR from", nameA1234),
  load(concat(nameA1234, ".lisp")),


/* sanity check */
  MU: -Ms-Mt+ (NQ+NQ1+NQ2+NQ3-4)/ap,
  MUchk: -Ms-Mt+ sum( myfile0[2][k]-1, k,1,4)/ap,
  if( not MU-MUchk=0 )
  then error(" Levels do not match"),

/* we use MT to reexpress the amplitude in the proper variables Ms and Mu */
  MT: -Ms-Mu+ (NQ+NQ1+NQ2+NQ3-4)/ap,

  partialA1234:A1234[1],
  print("INTEGRATING partial amplitude A1234"),
  I1234:integrateAmpN4(partialA1234),
  /*
  in the return I1234
 [int0, => the expression ex0 integrated divided by Beta(alpha0, beta0)
           it is NOT factorized and/or simplified in case we wanted to
           check its form and compare with Pol0
  Pol0, => the Polinominal in Ms Mt and OM before integration
 alpha0, beta0, => the parameters of the Beta
 coeff0]

  I1234[3] is a
  I1234[b] is b
  in the expression
  \int_0^1 d x x^{a-1} (1-x)^{b-1}=B(a,b)

I1234[5] is an eventual sign due to factor reordering
  */

  s0I1234:simplify_and_compare_IntAmpV1(I1234, myfile0[2]),
  /*  
:= return
:= [sPol0, => simplified non factorizable polynomial in Ms and Mt
:=  sOtherFac0, => factor Mt and Ms dependent, denominator of sPol0
:=  ratioBetas0 => ratio between B(a,b)_here/B(a,b)_Veneziano
:= ]
:= where B(a,b)_Veneziano
:= has a= -ap*s-1 
:= and b= -ap*u-1
:= s= -(k1+k2)^2, t=-(k1+k3)^2, u=-(k1+k4)^2
*/

/* now use the proper variables s and u which we call MS and MU
still
[sPol0, => simplified non factorizable polynomial in Ms and Mt
 sOtherFac0, => factor Mt and Ms dependent, denominator of sPol0
 ratioBetas0 => ratio between B(a,b)_here/B(a,b)_Veneziano
]
*/
  sI1234: ev(s0I1234, Mt=MT),
  sI1234:factor(sI1234), /* sI1234 == simpliflied Integral 1234 */



/* Ms and theta amplitude
 
:= [finalPol0, => simplified non factorizable polynomial in Ms and cos(k*th)
:=  finalDen0, => INVERSE of factors Ms and cos(k*th) dependent
:= HipowMt0,
:= HipowDenMt0,
:= ratioBetas0, => ratio between B(a,b)_here/B(a,b)_Veneziano
:= Mt => as function of Ms and cos(th)
:= Mu  => as function of Ms and cos(th) implied by kinematics
:= ]
*/
  if(Ms_cos_amp_flag)
  then
  (
  tI1234:simplify_and_compare_IntAmp_using_thetaV2(I1234, myfile0[2]),
  tI1234:rationalize_s_theta_amp(tI1234)
  )
  else (
  tI1234:makelist(0, n,1,7),
  tmp_listN:copylist(myfile0[2]),
  /*
:= [Mass20, => list of squared masses with alpha'=2
:=  E0,     => list of energies of the scattering 1+2->3+4
:=  p0,     => list of momenta of the scattering 1+2->3+4
:=  Mt0,    => Mandelstam t variable in function of the angle
:=  Mu0
:= ]
*/
  channel_s_kin:compute_kinematics(tmp_listN),
  tI1234[6]: channel_s_kin[4],
  tI1234[7]: channel_s_kin[5]
  ),
  
  tmp_listN:copylist(myfile0[2]),
  tmp_channel_u_listN:[tmp_listN[4], tmp_listN[1], tmp_listN[2], tmp_listN[3]],
  /* with this ordering the last entry is Mu(Ms,cos(thu)) */
  channel_u_kin:compute_kinematics(tmp_channel_u_listN),
  tI1234:endcons(psubst([Ms=Mu, th=thu], channel_u_kin[5]), tI1234),

/****************/
/* now we compute all the other normal ordered amplitudes */
/* we store the results into
list_indep_amplitudes_names
list_indep_correlators
list_indep_amplitudes
list_indep_theta_amplitudes
list_indep_min_s

the point of using _indep_ is that there are a priori 6 independents amplitudes
but when some states ae equal there are fewer
eg
["S6z", "S4z", "T", "T"]
gives rise to
6400
6040
6004
*/
/****************/
  list_indep_amplitudes_names:[ myfile0[1] ],
  list_amplitudes_names:[ myfile0[1] ],
  
  list_indep_correlators:[ A1234[1] ],
  list_correlators:[ A1234[1] ],

  list_indep_amplitudes:[ sI1234 ],
  list_amplitudes:[ sI1234 ],

  list_indep_theta_amplitudes:[ tI1234 ],
  list_theta_amplitudes:[ tI1234 ],

  min_s:( sum( sqrt( (myfile0[2][k]-1)/ap ) , k,1,2) )^2,
  min_s:expand(min_s),

  list_indep_min_s:[ min_s ],

  print("COMPUTING other color ordered amplitudes"),
trace(all),
/* swap from LIST_SWAP is like [[1,3,4,2], compute_C1342_from_C1234] */
  for swap in LIST_SWAP do 
    (
    print("  checking", swap[1]),
    tmp_amp_name:makelist( myfile0[1][k], k, swap[1] ),
    if( member( tmp_amp_name, list_indep_amplitudes_names) )
    then
      (
      /* stupid way */
      ns:1,
      while ( not is(tmp_amp_name = list_indep_amplitudes_names[ns]) )
      do ns:ns+1,
      print("    matched amplitude no", ns, list_indep_amplitudes_names[ns]),
/*
eg 1234: 6400 has 1243:6400 and similarly 1342=1432:4006
consider 1234=1243:6400
we have Ms1342=Mt, Ms1432=Mu
BUT as amplitudes expressed in their own Mandelstam variables i.e.
Ms1234,... and Ms1243...
they are equal. so we need to correct this in amplitudes

What about correlators?
The same is true in their own variables are equal.

Obviously when considering the full correlator (amplitude) we must use
the same Ms, Mt and Mu and OM

*/

      list_correlators:append(list_correlators
				,[list_indep_correlators[ns]]),		
      
      list_amplitudes_names:append(list_amplitudes_names
				,[list_indep_amplitudes_names[ns]]),
      list_amplitudes:append(list_amplitudes
				,[list_indep_amplitudes[ns]]),
      
      list_theta_amplitudes:append(list_theta_amplitudes
				,[list_indep_theta_amplitudes[ns]])		
				
      )
    else
      (
      print("    computing", swap[1]),
/* we compute the derived color ordered corr where Ms,.. are the ones of the
particle ordering in the derived color ordered corr
we pass MU= -Ms-Mt-... in order to get the final expression in terms of
Ms and Mu computed with the ordering og the target correlator
MU is always the same  independently of the ordering since it depends on
the masses only */      
      tmp_corr:apply(swap[2], [partialA1234,MU]),
      tmp_listN:makelist( myfile0[2][ swap[1][k] ], k,1,4),
      /* used to compute Ms(Mu,cos(thu)) for channel u amplitude */
      tmp_channel_u_listN:[tmp_listN[4], tmp_listN[1], tmp_listN[2], tmp_listN[3]],
      /* with this ordering the last entry is Mu(Ms,cos(thu)) */
      tmp_channel_u_kin:compute_kinematics(tmp_channel_u_listN),


      tmp_min_s:( sum( sqrt( (tmp_listN[k]-1)/ap ) , k,1,2) )^2,
      tmp_min_s:expand(tmp_min_s),
      
      print("INTEGRATING partial amplitude A", swap[1]),      
      tmp_amp:integrateAmpN4(tmp_corr),

      s0tmp_amp:simplify_and_compare_IntAmpV1(tmp_amp, tmp_listN),
/* now use the proper variables MS and MU */
      stmp_amp: ev(s0tmp_amp, Mt=MT),
      stmp_amp: factor(stmp_amp),
      
/* simplify_and_compare_IntAmp_using_thetaV2(OutputIntegrateAmp0, tmp_listN)
uses listN0 to compute the kinematics
*/
      if(Ms_cos_amp_flag)
      then
      (     
      t_stmp_amp:simplify_and_compare_IntAmp_using_thetaV2(tmp_amp, tmp_listN),
      t_stmp_amp:rationalize_s_theta_amp(t_stmp_amp)
      ) else (
      t_stmp_amp:makelist(0, n,1,7),
  /*
:= [Mass20, => list of squared masses with alpha'=2
:=  E0,     => list of energies of the scattering 1+2->3+4
:=  p0,     => list of momenta of the scattering 1+2->3+4
:=  Mt0,    => Mandelstam t variable in function of the angle
:=  Mu0
:= ]
*/
      channel_s_kin:compute_kinematics(tmp_listN),
      t_stmp_amp[6]: channel_s_kin[4],
      t_stmp_amp[7]: channel_s_kin[5]
      ),
      t_stmp_amp:endcons(psubst([Ms=Mu, th=thu], tmp_channel_u_kin[5]), t_stmp_amp),

      list_indep_correlators:append(list_indep_correlators
				,[tmp_corr]),

      list_correlators:append(list_correlators
				,[tmp_corr]),
				
      list_indep_amplitudes_names:append(list_indep_amplitudes_names
				,[tmp_amp_name]),
      list_indep_amplitudes:append(list_indep_amplitudes
				,[stmp_amp]),
				
      list_amplitudes_names:append(list_amplitudes_names
				,[tmp_amp_name]),
      list_amplitudes:append(list_amplitudes
				,[stmp_amp]),

      list_indep_theta_amplitudes:append(list_indep_theta_amplitudes
				,[t_stmp_amp]),		
      list_theta_amplitudes:append(list_theta_amplitudes
				,[t_stmp_amp]),
				
      list_indep_min_s:append(list_indep_min_s
				,[tmp_min_s])		
				
      )
    ),

/****************/
/* the correlators are computed with the own s,t,u and OM variables
if we want to compute the U(1) amplitude we must have all correlators expressed
using s1234, t1234 and u1234 and OM1234

LIST_SWAP has entries like
[[1,3,4,2], compute_C1342_from_C1234, [Mt,Mu,Ms,1/(1-OM)], [Mu,Ms,Mt,1-1/OM] ]
where the 3rd entry means
Ms1342=Mt, Mt1342=Mu and Ms1342=Ms and OM1342=1/(1-OM)

but what about the integration ranges?
They match in their own OM but differ in the global OM
moreover we need to consider the change of measure
The answer is simple given fx C1432(s1432,..OM1432)
use the mapping s1432=u and so on
*/

print("COMPUTING full correlator"),
  fullC_00:0,
  for n_part_corr:1 thru length(LIST_SWAP) do
    (
    part_corr:list_correlators[n_part_corr],
    sublis:map("=", [Ms,Mt,Mu, \$Q\$WERTY], LIST_SWAP[n_part_corr][3]),
    fullC_00: fullC_00 + psubst(sublis, part_corr),
    DONE
    ),

/* now we have the correlator as function of Ms, Mt, Mu
we want it as a function of Ms and Mt only */
  fullC_00:ev(fullC_00, Mu=MU),
  
  fullC_00: factor(fullC_00),
/*  tricks to have all contributions in the same form OM^a (a-OM)^b */
  fullC_00:factor( fullC_00),
  fullC_0:factor( ev(fullC_00, OM=1-OMy)),
  fullC00:factor( ev(fullC_0, OMy=1-OM)),
  fullC0:factor( ev(fullC00, OM=1-OMy)),
  fullC:factor( ev(fullC0, OMy=1-OM)),
print("COMPUTED full correlator"),


/****************/
print("COMPUTING full amplitude"),
/****************
MORE EFFECTIVE SUMMING CORRELATORS!!
if it were possible with the actual integration routine ...
but it is not possible since there ae different powers a and b
\omega^a (1-\omega)^b

F1234:integrateAmpN4(fullC),
s0F1234:simplify_and_compare_IntAmpV1(F1234, myfile0[2]),
/* now use the proper variables MS and MU */
sFI1234: ev(s0FI1234, Mt=MU),
sFI1234:factor(sFI1234),

print("COMPUTING s and theta amplitudes"),


tF1234:simplify_and_compare_IntAmp_using_thetaV2(F1234, myfile0[2]),

print("COMPUTED s and theta amplitudes"),

****************/
fullA_00:0,
for n_part_amp:1 thru length(list_amplitudes) do
  (
  part_amp:list_amplitudes[n_part_amp],
  if( n_part_amp = 1 )
  then sublis:[\$Q\$W=\$Q\$W] /* A1234 case */
  else
  sublis:map("=", [Ms,Mt,Mu, \$Q\$WERTY], LIST_SWAP[n_part_amp-1][3]),
  Ven_gamma:subst(sublis, gamma(-ap*Ms-1) * gamma(-ap*Mu-1)
                         /gamma(-ap*Ms-ap*Mu-2) ), 
  fullA_00: fullA_00
  /* Num /Denom* RatioBeta_wrt_Veneziano */
  + part_amp[1]/part_amp[2]* part_amp[3]
    *Ven_gamma
  
  ),
fullA: factor(fullA_00),
  
/****************/



print("COMPUTED full amplitude"),



/* if for any reason filehandle is till defined we need to kill it
otherwise we cannot load the lisp file because of a bug of lisp */
if( member(filehandle, values) ) then kill(filehandle),

save(nameA1234allcolorAmp, values),
print("SAVED all color ordered amplitudes"),

SAVE_AMPS_DONE

)$ /* long back... else */

/*********************************************************************/


/****************
****************
partialA1234
+
compute_C1342_from_C1234(partialA1234,MU)
+
compute_C1423_from_C1234(partialA1234,MU)
+
compute_C1243_from_C1234(partialA1234,MU)
+
compute_C1432_from_C1234(partialA1234,MU)
+
compute_C1324_from_C1234(partialA1234,MU)
,

/*  tricks to have all contributions in the same form OM^a (a-OM)^b */
fullA_00:factor( fullA_00),
fullA_0:factor( ev(fullA_00, OM=1-OMy)),
fullA00:factor( ev(fullA_0, OMy=1-OM)),
fullA0:factor( ev(fullA00, OM=1-OMy)),
fullA:factor( ev(fullA0, OMy=1-OM)),

print("INTEGRATING partial amplitude"),
I1234:integrateAmpN4(partialA1234),
s0I1234:simplify_and_compare_IntAmpV1(I1234, myfile0[2]),
/* now use the proper variables MS and MU */
sI1234: ev(s0I1234, Mt=MT),
sI1234:factor(sI1234),

tI1234:simplify_and_compare_IntAmp_using_thetaV2(I1234, myfile0[2]),


print("INTEGRATED partial amplitude"),


print("INTEGRATING full"),
F1234:integrateAmpN4(fullA),
s0F1234:simplify_and_compare_IntAmpV1(F1234, myfile0[2]),
/* now use the proper variables MS and MU */
sF1234: ev(s0F1234, Mt=MU),
sF1234:factor(sF1234),

tF1234:simplify_and_compare_IntAmp_using_thetaV2(F1234, myfile0[2]),
print("INTEGRATED full amplitude"),





****************
****************/

(
print("*********************************************************************
.
Examples
compute_amplitudes([[\"S4z\", \"T\", \"T\", \"T\"], [4,0,0,0]], true);
for the amplitudes as function of Ms and cos too
.
compute_amplitudes([[\"S4z\", \"S4z\", \"S4z\", \"S4z\"], [4,4,4,4]], true);
for the amplitudes as function of Ms and cos too
.
compute_amplitudes([[\"S6z\", \"S4z\", \"S4z\", \"T\"], [6,4,4,0]], false)
for avoiding to compute the amplitudes as function of Ms and cos 
.
.
.*********************************************************************")
)$







==> anc/compute_amp_make_tex_and_plot/make_gnuplot_file.v3.2.3.mat <==
/*

V3.2.3
Now
:= print_single_color_ordered_ampV2(
:= plotstream, nwxtterm,
:= ColorOrderedAmp, ColorOrderedAmpName, sList,
:= plot_title,
:= ylabel
:= tex_filename0)


V3.2.2
extracted code to "print" the actual data from make_gnuplot_file
and transformed into a function
:= print_single_color_ordered_amp(
:= plotstream, nwxtterm,
:= ColorOrderedAmpName, sList,
:= with_Veneziano_flag,
:= y_flag)


V3.2.1
derived from 6.2
vesion chose to match make_tex
use function of fuction give A(Ms,Mu)
and Mu(Ms,th)



USE
FullAmpST_wo_gamma  and gammasST0 for the best amplitude expression

They are contained in
Results[no_of_amplitude][3][1] FullAmpST_wo_gamma
Results[no_of_amplitude][3][2] gammasST0
Results[no_of_amplitude][3][3] FullAmpST
Results[no_of_amplitude][3][4] tLogFullAmpST

Results[no_of_amplitude][4][1] PartialAmpST_wo_gamma

V6.2
two possible sets of gammasST0, gammasTU0, gammasUS0
Gammas_minus_MT:true;
means that gamma(+MS)/gamm(-MT)...  since MS>0>MT

added function
show_leading_behaviour(Amp_stu0)


V6.1
cleaned and corrected in such a way to be able to read the Regge limit

V5.1
output for gnuplot

V5
derived from 
make_full_or_partial_veneziano_amp_plots.v5.0.mat
and
make_full_scalar_amp_plots_and_channel_analysis_from_COMPUTED_amps.v5.0.mat

no previous versions
*/



kill(all);



/*********************************************************************/
load("sregex.mac");

/** EXAMPLE of usage 
regex_subst("A", "a", "aba");
(%o4) AbA

regex_subst("**", "\\^", "2^3" );
(%o135)                              2**3

regex_subst("**", "\\n", a);
(%o161)                                                   q**w

**/




/*********************************************************************/
/*********************************************************************/
/*
:= function compute_gnuplot_function(zz)
:=
:= produces an output which can be read by gnuplot
:= by replacing
:= a^2 -> a**2
:= log_gamma -> lnGamma
:= %pi -> pi
:=
*/
/*********************************************************************/
compute_gnuplot_function(zz):=
block( 
tmpgrimp:grind,
grind:true,

zz1:regex_subst("**", "\\^", string(zz)),
zz2:regex_subst("lnGamma", "log_gamma", zz1),
zz3:regex_subst("pi", "%pi", zz2),
/**
zz4:zz3,
**/

zz4:regex_subst("", "\\n", zz3),

grind:tmpgrind,
return( zz4 )
)$

/*********************************************************************/
/*********************************************************************/


/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*********************************************************************/

/* SETUP */
tachyonic_amplitude():=
block(

/*
ap=\alpha'=2
so \ap s = 2 (\ap/2 s ) = 2 Ms

Ms+Mt+Mu = 4 m_T^2 = 4/ap (0-1) = 4/2 (-1)=-2

*/
MopT2:-1/2, /* open string tachyon mass squared */

Mu0:-2-Ms-Mt,

if( not EXOTIC_KINEMATICS )
then
  (
  Mt0:2*(Ms/4-MopT2)*(1-cos(th))
  )
else  
  (
  tmpE:sqrt(-Ms/4+MopT2),
  tmpE3:sqrt(-Ms/4/cos(th)^2+MopT2),
  Mt0:2*tmpE*tmpE3-2*tmpE^2
  ),

/* 1234 */
FullAmp: GAMMA(-2*Mu-1) * GAMMA(-2*Ms-1) / GAMMA(-2*Mu-2*Ms-2),

if( FULL_AMP )
then
(
/* 2134 => s'=s, t'=u,  u'=t */
FullAmp:FullAmp
+psubst([Mt=Mu, Mu=Mt],
 GAMMA(-2*Mu-1) * GAMMA(-2*Ms-1) / GAMMA(-2*Mu-2*Ms-2)
),

/* 2314 => s'=u, t'=s u'=t */
FullAmp:FullAmp
+psubst([Ms=Mu, Mt=Ms, Mu=Mt],
GAMMA(-2*Mu-1) * GAMMA(-2*Ms-1) / GAMMA(-2*Mu-2*Ms-2)
)
),


if( TOTAL_FULL_AMP )
then
FullAmp:
GAMMA(-2*Mu-1) * GAMMA(-2*Ms-1) * GAMMA(-2*Mt-1) *
( sin(%pi*2*Ms) + sin(%pi*2*Mt) +  sin(%pi*2*Mu) ),

FullAmp0:FullAmp,
/*********************************************************************/
gamma_expand:true,
FullAmp:ev(FullAmp, Mu=Mu0),
/* only Mt and Ms */
FullAmp:ev(FullAmp, GAMMA=Gamma),
FullAmp:factor(FullAmp),
FullAmp:subst(gamma=G, FullAmp),
FullAmp:ev(FullAmp,Ms=MS, Mt=MT),
FullAmp:letsimp(FullAmp),
FullAmp1:FullAmp,
FullAmp:ev(FullAmp, G=gamma ),
FullAmp:factor(FullAmp),
/*********************************************************************/


gammas0:gamma(2*MS)*gamma(2*MT)*gamma(-2*(MS+MT)),
log_gammas0:log_gamma(2*MS)+log_gamma(2*MT)+log_gamma(-2*(MS+MT)),

/*****
ONE(x):=1,
FullAmp_wo_gamma:subst(gamma=ONE,FullAmp),
FullAmp_wo_gamma:ev(FullAmp_wo_gamma),
*****/
/* NOTICE FullAmp == FullAmp_wo_gamma /gammas0 */
FullAmp_wo_gamma:subst(gamma=G,FullAmp*gammas0),
FullAmp_wo_gamma:letsimp(FullAmp_wo_gamma),
FullAmp_wo_gamma:factor(FullAmp_wo_gamma),


tLogFullAmp:
ev(
log(FullAmp_wo_gamma) - log_gammas0
,MT=Mt0),
tLogFullAmp:ev(tLogFullAmp,Ms=MS),

TACHYONIC_SETUP_DONE
)$ 
/* END TACHYONIC_SETUP */


/*********************************************************************/
/*********************************************************************/
/*
:= print_single_color_ordered_ampV2(
:= plotstream, nwxtterm,
:= ColorOrderedAmpName, sList,
:= with_Veneziano_flag,
:= y_flag,
:= tex_filename0)
*/

print_single_color_ordered_ampV2(
plotstream, nwxtterm,
ColorOrderedAmp, ColorOrderedAmpName, sList,
plot_title,
ylabel,
tex_filename0):=
block(
[s0, s, ns],
    
  printf(plotstream,"# ~% set terminal wxt ~a ~%", nwxtterm),

  printf(plotstream,"# ~% set title \"~a\" ~%", ColorOrderedAmpName),
  printf(plotstream,"# ~% set ylabel '~a' ~%", ylabel),

  gnuplot_function:compute_gnuplot_function( ColorOrderedAmp ),

  printf(plotstream,"# color ordered amplitude ~a ~%", ColorOrderedAmpName),
  printf(plotstream, "~a ", sconcat("Part_Amp(Ms,Mu)=") ),
  printf(plotstream, "~a \ ~%", gnuplot_function),

  plot_function_string:sconcat("real( Part_Amp(S, MU_", ColorOrderedAmpName,
                               "(S,pi*x)) )" ),


  
  for ns:1 thru length(sList) do
  (

  s0:ev(sList[ns]),
  s: if(freeof(%i, s0)) then s0 else 0.1,
  print("writing ns =", ns, "=> s=", s),
  
  if(ns=1) then plot_replot:"plot" else plot_replot:"replot",
  
  printf(plotstream,
  "
  #
  #
  ~a S= ~,2f +Ie, \
  ~a \
  title \"s= ~,2f +i 10^{-14}\"
  #
  #
  #
  "
  , plot_replot
  , s /* ~,2f displayed precision */
  , plot_function_string
  , s
  ),
  
  PRINT_PLOTS_DONE
  ),
  
  tex_filename:concat(ColorOrderedAmpName, tex_filename0, ".s_"),
  tmp_list:makelist([string(float(realpart(s))), "_"], s, sList),
  tmp_list:flatten(tmp_list),
  tmp_s_data:apply(concat, tmp_list),
  
  tex_filename1:concat(tex_filename, tmp_s_data, "steps_1000.tex"),
  printf(plotstream,
  "
  #
  #
  set terminal cairolatex color pdf
  set output \"~a\"
  replot
  unset output
  unset term
  ",
  tex_filename1),

  tex_filename1:concat(tex_filename, tmp_s_data, "steps_1000_tiks.tex"),
  printf(plotstream,
  "
  #
  #
  set terminal tikz
  set output \"~a\"
  replot
  unset output
  unset term
  ",
  tex_filename1),

PRINT_ONE_COL_ORD_AMP_DONE
)$

/*********************************************************************/
/*********************************************************************/
/*
*/
print_single_color_ordered_amp_ratio_coskth_num_coeffs(
plotstream, nwxtterm,
ColorOrderedAmp, Mu_as_Ms_cos,
ColorOrderedAmpName, min_s, max_s,
plot_title,
ylabel,
tex_filename0):=
block(
[min_s0, max_s0, tex_filename, tex_filename1],

min_s0:if(freeof( %i,min_s)) then min_s else 0.0,
max_s0:if(freeof( %i,max_s)) then max_s else 64.1109,


printf(plotstream,"# ~% set terminal wxt ~a ~%", nwxtterm),

printf(plotstream,"# ~% set title 'Ratios of $\\cos(k \\theta)$ coeffs to $\\cos(0 \\theta)$ in \"~a\"' ~%", ColorOrderedAmpName),
printf(plotstream,"# ~% set ylabel '~a' ~%", ylabel),

num0: expand( num(ColorOrderedAmp) ),

max_N_Mu_num:hipow(num0, Mu),
for k:0 thru max_N_Mu_num do
  (
  num_coeff[k+1]:ratcoeff(num0, Mu, k)
  ),

/* compute the cos(k*th)->Ck expessions for Mu^k */
for k:1 thru max_N_Mu_num do
  (
  cos_Mu[k]: trigreduce( ratexpand( Mu_as_Ms_cos^ k ) ),
  for nc:k thru  1 step -1 do
    cos_Mu[k]:subst( [ cos(nc*th)=concat(C,nc) ], cos_Mu[k])
  ),

for nc:1 thru max_N_Mu_num do
  (
  coeff_C[nc]:0,
  for k:1 thru nc do
    coeff_C[nc]: coeff_C[nc] + num_coeff[k+1] * ratcoeff(cos_Mu[k], concat(C,nc)),
  coeff_C[nc]:ratsimp(coeff_C[nc])
  ),


coeff_C0:num_coeff[1],
for nc:1 thru max_N_Mu_num do
  (
  tmpC0:coeff_C[nc],
  for k:1 thru nc do tmpC0: subst([concat(C,k)=0], tmpC0),
  coeff_C0:coeff_C0+num_coeff[nc+1]*tmpC0
  ),
coeff_C0:ratsimp(coeff_C0),

  for nc:1 thru max_N_Mu_num do
  (
  print("log ratio nc =", nc),

  gnuplot_function: compute_gnuplot_function(coeff_C[nc] / coeff_C0),

  printf(plotstream, "~a ", sconcat("Ratio", nc, "(Ms)=") ),
  printf(plotstream, "~a \ ~%", gnuplot_function),

/**  plot_function_string:sconcat("Ratio", nc, "(Ms)"), **/
  plot_function_string:sconcat("real( log( Ratio", nc, "(Ms) ) )"),

  if(nc=1) then plot_replot:"plot" else plot_replot:"replot",
  
  printf(plotstream,
  "
  #
  #
  ~a [Ms= ~,2f : ~,2f] \
  ~a \
  title \"k= ~a\"
  #
  #
  "
  , plot_replot
  , min_s0
  , max_s0
  , plot_function_string
  , nc
  ),
  
  PRINT_PLOTS_DONE
  ),

  tex_filename:concat(ColorOrderedAmpName, ".log.ratios.s_", float(min_s0)
                                            , "_", float(max_s0)),
  tex_filename1:concat(tex_filename, "_steps_1000.tex"),
  printf(plotstream,
  "
  #
  #
  set terminal cairolatex color pdf
  set output \"~a\"
  replot
  unset output
  unset term
  ",
  tex_filename1),

  tex_filename1:concat(tex_filename, "_steps_1000_tiks.tex"),
  printf(plotstream,
  "
  #
  #
  set terminal tikz
  set output \"~a\"
  replot
  unset output
  unset term
  ",
  tex_filename1),

PRINT_RATIOS_DONE
)$

/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*
HERE we do the job of each amplitude
:= function make_gnuplot_file(AmpName,version,sList)
:=
:= eg S4zS4zS4zS4zv3.1.lisp
:= AmpName => S4zS4zS4zS4z
:= version 3.1
:= sList [10.01, 20.02]
*/
/*********************************************************************/
/*********************************************************************/


make_gnuplot_file(AmpName,version,sList):=
block(

filename0:sconcat(AmpName,".v", version),
load(sconcat(filename0, ".lisp")),

tmp_list:makelist([string(float(realpart(s))), "_"], s, sList),
tmp_list:flatten(tmp_list),
tmp_s_data:apply(concat, tmp_list),
filename0:concat(filename0, ".s_", tmp_s_data, "steps_1000"),
plotstream:openw(sconcat(filename0, ".gnuplot")),

printf(plotstream,
"
# to execute in gnuplot
# load ~a
# 
#
# Example
#plot S=10.75+Ie, real(S4zTTT_s(S,pi*x)), real(Part_S4zTTT_s(S,pi*x)) dt 2 lw 2, real(Part_S4zTTT_t(s+Ie,pi*x)) dt 2 lw 2
#
#
", FILENAME
),

printf(plotstream,
"
# set key left bottom Left
set key outside bottom center horizontal
set samples 1000
"),


printf(plotstream,
"
# to produce latex + pdf file after plotting to check the plot
#
# set terminal cairolatex color pdf
# set key below horizontal
# set output \"Exotic_pole_s_3.tex\"
# replot
# unset output
# unset term
#
#

"),


/**************** REMINDER ON structures  
:= sI1234
:=   simplified integral as function of Ms and Mu
:=   as list [num, denom, +-1]
:=   the last +-1 is due to an eventual sign due to reordering the exponential
:=   arguments under the assumption that Ms, Mt are integers
:= tI1234
:=   simplified integral as function of s and cos(th)
:=   as list
:=1 [finalPol0, => simplified non factorizable polynomial in Ms and cos(k*th)
:=2  finalDen0, => INVERSE of factors Ms and cos(k*th) dependent
:=3 HipowMt0,
:=4 HipowDenMt0,
:=5 ratioBetas0, => ratio between B(a,b)_here/B(a,b)_Veneziano
:=6 Mt => expressed as function of Ms and  cos(th)
:=7 Mu => expressed as function of Ms and  cos(th) implied by kinematics
:=8 Ms => expressed as function of Mu and  cos(th_u) implied by u channel kinematics
:= ]
  
:= list_indep_amplitudes_names, 
:=   list like
:=   [[S8z1, S6z, S4z, T], [S8z1, S4z, T, S6z], [S8z1, T, S6z, S4z], 
:=                  [S8z1, S6z, T, S4z], [S8z1, T, S4z, S6z], [S8z1, S4z, S6z, T]]
:=   of the "names" of the independent amplitudes
:= 
:= list_amplitudes_names,
:= list of all 6 amplitudes in the order of LIST_SWAP
:= list_indep_amplitudes_names
:= list of independent ones
:= 
:= list_indep_correlators, list_correlators,
:= 
:= list_indep_amplitudes, 
:=  list of independent amplitudes.
:=  Each entry is like sI1234,
:=  and actually the first entry list_indep_amplitudes is sI1234
:=  list_amplitudes,
:=  list of all amplitudes in the order of LIST_SWAP even if they are equal
:=
:= list_indep_theta_amplitudes, list_theta_amplitudes,
:=  the same as above but with tI1234
:=  
:= min_s, for the color ordered amplitude 1234
:=  list_indep_min_s,
:=
:= fullC
:=  the U(1) correlator expressed using Ms=Ms1234 (and so on) and 0<=OM<=1
:=
:= fullA
:=  the U(1) correlator expressed using Ms=Ms1234 (and so on)
:=
:= if you want the fullA as a function of Ms and cos(th)
:= is it possible to get Mu(Ms,cos(th)) from tI1234[7]
:=
:= other temporary variables
:= fullC_00, fullC_0, fullC00, fullC0, fullC, 
:= F1234,
:= sF1234, tF1234,
:= M2
:=
****************/

/* Definition of Partial Amp functions */
/*
list_amplitudes,
list_indep_amplitudes_names
list_theta_amplitudes[n][7] is Mu(Ms,th)

printf(plotstream, "
Ven(Ms,Mu) =gamma(-2*Ms-1)*gamma(-2*Mu-1)/gamma(-2*Ms-2*Mu-2)
#
logVen(Ms,Mu) =lnGamma(-2*Ms-1) + lnGamma(-2*Mu-1) - lnGamma(-2*Ms-2*Mu-2)
#


#"),
*/

Ven:gamma(-2*Ms-1)*gamma(-2*Mu-1)/gamma(-2*Ms-2*Mu-2),

logVen:log_gamma(-2*Ms-1) + log_gamma(-2*Mu-1) - log_gamma(-2*Ms-2*Mu-2),

for nAmp:1 thru length(list_amplitudes) do
(
ColorOrderedAmpName:apply(concat,list_amplitudes_names[nAmp]),

printf(plotstream,"# color ordered amplitude ~a ~%", ColorOrderedAmpName),

printf(plotstream, "~a ", sconcat("Part_", ColorOrderedAmpName, "(Ms,Mu)=") ),
printf(plotstream, "~a \ ~%",
compute_gnuplot_function( list_amplitudes[nAmp][1]/list_amplitudes[nAmp][2] )),

printf(plotstream,"~%~%"),

printf(plotstream, "MU_~a(Ms,th)=", ColorOrderedAmpName ),
printf(plotstream, "~a \ ~%", compute_gnuplot_function(list_theta_amplitudes[nAmp][7])),

printf(plotstream,"~%~%"),

PRINT_AMP_DEFINITIONS_DONE
),


nwxtterm:1,


/****************/
/****************/
/****************/
printf(plotstream,
"
# set key left bottom Left
set key outside bottom center horizontal
set samples 1000
set yrange [*:*]
set xlabel '$s$'
"),

/****************/
/** Numerator cos(k th)/cos(0) coeffs **/
/****************/
/* cos(k th)/cos(0) */

printf(plotstream,"# ~% # ~% # cos(k th)/cos(0) ~%"),

for nAmp:1 thru length(list_indep_amplitudes) do
(
  ColorOrderedAmp: list_indep_amplitudes[nAmp][1],
  Mu_as_Ms_cos: list_indep_theta_amplitudes[nAmp][7],
  ColorOrderedAmpName:apply(concat, list_indep_amplitudes_names[nAmp]),
  print_single_color_ordered_amp_ratio_coskth_num_coeffs(
  plotstream, nwxtterm,
     ColorOrderedAmp, Mu_as_Ms_cos,
     ColorOrderedAmpName, list_indep_min_s[nAmp], 10*list_indep_min_s[nAmp], 
     ColorOrderedAmpName, /* plot_title */
     "$ \\log Ratios$", /* ylabel */
     ".log.ratios" /* tex_filename0 */),
  nwxtterm:nwxtterm+1
),



/****************/
/****************/
/****************/
printf(plotstream,
"
# set key left bottom Left
set key outside bottom center horizontal
set samples 1000
Ie={0,1}*10**-14
set xrange [-1.0:1.0]
set yrange [*:*]
set xlabel '$\\theta/\\pi$'
"),

/****************/
/** Numerator contribution **/
/****************/

printf(plotstream,"# ~% # ~% # Real (Num) ~%"),

for nAmp:1 thru length(list_indep_amplitudes) do
(
  ColorOrderedAmp: list_amplitudes[nAmp][1],
  ColorOrderedAmpName:apply(concat,list_indep_amplitudes_names[nAmp]),
  print_single_color_ordered_ampV2(plotstream, nwxtterm,
     ColorOrderedAmp, ColorOrderedAmpName, sList,
     ColorOrderedAmpName, /* plot_title */
     "$\\Re Num$", /* ylabel */
     ".Num" /* tex_filename0 */),
  nwxtterm:nwxtterm+1
),

/****************/
/** withOUT veneziano contribution **/
/****************/
/* Re Amp  without Veneziano */

printf(plotstream,"# ~% # ~% # Real (Amp/Ven) ~%"),

for nAmp:1 thru length(list_indep_amplitudes) do
(
  ColorOrderedAmp: list_amplitudes[nAmp][1]/list_amplitudes[nAmp][2],
  ColorOrderedAmpName:apply(concat,list_indep_amplitudes_names[nAmp]),
  print_single_color_ordered_ampV2(plotstream, nwxtterm,
     ColorOrderedAmp, ColorOrderedAmpName, sList,
     ColorOrderedAmpName, /* plot_title */
     "$\\Re Amp/Ven$", /* ylabel */
     ".withOUT" /* tex_filename0 */),
  nwxtterm:nwxtterm+1
),

/****************/
/** with veneziano contribution **/
/****************/
/* Re Amp */

printf(plotstream,"# ~% # ~% # Real (Amp) ~%"),

for nAmp:1 thru length(list_indep_amplitudes) do
(
  ColorOrderedAmp: Ven*list_amplitudes[nAmp][1]/list_amplitudes[nAmp][2],
  ColorOrderedAmpName:apply(concat,list_indep_amplitudes_names[nAmp]),
  print_single_color_ordered_ampV2(plotstream, nwxtterm,
     ColorOrderedAmp, ColorOrderedAmpName, sList,
     ColorOrderedAmpName, /* plot_title */
     "$\\Re Amp$", /* ylabel */
     ".with" /* tex_filename0 */),
  nwxtterm:nwxtterm+1
),

/****************/
/** LOG Numerator contribution **/
/****************/
/* Re Num Amp without Veneziano */

printf(plotstream,"# ~% # ~% # Real log (Num) ~%"),

for nAmp:1 thru length(list_indep_amplitudes) do
(
  ColorOrderedAmp: log(list_amplitudes[nAmp][1]),
  ColorOrderedAmpName:apply(concat,list_indep_amplitudes_names[nAmp]),
  print_single_color_ordered_ampV2(plotstream, nwxtterm,
     ColorOrderedAmp, ColorOrderedAmpName, sList,
     ColorOrderedAmpName, /* plot_title */
     "$\\Re \\log Num$", /* ylabel */
     ".log.Num" /* tex_filename0 */),
  nwxtterm:nwxtterm+1
),

/****************/
/** LOG withOUT veneziano contribution **/
/****************/
/* Re log Amp without Veneziano */

printf(plotstream,"# ~% # ~% # Real log (Amp/Ven) ~%"),

for nAmp:1 thru length(list_indep_amplitudes) do
(
  ColorOrderedAmp: log(list_amplitudes[nAmp][1])
                 - log(list_amplitudes[nAmp][2]),
  ColorOrderedAmpName:apply(concat,list_indep_amplitudes_names[nAmp]),
  print_single_color_ordered_ampV2(plotstream, nwxtterm,
     ColorOrderedAmp, ColorOrderedAmpName, sList,
     ColorOrderedAmpName, /* plot_title */
     "$\\Re \\log Amp/Ven$", /* ylabel */
     ".log.withOUT" /* tex_filename0 */),
  nwxtterm:nwxtterm+1
),

/****************/
/** LOG with veneziano contribution **/
/****************/
/* Re log Amp */

printf(plotstream,"# ~% # ~% # Real log (Amp) ~%"),

for nAmp:1 thru length(list_indep_amplitudes) do
(
  ColorOrderedAmp: logVen
  + log(list_amplitudes[nAmp][1]) - log(list_amplitudes[nAmp][2]),
  ColorOrderedAmpName:apply(concat,list_indep_amplitudes_names[nAmp]),
  print_single_color_ordered_ampV2(plotstream, nwxtterm,
     ColorOrderedAmp, ColorOrderedAmpName, sList,
     ColorOrderedAmpName, /* plot_title */
     "$\\Re \\log Amp$", /* ylabel */
     ".log.with" /* tex_filename0 */),
  nwxtterm:nwxtterm+1
),


close(plotstream),

DONE

)$



(

print(
"
HERE we do the job of each amplitude
:= function make_gnuplot_file(AmpName,version,sList)
:=
:= eg S4zS4zS4zS4zv3.1.lisp
:= AmpName => S4zS4zS4zS4z
:= version 3.1
:= sList [10.01, 20.02]
:=
make_gnuplot_file(\"S4zS4zS4zS4z\", \"3.1.1\", [min_s, 14.10, 22.30]);
")
)$


==> anc/compute_amp_make_tex_and_plot/make_tex_and_plots.v3.2.3.mat <==
/*
WORKFLOW
1) compute amplitudes using
batch("compute_amplitudes.v3.1.mat");

fx
compute_amplitudes([["S4z", "T", "T", "T"], [4,0,0,0]], true);
for the amplitude S4zTTT
and compute the A(Ms,cos(th)) since the flag is true

2) compute the tex file
make_tex([["S4z", "T", "T", "T"], [4,0,0,0]]);

3) make plots of the amplitude at fixed Ms in a list for varying cos(th)
nn:1$
make_plot_log_abs_w_VenezianoV2(list_indep_amplitudes[nn], list_indep_theta_amplitudes[nn], list_indep_amplitudes_names[nn], [10.00,10.17,10.34,10.50], 1000, 1.0*10^(-8), true)

4) make plots of the amplitude at fixed Ms in a list for varying cos(th)
without the Veneziano amplitude
nn:1$
make_plot_log_abs_withOUT_VenezianoV2(list_indep_amplitudes[nn], list_indep_theta_amplitudes[nn], list_indep_amplitudes_names[nn], [10.00,10.17,10.34,10.50], 1000, 1.


5) make plot of the
Amp_withOUT_veneziano(Ms,cos(th))/ Amp_withOUT_veneziano_up_to_cos(N*th)(Ms,cos(th))
with
compute_log_abs_w_wo_Veneziano_truncatedV2(sI12340, Mu_as_Ms_cos,
Ms0, Nsteps0, eps0, Trunc_level_N_in_cos_N_th)
eg
compute_log_abs_w_wo_Veneziano_truncatedV2(sI1234, tI1234[7], 10.10, 1000, 1.0*10^(-8), 2);

6) make plot of
coeff(Amp_without, cos(N*th) ) / coeff(Amp_without, cos(0*th) ) / 

Saved values in .lisp

A1234
 list containing the amplitude
 [gauge fixed correlatorfunction of Ms and Mt an the anharmonic ratio OM
 even if naturally should be fuction of Ms and Mu given the conventions used,
  correlator withOUT ghost contribution
as function of Ms and Mt and the anharmonic ratio OM and Xi,
  ghost contribution with momentum contribution,
  the contribution from the change of variable x2 to OM

  ]

for more details see the README associated with the lisp result files.

sI1234
  simplified amplitude (integral of the correlator) as function of Ms and Mu
  as list [num, denom, +-1] 
tI1234
  simplified amplitude (integral of the correlator) as function of s and cos(th)
  as list
:= [finalPol0, => simplified non factorizable polynomial in Ms and cos(k*th)
:=  finalDen0, => INVERSE of factors Ms and cos(k*th) dependent
:= HipowMt0,
:= HipowDenMt0,
:= ratioBetas0, => ratio between B(a,b)_here/B(a,b)_Veneziano
:= Mt => used for writing A(Ms,cos(th))
:= Mu  => implied by kinematics, used for writing A(M,cos(th))
:= ]
  
  
list_indep_amplitudes_names, list_amplitudes_names,
  list like
  [[S8z1, S6z, S4z, T], [S8z1, S4z, T, S6z], [S8z1, T, S6z, S4z], 
                 [S8z1, S6z, T, S4z], [S8z1, T, S4z, S6z], [S8z1, S4z, S6z, T]]
  of the "names" of the independent amplitudes
  
list_indep_correlators, list_correlators,

list_indep_amplitudes, list_amplitudes,
 list of independent amplitudes.
 Each entry is like sI1234,
 and actually the first entry list_indep_amplitudes is sI1234

list_indep_theta_amplitudes, list_theta_amplitudes,
 the same as above but with tI1234
 
min_s, for the color ordered amplitude 1234
list_indep_min_s,

fullC_00, fullC_0, fullC00, fullC0, fullC, 


V3.1
added the printing of the correlator

V2.2
BUG
changed the assertion that derived color ordered amplitudes are in the same s,t,u as A1234: they are not! they are in their own s,t,u!

In order to write down the cos(theta) dependence which is appropriate we must also
swap myfile0[2] since we use
simplify_and_compare_IntAmp_using_thetaV2(OutputIntegrateAmp0, listN0):=
which compute the kinematics from listN0

Pol and Den are now polynomials and NOT rational functions

V2.1
automatically save and  load color ordered amplitudes


V2.0
computed and written the different color ordered amplitudes if necessary

names from "S6zS4zTT" to ["S6z", "S4z", "T", "T"] in order to
understand whether it is necessary to compute the other partial ordered
amplitudes 

introduced print_color_ordered_amplitude
in order to pint the different inequivalent color amplitudes.
Two cyclically equivalent amplitudes may appear as inequivalent
since we do no check for cyclicity eg SSTT is inequivalent to STTS

V1.2
added texput(Ms, "\\mys")
and so on to be able to switch to GSW notation

switched to breqn

output to pdflate-able TeX and not txt

V1.1
expressed as A1234(s,u) since it is natural with the definition
u=-(k1+k4)^2

as far the the A(Ms, th) there are no changes since the kinematics is computed with the usual, reasonable explicit momenta


V1.0
added
computation of full amplitude

V0.1
added plot of remainder vs  ip to cos(8th)
*/

/* */
kill(all);


TEXPLOT_VERSION:"3.2.1"$
AMPLITUDE_VERSION:"3.1.1"$

load("operatingsystem")$ /* for copy_file */

define_variable(ap, 2, integer)$
declare([Ms,Mt],integer)$


/****************/

file_search_lisp: append (file_search_lisp,
["../STTT/#.lisp",  "../SSTT/#.lisp",  "../SSST/#.lisp"]
)$

/****************/

texput("Ms", "\\mys");
texput("Mt", "\\myt");
texput("Mu", "\\myu");
texput("th", "\\theta");
texput(OM, "\\omega");
texput('ONE, "\\,");

/****************/

LIST_STTT_FILES:
[
[["S4z", "T", "T", "T"], [4,0,0,0]]
,[["S6z", "T", "T", "T"], [6,0,0,0]]
,[["S8z1", "T", "T", "T"], [8,0,0,0]]
,[["S8z2", "T", "T", "T"], [8,0,0,0]]
,[["S10z1", "T", "T", "T"], [10,0,0,0]]
,[["S10z2", "T", "T", "T"], [10,0,0,0]]
,[["S11z", "T", "T", "T"], [11,0,0,0]]
]$

LIST_SSTT_FILES:
[
[["S4z", "S4z", "T", "T"], [4,4,0,0]]
,
[["S6z", "S4z", "T", "T"], [6,4,0,0]]
,
[["S6z", "S6z", "T", "T"], [6,6,0,0]]
,
[["S8z2", "S4z", "T", "T"], [8,4,0,0]]
,
[["S8z1", "S4z", "T", "T"], [8,4,0,0]]
,
[["S8z1", "S6z", "T", "T"], [8,6,0,0]]
,
[["S8z1", "S8z1", "T", "T"], [8,8,0,0]]
,
[["S8z1", "S8z2", "T", "T"], [8,8,0,0]]
,
[["S10z1", "S4z", "T", "T"], [10,4,0,0]]
/*
,
[["S10z1", "S10z1", "T", "T"], [10,10,0,0]]
*/
,
[["S11z", "S4z", "T", "T"], [11,4,0,0]]
,
[["S11z", "S6z", "T", "T"], [11,6,0,0]]
]$


LIST_SSST_FILES:
[
[["S4z", "S4z", "S4z", "T"], [4,4,4,0]]
,
[["S6z", "S4z", "S4z", "T"], [6,4,4,0]]
,
/* ["S6zS6zS4zT", [6,6,4,0]] */
[["S6z", "S4z", "T", "S6z"], [6,4,0,6]]
,
[["S8z1", "S6z", "S4z", "T"], [8,6,4,0]]
]$

LIST_SSSS_FILES:
[
[["S4z", "S4z", "S4z", "S4z"], [4,4,4,4]]
]$


LIST_ALL_FILES:append(LIST_STTT_FILES, LIST_SSTT_FILES, LIST_SSST_FILES
,LIST_SSSS_FILES)$


LIST_FILES0:
[
[["S8z1","S6z","S4z","T"], [8,6,4,0]]
]$

LIST_FILES0:
[
[["S11z","S6z","T","T"], [11,6,0,0]]
]$

LIST_FILES0:
[
[["S4z","S4z","T","T"], [4,4,0,0]]
]$

LIST_FILES0:
[
[["S4z","T","T","T"], [4,0,0,0]]
]$

LIST_FILES0:
[
[["S11z","T","T","T"], [11,0,0,0]]
]$




LIST_FILES0:
LIST_STTT_FILES$

LIST_FILES0:
LIST_SSTT_FILES$

LIST_FILES0:
[
[["S10z1", "S10z1", "T", "T"], [10,10,0,0]]
,
[["S11z", "S4z", "T", "T"], [11,4,0,0]]
,
[["S11z", "S6z", "T", "T"], [11,6,0,0]]

]$

LIST_FILES:
LIST_SSST_FILES$




/*********************************************************************/
/*********************************************************************/
/*********************************************************************/

DBG_PRINT_BREQN:8$

print_breqn_long_sum(filehandle0, te):=
block  (
if(DBG_PRINT_BREQN>0) then
(
print("print_breqn_long_sum Sum?", inpart(te,0)),
print("print_breqn_long_sum Terms", length(te)),
print("print_breqn_long_sum First term", inpart(te,1)),
print("print_breqn_long_sum Second term", inpart(te,2)) ),

  
  for n0:1 thru length(te) do
    (
    pte:part(te,n0),
if(DBG_PRINT_BREQN>0) then print("print_breqn_long_sum  Term[", n0, "]=", pte),
     printf(filehandle0,
"%
\\begin{dmath*}
%"),

/* opening parenthesis of the sum */
    if( n0=1 ) then
     printf(filehandle0,
"%
\\Bigg(
%"),
    
/* check whether is a positive term in order to add a + in the latex output */
    if( numberp(pte) or atom(pte) )
    then
    ispositive:true
    else
      (
      ispositive:true,
      for nn0:1 thru length(pte) do
        (ppte:inpart(pte,nn0),	
         if( numberp(ppte) and ppte <0 ) then ispositive:false,
if(DBG_PRINT_BREQN>4) then print("print_breqn_long_sum  part[", nn0, "]="
, ppte, "=> is positive?", ispositive)	 
        )
       ),
    if(ispositive) then
      printf(filehandle0,"
      + ~%"),


/* check whether is an expression like 2*s+3 and add parenthesis */
    if( not numberp(pte) and not atom(pte)
         and inpart(pte,0)="+" )
    then ( lpar0:"\\left(", rpar0:"\\right)" ) 
    else ( lpar0:"", rpar0:"" ), 
    
   printf(filehandle0,
"%
~a ~a ~a
%
"
, lpar0
, tex1(pte)
, rpar0
      ),

/* closing parenthesis of the sum */
    if( n0=length(te) ) then
      printf(filehandle0,
"%
\\Bigg)
%"),

    printf(filehandle0,
"%
\\end{dmath*}
")
      
    ) /* for n0 */
)$


/*
expr0 must be of the form of sum
and not a product

const*const...*(short pol)^a*(short pol)^b*... (long sum)
must be able to split the expression after a certain number of terms
*/
print_breqn_long_expression(filehandle0, expr0):=
block(
[te, pte, lpar0, rpar0, n0],

if( not numberp(expr0) and not atom(expr0) and inpart(expr0,0)="+" )
then
(
if(DBG_PRINT_BREQN>0) then print("print_breqn sum exam:", expr0),
  print_breqn_long_sum(filehandle0, expr0)
)
else
(
for te in expr0 do
(
if(DBG_PRINT_BREQN>0) then print("print_breqn NOT sum exam:", te),

/* number or constant */
  if( numberp(te) or atom(te) )
  then
  printf(filehandle0,
  "%
  \\begin{dmath*}
  ( ~a )
  \\end{dmath*}
  % ", te )
/****************/
/* power assumed to be short */
  elseif ( inpart(te,0)="^" )
  then
  (
if(DBG_PRINT_BREQN>2) then print("print_breqn power:", te),
  printf(filehandle0,
  "%
  \\begin{dmath*}
  ( ~a )
  \\end{dmath*}
   % ", tex1(te) )
   )
/****************/
/* long polynominal */
elseif ( inpart(te,0)="+" )
then
print_breqn_long_sum(filehandle0, te)
 /* elseif "+" */        
else
error("print_breqn cannot handle", te)
), /* for te in */

/***** not here
printf(filehandle0,
"%
\\begin{dmath} ,  \\end{dmath}
\\end{dgroup}
\\normalsize
"),
*****/

NOT_SUM_DONE
), /* else */

return(true)
)$ /* function print_breqn_long_expression */


/*********************************************************************/
/*********************************************************************/

print_color_ordered_amplitudeV3(filehandle0
, namesubamp0
, corr0
, simplifiedsubamp0
, cos_simplifiedsubamp0
, min_s0
, list_map_stu_stu12340
, ms_cos_amp_flag 
):=
block(
printf(filehandle0
,"

\\subsection{ Color ordered amplitude $ ~s $} ~% ~%
"
, namesubamp0
),


/****************/
/* Gauge fixed correlator function     */
/****************/
/* facsum has issues with OM^{-2*Ms-2}
as it is seen as OM^{-2*Ms}*OM^{-2}
so we need to strip them
*/
corr000:1,
for pte in corr0 do
if(not numberp(pte) and not atom(pte)
         and inpart(pte,0)="+"
  )
then corr000:corr000*facsum(pte,OM)
else
(
print("000:", pte),
corr000:corr000*pte
),
/* for some reason I do not understand some sum in corr0 are not detected
the 1st time */
corr00:1,
for pte in corr000 do
if(not numberp(pte) and not atom(pte)
         and inpart(pte,0)="+"
  )
then corr00:corr00*facsum(pte,OM)
else
(
print("00:", pte),
corr00:corr00*pte
),

/**************** WITHOUT BREAKING
printf(filehandle0,
"
%
% correlator
%
The color ordered correlator is given by
%
\\tiny
\\begin{dgroup}
%
\\begin{dmath*}
%
\\mbox{C}_{~a}(~a ,~a, ~a)
=
~a
%
\\end{dmath*}
%
\\begin{dmath}
\\,
\\end{dmath}
%
\\end{dgroup}
\\normalsize
%
%
"
, namesubamp0
, tex1(OM), tex1(Ms), tex1(Mu) /* arguments Corr */
, tex1(corr00)  
),
CORR WITHOUT BREAKING ****************/

/**** CORR WITH BREAKING ****************/
printf(filehandle0,
"
%
% correlator
%
The color ordered correlator is given by
%
\\tiny
\\begin{dgroup}
%
\\begin{dmath*}
%
\\mbox{C}_{~a}(~a ,~a, ~a)
=
%
\\end{dmath*}
"
, namesubamp0
, tex1(OM), tex1(Ms), tex1(Mu) /* arguments Corr */
),


/* unfortunately it may happen that the terms without OM have not
a common factor so they are not clumped together so
we need them to cluster */
/***** written in this way it works only on a sum and not on a product
   tmp_OM0:0,
   tmp_noOM0:0,
   for t in corr00 do
     if( freeof(OM, t) ) then tmp_noOM0:tmp_noOM0+t
     else tmp_OM0:tmp_cOM0+t,
*****/

corr0:tmp_OM0 + 'ONE*factor(tmp_noOM0),

/* */
print_breqn_long_expression(filehandle0, num(corr00) ),



printf(filehandle0,
"
%
% end correlator
%
%
\\begin{dmath}
\\,
\\end{dmath}
%
\\end{dgroup}
\\normalsize
%
%
"
),




/****************/
/* Amplitude as function of Ms and Mu   */
/****************/
printf(filehandle0,
"
%
% amplitude
%

The color ordered amplitude can be written as a product of the Veneziano amplitude
times a polynomial $\\mbox{Num}(~a ,~a)$
in the Mandelstam variables $~a$ and $~a$
(defined according to the ordering of states in the color ordered amplitude,
i.e
$~a = ~a_{\\mbox{~a}}= ~a_{\\mbox{~a}}$,
$~a = ~a_{\\mbox{~a}}= ~a_{\\mbox{~a}}$,
and
$~a= ~a_{\\mbox{~a}}= ~a_{\\mbox{~a}}$
)
divided by another polynomial $\\mbox{Den}(~a ,~a)$ which comes
from the transformation of the $\\Gamma$ function in the denominator
which arises from the moduli space integration to the Veneziano \"canonical\" one.
%
Explicitly we get
"
, tex1(Ms), tex1(Mu) /* Num */
, tex1(Ms), tex1(Mu)
/* mapping */
, tex1(Ms), tex1(Ms), namesubamp0, tex1(list_map_stu_stu12340[1]), nameA1234
, tex1(Mt), tex1(Mt), namesubamp0, tex1(list_map_stu_stu12340[2]), nameA1234 
, tex1(Mu), tex1(Mu), namesubamp0, tex1(list_map_stu_stu12340[3]), nameA1234 
, tex1(Ms), tex1(Mu)
),

/* true amplitude data */
printf(filehandle0,
"%
\\begin{equation}
A_{~a}
=
A_{\\mbox{Veneziano} %~a
}(~a, ~a)
% \\mbox{RatioBeta}(~a, ~a)
\\frac{\\mbox{Num}(~a ,~a)}{\\mbox{Den}(~a, ~a)}
,
%
%
%
\\end{\equation}
%
%
%
"
, namesubamp0
, "1234" /* Veneziano is always A_V(s,u) */
, tex1(Ms), tex1(Mu) /* Veneziano */
, tex1(Ms), tex1(Mu) /* ratio */
, tex1(Ms), tex1(Mu)  /* Num */
, tex1(Ms), tex1(Mu) /* Den */
),


printf(filehandle0,
"where we have
%"
),



/****
 s, u results in Polchinski Mandelstam definition
***/
printf(filehandle0,
"
\\tiny
\\begin{dgroup}
%
\\begin{dmath*}
%
\\mbox{Num}(~a ,~a)
=
~a
%
\\end{dmath*}
%
\\begin{dmath}
,%
\\end{dmath}
\\end{dgroup}
\\normalsize
"
, tex1(Ms), tex1(Mu)
,
/* tex1(sI1234[1]) */
/* tex1( denom(simplifiedsubamp0[2]) * num(simplifiedsubamp0[1]) ) */
tex1( denom(simplifiedsubamp0[2])
      * map( lambda([u], facsum(u,Ms)), num(simplifiedsubamp0[1]) ) )
),


printf(filehandle,
"%
and
%"
),

printf(filehandle0,
"
\\tiny
\\begin{dgroup}
%
\\begin{dmath}
%
\\mbox{Den}(~a ,~a)
=
~a
.
%
\\end{dmath}
%
\\end{dgroup}
\\normalsize
"
, tex1(Ms), tex1(Mu)
,
/* tex1(sI1234[2]) */
/* tex1( denom(simplifiedsubamp0[1]) *num(simplifiedsubamp0[2]) ) */
tex1( denom(simplifiedsubamp0[1])
      * map( lambda([u], facsum(u,Ms)), num(simplifiedsubamp0[2]) ) )
),

/* if there is an extra sign */
if( not is ( simplifiedsubamp0[3] = 1) )
then
printf(filehandle0,
"
\\tiny
\\fbox{%
  \\parbox{\\textwidth}{
\\begin{dgroup}
%
\\begin{dmath}
%
\\mbox{RatioBeta}(~a ,~a)
=
~a
%
\\end{dmath}
%
.
\\end{dgroup}
} % end parbox
} % end fbox
\\normalsize
"
, tex1(Ms), tex1(Mu)
,
/* tex1(sI1234[3]) */
tex1( simplifiedsubamp0[3] )
),

/****************/
/* Amplitude as function of s and cos(th) */
/****************/
printf(filehandle0,
"
The previous quantities in channel $~a$ can be written
using $~a$ and $\\cos(\\theta)$
($~a \\ge ~a$) with
\\begin{align}
~a =& ~a
\\nonumber \\\\
~a =& ~a
\\end{align}
"
,tex1(Ms)
,tex1(Ms)
,tex1(Ms), tex1( min_s0 )
,tex1(Mt), tex1( radcan(cos_simplifiedsubamp0[6]) )
,tex1(Mu), tex1( radcan(cos_simplifiedsubamp0[7]) )
),

if( ms_cos_amp_flag )
then
printf(filehandle0, "as
"),


if( ms_cos_amp_flag )
then
(

/* sanity check */
if( cos_simplifiedsubamp0[1] =0 )
then error("the Amp(s, cos) is zero despite the flag MS_COS_AMP_FLAG is true"),

/* unfortunately it may happen that the terms without cos() have not
a common factor so they are not clumped together so
we need them to cluster */
   tmp_cos0:0,
   tmp_nocos0:0,
   for t in cos_simplifiedsubamp0[1] do
     if( freeof(cos, t) ) then tmp_nocos0:tmp_nocos0+t
     else tmp_cos0:tmp_cos0+t,

num_cos_simplifiedsubamp0:tmp_cos0+ 'ONE*factor(tmp_nocos0),

/****
 s, cos(th) results
***/
printf(filehandle0,
"
\\tiny
\\begin{dgroup}
%
\\begin{dmath*}
%
\\mbox{Num}(s,\\cos(\\theta))
=
%
\\end{dmath*}
"),


/* print_breqn_long_expression(filehandle, tI1234[1]), */
print_breqn_long_expression(filehandle0, num_cos_simplifiedsubamp0 ),

printf(filehandle0,
"
%
% end numerator of Amp(Ms,cos)
%
%
\\begin{dmath}
\\,
\\end{dmath}
%
\\end{dgroup}
\\normalsize
%
%
"
),


printf(filehandle0,
"
and
"
),


   tmp_cos0:0,
   tmp_nocos0:0,
   for t in cos_simplifiedsubamp0[2] do
     if( freeof(cos, t) ) then tmp_nocos0:tmp_nocos0+t
     else tmp_cos0:tmp_cos0+t,

den_cos_simplifiedsubamp0:tmp_cos0+ 'ONE*factor(tmp_nocos0),

printf(filehandle0,
"
\\tiny
\\begin{dgroup}
%
\\begin{dmath*}
%
\\mbox{Den}(s,\\cos(\\theta))
=
%
\\end{dmath*}
"),

/* print_breqn_long_expression(filehandle, tI1234[2]), */
print_breqn_long_expression(filehandle0, den_cos_simplifiedsubamp0 ),

printf(filehandle0,
"
%
% end denominator of Amp(Ms,cos)
%
%
\\begin{dmath}
\\,
\\end{dmath}
%
\\end{dgroup}
\\normalsize
%
%
"
),


END_MS_COS
), /* if ms_cos_amp_flag  we print otherwise no */ 

return(true)

)$

/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/* MAIN */
/* we exam one amplitude and write its tex file
assuming that amplitude have been computed
ie one lisp file one tex file */ 
/*********************************************************************/
/*********************************************************************/
/*********************************************************************/


make_tex(myfile0):= /* in LIST_FILES do */
block(

/* if the .lisp file exists use it or complain */
  nameA1234:apply(concat, myfile0[1]),
  nameA1234allcolorAmp:concat(nameA1234, ".v", AMPLITUDE_VERSION, ".lisp"),
  
  previuosfileloading:errcatch( load(nameA1234allcolorAmp) ),
  if ( not previuosfileloading = [] )
    then
    print(
    "
    LOADING COLOR AMPLITUDES from", nameA1234allcolorAmp)
  else
    error(
    "
    MISSING  COLOR AMPLITUDES from", nameA1234allcolorAmp),
    
if( not MS_COS_AMP_FLAG=true and not  MS_COS_AMP_FLAG=false )
then
error("MS_COS_AMP_FLAG is not defined: wrong .lisp version"),

/* sanity check */ 
if( not( NQ=myfile0[2][1] and NQ1=myfile0[2][2] and NQ2=myfile0[2][3] and
         NQ3=myfile0[2][4] ) )
then error("Levels do not match"),	 

/* sum of M^2 */
M2: (apply("+", myfile0[2])-4)/2, /* ap= 2 */

/****************/

FILENAME:concat(nameA1234,".v",TEXPLOT_VERSION, ".tex"),
print("WRITING tex file", FILENAME),

filehandle:openw(FILENAME),

/****************/
/****************/
/* BEGIN_OPEN_TEX */

printf(filehandle,
"
%
% this is ~a
%
", FILENAME
),


printf(filehandle,
"
\\documentclass[10pt]{article}
\\usepackage{lscape}
\\usepackage{amsmath}
\\usepackage{breqn}

%%  set terminal tikz in gnuplot
\\usepackage{tikz}
\\usepackage{gnuplot-lua-tikz} % (for LaTeX)

\\usepackage{subcaption} % subfigure env


\\begin{document}

% leave undefined to use Polchinski s,t,u definition
% or set to anything for GSW conventions
% \\def\\GSW{}

\\ifx\\GSW\\undefined
  \\newcommand{\\mys}{s}
  \\newcommand{\\myt}{t}
  \\newcommand{\\myu}{u}  
\\else
  \\newcommand{\\mys}{s}
  \\newcommand{\\myt}{u}
  \\newcommand{\\myu}{t}  
\\fi


"),

/* END_OPEN_TEX */
/****************/
/****************/


/****************/
/* header */
/****************/

printf(filehandle
,"\\section{ Amplitude $ ~s $} ~% ~%
"
,nameA1234
),

printf(filehandle,
"For this amplitude the Mandelstam variables ($\\alpha'=2$) satisfy
"),
printf(filehandle, "
\\begin{align}
s+t+u= ~a,
%
% \\nonumber\\\\
%
% t= ~a = ~a
% ,
%
% \\nonumber\\\\
%
% u= ~a = ~a,
\\end{align}
%where the $\\cos(\\theta)$ dependence is the one for the $s$ channel
where $s \\ge ~a$
in the color ordered amplitude $ ~s $.
%

For all amplitudes given in the following
the Mandelstam variables are the  ones associated with the corresponding order,
e.g. $s_{1 3 2 4} = t_{1 2 3 4}$,
$t_{1 3 2 4} = s_{1 2 3 4}$ and
$u_{1 3 2 4} = u_{1 2 3 4}$.
"
,M2
,tex1(MT), tex1(tI1234[6]) /* Mt as function of Ms, cos(th) */
,tex1(MU), tex1(tI1234[7]) /* Mu as function of Ms, cos(th) */
,tex1(min_s)
,nameA1234 ),


/*********************************************************************/
/* we write the main color amplitude A1234 */
print_color_ordered_amplitudeV3(filehandle
, nameA1234	/* name of the amplitude */
, A1234[1]	/* correlator */
, sI1234	/* simplified color ordered amplitude function of Ms and Mu */ 
, tI1234	/* simplified color ordered amplitude function of Ms and cos */ 
, min_s		/* minimun s fo having a real cos */
, [Ms, Mt, Mu]	/* map of this amplitude Mandelstam var.s to A1234 ones */
, MS_COS_AMP_FLAG ),


/* we print the color amplitudes derived by non cyclic permutations */
for n_other_amp:2 thru length(list_indep_amplitudes_names) do
  print_color_ordered_amplitudeV3(filehandle
    , apply(concat, list_indep_amplitudes_names[n_other_amp])
    , list_indep_correlators[n_other_amp]
    , list_indep_amplitudes[n_other_amp]
    , list_indep_theta_amplitudes[n_other_amp]
    , list_indep_min_s[n_other_amp]
    , LIST_SWAP[n_other_amp-1][3]
    , MS_COS_AMP_FLAG ),


/****************/
/* end of file */
/****************/
printf(filehandle,
"
\\end{document}
"),

/****************/
close(filehandle),

/****************/
print("WRITTEN tex file", FILENAME),

DONE
)$ /* end of block  */





/*********************************************************************/
/*********************************************************************/
/* plot functions */
/*********************************************************************/
/*********************************************************************/

LOG_GAMMA(x):=log_gamma(rectform(expand(x)));
LOG(x):=log(rectform(expand(x)));


/****************/
/*
:=
:= function make_plot_log_abs_w_VenezianoV2(sI12340, tI12340, name_as_list0,
listMs0, Nsteps0, eps0, GPflag)
:=
:= make_plot_log_abs_withOUT_VenezianoV2(sI12340, tI12340, name_as_list0,
listMs0, Nsteps0, eps0, GPflag)
:=

working example

nn:1$ make_plot_log_abs_w_VenezianoV2(list_indep_amplitudes[nn], list_indep_theta_amplitudes[nn], list_indep_amplitudes_names[nn], [10.00,10.17,10.34,10.50], 1000, 1.0*10^(-8), true)
or
nn:1$ make_plot_log_abs_w_VenezianoV2(list_indep_amplitudes[nn], list_indep_theta_amplitudes[nn], list_indep_amplitudes_names[nn], [10.25,20.25,40.25,100.25], 1000, 1.0*10^(-8), true)

*/
make_plot_log_abs_w_VenezianoV2(sI12340, tI12340, name_as_list0,
listMs0, Nsteps0, eps0, GPflag):=
make_plot_log_abs_w_wo_VenezianoV2(sI12340, tI12340, name_as_list0,
listMs0, Nsteps0, eps0, GPflag, true)$


make_plot_log_abs_withOUT_VenezianoV2(sI12340, tI12340, name_as_list0,
listMs0, Nsteps0, eps0, GPflag):=
make_plot_log_abs_w_wo_VenezianoV2(sI12340, tI12340, name_as_list0,
listMs0, Nsteps0, eps0, GPflag, false)$

/****************/
/*
:=
:= main function for plotting
:=
:= make_plot_log_abs_w_wo_VenezianoV2(sI12340, tI12340, name_as_list0,
listMs0, Nsteps0, eps0, GPflag, veneziano_flag)
:=
:= it takes care of computing all data for the amps for the given Ms
:= it produces also a .gnuplot file in the local directory
:= which can be run with gnuplot to generate the .tex and .pdf file
:= both as tikz and "pdf" 
*/
make_plot_log_abs_w_wo_VenezianoV2(sI12340, tI12340, name_as_list0,
listMs0, Nsteps0, eps0, GPflag, veneziano_flag):=
block(
xydata:makelist([], k,1, length(listMs0)),

for nms:1 thru length(listMs0) do
( print("computing plot data for Ms=", listMs0[nms]),
  xydata[nms]:compute_log_abs_w_wo_VenezianoV2(sI12340, tI12340[7],
                              listMs0[nms], Nsteps0, eps0, veneziano_flag)
),

plotdata:makelist( [discrete, xy[1], realpart(xy[2])], xy, xydata),

legenddata:makelist( (concat("s=",string(ms),"+i",string(eps0))), ms,  listMs0),
legenddata:cons(legend, legenddata),

if(GPflag)
then GPformat:[plot_format, gnuplot]
else GPformat:[plot_format, gnuplot_pipes],

tmp_gnuplot_file:
plot2d(  plotdata,
	 legenddata,
	 [xlabel, "$\\theta/\\pi$"],
	 [ylabel, "$\\Re(\\log(Amp))$"],
	 GPformat
	 ),
	
if(GPflag)
then
(

/* get something like 10.0_10.17_10.34_10.5_ */
gnuplot_file:apply(concat, makelist( concat(string(ms), "_"), ms, listMs0) ),


if(veneziano_flag)
then tex_file:concat(".with.s_", gnuplot_file, "steps_", string(Nsteps0), ".tex")
else tex_file:concat(".withOUT.s_", gnuplot_file, "steps_", string(Nsteps0), ".tex"),

if(veneziano_flag)
then tikz_tex_file:concat(".with.s_", gnuplot_file, "steps_", string(Nsteps0), "_tikz.tex")
else tikz_tex_file:concat(".withOUT.s_", gnuplot_file, "steps_", string(Nsteps0), "_tikz.tex"),

/* the order is important since here we redefine gnuplot_file */
if(veneziano_flag)
then gnuplot_file:concat(".with.s_", gnuplot_file, "steps_", string(Nsteps0), ".gnuplot")
else gnuplot_file:concat(".withOUT.s_", gnuplot_file, "steps_", string(Nsteps0), ".gnuplot"),

gnuplot_file: concat( apply(concat, name_as_list0), gnuplot_file ),
tex_file: concat( apply(concat, name_as_list0), tex_file ),
tikz_tex_file: concat( apply(concat, name_as_list0), tikz_tex_file ),

copy_file(tmp_gnuplot_file[1], gnuplot_file),

filehandle0:opena(gnuplot_file),
/** add info at the end **/
printf(filehandle0,
"~%
 ~%
set key outside below
 ~%
set terminal cairolatex color pdf
 set output \"~a\"
 replot
 unset output
 unset term
 ~%
 ~%
 set terminal tikz
 set output \"~a\"
 replot
 unset output
 unset term
 ~%",
tex_file,
tikz_tex_file),
/** **/
FILE_HANDLING_DONE
),

return(xydata)
)$


/*********************************************************************/
/*
:= COMPUTE data for plotting
:= function compute_log_abs_w_wo_VenezianoV2(sI12340, Mu_as_Ms_cos,
Ms0, Nsteps0, eps0, veneziano_flag)
:=
:= sI12340
:= is sI1234 or list_indep_amplitudes[nn]
:= is [num, denom, +-1]
:=
:= Mu_as_Ms_cos is tI1234[7] or list_indep_theta_amplitudes[nn][7]
*/
compute_log_abs_w_wo_VenezianoV2(sI12340, Mu_as_Ms_cos,
Ms0, Nsteps0, eps0, veneziano_flag):=
block(
[Ms, Mu],

th_data:makelist( ev(2.0*i/(Nsteps0),numer),  i,0,Nsteps0 ),

Mu_as_Ms0_cos: subst([Ms=Ms0+%i*eps0], Mu_as_Ms_cos),
Mu_data:makelist(  ev(Mu_as_Ms0_cos, th=%pi* TH, numer), TH, th_data),
Mu_data:makelist( rectform(ev(MU,numer)), MU, Mu_data),

if( veneziano_flag )
then
/* Mu as fuction of Ms and cos(th) is tI12340[7] */
myfun:ev(
'LOG_GAMMA(-ap*Ms-1) + 'LOG_GAMMA( -ap* Mu )
- 'LOG_GAMMA( -ap*Ms -ap* Mu -2)
+'LOG( num(sI12340[1]) * denom(sI12340[2]) )
-'LOG( denom(sI12340[1]) * num(sI12340[2]) ),
Ms=Ms0+%i*eps0 )
else /* withOUT veneziano */
myfun:ev(
+'LOG( num(sI12340[1]) * denom(sI12340[2]) )
-'LOG( denom(sI12340[1]) * num(sI12340[2]) ),
Ms=Ms0+%i*eps0 ),

amp_data0:makelist( ev(myfun, Mu=MU, numer), MU, Mu_data),

amp_data:[],
for n:1 thru length(amp_data0) do
( tmpy:errcatch( ev(amp_data0[n], nouns, numer) ),
  if( tmpy=[] ) then tmpy:["NaN"],
  
  amp_data:append(tmpy, amp_data)
),
amp_data:reverse(amp_data),

th_data:makelist( ev(2.0*i/(Nsteps0),numer),  i,0,Nsteps0 ),

return([th_data, amp_data])
)$


/*********************************************************************/
/*
:=
:= function compute_log_abs_w_Veneziano(tI12340, Ms0, Nsteps0, eps0)
:=
:= it is probably more efficient
:= to fix Ms
:= then to compute Mu(Ms,cos(th))
:= then to substitute Ms and the Mu values
:= as done in compute_log_abs_w_wo_VenezianoV2
:= since it involves computing less cos()
:=
:=
:= tI12340 is the structure
:=1 [finalPol0, => simplified non factorizable polynomial in Ms and cos(k*th)
:=2  finalDen0, => INVERSE of factors Ms and cos(k*th) dependent
:=3 HipowMt0,
:=4 HipowDenMt0,
:=5 ratioBetas0, => ratio between B(a,b)_here/B(a,b)_Veneziano
:=6 Mt => expressed as function of Ms and  cos(th)
:=7 Mu => expressed as function of Ms and  cos(th) implied by kinematics
:=8 Ms => expressed as function of Mu and  cos(th_u) implied by u channel kinematics
:= ]
*/
compute_log_abs_w_Veneziano(tI12340, Ms0, Nsteps0, eps0):=
block(
/* Mu as fuction of Ms and cos(th) is tI12340[7] */
myfun:ev(
'LOG_GAMMA(-ap*Ms-1) + 'LOG_GAMMA( -ap* tI12340[7] )
- 'LOG_GAMMA( -ap*Ms -ap* tI12340[7] -2)
+'LOG( (tI12340[1]) )
-'LOG( (tI12340[2]) ),
Ms=Ms0+%i*eps0,
th=%pi*TH),

amp_data0:makelist( ev(myfun, TH=2.0*i/(Nsteps0), numer), i,0,Nsteps0),
/*
amp_data:makelist(ev(y, nouns, numer), y, amp_data0),
*/
amp_data:[],
for n:1 thru length(amp_data0) do
( tmpy:errcatch( ev(amp_data0[n], nouns, numer) ),
  if( tmpy=[] ) then tmpy:["NaN"],
  
  amp_data:append(tmpy, amp_data)
),
amp_data:reverse(amp_data),

th_data:makelist( ev(2.0*i/(Nsteps0),numer),  i,0,Nsteps0 ),

return([th_data, amp_data])
)$


/*********************************************************************/
/******* COMMENT AS ABOVE 
:=
:= function compute_log_abs_without_Veneziano(tI12340, Ms0, Nsteps0, eps0)
:=
*********/
make_plot_log_abs_without_Veneziano(tI12340, listMs0, Nsteps0, eps0, GPflag):=
block(
xydata:makelist([], k,1, length(listMs0)),

for nms:1 thru length(listMs0) do
( print("computing plot data for Ms=", listMs0[nms]),
  xydata[nms]:compute_log_abs_without_Veneziano(tI12340, listMs0[nms],
             Nsteps0, eps0)
),

plotdata:makelist( [discrete, xy[1], realpart(xy[2])], xy, xydata),

legenddata:makelist( (concat("s=",string(ms),"+i",string(eps0))), ms,  listMs0),
legenddata:cons(legend, legenddata),

if(GPflag)
then GPformat:[plot_format, gnuplot]
else GPformat:[plot_format, gnuplot_pipes],

plot2d(  plotdata,
	 legenddata,
	 [xlabel, "theta/pi"],
	 [ylabel, "Real(log(Amp))"],
	 GPformat
	 ),

return(xydata)
)$


/*********************************************************************/
/*
:= COMPUTE data for plotting
:= function compute_log_abs_w_wo_Veneziano_truncatedV2(sI12340, Mu_as_Ms_cos,
Ms0, Nsteps0, eps0, Trunc_level_N_in_cos_N_th)
:=
:= sI12340
:= is sI1234 or list_indep_amplitudes[nn]
:= is [num, denom, +-1]
:=
:= Mu_as_Ms_cos is tI1234[7] or list_indep_theta_amplitudes[nn][7]
*/

compute_log_abs_w_wo_Veneziano_truncatedV2(sI12340, Mu_as_Ms_cos,
Ms0, Nsteps0, eps0, Trunc_level_N_in_cos_N_th):=
block(
[Ms, Mu],
num0: expand( num(sI12340[2])*denom(sI12340[1]) ),
den0: expand( num(sI12340[1])*denom(sI12340[2]) ),

max_N_Mu_num:hipow(num0, Mu),
max_N_Mu_den:hipow(den0, Mu),
for k:0 thru max_N_Mu_num do
  (
  num_coeff[k+1]:ratcoeff(num0, Mu, k)
  ),

for k:0 thru max_N_Mu_den do
  (
  den_coeff[k+1]:ratcoeff(den0, Mu, k)
  ),

/* compute the truncate expessions for Mu^k */
for k:1 thru max(max_N_Mu_num,  max_N_Mu_den) do
  (
  trunc_Mu[k+1]: trigreduce( ratexpand( Mu_as_Ms_cos^ k ) ),
  for nc:k thru Trunc_level_N_in_cos_N_th+1 step -1 do
    trunc_Mu[k+1]:subst( [ cos(nc*th)=0 ], trunc_Mu[k+1])
  ),

/* values of coeff at Ms0 */
for k:0 thru max_N_Mu_num do
  (
  num_coeff_v[k+1]:subst([Ms=Ms0+%i*eps0], num_coeff[k+1]),
  num_coeff_v[k+1]:ev(num_coeff_v[k+1],numer),
  num_coeff_v[k+1]:rectform(num_coeff_v[k+1])
  ),

for k:0 thru max_N_Mu_den do
  (
  den_coeff_v[k+1]:subst([Ms=Ms0+%i*eps0], den_coeff[k+1]),
  den_coeff_v[k+1]:ev(den_coeff_v[k+1],dener),
  den_coeff_v[k+1]:rectform(den_coeff_v[k+1])
  ),


/* possible \theta/\pi values */ 
th_data:makelist( ev(2.0*i/(Nsteps0),numer),  i,0,Nsteps0 ),

/* possible Mu values corresponding to the possible th */
Mu_as_Ms0_cos: subst([Ms=Ms0+%i*eps0], Mu_as_Ms_cos),
Mu_data:makelist(  ev(Mu_as_Ms0_cos, th=%pi* TH, numer), TH, th_data),
Mu_data:makelist( rectform(ev(MU,numer)), MU, Mu_data),

/* possible trunc_Mu values corresponding to the possible th */
for k:1 thru max(max_N_Mu_num,  max_N_Mu_den) do
  (
  Mu_as_Ms0_cos: subst([Ms=Ms0+%i*eps0], trunc_Mu[k+1]),
  trunc_Mu_data[k+1]:makelist(  ev(Mu_as_Ms0_cos, th=%pi* TH, numer), TH, th_data),
  trunc_Mu_data[k+1]:makelist( rectform(ev(MU,numer)), MU, trunc_Mu_data[k+1])
  ),

/* compute the ratios */
ratio_data:[],
for n:1 thru Nsteps0 do
  (
if( mod(n,250)=0 ) then print("Ratio no", n),  
  num_v:0.0,
  for k:0 thru max_N_Mu_num do num_v:num_v+num_coeff_v[k+1]*Mu_data[n]^k,
  num_v:ev(num_v,numer),
  num_v:rectform(num_v),

  den_v:0.0,
  for k:0 thru max_N_Mu_den do den_v:den_v+den_coeff_v[k+1]*Mu_data[n]^k,
  den_v:ev(expand(den_v),dener),
  den_v:rectform(den_v),

  trunc_num_v:num_coeff_v[1],
  for k:1 thru max_N_Mu_num do trunc_num_v:trunc_num_v+num_coeff_v[k+1]*trunc_Mu_data[k+1][n],
  trunc_num_v:ev(trunc_num_v,numer),
  trunc_num_v:rectform(trunc_num_v),

  trunc_den_v:den_coeff_v[1],
  for k:1 thru max_N_Mu_den do trunc_den_v:trunc_den_v+den_coeff_v[k+1]*trunc_Mu_data[k+1][n],
  trunc_den_v:ev(trunc_den_v,dener),
  trunc_den_v:rectform(trunc_den_v),

  tmpy:errcatch( rectform(num_v * trunc_den_v / den_v / trunc_den_v) ),
  if( tmpy=[] ) then tmpy:["NaN"],
  
  ratio_data:append(tmpy, ratio_data)
),
ratio_data:reverse(ratio_data),


DONE
);



/*********************************************************************/
/*********************************************************************/
compute_log_abs_ratio_coeffsV2(sI12340,minMs0, maxMs0, eps0 ):=
block(
[Ms.MS],
num0: expand( num(sI12340[2])*denom(sI12340[1]) ),
den0: expand( num(sI12340[1])*denom(sI12340[2]) ),

max_N_Mu_num:hipow(num0, Mu),
max_N_Mu_den:hipow(den0, Mu),
for k:0 thru max_N_Mu_num do
  (
  num_coeff[k+1]:ratcoeff(num0, Mu, k)
  ),

for k:0 thru max_N_Mu_den do
  (
  den_coeff[k+1]:ratcoeff(den0, Mu, k)
  ),

pl:makelist[ subst([Ms=MS+%i*eps0], num_coeff[k+1]/num_coeff[1]),
 	     k,1,max_N_Mu]


)$



/*********************************************************************/
/* plot of ratio of cos coeffs */
/*********************************************************************/
/* idea 
for x in tI1234[1] do if(freeof(cos, x)) then C0:x;

C13:ratcoeff(tI1234[1], cos(13*th));

plot2d( [log(abs(C13/C0)),log(abs(C12/C0)), log(abs(C2/C0)),log(abs(C1/C0))], [Ms, 10, 1000]);
*/


/****************
****************
try also
plot3d( LL(list_indep_theta_amplitudes[1][1]) -LL(list_indep_theta_amplitudes[1][2]) , [Ms,-2,10], [th,0, %pi]);

LL(x):=realpart(rectform(log(x+%i*10**(-10))));

****

smin:apply("+", myfile0[2])+1,
list_s:[smin, 100, 1000, 10000],

set_plot_option([pdf_file, concat("./", myfile0[1], "_NormPol.v1.1.pdf")]),
plotLogPolOverUpToCosNTh(tI1234,0,list_s),


set_plot_option([pdf_file, concat("./", myfile0[1], "_NormPolUpToCos4Th.v1.1.pdf")]),
plotLogPolOverUpToCosNTh(tI1234,4,list_s),


set_plot_option([pdf_file, concat("./", myfile0[1], "_NormPolUpToCos8Th.v1.1.pdf")]),
plotLogPolOverUpToCosNTh(tI1234,8,list_s),


set_plot_option([pdf_file, concat("./", myfile0[1], "_NormRemaindervsUpToCos8Th.v1.1.pdf")]),
plotLogRemainderPol_vs_LogUpToCosNTh(tI1234,8,list_s),


set_plot_option([pdf_file, concat("./", myfile0[1], "_LogNormAbsAmp.v1.1.pdf")]),
plotLogNormAbsAmp(tI1234,list_s),


set_plot_option([pdf_file, concat("./", myfile0[1], "_NormAmp.v1.1.pdf")]),
plotNormAmp(tI1234,list_s),
****************
****************/


/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/* HELP */
/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
(
print("
*********************************************************************
To make the tex file
make_tex(myfile0);
Explicit example
make_tex([[\"S4z\", \"T\", \"T\", \"T\"], [4,0,0,0]]);
.
All files are in LIST_SSSS_FILES, LIST_SSST_FILES, LIST_SSTT_FILES, LIST_STTT_FILES
.
.
To make plots it is necessary to load the data as f.x.
load(\"S6zS4zS4zTv3.0.lisp\");
.
.
Example of making the plot and saving the gnuplot file ready to generate tex
nn:1$
make_plot_log_abs_w_VenezianoV2(list_indep_amplitudes[nn], list_indep_theta_amplitudes[nn], list_indep_amplitudes_names[nn], [10.00,10.17,10.34,10.50], 1000, 1.0*10^(-8), true)
or
nn:1$
make_plot_log_abs_w_VenezianoV2(list_indep_amplitudes[nn], list_indep_theta_amplitudes[nn], list_indep_amplitudes_names[nn], [10.25,20.25,40.25,100.25], 1000, 1.0*10^(-8), true)
or for withOUT
.
.
To make a plot with gnuplot file saved in /tmp which can be edited to
make a better tex pdf
plot_log_abs_with_VenezianoGP(tI12340, Ms0, Nsteps0, eps0)
plot_log_abs_without_VenezianoGP(tI12340, Ms0, Nsteps0, eps0)
.
.
We compute how may points we want and then we pass them to gnuplot
make_plot_log_abs_without_Veneziano(tI12340, listMs0, Nsteps0, eps0, GPflag)
make_plot_log_abs_w_Veneziano(tI12340, listMs0, Nsteps0, eps0, GPflag)
.
many Ms (those in listMs0) in the same plot
if GPflag is true save gnuplot file in /tmp
.
tI12340 is an element of the list list_indep_theta_amplitudes (list_theta_amplitudes) or tI1234
.
Nsteps0 is the number of points evaluated
.
eps0 is the imaginary part of Ms
*********************************************************************
")
)$



==> anc/lisp_results/00README <==
*********************************************************************
*********************************************************************

   	    WARNING!!!! WARNING!!!
Ms=-(k1+k2)**2, Mt=-(k1+k3)**2 , Mt=-(k1+k4)**2
USUALLY they would be called Ms, Mu and Mt!!

*********************************************************************
*********************************************************************
Let us explore the contain of the .lisp files.

Let us load a file  with the command
load("S6zS4zS4zT.lisp");
The answer is
                         S6zS4zS4zT.lisp


Let us explore the explicit contain using the command
values;
The answer is a list of all variables in the file.
In this case e get
[EXPAND_REGGEON_LOADED, DBG_ALL_TERMS, DBG_COMPUTE_LEVELS, 
DERIVATIVES_LOADED, DBG_WRT_LAMBDA, DBG_WRT_PAIR, DBG_WRT_STATES, 
DBG_WRT_CONTRACT, DBG_SCALARS, NIused, OBJECTS_WITH_INDEX, COMPUTE_PP_LOADED, 
ap, AMP_4PTS_LOADED, NN, Lev0, Null2, Null3, S4z, S4m, S4r1, S4r2, S4r3, 
Null4r1, Null4r2, Null4g, Null4cr, S6m, S6z, Null6r16, Null6g, S8m1, S8m2, 
S8z1, S8z2, S10z1, S10z2, S103z, QQ3, QQ2, QQ1, NQ3, NQ2, NQ1, FILENAME, QQ, 
NQ, Assss, gh_0, TTTT0, TTTT, A1234]

Not all of them are relevant.

Let us explore the interesting ones.

ap is \alpha' ad it is fixed to 2.

QQ,QQ1,QQ2 and QQ3 are the states used
NQ,NQ1,NQ2 and NQ3 are the levels of the states.

Let us see a state.
At the prompt type
QQ;
The answer is
(- 226500 p(6, 0)) + 1177320 p(5, 1) - 18168 p(1, 0) p(5, 0)
 - 1872750 p(4, 2) + 214110 p(1, 0) p(4, 1) - 141150 p(2, 0) p(4, 0)
 + 79515 p(1, 1) p(4, 0) + 929500 p(3, 3) - 191400 p(1, 0) p(3, 2)
                                                            2
 + 100680 p(2, 0) p(3, 1) - 337500 p(1, 1) p(3, 1) + 75700 p (3, 0)
 + 9720 p(2, 1) p(3, 0) - 43875 p(2, 0) p(2, 2) + 251225 p(1, 1) p(2, 2)
         2                       2
 - 7975 p (1, 0) p(2, 2) + 1900 p (2, 1) + 15950 p(1, 0) p(2, 0) p(2, 1)
         3                        2                2
 - 6750 p (2, 0) + 12275 p(1, 1) p (2, 0) - 20250 p (1, 1) p(2, 0)
         3
 + 6750 p (1, 1)

where
p(6,0) means \alpha_{-6}^\mu  \alpha_{0}^\mu
p(3,2) means \alpha_{-3}^\mu  \alpha_{-2}^\mu
and so on

Let us see a level.
At the prompt type
NQ;
The answer is
                                6

*********************************************************************
*********************************************************************
Let us use a simpler amplitude in order to be able to show the contain
of the other relevant variables.

So we  load("S4zTTT.lisp");

Let us start with the command which shows the arrays
arrays;
(%o104) [num_xx3, usedLevels0, usedLevelsPowers0, noAlphas0, explK0, explD0, 
                                                           S, num_pp4, num_xx4]

Of these arrays some are interesting.

num_pp4[r,s] with r<=s is the on shell value p_{[r]}^\mu p_{[s]}^\mu
expressed as a function of Ms and Mt.
So for example
(%i111) num_pp4[2,2];
                                       1
(%o111)                                -
                                       2
This is minus the mass square for the state 2 , i.e a tachyon when \alpha'=2
i.e. -1/\alpha'

num_xx4[r,s] with r<s is the difference x_{[r]}-x{[s]}
expressed as function of Xi and OM.
OM is the anharmonic ratio
while Xi is used to check that the correlator with ghost contribution is
independent on it.
The reason is the following.
We gauge fix as
x(1)=xinf,
x(2)=1,
x(3)=x2,
x(4)=0
where xinf is not infinity but a "fixed value"
while x2 is the correlator modulus. 
The complete correlator must be independent on xinf.
In particular we then change variables from x2, xinf to OM and Xi.
Xi is defined as 1/(x_{[1]}-x{[4]}).
So we get
(%i119) num_xx4[1,4];
                                      1
(%o119)                               --
                                      Xi
and f.x.
(%i121) num_xx4[2,3];
                                 Xi + OM - 1
(%o121)                      --------------------
                             (1 - OM) Xi + OM - 1
but
(%i122) num_xx4[2,4];
(%o122)                                1
because of the gauge fixing.

*********************************************************************
*********************************************************************

We can now explore the main result the A1234 variable.
A1234 is a list.
Let us see the elements.

A1234[1] is the correlator with ghost contribution
as function of Ms and Mt and the anharmonic ratio OM
even if naturally should be function of Ms and Mu given the conventions used

   	    WARNING!!!! WARNING!!!
Ms=-(k1+k2)**2, Mt=-(k1+k3)**2 , Mt=-(k1+k4)**2
USUALLY they would be called Ms, Mu and Mt!!

(%i104) A1234[1];
                   2 Mt + 2 Ms - 2   (- 2 Ms) - 2
(%o104) 16 (OM - 1)                OM
       2   4           4         4         2   3               3           3
 (62 Mt  OM  - 49 Mt OM  - 127 OM  - 294 Mt  OM  - 340 Ms Mt OM  - 29 Mt OM
            3         3         2   2               2            2
 - 254 Ms OM  + 254 OM  + 294 Mt  OM  + 804 Ms Mt OM  + 381 Mt OM
         2   2            2         2                                    2
 + 294 Ms  OM  + 381 Ms OM  - 381 OM  - 340 Ms Mt OM - 254 Mt OM - 294 Ms  OM
                            2
 - 29 Ms OM + 254 OM + 62 Ms  - 49 Ms - 127)

*********************************************************************

A1234[2] is the correlator without ghost contribution and momenta
as function of Ms, Mt, the anharmonic ratio OM and Xi
which is what we are left when we gauge fix x1=infinity, x4=0 and 
use the anharmonic ratio OM 

(%i105) A1234[2];
                  2   4           4         4         2   3               3
(%o105) (16 (62 Mt  OM  - 49 Mt OM  - 127 OM  - 294 Mt  OM  - 340 Ms Mt OM
           3            3         3         2   2               2            2
 - 29 Mt OM  - 254 Ms OM  + 254 OM  + 294 Mt  OM  + 804 Ms Mt OM  + 381 Mt OM
         2   2            2         2                                    2
 + 294 Ms  OM  + 381 Ms OM  - 381 OM  - 340 Ms Mt OM - 254 Mt OM - 294 Ms  OM
                            2                          4   4
 - 29 Ms OM + 254 OM + 62 Ms  - 49 Ms - 127))/((Xi - 1)  Xi )

*********************************************************************

A1234[3] is the ghost contribution along with the momentum contribution

(%i106) A1234[3];
                     2 Mt + 2 Ms - 2   (- 2 Ms) - 2         4   4
(%o106)      (OM - 1)                OM             (Xi - 1)  Xi

*********************************************************************


A1234[3] is the contribution from the change of variable x2 to OM

(%i107) A1234[4];
                                 (Xi - 1) Xi
(%o107)                         --------------
                                             2
                                (Xi + OM - 1)


==> anc/lisp_results/S10z1S4zTT.lisp <==
;;; -*- Mode: LISP; package:maxima; syntax:common-lisp; -*- 
(in-package :maxima)
(DSKSETQ $%O0 '$DONE) 
(ADDLABEL '$%O0) 
(DSKSETQ $%I1 '(($BATCH) "10_exp_reggeon.v3.mat")) 
(ADDLABEL '$%I1) 
(DSKSETQ $%I2
         '(($DEFINE_VARIABLE) |$expand_reggeon_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I2) 
(DSKSETQ $%O2 'NIL) 
(ADDLABEL '$%O2) 
(DSKSETQ $%I3 '(($DEFINE_VARIABLE) |$dbg_all_terms| NIL $BOOLEAN)) 
(ADDLABEL '$%I3) 
(DSKSETQ $%O3 'NIL) 
(ADDLABEL '$%O3) 
(DSKSETQ $%I4 '(($DEFINE_VARIABLE) |$dbg_compute_levels| NIL $BOOLEAN)) 
(ADDLABEL '$%I4) 
(DSKSETQ $%O4 'NIL) 
(ADDLABEL '$%O4) 
(DSKSETQ $%I5 '(($DEFINE_VARIABLE) |$nn| 0. $INTEGER)) 
(ADDLABEL '$%I5) 
(DSKSETQ $%O5 '0.) 
(ADDLABEL '$%O5) 
(DSKSETQ $%I6 '(($KILL) |$nn|)) 
(ADDLABEL '$%I6) 
(DSKSETQ $%O6 '$DONE) 
(ADDLABEL '$%O6) 
(DSKSETQ $%I7
         '((MDEFINE) (($SET_NUMBER_OF_PARTICLE) |$nn0|)
           ((MPROG) ((MSETQ) |$nn| |$nn0|)
            (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.)
             ((MPLUS) |$nn0| 1.))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MSETQ) ((|$s| ARRAY) $R)
              ((MPLUS) ((|$k|) $R)
               (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S
                ((MPLUS) $R 1.) |$nn0|))))))) 
(ADDLABEL '$%I7) 
(DSKSETQ $%O7
         '((MDEFINE SIMP) (($SET_NUMBER_OF_PARTICLE) |$nn0|)
           ((MPROG) ((MSETQ) |$nn| |$nn0|)
            (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.)
             ((MPLUS) |$nn0| 1.))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MSETQ) ((|$s| ARRAY) $R)
              ((MPLUS) ((|$k|) $R)
               (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S
                ((MPLUS) $R 1.) |$nn0|))))))) 
(ADDLABEL '$%O7) 
(DSKSETQ $%I8
         '((MDEFINE) (($NOTZERO) $X)
           ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))) 
(ADDLABEL '$%I8) 
(DSKSETQ $%O8
         '((MDEFINE SIMP) (($NOTZERO) $X)
           ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))) 
(ADDLABEL '$%O8) 
(DSKSETQ $%I9
         '((MDEFINE)
           ((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
              ((MSETQ) $POW0
               ((MTIMES) 2.
                (($SUM)
                 (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0
                  $MAX_USED_LEVEL0)
                 $L0 2. $MAX_USED_LEVEL0)))
              ((MSETQ) $POW0
               ((MPLUS) $POW0
                (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2.
                 $MAX_USED_LEVEL0)))
              ((MCOND) |$dbg_compute_levels|
               (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T
               $FALSE)
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
            ((MRETURN) |$noAlphas0|)))) 
(ADDLABEL '$%I9) 
(DSKSETQ $%O9
         '((MDEFINE SIMP)
           ((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
              ((MSETQ) $POW0
               ((MTIMES) 2.
                (($SUM)
                 (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0
                  $MAX_USED_LEVEL0)
                 $L0 2. $MAX_USED_LEVEL0)))
              ((MSETQ) $POW0
               ((MPLUS) $POW0
                (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2.
                 $MAX_USED_LEVEL0)))
              ((MCOND) |$dbg_compute_levels|
               (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T
               $FALSE)
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
            ((MRETURN) |$noAlphas0|)))) 
(ADDLABEL '$%O9) 
(DSKSETQ $%I10
         '((MDEFINE)
           ((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevels0| ARRAY) $R)
                  (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
                   ((|$usedLevels0| ARRAY) $R)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevels0|)))) 
(ADDLABEL '$%I10) 
(DSKSETQ $%O10
         '((MDEFINE SIMP)
           ((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevels0| ARRAY) $R)
                  (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
                   ((|$usedLevels0| ARRAY) $R)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevels0|)))) 
(ADDLABEL '$%O10) 
(DSKSETQ $%I11
         '((MDEFINE)
           ((|$compute_levels_and_powers_used_no_zmV1|)
            $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
                  (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
                   ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevelsPowers0|)))) 
(ADDLABEL '$%I11) 
(DSKSETQ $%O11
         '((MDEFINE SIMP)
           ((|$compute_levels_and_powers_used_no_zmV1|)
            $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
                  (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
                   ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevelsPowers0|)))) 
(ADDLABEL '$%O11) 
(DSKSETQ $%I12
         '((MDEFINE) ((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
            ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
              ((MSETQ) |$Nlus0|
               (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
              ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
               ((MPROGN)
                ((MSETQ) $NR_PQ
                 ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R)
                  $INR_PQ))
                ((MSETQ) ((|$explK0| ARRAY) $R)
                 ((MPLUS) ((|$explK0| ARRAY) $R)
                  ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
              ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
               ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
              |$end_r_loop|))
            ((MRETURN) |$Ks_rules0|)))) 
(ADDLABEL '$%I12) 
(DSKSETQ $%O12
         '((MDEFINE SIMP) ((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
            ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
              ((MSETQ) |$Nlus0|
               (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
              ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
               ((MPROGN)
                ((MSETQ) $NR_PQ
                 ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R)
                  $INR_PQ))
                ((MSETQ) ((|$explK0| ARRAY) $R)
                 ((MPLUS) ((|$explK0| ARRAY) $R)
                  ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
              ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
               ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
              |$end_r_loop|))
            ((MRETURN) |$Ks_rules0|)))) 
(ADDLABEL '$%O12) 
(DSKSETQ $%I13
         '((MDEFINE) ((|$compute_Ds|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
            ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
             ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
              ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
               ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
                ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL
                 NIL NIL
                 ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL
                  NIL NIL NIL
                  ((MSETQ) ((|$explD0| ARRAY) $R $S)
                   ((MPLUS) ((|$explD0| ARRAY) $R $S)
                    ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
                     ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
                ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
                 (($ENDCONS)
                  ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
                  ((|$Ds_rules0| ARRAY) $R)))
                |$end_s_loop|))
              |$end_r_loop|))
            ((MRETURN) |$Ds_rules0|)))) 
(ADDLABEL '$%I13) 
(DSKSETQ $%O13
         '((MDEFINE SIMP) ((|$compute_Ds|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
            ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
             ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
              ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
               ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
                ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL
                 NIL NIL
                 ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL
                  NIL NIL NIL
                  ((MSETQ) ((|$explD0| ARRAY) $R $S)
                   ((MPLUS) ((|$explD0| ARRAY) $R $S)
                    ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
                     ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
                ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
                 (($ENDCONS)
                  ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
                  ((|$Ds_rules0| ARRAY) $R)))
                |$end_s_loop|))
              |$end_r_loop|))
            ((MRETURN) |$Ds_rules0|)))) 
(ADDLABEL '$%O13) 
(DSKSETQ $%I14
         '((MDEFINE) (($WICK) |$list_Nr0|)
           ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
            ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
            ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
            ((MSETQ) $WICK00
             ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
              ((MFACTORIAL) |$Nr0|)))
            ((MDO) $R 2. NIL NIL |$nn0| NIL
             ((MPROGN) ((MSETQ) $WICK0 0.)
              ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
              ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
                ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
                 ((MSETQ) $WICK0
                  ((MPLUS) $WICK0
                   ((MTIMES)
                    ((MQUOTIENT) 1.
                     ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
                    $CO0
                    ((MEXPT) ((|$s| ARRAY) $R)
                     ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
                 T $FALSE)))
              ((MSETQ) $WICK00 $WICK0)))
            ((MRETURN) $WICK00)))) 
(ADDLABEL '$%I14) 
(DSKSETQ $%O14
         '((MDEFINE SIMP) (($WICK) |$list_Nr0|)
           ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
            ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
            ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
            ((MSETQ) $WICK00
             ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
              ((MFACTORIAL) |$Nr0|)))
            ((MDO) $R 2. NIL NIL |$nn0| NIL
             ((MPROGN) ((MSETQ) $WICK0 0.)
              ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
              ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
                ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
                 ((MSETQ) $WICK0
                  ((MPLUS) $WICK0
                   ((MTIMES)
                    ((MQUOTIENT) 1.
                     ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
                    $CO0
                    ((MEXPT) ((|$s| ARRAY) $R)
                     ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
                 T $FALSE)))
              ((MSETQ) $WICK00 $WICK0)))
            ((MRETURN) $WICK00)))) 
(ADDLABEL '$%O14) 
(DSKSETQ $%I15
         '((MDEFINE)
           (($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
            |$Ds_rules0|)
           ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
            (($PRINT) "in computing 'Z' (do_all_term)")
            ((MSETQ) $EXPL_INT0 $INT0)
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN)
              ((MCOND) |$dbg_all_terms|
               (($PRINT)
                "in computing 'Z' (do_all_term) doing all terms for particle"
                $R)
               T $FALSE)
              ((MSETQ) $EXPL_INT0
               (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
                ((|$Ds_rules0| ARRAY) $R)))
              ((MSETQ) $NLEVELS0
               (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
              ((MCOND) |$dbg_all_terms|
               (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
              ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) " project to"
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  "^"
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.)))
                 T $FALSE)
                ((MSETQ) $EXPL_INT0
                 (($RATCOEF) $EXPL_INT0
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.))))
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
            ((MRETURN) $EXPL_INT0)))) 
(ADDLABEL '$%I15) 
(DSKSETQ $%O15
         '((MDEFINE SIMP)
           (($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
            |$Ds_rules0|)
           ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
            (($PRINT) "in computing 'Z' (do_all_term)")
            ((MSETQ) $EXPL_INT0 $INT0)
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN)
              ((MCOND) |$dbg_all_terms|
               (($PRINT)
                "in computing 'Z' (do_all_term) doing all terms for particle"
                $R)
               T $FALSE)
              ((MSETQ) $EXPL_INT0
               (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
                ((|$Ds_rules0| ARRAY) $R)))
              ((MSETQ) $NLEVELS0
               (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
              ((MCOND) |$dbg_all_terms|
               (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
              ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) " project to"
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  "^"
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.)))
                 T $FALSE)
                ((MSETQ) $EXPL_INT0
                 (($RATCOEF) $EXPL_INT0
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.))))
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
            ((MRETURN) $EXPL_INT0)))) 
(ADDLABEL '$%O15) 
(DSKSETQ $%I16
         '((MDEFINE) (($STATE2MATRIX) $STATE0 |$MaxLevel0|)
           ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
            ((MSETQ) $MAT0
             (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
              ((MPLUS) |$MaxLevel0| 1.)))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
                (($HIPOW) $STATE0 (($P) $IP $IQ)))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                ((MPLUS)
                 (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                 (($HIPOW) $STATE0 (($P) $IP $IQ))))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
            ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
             (($ERROR) "In state2matrix missing some contributions in"
              $STATE0 "since we are left with" $STATE00
              "after analysis")
             T $FALSE)
            ((MRETURN) (($COPYMATRIX) $MAT0))))) 
(ADDLABEL '$%I16) 
(DSKSETQ $%O16
         '((MDEFINE SIMP) (($STATE2MATRIX) $STATE0 |$MaxLevel0|)
           ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
            ((MSETQ) $MAT0
             (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
              ((MPLUS) |$MaxLevel0| 1.)))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
                (($HIPOW) $STATE0 (($P) $IP $IQ)))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                ((MPLUS)
                 (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                 (($HIPOW) $STATE0 (($P) $IP $IQ))))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
            ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
             (($ERROR) "In state2matrix missing some contributions in"
              $STATE0 "since we are left with" $STATE00
              "after analysis")
             T $FALSE)
            ((MRETURN) (($COPYMATRIX) $MAT0))))) 
(ADDLABEL '$%O16) 
(DSKSETQ $%I17 '((MSETQ) |$expand_reggeon_loaded| T)) 
(ADDLABEL '$%I17) 
(DSKSETQ $%O17 'T) 
(ADDLABEL '$%O17) 
(DSKSETQ $%O18
         '"/home/igor/tex/DDF_interactions/maxima.cov/SSTT/10_exp_reggeon.v3.mat") 
(ADDLABEL '$%O18) 
(DSKSETQ $%I19
         '((MCOND) ((MNOT) |$expand_reggeon_loaded|)
           (($ERROR) "Cannot batch 10_exp_reggeon") T $FALSE)) 
(ADDLABEL '$%I19) 
(DSKSETQ $%O19 'NIL) 
(ADDLABEL '$%O19) 
(DSKSETQ $%I20 '(($BATCH) "20_der.v2.mat")) 
(ADDLABEL '$%I20) 
(DSKSETQ $%I21
         '(($DEFINE_VARIABLE) |$derivatives_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I21) 
(DSKSETQ $%O21 'NIL) 
(ADDLABEL '$%O21) 
(DSKSETQ $%I22 '(($DEFINE_VARIABLE) |$dbg_wrt_lambda| NIL $BOOLEAN)) 
(ADDLABEL '$%I22) 
(DSKSETQ $%O22 'NIL) 
(ADDLABEL '$%O22) 
(DSKSETQ $%I23 '(($DEFINE_VARIABLE) |$dbg_wrt_pair| NIL $BOOLEAN)) 
(ADDLABEL '$%I23) 
(DSKSETQ $%O23 'NIL) 
(ADDLABEL '$%O23) 
(DSKSETQ $%I24 '(($DEFINE_VARIABLE) |$dbg_wrt_states| NIL $BOOLEAN)) 
(ADDLABEL '$%I24) 
(DSKSETQ $%O24 'NIL) 
(ADDLABEL '$%O24) 
(DSKSETQ $%I25 '(($DEFINE_VARIABLE) |$dbg_wrt_contract| NIL $BOOLEAN)) 
(ADDLABEL '$%I25) 
(DSKSETQ $%O25 'NIL) 
(ADDLABEL '$%O25) 
(DSKSETQ $%I26 '(($DEFINE_VARIABLE) |$dbg_scalars| NIL $BOOLEAN)) 
(ADDLABEL '$%I26) 
(DSKSETQ $%O26 'NIL) 
(ADDLABEL '$%O26) 
(DSKSETQ $%I27 '((MSETQ) $INFLAG T)) 
(ADDLABEL '$%I27) 
(DSKSETQ $%O27 'T) 
(ADDLABEL '$%O27) 
(DSKSETQ $%I28 '((MSETQ) |$NIused| 0.)) 
(ADDLABEL '$%I28) 
(DSKSETQ $%O28 '0.) 
(ADDLABEL '$%O28) 
(DSKSETQ $%I29 '((MSETQ) |$objects_with_index| ((MLIST) $LA |$Sk| $K))) 
(ADDLABEL '$%I29) 
(DSKSETQ $%O29 '((MLIST SIMP) $LA |$Sk| $K)) 
(ADDLABEL '$%O29) 
(DSKSETQ $%I30
         '((MDEFINE)
           ((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
            $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LAK)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$laSk|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $KLA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$Skla|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I30) 
(DSKSETQ $%O30
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
            $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LAK)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$laSk|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $KLA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$Skla|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O30) 
(DSKSETQ $%I31
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $NPOW0 1.)
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LAK)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$laSk|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_lambda_other|)
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $KLA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$Skla|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_other_la|)
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I31) 
(DSKSETQ $%O31
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $NPOW0 1.)
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LAK)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$laSk|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_lambda_other|)
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $KLA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$Skla|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_other_la|)
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O31) 
(DSKSETQ $%I32
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
            $TERM0)
           ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
            ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
            ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.))
            ((MSETQ) $DER0 0.)
            ((MCOND) ((MGREATERP) $LEVEL10 0.)
             ((MSETQ) $DER00
              (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0|
               $TERM0))
             T
             ((MSETQ) $DER00
              ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
            ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
            ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
             ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
              ((MDO) $NT0 1. NIL NIL $LDER00 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_pair|
                 (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
                  "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
                 T $FALSE)
                ((MSETQ) $TMP_DER0
                 (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                  (($INPART) $DER00 $NT0)))
                ((MSETQ) $DER0
                 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
             T
             ((MPROGN)
              ((MCOND) |$dbg_wrt_pair|
               (($PRINT) "    SINGLE term: take der of" $DER00
                "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
               T $FALSE)
              ((MSETQ) $DER0
               (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                $DER00))))
            ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I32) 
(DSKSETQ $%O32
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
            $TERM0)
           ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
            ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
            ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.))
            ((MSETQ) $DER0 0.)
            ((MCOND) ((MGREATERP) $LEVEL10 0.)
             ((MSETQ) $DER00
              (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0|
               $TERM0))
             T
             ((MSETQ) $DER00
              ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
            ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
            ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
             ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
              ((MDO) $NT0 1. NIL NIL $LDER00 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_pair|
                 (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
                  "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
                 T $FALSE)
                ((MSETQ) $TMP_DER0
                 (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                  (($INPART) $DER00 $NT0)))
                ((MSETQ) $DER0
                 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
             T
             ((MPROGN)
              ((MCOND) |$dbg_wrt_pair|
               (($PRINT) "    SINGLE term: take der of" $DER00
                "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
               T $FALSE)
              ((MSETQ) $DER0
               (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                $DER00))))
            ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O32) 
(DSKSETQ $%I33
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
            $TERM0)
           ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
            ((MSETQ) $MAX_USED_LEVEL0
             (($LENGTH) $ONE_STATE_IN_MATRIX0))
            ((MSETQ) |$Der0| $TERM0)
            ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
             ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
              ((MCOND)
               ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
               ((MPROGN)
                ((MDO) $N_PQ 1. NIL NIL
                 (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
                 ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
                  ((MCOND)
                   (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
                   ((MPROGN)
                    ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
                     ((MSETQ) |$tmp_Der0|
                      ((MPLUS) |$tmp_Der0|
                       (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                        ((MPLUS) $L0 ((MMINUS) 1.))
                        ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
                    ((MSETQ) |$Der0| |$tmp_Der0|))
                   T
                   ((MSETQ) |$Der0|
                    (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                     ((MPLUS) $L0 ((MMINUS) 1.))
                     ((MPLUS) $C0 ((MMINUS) 1.)) |$Der0|)))))
                |$end_loop_c0|)
               T $FALSE)))
            ((MRETURN) |$Der0|)))) 
(ADDLABEL '$%I33) 
(DSKSETQ $%O33
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
            $TERM0)
           ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
            ((MSETQ) $MAX_USED_LEVEL0
             (($LENGTH) $ONE_STATE_IN_MATRIX0))
            ((MSETQ) |$Der0| $TERM0)
            ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
             ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
              ((MCOND)
               ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
               ((MPROGN)
                ((MDO) $N_PQ 1. NIL NIL
                 (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
                 ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
                  ((MCOND)
                   (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
                   ((MPROGN)
                    ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
                     ((MSETQ) |$tmp_Der0|
                      ((MPLUS) |$tmp_Der0|
                       (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                        ((MPLUS) $L0 ((MMINUS) 1.))
                        ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
                    ((MSETQ) |$Der0| |$tmp_Der0|))
                   T
                   ((MSETQ) |$Der0|
                    (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                     ((MPLUS) $L0 ((MMINUS) 1.))
                     ((MPLUS) $C0 ((MMINUS) 1.)) |$Der0|)))))
                |$end_loop_c0|)
               T $FALSE)))
            ((MRETURN) |$Der0|)))) 
(ADDLABEL '$%O33) 
(DSKSETQ $%I34
         '((MDEFINE)
           ((|$take_derivative_wrt_scalar_stateSV1|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
            ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
              ((MPROGN)
               ((MCOND) |$dbg_scalars|
                (($PRINT) "nr0=" $NR0 "out of"
                 (($LENGTH) $SCALARS_IN_MATRIX0))
                T $FALSE)
               ((MSETQ) |$tmp_DER0| 0.)
               ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
                ((MPROGN)
                 (($PRINT) "before length(DER0) is"
                  (($LENGTH) |$der0|))
                 ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
                  ((MSETQ) |$tmp_DER0|
                   ((MPLUS) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
                 ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
                T
                ((MPROGN)
                 ((MCOND) |$dbg_scalars|
                  (($PRINT) "SINGLE term " |$der0| "derivative wrt r="
                   $NR0 "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0)
                   "with nr=" $NR0)
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)))
              T $FALSE))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%I34) 
(DSKSETQ $%O34
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_scalar_stateSV1|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
            ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
              ((MPROGN)
               ((MCOND) |$dbg_scalars|
                (($PRINT) "nr0=" $NR0 "out of"
                 (($LENGTH) $SCALARS_IN_MATRIX0))
                T $FALSE)
               ((MSETQ) |$tmp_DER0| 0.)
               ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
                ((MPROGN)
                 (($PRINT) "before length(DER0) is"
                  (($LENGTH) |$der0|))
                 ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
                  ((MSETQ) |$tmp_DER0|
                   ((MPLUS) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
                 ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
                T
                ((MPROGN)
                 ((MCOND) |$dbg_scalars|
                  (($PRINT) "SINGLE term " |$der0| "derivative wrt r="
                   $NR0 "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0)
                   "with nr=" $NR0)
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)))
              T $FALSE))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%O34) 
(DSKSETQ $%I35
         '((MDEFINE)
           ((|$take_derivative_wrt_scalar_stateSV2|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
            ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
             ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
              (($PRINT)
               "in take_derivative_wrt_scalar_stateSV2 acting on" $LT0
               "terms")
              ((MDO) $NT0 1. NIL NIL $LT0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_states|
                 (($PRINT)
                  "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                  $NT0 "out of" $LT0 "now there are"
                  ((MCOND) ((MNOT) (($NUMBERP) |$der0|))
                   (($LENGTH) |$der0|) T 0.)
                  "terms")
                 T
                 ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                   $NT0 "(step 100) out of" $LT0)
                  T $FALSE))
                ((MSETQ) |$NIused| 0.)
                ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
                ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
                 NIL
                 ((MCOND)
                  ((MNOT)
                   ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                  ((MPROGN)
                   ((MSETQ) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
                   |$end_nr_loop|)
                  T $FALSE))
                ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
                |$end_t0_loop|)))
             T
             ((MPROGN) ((MSETQ) |$der0| $TERM0)
              ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
               NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                ((MPROGN)
                 ((MCOND) |$dbg_wrt_states|
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
                   |$der0| "derivative wrt r=" $NR0 "and"
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)
                T $FALSE))))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%I35) 
(DSKSETQ $%O35
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_scalar_stateSV2|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
            ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
             ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
              (($PRINT)
               "in take_derivative_wrt_scalar_stateSV2 acting on" $LT0
               "terms")
              ((MDO) $NT0 1. NIL NIL $LT0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_states|
                 (($PRINT)
                  "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                  $NT0 "out of" $LT0 "now there are"
                  ((MCOND) ((MNOT) (($NUMBERP) |$der0|))
                   (($LENGTH) |$der0|) T 0.)
                  "terms")
                 T
                 ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                   $NT0 "(step 100) out of" $LT0)
                  T $FALSE))
                ((MSETQ) |$NIused| 0.)
                ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
                ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
                 NIL
                 ((MCOND)
                  ((MNOT)
                   ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                  ((MPROGN)
                   ((MSETQ) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
                   |$end_nr_loop|)
                  T $FALSE))
                ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
                |$end_t0_loop|)))
             T
             ((MPROGN) ((MSETQ) |$der0| $TERM0)
              ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
               NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                ((MPROGN)
                 ((MCOND) |$dbg_wrt_states|
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
                   |$der0| "derivative wrt r=" $NR0 "and"
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)
                T $FALSE))))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%O35) 
(DSKSETQ $%I36
         '((MDEFINE) (($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0)
           ((MPROG)
            ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0
             $NPOW0 $OP0 $IND0 $NFAC0 $NR0 $NS0)
            ((MSETQ) $UTERM00 $UTERM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
             ((MRETURN) $UTERM0) T $FALSE)
            ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
            ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_contract|
               (($PRINT) "      Exam" $FAC0) T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
                ((MCOND)
                 ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
                  ((MNOT) ((MEQUAL) $NPOW0 2.)))
                 (($ERROR) "the power must be 2!! wrong term=" $UTERM0)
                 T $FALSE)
                ((MCOND)
                 ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
                 ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MCOND) ((MEQUAL) $OP0 $LA)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 |$Sk|)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 $K)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE))
               T
               ((MCOND)
                ((MAND) $ISOP0
                 (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
                ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
                 ((MCOND)
                  ((MNOT)
                   (($IS)
                    ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
                  ((MPROGN)
                   ((MSETQ) $OTHERFAC0
                    (($ASSOC) $IND0 $LIST_INDEX_FACS0))
                   ((MSETQ) $NR0 (($INPART) $FAC0 1.))
                   ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
                   ((MCOND) ((MLEQP) $NR0 $NS0)
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $FAC0 0.)
                        (($INPART) $OTHERFAC0 0.))
                       $NR0 (($INPART) $FAC0 2.) $NS0
                       (($INPART) $OTHERFAC0 2.))))
                    T
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $OTHERFAC0 0.)
                        (($INPART) $FAC0 0.))
                       $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                       (($INPART) $FAC0 2.)))))
                   ((MSETQ) $LIST_INDEX_FACS0
                    (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0)
                     $LIST_INDEX_FACS0)))
                  T
                  ((MSETQ) $LIST_INDEX_FACS0
                   (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
                T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
              |$end_fac_loop|))
            ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
             ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
            ((MRETURN) $CTERM0)))) 
(ADDLABEL '$%I36) 
(DSKSETQ $%O36
         '((MDEFINE SIMP) (($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0)
           ((MPROG)
            ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0
             $NPOW0 $OP0 $IND0 $NFAC0 $NR0 $NS0)
            ((MSETQ) $UTERM00 $UTERM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
             ((MRETURN) $UTERM0) T $FALSE)
            ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
            ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_contract|
               (($PRINT) "      Exam" $FAC0) T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
                ((MCOND)
                 ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
                  ((MNOT) ((MEQUAL) $NPOW0 2.)))
                 (($ERROR) "the power must be 2!! wrong term=" $UTERM0)
                 T $FALSE)
                ((MCOND)
                 ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
                 ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MCOND) ((MEQUAL) $OP0 $LA)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 |$Sk|)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 $K)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE))
               T
               ((MCOND)
                ((MAND) $ISOP0
                 (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
                ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
                 ((MCOND)
                  ((MNOT)
                   (($IS)
                    ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
                  ((MPROGN)
                   ((MSETQ) $OTHERFAC0
                    (($ASSOC) $IND0 $LIST_INDEX_FACS0))
                   ((MSETQ) $NR0 (($INPART) $FAC0 1.))
                   ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
                   ((MCOND) ((MLEQP) $NR0 $NS0)
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $FAC0 0.)
                        (($INPART) $OTHERFAC0 0.))
                       $NR0 (($INPART) $FAC0 2.) $NS0
                       (($INPART) $OTHERFAC0 2.))))
                    T
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $OTHERFAC0 0.)
                        (($INPART) $FAC0 0.))
                       $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                       (($INPART) $FAC0 2.)))))
                   ((MSETQ) $LIST_INDEX_FACS0
                    (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0)
                     $LIST_INDEX_FACS0)))
                  T
                  ((MSETQ) $LIST_INDEX_FACS0
                   (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
                T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
              |$end_fac_loop|))
            ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
             ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
            ((MRETURN) $CTERM0)))) 
(ADDLABEL '$%O36) 
(DSKSETQ $%I37
         '((MDEFINE) (($CONTRACT_PAIRS) |$utermS0|)
           ((MPROG) ((MLIST) $SUM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
             ((MPROGN) ((MSETQ) $SUM0 0.)
              ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
               ((MSETQ) $SUM0
                ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
             T
             ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
            ((MRETURN) $SUM0)))) 
(ADDLABEL '$%I37) 
(DSKSETQ $%O37
         '((MDEFINE SIMP) (($CONTRACT_PAIRS) |$utermS0|)
           ((MPROG) ((MLIST) $SUM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
             ((MPROGN) ((MSETQ) $SUM0 0.)
              ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
               ((MSETQ) $SUM0
                ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
             T
             ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
            ((MRETURN) $SUM0)))) 
(ADDLABEL '$%O37) 
(DSKSETQ $%I38 '((MSETQ) |$derivatives_loaded| T)) 
(ADDLABEL '$%I38) 
(DSKSETQ $%O38 'T) 
(ADDLABEL '$%O38) 
(DSKSETQ $%O39
         '"/home/igor/tex/DDF_interactions/maxima.cov/SSTT/20_der.v2.mat") 
(ADDLABEL '$%O39) 
(DSKSETQ $%I40
         '((MCOND) ((MNOT) |$derivatives_loaded|)
           (($ERROR) "Cannot batch 20_der") T $FALSE)) 
(ADDLABEL '$%I40) 
(DSKSETQ $%O40 'NIL) 
(ADDLABEL '$%O40) 
(DSKSETQ $%I41 '(($BATCH) "39_aux_functions_for_amplitudes.v0.mat")) 
(ADDLABEL '$%I41) 
(DSKSETQ $%I42 '(($DEFINE_VARIABLE) |$compute_pp_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I42) 
(DSKSETQ $%O42 'NIL) 
(ADDLABEL '$%O42) 
(DSKSETQ $%I43 '(($DEFINE_VARIABLE) $AP 2. $INTEGER)) 
(ADDLABEL '$%I43) 
(DSKSETQ $%O43 '2.) 
(ADDLABEL '$%O43) 
(DSKSETQ $%I44
         '((MDEFINE) (($TRUE_XX) $R $S)
           ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))) 
(ADDLABEL '$%I44) 
(DSKSETQ $%O44
         '((MDEFINE SIMP) (($TRUE_XX) $R $S)
           ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))) 
(ADDLABEL '$%O44) 
(DSKSETQ $%I45
         '((MDEFINE) ((|$otherN|) $M $N)
           ((MCOND)
            ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
             ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
            3. T
            ((MCOND)
             ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
              ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
             2. T
             ((MCOND)
              ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
               ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
              1. T $FALSE))))) 
(ADDLABEL '$%I45) 
(DSKSETQ $%O45
         '((MDEFINE SIMP) ((|$otherN|) $M $N)
           ((MCOND)
            ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
             ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
            3. T
            ((MCOND)
             ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
              ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
             2. T
             ((MCOND)
              ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
               ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
              1. T $FALSE))))) 
(ADDLABEL '$%O45) 
(DSKSETQ $%I46
         '((MDEFINE) (($COMPUTE_PP3) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MDO) $N 1. NIL NIL |$nn| NIL
              ((MCOND) ((MEQUAL) $M $N)
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
                 $AP))
               T
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
                 ((MPLUS)
                  ((MPLUS) 1.
                   ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))) 
(ADDLABEL '$%I46) 
(DSKSETQ $%O46
         '((MDEFINE SIMP) (($COMPUTE_PP3) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MDO) $N 1. NIL NIL |$nn| NIL
              ((MCOND) ((MEQUAL) $M $N)
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
                 $AP))
               T
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
                 ((MPLUS)
                  ((MPLUS) 1.
                   ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))) 
(ADDLABEL '$%O46) 
(DSKSETQ $%I47
         '((MDEFINE) (($PP3ONSHELL) $M $N) (($NUM_PP3 ARRAY) $M $N))) 
(ADDLABEL '$%I47) 
(DSKSETQ $%O47
         '((MDEFINE SIMP) (($PP3ONSHELL) $M $N)
           (($NUM_PP3 ARRAY) $M $N))) 
(ADDLABEL '$%O47) 
(DSKSETQ $%I48
         '((MSETQ) (($NUM_XX3 ARRAY) 1. 2.)
           ((MQUOTIENT) |$Xi| ((MPLUS) 1. ((MMINUS) |$Xi|))))) 
(ADDLABEL '$%I48) 
(DSKSETQ $%O48
         '((MTIMES SIMP)
           ((MEXPT SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$Xi|))
            -1.)
           |$Xi|)) 
(ADDLABEL '$%O48) 
(DSKSETQ $%I49 '((MSETQ) (($NUM_XX3 ARRAY) 1. 3.) |$Xi|)) 
(ADDLABEL '$%I49) 
(DSKSETQ $%O49 '|$Xi|) 
(ADDLABEL '$%O49) 
(DSKSETQ $%I50 '((MSETQ) (($NUM_XX3 ARRAY) 2. 3.) 1.)) 
(ADDLABEL '$%I50) 
(DSKSETQ $%O50 '1.) 
(ADDLABEL '$%O50) 
(DSKSETQ $%I51
         '((MDEFINE) (($TRUE_GF_XX3) $R $S) (($NUM_XX3 ARRAY) $R $S))) 
(ADDLABEL '$%I51) 
(DSKSETQ $%O51
         '((MDEFINE SIMP) (($TRUE_GF_XX3) $R $S)
           (($NUM_XX3 ARRAY) $R $S))) 
(ADDLABEL '$%O51) 
(DSKSETQ $%I52
         '((MDEFINE) (($GF_XX3) $M $N)
           ((MCOND) ((MEQUAL) $M 1.) |$x1| T
            ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
             ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
              |$x3|))))) 
(ADDLABEL '$%I52) 
(DSKSETQ $%O52
         '((MDEFINE SIMP) (($GF_XX3) $M $N)
           ((MCOND) ((MEQUAL) $M 1.) |$x1| T
            ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
             ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
              |$x3|))))) 
(ADDLABEL '$%O52) 
(DSKSETQ $%I53
         '((MDEFINE) (($COMPUTE_PP4) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
              ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
               $AP)))
            ((MSETQ) |$Mu|
             ((MPLUS)
              ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
              ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
            ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))) 
(ADDLABEL '$%I53) 
(DSKSETQ $%O53
         '((MDEFINE SIMP) (($COMPUTE_PP4) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
              ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
               $AP)))
            ((MSETQ) |$Mu|
             ((MPLUS)
              ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
              ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
            ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))) 
(ADDLABEL '$%O53) 
(DSKSETQ $%I54
         '((MDEFINE) (($PP4ONSHELL) $M $N) (($NUM_PP4 ARRAY) $M $N))) 
(ADDLABEL '$%I54) 
(DSKSETQ $%O54
         '((MDEFINE SIMP) (($PP4ONSHELL) $M $N)
           (($NUM_PP4 ARRAY) $M $N))) 
(ADDLABEL '$%O54) 
(DSKSETQ $%I55
         '((MDEFINE) (($COMPUTE_XX4))
           ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
            (($REMARRAY) $NUM_XX4)
            ((MSETQ) $GF_X_RULES
             ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
              ((MEQUAL) |$om|
               ((MQUOTIENT)
                ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
                 (($XX) 1. 3.))
                (($XX) 2. 4.)))))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
              ((MEQUAL)
               ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.)
                (($XX) 2. 4.))
               ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
            ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
            ((MSETQ) $SO_X13
             (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
            ((MSETQ) $XX4_LIST
             (($MAKELIST)
              (($MAKELIST)
               ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S))
               $S ((MPLUS) $R 1.) |$nn|)
              $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
            ((MSETQ) $XX4_LIST
             (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
            ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
            ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
             (($MAP) ":" ((MLIST) (($LHS) $GFXX0))
              ((MLIST) (($RHS) $GFXX0))))
            ((MSETQ) |$dx3_dOM|
             (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
            ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES))
            |$xx4_done|))) 
(ADDLABEL '$%I55) 
(DSKSETQ $%O55
         '((MDEFINE SIMP) (($COMPUTE_XX4))
           ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
            (($REMARRAY) $NUM_XX4)
            ((MSETQ) $GF_X_RULES
             ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
              ((MEQUAL) |$om|
               ((MQUOTIENT)
                ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
                 (($XX) 1. 3.))
                (($XX) 2. 4.)))))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
              ((MEQUAL)
               ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.)
                (($XX) 2. 4.))
               ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
            ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
            ((MSETQ) $SO_X13
             (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
            ((MSETQ) $XX4_LIST
             (($MAKELIST)
              (($MAKELIST)
               ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S))
               $S ((MPLUS) $R 1.) |$nn|)
              $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
            ((MSETQ) $XX4_LIST
             (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
            ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
            ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
             (($MAP) ":" ((MLIST) (($LHS) $GFXX0))
              ((MLIST) (($RHS) $GFXX0))))
            ((MSETQ) |$dx3_dOM|
             (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
            ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES))
            |$xx4_done|))) 
(ADDLABEL '$%O55) 
(DSKSETQ $%I56
         '((MDEFINE) (($TRUE_GF_XX4) $R $S) (($NUM_XX4 ARRAY) $R $S))) 
(ADDLABEL '$%I56) 
(DSKSETQ $%O56
         '((MDEFINE SIMP) (($TRUE_GF_XX4) $R $S)
           (($NUM_XX4 ARRAY) $R $S))) 
(ADDLABEL '$%O56) 
(DSKSETQ $%I57
         '((MDEFINE) ((|$check_cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
              ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
              ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
              ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
              ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
              ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
              ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
              ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
              ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
              ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%I57) 
(DSKSETQ $%O57
         '((MDEFINE SIMP) ((|$check_cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
              ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
              ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
              ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
              ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
              ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
              ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
              ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
              ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
              ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%O57) 
(DSKSETQ $%I58
         '((MDEFINE) ((|$cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%I58) 
(DSKSETQ $%O58
         '((MDEFINE SIMP) ((|$cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%O58) 
(DSKSETQ $%I59
         '((MDEFINE) ((|$check_cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%I59) 
(DSKSETQ $%O59
         '((MDEFINE SIMP) ((|$check_cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%O59) 
(DSKSETQ $%I60
         '((MDEFINE) ((|$cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%I60) 
(DSKSETQ $%O60
         '((MDEFINE SIMP) ((|$cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%O60) 
(DSKSETQ $%I61
         '((MDEFINE) ((|$check_swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%I61) 
(DSKSETQ $%O61
         '((MDEFINE SIMP) ((|$check_swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%O61) 
(DSKSETQ $%I62
         '((MDEFINE) ((|$swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%I62) 
(DSKSETQ $%O62
         '((MDEFINE SIMP) ((|$swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%O62) 
(DSKSETQ $%I63
         '((MDEFINE) ((|$swap_gfA_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|))) $AMP00)))) 
(ADDLABEL '$%I63) 
(DSKSETQ $%O63
         '((MDEFINE SIMP) ((|$swap_gfA_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|))) $AMP00)))) 
(ADDLABEL '$%O63) 
(DSKSETQ $%I64
         '((MDEFINE) (($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|)
           ((MPROG) ((MSETQ) |$nn| 4.)
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
            ((MSETQ) $GH_00
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) $GH_0P
             (($FACTOR)
              (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_0p|
             (($FACTOR)
              (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_pp|
             (($FACTOR)
              (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.)
               ((MEQUAL) |$Mt| 0.))))
            ((MSETQ) |$gh_TTT0|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTT|
             (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))) 
(ADDLABEL '$%I64) 
(DSKSETQ $%O64
         '((MDEFINE SIMP) (($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|)
           ((MPROG) ((MSETQ) |$nn| 4.)
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
            ((MSETQ) $GH_00
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) $GH_0P
             (($FACTOR)
              (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_0p|
             (($FACTOR)
              (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_pp|
             (($FACTOR)
              (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.)
               ((MEQUAL) |$Mt| 0.))))
            ((MSETQ) |$gh_TTT0|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTT|
             (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))) 
(ADDLABEL '$%O64) 
(DSKSETQ $%I65 '((MSETQ) |$compute_pp_loaded| T)) 
(ADDLABEL '$%I65) 
(DSKSETQ $%O65 'T) 
(ADDLABEL '$%O65) 
(DSKSETQ $%O66
         '"/home/igor/tex/DDF_interactions/maxima.cov/SSTT/39_aux_functions_for_amplitudes.v0.mat") 
(ADDLABEL '$%O66) 
(DSKSETQ $%I67
         '((MCOND) ((MNOT) |$compute_pp_loaded|)
           (($ERROR) "Cannot batch 39_aux_functions_for_amplitudes") T
           $FALSE)) 
(ADDLABEL '$%I67) 
(DSKSETQ $%O67 'NIL) 
(ADDLABEL '$%O67) 
(DSKSETQ $%I68 '(($BATCH) "32_compute_4pts_amplitude.v0.3.mat")) 
(ADDLABEL '$%I68) 
(DSKSETQ $%I69 '(($DEFINE_VARIABLE) |$amp_4pts_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I69) 
(DSKSETQ $%O69 'NIL) 
(ADDLABEL '$%O69) 
(DSKSETQ $%I70
         '((MDEFINE) (($ORDERXX) $R $S)
           ((MCOND) ((MEQUAL) $R $S) 0. T
            ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
             ((MMINUS) (($XX) $S $R)))))) 
(ADDLABEL '$%I70) 
(DSKSETQ $%O70
         '((MDEFINE SIMP) (($ORDERXX) $R $S)
           ((MCOND) ((MEQUAL) $R $S) 0. T
            ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
             ((MMINUS) (($XX) $S $R)))))) 
(ADDLABEL '$%O70) 
(DSKSETQ $%I71
         '((MDEFINE) (($ORDERPP) $R $S)
           ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))) 
(ADDLABEL '$%I71) 
(DSKSETQ $%O71
         '((MDEFINE SIMP) (($ORDERPP) $R $S)
           ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))) 
(ADDLABEL '$%O71) 
(DSKSETQ $%I72
         '((MDEFINE) (($TRUE_KK) $R $M $S $N)
           ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))) 
(ADDLABEL '$%I72) 
(DSKSETQ $%O72
         '((MDEFINE SIMP) (($TRUE_KK) $R $M $S $N)
           ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))) 
(ADDLABEL '$%O72) 
(DSKSETQ $%I73
         '((MDEFINE) ((|$true_Skk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%I73) 
(DSKSETQ $%O73
         '((MDEFINE SIMP) ((|$true_Skk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%O73) 
(DSKSETQ $%I74
         '((MDEFINE) ((|$true_kSk|) $S $N $R $M)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%I74) 
(DSKSETQ $%O74
         '((MDEFINE SIMP) ((|$true_kSk|) $S $N $R $M)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%O74) 
(DSKSETQ $%I75
         '((MDEFINE) ((|$true_SkSk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
            (($SUM)
             (($SUM)
              ((MTIMES) (($ORDERPP) $T $U)
               ((MEXPT) (($ORDERXX) $R $T) $M)
               ((MEXPT) (($ORDERXX) $S $U) $N))
              $T 1. |$nn|)
             $U 1. |$nn|)))) 
(ADDLABEL '$%I75) 
(DSKSETQ $%O75
         '((MDEFINE SIMP) ((|$true_SkSk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
            (($SUM)
             (($SUM)
              ((MTIMES) (($ORDERPP) $T $U)
               ((MEXPT) (($ORDERXX) $R $T) $M)
               ((MEXPT) (($ORDERXX) $S $U) $N))
              $T 1. |$nn|)
             $U 1. |$nn|)))) 
(ADDLABEL '$%O75) 
(DSKSETQ $%I76
         '((MDEFINE) (($FROM_STATE_TO_ADDEND_LIST) $STATE0)
           ((MPROG)
            ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T
             $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
             ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
            ((MSETQ) $LIST0
             (($MAKELIST) (($INPART) $STATE0 $T) $T 1.
              (($LENGTH) $STATE0)))
            ((MRETURN) $LIST0)))) 
(ADDLABEL '$%I76) 
(DSKSETQ $%O76
         '((MDEFINE SIMP) (($FROM_STATE_TO_ADDEND_LIST) $STATE0)
           ((MPROG)
            ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T
             $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
             ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
            ((MSETQ) $LIST0
             (($MAKELIST) (($INPART) $STATE0 $T) $T 1.
              (($LENGTH) $STATE0)))
            ((MRETURN) $LIST0)))) 
(ADDLABEL '$%O76) 
(DSKSETQ $%I77
         '((MDEFINE)
           (($EXTRACT_AND_NORMALIZE_COEFFS)
            $LIST_OF_LISTS_OF_SUBSTATES0)
           ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
            ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
              ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
               ((MPROGN) ((MSETQ) $S00 $S0)
                ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                 ((MPROGN)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)))
                ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
                 ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                  ((MPROGN)
                   ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
                   ((MCOND) ((MGREATERP) $POW0 0.)
                    ((MSETQ) $S00
                     ((MTIMES)
                      ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                      ((MEXPT)
                       ((MQUOTIENT)
                        ((MQUOTIENT) ((MMINUS) 1.)
                         ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                        ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                       $POW0)))
                    T $FALSE))))
                ((MCOND)
                 ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
                  ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
                 (($ERROR)
                  "extract_and_normalize_coeffs cannot compute normalized coeff from"
                  $S0 "left over is" $S00)
                 T $FALSE)
                ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
              ((MSETQ) $COEFFS_LIST0
               (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
            ((MRETURN) $COEFFS_LIST0)))) 
(ADDLABEL '$%I77) 
(DSKSETQ $%O77
         '((MDEFINE SIMP)
           (($EXTRACT_AND_NORMALIZE_COEFFS)
            $LIST_OF_LISTS_OF_SUBSTATES0)
           ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
            ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
              ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
               ((MPROGN) ((MSETQ) $S00 $S0)
                ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                 ((MPROGN)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)))
                ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
                 ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                  ((MPROGN)
                   ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
                   ((MCOND) ((MGREATERP) $POW0 0.)
                    ((MSETQ) $S00
                     ((MTIMES)
                      ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                      ((MEXPT)
                       ((MQUOTIENT)
                        ((MQUOTIENT) ((MMINUS) 1.)
                         ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                        ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                       $POW0)))
                    T $FALSE))))
                ((MCOND)
                 ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
                  ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
                 (($ERROR)
                  "extract_and_normalize_coeffs cannot compute normalized coeff from"
                  $S0 "left over is" $S00)
                 T $FALSE)
                ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
              ((MSETQ) $COEFFS_LIST0
               (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
            ((MRETURN) $COEFFS_LIST0)))) 
(ADDLABEL '$%O77) 
(DSKSETQ $%I78
         '((MDEFINE) ((|$amplitudeN4V1|) $STATES_LIST0)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) |$Partials0|
                  (($ENDCONS)
                   ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                    $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                   |$Partials0|))
                 ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I78) 
(DSKSETQ $%O78
         '((MDEFINE SIMP) ((|$amplitudeN4V1|) $STATES_LIST0)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) |$Partials0|
                  (($ENDCONS)
                   ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                    $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                   |$Partials0|))
                 ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O78) 
(DSKSETQ $%I79
         '((MDEFINE)
           ((|$amplitudeN4V1_list|) $STATES_LIST0
            $CHECKPOINT_SAVE_FILENAME)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MPROGN)
              ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
               ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
                ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                 ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                  (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                   "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                   (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                   (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                   "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                   "s")
                  ((MSETQ) $LIST_OF_SUBSTATES0
                   ((MLIST)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                  (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                  ((MSETQ) $SL0
                   (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                    $LIST_OF_SUBSTATES0))
                  ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                  ((MSETQ) $NAS_LIST0
                   (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                  ((MSETQ) $US0
                   ((|$compute_levels_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS0
                   ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS_LIST0
                   (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                  ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                  ((MSETQ) $EI0
                   (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                    $DS_RULES0))
                  ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                  ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Computed the expression on which we must act with derivatives in"
                   ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                  ((MSETQ) $PARTIAL_AMP0
                   ((MTIMES)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
                    ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                     $EX_EI0)))
                  ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Taken the derivatives and computed the partial amplitude in"
                   ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                   "s")
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                    |$Partials0|))
                  |$end_3_loops|))))
              (($SAVE)
               (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_"
                (($STRING) $NA1) ".lisp")
               $NA1 $STATES_LIST0 |$Partials0|)
              |$end_na1_loop|))
            ((MRETURN) |$Partials0|)))) 
(ADDLABEL '$%I79) 
(DSKSETQ $%O79
         '((MDEFINE SIMP)
           ((|$amplitudeN4V1_list|) $STATES_LIST0
            $CHECKPOINT_SAVE_FILENAME)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MPROGN)
              ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
               ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
                ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                 ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                  (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                   "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                   (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                   (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                   "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                   "s")
                  ((MSETQ) $LIST_OF_SUBSTATES0
                   ((MLIST)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                  (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                  ((MSETQ) $SL0
                   (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                    $LIST_OF_SUBSTATES0))
                  ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                  ((MSETQ) $NAS_LIST0
                   (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                  ((MSETQ) $US0
                   ((|$compute_levels_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS0
                   ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS_LIST0
                   (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                  ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                  ((MSETQ) $EI0
                   (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                    $DS_RULES0))
                  ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                  ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Computed the expression on which we must act with derivatives in"
                   ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                  ((MSETQ) $PARTIAL_AMP0
                   ((MTIMES)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
                    ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                     $EX_EI0)))
                  ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Taken the derivatives and computed the partial amplitude in"
                   ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                   "s")
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                    |$Partials0|))
                  |$end_3_loops|))))
              (($SAVE)
               (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_"
                (($STRING) $NA1) ".lisp")
               $NA1 $STATES_LIST0 |$Partials0|)
              |$end_na1_loop|))
            ((MRETURN) |$Partials0|)))) 
(ADDLABEL '$%O79) 
(DSKSETQ $%I80
         '((MDEFINE)
           ((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                  (($RATSIMP)
                   (($EV) $FINAL_PARTIAL_AMP0
                    ((MEQUAL) $PP $PP4ONSHELL)
                    ((MEQUAL) $XX $TRUE_GF_XX4))))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I80) 
(DSKSETQ $%O80
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                  (($RATSIMP)
                   (($EV) $FINAL_PARTIAL_AMP0
                    ((MEQUAL) $PP $PP4ONSHELL)
                    ((MEQUAL) $XX $TRUE_GF_XX4))))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O80) 
(DSKSETQ $%I81
         '((MDEFINE)
           ((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I81) 
(DSKSETQ $%O81
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O81) 
(DSKSETQ $%I82
         '((MDEFINE)
           ((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratexpand the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
                  "terms")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I82) 
(DSKSETQ $%O82
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratexpand the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
                  "terms")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O82) 
(DSKSETQ $%I83 '((MSETQ) |$amp_4pts_loaded| T)) 
(ADDLABEL '$%I83) 
(DSKSETQ $%O83 'T) 
(ADDLABEL '$%O83) 
(DSKSETQ $%O84
         '"/home/igor/tex/DDF_interactions/maxima.cov/SSTT/32_compute_4pts_amplitude.v0.3.mat") 
(ADDLABEL '$%O84) 
(DSKSETQ $%I85
         '((MCOND) ((MNOT) |$amp_4pts_loaded|)
           (($ERROR) "Cannot batch 32_compute_4pts_amplitude") T
           $FALSE)) 
(ADDLABEL '$%I85) 
(DSKSETQ $%O85 'NIL) 
(ADDLABEL '$%O85) 
(DSKSETQ $%I86 '(($BATCH) "40_define_test_states.v1.mat")) 
(ADDLABEL '$%I86) 
(DSKSETQ $%I87
         '((MDEFINE) ((|$SetStates|) |$dd0|)
           ((MPROG) ((MSETQ) |$Lev0| 2.)
            ((MSETQ) |$Null2|
             (($EV)
              ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
               ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
               ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
               ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 3.)
            ((MSETQ) |$Null3|
             (($EV)
              ((MPLUS)
               ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.)
                |$dd|)
               ((MMINUS)
                ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.)
                 |$dd|))
               ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
               ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 0.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 3.))
               ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$dd| |$dd0|)))
            ((MSETQ) |$Lev0| 4.)
            ((MSETQ) |$S4z|
             ((MPLUS) ((MTIMES) 375. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 888. (($P) 3. 1.)))
              ((MTIMES) ((MMINUS) 23.) (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 22968. (($P) 2. 2.))
              ((MTIMES) 138. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1452.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 1800. ((MEXPT) (($P) 1. 1.) 2.))))
            ((MSETQ) |$S4m|
             ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
              ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 2268. (($P) 2. 2.))
              ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
              ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S4r1|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.) |$d|)
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.))
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 4.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r2|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.)
                |$d|)
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 4. 0.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
               ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r3|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 3. 1.))
               ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.))
               ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1|
             (($EV)
              ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
               ((MTIMES) 624. (($P) 3. 1.))
               ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 936. (($P) 2. 2.))
               ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES)
                ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
                 ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
            ((MSETQ) |$Null4r2|
             ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
              ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 4050. (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null4g|
             (($EV)
              ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|)
                2.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                8.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
                6.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|)
                72.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
               ((MTIMES) 6. (($P) 3. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
               ((MTIMES) 3. (($P) 2. 2.))
               ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
               ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
               ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
               ((MQUOTIENT)
                ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
                6.)
               ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4cr|
             ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
              ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null6r16|
             ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
              ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
              ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 3074625000. (($P) 3. 3.))
              ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.))
              ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
              ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
            ((MSETQ) |$S6m|
             ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
              ((MTIMES) 28320. (($P) 5. 1.))
              ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 82400. (($P) 3. 3.))
              ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S6z|
             ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
              ((MTIMES) 1177320. (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
              ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 929500. (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
            ((MSETQ) |$N6g|
             (($EV)
              ((MPLUS)
               ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
               ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
               ((MQUOTIENT)
                ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|))
                4.)
               ((MQUOTIENT)
                ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|) 168.)
               ((MQUOTIENT)
                ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)
                 |$d|)
                280.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
               ((MQUOTIENT)
                ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MMINUS)
                 ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|) 378.)
               ((MQUOTIENT)
                ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
                 |$d|)
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.)
                 |$d|)
                945.)
               ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|) 2520.)
               ((MQUOTIENT)
                ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                140.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)
                 |$d|)
                252.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|) 7560.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.)))
                18.)
               ((MTIMES) 110. (($P) 5. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
               ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
               ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.))
                12.)
               ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
               ((MQUOTIENT)
                ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.))
                70.)
               ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
               ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.))
                7.)
               ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
               ((MQUOTIENT)
                ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.))
                54.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.))
                6.)
               ((MQUOTIENT)
                ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.)
                 (($P) 3. 0.))
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.)
                 (($P) 3. 0.))
                3780.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
                14.)
               ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
               ((MQUOTIENT)
                ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
                28.)
               ((MQUOTIENT)
                ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.))
                45.)
               ((MQUOTIENT)
                ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.))
                280.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
                 (($P) 2. 0.))
                140.)
               ((MQUOTIENT)
                ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.))
                630.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 1. 1.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
                37800.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 8.) ((MSETQ) |$S8m1| 0.)
            ((MSETQ) |$S8m2| 0.)
            ((MSETQ) |$S8z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
              ((MTIMES) 419373360. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 6188984592. (($P) 5. 3.))
              ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 20048000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 8144150. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 23738400. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
              ((MTIMES) 359941680. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 5264441616. (($P) 5. 3.))
              ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 17416000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6809950. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 20437200. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S10z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
              ((MTIMES) 94471732800. (($P) 9. 1.))
              ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 1017474393600. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1805580000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
              ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.)
               (($P) 6. 1.))
              ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 607282147584. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 20082748000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 36082698000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 23408646912.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 28894320000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 771289485750.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 11311477275. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 612360000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 575909838000.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 816480000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 27552406000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 34574400000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 11854080000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 40166544600. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 2. 2.))))
            ((MSETQ) |$S10z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
              ((MTIMES) 65112321600. (($P) 9. 1.))
              ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 690708211200. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 7. 1.))
              ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
              ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 2261880000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 6. 0.))
              ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 376838832384. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 3.))
              ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 2.))
              ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 11114538000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 24356973312.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.)
               (($P) 4. 4.))
              ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6161648325.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 14804370000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
              ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1210524000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6667920000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 359389840950.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
               (($P) 4. 1.))
              ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1210524000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 338354074800.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 16134720000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 18276010200. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))))
            ((MSETQ) |$S103z|
             ((MPLUS)
              ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
              ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
              ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.)
               (($P) 9. 0.))
              ((MTIMES) 36360611332200. (($P) 8. 2.))
              ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
              ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
              ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1631223468000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.)
               (($P) 7. 0.))
              ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 7. 0.))
              ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) 372093476932800. (($P) 6. 4.))
              ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.)
               (($P) 6. 2.))
              ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
              ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.)
               (($P) 6. 0.))
              ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 540966535200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 6. 0.))
              ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.)
               (($P) 5. 3.))
              ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 1170019452000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.)
               (($P) 5. 2.))
              ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
              ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 4662858416400.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.)
               (($P) 5. 0.))
              ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
              ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 5. 0.))
              ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 805050582525.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 3.))
              ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 9453628800.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
              ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
              ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 4. 2.))
              ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 40416163200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 237200140800.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 112702665600.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
               (($P) 4. 1.))
              ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 161245123200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 4. 1.))
              ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 232452259200. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 324362765475. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.)
               (($P) 4. 0.))
              ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 811066032000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
              ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 7740984220200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
              ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 185345126400.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 430303104000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
              ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 3. 2.))
              ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 437098032000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 296415302400. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 37933056000. (($P) 1. 0.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 270273024000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 552463430400.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
              ((MTIMES) 300421900800. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
               ((MEXPT) (($P) 3. 0.) 3.))
              ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.)
               (($P) 2. 1.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 441839664000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 14224896000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 10668672000.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 8001504000.)
               ((MEXPT) (($P) 1. 0.) 2.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 99574272000.)
               ((MEXPT) (($P) 1. 1.) 3.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 3.))
              ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 16003008000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.)
               (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 4.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 3.))))
            |$states_defined|))) 
(ADDLABEL '$%I87) 
(DSKSETQ $%O87
         '((MDEFINE SIMP) ((|$SetStates|) |$dd0|)
           ((MPROG) ((MSETQ) |$Lev0| 2.)
            ((MSETQ) |$Null2|
             (($EV)
              ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
               ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
               ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
               ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 3.)
            ((MSETQ) |$Null3|
             (($EV)
              ((MPLUS)
               ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.)
                |$dd|)
               ((MMINUS)
                ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.)
                 |$dd|))
               ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
               ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 0.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 3.))
               ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$dd| |$dd0|)))
            ((MSETQ) |$Lev0| 4.)
            ((MSETQ) |$S4z|
             ((MPLUS) ((MTIMES) 375. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 888. (($P) 3. 1.)))
              ((MTIMES) ((MMINUS) 23.) (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 22968. (($P) 2. 2.))
              ((MTIMES) 138. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1452.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 1800. ((MEXPT) (($P) 1. 1.) 2.))))
            ((MSETQ) |$S4m|
             ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
              ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 2268. (($P) 2. 2.))
              ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
              ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S4r1|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.) |$d|)
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.))
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 4.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r2|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.)
                |$d|)
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 4. 0.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
               ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r3|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 3. 1.))
               ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.))
               ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1|
             (($EV)
              ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
               ((MTIMES) 624. (($P) 3. 1.))
               ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 936. (($P) 2. 2.))
               ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES)
                ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
                 ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
            ((MSETQ) |$Null4r2|
             ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
              ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 4050. (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null4g|
             (($EV)
              ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|)
                2.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                8.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
                6.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|)
                72.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
               ((MTIMES) 6. (($P) 3. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
               ((MTIMES) 3. (($P) 2. 2.))
               ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
               ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
               ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
               ((MQUOTIENT)
                ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
                6.)
               ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4cr|
             ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
              ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null6r16|
             ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
              ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
              ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 3074625000. (($P) 3. 3.))
              ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.))
              ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
              ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
            ((MSETQ) |$S6m|
             ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
              ((MTIMES) 28320. (($P) 5. 1.))
              ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 82400. (($P) 3. 3.))
              ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S6z|
             ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
              ((MTIMES) 1177320. (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
              ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 929500. (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
            ((MSETQ) |$N6g|
             (($EV)
              ((MPLUS)
               ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
               ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
               ((MQUOTIENT)
                ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|))
                4.)
               ((MQUOTIENT)
                ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|) 168.)
               ((MQUOTIENT)
                ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)
                 |$d|)
                280.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
               ((MQUOTIENT)
                ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MMINUS)
                 ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|) 378.)
               ((MQUOTIENT)
                ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
                 |$d|)
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.)
                 |$d|)
                945.)
               ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|) 2520.)
               ((MQUOTIENT)
                ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                140.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)
                 |$d|)
                252.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|) 7560.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.)))
                18.)
               ((MTIMES) 110. (($P) 5. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
               ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
               ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.))
                12.)
               ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
               ((MQUOTIENT)
                ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.))
                70.)
               ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
               ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.))
                7.)
               ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
               ((MQUOTIENT)
                ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.))
                54.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.))
                6.)
               ((MQUOTIENT)
                ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.)
                 (($P) 3. 0.))
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.)
                 (($P) 3. 0.))
                3780.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
                14.)
               ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
               ((MQUOTIENT)
                ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
                28.)
               ((MQUOTIENT)
                ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.))
                45.)
               ((MQUOTIENT)
                ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.))
                280.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
                 (($P) 2. 0.))
                140.)
               ((MQUOTIENT)
                ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.))
                630.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 1. 1.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
                37800.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 8.) ((MSETQ) |$S8m1| 0.)
            ((MSETQ) |$S8m2| 0.)
            ((MSETQ) |$S8z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
              ((MTIMES) 419373360. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 6188984592. (($P) 5. 3.))
              ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 20048000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 8144150. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 23738400. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
              ((MTIMES) 359941680. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 5264441616. (($P) 5. 3.))
              ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 17416000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6809950. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 20437200. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S10z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
              ((MTIMES) 94471732800. (($P) 9. 1.))
              ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 1017474393600. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1805580000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
              ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.)
               (($P) 6. 1.))
              ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 607282147584. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 20082748000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 36082698000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 23408646912.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 28894320000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 771289485750.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 11311477275. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 612360000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 575909838000.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 816480000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 27552406000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 34574400000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 11854080000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 40166544600. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 2. 2.))))
            ((MSETQ) |$S10z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
              ((MTIMES) 65112321600. (($P) 9. 1.))
              ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 690708211200. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 7. 1.))
              ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
              ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 2261880000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 6. 0.))
              ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 376838832384. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 3.))
              ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 2.))
              ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 11114538000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 24356973312.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.)
               (($P) 4. 4.))
              ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6161648325.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 14804370000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
              ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1210524000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6667920000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 359389840950.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
               (($P) 4. 1.))
              ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1210524000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 338354074800.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 16134720000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 18276010200. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))))
            ((MSETQ) |$S103z|
             ((MPLUS)
              ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
              ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
              ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.)
               (($P) 9. 0.))
              ((MTIMES) 36360611332200. (($P) 8. 2.))
              ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
              ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
              ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1631223468000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.)
               (($P) 7. 0.))
              ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 7. 0.))
              ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) 372093476932800. (($P) 6. 4.))
              ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.)
               (($P) 6. 2.))
              ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
              ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.)
               (($P) 6. 0.))
              ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 540966535200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 6. 0.))
              ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.)
               (($P) 5. 3.))
              ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 1170019452000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.)
               (($P) 5. 2.))
              ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
              ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 4662858416400.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.)
               (($P) 5. 0.))
              ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
              ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 5. 0.))
              ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 805050582525.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 3.))
              ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 9453628800.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
              ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
              ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 4. 2.))
              ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 40416163200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 237200140800.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 112702665600.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
               (($P) 4. 1.))
              ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 161245123200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 4. 1.))
              ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 232452259200. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 324362765475. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.)
               (($P) 4. 0.))
              ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 811066032000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
              ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 7740984220200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
              ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 185345126400.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 430303104000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
              ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 3. 2.))
              ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 437098032000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 296415302400. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 37933056000. (($P) 1. 0.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 270273024000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 552463430400.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
              ((MTIMES) 300421900800. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
               ((MEXPT) (($P) 3. 0.) 3.))
              ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.)
               (($P) 2. 1.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 441839664000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 14224896000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 10668672000.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 8001504000.)
               ((MEXPT) (($P) 1. 0.) 2.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 99574272000.)
               ((MEXPT) (($P) 1. 1.) 3.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 3.))
              ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 16003008000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.)
               (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 4.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 3.))))
            |$states_defined|))) 
(ADDLABEL '$%O87) 
(DSKSETQ $%O88
         '"/home/igor/tex/DDF_interactions/maxima.cov/SSTT/40_define_test_states.v1.mat") 
(ADDLABEL '$%O88) 
(DSKSETQ $%I89 '(($SET_NUMBER_OF_PARTICLE) 4.)) 
(ADDLABEL '$%I89) 
(DSKSETQ $%O89 '$DONE) 
(ADDLABEL '$%O89) 
(DSKSETQ $%I90 '((|$SetStates|) 26.)) 
(ADDLABEL '$%I90) 
(DSKSETQ $%O90 '|$states_defined|) 
(ADDLABEL '$%O90) 
(DSKSETQ $%I91 '(($BATCH) "SSSS_w_ghTTTT_dx3.mat")) 
(ADDLABEL '$%I91) 
(DSKSETQ $%I92
         '((MDEFINE)
           ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|)
            ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
            ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
            ((MSETQ) |$Asss|
             ((|$gf_amplitudeN4V2|)
              ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
              ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
            ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "Step0: amplitude computation time"
             ((MPLUS) $TI1 ((MMINUS) $TI0)))
            ((MRETURN) |$Asss|)))) 
(ADDLABEL '$%I92) 
(DSKSETQ $%O92
         '((MDEFINE SIMP)
           ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|)
            ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
            ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
            ((MSETQ) |$Asss|
             ((|$gf_amplitudeN4V2|)
              ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
              ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
            ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "Step0: amplitude computation time"
             ((MPLUS) $TI1 ((MMINUS) $TI0)))
            ((MRETURN) |$Asss|)))) 
(ADDLABEL '$%O92) 
(DSKSETQ $%I93 '((MDEFINE) ((|$SSSSstep1|) |$AmpS40|) |$AmpS40|)) 
(ADDLABEL '$%I93) 
(DSKSETQ $%O93 '((MDEFINE SIMP) ((|$SSSSstep1|) |$AmpS40|) |$AmpS40|)) 
(ADDLABEL '$%O93) 
(DSKSETQ $%I94
         '((MDEFINE)
           ((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
            ((MSETQ) |$Assss0|
             ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
              |$Sc4| |$l4| |$dd0|))
            ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
            ((MSETQ) |$f_Assss|
             (($RATSIMP)
              (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "simplification computation time"
             ((MPLUS) $TI2 ((MMINUS) $TI1)))
            ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
            (($PRINT) "computation times" $TI0 $TI1 $TI2)
            ((MSETQ) $GH_0
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt0|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) |$tttt|
             (($FACTOR)
              (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_0 |$tttt0|)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT_dx3|
             (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
            (($PRINT) "factors from ghosts and momenta and measure"
             |$gh_TTTT_dx3|)
            ((MSETQ) $FINAL_AMP_DX
             (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
            ((MRETURN)
             ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
              (($FACTOR) |$dx3_dOM|)))))) 
(ADDLABEL '$%I94) 
(DSKSETQ $%O94
         '((MDEFINE SIMP)
           ((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
            ((MSETQ) |$Assss0|
             ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
              |$Sc4| |$l4| |$dd0|))
            ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
            ((MSETQ) |$f_Assss|
             (($RATSIMP)
              (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "simplification computation time"
             ((MPLUS) $TI2 ((MMINUS) $TI1)))
            ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
            (($PRINT) "computation times" $TI0 $TI1 $TI2)
            ((MSETQ) $GH_0
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt0|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) |$tttt|
             (($FACTOR)
              (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_0 |$tttt0|)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT_dx3|
             (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
            (($PRINT) "factors from ghosts and momenta and measure"
             |$gh_TTTT_dx3|)
            ((MSETQ) $FINAL_AMP_DX
             (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
            ((MRETURN)
             ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
              (($FACTOR) |$dx3_dOM|)))))) 
(ADDLABEL '$%O94) 
(DSKSETQ $%O95
         '"/home/igor/tex/DDF_interactions/maxima.cov/SSTT/SSSS_w_ghTTTT_dx3.mat") 
(ADDLABEL '$%O95) 
(DSKSETQ $%I96
         '(($EV) (($DECLARE) |$Ms| $INTEGER)
           (($DECLARE) |$Mt| $INTEGER) (($COMPILE) $ALL))) 
(ADDLABEL '$%I96) 
(DSKSETQ $%O96 '$DONE) 
(ADDLABEL '$%O96) 
(DSKSETQ $%I97
         '((MSETQ) |$qq|
           ((MSETQ) |$qq1| ((MSETQ) |$qq2| ((MSETQ) |$qq3| 1.))))) 
(ADDLABEL '$%I97) 
(DSKSETQ $%O97 '1.) 
(ADDLABEL '$%O97) 
(DSKSETQ $%I98
         '((MSETQ) |$nq|
           ((MSETQ) |$nq1| ((MSETQ) |$nq2| ((MSETQ) |$nq3| 0.))))) 
(ADDLABEL '$%I98) 
(DSKSETQ $%O98 '0.) 
(ADDLABEL '$%O98) 
(DSKSETQ $%I99 '((MSETQ) |$filename| "S10z1TTT.lisp")) 
(ADDLABEL '$%I99) 
(DSKSETQ $%O99 '"S10z1TTT.lisp") 
(ADDLABEL '$%O99) 
(DSKSETQ $%I100 '((MSETQ) |$qq| |$S10z1|)) 
(ADDLABEL '$%I100) 
(DSKSETQ $%O100
         '((MPLUS SIMP)
           ((MTIMES SIMP) 8890560000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -493920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -47040000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -816480000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -680400000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21840000. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 40166544600. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 47040000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11854080000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -47040000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 38525760000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -17406144000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -823200000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1338960000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 22514954000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -34574400000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -28153440000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 27552406000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 816480000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 47040000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -26671680000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41114304000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -21840000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41941606000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -65582521200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -30367750000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -575909838000.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 28153440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -658560000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -68300806000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 26403816600.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 6659590000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 556646958000. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 17012800000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -414892800000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 612360000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -778260000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 15500824500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 165900000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -23835724500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2976750000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 123480000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19766203100. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 8643600000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2610368400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 37648107500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 347766720000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11311477275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -6952837500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -446460000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 28894320000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -55227112500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 8829124500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 73883607500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 15484392000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1332626535000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -40007615550. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -771289485750.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -28894320000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 446460000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 54671452500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2976750000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 61435500. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 55566000000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -43951472400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -271032372000. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -286098435000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 6371568000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -12604951100. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -215509203000. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -167485920000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 14943553275.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 412610955750. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 59737860000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -104496000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 17850699600. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -12435219600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5376162400. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -9549187200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 9348102400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -319433436000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 6258067200. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 368756136000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -23408646912.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -36082698000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -5845392000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -790017472800. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 29446648000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 865169323200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -89828383680. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -5267808000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 12886098000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 247693312800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 225351473760. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -20082748000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -551036203200. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 2634992640. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -81345942720. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 607282147584. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 1587600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5427840000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 7813260000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 854670000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 254080638000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5662720000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -255510192000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 11300654400. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 1345650000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -6006960000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -71086512000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 6561480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 177150240000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -116617158000. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 116534544000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -1256174740800. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -801360000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -32628708000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 25637875200. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -1805580000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -52980480000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 68103216000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -33493788000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 1017474393600. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) 269482500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 16188732000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -15851576700. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -3532347000. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) -456913920600. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 1395489600. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 94471732800. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -6935292000. (($P SIMP) 10. 0.)))) 
(ADDLABEL '$%O100) 
(DSKSETQ $%I101 '((MSETQ) |$nq| 10.)) 
(ADDLABEL '$%I101) 
(DSKSETQ $%O101 '10.) 
(ADDLABEL '$%O101) 
(DSKSETQ $%I102 '((MSETQ) |$qq1| |$S4r1|)) 
(ADDLABEL '$%I102) 
(DSKSETQ $%O102
         '((MPLUS SIMP)
           ((MTIMES SIMP) 1512. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 18144. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) 54432. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 122472. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 734832. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -163296. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -979776. (($P SIMP) 3. 1.)))) 
(ADDLABEL '$%O102) 
(DSKSETQ $%I103 '((MSETQ) |$nq1| 4.)) 
(ADDLABEL '$%I103) 
(DSKSETQ $%O103 '4.) 
(ADDLABEL '$%O103) 
(DSKSETQ $%I104
         '((MSETQ) |$a1234|
           ((|$gf_SSSSV3|) |$qq| |$nq| |$qq1| |$nq1| |$qq2| |$nq2|
            |$qq3| |$nq3| ""))) 
(ADDLABEL '$%I104) 
(DSKSETQ $%O104
         '((MLIST SIMP)
           ((MTIMES SIMP FACTORED) 48384.
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -12. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MPLUS SIMP IRREDUCIBLE) -2203520432229774.
             ((MTIMES SIMP RATSIMP) -2018257934688828. |$Ms|)
             ((MTIMES SIMP) 377420554074060.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) -3385843651764.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) 1262306207106.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP) -20628759816.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.))
             ((MTIMES SIMP) -3243588824.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.))
             ((MTIMES SIMP) 73220000. ((MEXPT SIMP RATSIMP) |$Ms| 7.))
             ((MTIMES SIMP RATSIMP) 26442245186757288. |$om|)
             ((MTIMES SIMP RATSIMP) 21521958914966832. |$Ms| |$om|)
             ((MTIMES SIMP) -4030277072636412.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$om|)
             ((MTIMES SIMP) -65449905546456.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$om|)
             ((MTIMES SIMP) -13537957075740.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$om|)
             ((MTIMES SIMP) 401509453848.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$om|)
             ((MTIMES SIMP) 17079277840.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$om|)
             ((MTIMES SIMP) 599608800. ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              |$om|)
             ((MTIMES SIMP RATSIMP) -4407040864459548. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) -3839069521749924. |$Ms| |$Mt|
              |$om|)
             ((MTIMES SIMP) -212480626702788.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt| |$om|)
             ((MTIMES SIMP) -6835800897036.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt| |$om|)
             ((MTIMES SIMP) 513565270992.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt| |$om|)
             ((MTIMES SIMP) -130199856. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 2224297600. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -93943385817596757.
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -92849774197385502. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 17285783516211687.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 524276218026930.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 50088014393384.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -2067834770360.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -65355944880.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -905990400. ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 4442240566701882. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 28627997020585992. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 1667816620815012.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 32499510291828.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -3361368831658.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 66468607680.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -20490442600.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 784896000. ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 4840705010457036.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 233331976249110. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -10672114199556.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 252216267870.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 55082167616.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -2108028200.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 784896000. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 128993428256515488.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 215860888266744648. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -40102037840214444.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1487470342450192.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -85723738101040.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 4549925020640.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 265717226880.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -11617782400.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 71288333288176356. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -91353946004907156. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -5348283841969752.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -31733602436472.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 7577296007880.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -166663372640.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 61482245600.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3950016000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -31614129519897456.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1105051742303112. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 115145233325136.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3701749727280.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -88486490880.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -18042192000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -2431296000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 342653260954032.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 29205303498600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -973945717320.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 97004472544.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -12866640800.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1518720000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 4767848681182866.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -301754887438000068. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 56616888438393684.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2169021849036800.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 69934876980420.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -5092708291000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -736426817840.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 45567060000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -288319146952063230. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 163193339662266930. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 9272211513879900.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -66866621299060.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -5099690120240.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 337682734480.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -132474601600.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 7976640000. ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 90764827180329726.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2033354295579672. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -381643338068586.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 14610064693620.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 443274276640.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 45632377600.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -2150400000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -2149047498945816.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -116878289447052. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 5297419472796.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 336320205280.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -9970094000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -11901120000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 26445456369864.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 914003294448. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 188728856136.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -49238709200.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -1774080000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -248705833892770026.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 264663874765318780. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -51328162554085486.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1811186155303704.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -25007106697024.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 2846925143520.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1225238364000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -72695616000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 529359704841385044. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -177466883561107352. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -9619479659875596.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 163273294105564.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -10011898805252.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -918473374608.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 260277646000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -8863680000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -150415052636296800.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1734717591545180. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 601989491023580.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -28277816242500.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1490495487680.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -19172296400.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 14179200000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 5825387486537100.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 163079285584580. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -12971999473880.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1593316914240.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 86167150400.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 22034880000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -143084587000320.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1662098235040. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 90992887920.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 92127824000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -7593600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 868584412080.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -58916576560. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -94554288800.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -6585600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 361758130409803572.
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -144499125700894096. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 30309823045201216.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 938321401679148.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 13571385951320.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -906408415200.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1094930944800.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 54468792000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -573272713043596890. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 117877652140586376. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 6242544359698904.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -115851112000076.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 27388351102256.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1813370165360.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -356064860800.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 5673024000. ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 158423916349225143.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 412466962796334. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -542116473122844.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 29871810829584.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2291840084528.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 90951904000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -21805056000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -8908707976428330.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -60011569946020. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 15503412687350.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2333225642880.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 23001362400.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -15072960000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 322566412962960.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -5515684694250. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -994052978960.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 78517961600.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 30643200000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -2899343772360.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1105551777120. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 302515819800.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 12539520000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -67285738800.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -69485626600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -5698560000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -266852368969033248.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 44693205167288568. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -11402161620215036.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -382354803260800.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -20999117588240.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 243553852000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 460552982400.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -15562512000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 392832973356427260. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -43763150103680956. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2519240521266448.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 18691426850488.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -31484858899080.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1720179647520.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 255083250400.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1620864000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -109594529715093228.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 631094550025400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 336794749073072.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -14814913687056.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1808322811680.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -314416340000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 17121216000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 8386475143965264.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -62024619699280. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -5613485770960.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2327503565408.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -212328306400.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2533440000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -383438299759920.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 16727478589240. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 359065124320.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -199146354400.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -42551040000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 1158562409760.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -3214334642720. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -304478804000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2533440000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 541486915200.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 251838834400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 17121216000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -15562512000.
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1620864000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 114302830652352747.
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -4755950745295202. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 2602038229644555.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 166249059029870.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 13441946403640.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 219412875800.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -69165003600.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -170792612343063234. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 5803349315459300. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 503407755865056.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 7845663317160.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 20479832926350.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 641681466720.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -70550074600.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 49469216091015780.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -843386288494474. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -193197415486144.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1629471389730.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 984551201040.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 314429035800.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -5698560000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -4968796963190796.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 35794791662076. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -3041011780080.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 2053849482880.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 71722697600.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 12539520000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 249029006824008.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -11381892230480. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1007154108528.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 3228434400. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 30643200000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 6473025407520.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 3625380690160. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 94247392000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -15072960000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1381052282400.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -352769372800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -21805056000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 54468792000.
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 5673024000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -27573783307521276.
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -1027320179601160. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -376857010309800.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -52846850316300.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -3842733552320.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -147044903600.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 44816152498438584. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1346439333288808. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 78810029159920.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -549245796140.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -6604768921520.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -56963072560.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -14020949481915546.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 532599176290840. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 104766192672980.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 6470109378120.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -600192320080.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -98812080800.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1841499798104760.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 40480886957508. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1554202723980.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -1096023138240.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 107336528000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -6585600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -82780914723648.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -3077617104868. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -759303263680.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 92451694400.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -7593600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -10513003685184.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -1960614782608. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -32354248400.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 22034880000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1613718204000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 260277646000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 14179200000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -72695616000.
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -8863680000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 3093752906852940.
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 102929808330200. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 41113132548770.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 5124746959680.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 564971905400.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -6387970783148022. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -459772642285590. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -73711000058772.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -2561297739448.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 737046299432.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 2369444061350034.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -180735813266400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -41804483708386.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -2763292805724.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 204732648136.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -418352165004600.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -45141700131880. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 1391248927420.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 75896237280.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -55625397200.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 7773791101620.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 6290680772280. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 40351868640.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -3379118000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -1774080000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 7299223774920.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 697817502480. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 55314553600.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -11901120000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -1002959097840.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -135770089600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -2150400000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 45567060000.
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 7976640000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -104916293190380.
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 66783543693080. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 3814384136560.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 731907853600.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 489081662377484. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 33298688354148. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 11806622291832.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 1099180910816.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -240501332412012.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 23972778292920. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 10213184211216.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 250054741416.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 49086621698608.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 16926959676608. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -885721309360.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 109858600544.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 5808754502240.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -2412424201320. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 8910837120. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -17124432800.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -3082471144800.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -304019747040. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -19055568000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 1518720000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 359140862080.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 64726661600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -2431296000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -11617782400.
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -3950016000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 27881984871300.
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -3075622179880. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 538546190000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -48076772602926. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -3154992105844. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -307405666832.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 13364225141643.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 569612750842. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -957932759032.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 2316481637946.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -2771552919424. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 6892298374. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -3218885546136.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 322938501022. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 50135827616.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 868573700280.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 111542290880. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -3172476200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -73066657680.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -21554890600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 784896000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -905990400. ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 784896000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -2743786399200.
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 457297733200. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 906409870824. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -251836826024. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 1732226142600.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -404070205516. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -1657156778424.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 351900071908. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 752490932532.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -71878661872. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -174222655272.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -5613204656. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 12580495440.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 2224297600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 599608800. ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 228648866600.
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) -125918413012. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) -118709107566.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) 174249507068.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) -100376836294.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) 27772758888.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) -3097148824.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) 73220000. ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))))
           ((MTIMES SIMP FACTORED) 48384.
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om|) -4.)
            ((MPLUS SIMP IRREDUCIBLE) -2203520432229774.
             ((MTIMES SIMP RATSIMP) -2018257934688828. |$Ms|)
             ((MTIMES SIMP) 377420554074060.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) -3385843651764.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) 1262306207106.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP) -20628759816.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.))
             ((MTIMES SIMP) -3243588824.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.))
             ((MTIMES SIMP) 73220000. ((MEXPT SIMP RATSIMP) |$Ms| 7.))
             ((MTIMES SIMP RATSIMP) 26442245186757288. |$om|)
             ((MTIMES SIMP RATSIMP) 21521958914966832. |$Ms| |$om|)
             ((MTIMES SIMP) -4030277072636412.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$om|)
             ((MTIMES SIMP) -65449905546456.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$om|)
             ((MTIMES SIMP) -13537957075740.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$om|)
             ((MTIMES SIMP) 401509453848.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$om|)
             ((MTIMES SIMP) 17079277840.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$om|)
             ((MTIMES SIMP) 599608800. ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              |$om|)
             ((MTIMES SIMP RATSIMP) -4407040864459548. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) -3839069521749924. |$Ms| |$Mt|
              |$om|)
             ((MTIMES SIMP) -212480626702788.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt| |$om|)
             ((MTIMES SIMP) -6835800897036.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt| |$om|)
             ((MTIMES SIMP) 513565270992.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt| |$om|)
             ((MTIMES SIMP) -130199856. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 2224297600. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -93943385817596757.
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -92849774197385502. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 17285783516211687.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 524276218026930.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 50088014393384.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -2067834770360.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -65355944880.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -905990400. ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 4442240566701882. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 28627997020585992. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 1667816620815012.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 32499510291828.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -3361368831658.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 66468607680.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -20490442600.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 784896000. ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 4840705010457036.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 233331976249110. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -10672114199556.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 252216267870.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 55082167616.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -2108028200.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 784896000. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 128993428256515488.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 215860888266744648. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -40102037840214444.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1487470342450192.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -85723738101040.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 4549925020640.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 265717226880.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -11617782400.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 71288333288176356. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -91353946004907156. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -5348283841969752.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -31733602436472.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 7577296007880.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -166663372640.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 61482245600.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3950016000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -31614129519897456.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1105051742303112. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 115145233325136.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3701749727280.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -88486490880.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -18042192000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -2431296000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 342653260954032.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 29205303498600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -973945717320.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 97004472544.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -12866640800.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1518720000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 4767848681182866.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -301754887438000068. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 56616888438393684.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2169021849036800.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 69934876980420.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -5092708291000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -736426817840.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 45567060000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -288319146952063230. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 163193339662266930. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 9272211513879900.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -66866621299060.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -5099690120240.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 337682734480.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -132474601600.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 7976640000. ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 90764827180329726.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2033354295579672. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -381643338068586.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 14610064693620.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 443274276640.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 45632377600.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -2150400000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -2149047498945816.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -116878289447052. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 5297419472796.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 336320205280.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -9970094000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -11901120000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 26445456369864.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 914003294448. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 188728856136.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -49238709200.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -1774080000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -248705833892770026.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 264663874765318780. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -51328162554085486.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1811186155303704.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -25007106697024.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 2846925143520.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1225238364000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -72695616000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 529359704841385044. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -177466883561107352. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -9619479659875596.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 163273294105564.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -10011898805252.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -918473374608.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 260277646000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -8863680000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -150415052636296800.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1734717591545180. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 601989491023580.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -28277816242500.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1490495487680.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -19172296400.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 14179200000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 5825387486537100.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 163079285584580. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -12971999473880.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1593316914240.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 86167150400.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 22034880000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -143084587000320.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1662098235040. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 90992887920.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 92127824000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -7593600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 868584412080.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -58916576560. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -94554288800.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -6585600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 361758130409803572.
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -144499125700894096. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 30309823045201216.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 938321401679148.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 13571385951320.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -906408415200.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1094930944800.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 54468792000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -573272713043596890. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 117877652140586376. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 6242544359698904.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -115851112000076.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 27388351102256.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1813370165360.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -356064860800.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 5673024000. ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 158423916349225143.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 412466962796334. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -542116473122844.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 29871810829584.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2291840084528.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 90951904000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -21805056000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -8908707976428330.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -60011569946020. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 15503412687350.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2333225642880.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 23001362400.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -15072960000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 322566412962960.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -5515684694250. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -994052978960.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 78517961600.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 30643200000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -2899343772360.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1105551777120. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 302515819800.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 12539520000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -67285738800.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -69485626600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -5698560000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -266852368969033248.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 44693205167288568. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -11402161620215036.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -382354803260800.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -20999117588240.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 243553852000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 460552982400.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -15562512000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 392832973356427260. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -43763150103680956. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2519240521266448.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 18691426850488.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -31484858899080.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1720179647520.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 255083250400.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1620864000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -109594529715093228.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 631094550025400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 336794749073072.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -14814913687056.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1808322811680.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -314416340000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 17121216000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 8386475143965264.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -62024619699280. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -5613485770960.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2327503565408.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -212328306400.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2533440000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -383438299759920.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 16727478589240. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 359065124320.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -199146354400.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -42551040000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 1158562409760.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -3214334642720. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -304478804000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2533440000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 541486915200.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 251838834400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 17121216000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -15562512000.
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1620864000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 114302830652352747.
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -4755950745295202. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 2602038229644555.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 166249059029870.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 13441946403640.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 219412875800.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -69165003600.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -170792612343063234. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 5803349315459300. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 503407755865056.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 7845663317160.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 20479832926350.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 641681466720.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -70550074600.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 49469216091015780.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -843386288494474. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -193197415486144.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1629471389730.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 984551201040.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 314429035800.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -5698560000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -4968796963190796.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 35794791662076. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -3041011780080.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 2053849482880.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 71722697600.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 12539520000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 249029006824008.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -11381892230480. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1007154108528.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 3228434400. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 30643200000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 6473025407520.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 3625380690160. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 94247392000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -15072960000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1381052282400.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -352769372800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -21805056000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 54468792000.
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 5673024000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -27573783307521276.
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -1027320179601160. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -376857010309800.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -52846850316300.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -3842733552320.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -147044903600.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 44816152498438584. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1346439333288808. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 78810029159920.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -549245796140.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -6604768921520.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -56963072560.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -14020949481915546.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 532599176290840. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 104766192672980.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 6470109378120.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -600192320080.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -98812080800.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1841499798104760.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 40480886957508. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1554202723980.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -1096023138240.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 107336528000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -6585600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -82780914723648.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -3077617104868. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -759303263680.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 92451694400.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -7593600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -10513003685184.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -1960614782608. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -32354248400.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 22034880000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1613718204000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 260277646000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 14179200000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -72695616000.
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -8863680000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 3093752906852940.
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 102929808330200. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 41113132548770.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 5124746959680.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 564971905400.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -6387970783148022. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -459772642285590. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -73711000058772.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -2561297739448.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 737046299432.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 2369444061350034.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -180735813266400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -41804483708386.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -2763292805724.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 204732648136.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -418352165004600.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -45141700131880. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 1391248927420.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 75896237280.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -55625397200.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 7773791101620.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 6290680772280. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 40351868640.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -3379118000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -1774080000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 7299223774920.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 697817502480. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 55314553600.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -11901120000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -1002959097840.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -135770089600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -2150400000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 45567060000.
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 7976640000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -104916293190380.
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 66783543693080. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 3814384136560.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 731907853600.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 489081662377484. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 33298688354148. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 11806622291832.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 1099180910816.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -240501332412012.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 23972778292920. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 10213184211216.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 250054741416.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 49086621698608.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 16926959676608. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -885721309360.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 109858600544.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 5808754502240.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -2412424201320. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 8910837120. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -17124432800.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -3082471144800.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -304019747040. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -19055568000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 1518720000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 359140862080.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 64726661600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -2431296000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -11617782400.
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -3950016000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 27881984871300.
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -3075622179880. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 538546190000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -48076772602926. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -3154992105844. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -307405666832.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 13364225141643.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 569612750842. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -957932759032.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 2316481637946.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -2771552919424. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 6892298374. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -3218885546136.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 322938501022. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 50135827616.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 868573700280.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 111542290880. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -3172476200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -73066657680.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -21554890600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 784896000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -905990400. ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 784896000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -2743786399200.
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 457297733200. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 906409870824. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -251836826024. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 1732226142600.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -404070205516. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -1657156778424.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 351900071908. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 752490932532.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -71878661872. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -174222655272.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -5613204656. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 12580495440.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 2224297600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 599608800. ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 228648866600.
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) -125918413012. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) -118709107566.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) 174249507068.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) -100376836294.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) 27772758888.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) -3097148824.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) 73220000. ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 14.)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) -14.)
            ((MEXPT SIMP) |$Xi| -6.))
           ((MTIMES SIMP FACTORED)
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -8. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 14.)
            ((MEXPT SIMP) |$Xi| 6.))
           ((MTIMES SIMP FACTORED) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|)
            |$Xi|
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -2.)))) 
(ADDLABEL '$%O104) 
(DSKSETQ $%I105 '(($SAVE) |$filename| $ALL)) 
(ADDLABEL '$%I105) 
(DSKSETQ |$expand_reggeon_loaded| 'T) 
(ADD2LNC '|$expand_reggeon_loaded| $VALUES) 
(DEFPROP |$expand_reggeon_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$expand_reggeon_loaded| $PROPS) 
(DEFPROP |$expand_reggeon_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$expand_reggeon_loaded| $PROPS) 
(DSKSETQ |$dbg_all_terms| 'NIL) 
(ADD2LNC '|$dbg_all_terms| $VALUES) 
(DEFPROP |$dbg_all_terms| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_all_terms| $PROPS) 
(DEFPROP |$dbg_all_terms| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_all_terms| $PROPS) 
(DSKSETQ |$dbg_compute_levels| 'NIL) 
(ADD2LNC '|$dbg_compute_levels| $VALUES) 
(DEFPROP |$dbg_compute_levels| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_compute_levels| $PROPS) 
(DEFPROP |$dbg_compute_levels| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_compute_levels| $PROPS) 
(DSKSETQ |$derivatives_loaded| 'T) 
(ADD2LNC '|$derivatives_loaded| $VALUES) 
(DEFPROP |$derivatives_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$derivatives_loaded| $PROPS) 
(DEFPROP |$derivatives_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$derivatives_loaded| $PROPS) 
(DSKSETQ |$dbg_wrt_lambda| 'NIL) 
(ADD2LNC '|$dbg_wrt_lambda| $VALUES) 
(DEFPROP |$dbg_wrt_lambda| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_lambda| $PROPS) 
(DEFPROP |$dbg_wrt_lambda| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_lambda| $PROPS) 
(DSKSETQ |$dbg_wrt_pair| 'NIL) 
(ADD2LNC '|$dbg_wrt_pair| $VALUES) 
(DEFPROP |$dbg_wrt_pair| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_pair| $PROPS) 
(DEFPROP |$dbg_wrt_pair| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_pair| $PROPS) 
(DSKSETQ |$dbg_wrt_states| 'NIL) 
(ADD2LNC '|$dbg_wrt_states| $VALUES) 
(DEFPROP |$dbg_wrt_states| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_states| $PROPS) 
(DEFPROP |$dbg_wrt_states| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_states| $PROPS) 
(DSKSETQ |$dbg_wrt_contract| 'NIL) 
(ADD2LNC '|$dbg_wrt_contract| $VALUES) 
(DEFPROP |$dbg_wrt_contract| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_contract| $PROPS) 
(DEFPROP |$dbg_wrt_contract| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_contract| $PROPS) 
(DSKSETQ |$dbg_scalars| 'NIL) 
(ADD2LNC '|$dbg_scalars| $VALUES) 
(DEFPROP |$dbg_scalars| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_scalars| $PROPS) 
(DEFPROP |$dbg_scalars| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_scalars| $PROPS) 
(DSKSETQ |$NIused| '2.) 
(ADD2LNC '|$NIused| $VALUES) 
(DSKSETQ |$objects_with_index| '((MLIST SIMP) $LA |$Sk| $K)) 
(ADD2LNC '|$objects_with_index| $VALUES) 
(DSKSETQ |$compute_pp_loaded| 'T) 
(ADD2LNC '|$compute_pp_loaded| $VALUES) 
(DEFPROP |$compute_pp_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$compute_pp_loaded| $PROPS) 
(DEFPROP |$compute_pp_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$compute_pp_loaded| $PROPS) 
(DSKSETQ $AP '2.) 
(ADD2LNC '$AP $VALUES) 
(DEFPROP $AP ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '$AP $PROPS) 
(DEFPROP $AP $FIXNUM MODE) 
(ADD2LNC '$AP $PROPS) 
(DSKSETQ |$amp_4pts_loaded| 'T) 
(ADD2LNC '|$amp_4pts_loaded| $VALUES) 
(DEFPROP |$amp_4pts_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$amp_4pts_loaded| $PROPS) 
(DEFPROP |$amp_4pts_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$amp_4pts_loaded| $PROPS) 
(DSKSETQ |$nn| '4.) 
(ADD2LNC '|$nn| $VALUES) 
(DSKSETQ |$Lev0| '8.) 
(ADD2LNC '|$Lev0| $VALUES) 
(DSKSETQ |$Null2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -30. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.))
           ((MTIMES SIMP) -10. (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -50. (($P SIMP) 2. 0.)))) 
(ADD2LNC '|$Null2| $VALUES) 
(DSKSETQ |$Null3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 136. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.))
           ((MTIMES SIMP) 144. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.))
           ((MTIMES SIMP) 672. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 288. (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 800. (($P SIMP) 3. 0.)))) 
(ADD2LNC '|$Null3| $VALUES) 
(DSKSETQ |$S4z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 1800. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -1452. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 138. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 22968. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -23. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -888. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 375. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4z| $VALUES) 
(DSKSETQ |$S4m|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 25. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 300. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -504. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 153. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 504. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 2268. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 1164. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -2016. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 2250. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4m| $VALUES) 
(DSKSETQ |$S4r1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 1512. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 18144. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) 54432. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 122472. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 734832. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -163296. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -979776. (($P SIMP) 3. 1.)))) 
(ADD2LNC '|$S4r1| $VALUES) 
(DSKSETQ |$S4r2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -1452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -5112. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 1452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -10512. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 1512. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -67122. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19320. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 92520. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 5850. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4r2| $VALUES) 
(DSKSETQ |$S4r3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -552. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -2412. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 552. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 1512. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -4896. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -37476. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 7728. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 49968. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -900. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4r3| $VALUES) 
(DSKSETQ |$Null4r1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 25. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -152. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -312. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1224. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -519. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 936. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 936. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 3004. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 624. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 4350. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4r1| $VALUES) 
(DSKSETQ |$Null4r2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -778. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -3696. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -3393. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -5640. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -15354. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -13050. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -36. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 4050. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 5088. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -5472. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 9000. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4r2| $VALUES) 
(DSKSETQ |$Null4g|
         '((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 409. 36.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 31. 6.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 29. 8.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 5. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 3. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 27. 2.) (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 75. 4.) (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4g| $VALUES) 
(DSKSETQ |$Null4cr|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -82. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -288. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -351. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -696. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1494. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1458. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 468. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 702. (($P SIMP) 2. 2.)))) 
(ADD2LNC '|$Null4cr| $VALUES) 
(DSKSETQ |$Null6r16|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -251797. ((MEXPT SIMP) (($P SIMP) 1. 0.) 6.))
           ((MTIMES SIMP) -2092175. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -7110175. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -29761875.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -5461735. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -24201350.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -50991925.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -24404550.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -12108575. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -62731800.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -3421800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 69175800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -121746050. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 70097000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 59508925. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -294064625. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -775902375. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -23008900.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -19102900. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 11421000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -442111500. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -78516400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 529209500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1024096500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1110037500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 3074625000. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -149096700.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 40996125. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -116943750. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -1724253750. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1836843750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -221157000. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2713770000. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 83700000. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$Null6r16| $VALUES) 
(DSKSETQ |$S6m|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 925. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -2700. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 1390. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5150. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -2315. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -5150. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -27000. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -2160. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 4320. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6480. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 14240. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 2160. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 30720. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 82400. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -1620. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -8640. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19860. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -7560. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -108600. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 6432. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 28320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$S6m| $VALUES) 
(DSKSETQ |$S6z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 6750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -20250. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 12275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -6750. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 15950. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 1900. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -7975. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 251225. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -43875. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9720. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 75700. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -337500. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 100680. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -191400. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 929500. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 79515. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -141150. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 214110. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1872750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18168. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1177320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -226500. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$S6z| $VALUES) 
(DSKSETQ |$N6g|
         '((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 709. 5400.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 6.))
           ((MTIMES SIMP) ((RAT SIMP) 253. 420.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.) (($P SIMP) 1. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 1051. 315.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 603. 140.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 919. 56.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 5. 2.) (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 10547. 1260.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) ((RAT SIMP) 2831. 420.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 9. 2.) (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 667. 28.) (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 151. 7.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 5. 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 333. 14.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 66103. 3780.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 22. 3.) (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 104651. 1260.) (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 121. 6.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 19141. 378.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 415. 21.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 5. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 508. 21.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 884. 7.) (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 2245. 21.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) ((RAT SIMP) 11343. 140.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 5065. 42.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 295. 14.) (($P SIMP) 1. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 2175. 14.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 1613. 6.) (($P SIMP) 1. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -20. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 8125. 18.) (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$N6g| $VALUES) 
(DSKSETQ |$S8m1| '0.) 
(ADD2LNC '|$S8m1| $VALUES) 
(DSKSETQ |$S8m2| '0.) 
(ADD2LNC '|$S8m2| $VALUES) 
(DSKSETQ |$S8z1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 63000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -126000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -12448800. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 23738400. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 12448800. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 63000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -35002800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19192950. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 11264400. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 618823800.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -42000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 23950080. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -68817420. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 10255140. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 8144150. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 20048000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -631680. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 26813220. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -22545600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1237619880. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -14149100. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 539448700.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -772800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -15677340. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -360009720. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -156750720. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 13777750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -223149500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 910342720. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -11975040.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 16215885. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19570950.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 28720755. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 462861000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10558800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222613440. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -73024875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 11975040. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2116485. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 529542090. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -18257400. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -12882555.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 512024310. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1212819300. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -247152360. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -4300632000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -10789632. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 10184832. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -262211040. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 135449328. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1209600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -383096448. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 384247584. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 356467104. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 6188984592. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 126077280. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -64299480. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -113561280. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2262735720. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -1427760. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 419373360. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -54920250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8z1| $VALUES) 
(DSKSETQ |$S8z2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -63000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -10823400. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 20437200. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 10823400. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -30038400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 17038350. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9601200. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 530541900.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -21000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 20139840. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -57671460. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7657020. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6809950. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 17416000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -416640. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 21328860. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -19210800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1064138040. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11458300. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 464137100.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -512400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -13549620. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -305834760. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -134722560. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 11726750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -191999500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 772506560. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -10069920.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 13616505. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -17038350.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 24652215. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 393876000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -9248400. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -194265120. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -64519875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 10069920. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -802305. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 453611970. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10546200. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10779615.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 439123230. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1028682900. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -208166280. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -3654567000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -9265536. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 8963136. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -220237920. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 118298544. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 604800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -328898304. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 324832032. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 300357792. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 5264441616. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 106609440. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -55667640. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -95941440. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -1931385960. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -848880. (($P SIMP) 1. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 359941680. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -46478250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8z2| $VALUES) 
(DSKSETQ |$S10z1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 8890560000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -493920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -47040000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -816480000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -680400000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21840000. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 40166544600. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 47040000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11854080000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -47040000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 38525760000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -17406144000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -823200000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1338960000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 22514954000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -34574400000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -28153440000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 27552406000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 816480000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 47040000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -26671680000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41114304000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -21840000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41941606000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -65582521200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -30367750000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -575909838000.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 28153440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -658560000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -68300806000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 26403816600.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 6659590000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 556646958000. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 17012800000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -414892800000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 612360000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -778260000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 15500824500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 165900000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -23835724500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2976750000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 123480000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19766203100. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 8643600000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2610368400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 37648107500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 347766720000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11311477275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -6952837500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -446460000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 28894320000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -55227112500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 8829124500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 73883607500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 15484392000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1332626535000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -40007615550. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -771289485750.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -28894320000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 446460000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 54671452500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2976750000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 61435500. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 55566000000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -43951472400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -271032372000. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -286098435000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 6371568000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -12604951100. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -215509203000. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -167485920000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 14943553275.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 412610955750. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 59737860000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -104496000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 17850699600. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -12435219600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5376162400. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -9549187200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 9348102400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -319433436000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 6258067200. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 368756136000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -23408646912.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -36082698000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -5845392000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -790017472800. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 29446648000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 865169323200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -89828383680. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -5267808000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 12886098000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 247693312800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 225351473760. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -20082748000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -551036203200. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 2634992640. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -81345942720. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 607282147584. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 1587600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5427840000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 7813260000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 854670000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 254080638000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5662720000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -255510192000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 11300654400. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 1345650000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -6006960000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -71086512000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 6561480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 177150240000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -116617158000. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 116534544000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -1256174740800. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -801360000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -32628708000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 25637875200. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -1805580000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -52980480000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 68103216000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -33493788000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 1017474393600. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) 269482500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 16188732000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -15851576700. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -3532347000. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) -456913920600. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 1395489600. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 94471732800. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -6935292000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S10z1| $VALUES) 
(DSKSETQ |$S10z2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -987840000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 493920000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -538272000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -211680000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -282240000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 538272000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -740880000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 887600000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 297808000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 18276010200. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -1152480000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 538272000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1528800000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -870240000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 8890560000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6979392000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1481760000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -2073008000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 28865354000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -16134720000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -7408800000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -7021994000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 282240000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -538272000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 211680000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 16728768000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -297808000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 35591206000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -41558252400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -28984774000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -338354074800.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) -740880000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 7408800000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 1185408000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -33726406000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 26245762200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 5276614000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 354653434800. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 3841600000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -320060160000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 864360000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -897624000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -864360000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 584724000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7033624500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 312900000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15368524500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11840850000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222264000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -12051172700. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4033680000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10236358800. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7923867500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 158101440000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -903164325. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -2084197500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -864360000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1210524000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 6667920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -19580200500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 3007924500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 42183687500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 21707784000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 706144455000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -760732350. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -359389840950.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) 864360000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -6667920000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1210524000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 19024540500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -14804370000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 5882635500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2222640000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -6136822800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18131623200. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -73995075000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 148176000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -2914240700. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -90863551800. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -60799200000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -6161648325.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 107398030950. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -64729980000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 271824000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 7107435600. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1691955600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 9836573600. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5484931200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5864633600. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -243228636000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1347091200. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 275616936000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -24356973312.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) -271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -11114538000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -12619152000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -413747200800. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -3152072000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 377966635200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -105001606080. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 1505952000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -227982000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 84796480800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 77209342560. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 8564612000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -134957995200. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 147728931840. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -61431088320. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 376838832384. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 1587600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -8324160000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 3410316000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 3750990000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 185496318000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -845824000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -183256752000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 16200340800. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 4241970000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 20725200000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -28186032000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2261880000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 43731360000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -127285830000. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 88084752000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -812357985600. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -349776000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -20774628000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 18773798400. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -112140000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -22498560000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 56394288000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -25510428000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 690708211200. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) -55093500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 9414972000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -12279627900. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -2600955000. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) -316414042200. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 705211200. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 65112321600. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -5241852000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S10z2| $VALUES) 
(DSKSETQ |$S103z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -8001504000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 4.))
           ((MTIMES SIMP) -32006016000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 16003008000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 99574272000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 21337344000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -196777728000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 104908608000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -45045504000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 3.))
           ((MTIMES SIMP) -99574272000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 47416320000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -8001504000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 48009024000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 194406912000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -92461824000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 43563744000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -1792336896000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -2576484288000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 7112448000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -14224896000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -501150988800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 514530374400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 441839664000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7112448000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 87761116800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -457630790400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 4061207808000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 134708448000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -106673616000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 6322176000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -167181974400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -3589526644200. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -5619712000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 3.))
           ((MTIMES SIMP) 132765696000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 300421900800. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -552463430400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -170698752000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -26156592000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -270273024000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 60928560000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 3839299430400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 4795698700800. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -294705600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 405817910400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -3905736870000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 3143109312000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -432673920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -3369517242000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 37933056000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -26119900800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 296415302400. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -437098032000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 2106707097600. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -2541052684800. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 3435312384000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 192470678400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -6213646698000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5520826256400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 1443258877200. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 62480247253200.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) 204252384000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -430303104000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -185345126400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 5319068874000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -7740984220200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -4520578045200. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -44612888821200. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 697085760000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 40182960384000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 15321398400.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15066475200. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15321398400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -202319308800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 923941588500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 121367736000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 2064731287500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -3029894910000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 75895747200. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 1456309992900. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -811066032000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 9453628800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 5207328000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -4368576128400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4017877831500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19190767680000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 324362765475. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -394125385500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -143345462400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 232452259200. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 256048128000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -4741513459200. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 4475838005100. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -6569242375500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -161245123200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 3944646216000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1380872467500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1179466142400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -127827325665000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2053316263950. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 75396325217850.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) -112702665600.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -237200140800.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -40416163200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -2692058273100. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 9439988670000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1453598968500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -11342131920000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -3345674864400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 11567302783200. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 17434459413000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -9453628800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 1869329145600. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 4020673836900. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -5866932670200. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 12281913504000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -805050582525.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -6720249875850. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 59658933348000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 66919708800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1500917040000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 2178181861200. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 163034924400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1618250440800. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1910158588800. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1613022297600. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 49111179012000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 438568300800. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -17279037720000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 10785603015936.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) 1991485440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -2648040595200. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -4662858416400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 7078970505600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 57583975615200. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -546142632000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -69884033083200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -27245214682560. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -85033670400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -6880443591600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 420527181600. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -35674605701280. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -1170019452000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 19828757793600. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -87175629112320. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -26971837583040. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) -271805393809152. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 168391440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 975316665600. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -540966535200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -2722302709200. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -33663814002000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -567494860800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 11635371216000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -9239591390400. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -2776289040000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 4976458318800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 17649435254400. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 40063922640000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 3509112859200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -10309655635200. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 40713698768400. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 33410065449600. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) 372093476932800. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 799527909600. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -48348316800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 4728322620000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -3565119398400. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -1631223468000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -9236108851200. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -18527478710400. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -4958602812000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) -126713247091200. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) 16108035300.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 1771370748000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 2953030572900. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 840041987400. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) 36360611332200. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) -1078772817600. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) -6400051876800. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -1301785884000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S103z| $VALUES) 
(DSKSETQ |$qq3| '1.) 
(ADD2LNC '|$qq3| $VALUES) 
(DSKSETQ |$qq2| '1.) 
(ADD2LNC '|$qq2| $VALUES) 
(DSKSETQ |$qq1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 1512. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 18144. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) 54432. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 122472. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 734832. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -163296. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -979776. (($P SIMP) 3. 1.)))) 
(ADD2LNC '|$qq1| $VALUES) 
(DSKSETQ |$qq|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 8890560000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -493920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -47040000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -816480000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -680400000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21840000. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 40166544600. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 47040000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11854080000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -47040000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 38525760000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -17406144000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -823200000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1338960000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 22514954000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -34574400000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -28153440000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 27552406000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 816480000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 47040000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -26671680000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41114304000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -21840000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41941606000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -65582521200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -30367750000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -575909838000.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 28153440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -658560000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -68300806000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 26403816600.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 6659590000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 556646958000. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 17012800000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -414892800000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 612360000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -778260000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 15500824500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 165900000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -23835724500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2976750000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 123480000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19766203100. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 8643600000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2610368400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 37648107500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 347766720000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11311477275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -6952837500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -446460000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 28894320000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -55227112500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 8829124500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 73883607500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 15484392000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1332626535000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -40007615550. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -771289485750.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -28894320000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 446460000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 54671452500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2976750000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 61435500. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 55566000000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -43951472400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -271032372000. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -286098435000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 6371568000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -12604951100. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -215509203000. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -167485920000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 14943553275.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 412610955750. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 59737860000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -104496000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 17850699600. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -12435219600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5376162400. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -9549187200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 9348102400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -319433436000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 6258067200. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 368756136000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -23408646912.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -36082698000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -5845392000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -790017472800. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 29446648000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 865169323200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -89828383680. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -5267808000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 12886098000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 247693312800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 225351473760. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -20082748000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -551036203200. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 2634992640. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -81345942720. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 607282147584. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 1587600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5427840000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 7813260000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 854670000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 254080638000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5662720000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -255510192000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 11300654400. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 1345650000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -6006960000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -71086512000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 6561480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 177150240000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -116617158000. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 116534544000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -1256174740800. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -801360000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -32628708000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 25637875200. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -1805580000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -52980480000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 68103216000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -33493788000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 1017474393600. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) 269482500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 16188732000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -15851576700. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -3532347000. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) -456913920600. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 1395489600. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 94471732800. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -6935292000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$qq| $VALUES) 
(DSKSETQ |$nq3| '0.) 
(ADD2LNC '|$nq3| $VALUES) 
(DSKSETQ |$nq2| '0.) 
(ADD2LNC '|$nq2| $VALUES) 
(DSKSETQ |$nq1| '4.) 
(ADD2LNC '|$nq1| $VALUES) 
(DSKSETQ |$nq| '10.) 
(ADD2LNC '|$nq| $VALUES) 
(DSKSETQ |$filename| '"S10z1TTT.lisp") 
(ADD2LNC '|$filename| $VALUES) 
(DSKSETQ |$Assss|
         '((MTIMES SIMP)
           ((MPLUS SIMP) -106615132593005385216.
            ((MTIMES SIMP RATSIMP) -97651391911984253952. |$Ms|)
            ((MTIMES SIMP) 18261116088319319040.
             ((MEXPT SIMP RATSIMP) |$Ms| 2.))
            ((MTIMES SIMP) -163820659246949376.
             ((MEXPT SIMP RATSIMP) |$Ms| 3.))
            ((MTIMES SIMP) 61075423524616704.
             ((MEXPT SIMP RATSIMP) |$Ms| 4.))
            ((MTIMES SIMP) -998101914937344.
             ((MEXPT SIMP RATSIMP) |$Ms| 5.))
            ((MTIMES SIMP) -156937801660416.
             ((MEXPT SIMP RATSIMP) |$Ms| 6.))
            ((MTIMES SIMP) 3542676480000.
             ((MEXPT SIMP RATSIMP) |$Ms| 7.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 1279381591116064622592.
              ((MTIMES SIMP RATSIMP) 1041318460141755199488. |$Ms|)
              ((MTIMES SIMP) -195000925882440158208.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -3166728229959727104.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -655020515152604160.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) 19426633414981632.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP) 826363779010560.
               ((MEXPT SIMP RATSIMP) |$Ms| 6.))
              ((MTIMES SIMP) 29011472179200.
               ((MEXPT SIMP RATSIMP) |$Ms| 7.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -213230265186010770432.
                ((MTIMES SIMP RATSIMP) -185749539740348322816. |$Ms|)
                ((MTIMES SIMP) -10280662642387694592.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -330743390602189824.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 24848342071676928.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -6299589832704.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP) 107620415078400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 6.)))
               |$Mt|))
             |$om|)
            ((MTIMES SIMP)
             ((MPLUS SIMP) -4545356779398601490688.
              ((MTIMES SIMP RATSIMP) -4492443474766300128768. |$Ms|)
              ((MTIMES SIMP) 836355349648386263808.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 25366580533014981120.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 2423458488409491456.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) -100050117529098240.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP) -3162182037073920.
               ((MEXPT SIMP RATSIMP) |$Ms| 6.))
              ((MTIMES SIMP) -43835439513600.
               ((MEXPT SIMP RATSIMP) |$Ms| 7.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 214933367579303858688.
                ((MTIMES SIMP RATSIMP) 1385137007844032636928. |$Ms|)
                ((MTIMES SIMP) 80695639381513540608.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 1572456305959805952.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -162636469550940672.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 3216017113989120.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP) -991409574758400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 6.))
                ((MTIMES SIMP) 37976408064000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 7.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 234212671225953229824.
                ((MTIMES SIMP RATSIMP) 11289534338836938240. |$Ms|)
                ((MTIMES SIMP) -516359573431317504.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 12203231904622080.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 2665095597932544.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -101994836428800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP) 37976408064000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 6.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 6241218032763245371392.
              ((MTIMES SIMP RATSIMP) 10444213217898173048832. |$Ms|)
              ((MTIMES SIMP) -1940296998860935658496.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -71969765049110089728.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -4147657344280719360.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) 220143572198645760.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP) 12856462305361920.
               ((MEXPT SIMP RATSIMP) |$Ms| 6.))
              ((MTIMES SIMP) -562114783641600.
               ((MEXPT SIMP RATSIMP) |$Ms| 7.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 3449214717815124808704.
                ((MTIMES SIMP RATSIMP) -4420069323501427835904. |$Ms|)
                ((MTIMES SIMP) -258771365409864480768.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -1535398620286261248.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 366619890045265920.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -8063840621813760.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP) 2974756971110400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 6.))
                ((MTIMES SIMP) -191117574144000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 7.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1529618042690718511104.
                ((MTIMES SIMP RATSIMP) -53466823499593771008. |$Ms|)
                ((MTIMES SIMP) 5571186969203380224.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -179105458804715520.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -4281330374737920.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -872953417728000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP) -117635825664000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 6.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 16578935377999884288.
                ((MTIMES SIMP RATSIMP) 1413069404476262400. |$Ms|)
                ((MTIMES SIMP) -47123389586810880.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 4693464399568896.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -622539548467200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 73481748480000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 230687590590351788544.
              ((MTIMES SIMP RATSIMP) -14600108473800195290112. |$Ms|)
              ((MTIMES SIMP) 2739351530203240006656.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 104945953143796531200.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 3383729087820641280.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) -246405597951744000.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP) -35631275154370560.
               ((MEXPT SIMP RATSIMP) |$Ms| 6.))
              ((MTIMES SIMP) 2204716631040000.
               ((MEXPT SIMP RATSIMP) |$Ms| 7.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -13950033606128627320320.
                ((MTIMES SIMP RATSIMP) 7895946546219123141120. |$Ms|)
                ((MTIMES SIMP) 448626681887565081600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -3235274604933719040.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -246743406777692160.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 16338441425080320.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP) -6409651123814400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 6.))
                ((MTIMES SIMP) 385941749760000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 7.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 4391565398293073462784.
                ((MTIMES SIMP RATSIMP) 98381814237326850048. |$Ms|)
                ((MTIMES SIMP) -18465431269110465024.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 706893370136110080.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 21447382600949760.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 2207876957798400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP) -104044953600000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 6.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -103979514188994361344.
                ((MTIMES SIMP RATSIMP) -5655039156606163968. |$Ms|)
                ((MTIMES SIMP) 256310343771761664.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 16272516812267520.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -482393028096000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -575823790080000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1279536960999499776.
                ((MTIMES SIMP RATSIMP) 44223135398572032. |$Ms|)
                ((MTIMES SIMP) 9131456975284224.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -2382365705932800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -85837086720000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -12033383067067784937984.
              ((MTIMES SIMP RATSIMP) 12805496916645183851520. |$Ms|)
              ((MTIMES SIMP) -2483461817016872154624.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -87632430938214414336.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -1209943850428809216.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) 137745626144071680.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP) 59281933003776000.
               ((MEXPT SIMP RATSIMP) |$Ms| 6.))
              ((MTIMES SIMP) -3517304684544000.
               ((MEXPT SIMP RATSIMP) |$Ms| 7.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 25612539959045573968896.
                ((MTIMES SIMP RATSIMP) -8586557694220618119168. |$Ms|)
                ((MTIMES SIMP) -465428903863420836864.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 7899815062003608576.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -484415711793312768.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -44439415757033472.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP) 12593273624064000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 6.))
                ((MTIMES SIMP) -428860293120000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 7.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -7277681906754584371200.
                ((MTIMES SIMP RATSIMP) -83932575949321989120. |$Ms|)
                ((MTIMES SIMP) 29126659533684894720.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -1368193861077120000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -72116133675909120.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -927632389017600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP) 686046412800000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 6.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 281855548148611046400.
                ((MTIMES SIMP RATSIMP) 7890428153724318720. |$Ms|)
                ((MTIMES SIMP) -627637222544209920.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -77091045578588160.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 4169111404953600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 1066135633920000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -6923004657423482880.
                ((MTIMES SIMP RATSIMP) -80418961004175360. |$Ms|)
                ((MTIMES SIMP) 4402599889121280.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 4457512636416000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -367408742400000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 42025588194078720.
                ((MTIMES SIMP RATSIMP) -2850619640279040. |$Ms|)
                ((MTIMES SIMP) -4574914709299200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -318637670400000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 17503305381747936027648.
              ((MTIMES SIMP RATSIMP) -6991445697912059940864. |$Ms|)
              ((MTIMES SIMP) 1466510478219015634944.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 45399742698843896832.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 656637937868666880.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) -43855664761036800.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP) -52977138833203200.
               ((MEXPT SIMP RATSIMP) |$Ms| 6.))
              ((MTIMES SIMP) 2635418032128000.
               ((MEXPT SIMP RATSIMP) |$Ms| 7.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -27737226947901391925760.
                ((MTIMES SIMP RATSIMP) 5703392321170131216384. |$Ms|)
                ((MTIMES SIMP) 302039266299671771136.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -5605340203011677184.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 1325157979731554304.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 87738102080778240.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP) -17227842224947200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 6.))
                ((MTIMES SIMP) 274483593216000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 7.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 7665182768640909318912.
                ((MTIMES SIMP RATSIMP) 19956801527937824256. |$Ms|)
                ((MTIMES SIMP) -26229763435575684096.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 1445317695178592256.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 110888390649802752.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 4400616923136000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP) -1055015829504000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 6.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -431038926731508318720.
                ((MTIMES SIMP RATSIMP) -2903599800268231680. |$Ms|)
                ((MTIMES SIMP) 750117119464742400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 112890789505105920.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 1112897918361600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -729290096640000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 15607053324799856640.
                ((MTIMES SIMP RATSIMP) -266870888246592000. |$Ms|)
                ((MTIMES SIMP) -48096259334000640.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 3799013054054400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 1482640588800000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -140281849081866240.
                ((MTIMES SIMP RATSIMP) 53491017184174080. |$Ms|)
                ((MTIMES SIMP) 14636925425203200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 606712135680000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -3255553186099200.
                ((MTIMES SIMP RATSIMP) -3361992557414400. |$Ms|)
                ((MTIMES SIMP) -275719127040000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 6.)))
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -12911385020197704671232.
              ((MTIMES SIMP RATSIMP) 2162436038814090074112. |$Ms|)
              ((MTIMES SIMP) -551682187832484301824.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -18499854800970547200.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -1016021305389404160.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) 11784109575168000.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP) 22283395500441600.
               ((MEXPT SIMP RATSIMP) |$Ms| 6.))
              ((MTIMES SIMP) -752976580608000.
               ((MEXPT SIMP RATSIMP) |$Ms| 7.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 19006830582877376547840.
                ((MTIMES SIMP RATSIMP) -2117436254616499375104. |$Ms|)
                ((MTIMES SIMP) -121890933380955820032.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 904365996734011392.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -1523363412973086720.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -83229172065607680.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP) 12341947987353600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 6.))
                ((MTIMES SIMP) -78423883776000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 7.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -5302621725735070743552.
                ((MTIMES SIMP RATSIMP) 30534878708428953600. |$Ms|)
                ((MTIMES SIMP) 16295477139151515648.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -716804783834517504.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -87493890920325120.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -15212720194560000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP) 828392914944000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 6.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 405771213365615333376.
                ((MTIMES SIMP RATSIMP) -3000999199529963520. |$Ms|)
                ((MTIMES SIMP) -271602895542128640.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -112613932508700672.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -10273292776857600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -122577960960000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -18552278695583969280.
                ((MTIMES SIMP RATSIMP) 809342324061788160. |$Ms|)
                ((MTIMES SIMP) 17373006975098880.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -9635497211289600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -2058789519360000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 56055883633827840.
                ((MTIMES SIMP RATSIMP) -155522367353364480. |$Ms|)
                ((MTIMES SIMP) -14731902452736000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -122577960960000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 26199302905036800.
                ((MTIMES SIMP RATSIMP) 12184970163609600. |$Ms|)
                ((MTIMES SIMP) 828392914944000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -752976580608000.
                ((MTIMES SIMP RATSIMP) -78423883776000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 7.)))
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 5530428158283435310848.
              ((MTIMES SIMP RATSIMP) -230111920860363053568. |$Ms|)
              ((MTIMES SIMP) 125897017703122149120.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 8043794472101230080.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 650375134793717760.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) 10616072582707200.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP) -3346479534182400.
               ((MEXPT SIMP RATSIMP) |$Ms| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -8263629755606771513856.
                ((MTIMES SIMP RATSIMP) 280789253279182771200. |$Ms|)
                ((MTIMES SIMP) 24356880859774869504.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 379604573937469440.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 990896236308518400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 31047116085780480.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP) -3413494809446400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 6.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 2393518551347707499520.
                ((MTIMES SIMP RATSIMP) -40806402182516630016. |$Ms|)
                ((MTIMES SIMP) -9347663750881591296.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -78840343720696320.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 47636525311119360.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 15213334468147200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP) -275719127040000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 6.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -240410272267023473664.
                ((MTIMES SIMP RATSIMP) 1731895199777885184. |$Ms|)
                ((MTIMES SIMP) -147136313967390720.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 99373453379665920.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 3470231000678400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 606712135680000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 12049019466172803072.
                ((MTIMES SIMP RATSIMP) -550701473679544320. |$Ms|)
                ((MTIMES SIMP) 48730144387018752.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 156204570009600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 1482640588800000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 313190861317447680.
                ((MTIMES SIMP RATSIMP) 175410419312701440. |$Ms|)
                ((MTIMES SIMP) 4560065814528000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -729290096640000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -66820833631641600.
                ((MTIMES SIMP RATSIMP) -17068393333555200. |$Ms|)
                ((MTIMES SIMP) -1055015829504000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 2635418032128000.
                ((MTIMES SIMP RATSIMP) 274483593216000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 7.)))
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -1334129931551109417984.
              ((MTIMES SIMP RATSIMP) -49705859569822525440. |$Ms|)
              ((MTIMES SIMP) -18233849586829363200.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -2556942005703859200.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -185926820195450880.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) -7114620615782400.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 2168384722484452448256.
                ((MTIMES SIMP RATSIMP) 65146120701845686272. |$Ms|)
                ((MTIMES SIMP) 3813144450873569280.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -26574708600437760.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -319565139498823680.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -2756101302743040.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -678389619733001777664.
                ((MTIMES SIMP RATSIMP) 25769278545656002560. |$Ms|)
                ((MTIMES SIMP) 5069007466289464320.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 313049772150958080.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -29039705214750720.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -4780923717427200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 89099126231500707840.
                ((MTIMES SIMP RATSIMP) 1958627234552067072. |$Ms|)
                ((MTIMES SIMP) 75198544597048320.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -53029983520604160.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 5193370570752000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -318637670400000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -4005271777988984832.
                ((MTIMES SIMP RATSIMP) -148907426001933312. |$Ms|)
                ((MTIMES SIMP) -36738129109893120.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 4473182781849600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -367408742400000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -508661170303942656.
                ((MTIMES SIMP RATSIMP) -94862385641705472. |$Ms|)
                ((MTIMES SIMP) -1565427954585600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 1066135633920000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 78078141582336000.
                ((MTIMES SIMP RATSIMP) 12593273624064000. |$Ms|)
                ((MTIMES SIMP) 686046412800000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -3517304684544000.
                ((MTIMES SIMP RATSIMP) -428860293120000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 7.)))
             ((MEXPT SIMP RATSIMP) |$om| 9.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 149688140645172648960.
              ((MTIMES SIMP RATSIMP) 4980155846248396800. |$Ms|)
              ((MTIMES SIMP) 1989217805239687680.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 247955756897157120.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 27335600670873600.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -309075578371833896448.
                ((MTIMES SIMP RATSIMP) -22245639524345986560. |$Ms|)
                ((MTIMES SIMP) -3566433026843624448.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -123925829825452032.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 35661248151717888.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 114643181464360045056.
                ((MTIMES SIMP RATSIMP) -8744721589081497600. |$Ms|)
                ((MTIMES SIMP) -2022668139746548224.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -133699159112150016.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 9905784447412224.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -20241551151582566400.
                ((MTIMES SIMP RATSIMP) -2184136019180881920. |$Ms|)
                ((MTIMES SIMP) 67314188104289280.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 3672163544555520.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -2691379218124800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 376127108660782080.
                ((MTIMES SIMP RATSIMP) 304368298485995520. |$Ms|)
                ((MTIMES SIMP) 1952384812277760.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -163495245312000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -85837086720000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 353165643125729280.
                ((MTIMES SIMP RATSIMP) 33763202039992320. |$Ms|)
                ((MTIMES SIMP) 2676339361382400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -575823790080000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -48527172989890560.
                ((MTIMES SIMP RATSIMP) -6569100015206400. |$Ms|)
                ((MTIMES SIMP) -104044953600000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 2204716631040000.
                ((MTIMES SIMP RATSIMP) 385941749760000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 7.)))
             ((MEXPT SIMP RATSIMP) |$om| 10.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -5076269929723345920.
              ((MTIMES SIMP RATSIMP) 3231254978045982720. |$Ms|)
              ((MTIMES SIMP) 184555162063319040.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 35412629588582400.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 23663727152472185856.
                ((MTIMES SIMP RATSIMP) 1611123737327096832. |$Ms|)
                ((MTIMES SIMP) 571251612967999488.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 53182769188921344.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -11636416467422788608.
                ((MTIMES SIMP RATSIMP) 1159898904924641280. |$Ms|)
                ((MTIMES SIMP) 494154704875474944.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 12098648608671744.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 2375007104265449472.
                ((MTIMES SIMP RATSIMP) 818994016993001472. |$Ms|)
                ((MTIMES SIMP) -42854739832074240.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 5315398528720896.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 281050777836380160.
                ((MTIMES SIMP RATSIMP) -116722732556666880. |$Ms|)
                ((MTIMES SIMP) 431141943214080.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -828548556595200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -149142283870003200.
                ((MTIMES SIMP RATSIMP) -14709691440783360. |$Ms|)
                ((MTIMES SIMP) -921984602112000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 73481748480000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 17376671470878720.
                ((MTIMES SIMP RATSIMP) 3131734794854400. |$Ms|)
                ((MTIMES SIMP) -117635825664000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -562114783641600.
                ((MTIMES SIMP RATSIMP) -191117574144000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 7.)))
             ((MEXPT SIMP RATSIMP) |$om| 11.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 1349041956012979200.
              ((MTIMES SIMP RATSIMP) -148810903551313920. |$Ms|)
              ((MTIMES SIMP) 26057018856960000.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -2326146565619971584.
                ((MTIMES SIMP RATSIMP) -152651138049156096. |$Ms|)
                ((MTIMES SIMP) -14873515783999488.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 646614669253254912.
                ((MTIMES SIMP RATSIMP) 27560143336739328. |$Ms|)
                ((MTIMES SIMP) -46348618613004288.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 112080647570379264.
                ((MTIMES SIMP RATSIMP) -134098816453410816. |$Ms|)
                ((MTIMES SIMP) 333476964527616.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -155742558264244224.
                ((MTIMES SIMP RATSIMP) 15625056433448448. |$Ms|)
                ((MTIMES SIMP) 2425771883372544.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 42025069914347520.
                ((MTIMES SIMP RATSIMP) 5396862201937920. |$Ms|)
                ((MTIMES SIMP) -153497088460800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -3535257165189120.
                ((MTIMES SIMP RATSIMP) -1042911826790400. |$Ms|)
                ((MTIMES SIMP) 37976408064000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -43835439513600.
                ((MTIMES SIMP RATSIMP) 37976408064000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 7.)))
             ((MEXPT SIMP RATSIMP) |$om| 12.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -132755361138892800.
              ((MTIMES SIMP RATSIMP) 22125893523148800. |$Ms|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 43855735189948416.
                ((MTIMES SIMP RATSIMP) -12184872990345216. |$Ms|))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 83812029683558400.
                ((MTIMES SIMP RATSIMP) -19550532823686144. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -80179873567266816.
                ((MTIMES SIMP RATSIMP) 17026333079196672. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 36408521279628288.
                ((MTIMES SIMP RATSIMP) -3477777176014848. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -8429588952680448.
                ((MTIMES SIMP RATSIMP) -271589294075904. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 608694691368960.
                ((MTIMES SIMP RATSIMP) 107620415078400. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 6.))
              ((MTIMES SIMP) 29011472179200.
               ((MEXPT SIMP RATSIMP) |$Mt| 7.)))
             ((MEXPT SIMP RATSIMP) |$om| 13.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 11062946761574400.
              ((MTIMES SIMP RATSIMP) -6092436495172608. |$Mt|)
              ((MTIMES SIMP) -5743621460473344.
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) 8430888149978112.
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP) -4856632847248896.
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP) 1343757166036992.
               ((MEXPT SIMP RATSIMP) |$Mt| 5.))
              ((MTIMES SIMP) -149852448700416.
               ((MEXPT SIMP RATSIMP) |$Mt| 6.))
              ((MTIMES SIMP) 3542676480000.
               ((MEXPT SIMP RATSIMP) |$Mt| 7.)))
             ((MEXPT SIMP RATSIMP) |$om| 14.)))
           ((MEXPT SIMP)
            ((MPLUS SIMP)
             ((MTIMES SIMP)
              ((MPLUS SIMP) 1. ((MTIMES SIMP RATSIMP) -4. |$om|)
               ((MTIMES SIMP) 6. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -4. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MEXPT SIMP RATSIMP) |$om| 4.))
              ((MEXPT SIMP RATSIMP) |$Xi| 6.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -14. ((MTIMES SIMP RATSIMP) 56. |$om|)
               ((MTIMES SIMP) -84. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 56. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -14. ((MEXPT SIMP RATSIMP) |$om| 4.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 7.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 91. ((MTIMES SIMP RATSIMP) -364. |$om|)
               ((MTIMES SIMP) 546. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -364. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 91. ((MEXPT SIMP RATSIMP) |$om| 4.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 8.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -364. ((MTIMES SIMP RATSIMP) 1456. |$om|)
               ((MTIMES SIMP) -2184. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 1456. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -364. ((MEXPT SIMP RATSIMP) |$om| 4.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 9.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 1001. ((MTIMES SIMP RATSIMP) -4004. |$om|)
               ((MTIMES SIMP) 6006. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -4004. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 1001. ((MEXPT SIMP RATSIMP) |$om| 4.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 10.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -2002. ((MTIMES SIMP RATSIMP) 8008. |$om|)
               ((MTIMES SIMP) -12012. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 8008. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -2002. ((MEXPT SIMP RATSIMP) |$om| 4.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 11.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 3003. ((MTIMES SIMP RATSIMP) -12012. |$om|)
               ((MTIMES SIMP) 18018. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -12012. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 3003. ((MEXPT SIMP RATSIMP) |$om| 4.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 12.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -3432. ((MTIMES SIMP RATSIMP) 13728. |$om|)
               ((MTIMES SIMP) -20592. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 13728. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -3432. ((MEXPT SIMP RATSIMP) |$om| 4.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 13.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 3003. ((MTIMES SIMP RATSIMP) -12012. |$om|)
               ((MTIMES SIMP) 18018. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -12012. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 3003. ((MEXPT SIMP RATSIMP) |$om| 4.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 14.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -2002. ((MTIMES SIMP RATSIMP) 8008. |$om|)
               ((MTIMES SIMP) -12012. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 8008. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -2002. ((MEXPT SIMP RATSIMP) |$om| 4.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 15.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 1001. ((MTIMES SIMP RATSIMP) -4004. |$om|)
               ((MTIMES SIMP) 6006. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -4004. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 1001. ((MEXPT SIMP RATSIMP) |$om| 4.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 16.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -364. ((MTIMES SIMP RATSIMP) 1456. |$om|)
               ((MTIMES SIMP) -2184. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 1456. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -364. ((MEXPT SIMP RATSIMP) |$om| 4.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 17.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 91. ((MTIMES SIMP RATSIMP) -364. |$om|)
               ((MTIMES SIMP) 546. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -364. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 91. ((MEXPT SIMP RATSIMP) |$om| 4.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 18.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -14. ((MTIMES SIMP RATSIMP) 56. |$om|)
               ((MTIMES SIMP) -84. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 56. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -14. ((MEXPT SIMP RATSIMP) |$om| 4.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 19.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 1. ((MTIMES SIMP RATSIMP) -4. |$om|)
               ((MTIMES SIMP) 6. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -4. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MEXPT SIMP RATSIMP) |$om| 4.))
              ((MEXPT SIMP RATSIMP) |$Xi| 20.)))
            -1.))) 
(ADD2LNC '|$Assss| $VALUES) 
(DSKSETQ $GH_0
         '((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 2.) -1.)
           ((MEXPT SIMP) (($XX SIMP) 1. 4.) -1.)
           ((MEXPT SIMP) (($XX SIMP) 2. 4.) -1.))) 
(ADD2LNC '$GH_0 $VALUES) 
(DSKSETQ |$tttt0|
         '((MTIMES SIMP)
           ((MEXPT SIMP) (($XX SIMP) 1. 2.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 2.)))
           ((MEXPT SIMP) (($XX SIMP) 1. 3.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 3.)))
           ((MEXPT SIMP) (($XX SIMP) 1. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 4.)))
           ((MEXPT SIMP) (($XX SIMP) 2. 3.)
            ((MTIMES SIMP) -4. (($PP SIMP) 2. 3.)))
           ((MEXPT SIMP) (($XX SIMP) 2. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 2. 4.)))
           ((MEXPT SIMP) (($XX SIMP) 3. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 3. 4.))))) 
(ADD2LNC '|$tttt0| $VALUES) 
(DSKSETQ |$tttt|
         '((MTIMES SIMP FACTORED)
           ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
            ((MPLUS SIMP) -8. ((MTIMES SIMP) 2. |$Ms|)
             ((MTIMES SIMP) 2. |$Mt|)))
           ((MEXPT SIMP) |$om|
            ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 12.)
           ((MEXPT SIMP) |$Xi| 4.)
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|) 2.))) 
(ADD2LNC '|$tttt| $VALUES) 
(DSKSETQ |$a1234|
         '((MLIST SIMP)
           ((MTIMES SIMP FACTORED) 48384.
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -12. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MPLUS SIMP IRREDUCIBLE) -2203520432229774.
             ((MTIMES SIMP RATSIMP) -2018257934688828. |$Ms|)
             ((MTIMES SIMP) 377420554074060.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) -3385843651764.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) 1262306207106.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP) -20628759816.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.))
             ((MTIMES SIMP) -3243588824.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.))
             ((MTIMES SIMP) 73220000. ((MEXPT SIMP RATSIMP) |$Ms| 7.))
             ((MTIMES SIMP RATSIMP) 26442245186757288. |$om|)
             ((MTIMES SIMP RATSIMP) 21521958914966832. |$Ms| |$om|)
             ((MTIMES SIMP) -4030277072636412.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$om|)
             ((MTIMES SIMP) -65449905546456.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$om|)
             ((MTIMES SIMP) -13537957075740.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$om|)
             ((MTIMES SIMP) 401509453848.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$om|)
             ((MTIMES SIMP) 17079277840.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$om|)
             ((MTIMES SIMP) 599608800. ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              |$om|)
             ((MTIMES SIMP RATSIMP) -4407040864459548. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) -3839069521749924. |$Ms| |$Mt|
              |$om|)
             ((MTIMES SIMP) -212480626702788.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt| |$om|)
             ((MTIMES SIMP) -6835800897036.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt| |$om|)
             ((MTIMES SIMP) 513565270992.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt| |$om|)
             ((MTIMES SIMP) -130199856. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 2224297600. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -93943385817596757.
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -92849774197385502. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 17285783516211687.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 524276218026930.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 50088014393384.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -2067834770360.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -65355944880.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -905990400. ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 4442240566701882. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 28627997020585992. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 1667816620815012.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 32499510291828.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -3361368831658.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 66468607680.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -20490442600.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 784896000. ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 4840705010457036.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 233331976249110. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -10672114199556.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 252216267870.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 55082167616.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -2108028200.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 784896000. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 128993428256515488.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 215860888266744648. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -40102037840214444.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1487470342450192.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -85723738101040.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 4549925020640.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 265717226880.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -11617782400.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 71288333288176356. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -91353946004907156. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -5348283841969752.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -31733602436472.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 7577296007880.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -166663372640.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 61482245600.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3950016000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -31614129519897456.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1105051742303112. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 115145233325136.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3701749727280.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -88486490880.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -18042192000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -2431296000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 342653260954032.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 29205303498600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -973945717320.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 97004472544.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -12866640800.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1518720000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 4767848681182866.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -301754887438000068. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 56616888438393684.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2169021849036800.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 69934876980420.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -5092708291000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -736426817840.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 45567060000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -288319146952063230. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 163193339662266930. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 9272211513879900.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -66866621299060.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -5099690120240.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 337682734480.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -132474601600.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 7976640000. ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 90764827180329726.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2033354295579672. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -381643338068586.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 14610064693620.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 443274276640.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 45632377600.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -2150400000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -2149047498945816.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -116878289447052. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 5297419472796.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 336320205280.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -9970094000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -11901120000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 26445456369864.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 914003294448. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 188728856136.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -49238709200.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -1774080000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -248705833892770026.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 264663874765318780. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -51328162554085486.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1811186155303704.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -25007106697024.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 2846925143520.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1225238364000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -72695616000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 529359704841385044. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -177466883561107352. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -9619479659875596.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 163273294105564.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -10011898805252.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -918473374608.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 260277646000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -8863680000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -150415052636296800.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1734717591545180. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 601989491023580.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -28277816242500.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1490495487680.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -19172296400.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 14179200000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 5825387486537100.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 163079285584580. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -12971999473880.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1593316914240.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 86167150400.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 22034880000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -143084587000320.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1662098235040. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 90992887920.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 92127824000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -7593600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 868584412080.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -58916576560. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -94554288800.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -6585600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 361758130409803572.
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -144499125700894096. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 30309823045201216.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 938321401679148.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 13571385951320.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -906408415200.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1094930944800.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 54468792000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -573272713043596890. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 117877652140586376. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 6242544359698904.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -115851112000076.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 27388351102256.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1813370165360.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -356064860800.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 5673024000. ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 158423916349225143.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 412466962796334. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -542116473122844.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 29871810829584.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2291840084528.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 90951904000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -21805056000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -8908707976428330.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -60011569946020. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 15503412687350.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2333225642880.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 23001362400.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -15072960000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 322566412962960.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -5515684694250. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -994052978960.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 78517961600.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 30643200000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -2899343772360.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1105551777120. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 302515819800.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 12539520000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -67285738800.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -69485626600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -5698560000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -266852368969033248.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 44693205167288568. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -11402161620215036.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -382354803260800.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -20999117588240.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 243553852000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 460552982400.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -15562512000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 392832973356427260. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -43763150103680956. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2519240521266448.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 18691426850488.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -31484858899080.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1720179647520.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 255083250400.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1620864000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -109594529715093228.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 631094550025400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 336794749073072.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -14814913687056.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1808322811680.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -314416340000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 17121216000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 8386475143965264.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -62024619699280. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -5613485770960.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2327503565408.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -212328306400.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2533440000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -383438299759920.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 16727478589240. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 359065124320.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -199146354400.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -42551040000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 1158562409760.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -3214334642720. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -304478804000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2533440000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 541486915200.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 251838834400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 17121216000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -15562512000.
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1620864000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 114302830652352747.
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -4755950745295202. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 2602038229644555.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 166249059029870.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 13441946403640.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 219412875800.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -69165003600.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -170792612343063234. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 5803349315459300. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 503407755865056.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 7845663317160.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 20479832926350.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 641681466720.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -70550074600.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 49469216091015780.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -843386288494474. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -193197415486144.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1629471389730.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 984551201040.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 314429035800.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -5698560000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -4968796963190796.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 35794791662076. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -3041011780080.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 2053849482880.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 71722697600.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 12539520000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 249029006824008.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -11381892230480. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1007154108528.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 3228434400. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 30643200000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 6473025407520.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 3625380690160. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 94247392000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -15072960000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1381052282400.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -352769372800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -21805056000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 54468792000.
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 5673024000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -27573783307521276.
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -1027320179601160. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -376857010309800.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -52846850316300.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -3842733552320.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -147044903600.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 44816152498438584. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1346439333288808. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 78810029159920.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -549245796140.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -6604768921520.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -56963072560.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -14020949481915546.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 532599176290840. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 104766192672980.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 6470109378120.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -600192320080.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -98812080800.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1841499798104760.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 40480886957508. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1554202723980.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -1096023138240.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 107336528000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -6585600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -82780914723648.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -3077617104868. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -759303263680.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 92451694400.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -7593600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -10513003685184.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -1960614782608. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -32354248400.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 22034880000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1613718204000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 260277646000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 14179200000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -72695616000.
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -8863680000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 3093752906852940.
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 102929808330200. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 41113132548770.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 5124746959680.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 564971905400.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -6387970783148022. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -459772642285590. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -73711000058772.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -2561297739448.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 737046299432.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 2369444061350034.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -180735813266400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -41804483708386.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -2763292805724.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 204732648136.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -418352165004600.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -45141700131880. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 1391248927420.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 75896237280.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -55625397200.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 7773791101620.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 6290680772280. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 40351868640.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -3379118000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -1774080000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 7299223774920.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 697817502480. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 55314553600.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -11901120000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -1002959097840.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -135770089600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -2150400000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 45567060000.
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 7976640000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -104916293190380.
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 66783543693080. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 3814384136560.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 731907853600.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 489081662377484. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 33298688354148. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 11806622291832.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 1099180910816.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -240501332412012.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 23972778292920. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 10213184211216.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 250054741416.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 49086621698608.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 16926959676608. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -885721309360.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 109858600544.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 5808754502240.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -2412424201320. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 8910837120. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -17124432800.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -3082471144800.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -304019747040. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -19055568000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 1518720000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 359140862080.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 64726661600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -2431296000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -11617782400.
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -3950016000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 27881984871300.
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -3075622179880. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 538546190000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -48076772602926. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -3154992105844. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -307405666832.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 13364225141643.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 569612750842. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -957932759032.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 2316481637946.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -2771552919424. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 6892298374. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -3218885546136.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 322938501022. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 50135827616.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 868573700280.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 111542290880. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -3172476200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -73066657680.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -21554890600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 784896000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -905990400. ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 784896000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -2743786399200.
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 457297733200. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 906409870824. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -251836826024. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 1732226142600.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -404070205516. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -1657156778424.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 351900071908. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 752490932532.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -71878661872. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -174222655272.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -5613204656. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 12580495440.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 2224297600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 599608800. ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 228648866600.
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) -125918413012. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) -118709107566.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) 174249507068.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) -100376836294.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) 27772758888.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) -3097148824.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) 73220000. ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))))
           ((MTIMES SIMP FACTORED) 48384.
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om|) -4.)
            ((MPLUS SIMP IRREDUCIBLE) -2203520432229774.
             ((MTIMES SIMP RATSIMP) -2018257934688828. |$Ms|)
             ((MTIMES SIMP) 377420554074060.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) -3385843651764.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) 1262306207106.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP) -20628759816.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.))
             ((MTIMES SIMP) -3243588824.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.))
             ((MTIMES SIMP) 73220000. ((MEXPT SIMP RATSIMP) |$Ms| 7.))
             ((MTIMES SIMP RATSIMP) 26442245186757288. |$om|)
             ((MTIMES SIMP RATSIMP) 21521958914966832. |$Ms| |$om|)
             ((MTIMES SIMP) -4030277072636412.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$om|)
             ((MTIMES SIMP) -65449905546456.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$om|)
             ((MTIMES SIMP) -13537957075740.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$om|)
             ((MTIMES SIMP) 401509453848.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$om|)
             ((MTIMES SIMP) 17079277840.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$om|)
             ((MTIMES SIMP) 599608800. ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              |$om|)
             ((MTIMES SIMP RATSIMP) -4407040864459548. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) -3839069521749924. |$Ms| |$Mt|
              |$om|)
             ((MTIMES SIMP) -212480626702788.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt| |$om|)
             ((MTIMES SIMP) -6835800897036.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt| |$om|)
             ((MTIMES SIMP) 513565270992.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt| |$om|)
             ((MTIMES SIMP) -130199856. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 2224297600. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -93943385817596757.
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -92849774197385502. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 17285783516211687.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 524276218026930.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 50088014393384.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -2067834770360.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -65355944880.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -905990400. ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 4442240566701882. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 28627997020585992. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 1667816620815012.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 32499510291828.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -3361368831658.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 66468607680.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -20490442600.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 784896000. ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 4840705010457036.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 233331976249110. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -10672114199556.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 252216267870.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 55082167616.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -2108028200.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 784896000. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 128993428256515488.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 215860888266744648. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -40102037840214444.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1487470342450192.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -85723738101040.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 4549925020640.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 265717226880.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -11617782400.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 71288333288176356. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -91353946004907156. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -5348283841969752.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -31733602436472.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 7577296007880.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -166663372640.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 61482245600.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3950016000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -31614129519897456.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1105051742303112. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 115145233325136.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3701749727280.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -88486490880.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -18042192000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -2431296000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 342653260954032.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 29205303498600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -973945717320.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 97004472544.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -12866640800.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1518720000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 4767848681182866.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -301754887438000068. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 56616888438393684.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2169021849036800.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 69934876980420.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -5092708291000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -736426817840.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 45567060000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -288319146952063230. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 163193339662266930. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 9272211513879900.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -66866621299060.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -5099690120240.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 337682734480.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -132474601600.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 7976640000. ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 90764827180329726.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2033354295579672. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -381643338068586.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 14610064693620.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 443274276640.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 45632377600.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -2150400000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -2149047498945816.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -116878289447052. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 5297419472796.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 336320205280.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -9970094000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -11901120000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 26445456369864.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 914003294448. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 188728856136.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -49238709200.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -1774080000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -248705833892770026.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 264663874765318780. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -51328162554085486.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1811186155303704.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -25007106697024.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 2846925143520.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1225238364000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -72695616000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 529359704841385044. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -177466883561107352. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -9619479659875596.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 163273294105564.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -10011898805252.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -918473374608.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 260277646000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -8863680000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -150415052636296800.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1734717591545180. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 601989491023580.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -28277816242500.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1490495487680.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -19172296400.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 14179200000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 5825387486537100.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 163079285584580. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -12971999473880.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1593316914240.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 86167150400.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 22034880000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -143084587000320.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1662098235040. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 90992887920.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 92127824000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -7593600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 868584412080.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -58916576560. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -94554288800.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -6585600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 361758130409803572.
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -144499125700894096. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 30309823045201216.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 938321401679148.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 13571385951320.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -906408415200.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1094930944800.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 54468792000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -573272713043596890. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 117877652140586376. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 6242544359698904.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -115851112000076.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 27388351102256.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1813370165360.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -356064860800.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 5673024000. ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 158423916349225143.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 412466962796334. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -542116473122844.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 29871810829584.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2291840084528.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 90951904000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -21805056000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -8908707976428330.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -60011569946020. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 15503412687350.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2333225642880.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 23001362400.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -15072960000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 322566412962960.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -5515684694250. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -994052978960.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 78517961600.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 30643200000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -2899343772360.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1105551777120. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 302515819800.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 12539520000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -67285738800.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -69485626600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -5698560000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -266852368969033248.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 44693205167288568. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -11402161620215036.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -382354803260800.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -20999117588240.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 243553852000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 460552982400.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -15562512000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 392832973356427260. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -43763150103680956. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2519240521266448.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 18691426850488.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -31484858899080.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1720179647520.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 255083250400.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1620864000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -109594529715093228.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 631094550025400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 336794749073072.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -14814913687056.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1808322811680.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -314416340000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 17121216000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 8386475143965264.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -62024619699280. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -5613485770960.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2327503565408.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -212328306400.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2533440000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -383438299759920.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 16727478589240. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 359065124320.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -199146354400.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -42551040000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 1158562409760.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -3214334642720. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -304478804000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2533440000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 541486915200.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 251838834400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 17121216000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -15562512000.
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1620864000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 114302830652352747.
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -4755950745295202. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 2602038229644555.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 166249059029870.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 13441946403640.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 219412875800.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -69165003600.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -170792612343063234. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 5803349315459300. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 503407755865056.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 7845663317160.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 20479832926350.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 641681466720.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -70550074600.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 49469216091015780.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -843386288494474. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -193197415486144.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1629471389730.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 984551201040.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 314429035800.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -5698560000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -4968796963190796.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 35794791662076. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -3041011780080.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 2053849482880.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 71722697600.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 12539520000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 249029006824008.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -11381892230480. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1007154108528.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 3228434400. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 30643200000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 6473025407520.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 3625380690160. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 94247392000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -15072960000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1381052282400.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -352769372800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -21805056000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 54468792000.
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 5673024000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -27573783307521276.
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -1027320179601160. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -376857010309800.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -52846850316300.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -3842733552320.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -147044903600.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 44816152498438584. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1346439333288808. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 78810029159920.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -549245796140.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -6604768921520.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -56963072560.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -14020949481915546.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 532599176290840. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 104766192672980.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 6470109378120.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -600192320080.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -98812080800.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1841499798104760.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 40480886957508. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1554202723980.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -1096023138240.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 107336528000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -6585600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -82780914723648.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -3077617104868. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -759303263680.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 92451694400.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -7593600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -10513003685184.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -1960614782608. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -32354248400.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 22034880000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1613718204000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 260277646000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 14179200000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -72695616000.
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -8863680000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 3093752906852940.
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 102929808330200. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 41113132548770.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 5124746959680.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 564971905400.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -6387970783148022. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -459772642285590. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -73711000058772.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -2561297739448.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 737046299432.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 2369444061350034.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -180735813266400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -41804483708386.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -2763292805724.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 204732648136.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -418352165004600.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -45141700131880. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 1391248927420.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 75896237280.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -55625397200.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 7773791101620.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 6290680772280. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 40351868640.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -3379118000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -1774080000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 7299223774920.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 697817502480. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 55314553600.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -11901120000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -1002959097840.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -135770089600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -2150400000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 45567060000.
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 7976640000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -104916293190380.
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 66783543693080. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 3814384136560.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 731907853600.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 489081662377484. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 33298688354148. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 11806622291832.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 1099180910816.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -240501332412012.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 23972778292920. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 10213184211216.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 250054741416.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 49086621698608.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 16926959676608. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -885721309360.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 109858600544.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 5808754502240.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -2412424201320. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 8910837120. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -17124432800.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -3082471144800.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -304019747040. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -19055568000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 1518720000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 359140862080.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 64726661600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -2431296000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -11617782400.
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -3950016000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 27881984871300.
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -3075622179880. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 538546190000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -48076772602926. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -3154992105844. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -307405666832.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 13364225141643.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 569612750842. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -957932759032.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 2316481637946.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -2771552919424. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 6892298374. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -3218885546136.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 322938501022. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 50135827616.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 868573700280.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 111542290880. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -3172476200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -73066657680.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -21554890600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 784896000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -905990400. ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 784896000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -2743786399200.
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 457297733200. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 906409870824. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -251836826024. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 1732226142600.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -404070205516. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -1657156778424.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 351900071908. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 752490932532.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -71878661872. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -174222655272.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -5613204656. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 12580495440.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 2224297600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 599608800. ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 228648866600.
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) -125918413012. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) -118709107566.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) 174249507068.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) -100376836294.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) 27772758888.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) -3097148824.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) 73220000. ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 14.)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) -14.)
            ((MEXPT SIMP) |$Xi| -6.))
           ((MTIMES SIMP FACTORED)
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -8. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 14.)
            ((MEXPT SIMP) |$Xi| 6.))
           ((MTIMES SIMP FACTORED) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|)
            |$Xi|
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -2.)))) 
(ADD2LNC '|$a1234| $VALUES) 
(DEFPROP $SET_NUMBER_OF_PARTICLE %SET_NUMBER_OF_PARTICLE VERB) 
(MDEFPROP $SET_NUMBER_OF_PARTICLE
    ((LAMBDA) ((MLIST) |$nn0|)
     ((MPROG) ((MSETQ) |$nn| |$nn0|)
      (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.) ((MPLUS) |$nn0| 1.))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MSETQ) ((|$s| ARRAY) $R)
        ((MPLUS) ((|$k|) $R)
         (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S ((MPLUS) $R 1.)
          |$nn0|))))))
    MEXPR) 
(DEFPROP $SET_NUMBER_OF_PARTICLE $ANY FUNCTION-MODE) 
(ADD2LNC '(($SET_NUMBER_OF_PARTICLE) |$nn0|) $FUNCTIONS) 
(DEFPROP %SET_NUMBER_OF_PARTICLE $SET_NUMBER_OF_PARTICLE NOUN) 
(DEFPROP $NOTZERO %NOTZERO VERB) 
(MDEFPROP $NOTZERO
    ((LAMBDA) ((MLIST) $X) ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))
    MEXPR) 
(DEFPROP $NOTZERO $FIXNUM FUNCTION-MODE) 
(ADD2LNC '(($NOTZERO) $X) $FUNCTIONS) 
(DEFPROP %NOTZERO $NOTZERO NOUN) 
(DEFPROP |$compute_alphas_no_zmV1| |%compute_alphas_no_zmV1| VERB) 
(MDEFPROP |$compute_alphas_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
        ((MSETQ) $POW0
         ((MTIMES) 2.
          (($SUM)
           (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0 $MAX_USED_LEVEL0)
           $L0 2. $MAX_USED_LEVEL0)))
        ((MSETQ) $POW0
         ((MPLUS) $POW0
          (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2. $MAX_USED_LEVEL0)))
        ((MCOND) |$dbg_compute_levels|
         (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T $FALSE)
        ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
      ((MRETURN) |$noAlphas0|)))
    MEXPR) 
(DEFPROP |$compute_alphas_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_alphas_no_zmV1| |$compute_alphas_no_zmV1| NOUN) 
(DEFPROP |$compute_levels_used_no_zmV1| |%compute_levels_used_no_zmV1|
         VERB) 
(MDEFPROP |$compute_levels_used_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
        ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
         ((MPROGN)
          ((MSETQ) $POW0
           ((MPLUS)
            (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
             ((MPLUS) $L0 ((MMINUS) 1.)))
            (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0 $MAX_USED_LEVEL0)))
          ((MCOND) ((MGREATERP) $POW0 0.)
           ((MSETQ) ((|$usedLevels0| ARRAY) $R)
            (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
             ((|$usedLevels0| ARRAY) $R)))
           T $FALSE)))))
      ((MRETURN) |$usedLevels0|)))
    MEXPR) 
(DEFPROP |$compute_levels_used_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_levels_used_no_zmV1| |$compute_levels_used_no_zmV1|
         NOUN) 
(DEFPROP |$compute_levels_and_powers_used_no_zmV1|
         |%compute_levels_and_powers_used_no_zmV1| VERB) 
(MDEFPROP |$compute_levels_and_powers_used_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
        ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
         ((MPROGN)
          ((MSETQ) $POW0
           ((MPLUS)
            (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
             ((MPLUS) $L0 ((MMINUS) 1.)))
            ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
            (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
             $MAX_USED_LEVEL0)))
          ((MCOND) ((MGREATERP) $POW0 0.)
           ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
            (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
             ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
           T $FALSE)))))
      ((MRETURN) |$usedLevelsPowers0|)))
    MEXPR) 
(DEFPROP |$compute_levels_and_powers_used_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_levels_and_powers_used_no_zmV1|)
           $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_levels_and_powers_used_no_zmV1|
         |$compute_levels_and_powers_used_no_zmV1| NOUN) 
(DEFPROP |$compute_Ks_no_zmV1| |%compute_Ks_no_zmV1| VERB) 
(MDEFPROP |$compute_Ks_no_zmV1|
    ((LAMBDA) ((MLIST) $LEVEL_USED_ARRAY0)
     ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
      ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
      ((MDO) $R 1. NIL NIL |$nn| NIL
       ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
        ((MSETQ) |$Nlus0| (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
        ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
         ((MPROGN)
          ((MSETQ) $NR_PQ
           ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R) $INR_PQ))
          ((MSETQ) ((|$explK0| ARRAY) $R)
           ((MPLUS) ((|$explK0| ARRAY) $R)
            ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
        ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
         ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
        |$end_r_loop|))
      ((MRETURN) |$Ks_rules0|)))
    MEXPR) 
(DEFPROP |$compute_Ks_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0) $FUNCTIONS) 
(DEFPROP |%compute_Ks_no_zmV1| |$compute_Ks_no_zmV1| NOUN) 
(DEFPROP |$compute_Ds| |%compute_Ds| VERB) 
(MDEFPROP |$compute_Ds|
    ((LAMBDA) ((MLIST) $LEVEL_USED_ARRAY0)
     ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
      ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
      ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
       ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
        ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
         ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
          ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL NIL
           NIL
           ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL NIL NIL
            NIL
            ((MSETQ) ((|$explD0| ARRAY) $R $S)
             ((MPLUS) ((|$explD0| ARRAY) $R $S)
              ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
               ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
          ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
           (($ENDCONS)
            ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
            ((|$Ds_rules0| ARRAY) $R)))
          |$end_s_loop|))
        |$end_r_loop|))
      ((MRETURN) |$Ds_rules0|)))
    MEXPR) 
(DEFPROP |$compute_Ds| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_Ds|) $LEVEL_USED_ARRAY0) $FUNCTIONS) 
(DEFPROP |%compute_Ds| |$compute_Ds| NOUN) 
(DSKSETQ $WICK '$WICK) 
(DEFPROP $WICK %WICK VERB) 
(MDEFPROP $WICK
    ((LAMBDA) ((MLIST) |$list_Nr0|)
     ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
      ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
      ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
      ((MSETQ) $WICK00
       ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
        ((MFACTORIAL) |$Nr0|)))
      ((MDO) $R 2. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $WICK0 0.)
        ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
        ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
         ((MPROGN) ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
          ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
           ((MSETQ) $WICK0
            ((MPLUS) $WICK0
             ((MTIMES)
              ((MQUOTIENT) 1.
               ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
              $CO0
              ((MEXPT) ((|$s| ARRAY) $R)
               ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
           T $FALSE)))
        ((MSETQ) $WICK00 $WICK0)))
      ((MRETURN) $WICK00)))
    MEXPR) 
(DEFPROP $WICK $ANY FUNCTION-MODE) 
(ADD2LNC '(($WICK) |$list_Nr0|) $FUNCTIONS) 
(DEFPROP %WICK $WICK NOUN) 
(DEFPROP $DO_ALL_TERM %DO_ALL_TERM VERB) 
(MDEFPROP $DO_ALL_TERM
    ((LAMBDA) ((MLIST) $INT0 $LEVELS_POWERS0 |$Ks_rules0| |$Ds_rules0|)
     ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
      (($PRINT) "in computing 'Z' (do_all_term)")
      ((MSETQ) $EXPL_INT0 $INT0)
      ((MDO) $R 1. NIL NIL |$nn| NIL
       ((MPROGN)
        ((MCOND) |$dbg_all_terms|
         (($PRINT)
          "in computing 'Z' (do_all_term) doing all terms for particle"
          $R)
         T $FALSE)
        ((MSETQ) $EXPL_INT0
         (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
          ((|$Ds_rules0| ARRAY) $R)))
        ((MSETQ) $NLEVELS0 (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
        ((MCOND) |$dbg_all_terms|
         (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
        ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
         ((MPROGN)
          ((MCOND) |$dbg_all_terms|
           (($PRINT) " project to"
            (($L) $R
             ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
            "^"
            ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
             ((MPLUS) $L0 1.)))
           T $FALSE)
          ((MSETQ) $EXPL_INT0
           (($RATCOEF) $EXPL_INT0
            (($L) $R
             ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
            ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
             ((MPLUS) $L0 1.))))
          ((MCOND) |$dbg_all_terms|
           (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
      ((MRETURN) $EXPL_INT0)))
    MEXPR) 
(DEFPROP $DO_ALL_TERM $ANY FUNCTION-MODE) 
(ADD2LNC '(($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
           |$Ds_rules0|)
         $FUNCTIONS) 
(DEFPROP %DO_ALL_TERM $DO_ALL_TERM NOUN) 
(DEFPROP $STATE2MATRIX %STATE2MATRIX VERB) 
(MDEFPROP $STATE2MATRIX
    ((LAMBDA) ((MLIST) $STATE0 |$MaxLevel0|)
     ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
      ((MSETQ) $MAT0
       (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
        ((MPLUS) |$MaxLevel0| 1.)))
      ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
       ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
        ((MPROGN)
         ((MSETQ) (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
          (($HIPOW) $STATE0 (($P) $IP $IQ)))
         ((MSETQ) $STATE00
          ((MQUOTIENT) $STATE00
           ((MEXPT) (($P) $IP $IQ)
            (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
      ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
       ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
        ((MPROGN)
         ((MSETQ) (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
          ((MPLUS) (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
           (($HIPOW) $STATE0 (($P) $IP $IQ))))
         ((MSETQ) $STATE00
          ((MQUOTIENT) $STATE00
           ((MEXPT) (($P) $IP $IQ) (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
      ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
       (($ERROR) "In state2matrix missing some contributions in"
        $STATE0 "since we are left with" $STATE00 "after analysis")
       T $FALSE)
      ((MRETURN) (($COPYMATRIX) $MAT0))))
    MEXPR) 
(DEFPROP $STATE2MATRIX $ANY FUNCTION-MODE) 
(ADD2LNC '(($STATE2MATRIX) $STATE0 |$MaxLevel0|) $FUNCTIONS) 
(DEFPROP %STATE2MATRIX $STATE2MATRIX NOUN) 
(DEFPROP |$take_derivative_wrt_lambdaV1|
         |%take_derivative_wrt_lambdaV1| VERB) 
(MDEFPROP |$take_derivative_wrt_lambdaV1|
    ((LAMBDA) ((MLIST) $NR0 $LEVEL0 $INDEX0 $TERM0)
     ((MPROG)
      ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0 $NPOW0
       $OP0)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
       ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
       ((MSETQ) $TERM00 $TERM0))
      ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $NEWTERM00 0.)
        ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MSETQ) $OP0 (($INPART) $FAC0 0.))
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MCOND) ((MGREATERP) $NPOW0 2.)
            (($ERROR)
             "la() has one index and it cannot occour with a power bigger than 2! term="
             $TERM00)
            T
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$l|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$ll|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
             ((MEXPT) ((MMINUS) 1.) $LEVEL0)
             ((MFACTORIAL)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
             ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LAK)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$laSk|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
              $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LALA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$ll|)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
             ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
             ((MFACTORIAL)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
             ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $KLA)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$Skla|)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LALA)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA2)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) 2. $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          |$end_pow_op|)
         T
         ((MCOND) $ISOP0
          ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$l|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0) $TERM00
              $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) $LEVEL0)
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LAK)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$laSk|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
               $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LA2)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) 2.
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $KLA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$Skla|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
               $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MPROGN)
             ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
              ((MSETQ) $NEWTERM00 (($SUBSTINPART) |$Dim| $TERM00 $NF0))
              T
              ((MPROGN)
               ((MSETQ) $NEWTERM00 (($SUBSTINPART) 1. $TERM00 $NF0))
               ((MSETQ) $NEWTERM00
                (($SUBSTITUTE) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                 $NEWTERM00))))
             |$end_lambda|)
            T $FALSE)
           |$end_if_op|)
          T $FALSE))
        ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
      ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_lambdaV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_lambdaV1|
         |$take_derivative_wrt_lambdaV1| NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA %TAKE_DERIVATIVE_WRT_LAMBDA VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA
    ((LAMBDA) ((MLIST) $NR0 $LEVEL0 $INDEX0 $TERM0)
     ((MPROG)
      ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0 $NPOW0
       $OP0)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
       ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
       ((MSETQ) $TERM00 $TERM0))
      ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $NEWTERM00 0.)
        ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0)) ((MSETQ) $NPOW0 1.)
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MSETQ) $OP0 (($INPART) $FAC0 0.))
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MCOND) ((MGREATERP) $NPOW0 2.)
            (($ERROR)
             "la() has one index and it cannot occour with a power bigger than 2! term="
             $TERM00)
            T
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$l|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MPROGN)
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0
              (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
               $NF0 2.)))
            ((MCOND) ((MEQUAL) $OP0 |$ll|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               ((MEXPT) ((MMINUS) 1.) $LEVEL0)
               ((MFACTORIAL)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
               ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LAK)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 |$laSk|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LALA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)))
             T $FALSE)
            |$end_lambda_other|)
           T $FALSE)
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MPROGN)
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0
              (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
               $NF0 2.)))
            ((MCOND) ((MEQUAL) $OP0 |$ll|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
               ((MFACTORIAL)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
               ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $KLA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 |$Skla|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LALA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)))
             T $FALSE)
            |$end_other_la|)
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA2)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) 2. $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          |$end_pow_op|)
         T
         ((MCOND) $ISOP0
          ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$l|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0) $TERM00
              $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) $LEVEL0)
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LAK)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$laSk|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
               $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LA2)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) 2.
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $KLA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$Skla|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
               $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MPROGN)
             ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
              ((MSETQ) $NEWTERM00 (($SUBSTINPART) |$Dim| $TERM00 $NF0))
              T
              ((MPROGN)
               ((MSETQ) $NEWTERM00 (($SUBSTINPART) 1. $TERM00 $NF0))
               ((MSETQ) $NEWTERM00
                (($SUBSTITUTE) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                 $NEWTERM00))))
             |$end_lambda|)
            T $FALSE)
           |$end_if_op|)
          T $FALSE))
        ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
      ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_LAMBDA $TAKE_DERIVATIVE_WRT_LAMBDA NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR
         %TAKE_DERIVATIVE_WRT_SCALAR_PAIR VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR
    ((LAMBDA) ((MLIST) $NR0 $LEVEL10 $LEVEL20 $TERM0)
     ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
      ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
      ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.)) ((MSETQ) $DER0 0.)
      ((MCOND) ((MGREATERP) $LEVEL10 0.)
       ((MSETQ) $DER00
        (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0| $TERM0))
       T ((MSETQ) $DER00 ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
      ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
      ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
       ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
        ((MDO) $NT0 1. NIL NIL $LDER00 NIL
         ((MPROGN)
          ((MCOND) |$dbg_wrt_pair|
           (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
            "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
           T $FALSE)
          ((MSETQ) $TMP_DER0
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
            (($INPART) $DER00 $NT0)))
          ((MSETQ) $DER0 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
       T
       ((MPROGN)
        ((MCOND) |$dbg_wrt_pair|
         (($PRINT) "    SINGLE term: take der of" $DER00 "wrt lambda("
          $NR0 $LEVEL20 |$newII0| ")")
         T $FALSE)
        ((MSETQ) $DER0
         (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0| $DER00))))
      ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0)) ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
           $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_SCALAR_PAIR
         $TAKE_DERIVATIVE_WRT_SCALAR_PAIR NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_STATE %TAKE_DERIVATIVE_WRT_STATE VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_STATE
    ((LAMBDA) ((MLIST) $NR0 $ONE_STATE_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
      ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $ONE_STATE_IN_MATRIX0))
      ((MSETQ) |$Der0| $TERM0)
      ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
       ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
        ((MCOND)
         ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
         ((MPROGN)
          ((MDO) $N_PQ 1. NIL NIL
           (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
           ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
             ((MPROGN)
              ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
               ((MSETQ) |$tmp_Der0|
                ((MPLUS) |$tmp_Der0|
                 (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                  ((MPLUS) $L0 ((MMINUS) 1.))
                  ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
              ((MSETQ) |$Der0| |$tmp_Der0|))
             T
             ((MSETQ) |$Der0|
              (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
               ((MPLUS) $L0 ((MMINUS) 1.)) ((MPLUS) $C0 ((MMINUS) 1.))
               |$Der0|)))))
          |$end_loop_c0|)
         T $FALSE)))
      ((MRETURN) |$Der0|)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_STATE $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_STATE $TAKE_DERIVATIVE_WRT_STATE NOUN) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV1|
         |%take_derivative_wrt_scalar_stateSV1| VERB) 
(MDEFPROP |$take_derivative_wrt_scalar_stateSV1|
    ((LAMBDA) ((MLIST) $SCALARS_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
      ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
      ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
       ((MCOND)
        ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
        ((MPROGN)
         ((MCOND) |$dbg_scalars|
          (($PRINT) "nr0=" $NR0 "out of"
           (($LENGTH) $SCALARS_IN_MATRIX0))
          T $FALSE)
         ((MSETQ) |$tmp_DER0| 0.)
         ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
          ((MPROGN)
           (($PRINT) "before length(DER0) is" (($LENGTH) |$der0|))
           ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
            ((MSETQ) |$tmp_DER0|
             ((MPLUS) |$tmp_DER0|
              (($TAKE_DERIVATIVE_WRT_STATE) $NR0
               (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
           ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
          T
          ((MPROGN)
           ((MCOND) |$dbg_scalars|
            (($PRINT) "SINGLE term " |$der0| "derivative wrt r=" $NR0
             "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0) "with nr=" $NR0)
            T $FALSE)
           ((MSETQ) |$der0|
            (($TAKE_DERIVATIVE_WRT_STATE) $NR0
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
           |$end_single|)))
        T $FALSE))
      ((MRETURN) |$der0|)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_scalar_stateSV1|) $SCALARS_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_scalar_stateSV1|
         |$take_derivative_wrt_scalar_stateSV1| NOUN) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV2|
         |%take_derivative_wrt_scalar_stateSV2| VERB) 
(MDEFPROP |$take_derivative_wrt_scalar_stateSV2|
    ((LAMBDA) ((MLIST) $SCALARS_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
      ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
       ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
        (($PRINT) "in take_derivative_wrt_scalar_stateSV2 acting on"
         $LT0 "terms")
        ((MDO) $NT0 1. NIL NIL $LT0 NIL
         ((MPROGN)
          ((MCOND) |$dbg_wrt_states|
           (($PRINT) "in take_derivative_wrt_scalar_stateSV2 EXAM term"
            $NT0 "out of" $LT0 "now there are"
            ((MCOND) ((MNOT) (($NUMBERP) |$der0|)) (($LENGTH) |$der0|)
             T 0.)
            "terms")
           T
           ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
            (($PRINT)
             "in take_derivative_wrt_scalar_stateSV2 EXAM term" $NT0
             "(step 100) out of" $LT0)
            T $FALSE))
          ((MSETQ) |$NIused| 0.)
          ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
          ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
           ((MCOND)
            ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
            ((MPROGN)
             ((MSETQ) |$tmp_DER0|
              (($TAKE_DERIVATIVE_WRT_STATE) $NR0
               (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
             |$end_nr_loop|)
            T $FALSE))
          ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
          |$end_t0_loop|)))
       T
       ((MPROGN) ((MSETQ) |$der0| $TERM0)
        ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
         ((MCOND)
          ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
          ((MPROGN)
           ((MCOND) |$dbg_wrt_states|
            (($PRINT)
             "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
             |$der0| "derivative wrt r=" $NR0 "and"
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
            T $FALSE)
           ((MSETQ) |$der0|
            (($TAKE_DERIVATIVE_WRT_STATE) $NR0
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
           |$end_single|)
          T $FALSE))))
      ((MRETURN) |$der0|)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV2| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_scalar_stateSV2|) $SCALARS_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_scalar_stateSV2|
         |$take_derivative_wrt_scalar_stateSV2| NOUN) 
(DEFPROP $CONTRACT_PAIRS_IN_ONE_TERM %CONTRACT_PAIRS_IN_ONE_TERM VERB) 
(MDEFPROP $CONTRACT_PAIRS_IN_ONE_TERM
    ((LAMBDA) ((MLIST) $UTERM0)
     ((MPROG)
      ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0 $NPOW0
       $OP0 $IND0 $NFAC0 $NR0 $NS0)
      ((MSETQ) $UTERM00 $UTERM0)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
       ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
       ((MRETURN) $UTERM0) T $FALSE)
      ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
      ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_contract| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
            ((MNOT) ((MEQUAL) $NPOW0 2.)))
           (($ERROR) "the power must be 2!! wrong term=" $UTERM0) T
           $FALSE)
          ((MCOND) ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
           ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MCOND) ((MEQUAL) $OP0 $LA)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE)
          ((MCOND) ((MEQUAL) $OP0 |$Sk|)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE)
          ((MCOND) ((MEQUAL) $OP0 $K)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE))
         T
         ((MCOND)
          ((MAND) $ISOP0
           (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
          ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
           ((MCOND)
            ((MNOT)
             (($IS) ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
            ((MPROGN)
             ((MSETQ) $OTHERFAC0 (($ASSOC) $IND0 $LIST_INDEX_FACS0))
             ((MSETQ) $NR0 (($INPART) $FAC0 1.))
             ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
             ((MCOND) ((MLEQP) $NR0 $NS0)
              ((MSETQ) $CTERM0
               ((MTIMES) $CTERM0
                ((MQAPPLY)
                 (($CONCAT) (($INPART) $FAC0 0.)
                  (($INPART) $OTHERFAC0 0.))
                 $NR0 (($INPART) $FAC0 2.) $NS0
                 (($INPART) $OTHERFAC0 2.))))
              T
              ((MSETQ) $CTERM0
               ((MTIMES) $CTERM0
                ((MQAPPLY)
                 (($CONCAT) (($INPART) $OTHERFAC0 0.)
                  (($INPART) $FAC0 0.))
                 $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                 (($INPART) $FAC0 2.)))))
             ((MSETQ) $LIST_INDEX_FACS0
              (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0) $LIST_INDEX_FACS0)))
            T
            ((MSETQ) $LIST_INDEX_FACS0
             (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
          T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
        |$end_fac_loop|))
      ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
       ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
       ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
      ((MRETURN) $CTERM0)))
    MEXPR) 
(DEFPROP $CONTRACT_PAIRS_IN_ONE_TERM $ANY FUNCTION-MODE) 
(ADD2LNC '(($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0) $FUNCTIONS) 
(DEFPROP %CONTRACT_PAIRS_IN_ONE_TERM $CONTRACT_PAIRS_IN_ONE_TERM NOUN) 
(DEFPROP $CONTRACT_PAIRS %CONTRACT_PAIRS VERB) 
(MDEFPROP $CONTRACT_PAIRS
    ((LAMBDA) ((MLIST) |$utermS0|)
     ((MPROG) ((MLIST) $SUM0)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
       ((MPROGN) ((MSETQ) $SUM0 0.)
        ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
         ((MSETQ) $SUM0
          ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
       T ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
      ((MRETURN) $SUM0)))
    MEXPR) 
(DEFPROP $CONTRACT_PAIRS $ANY FUNCTION-MODE) 
(ADD2LNC '(($CONTRACT_PAIRS) |$utermS0|) $FUNCTIONS) 
(DEFPROP %CONTRACT_PAIRS $CONTRACT_PAIRS NOUN) 
(DEFPROP $TRUE_XX %TRUE_XX VERB) 
(MDEFPROP $TRUE_XX
    ((LAMBDA) ((MLIST) $R $S)
     ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))
    MEXPR) 
(DEFPROP $TRUE_XX $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_XX) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_XX $TRUE_XX NOUN) 
(DEFPROP |$otherN| |%otherN| VERB) 
(MDEFPROP |$otherN|
    ((LAMBDA) ((MLIST) $M $N)
     ((MCOND)
      ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
       ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
      3. T
      ((MCOND)
       ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
        ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
       2. T
       ((MCOND)
        ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
         ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
        1. T $FALSE))))
    MEXPR) 
(DEFPROP |$otherN| $BOOLEAN FUNCTION-MODE) 
(ADD2LNC '((|$otherN|) $M $N) $FUNCTIONS) 
(DEFPROP |%otherN| |$otherN| NOUN) 
(DEFPROP $COMPUTE_PP3 %COMPUTE_PP3 VERB) 
(MDEFPROP $COMPUTE_PP3
    ((LAMBDA) ((MLIST) ((MLIST) |$n|))
     ((MPROG)
      ((MDO) $M 1. NIL NIL |$nn| NIL
       ((MDO) $N 1. NIL NIL |$nn| NIL
        ((MCOND) ((MEQUAL) $M $N)
         ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
          ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))) $AP))
         T
         ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
          ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
           ((MPLUS)
            ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
            ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
            ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))
    MEXPR) 
(DEFPROP $COMPUTE_PP3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_PP3) ((MLIST) |$n|)) $FUNCTIONS) 
(MDEFPROP $COMPUTE_PP3 T MLEXPRP) 
(DEFPROP %COMPUTE_PP3 $COMPUTE_PP3 NOUN) 
(DEFPROP $PP3ONSHELL %PP3ONSHELL VERB) 
(MDEFPROP $PP3ONSHELL
    ((LAMBDA) ((MLIST) $M $N) (($NUM_PP3 ARRAY) $M $N)) MEXPR) 
(DEFPROP $PP3ONSHELL $ANY FUNCTION-MODE) 
(ADD2LNC '(($PP3ONSHELL) $M $N) $FUNCTIONS) 
(DEFPROP %PP3ONSHELL $PP3ONSHELL NOUN) 
(DEFPROP $TRUE_GF_XX3 %TRUE_GF_XX3 VERB) 
(MDEFPROP $TRUE_GF_XX3
    ((LAMBDA) ((MLIST) $R $S) (($NUM_XX3 ARRAY) $R $S)) MEXPR) 
(DEFPROP $TRUE_GF_XX3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_GF_XX3) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_GF_XX3 $TRUE_GF_XX3 NOUN) 
(DEFPROP $GF_XX3 %GF_XX3 VERB) 
(MDEFPROP $GF_XX3
    ((LAMBDA) ((MLIST) $M $N)
     ((MCOND) ((MEQUAL) $M 1.) |$x1| T
      ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
       ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
        |$x3|))))
    MEXPR) 
(DEFPROP $GF_XX3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($GF_XX3) $M $N) $FUNCTIONS) 
(DEFPROP %GF_XX3 $GF_XX3 NOUN) 
(DSKSETQ $COMPUTE_PP4 '$COMPUTE_PP4) 
(DEFPROP $COMPUTE_PP4 %COMPUTE_PP4 VERB) 
(MDEFPROP $COMPUTE_PP4
    ((LAMBDA) ((MLIST) ((MLIST) |$n|))
     ((MPROG)
      ((MDO) $M 1. NIL NIL |$nn| NIL
       ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
        ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))) $AP)))
      ((MSETQ) |$Mu|
       ((MPLUS)
        ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
        ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Ms|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Mt|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
       (($RATSIMP)
        ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
         ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
          ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
      ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Ms|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Mt|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
       (($RATSIMP)
        ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
         ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.) ((MMINUS) 2.)
          ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))
    MEXPR) 
(DEFPROP $COMPUTE_PP4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_PP4) ((MLIST) |$n|)) $FUNCTIONS) 
(MDEFPROP $COMPUTE_PP4 T MLEXPRP) 
(DEFPROP %COMPUTE_PP4 $COMPUTE_PP4 NOUN) 
(DEFPROP $PP4ONSHELL %PP4ONSHELL VERB) 
(MDEFPROP $PP4ONSHELL
    ((LAMBDA) ((MLIST) $M $N) (($NUM_PP4 ARRAY) $M $N)) MEXPR) 
(DEFPROP $PP4ONSHELL $ANY FUNCTION-MODE) 
(ADD2LNC '(($PP4ONSHELL) $M $N) $FUNCTIONS) 
(DEFPROP %PP4ONSHELL $PP4ONSHELL NOUN) 
(DEFPROP $COMPUTE_XX4 %COMPUTE_XX4 VERB) 
(MDEFPROP $COMPUTE_XX4
    ((LAMBDA) ((MLIST))
     ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
      (($REMARRAY) $NUM_XX4)
      ((MSETQ) $GF_X_RULES
       ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
      ((MSETQ) $EQ_XX40
       ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
        ((MEQUAL) |$om|
         ((MQUOTIENT)
          ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
           (($XX) 1. 3.))
          (($XX) 2. 4.)))))
      ((MSETQ) $EQ_XX40
       ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
        ((MEQUAL)
         ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.) (($XX) 2. 4.))
         ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
      ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
      ((MSETQ) $SO_X13
       (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
      ((MSETQ) $XX4_LIST
       (($MAKELIST)
        (($MAKELIST)
         ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S)) $S
         ((MPLUS) $R 1.) |$nn|)
        $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
      ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
      ((MSETQ) $XX4_LIST
       (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
      ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
      ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
       (($MAP) ":" ((MLIST) (($LHS) $GFXX0)) ((MLIST) (($RHS) $GFXX0))))
      ((MSETQ) |$dx3_dOM| (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
      ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES)) |$xx4_done|))
    MEXPR) 
(DEFPROP $COMPUTE_XX4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_XX4)) $FUNCTIONS) 
(DEFPROP %COMPUTE_XX4 $COMPUTE_XX4 NOUN) 
(DEFPROP $TRUE_GF_XX4 %TRUE_GF_XX4 VERB) 
(MDEFPROP $TRUE_GF_XX4
    ((LAMBDA) ((MLIST) $R $S) (($NUM_XX4 ARRAY) $R $S)) MEXPR) 
(DEFPROP $TRUE_GF_XX4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_GF_XX4) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_GF_XX4 $TRUE_GF_XX4 NOUN) 
(DEFPROP |$check_cyc_A_234| |%check_cyc_A_234| VERB) 
(MDEFPROP |$check_cyc_A_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
        ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
        ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
        ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
        ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
        ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
        ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
        ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
        ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
        ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
        ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
        ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_cyc_A_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_cyc_A_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_cyc_A_234| |$check_cyc_A_234| NOUN) 
(DEFPROP |$cyc_A_234| |%cyc_A_234| VERB) 
(MDEFPROP |$cyc_A_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
        ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
        ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$cyc_A_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$cyc_A_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%cyc_A_234| |$cyc_A_234| NOUN) 
(DEFPROP |$check_cyc_gfA_234| |%check_cyc_gfA_234| VERB) 
(MDEFPROP |$check_cyc_gfA_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
        ((MEQUAL) |$om| ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_cyc_gfA_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_cyc_gfA_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_cyc_gfA_234| |$check_cyc_gfA_234| NOUN) 
(DEFPROP |$cyc_gfA_234| |%cyc_gfA_234| VERB) 
(MDEFPROP |$cyc_gfA_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST)
        ((MEQUAL) |$om| ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
       $AMP00)))
    MEXPR) 
(DEFPROP |$cyc_gfA_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$cyc_gfA_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%cyc_gfA_234| |$cyc_gfA_234| NOUN) 
(DEFPROP |$check_swap_A_23| |%check_swap_A_23| VERB) 
(MDEFPROP |$check_swap_A_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
        ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_swap_A_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_swap_A_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_swap_A_23| |$check_swap_A_23| NOUN) 
(DEFPROP |$swap_A_23| |%swap_A_23| VERB) 
(MDEFPROP |$swap_A_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
        ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$swap_A_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$swap_A_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%swap_A_23| |$swap_A_23| NOUN) 
(DEFPROP |$swap_gfA_23| |%swap_gfA_23| VERB) 
(MDEFPROP |$swap_gfA_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE) ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$swap_gfA_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$swap_gfA_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%swap_gfA_23| |$swap_gfA_23| NOUN) 
(DEFPROP $TEST_MEASURE %TEST_MEASURE VERB) 
(MDEFPROP $TEST_MEASURE
    ((LAMBDA) ((MLIST) |$l1| |$l2| |$l3| |$l4|)
     ((MPROG) ((MSETQ) |$nn| 4.)
      (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
      ((MSETQ) $GH_00
       ((MQUOTIENT) 1.
        ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
      ((MSETQ) |$tttt_00|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
           ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
           ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
      ((MSETQ) |$tttt_00|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
      ((MSETQ) $GH_0P
       (($FACTOR)
        (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) (($XX) 1. 2.)
          ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.)) (($XX) 1. 3.)
           (($XX) 2. 4.))))))
      ((MSETQ) |$TTTT_0p|
       (($FACTOR)
        (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) (($XX) 1. 2.)
          ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.)) (($XX) 1. 3.)
           (($XX) 2. 4.))))))
      ((MSETQ) |$TTTT_pp|
       (($FACTOR)
        (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.))))
      ((MSETQ) |$gh_TTT0|
       (($FACTOR)
        (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
         ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTT|
       (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))
    MEXPR) 
(DEFPROP $TEST_MEASURE $ANY FUNCTION-MODE) 
(ADD2LNC '(($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|) $FUNCTIONS) 
(DEFPROP %TEST_MEASURE $TEST_MEASURE NOUN) 
(DEFPROP $ORDERXX %ORDERXX VERB) 
(MDEFPROP $ORDERXX
    ((LAMBDA) ((MLIST) $R $S)
     ((MCOND) ((MEQUAL) $R $S) 0. T
      ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
       ((MMINUS) (($XX) $S $R)))))
    MEXPR) 
(DEFPROP $ORDERXX $ANY FUNCTION-MODE) 
(ADD2LNC '(($ORDERXX) $R $S) $FUNCTIONS) 
(DEFPROP %ORDERXX $ORDERXX NOUN) 
(DEFPROP $ORDERPP %ORDERPP VERB) 
(MDEFPROP $ORDERPP
    ((LAMBDA) ((MLIST) $R $S)
     ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))
    MEXPR) 
(DEFPROP $ORDERPP $ANY FUNCTION-MODE) 
(ADD2LNC '(($ORDERPP) $R $S) $FUNCTIONS) 
(DEFPROP %ORDERPP $ORDERPP NOUN) 
(DEFPROP $TRUE_KK %TRUE_KK VERB) 
(MDEFPROP $TRUE_KK
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))
    MEXPR) 
(DEFPROP $TRUE_KK $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_KK) $R $M $S $N) $FUNCTIONS) 
(DEFPROP %TRUE_KK $TRUE_KK NOUN) 
(DEFPROP |$true_Skk| |%true_Skk| VERB) 
(MDEFPROP |$true_Skk|
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
      (($SUM)
       ((MTIMES) (($ORDERPP) $T $S) ((MEXPT) (($ORDERXX) $R $T) $M)) $T
       1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_Skk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_Skk|) $R $M $S $N) $FUNCTIONS) 
(DEFPROP |%true_Skk| |$true_Skk| NOUN) 
(DEFPROP |$true_kSk| |%true_kSk| VERB) 
(MDEFPROP |$true_kSk|
    ((LAMBDA) ((MLIST) $S $N $R $M)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
      (($SUM)
       ((MTIMES) (($ORDERPP) $T $S) ((MEXPT) (($ORDERXX) $R $T) $M)) $T
       1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_kSk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_kSk|) $S $N $R $M) $FUNCTIONS) 
(DEFPROP |%true_kSk| |$true_kSk| NOUN) 
(DEFPROP |$true_SkSk| |%true_SkSk| VERB) 
(MDEFPROP |$true_SkSk|
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
      (($SUM)
       (($SUM)
        ((MTIMES) (($ORDERPP) $T $U) ((MEXPT) (($ORDERXX) $R $T) $M)
         ((MEXPT) (($ORDERXX) $S $U) $N))
        $T 1. |$nn|)
       $U 1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_SkSk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_SkSk|) $R $M $S $N) $FUNCTIONS) 
(DEFPROP |%true_SkSk| |$true_SkSk| NOUN) 
(DEFPROP $FROM_STATE_TO_ADDEND_LIST %FROM_STATE_TO_ADDEND_LIST VERB) 
(MDEFPROP $FROM_STATE_TO_ADDEND_LIST
    ((LAMBDA) ((MLIST) $STATE0)
     ((MPROG)
      ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T $FALSE)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
       ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
      ((MSETQ) $LIST0
       (($MAKELIST) (($INPART) $STATE0 $T) $T 1. (($LENGTH) $STATE0)))
      ((MRETURN) $LIST0)))
    MEXPR) 
(DEFPROP $FROM_STATE_TO_ADDEND_LIST $ANY FUNCTION-MODE) 
(ADD2LNC '(($FROM_STATE_TO_ADDEND_LIST) $STATE0) $FUNCTIONS) 
(DEFPROP %FROM_STATE_TO_ADDEND_LIST $FROM_STATE_TO_ADDEND_LIST NOUN) 
(DEFPROP $EXTRACT_AND_NORMALIZE_COEFFS %EXTRACT_AND_NORMALIZE_COEFFS
         VERB) 
(MDEFPROP $EXTRACT_AND_NORMALIZE_COEFFS
    ((LAMBDA) ((MLIST) $LIST_OF_LISTS_OF_SUBSTATES0)
     ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
      ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
       ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
        ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
         ((MPROGN) ((MSETQ) $S00 $S0)
          ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
           ((MPROGN) ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
            ((MCOND) ((MGREATERP) $POW0 0.)
             ((MSETQ) $S00
              ((MTIMES)
               ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
               ((MEXPT)
                ((MQUOTIENT) 1.
                 ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                $POW0)))
             T $FALSE)
            ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
            ((MCOND) ((MGREATERP) $POW0 0.)
             ((MSETQ) $S00
              ((MTIMES)
               ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
               ((MEXPT)
                ((MQUOTIENT) 1.
                 ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                $POW0)))
             T $FALSE)))
          ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
           ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
            ((MPROGN) ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
             ((MCOND) ((MGREATERP) $POW0 0.)
              ((MSETQ) $S00
               ((MTIMES)
                ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                ((MEXPT)
                 ((MQUOTIENT)
                  ((MQUOTIENT) ((MMINUS) 1.)
                   ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                  ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                 $POW0)))
              T $FALSE))))
          ((MCOND)
           ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
            ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
           (($ERROR)
            "extract_and_normalize_coeffs cannot compute normalized coeff from"
            $S0 "left over is" $S00)
           T $FALSE)
          ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
        ((MSETQ) $COEFFS_LIST0 (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
      ((MRETURN) $COEFFS_LIST0)))
    MEXPR) 
(DEFPROP $EXTRACT_AND_NORMALIZE_COEFFS $ANY FUNCTION-MODE) 
(ADD2LNC '(($EXTRACT_AND_NORMALIZE_COEFFS)
           $LIST_OF_LISTS_OF_SUBSTATES0)
         $FUNCTIONS) 
(DEFPROP %EXTRACT_AND_NORMALIZE_COEFFS $EXTRACT_AND_NORMALIZE_COEFFS
         NOUN) 
(DEFPROP |$amplitudeN4V1| |%amplitudeN4V1| VERB) 
(MDEFPROP |$amplitudeN4V1|
    ((LAMBDA) ((MLIST) $STATES_LIST0)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) |$Partials0|
            (($ENDCONS)
             ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4) $LIST_OF_SUBSTATES0
              $PARTIAL_AMP0)
             |$Partials0|))
           ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$amplitudeN4V1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$amplitudeN4V1|) $STATES_LIST0) $FUNCTIONS) 
(DEFPROP |%amplitudeN4V1| |$amplitudeN4V1| NOUN) 
(DEFPROP |$amplitudeN4V1_list| |%amplitudeN4V1_list| VERB) 
(MDEFPROP |$amplitudeN4V1_list|
    ((LAMBDA) ((MLIST) $STATES_LIST0 $CHECKPOINT_SAVE_FILENAME)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MPROGN)
        ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
         ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
          ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
           ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
            (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
             $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
             (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
             (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
             "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
            ((MSETQ) $LIST_OF_SUBSTATES0
             ((MLIST)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
            (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
            ((MSETQ) $SL0
             (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
              $LIST_OF_SUBSTATES0))
            ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
            ((MSETQ) $NAS_LIST0
             (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
            ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
            ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
            ((MSETQ) $ULPS0
             ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
            ((MSETQ) $ULPS_LIST0
             (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
            ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
            ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
            ((MSETQ) $EI0
             (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
            ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
            ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
            (($PRINT)
             "Computed the expression on which we must act with derivatives in"
             ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
            ((MSETQ) $PARTIAL_AMP0
             ((MTIMES)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
               $NA1)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
               $NA2)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
               $NA3)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
               $NA4)
              ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
            ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
            (($PRINT)
             "Taken the derivatives and computed the partial amplitude in"
             ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
              |$Partials0|))
            |$end_3_loops|))))
        (($SAVE)
         (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_" (($STRING) $NA1)
          ".lisp")
         $NA1 $STATES_LIST0 |$Partials0|)
        |$end_na1_loop|))
      ((MRETURN) |$Partials0|)))
    MEXPR) 
(DEFPROP |$amplitudeN4V1_list| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$amplitudeN4V1_list|) $STATES_LIST0
           $CHECKPOINT_SAVE_FILENAME)
         $FUNCTIONS) 
(DEFPROP |%amplitudeN4V1_list| |$amplitudeN4V1_list| NOUN) 
(DEFPROP |$gf_amplitudeN4V1| |%gf_amplitudeN4V1| VERB) 
(MDEFPROP |$gf_amplitudeN4V1|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0
            (($RATSIMP)
             (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)
              ((MEQUAL) $XX $TRUE_GF_XX4))))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V1| |$gf_amplitudeN4V1| NOUN) 
(DEFPROP |$gf_amplitudeN4V2| |%gf_amplitudeN4V2| VERB) 
(MDEFPROP |$gf_amplitudeN4V2|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| |$Mt|))
           ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp the amplitude"
            ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
           ((MSETQ) $MAXNSNT0
            ((MPLUS)
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              (($SUM)
               (($SUM) ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                2. (($LENGTH) (($SL0 ARRAY) $NR0)))
               $NR0 1. |$nn0|))))
           ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
            ((MPROGN)
             ((MSETQ) |$Ms_proj_amp0|
              (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| $NS0))
             ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
              ((MDO) $NT0 0. NIL NIL
               ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
               ((MPROGN)
                (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                 "terms")
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATSIMP)
                  (($EV) |$Mt_Ms_proj_amp0|
                   ((MEQUAL) $XX $TRUE_GF_XX4))))
                ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                 ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                  ((MTIMES) |$Mt_Ms_proj_amp0| ((MEXPT) |$Ms| $NS0)
                   ((MEXPT) |$Mt| $NT0))))))
              T $FALSE)))
           ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude fully gauge fixed in"
            ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp-ed the amplitude in"
            ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6)) "s")
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V2| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V2| |$gf_amplitudeN4V2| NOUN) 
(DEFPROP |$gf_amplitudeN4V2_1| |%gf_amplitudeN4V2_1| VERB) 
(MDEFPROP |$gf_amplitudeN4V2_1|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| |$Mt|))
           ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratexpand the amplitude"
            ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
            "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
            "terms")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
           ((MSETQ) $MAXNSNT0
            ((MPLUS)
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              (($SUM)
               (($SUM) ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                2. (($LENGTH) (($SL0 ARRAY) $NR0)))
               $NR0 1. |$nn0|))))
           ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
            ((MPROGN)
             ((MSETQ) |$Ms_proj_amp0|
              (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| $NS0))
             ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
              ((MDO) $NT0 0. NIL NIL
               ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
               ((MPROGN)
                (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                 "terms")
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATSIMP)
                  (($EV) |$Mt_Ms_proj_amp0|
                   ((MEQUAL) $XX $TRUE_GF_XX4))))
                ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                 ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                  ((MTIMES) |$Mt_Ms_proj_amp0| ((MEXPT) |$Ms| $NS0)
                   ((MEXPT) |$Mt| $NT0))))))
              T $FALSE)))
           ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude fully gauge fixed in"
            ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp-ed the amplitude in"
            ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6)) "s")
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V2_1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V2_1| |$gf_amplitudeN4V2_1| NOUN) 
(DEFPROP |$SetStates| |%SetStates| VERB) 
(MDEFPROP |$SetStates|
    ((LAMBDA) ((MLIST) |$dd0|)
     ((MPROG) ((MSETQ) |$Lev0| 2.)
      ((MSETQ) |$Null2|
       (($EV)
        ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
         ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
         ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
         ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Lev0| 3.)
      ((MSETQ) |$Null3|
       (($EV)
        ((MPLUS)
         ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.) |$dd|)
         ((MMINUS)
          ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.) |$dd|))
         ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
         ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 1.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
         ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 2. 0.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 3.))
         ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$dd| |$dd0|)))
      ((MSETQ) |$Lev0| 4.)
      ((MSETQ) |$S4z|
       ((MPLUS) ((MTIMES) 375. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 888. (($P) 3. 1.)))
        ((MTIMES) ((MMINUS) 23.) (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 22968. (($P) 2. 2.))
        ((MTIMES) 138. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 1452.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) 1800. ((MEXPT) (($P) 1. 1.) 2.))))
      ((MSETQ) |$S4m|
       ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
        ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 2268. (($P) 2. 2.))
        ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
        ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$S4r1|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
          (($P) 3. 1.) |$d|)
         ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.) |$d|)
         ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
          (($P) 3. 1.))
         ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 0.) 4.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$S4r2|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.) ((MEXPT) |$d| 2.))
         ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.) ((MEXPT) |$d| 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.) |$d|)
         ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.) |$d|)
         ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 4. 0.))
         ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
         ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
         ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.))
         ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
         ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 2. 1.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 2. 1.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$S4r3|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.) ((MEXPT) |$d| 2.))
         ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.) ((MEXPT) |$d| 2.))
         ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.) |$d|)
         ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 3. 1.))
         ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
         ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.))
         ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4r1|
       (($EV)
        ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
         ((MTIMES) 624. (($P) 3. 1.))
         ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 936. (($P) 2. 2.))
         ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
         ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES)
          ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
           ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
      ((MSETQ) |$Null4r2|
       ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
        ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 4050. (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$Null4g|
       (($EV)
        ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|) 2.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|) 8.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|) 6.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|) 72.)
         ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
         ((MTIMES) 6. (($P) 3. 1.))
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
         ((MTIMES) 3. (($P) 2. 2.))
         ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
         ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
         ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
         ((MQUOTIENT)
          ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)) 6.)
         ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4cr|
       ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
        ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$Null6r16|
       ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
        ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
        ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 3074625000. (($P) 3. 3.))
        ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.))
        ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
        ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
      ((MSETQ) |$S6m|
       ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
        ((MTIMES) 28320. (($P) 5. 1.))
        ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 82400. (($P) 3. 3.))
        ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
      ((MSETQ) |$S6z|
       ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
        ((MTIMES) 1177320. (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
        ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) 929500. (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
        ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.))
        ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
      ((MSETQ) |$N6g|
       (($EV)
        ((MPLUS) ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
         ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
         ((MQUOTIENT) ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
         ((MQUOTIENT)
          ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|)) 4.)
         ((MQUOTIENT) ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|)
          168.)
         ((MQUOTIENT)
          ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.) |$d|)
          280.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
         ((MQUOTIENT) ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
         ((MQUOTIENT)
          ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|)) 3.)
         ((MQUOTIENT)
          ((MMINUS)
           ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
          3.)
         ((MQUOTIENT) ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|)
          378.)
         ((MQUOTIENT)
          ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.) |$d|)
          1260.)
         ((MQUOTIENT)
          ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.) |$d|)
          945.)
         ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|) 4.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|) 4.)
         ((MQUOTIENT) ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|)
          2520.)
         ((MQUOTIENT)
          ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 2. 0.) 2.) |$d|)
          140.)
         ((MQUOTIENT)
          ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.) |$d|)
          252.)
         ((MQUOTIENT) ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|)
          7560.)
         ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.))) 18.)
         ((MTIMES) 110. (($P) 5. 1.))
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
         ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.)) 7.)
         ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.)) 12.)
         ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
         ((MQUOTIENT)
          ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)) 70.)
         ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
         ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.)) 7.)
         ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
         ((MQUOTIENT)
          ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)) 7.)
         ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.)) 54.)
         ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.)) 6.)
         ((MQUOTIENT)
          ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
          1260.)
         ((MQUOTIENT)
          ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)) 3.)
         ((MQUOTIENT)
          ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.))
          3780.)
         ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)) 14.)
         ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
         ((MQUOTIENT)
          ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)) 28.)
         ((MQUOTIENT)
          ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.)) 420.)
         ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.)) 45.)
         ((MQUOTIENT)
          ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 2. 0.) 2.))
          280.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.))
          2.)
         ((MQUOTIENT)
          ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
           (($P) 2. 0.))
          140.)
         ((MQUOTIENT)
          ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)) 630.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 1. 1.) 2.))
          2.)
         ((MQUOTIENT)
          ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.)) 420.)
         ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
          37800.))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Lev0| 8.) ((MSETQ) |$S8m1| 0.) ((MSETQ) |$S8m2| 0.)
      ((MSETQ) |$S8z1|
       ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
        ((MTIMES) 419373360. (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 6188984592. (($P) 5. 3.))
        ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 20048000. (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 8144150. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 2.))
        ((MTIMES) 23738400. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
      ((MSETQ) |$S8z2|
       ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
        ((MTIMES) 359941680. (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 5264441616. (($P) 5. 3.))
        ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 17416000. (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6809950. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 2.))
        ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 2. 2.))
        ((MTIMES) 20437200. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.))))
      ((MSETQ) |$S10z1|
       ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
        ((MTIMES) 94471732800. (($P) 9. 1.))
        ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
        ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 8. 0.))
        ((MTIMES) 1017474393600. (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1805580000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
        ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.) (($P) 6. 0.))
        ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 6. 0.))
        ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) 607282147584. (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 20082748000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 3.))
        ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 36082698000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 23408646912.) ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 5. 0.))
        ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 3.))
        ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 2.))
        ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
        ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 28894320000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 771289485750.) ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
        ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.) (($P) 4. 1.))
        ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
        ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 11311477275. (($P) 1. 1.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 4. 0.))
        ((MTIMES) 612360000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 3.))
        ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
        ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 575909838000.) ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 2.))
        ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 816480000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 2.))
        ((MTIMES) 27552406000. (($P) 2. 0.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 34574400000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 11854080000.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 3. 1.))
        ((MTIMES) 493920000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 40166544600. (($P) 2. 2.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
        ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.) (($P) 2. 2.))))
      ((MSETQ) |$S10z2|
       ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
        ((MTIMES) 65112321600. (($P) 9. 1.))
        ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
        ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 8. 0.))
        ((MTIMES) 690708211200. (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
        ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 2261880000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.) (($P) 6. 0.))
        ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 6. 0.))
        ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) 376838832384. (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
        ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 2.))
        ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 2.))
        ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 11114538000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 24356973312.) ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 5. 0.))
        ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 6161648325.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 14804370000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1210524000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 6667920000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 359389840950.) ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
        ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.) (($P) 4. 1.))
        ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 1210524000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 3.))
        ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 338354074800.) ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 2.))
        ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
        ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 16134720000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) 18276010200. (($P) 2. 2.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 493920000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))))
      ((MSETQ) |$S103z|
       ((MPLUS) ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
        ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
        ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) 36360611332200. (($P) 8. 2.))
        ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 8. 0.))
        ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1631223468000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) 372093476932800. (($P) 6. 4.))
        ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 6. 2.))
        ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
         (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 540966535200.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 6. 0.))
        ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 1170019452000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 2.))
        ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 5. 1.))
        ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 4662858416400.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 66919708800.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 5. 0.))
        ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.) (($P) 5. 0.))
        ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 66919708800.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 805050582525.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 4.))
        ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 9453628800.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 4. 3.))
        ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 4. 2.))
        ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 40416163200.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 237200140800.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 112702665600.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
         (($P) 4. 1.))
        ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 4. 1.))
        ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 161245123200.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 4. 1.))
        ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 232452259200. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 324362765475. (($P) 1. 1.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 811066032000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 7740984220200.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 3.))
        ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 185345126400.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 430303104000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 3. 3.))
        ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 3. 3.))
        ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 437098032000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) 296415302400. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 2.))
        ((MTIMES) 37933056000. (($P) 1. 0.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 270273024000.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 552463430400.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 3. 1.))
        ((MTIMES) 300421900800. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
         ((MEXPT) (($P) 3. 0.) 3.))
        ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 441839664000. (($P) 1. 0.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 0.))
        ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 14224896000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 10668672000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 8001504000.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 99574272000.) ((MEXPT) (($P) 1. 1.) 3.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 3.))
        ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 16003008000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 4.))
        ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 0.) 3.))))
      |$states_defined|))
    MEXPR) 
(DEFPROP |$SetStates| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SetStates|) |$dd0|) $FUNCTIONS) 
(DEFPROP |%SetStates| |$SetStates| NOUN) 
(DEFPROP |$SSSSstep0| |%SSSSstep0| VERB) 
(MDEFPROP |$SSSSstep0|
    ((LAMBDA)
     ((MLIST) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4| |$l4|
      |$dd0|)
     ((MPROG) ((MLIST) |$d|)
      ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
      ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
      ((MSETQ) |$Asss|
       ((|$gf_amplitudeN4V2|) ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
        ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
      ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
      (($PRINT) "Step0: amplitude computation time"
       ((MPLUS) $TI1 ((MMINUS) $TI0)))
      ((MRETURN) |$Asss|)))
    MEXPR) 
(DEFPROP |$SSSSstep0| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
           |$l4| |$dd0|)
         $FUNCTIONS) 
(DEFPROP |%SSSSstep0| |$SSSSstep0| NOUN) 
(DEFPROP |$SSSSstep1| |%SSSSstep1| VERB) 
(MDEFPROP |$SSSSstep1| ((LAMBDA) ((MLIST) |$AmpS40|) |$AmpS40|) MEXPR) 
(DEFPROP |$SSSSstep1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SSSSstep1|) |$AmpS40|) $FUNCTIONS) 
(DEFPROP |%SSSSstep1| |$SSSSstep1| NOUN) 
(DEFPROP |$gf_SSSSV3| |%gf_SSSSV3| VERB) 
(MDEFPROP |$gf_SSSSV3|
    ((LAMBDA)
     ((MLIST) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4| |$l4|
      |$dd0|)
     ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
      (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
      ((MSETQ) |$Assss0|
       ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
        |$l4| |$dd0|))
      ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
      ((MSETQ) |$f_Assss|
       (($RATSIMP)
        (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
      (($PRINT) "simplification computation time"
       ((MPLUS) $TI2 ((MMINUS) $TI1)))
      ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
      (($PRINT) "computation times" $TI0 $TI1 $TI2)
      ((MSETQ) $GH_0
       ((MQUOTIENT) 1.
        ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
      ((MSETQ) |$tttt0|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
      ((MSETQ) |$tttt|
       (($FACTOR)
        (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTTT|
       (($FACTOR)
        (($EV) ((MTIMES) $GH_0 |$tttt0|) ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTTT_dx3|
       (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
      (($PRINT) "factors from ghosts and momenta and measure"
       |$gh_TTTT_dx3|)
      ((MSETQ) $FINAL_AMP_DX
       (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
      ((MRETURN)
       ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
        (($FACTOR) |$dx3_dOM|)))))
    MEXPR) 
(DEFPROP |$gf_SSSSV3| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
           |$l4| |$dd0|)
         $FUNCTIONS) 
(DEFPROP |%gf_SSSSV3| |$gf_SSSSV3| NOUN) 
(DSKSETQ $NUM_XX3 '$NUM_XX3) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_XX3) 
(MREMPROP '$NUM_XX3 'ARRAY) 
(MPUTPROP '$NUM_XX3 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2. NIL NIL (((1. 3.) . |$Xi|))
      (((1. 2.) (MTIMES SIMP)
        ((MEXPT SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$Xi|)) -1.)
        |$Xi|)
       ((2. 3.) . 1.)))) 
(ADD2LNC '$NUM_XX3 $ARRAYS) 
(DSKSETQ |$usedLevels0| '|$usedLevels0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$usedLevels0| 'HASHAR) 
(MPUTPROP '|$usedLevels0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MLIST) 10.) ((MLIST) 1. 3.) ((MLIST)) ((MLIST))
              |#####|)) 
(ADD2LNC '|$usedLevels0| $ARRAYS) 
(DSKSETQ |$usedLevelsPowers0| '|$usedLevelsPowers0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$usedLevelsPowers0| 'HASHAR) 
(MPUTPROP '|$usedLevelsPowers0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MLIST) 10. 1.) ((MLIST) 1. 1. 3. 1.) ((MLIST))
              ((MLIST)) |#####|)) 
(ADD2LNC '|$usedLevelsPowers0| $ARRAYS) 
(DSKSETQ |$noAlphas0| '|$noAlphas0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$noAlphas0| 'HASHAR) 
(MPUTPROP '|$noAlphas0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA '(|#####| 1. 2. 0. 0. |#####|)) 
(ADD2LNC '|$noAlphas0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$explK0| 'HASHAR) 
(MPUTPROP '|$explK0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MTIMES SIMP) ((|$l| SIMP) 1. 10.) (($L SIMP) 1. 10.))
              ((MPLUS SIMP)
               ((MTIMES SIMP) ((|$l| SIMP) 2. 1.) (($L SIMP) 2. 1.))
               ((MTIMES SIMP) ((|$l| SIMP) 2. 3.) (($L SIMP) 2. 3.)))
              0. 0. |#####|)) 
(ADD2LNC '|$explK0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$explD0| 'HASHAR) 
(MPUTPROP '|$explD0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6. 6.) 
(FILLARRAY AAAAA
    '(|#####| |#####| |#####| |#####| |#####| |#####| |#####| |#####|
              ((MPLUS SIMP)
               ((MTIMES SIMP) (($L SIMP) 1. 10.)
                ((|$ll| SIMP) 1. 10. 2. 1.) (($L SIMP) 2. 1.))
               ((MTIMES SIMP) (($L SIMP) 1. 10.)
                ((|$ll| SIMP) 1. 10. 2. 3.) (($L SIMP) 2. 3.)))
              0. 0. |#####| |#####| |#####| |#####| 0. 0. |#####|
              |#####| |#####| |#####| |#####| 0. |#####| |#####|
              |#####| |#####| |#####| |#####| |#####| |#####| |#####|
              |#####| |#####| |#####| |#####|)) 
(ADD2LNC '|$explD0| $ARRAYS) 
(DSKSETQ |$s| '|$s|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$s|) 
(MREMPROP '|$s| 'ARRAY) 
(MPUTPROP '|$s| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 4. 1. (((4.) (|$k| SIMP) 4.))
      (((1.) (MPLUS SIMP) ((|$k| SIMP) 1.)
        ((MTIMES SIMP) ((|$d| SIMP) 1. 2.) (($X SIMP) 2.))
        ((MTIMES SIMP) ((|$d| SIMP) 1. 3.) (($X SIMP) 3.))
        ((MTIMES SIMP) ((|$d| SIMP) 1. 4.) (($X SIMP) 4.))))
      (((2.) (MPLUS SIMP) ((|$k| SIMP) 2.)
        ((MTIMES SIMP) ((|$d| SIMP) 2. 3.) (($X SIMP) 3.))
        ((MTIMES SIMP) ((|$d| SIMP) 2. 4.) (($X SIMP) 4.))))
      (((3.) (MPLUS SIMP) ((|$k| SIMP) 3.)
        ((MTIMES SIMP) ((|$d| SIMP) 3. 4.) (($X SIMP) 4.)))))) 
(ADD2LNC '|$s| $ARRAYS) 
(DSKSETQ $NUM_PP4 '$NUM_PP4) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_PP4) 
(MREMPROP '$NUM_PP4 'ARRAY) 
(MPUTPROP '$NUM_PP4 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 10. 2.
      (((2. 2.) (RAT SIMP) -3. 2.) ((4. 4.) (RAT SIMP) 1. 2.)) NIL NIL
      NIL NIL NIL
      (((1. 3.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 8. ((MTIMES SIMP) -2. |$Mt|))))
      (((2. 3.) (MTIMES SIMP) ((RAT SIMP) 1. 2.)
        ((MPLUS SIMP) -4. |$Ms| |$Mt|)))
      (((1. 1.) (RAT SIMP) -9. 2.) ((3. 3.) (RAT SIMP) 1. 2.)) NIL NIL
      NIL NIL
      (((1. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 2.)
        ((MPLUS SIMP) -1. |$Ms| |$Mt|)))
      (((2. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 2. ((MTIMES SIMP) -2. |$Mt|))))
      (((1. 2.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 12. ((MTIMES SIMP) -2. |$Ms|)))
       ((3. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))))) 
(ADD2LNC '$NUM_PP4 $ARRAYS) 
(DSKSETQ $NUM_XX4 '$NUM_XX4) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_XX4) 
(MREMPROP '$NUM_XX4 'ARRAY) 
(MPUTPROP '$NUM_XX4 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 6. 2. NIL NIL NIL NIL NIL (((1. 4.) (MEXPT SIMP) |$Xi| -1.))
      (((1. 3.) (MTIMES SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|)
        ((MEXPT SIMP)
         ((MPLUS SIMP) ((MTIMES SIMP) -1. |$Xi|)
          ((MEXPT SIMP RATSIMP) |$Xi| 2.))
         -1.))
       ((2. 4.) . 1.))
      (((1. 2.) (MEXPT SIMP) ((MPLUS SIMP) -1. |$Xi|) -1.)
       ((2. 3.) (MTIMES SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|)
        ((MEXPT SIMP)
         ((MPLUS SIMP) -1. |$om|
          ((MTIMES SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$om|))
           |$Xi|))
         -1.))
       ((3. 4.) (MTIMES SIMP) ((MEXPT SIMP) |$om| -1.)
        ((MEXPT SIMP) |$Xi| -1.) ((MPLUS SIMP) -1. |$om| |$Xi|))))) 
(ADD2LNC '$NUM_XX4 $ARRAYS) 
(DSKSETQ $INFLAG 'T) 
(DSKSETQ $K '$K) 
(DEFPROP $K $ANY MODE) 
(ADD2LNC '$K $PROPS) 
(MDEFPROP $POLYNOMIALP (NIL $VERSION 1.) $PROPS) 
(ADD2LNC '$POLYNOMIALP $PROPS) 
(DSKSETQ |$Mt| '|$Mt|) 
(RESTORE-FACTS '((($KIND) |$Mt| $INTEGER))) 
(ADD2LNC '|$Mt| $PROPS) 
(DEFPROP $R $FIXNUM MODE) 
(ADD2LNC '$R $PROPS) 
(DEFPROP $L0 $FIXNUM MODE) 
(ADD2LNC '$L0 $PROPS) 
(DEFPROP $INR_PQ $FIXNUM MODE) 
(ADD2LNC '$INR_PQ $PROPS) 
(DEFPROP $S $FIXNUM MODE) 
(ADD2LNC '$S $PROPS) 
(DEFPROP $NR $ANY MODE) 
(ADD2LNC '$NR $PROPS) 
(DEFPROP $IP $FIXNUM MODE) 
(ADD2LNC '$IP $PROPS) 
(DEFPROP $IQ $FIXNUM MODE) 
(ADD2LNC '$IQ $PROPS) 
(DEFPROP $NF0 $FIXNUM MODE) 
(ADD2LNC '$NF0 $PROPS) 
(DEFPROP $NT0 $FIXNUM MODE) 
(ADD2LNC '$NT0 $PROPS) 
(DEFPROP $C0 $FIXNUM MODE) 
(ADD2LNC '$C0 $PROPS) 
(DEFPROP $N_PQ $FIXNUM MODE) 
(ADD2LNC '$N_PQ $PROPS) 
(DEFPROP $NR0 $FIXNUM MODE) 
(ADD2LNC '$NR0 $PROPS) 
(DEFPROP $M $FIXNUM MODE) 
(ADD2LNC '$M $PROPS) 
(DEFPROP $N $FIXNUM MODE) 
(ADD2LNC '$N $PROPS) 
(DEFPROP $T $ANY MODE) 
(ADD2LNC '$T $PROPS) 
(DEFPROP $N0 $FIXNUM MODE) 
(ADD2LNC '$N0 $PROPS) 
(DEFPROP $M0 $FIXNUM MODE) 
(ADD2LNC '$M0 $PROPS) 
(DEFPROP $S0 $ANY MODE) 
(ADD2LNC '$S0 $PROPS) 
(DEFPROP $NS0 $ANY MODE) 
(ADD2LNC '$NS0 $PROPS) 
(DEFPROP $NA1 $FIXNUM MODE) 
(ADD2LNC '$NA1 $PROPS) 
(DEFPROP $NA2 $FIXNUM MODE) 
(ADD2LNC '$NA2 $PROPS) 
(DEFPROP $NA3 $FIXNUM MODE) 
(ADD2LNC '$NA3 $PROPS) 
(DEFPROP $NA4 $FIXNUM MODE) 
(ADD2LNC '$NA4 $PROPS) 
(DSKSETQ |$Ms| '|$Ms|) 
(RESTORE-FACTS '((($KIND) |$Ms| $INTEGER))) 
(ADD2LNC '|$Ms| $PROPS) 
(SETQ $LINENUM 105.) 
(SETQ *ALPHABET* (NCONC '(#\_ #\%) *ALPHABET*)) 
(DSKSETQ $CONTEXT '$INITIAL) 
(RESTORE-FACTS '((($KIND) |$Mt| $INTEGER) (($KIND) |$Ms| $INTEGER))) 

==> anc/lisp_results/S10z1TTT.lisp <==
;;; -*- Mode: LISP; package:maxima; syntax:common-lisp; -*- 
(in-package :maxima)
(DSKSETQ $%O0 '$DONE) 
(ADDLABEL '$%O0) 
(DSKSETQ $%I1 '(($BATCH) "10_exp_reggeon.v3.mat")) 
(ADDLABEL '$%I1) 
(DSKSETQ $%I2
         '(($DEFINE_VARIABLE) |$expand_reggeon_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I2) 
(DSKSETQ $%O2 'NIL) 
(ADDLABEL '$%O2) 
(DSKSETQ $%I3 '(($DEFINE_VARIABLE) |$dbg_all_terms| NIL $BOOLEAN)) 
(ADDLABEL '$%I3) 
(DSKSETQ $%O3 'NIL) 
(ADDLABEL '$%O3) 
(DSKSETQ $%I4 '(($DEFINE_VARIABLE) |$dbg_compute_levels| NIL $BOOLEAN)) 
(ADDLABEL '$%I4) 
(DSKSETQ $%O4 'NIL) 
(ADDLABEL '$%O4) 
(DSKSETQ $%I5 '(($DEFINE_VARIABLE) |$nn| 0. $INTEGER)) 
(ADDLABEL '$%I5) 
(DSKSETQ $%O5 '0.) 
(ADDLABEL '$%O5) 
(DSKSETQ $%I6 '(($KILL) |$nn|)) 
(ADDLABEL '$%I6) 
(DSKSETQ $%O6 '$DONE) 
(ADDLABEL '$%O6) 
(DSKSETQ $%I7
         '((MDEFINE) (($SET_NUMBER_OF_PARTICLE) |$nn0|)
           ((MPROG) ((MSETQ) |$nn| |$nn0|)
            (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.)
             ((MPLUS) |$nn0| 1.))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MSETQ) ((|$s| ARRAY) $R)
              ((MPLUS) ((|$k|) $R)
               (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S
                ((MPLUS) $R 1.) |$nn0|))))))) 
(ADDLABEL '$%I7) 
(DSKSETQ $%O7
         '((MDEFINE SIMP) (($SET_NUMBER_OF_PARTICLE) |$nn0|)
           ((MPROG) ((MSETQ) |$nn| |$nn0|)
            (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.)
             ((MPLUS) |$nn0| 1.))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MSETQ) ((|$s| ARRAY) $R)
              ((MPLUS) ((|$k|) $R)
               (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S
                ((MPLUS) $R 1.) |$nn0|))))))) 
(ADDLABEL '$%O7) 
(DSKSETQ $%I8
         '((MDEFINE) (($NOTZERO) $X)
           ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))) 
(ADDLABEL '$%I8) 
(DSKSETQ $%O8
         '((MDEFINE SIMP) (($NOTZERO) $X)
           ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))) 
(ADDLABEL '$%O8) 
(DSKSETQ $%I9
         '((MDEFINE)
           ((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
              ((MSETQ) $POW0
               ((MTIMES) 2.
                (($SUM)
                 (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0
                  $MAX_USED_LEVEL0)
                 $L0 2. $MAX_USED_LEVEL0)))
              ((MSETQ) $POW0
               ((MPLUS) $POW0
                (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2.
                 $MAX_USED_LEVEL0)))
              ((MCOND) |$dbg_compute_levels|
               (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T
               $FALSE)
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
            ((MRETURN) |$noAlphas0|)))) 
(ADDLABEL '$%I9) 
(DSKSETQ $%O9
         '((MDEFINE SIMP)
           ((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
              ((MSETQ) $POW0
               ((MTIMES) 2.
                (($SUM)
                 (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0
                  $MAX_USED_LEVEL0)
                 $L0 2. $MAX_USED_LEVEL0)))
              ((MSETQ) $POW0
               ((MPLUS) $POW0
                (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2.
                 $MAX_USED_LEVEL0)))
              ((MCOND) |$dbg_compute_levels|
               (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T
               $FALSE)
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
            ((MRETURN) |$noAlphas0|)))) 
(ADDLABEL '$%O9) 
(DSKSETQ $%I10
         '((MDEFINE)
           ((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevels0| ARRAY) $R)
                  (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
                   ((|$usedLevels0| ARRAY) $R)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevels0|)))) 
(ADDLABEL '$%I10) 
(DSKSETQ $%O10
         '((MDEFINE SIMP)
           ((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevels0| ARRAY) $R)
                  (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
                   ((|$usedLevels0| ARRAY) $R)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevels0|)))) 
(ADDLABEL '$%O10) 
(DSKSETQ $%I11
         '((MDEFINE)
           ((|$compute_levels_and_powers_used_no_zmV1|)
            $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
                  (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
                   ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevelsPowers0|)))) 
(ADDLABEL '$%I11) 
(DSKSETQ $%O11
         '((MDEFINE SIMP)
           ((|$compute_levels_and_powers_used_no_zmV1|)
            $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
                  (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
                   ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevelsPowers0|)))) 
(ADDLABEL '$%O11) 
(DSKSETQ $%I12
         '((MDEFINE) ((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
            ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
              ((MSETQ) |$Nlus0|
               (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
              ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
               ((MPROGN)
                ((MSETQ) $NR_PQ
                 ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R)
                  $INR_PQ))
                ((MSETQ) ((|$explK0| ARRAY) $R)
                 ((MPLUS) ((|$explK0| ARRAY) $R)
                  ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
              ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
               ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
              |$end_r_loop|))
            ((MRETURN) |$Ks_rules0|)))) 
(ADDLABEL '$%I12) 
(DSKSETQ $%O12
         '((MDEFINE SIMP) ((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
            ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
              ((MSETQ) |$Nlus0|
               (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
              ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
               ((MPROGN)
                ((MSETQ) $NR_PQ
                 ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R)
                  $INR_PQ))
                ((MSETQ) ((|$explK0| ARRAY) $R)
                 ((MPLUS) ((|$explK0| ARRAY) $R)
                  ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
              ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
               ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
              |$end_r_loop|))
            ((MRETURN) |$Ks_rules0|)))) 
(ADDLABEL '$%O12) 
(DSKSETQ $%I13
         '((MDEFINE) ((|$compute_Ds|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
            ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
             ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
              ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
               ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
                ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL
                 NIL NIL
                 ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL
                  NIL NIL NIL
                  ((MSETQ) ((|$explD0| ARRAY) $R $S)
                   ((MPLUS) ((|$explD0| ARRAY) $R $S)
                    ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
                     ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
                ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
                 (($ENDCONS)
                  ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
                  ((|$Ds_rules0| ARRAY) $R)))
                |$end_s_loop|))
              |$end_r_loop|))
            ((MRETURN) |$Ds_rules0|)))) 
(ADDLABEL '$%I13) 
(DSKSETQ $%O13
         '((MDEFINE SIMP) ((|$compute_Ds|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
            ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
             ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
              ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
               ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
                ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL
                 NIL NIL
                 ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL
                  NIL NIL NIL
                  ((MSETQ) ((|$explD0| ARRAY) $R $S)
                   ((MPLUS) ((|$explD0| ARRAY) $R $S)
                    ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
                     ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
                ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
                 (($ENDCONS)
                  ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
                  ((|$Ds_rules0| ARRAY) $R)))
                |$end_s_loop|))
              |$end_r_loop|))
            ((MRETURN) |$Ds_rules0|)))) 
(ADDLABEL '$%O13) 
(DSKSETQ $%I14
         '((MDEFINE) (($WICK) |$list_Nr0|)
           ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
            ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
            ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
            ((MSETQ) $WICK00
             ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
              ((MFACTORIAL) |$Nr0|)))
            ((MDO) $R 2. NIL NIL |$nn0| NIL
             ((MPROGN) ((MSETQ) $WICK0 0.)
              ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
              ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
                ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
                 ((MSETQ) $WICK0
                  ((MPLUS) $WICK0
                   ((MTIMES)
                    ((MQUOTIENT) 1.
                     ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
                    $CO0
                    ((MEXPT) ((|$s| ARRAY) $R)
                     ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
                 T $FALSE)))
              ((MSETQ) $WICK00 $WICK0)))
            ((MRETURN) $WICK00)))) 
(ADDLABEL '$%I14) 
(DSKSETQ $%O14
         '((MDEFINE SIMP) (($WICK) |$list_Nr0|)
           ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
            ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
            ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
            ((MSETQ) $WICK00
             ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
              ((MFACTORIAL) |$Nr0|)))
            ((MDO) $R 2. NIL NIL |$nn0| NIL
             ((MPROGN) ((MSETQ) $WICK0 0.)
              ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
              ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
                ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
                 ((MSETQ) $WICK0
                  ((MPLUS) $WICK0
                   ((MTIMES)
                    ((MQUOTIENT) 1.
                     ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
                    $CO0
                    ((MEXPT) ((|$s| ARRAY) $R)
                     ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
                 T $FALSE)))
              ((MSETQ) $WICK00 $WICK0)))
            ((MRETURN) $WICK00)))) 
(ADDLABEL '$%O14) 
(DSKSETQ $%I15
         '((MDEFINE)
           (($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
            |$Ds_rules0|)
           ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
            (($PRINT) "in computing 'Z' (do_all_term)")
            ((MSETQ) $EXPL_INT0 $INT0)
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN)
              ((MCOND) |$dbg_all_terms|
               (($PRINT)
                "in computing 'Z' (do_all_term) doing all terms for particle"
                $R)
               T $FALSE)
              ((MSETQ) $EXPL_INT0
               (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
                ((|$Ds_rules0| ARRAY) $R)))
              ((MSETQ) $NLEVELS0
               (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
              ((MCOND) |$dbg_all_terms|
               (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
              ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) " project to"
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  "^"
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.)))
                 T $FALSE)
                ((MSETQ) $EXPL_INT0
                 (($RATCOEF) $EXPL_INT0
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.))))
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
            ((MRETURN) $EXPL_INT0)))) 
(ADDLABEL '$%I15) 
(DSKSETQ $%O15
         '((MDEFINE SIMP)
           (($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
            |$Ds_rules0|)
           ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
            (($PRINT) "in computing 'Z' (do_all_term)")
            ((MSETQ) $EXPL_INT0 $INT0)
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN)
              ((MCOND) |$dbg_all_terms|
               (($PRINT)
                "in computing 'Z' (do_all_term) doing all terms for particle"
                $R)
               T $FALSE)
              ((MSETQ) $EXPL_INT0
               (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
                ((|$Ds_rules0| ARRAY) $R)))
              ((MSETQ) $NLEVELS0
               (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
              ((MCOND) |$dbg_all_terms|
               (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
              ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) " project to"
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  "^"
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.)))
                 T $FALSE)
                ((MSETQ) $EXPL_INT0
                 (($RATCOEF) $EXPL_INT0
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.))))
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
            ((MRETURN) $EXPL_INT0)))) 
(ADDLABEL '$%O15) 
(DSKSETQ $%I16
         '((MDEFINE) (($STATE2MATRIX) $STATE0 |$MaxLevel0|)
           ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
            ((MSETQ) $MAT0
             (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
              ((MPLUS) |$MaxLevel0| 1.)))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
                (($HIPOW) $STATE0 (($P) $IP $IQ)))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                ((MPLUS)
                 (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                 (($HIPOW) $STATE0 (($P) $IP $IQ))))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
            ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
             (($ERROR) "In state2matrix missing some contributions in"
              $STATE0 "since we are left with" $STATE00
              "after analysis")
             T $FALSE)
            ((MRETURN) (($COPYMATRIX) $MAT0))))) 
(ADDLABEL '$%I16) 
(DSKSETQ $%O16
         '((MDEFINE SIMP) (($STATE2MATRIX) $STATE0 |$MaxLevel0|)
           ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
            ((MSETQ) $MAT0
             (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
              ((MPLUS) |$MaxLevel0| 1.)))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
                (($HIPOW) $STATE0 (($P) $IP $IQ)))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                ((MPLUS)
                 (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                 (($HIPOW) $STATE0 (($P) $IP $IQ))))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
            ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
             (($ERROR) "In state2matrix missing some contributions in"
              $STATE0 "since we are left with" $STATE00
              "after analysis")
             T $FALSE)
            ((MRETURN) (($COPYMATRIX) $MAT0))))) 
(ADDLABEL '$%O16) 
(DSKSETQ $%I17 '((MSETQ) |$expand_reggeon_loaded| T)) 
(ADDLABEL '$%I17) 
(DSKSETQ $%O17 'T) 
(ADDLABEL '$%O17) 
(DSKSETQ $%O18
         '"/home/igor/tex/DDF_interactions/maxima.cov/SSTT/10_exp_reggeon.v3.mat") 
(ADDLABEL '$%O18) 
(DSKSETQ $%I19
         '((MCOND) ((MNOT) |$expand_reggeon_loaded|)
           (($ERROR) "Cannot batch 10_exp_reggeon") T $FALSE)) 
(ADDLABEL '$%I19) 
(DSKSETQ $%O19 'NIL) 
(ADDLABEL '$%O19) 
(DSKSETQ $%I20 '(($BATCH) "20_der.v2.mat")) 
(ADDLABEL '$%I20) 
(DSKSETQ $%I21
         '(($DEFINE_VARIABLE) |$derivatives_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I21) 
(DSKSETQ $%O21 'NIL) 
(ADDLABEL '$%O21) 
(DSKSETQ $%I22 '(($DEFINE_VARIABLE) |$dbg_wrt_lambda| NIL $BOOLEAN)) 
(ADDLABEL '$%I22) 
(DSKSETQ $%O22 'NIL) 
(ADDLABEL '$%O22) 
(DSKSETQ $%I23 '(($DEFINE_VARIABLE) |$dbg_wrt_pair| NIL $BOOLEAN)) 
(ADDLABEL '$%I23) 
(DSKSETQ $%O23 'NIL) 
(ADDLABEL '$%O23) 
(DSKSETQ $%I24 '(($DEFINE_VARIABLE) |$dbg_wrt_states| NIL $BOOLEAN)) 
(ADDLABEL '$%I24) 
(DSKSETQ $%O24 'NIL) 
(ADDLABEL '$%O24) 
(DSKSETQ $%I25 '(($DEFINE_VARIABLE) |$dbg_wrt_contract| NIL $BOOLEAN)) 
(ADDLABEL '$%I25) 
(DSKSETQ $%O25 'NIL) 
(ADDLABEL '$%O25) 
(DSKSETQ $%I26 '(($DEFINE_VARIABLE) |$dbg_scalars| NIL $BOOLEAN)) 
(ADDLABEL '$%I26) 
(DSKSETQ $%O26 'NIL) 
(ADDLABEL '$%O26) 
(DSKSETQ $%I27 '((MSETQ) $INFLAG T)) 
(ADDLABEL '$%I27) 
(DSKSETQ $%O27 'T) 
(ADDLABEL '$%O27) 
(DSKSETQ $%I28 '((MSETQ) |$NIused| 0.)) 
(ADDLABEL '$%I28) 
(DSKSETQ $%O28 '0.) 
(ADDLABEL '$%O28) 
(DSKSETQ $%I29 '((MSETQ) |$objects_with_index| ((MLIST) $LA |$Sk| $K))) 
(ADDLABEL '$%I29) 
(DSKSETQ $%O29 '((MLIST SIMP) $LA |$Sk| $K)) 
(ADDLABEL '$%O29) 
(DSKSETQ $%I30
         '((MDEFINE)
           ((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
            $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LAK)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$laSk|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $KLA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$Skla|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I30) 
(DSKSETQ $%O30
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
            $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LAK)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$laSk|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $KLA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$Skla|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O30) 
(DSKSETQ $%I31
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $NPOW0 1.)
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LAK)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$laSk|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_lambda_other|)
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $KLA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$Skla|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_other_la|)
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I31) 
(DSKSETQ $%O31
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $NPOW0 1.)
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LAK)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$laSk|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_lambda_other|)
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $KLA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$Skla|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_other_la|)
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O31) 
(DSKSETQ $%I32
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
            $TERM0)
           ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
            ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
            ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.))
            ((MSETQ) $DER0 0.)
            ((MCOND) ((MGREATERP) $LEVEL10 0.)
             ((MSETQ) $DER00
              (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0|
               $TERM0))
             T
             ((MSETQ) $DER00
              ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
            ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
            ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
             ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
              ((MDO) $NT0 1. NIL NIL $LDER00 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_pair|
                 (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
                  "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
                 T $FALSE)
                ((MSETQ) $TMP_DER0
                 (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                  (($INPART) $DER00 $NT0)))
                ((MSETQ) $DER0
                 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
             T
             ((MPROGN)
              ((MCOND) |$dbg_wrt_pair|
               (($PRINT) "    SINGLE term: take der of" $DER00
                "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
               T $FALSE)
              ((MSETQ) $DER0
               (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                $DER00))))
            ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I32) 
(DSKSETQ $%O32
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
            $TERM0)
           ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
            ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
            ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.))
            ((MSETQ) $DER0 0.)
            ((MCOND) ((MGREATERP) $LEVEL10 0.)
             ((MSETQ) $DER00
              (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0|
               $TERM0))
             T
             ((MSETQ) $DER00
              ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
            ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
            ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
             ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
              ((MDO) $NT0 1. NIL NIL $LDER00 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_pair|
                 (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
                  "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
                 T $FALSE)
                ((MSETQ) $TMP_DER0
                 (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                  (($INPART) $DER00 $NT0)))
                ((MSETQ) $DER0
                 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
             T
             ((MPROGN)
              ((MCOND) |$dbg_wrt_pair|
               (($PRINT) "    SINGLE term: take der of" $DER00
                "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
               T $FALSE)
              ((MSETQ) $DER0
               (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                $DER00))))
            ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O32) 
(DSKSETQ $%I33
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
            $TERM0)
           ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
            ((MSETQ) $MAX_USED_LEVEL0
             (($LENGTH) $ONE_STATE_IN_MATRIX0))
            ((MSETQ) |$Der0| $TERM0)
            ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
             ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
              ((MCOND)
               ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
               ((MPROGN)
                ((MDO) $N_PQ 1. NIL NIL
                 (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
                 ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
                  ((MCOND)
                   (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
                   ((MPROGN)
                    ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
                     ((MSETQ) |$tmp_Der0|
                      ((MPLUS) |$tmp_Der0|
                       (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                        ((MPLUS) $L0 ((MMINUS) 1.))
                        ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
                    ((MSETQ) |$Der0| |$tmp_Der0|))
                   T
                   ((MSETQ) |$Der0|
                    (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                     ((MPLUS) $L0 ((MMINUS) 1.))
                     ((MPLUS) $C0 ((MMINUS) 1.)) |$Der0|)))))
                |$end_loop_c0|)
               T $FALSE)))
            ((MRETURN) |$Der0|)))) 
(ADDLABEL '$%I33) 
(DSKSETQ $%O33
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
            $TERM0)
           ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
            ((MSETQ) $MAX_USED_LEVEL0
             (($LENGTH) $ONE_STATE_IN_MATRIX0))
            ((MSETQ) |$Der0| $TERM0)
            ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
             ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
              ((MCOND)
               ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
               ((MPROGN)
                ((MDO) $N_PQ 1. NIL NIL
                 (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
                 ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
                  ((MCOND)
                   (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
                   ((MPROGN)
                    ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
                     ((MSETQ) |$tmp_Der0|
                      ((MPLUS) |$tmp_Der0|
                       (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                        ((MPLUS) $L0 ((MMINUS) 1.))
                        ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
                    ((MSETQ) |$Der0| |$tmp_Der0|))
                   T
                   ((MSETQ) |$Der0|
                    (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                     ((MPLUS) $L0 ((MMINUS) 1.))
                     ((MPLUS) $C0 ((MMINUS) 1.)) |$Der0|)))))
                |$end_loop_c0|)
               T $FALSE)))
            ((MRETURN) |$Der0|)))) 
(ADDLABEL '$%O33) 
(DSKSETQ $%I34
         '((MDEFINE)
           ((|$take_derivative_wrt_scalar_stateSV1|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
            ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
              ((MPROGN)
               ((MCOND) |$dbg_scalars|
                (($PRINT) "nr0=" $NR0 "out of"
                 (($LENGTH) $SCALARS_IN_MATRIX0))
                T $FALSE)
               ((MSETQ) |$tmp_DER0| 0.)
               ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
                ((MPROGN)
                 (($PRINT) "before length(DER0) is"
                  (($LENGTH) |$der0|))
                 ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
                  ((MSETQ) |$tmp_DER0|
                   ((MPLUS) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
                 ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
                T
                ((MPROGN)
                 ((MCOND) |$dbg_scalars|
                  (($PRINT) "SINGLE term " |$der0| "derivative wrt r="
                   $NR0 "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0)
                   "with nr=" $NR0)
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)))
              T $FALSE))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%I34) 
(DSKSETQ $%O34
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_scalar_stateSV1|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
            ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
              ((MPROGN)
               ((MCOND) |$dbg_scalars|
                (($PRINT) "nr0=" $NR0 "out of"
                 (($LENGTH) $SCALARS_IN_MATRIX0))
                T $FALSE)
               ((MSETQ) |$tmp_DER0| 0.)
               ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
                ((MPROGN)
                 (($PRINT) "before length(DER0) is"
                  (($LENGTH) |$der0|))
                 ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
                  ((MSETQ) |$tmp_DER0|
                   ((MPLUS) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
                 ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
                T
                ((MPROGN)
                 ((MCOND) |$dbg_scalars|
                  (($PRINT) "SINGLE term " |$der0| "derivative wrt r="
                   $NR0 "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0)
                   "with nr=" $NR0)
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)))
              T $FALSE))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%O34) 
(DSKSETQ $%I35
         '((MDEFINE)
           ((|$take_derivative_wrt_scalar_stateSV2|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
            ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
             ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
              (($PRINT)
               "in take_derivative_wrt_scalar_stateSV2 acting on" $LT0
               "terms")
              ((MDO) $NT0 1. NIL NIL $LT0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_states|
                 (($PRINT)
                  "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                  $NT0 "out of" $LT0 "now there are"
                  ((MCOND) ((MNOT) (($NUMBERP) |$der0|))
                   (($LENGTH) |$der0|) T 0.)
                  "terms")
                 T
                 ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                   $NT0 "(step 100) out of" $LT0)
                  T $FALSE))
                ((MSETQ) |$NIused| 0.)
                ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
                ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
                 NIL
                 ((MCOND)
                  ((MNOT)
                   ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                  ((MPROGN)
                   ((MSETQ) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
                   |$end_nr_loop|)
                  T $FALSE))
                ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
                |$end_t0_loop|)))
             T
             ((MPROGN) ((MSETQ) |$der0| $TERM0)
              ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
               NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                ((MPROGN)
                 ((MCOND) |$dbg_wrt_states|
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
                   |$der0| "derivative wrt r=" $NR0 "and"
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)
                T $FALSE))))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%I35) 
(DSKSETQ $%O35
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_scalar_stateSV2|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
            ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
             ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
              (($PRINT)
               "in take_derivative_wrt_scalar_stateSV2 acting on" $LT0
               "terms")
              ((MDO) $NT0 1. NIL NIL $LT0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_states|
                 (($PRINT)
                  "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                  $NT0 "out of" $LT0 "now there are"
                  ((MCOND) ((MNOT) (($NUMBERP) |$der0|))
                   (($LENGTH) |$der0|) T 0.)
                  "terms")
                 T
                 ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                   $NT0 "(step 100) out of" $LT0)
                  T $FALSE))
                ((MSETQ) |$NIused| 0.)
                ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
                ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
                 NIL
                 ((MCOND)
                  ((MNOT)
                   ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                  ((MPROGN)
                   ((MSETQ) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
                   |$end_nr_loop|)
                  T $FALSE))
                ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
                |$end_t0_loop|)))
             T
             ((MPROGN) ((MSETQ) |$der0| $TERM0)
              ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
               NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                ((MPROGN)
                 ((MCOND) |$dbg_wrt_states|
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
                   |$der0| "derivative wrt r=" $NR0 "and"
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)
                T $FALSE))))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%O35) 
(DSKSETQ $%I36
         '((MDEFINE) (($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0)
           ((MPROG)
            ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0
             $NPOW0 $OP0 $IND0 $NFAC0 $NR0 $NS0)
            ((MSETQ) $UTERM00 $UTERM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
             ((MRETURN) $UTERM0) T $FALSE)
            ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
            ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_contract|
               (($PRINT) "      Exam" $FAC0) T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
                ((MCOND)
                 ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
                  ((MNOT) ((MEQUAL) $NPOW0 2.)))
                 (($ERROR) "the power must be 2!! wrong term=" $UTERM0)
                 T $FALSE)
                ((MCOND)
                 ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
                 ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MCOND) ((MEQUAL) $OP0 $LA)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 |$Sk|)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 $K)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE))
               T
               ((MCOND)
                ((MAND) $ISOP0
                 (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
                ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
                 ((MCOND)
                  ((MNOT)
                   (($IS)
                    ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
                  ((MPROGN)
                   ((MSETQ) $OTHERFAC0
                    (($ASSOC) $IND0 $LIST_INDEX_FACS0))
                   ((MSETQ) $NR0 (($INPART) $FAC0 1.))
                   ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
                   ((MCOND) ((MLEQP) $NR0 $NS0)
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $FAC0 0.)
                        (($INPART) $OTHERFAC0 0.))
                       $NR0 (($INPART) $FAC0 2.) $NS0
                       (($INPART) $OTHERFAC0 2.))))
                    T
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $OTHERFAC0 0.)
                        (($INPART) $FAC0 0.))
                       $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                       (($INPART) $FAC0 2.)))))
                   ((MSETQ) $LIST_INDEX_FACS0
                    (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0)
                     $LIST_INDEX_FACS0)))
                  T
                  ((MSETQ) $LIST_INDEX_FACS0
                   (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
                T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
              |$end_fac_loop|))
            ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
             ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
            ((MRETURN) $CTERM0)))) 
(ADDLABEL '$%I36) 
(DSKSETQ $%O36
         '((MDEFINE SIMP) (($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0)
           ((MPROG)
            ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0
             $NPOW0 $OP0 $IND0 $NFAC0 $NR0 $NS0)
            ((MSETQ) $UTERM00 $UTERM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
             ((MRETURN) $UTERM0) T $FALSE)
            ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
            ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_contract|
               (($PRINT) "      Exam" $FAC0) T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
                ((MCOND)
                 ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
                  ((MNOT) ((MEQUAL) $NPOW0 2.)))
                 (($ERROR) "the power must be 2!! wrong term=" $UTERM0)
                 T $FALSE)
                ((MCOND)
                 ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
                 ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MCOND) ((MEQUAL) $OP0 $LA)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 |$Sk|)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 $K)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE))
               T
               ((MCOND)
                ((MAND) $ISOP0
                 (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
                ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
                 ((MCOND)
                  ((MNOT)
                   (($IS)
                    ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
                  ((MPROGN)
                   ((MSETQ) $OTHERFAC0
                    (($ASSOC) $IND0 $LIST_INDEX_FACS0))
                   ((MSETQ) $NR0 (($INPART) $FAC0 1.))
                   ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
                   ((MCOND) ((MLEQP) $NR0 $NS0)
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $FAC0 0.)
                        (($INPART) $OTHERFAC0 0.))
                       $NR0 (($INPART) $FAC0 2.) $NS0
                       (($INPART) $OTHERFAC0 2.))))
                    T
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $OTHERFAC0 0.)
                        (($INPART) $FAC0 0.))
                       $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                       (($INPART) $FAC0 2.)))))
                   ((MSETQ) $LIST_INDEX_FACS0
                    (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0)
                     $LIST_INDEX_FACS0)))
                  T
                  ((MSETQ) $LIST_INDEX_FACS0
                   (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
                T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
              |$end_fac_loop|))
            ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
             ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
            ((MRETURN) $CTERM0)))) 
(ADDLABEL '$%O36) 
(DSKSETQ $%I37
         '((MDEFINE) (($CONTRACT_PAIRS) |$utermS0|)
           ((MPROG) ((MLIST) $SUM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
             ((MPROGN) ((MSETQ) $SUM0 0.)
              ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
               ((MSETQ) $SUM0
                ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
             T
             ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
            ((MRETURN) $SUM0)))) 
(ADDLABEL '$%I37) 
(DSKSETQ $%O37
         '((MDEFINE SIMP) (($CONTRACT_PAIRS) |$utermS0|)
           ((MPROG) ((MLIST) $SUM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
             ((MPROGN) ((MSETQ) $SUM0 0.)
              ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
               ((MSETQ) $SUM0
                ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
             T
             ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
            ((MRETURN) $SUM0)))) 
(ADDLABEL '$%O37) 
(DSKSETQ $%I38 '((MSETQ) |$derivatives_loaded| T)) 
(ADDLABEL '$%I38) 
(DSKSETQ $%O38 'T) 
(ADDLABEL '$%O38) 
(DSKSETQ $%O39
         '"/home/igor/tex/DDF_interactions/maxima.cov/SSTT/20_der.v2.mat") 
(ADDLABEL '$%O39) 
(DSKSETQ $%I40
         '((MCOND) ((MNOT) |$derivatives_loaded|)
           (($ERROR) "Cannot batch 20_der") T $FALSE)) 
(ADDLABEL '$%I40) 
(DSKSETQ $%O40 'NIL) 
(ADDLABEL '$%O40) 
(DSKSETQ $%I41 '(($BATCH) "39_aux_functions_for_amplitudes.v0.mat")) 
(ADDLABEL '$%I41) 
(DSKSETQ $%I42 '(($DEFINE_VARIABLE) |$compute_pp_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I42) 
(DSKSETQ $%O42 'NIL) 
(ADDLABEL '$%O42) 
(DSKSETQ $%I43 '(($DEFINE_VARIABLE) $AP 2. $INTEGER)) 
(ADDLABEL '$%I43) 
(DSKSETQ $%O43 '2.) 
(ADDLABEL '$%O43) 
(DSKSETQ $%I44
         '((MDEFINE) (($TRUE_XX) $R $S)
           ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))) 
(ADDLABEL '$%I44) 
(DSKSETQ $%O44
         '((MDEFINE SIMP) (($TRUE_XX) $R $S)
           ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))) 
(ADDLABEL '$%O44) 
(DSKSETQ $%I45
         '((MDEFINE) ((|$otherN|) $M $N)
           ((MCOND)
            ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
             ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
            3. T
            ((MCOND)
             ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
              ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
             2. T
             ((MCOND)
              ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
               ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
              1. T $FALSE))))) 
(ADDLABEL '$%I45) 
(DSKSETQ $%O45
         '((MDEFINE SIMP) ((|$otherN|) $M $N)
           ((MCOND)
            ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
             ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
            3. T
            ((MCOND)
             ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
              ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
             2. T
             ((MCOND)
              ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
               ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
              1. T $FALSE))))) 
(ADDLABEL '$%O45) 
(DSKSETQ $%I46
         '((MDEFINE) (($COMPUTE_PP3) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MDO) $N 1. NIL NIL |$nn| NIL
              ((MCOND) ((MEQUAL) $M $N)
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
                 $AP))
               T
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
                 ((MPLUS)
                  ((MPLUS) 1.
                   ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))) 
(ADDLABEL '$%I46) 
(DSKSETQ $%O46
         '((MDEFINE SIMP) (($COMPUTE_PP3) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MDO) $N 1. NIL NIL |$nn| NIL
              ((MCOND) ((MEQUAL) $M $N)
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
                 $AP))
               T
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
                 ((MPLUS)
                  ((MPLUS) 1.
                   ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))) 
(ADDLABEL '$%O46) 
(DSKSETQ $%I47
         '((MDEFINE) (($PP3ONSHELL) $M $N) (($NUM_PP3 ARRAY) $M $N))) 
(ADDLABEL '$%I47) 
(DSKSETQ $%O47
         '((MDEFINE SIMP) (($PP3ONSHELL) $M $N)
           (($NUM_PP3 ARRAY) $M $N))) 
(ADDLABEL '$%O47) 
(DSKSETQ $%I48
         '((MSETQ) (($NUM_XX3 ARRAY) 1. 2.)
           ((MQUOTIENT) |$Xi| ((MPLUS) 1. ((MMINUS) |$Xi|))))) 
(ADDLABEL '$%I48) 
(DSKSETQ $%O48
         '((MTIMES SIMP)
           ((MEXPT SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$Xi|))
            -1.)
           |$Xi|)) 
(ADDLABEL '$%O48) 
(DSKSETQ $%I49 '((MSETQ) (($NUM_XX3 ARRAY) 1. 3.) |$Xi|)) 
(ADDLABEL '$%I49) 
(DSKSETQ $%O49 '|$Xi|) 
(ADDLABEL '$%O49) 
(DSKSETQ $%I50 '((MSETQ) (($NUM_XX3 ARRAY) 2. 3.) 1.)) 
(ADDLABEL '$%I50) 
(DSKSETQ $%O50 '1.) 
(ADDLABEL '$%O50) 
(DSKSETQ $%I51
         '((MDEFINE) (($TRUE_GF_XX3) $R $S) (($NUM_XX3 ARRAY) $R $S))) 
(ADDLABEL '$%I51) 
(DSKSETQ $%O51
         '((MDEFINE SIMP) (($TRUE_GF_XX3) $R $S)
           (($NUM_XX3 ARRAY) $R $S))) 
(ADDLABEL '$%O51) 
(DSKSETQ $%I52
         '((MDEFINE) (($GF_XX3) $M $N)
           ((MCOND) ((MEQUAL) $M 1.) |$x1| T
            ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
             ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
              |$x3|))))) 
(ADDLABEL '$%I52) 
(DSKSETQ $%O52
         '((MDEFINE SIMP) (($GF_XX3) $M $N)
           ((MCOND) ((MEQUAL) $M 1.) |$x1| T
            ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
             ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
              |$x3|))))) 
(ADDLABEL '$%O52) 
(DSKSETQ $%I53
         '((MDEFINE) (($COMPUTE_PP4) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
              ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
               $AP)))
            ((MSETQ) |$Mu|
             ((MPLUS)
              ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
              ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
            ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))) 
(ADDLABEL '$%I53) 
(DSKSETQ $%O53
         '((MDEFINE SIMP) (($COMPUTE_PP4) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
              ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
               $AP)))
            ((MSETQ) |$Mu|
             ((MPLUS)
              ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
              ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
            ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))) 
(ADDLABEL '$%O53) 
(DSKSETQ $%I54
         '((MDEFINE) (($PP4ONSHELL) $M $N) (($NUM_PP4 ARRAY) $M $N))) 
(ADDLABEL '$%I54) 
(DSKSETQ $%O54
         '((MDEFINE SIMP) (($PP4ONSHELL) $M $N)
           (($NUM_PP4 ARRAY) $M $N))) 
(ADDLABEL '$%O54) 
(DSKSETQ $%I55
         '((MDEFINE) (($COMPUTE_XX4))
           ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
            (($REMARRAY) $NUM_XX4)
            ((MSETQ) $GF_X_RULES
             ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
              ((MEQUAL) |$om|
               ((MQUOTIENT)
                ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
                 (($XX) 1. 3.))
                (($XX) 2. 4.)))))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
              ((MEQUAL)
               ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.)
                (($XX) 2. 4.))
               ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
            ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
            ((MSETQ) $SO_X13
             (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
            ((MSETQ) $XX4_LIST
             (($MAKELIST)
              (($MAKELIST)
               ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S))
               $S ((MPLUS) $R 1.) |$nn|)
              $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
            ((MSETQ) $XX4_LIST
             (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
            ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
            ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
             (($MAP) ":" ((MLIST) (($LHS) $GFXX0))
              ((MLIST) (($RHS) $GFXX0))))
            ((MSETQ) |$dx3_dOM|
             (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
            ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES))
            |$xx4_done|))) 
(ADDLABEL '$%I55) 
(DSKSETQ $%O55
         '((MDEFINE SIMP) (($COMPUTE_XX4))
           ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
            (($REMARRAY) $NUM_XX4)
            ((MSETQ) $GF_X_RULES
             ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
              ((MEQUAL) |$om|
               ((MQUOTIENT)
                ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
                 (($XX) 1. 3.))
                (($XX) 2. 4.)))))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
              ((MEQUAL)
               ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.)
                (($XX) 2. 4.))
               ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
            ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
            ((MSETQ) $SO_X13
             (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
            ((MSETQ) $XX4_LIST
             (($MAKELIST)
              (($MAKELIST)
               ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S))
               $S ((MPLUS) $R 1.) |$nn|)
              $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
            ((MSETQ) $XX4_LIST
             (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
            ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
            ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
             (($MAP) ":" ((MLIST) (($LHS) $GFXX0))
              ((MLIST) (($RHS) $GFXX0))))
            ((MSETQ) |$dx3_dOM|
             (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
            ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES))
            |$xx4_done|))) 
(ADDLABEL '$%O55) 
(DSKSETQ $%I56
         '((MDEFINE) (($TRUE_GF_XX4) $R $S) (($NUM_XX4 ARRAY) $R $S))) 
(ADDLABEL '$%I56) 
(DSKSETQ $%O56
         '((MDEFINE SIMP) (($TRUE_GF_XX4) $R $S)
           (($NUM_XX4 ARRAY) $R $S))) 
(ADDLABEL '$%O56) 
(DSKSETQ $%I57
         '((MDEFINE) ((|$check_cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
              ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
              ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
              ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
              ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
              ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
              ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
              ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
              ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
              ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%I57) 
(DSKSETQ $%O57
         '((MDEFINE SIMP) ((|$check_cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
              ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
              ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
              ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
              ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
              ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
              ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
              ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
              ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
              ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%O57) 
(DSKSETQ $%I58
         '((MDEFINE) ((|$cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%I58) 
(DSKSETQ $%O58
         '((MDEFINE SIMP) ((|$cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%O58) 
(DSKSETQ $%I59
         '((MDEFINE) ((|$check_cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%I59) 
(DSKSETQ $%O59
         '((MDEFINE SIMP) ((|$check_cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%O59) 
(DSKSETQ $%I60
         '((MDEFINE) ((|$cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%I60) 
(DSKSETQ $%O60
         '((MDEFINE SIMP) ((|$cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%O60) 
(DSKSETQ $%I61
         '((MDEFINE) ((|$check_swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%I61) 
(DSKSETQ $%O61
         '((MDEFINE SIMP) ((|$check_swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%O61) 
(DSKSETQ $%I62
         '((MDEFINE) ((|$swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%I62) 
(DSKSETQ $%O62
         '((MDEFINE SIMP) ((|$swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%O62) 
(DSKSETQ $%I63
         '((MDEFINE) ((|$swap_gfA_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|))) $AMP00)))) 
(ADDLABEL '$%I63) 
(DSKSETQ $%O63
         '((MDEFINE SIMP) ((|$swap_gfA_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|))) $AMP00)))) 
(ADDLABEL '$%O63) 
(DSKSETQ $%I64
         '((MDEFINE) (($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|)
           ((MPROG) ((MSETQ) |$nn| 4.)
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
            ((MSETQ) $GH_00
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) $GH_0P
             (($FACTOR)
              (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_0p|
             (($FACTOR)
              (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_pp|
             (($FACTOR)
              (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.)
               ((MEQUAL) |$Mt| 0.))))
            ((MSETQ) |$gh_TTT0|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTT|
             (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))) 
(ADDLABEL '$%I64) 
(DSKSETQ $%O64
         '((MDEFINE SIMP) (($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|)
           ((MPROG) ((MSETQ) |$nn| 4.)
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
            ((MSETQ) $GH_00
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) $GH_0P
             (($FACTOR)
              (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_0p|
             (($FACTOR)
              (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_pp|
             (($FACTOR)
              (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.)
               ((MEQUAL) |$Mt| 0.))))
            ((MSETQ) |$gh_TTT0|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTT|
             (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))) 
(ADDLABEL '$%O64) 
(DSKSETQ $%I65 '((MSETQ) |$compute_pp_loaded| T)) 
(ADDLABEL '$%I65) 
(DSKSETQ $%O65 'T) 
(ADDLABEL '$%O65) 
(DSKSETQ $%O66
         '"/home/igor/tex/DDF_interactions/maxima.cov/SSTT/39_aux_functions_for_amplitudes.v0.mat") 
(ADDLABEL '$%O66) 
(DSKSETQ $%I67
         '((MCOND) ((MNOT) |$compute_pp_loaded|)
           (($ERROR) "Cannot batch 39_aux_functions_for_amplitudes") T
           $FALSE)) 
(ADDLABEL '$%I67) 
(DSKSETQ $%O67 'NIL) 
(ADDLABEL '$%O67) 
(DSKSETQ $%I68 '(($BATCH) "32_compute_4pts_amplitude.v0.3.mat")) 
(ADDLABEL '$%I68) 
(DSKSETQ $%I69 '(($DEFINE_VARIABLE) |$amp_4pts_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I69) 
(DSKSETQ $%O69 'NIL) 
(ADDLABEL '$%O69) 
(DSKSETQ $%I70
         '((MDEFINE) (($ORDERXX) $R $S)
           ((MCOND) ((MEQUAL) $R $S) 0. T
            ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
             ((MMINUS) (($XX) $S $R)))))) 
(ADDLABEL '$%I70) 
(DSKSETQ $%O70
         '((MDEFINE SIMP) (($ORDERXX) $R $S)
           ((MCOND) ((MEQUAL) $R $S) 0. T
            ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
             ((MMINUS) (($XX) $S $R)))))) 
(ADDLABEL '$%O70) 
(DSKSETQ $%I71
         '((MDEFINE) (($ORDERPP) $R $S)
           ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))) 
(ADDLABEL '$%I71) 
(DSKSETQ $%O71
         '((MDEFINE SIMP) (($ORDERPP) $R $S)
           ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))) 
(ADDLABEL '$%O71) 
(DSKSETQ $%I72
         '((MDEFINE) (($TRUE_KK) $R $M $S $N)
           ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))) 
(ADDLABEL '$%I72) 
(DSKSETQ $%O72
         '((MDEFINE SIMP) (($TRUE_KK) $R $M $S $N)
           ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))) 
(ADDLABEL '$%O72) 
(DSKSETQ $%I73
         '((MDEFINE) ((|$true_Skk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%I73) 
(DSKSETQ $%O73
         '((MDEFINE SIMP) ((|$true_Skk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%O73) 
(DSKSETQ $%I74
         '((MDEFINE) ((|$true_kSk|) $S $N $R $M)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%I74) 
(DSKSETQ $%O74
         '((MDEFINE SIMP) ((|$true_kSk|) $S $N $R $M)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%O74) 
(DSKSETQ $%I75
         '((MDEFINE) ((|$true_SkSk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
            (($SUM)
             (($SUM)
              ((MTIMES) (($ORDERPP) $T $U)
               ((MEXPT) (($ORDERXX) $R $T) $M)
               ((MEXPT) (($ORDERXX) $S $U) $N))
              $T 1. |$nn|)
             $U 1. |$nn|)))) 
(ADDLABEL '$%I75) 
(DSKSETQ $%O75
         '((MDEFINE SIMP) ((|$true_SkSk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
            (($SUM)
             (($SUM)
              ((MTIMES) (($ORDERPP) $T $U)
               ((MEXPT) (($ORDERXX) $R $T) $M)
               ((MEXPT) (($ORDERXX) $S $U) $N))
              $T 1. |$nn|)
             $U 1. |$nn|)))) 
(ADDLABEL '$%O75) 
(DSKSETQ $%I76
         '((MDEFINE) (($FROM_STATE_TO_ADDEND_LIST) $STATE0)
           ((MPROG)
            ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T
             $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
             ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
            ((MSETQ) $LIST0
             (($MAKELIST) (($INPART) $STATE0 $T) $T 1.
              (($LENGTH) $STATE0)))
            ((MRETURN) $LIST0)))) 
(ADDLABEL '$%I76) 
(DSKSETQ $%O76
         '((MDEFINE SIMP) (($FROM_STATE_TO_ADDEND_LIST) $STATE0)
           ((MPROG)
            ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T
             $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
             ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
            ((MSETQ) $LIST0
             (($MAKELIST) (($INPART) $STATE0 $T) $T 1.
              (($LENGTH) $STATE0)))
            ((MRETURN) $LIST0)))) 
(ADDLABEL '$%O76) 
(DSKSETQ $%I77
         '((MDEFINE)
           (($EXTRACT_AND_NORMALIZE_COEFFS)
            $LIST_OF_LISTS_OF_SUBSTATES0)
           ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
            ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
              ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
               ((MPROGN) ((MSETQ) $S00 $S0)
                ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                 ((MPROGN)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)))
                ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
                 ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                  ((MPROGN)
                   ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
                   ((MCOND) ((MGREATERP) $POW0 0.)
                    ((MSETQ) $S00
                     ((MTIMES)
                      ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                      ((MEXPT)
                       ((MQUOTIENT)
                        ((MQUOTIENT) ((MMINUS) 1.)
                         ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                        ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                       $POW0)))
                    T $FALSE))))
                ((MCOND)
                 ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
                  ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
                 (($ERROR)
                  "extract_and_normalize_coeffs cannot compute normalized coeff from"
                  $S0 "left over is" $S00)
                 T $FALSE)
                ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
              ((MSETQ) $COEFFS_LIST0
               (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
            ((MRETURN) $COEFFS_LIST0)))) 
(ADDLABEL '$%I77) 
(DSKSETQ $%O77
         '((MDEFINE SIMP)
           (($EXTRACT_AND_NORMALIZE_COEFFS)
            $LIST_OF_LISTS_OF_SUBSTATES0)
           ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
            ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
              ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
               ((MPROGN) ((MSETQ) $S00 $S0)
                ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                 ((MPROGN)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)))
                ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
                 ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                  ((MPROGN)
                   ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
                   ((MCOND) ((MGREATERP) $POW0 0.)
                    ((MSETQ) $S00
                     ((MTIMES)
                      ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                      ((MEXPT)
                       ((MQUOTIENT)
                        ((MQUOTIENT) ((MMINUS) 1.)
                         ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                        ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                       $POW0)))
                    T $FALSE))))
                ((MCOND)
                 ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
                  ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
                 (($ERROR)
                  "extract_and_normalize_coeffs cannot compute normalized coeff from"
                  $S0 "left over is" $S00)
                 T $FALSE)
                ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
              ((MSETQ) $COEFFS_LIST0
               (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
            ((MRETURN) $COEFFS_LIST0)))) 
(ADDLABEL '$%O77) 
(DSKSETQ $%I78
         '((MDEFINE) ((|$amplitudeN4V1|) $STATES_LIST0)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) |$Partials0|
                  (($ENDCONS)
                   ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                    $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                   |$Partials0|))
                 ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I78) 
(DSKSETQ $%O78
         '((MDEFINE SIMP) ((|$amplitudeN4V1|) $STATES_LIST0)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) |$Partials0|
                  (($ENDCONS)
                   ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                    $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                   |$Partials0|))
                 ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O78) 
(DSKSETQ $%I79
         '((MDEFINE)
           ((|$amplitudeN4V1_list|) $STATES_LIST0
            $CHECKPOINT_SAVE_FILENAME)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MPROGN)
              ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
               ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
                ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                 ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                  (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                   "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                   (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                   (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                   "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                   "s")
                  ((MSETQ) $LIST_OF_SUBSTATES0
                   ((MLIST)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                  (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                  ((MSETQ) $SL0
                   (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                    $LIST_OF_SUBSTATES0))
                  ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                  ((MSETQ) $NAS_LIST0
                   (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                  ((MSETQ) $US0
                   ((|$compute_levels_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS0
                   ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS_LIST0
                   (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                  ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                  ((MSETQ) $EI0
                   (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                    $DS_RULES0))
                  ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                  ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Computed the expression on which we must act with derivatives in"
                   ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                  ((MSETQ) $PARTIAL_AMP0
                   ((MTIMES)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
                    ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                     $EX_EI0)))
                  ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Taken the derivatives and computed the partial amplitude in"
                   ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                   "s")
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                    |$Partials0|))
                  |$end_3_loops|))))
              (($SAVE)
               (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_"
                (($STRING) $NA1) ".lisp")
               $NA1 $STATES_LIST0 |$Partials0|)
              |$end_na1_loop|))
            ((MRETURN) |$Partials0|)))) 
(ADDLABEL '$%I79) 
(DSKSETQ $%O79
         '((MDEFINE SIMP)
           ((|$amplitudeN4V1_list|) $STATES_LIST0
            $CHECKPOINT_SAVE_FILENAME)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MPROGN)
              ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
               ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
                ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                 ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                  (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                   "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                   (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                   (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                   "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                   "s")
                  ((MSETQ) $LIST_OF_SUBSTATES0
                   ((MLIST)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                  (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                  ((MSETQ) $SL0
                   (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                    $LIST_OF_SUBSTATES0))
                  ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                  ((MSETQ) $NAS_LIST0
                   (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                  ((MSETQ) $US0
                   ((|$compute_levels_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS0
                   ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS_LIST0
                   (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                  ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                  ((MSETQ) $EI0
                   (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                    $DS_RULES0))
                  ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                  ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Computed the expression on which we must act with derivatives in"
                   ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                  ((MSETQ) $PARTIAL_AMP0
                   ((MTIMES)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
                    ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                     $EX_EI0)))
                  ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Taken the derivatives and computed the partial amplitude in"
                   ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                   "s")
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                    |$Partials0|))
                  |$end_3_loops|))))
              (($SAVE)
               (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_"
                (($STRING) $NA1) ".lisp")
               $NA1 $STATES_LIST0 |$Partials0|)
              |$end_na1_loop|))
            ((MRETURN) |$Partials0|)))) 
(ADDLABEL '$%O79) 
(DSKSETQ $%I80
         '((MDEFINE)
           ((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                  (($RATSIMP)
                   (($EV) $FINAL_PARTIAL_AMP0
                    ((MEQUAL) $PP $PP4ONSHELL)
                    ((MEQUAL) $XX $TRUE_GF_XX4))))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I80) 
(DSKSETQ $%O80
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                  (($RATSIMP)
                   (($EV) $FINAL_PARTIAL_AMP0
                    ((MEQUAL) $PP $PP4ONSHELL)
                    ((MEQUAL) $XX $TRUE_GF_XX4))))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O80) 
(DSKSETQ $%I81
         '((MDEFINE)
           ((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I81) 
(DSKSETQ $%O81
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O81) 
(DSKSETQ $%I82
         '((MDEFINE)
           ((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratexpand the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
                  "terms")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I82) 
(DSKSETQ $%O82
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratexpand the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
                  "terms")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O82) 
(DSKSETQ $%I83 '((MSETQ) |$amp_4pts_loaded| T)) 
(ADDLABEL '$%I83) 
(DSKSETQ $%O83 'T) 
(ADDLABEL '$%O83) 
(DSKSETQ $%O84
         '"/home/igor/tex/DDF_interactions/maxima.cov/SSTT/32_compute_4pts_amplitude.v0.3.mat") 
(ADDLABEL '$%O84) 
(DSKSETQ $%I85
         '((MCOND) ((MNOT) |$amp_4pts_loaded|)
           (($ERROR) "Cannot batch 32_compute_4pts_amplitude") T
           $FALSE)) 
(ADDLABEL '$%I85) 
(DSKSETQ $%O85 'NIL) 
(ADDLABEL '$%O85) 
(DSKSETQ $%I86 '(($BATCH) "40_define_test_states.v1.mat")) 
(ADDLABEL '$%I86) 
(DSKSETQ $%I87
         '((MDEFINE) ((|$SetStates|) |$dd0|)
           ((MPROG) ((MSETQ) |$Lev0| 2.)
            ((MSETQ) |$Null2|
             (($EV)
              ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
               ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
               ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
               ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 3.)
            ((MSETQ) |$Null3|
             (($EV)
              ((MPLUS)
               ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.)
                |$dd|)
               ((MMINUS)
                ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.)
                 |$dd|))
               ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
               ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 0.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 3.))
               ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$dd| |$dd0|)))
            ((MSETQ) |$Lev0| 4.)
            ((MSETQ) |$S4z|
             ((MPLUS) ((MTIMES) 375. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 888. (($P) 3. 1.)))
              ((MTIMES) ((MMINUS) 23.) (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 22968. (($P) 2. 2.))
              ((MTIMES) 138. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1452.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 1800. ((MEXPT) (($P) 1. 1.) 2.))))
            ((MSETQ) |$S4m|
             ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
              ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 2268. (($P) 2. 2.))
              ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
              ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S4r1|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.) |$d|)
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.))
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 4.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r2|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.)
                |$d|)
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 4. 0.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
               ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r3|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 3. 1.))
               ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.))
               ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1|
             (($EV)
              ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
               ((MTIMES) 624. (($P) 3. 1.))
               ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 936. (($P) 2. 2.))
               ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES)
                ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
                 ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
            ((MSETQ) |$Null4r2|
             ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
              ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 4050. (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null4g|
             (($EV)
              ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|)
                2.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                8.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
                6.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|)
                72.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
               ((MTIMES) 6. (($P) 3. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
               ((MTIMES) 3. (($P) 2. 2.))
               ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
               ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
               ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
               ((MQUOTIENT)
                ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
                6.)
               ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4cr|
             ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
              ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null6r16|
             ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
              ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
              ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 3074625000. (($P) 3. 3.))
              ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.))
              ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
              ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
            ((MSETQ) |$S6m|
             ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
              ((MTIMES) 28320. (($P) 5. 1.))
              ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 82400. (($P) 3. 3.))
              ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S6z|
             ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
              ((MTIMES) 1177320. (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
              ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 929500. (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
            ((MSETQ) |$N6g|
             (($EV)
              ((MPLUS)
               ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
               ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
               ((MQUOTIENT)
                ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|))
                4.)
               ((MQUOTIENT)
                ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|) 168.)
               ((MQUOTIENT)
                ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)
                 |$d|)
                280.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
               ((MQUOTIENT)
                ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MMINUS)
                 ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|) 378.)
               ((MQUOTIENT)
                ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
                 |$d|)
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.)
                 |$d|)
                945.)
               ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|) 2520.)
               ((MQUOTIENT)
                ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                140.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)
                 |$d|)
                252.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|) 7560.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.)))
                18.)
               ((MTIMES) 110. (($P) 5. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
               ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
               ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.))
                12.)
               ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
               ((MQUOTIENT)
                ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.))
                70.)
               ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
               ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.))
                7.)
               ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
               ((MQUOTIENT)
                ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.))
                54.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.))
                6.)
               ((MQUOTIENT)
                ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.)
                 (($P) 3. 0.))
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.)
                 (($P) 3. 0.))
                3780.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
                14.)
               ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
               ((MQUOTIENT)
                ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
                28.)
               ((MQUOTIENT)
                ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.))
                45.)
               ((MQUOTIENT)
                ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.))
                280.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
                 (($P) 2. 0.))
                140.)
               ((MQUOTIENT)
                ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.))
                630.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 1. 1.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
                37800.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 8.) ((MSETQ) |$S8m1| 0.)
            ((MSETQ) |$S8m2| 0.)
            ((MSETQ) |$S8z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
              ((MTIMES) 419373360. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 6188984592. (($P) 5. 3.))
              ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 20048000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 8144150. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 23738400. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
              ((MTIMES) 359941680. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 5264441616. (($P) 5. 3.))
              ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 17416000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6809950. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 20437200. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S10z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
              ((MTIMES) 94471732800. (($P) 9. 1.))
              ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 1017474393600. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1805580000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
              ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.)
               (($P) 6. 1.))
              ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 607282147584. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 20082748000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 36082698000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 23408646912.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 28894320000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 771289485750.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 11311477275. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 612360000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 575909838000.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 816480000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 27552406000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 34574400000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 11854080000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 40166544600. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 2. 2.))))
            ((MSETQ) |$S10z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
              ((MTIMES) 65112321600. (($P) 9. 1.))
              ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 690708211200. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 7. 1.))
              ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
              ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 2261880000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 6. 0.))
              ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 376838832384. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 3.))
              ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 2.))
              ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 11114538000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 24356973312.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.)
               (($P) 4. 4.))
              ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6161648325.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 14804370000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
              ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1210524000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6667920000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 359389840950.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
               (($P) 4. 1.))
              ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1210524000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 338354074800.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 16134720000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 18276010200. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))))
            ((MSETQ) |$S103z|
             ((MPLUS)
              ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
              ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
              ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.)
               (($P) 9. 0.))
              ((MTIMES) 36360611332200. (($P) 8. 2.))
              ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
              ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
              ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1631223468000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.)
               (($P) 7. 0.))
              ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 7. 0.))
              ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) 372093476932800. (($P) 6. 4.))
              ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.)
               (($P) 6. 2.))
              ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
              ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.)
               (($P) 6. 0.))
              ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 540966535200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 6. 0.))
              ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.)
               (($P) 5. 3.))
              ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 1170019452000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.)
               (($P) 5. 2.))
              ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
              ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 4662858416400.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.)
               (($P) 5. 0.))
              ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
              ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 5. 0.))
              ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 805050582525.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 3.))
              ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 9453628800.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
              ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
              ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 4. 2.))
              ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 40416163200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 237200140800.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 112702665600.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
               (($P) 4. 1.))
              ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 161245123200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 4. 1.))
              ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 232452259200. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 324362765475. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.)
               (($P) 4. 0.))
              ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 811066032000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
              ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 7740984220200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
              ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 185345126400.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 430303104000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
              ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 3. 2.))
              ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 437098032000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 296415302400. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 37933056000. (($P) 1. 0.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 270273024000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 552463430400.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
              ((MTIMES) 300421900800. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
               ((MEXPT) (($P) 3. 0.) 3.))
              ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.)
               (($P) 2. 1.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 441839664000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 14224896000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 10668672000.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 8001504000.)
               ((MEXPT) (($P) 1. 0.) 2.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 99574272000.)
               ((MEXPT) (($P) 1. 1.) 3.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 3.))
              ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 16003008000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.)
               (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 4.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 3.))))
            |$states_defined|))) 
(ADDLABEL '$%I87) 
(DSKSETQ $%O87
         '((MDEFINE SIMP) ((|$SetStates|) |$dd0|)
           ((MPROG) ((MSETQ) |$Lev0| 2.)
            ((MSETQ) |$Null2|
             (($EV)
              ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
               ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
               ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
               ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 3.)
            ((MSETQ) |$Null3|
             (($EV)
              ((MPLUS)
               ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.)
                |$dd|)
               ((MMINUS)
                ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.)
                 |$dd|))
               ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
               ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 0.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 3.))
               ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$dd| |$dd0|)))
            ((MSETQ) |$Lev0| 4.)
            ((MSETQ) |$S4z|
             ((MPLUS) ((MTIMES) 375. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 888. (($P) 3. 1.)))
              ((MTIMES) ((MMINUS) 23.) (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 22968. (($P) 2. 2.))
              ((MTIMES) 138. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1452.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 1800. ((MEXPT) (($P) 1. 1.) 2.))))
            ((MSETQ) |$S4m|
             ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
              ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 2268. (($P) 2. 2.))
              ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
              ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S4r1|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.) |$d|)
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.))
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 4.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r2|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.)
                |$d|)
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 4. 0.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
               ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r3|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 3. 1.))
               ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.))
               ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1|
             (($EV)
              ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
               ((MTIMES) 624. (($P) 3. 1.))
               ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 936. (($P) 2. 2.))
               ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES)
                ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
                 ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
            ((MSETQ) |$Null4r2|
             ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
              ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 4050. (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null4g|
             (($EV)
              ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|)
                2.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                8.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
                6.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|)
                72.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
               ((MTIMES) 6. (($P) 3. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
               ((MTIMES) 3. (($P) 2. 2.))
               ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
               ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
               ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
               ((MQUOTIENT)
                ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
                6.)
               ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4cr|
             ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
              ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null6r16|
             ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
              ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
              ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 3074625000. (($P) 3. 3.))
              ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.))
              ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
              ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
            ((MSETQ) |$S6m|
             ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
              ((MTIMES) 28320. (($P) 5. 1.))
              ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 82400. (($P) 3. 3.))
              ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S6z|
             ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
              ((MTIMES) 1177320. (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
              ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 929500. (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
            ((MSETQ) |$N6g|
             (($EV)
              ((MPLUS)
               ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
               ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
               ((MQUOTIENT)
                ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|))
                4.)
               ((MQUOTIENT)
                ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|) 168.)
               ((MQUOTIENT)
                ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)
                 |$d|)
                280.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
               ((MQUOTIENT)
                ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MMINUS)
                 ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|) 378.)
               ((MQUOTIENT)
                ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
                 |$d|)
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.)
                 |$d|)
                945.)
               ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|) 2520.)
               ((MQUOTIENT)
                ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                140.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)
                 |$d|)
                252.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|) 7560.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.)))
                18.)
               ((MTIMES) 110. (($P) 5. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
               ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
               ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.))
                12.)
               ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
               ((MQUOTIENT)
                ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.))
                70.)
               ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
               ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.))
                7.)
               ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
               ((MQUOTIENT)
                ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.))
                54.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.))
                6.)
               ((MQUOTIENT)
                ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.)
                 (($P) 3. 0.))
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.)
                 (($P) 3. 0.))
                3780.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
                14.)
               ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
               ((MQUOTIENT)
                ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
                28.)
               ((MQUOTIENT)
                ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.))
                45.)
               ((MQUOTIENT)
                ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.))
                280.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
                 (($P) 2. 0.))
                140.)
               ((MQUOTIENT)
                ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.))
                630.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 1. 1.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
                37800.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 8.) ((MSETQ) |$S8m1| 0.)
            ((MSETQ) |$S8m2| 0.)
            ((MSETQ) |$S8z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
              ((MTIMES) 419373360. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 6188984592. (($P) 5. 3.))
              ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 20048000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 8144150. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 23738400. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
              ((MTIMES) 359941680. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 5264441616. (($P) 5. 3.))
              ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 17416000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6809950. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 20437200. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S10z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
              ((MTIMES) 94471732800. (($P) 9. 1.))
              ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 1017474393600. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1805580000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
              ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.)
               (($P) 6. 1.))
              ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 607282147584. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 20082748000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 36082698000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 23408646912.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 28894320000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 771289485750.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 11311477275. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 612360000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 575909838000.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 816480000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 27552406000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 34574400000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 11854080000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 40166544600. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 2. 2.))))
            ((MSETQ) |$S10z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
              ((MTIMES) 65112321600. (($P) 9. 1.))
              ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 690708211200. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 7. 1.))
              ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
              ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 2261880000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 6. 0.))
              ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 376838832384. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 3.))
              ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 2.))
              ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 11114538000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 24356973312.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.)
               (($P) 4. 4.))
              ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6161648325.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 14804370000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
              ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1210524000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6667920000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 359389840950.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
               (($P) 4. 1.))
              ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1210524000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 338354074800.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 16134720000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 18276010200. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))))
            ((MSETQ) |$S103z|
             ((MPLUS)
              ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
              ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
              ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.)
               (($P) 9. 0.))
              ((MTIMES) 36360611332200. (($P) 8. 2.))
              ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
              ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
              ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1631223468000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.)
               (($P) 7. 0.))
              ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 7. 0.))
              ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) 372093476932800. (($P) 6. 4.))
              ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.)
               (($P) 6. 2.))
              ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
              ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.)
               (($P) 6. 0.))
              ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 540966535200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 6. 0.))
              ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.)
               (($P) 5. 3.))
              ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 1170019452000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.)
               (($P) 5. 2.))
              ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
              ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 4662858416400.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.)
               (($P) 5. 0.))
              ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
              ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 5. 0.))
              ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 805050582525.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 3.))
              ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 9453628800.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
              ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
              ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 4. 2.))
              ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 40416163200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 237200140800.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 112702665600.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
               (($P) 4. 1.))
              ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 161245123200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 4. 1.))
              ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 232452259200. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 324362765475. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.)
               (($P) 4. 0.))
              ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 811066032000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
              ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 7740984220200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
              ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 185345126400.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 430303104000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
              ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 3. 2.))
              ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 437098032000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 296415302400. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 37933056000. (($P) 1. 0.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 270273024000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 552463430400.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
              ((MTIMES) 300421900800. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
               ((MEXPT) (($P) 3. 0.) 3.))
              ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.)
               (($P) 2. 1.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 441839664000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 14224896000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 10668672000.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 8001504000.)
               ((MEXPT) (($P) 1. 0.) 2.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 99574272000.)
               ((MEXPT) (($P) 1. 1.) 3.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 3.))
              ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 16003008000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.)
               (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 4.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 3.))))
            |$states_defined|))) 
(ADDLABEL '$%O87) 
(DSKSETQ $%O88
         '"/home/igor/tex/DDF_interactions/maxima.cov/SSTT/40_define_test_states.v1.mat") 
(ADDLABEL '$%O88) 
(DSKSETQ $%I89 '(($SET_NUMBER_OF_PARTICLE) 4.)) 
(ADDLABEL '$%I89) 
(DSKSETQ $%O89 '$DONE) 
(ADDLABEL '$%O89) 
(DSKSETQ $%I90 '((|$SetStates|) 26.)) 
(ADDLABEL '$%I90) 
(DSKSETQ $%O90 '|$states_defined|) 
(ADDLABEL '$%O90) 
(DSKSETQ $%I91 '(($BATCH) "SSSS_w_ghTTTT_dx3.mat")) 
(ADDLABEL '$%I91) 
(DSKSETQ $%I92
         '((MDEFINE)
           ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|)
            ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
            ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
            ((MSETQ) |$Asss|
             ((|$gf_amplitudeN4V2|)
              ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
              ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
            ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "Step0: amplitude computation time"
             ((MPLUS) $TI1 ((MMINUS) $TI0)))
            ((MRETURN) |$Asss|)))) 
(ADDLABEL '$%I92) 
(DSKSETQ $%O92
         '((MDEFINE SIMP)
           ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|)
            ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
            ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
            ((MSETQ) |$Asss|
             ((|$gf_amplitudeN4V2|)
              ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
              ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
            ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "Step0: amplitude computation time"
             ((MPLUS) $TI1 ((MMINUS) $TI0)))
            ((MRETURN) |$Asss|)))) 
(ADDLABEL '$%O92) 
(DSKSETQ $%I93 '((MDEFINE) ((|$SSSSstep1|) |$AmpS40|) |$AmpS40|)) 
(ADDLABEL '$%I93) 
(DSKSETQ $%O93 '((MDEFINE SIMP) ((|$SSSSstep1|) |$AmpS40|) |$AmpS40|)) 
(ADDLABEL '$%O93) 
(DSKSETQ $%I94
         '((MDEFINE)
           ((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
            ((MSETQ) |$Assss0|
             ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
              |$Sc4| |$l4| |$dd0|))
            ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
            ((MSETQ) |$f_Assss|
             (($RATSIMP)
              (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "simplification computation time"
             ((MPLUS) $TI2 ((MMINUS) $TI1)))
            ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
            (($PRINT) "computation times" $TI0 $TI1 $TI2)
            ((MSETQ) $GH_0
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt0|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) |$tttt|
             (($FACTOR)
              (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_0 |$tttt0|)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT_dx3|
             (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
            (($PRINT) "factors from ghosts and momenta and measure"
             |$gh_TTTT_dx3|)
            ((MSETQ) $FINAL_AMP_DX
             (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
            ((MRETURN)
             ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
              (($FACTOR) |$dx3_dOM|)))))) 
(ADDLABEL '$%I94) 
(DSKSETQ $%O94
         '((MDEFINE SIMP)
           ((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
            ((MSETQ) |$Assss0|
             ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
              |$Sc4| |$l4| |$dd0|))
            ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
            ((MSETQ) |$f_Assss|
             (($RATSIMP)
              (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "simplification computation time"
             ((MPLUS) $TI2 ((MMINUS) $TI1)))
            ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
            (($PRINT) "computation times" $TI0 $TI1 $TI2)
            ((MSETQ) $GH_0
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt0|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) |$tttt|
             (($FACTOR)
              (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_0 |$tttt0|)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT_dx3|
             (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
            (($PRINT) "factors from ghosts and momenta and measure"
             |$gh_TTTT_dx3|)
            ((MSETQ) $FINAL_AMP_DX
             (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
            ((MRETURN)
             ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
              (($FACTOR) |$dx3_dOM|)))))) 
(ADDLABEL '$%O94) 
(DSKSETQ $%O95
         '"/home/igor/tex/DDF_interactions/maxima.cov/SSTT/SSSS_w_ghTTTT_dx3.mat") 
(ADDLABEL '$%O95) 
(DSKSETQ $%I96
         '(($EV) (($DECLARE) |$Ms| $INTEGER)
           (($DECLARE) |$Mt| $INTEGER) (($COMPILE) $ALL))) 
(ADDLABEL '$%I96) 
(DSKSETQ $%O96 '$DONE) 
(ADDLABEL '$%O96) 
(DSKSETQ $%I97
         '((MSETQ) |$qq|
           ((MSETQ) |$qq1| ((MSETQ) |$qq2| ((MSETQ) |$qq3| 1.))))) 
(ADDLABEL '$%I97) 
(DSKSETQ $%O97 '1.) 
(ADDLABEL '$%O97) 
(DSKSETQ $%I98
         '((MSETQ) |$nq|
           ((MSETQ) |$nq1| ((MSETQ) |$nq2| ((MSETQ) |$nq3| 0.))))) 
(ADDLABEL '$%I98) 
(DSKSETQ $%O98 '0.) 
(ADDLABEL '$%O98) 
(DSKSETQ $%I99 '((MSETQ) |$filename| "S10z1TTT.lisp")) 
(ADDLABEL '$%I99) 
(DSKSETQ $%O99 '"S10z1TTT.lisp") 
(ADDLABEL '$%O99) 
(DSKSETQ $%I100 '((MSETQ) |$qq| |$S10z1|)) 
(ADDLABEL '$%I100) 
(DSKSETQ $%O100
         '((MPLUS SIMP)
           ((MTIMES SIMP) 8890560000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -493920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -47040000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -816480000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -680400000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21840000. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 40166544600. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 47040000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11854080000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -47040000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 38525760000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -17406144000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -823200000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1338960000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 22514954000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -34574400000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -28153440000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 27552406000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 816480000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 47040000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -26671680000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41114304000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -21840000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41941606000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -65582521200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -30367750000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -575909838000.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 28153440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -658560000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -68300806000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 26403816600.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 6659590000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 556646958000. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 17012800000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -414892800000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 612360000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -778260000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 15500824500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 165900000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -23835724500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2976750000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 123480000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19766203100. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 8643600000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2610368400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 37648107500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 347766720000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11311477275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -6952837500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -446460000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 28894320000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -55227112500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 8829124500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 73883607500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 15484392000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1332626535000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -40007615550. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -771289485750.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -28894320000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 446460000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 54671452500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2976750000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 61435500. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 55566000000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -43951472400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -271032372000. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -286098435000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 6371568000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -12604951100. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -215509203000. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -167485920000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 14943553275.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 412610955750. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 59737860000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -104496000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 17850699600. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -12435219600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5376162400. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -9549187200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 9348102400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -319433436000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 6258067200. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 368756136000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -23408646912.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -36082698000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -5845392000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -790017472800. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 29446648000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 865169323200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -89828383680. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -5267808000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 12886098000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 247693312800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 225351473760. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -20082748000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -551036203200. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 2634992640. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -81345942720. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 607282147584. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 1587600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5427840000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 7813260000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 854670000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 254080638000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5662720000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -255510192000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 11300654400. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 1345650000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -6006960000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -71086512000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 6561480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 177150240000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -116617158000. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 116534544000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -1256174740800. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -801360000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -32628708000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 25637875200. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -1805580000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -52980480000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 68103216000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -33493788000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 1017474393600. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) 269482500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 16188732000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -15851576700. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -3532347000. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) -456913920600. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 1395489600. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 94471732800. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -6935292000. (($P SIMP) 10. 0.)))) 
(ADDLABEL '$%O100) 
(DSKSETQ $%I101 '((MSETQ) |$nq| 10.)) 
(ADDLABEL '$%I101) 
(DSKSETQ $%O101 '10.) 
(ADDLABEL '$%O101) 
(DSKSETQ $%I102 '((MSETQ) |$qq1| |$S4r1|)) 
(ADDLABEL '$%I102) 
(DSKSETQ $%O102
         '((MPLUS SIMP)
           ((MTIMES SIMP) 1512. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 18144. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) 54432. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 122472. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 734832. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -163296. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -979776. (($P SIMP) 3. 1.)))) 
(ADDLABEL '$%O102) 
(DSKSETQ $%I103 '((MSETQ) |$nq1| 4.)) 
(ADDLABEL '$%I103) 
(DSKSETQ $%O103 '4.) 
(ADDLABEL '$%O103) 
(DSKSETQ $%I104
         '((MSETQ) |$a1234|
           ((|$gf_SSSSV3|) |$qq| |$nq| |$qq1| |$nq1| |$qq2| |$nq2|
            |$qq3| |$nq3| ""))) 
(ADDLABEL '$%I104) 
(DSKSETQ $%O104
         '((MLIST SIMP)
           ((MTIMES SIMP FACTORED) 48384.
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -12. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MPLUS SIMP IRREDUCIBLE) -2203520432229774.
             ((MTIMES SIMP RATSIMP) -2018257934688828. |$Ms|)
             ((MTIMES SIMP) 377420554074060.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) -3385843651764.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) 1262306207106.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP) -20628759816.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.))
             ((MTIMES SIMP) -3243588824.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.))
             ((MTIMES SIMP) 73220000. ((MEXPT SIMP RATSIMP) |$Ms| 7.))
             ((MTIMES SIMP RATSIMP) 26442245186757288. |$om|)
             ((MTIMES SIMP RATSIMP) 21521958914966832. |$Ms| |$om|)
             ((MTIMES SIMP) -4030277072636412.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$om|)
             ((MTIMES SIMP) -65449905546456.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$om|)
             ((MTIMES SIMP) -13537957075740.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$om|)
             ((MTIMES SIMP) 401509453848.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$om|)
             ((MTIMES SIMP) 17079277840.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$om|)
             ((MTIMES SIMP) 599608800. ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              |$om|)
             ((MTIMES SIMP RATSIMP) -4407040864459548. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) -3839069521749924. |$Ms| |$Mt|
              |$om|)
             ((MTIMES SIMP) -212480626702788.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt| |$om|)
             ((MTIMES SIMP) -6835800897036.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt| |$om|)
             ((MTIMES SIMP) 513565270992.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt| |$om|)
             ((MTIMES SIMP) -130199856. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 2224297600. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -93943385817596757.
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -92849774197385502. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 17285783516211687.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 524276218026930.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 50088014393384.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -2067834770360.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -65355944880.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -905990400. ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 4442240566701882. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 28627997020585992. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 1667816620815012.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 32499510291828.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -3361368831658.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 66468607680.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -20490442600.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 784896000. ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 4840705010457036.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 233331976249110. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -10672114199556.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 252216267870.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 55082167616.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -2108028200.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 784896000. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 128993428256515488.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 215860888266744648. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -40102037840214444.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1487470342450192.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -85723738101040.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 4549925020640.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 265717226880.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -11617782400.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 71288333288176356. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -91353946004907156. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -5348283841969752.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -31733602436472.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 7577296007880.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -166663372640.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 61482245600.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3950016000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -31614129519897456.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1105051742303112. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 115145233325136.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3701749727280.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -88486490880.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -18042192000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -2431296000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 342653260954032.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 29205303498600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -973945717320.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 97004472544.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -12866640800.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1518720000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 4767848681182866.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -301754887438000068. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 56616888438393684.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2169021849036800.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 69934876980420.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -5092708291000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -736426817840.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 45567060000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -288319146952063230. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 163193339662266930. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 9272211513879900.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -66866621299060.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -5099690120240.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 337682734480.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -132474601600.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 7976640000. ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 90764827180329726.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2033354295579672. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -381643338068586.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 14610064693620.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 443274276640.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 45632377600.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -2150400000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -2149047498945816.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -116878289447052. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 5297419472796.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 336320205280.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -9970094000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -11901120000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 26445456369864.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 914003294448. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 188728856136.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -49238709200.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -1774080000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -248705833892770026.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 264663874765318780. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -51328162554085486.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1811186155303704.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -25007106697024.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 2846925143520.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1225238364000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -72695616000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 529359704841385044. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -177466883561107352. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -9619479659875596.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 163273294105564.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -10011898805252.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -918473374608.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 260277646000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -8863680000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -150415052636296800.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1734717591545180. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 601989491023580.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -28277816242500.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1490495487680.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -19172296400.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 14179200000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 5825387486537100.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 163079285584580. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -12971999473880.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1593316914240.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 86167150400.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 22034880000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -143084587000320.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1662098235040. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 90992887920.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 92127824000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -7593600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 868584412080.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -58916576560. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -94554288800.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -6585600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 361758130409803572.
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -144499125700894096. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 30309823045201216.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 938321401679148.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 13571385951320.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -906408415200.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1094930944800.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 54468792000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -573272713043596890. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 117877652140586376. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 6242544359698904.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -115851112000076.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 27388351102256.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1813370165360.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -356064860800.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 5673024000. ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 158423916349225143.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 412466962796334. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -542116473122844.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 29871810829584.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2291840084528.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 90951904000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -21805056000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -8908707976428330.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -60011569946020. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 15503412687350.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2333225642880.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 23001362400.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -15072960000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 322566412962960.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -5515684694250. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -994052978960.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 78517961600.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 30643200000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -2899343772360.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1105551777120. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 302515819800.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 12539520000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -67285738800.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -69485626600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -5698560000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -266852368969033248.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 44693205167288568. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -11402161620215036.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -382354803260800.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -20999117588240.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 243553852000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 460552982400.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -15562512000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 392832973356427260. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -43763150103680956. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2519240521266448.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 18691426850488.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -31484858899080.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1720179647520.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 255083250400.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1620864000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -109594529715093228.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 631094550025400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 336794749073072.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -14814913687056.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1808322811680.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -314416340000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 17121216000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 8386475143965264.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -62024619699280. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -5613485770960.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2327503565408.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -212328306400.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2533440000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -383438299759920.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 16727478589240. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 359065124320.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -199146354400.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -42551040000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 1158562409760.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -3214334642720. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -304478804000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2533440000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 541486915200.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 251838834400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 17121216000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -15562512000.
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1620864000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 114302830652352747.
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -4755950745295202. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 2602038229644555.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 166249059029870.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 13441946403640.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 219412875800.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -69165003600.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -170792612343063234. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 5803349315459300. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 503407755865056.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 7845663317160.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 20479832926350.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 641681466720.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -70550074600.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 49469216091015780.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -843386288494474. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -193197415486144.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1629471389730.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 984551201040.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 314429035800.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -5698560000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -4968796963190796.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 35794791662076. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -3041011780080.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 2053849482880.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 71722697600.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 12539520000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 249029006824008.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -11381892230480. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1007154108528.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 3228434400. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 30643200000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 6473025407520.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 3625380690160. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 94247392000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -15072960000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1381052282400.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -352769372800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -21805056000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 54468792000.
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 5673024000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -27573783307521276.
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -1027320179601160. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -376857010309800.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -52846850316300.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -3842733552320.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -147044903600.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 44816152498438584. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1346439333288808. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 78810029159920.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -549245796140.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -6604768921520.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -56963072560.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -14020949481915546.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 532599176290840. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 104766192672980.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 6470109378120.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -600192320080.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -98812080800.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1841499798104760.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 40480886957508. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1554202723980.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -1096023138240.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 107336528000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -6585600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -82780914723648.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -3077617104868. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -759303263680.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 92451694400.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -7593600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -10513003685184.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -1960614782608. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -32354248400.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 22034880000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1613718204000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 260277646000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 14179200000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -72695616000.
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -8863680000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 3093752906852940.
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 102929808330200. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 41113132548770.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 5124746959680.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 564971905400.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -6387970783148022. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -459772642285590. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -73711000058772.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -2561297739448.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 737046299432.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 2369444061350034.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -180735813266400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -41804483708386.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -2763292805724.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 204732648136.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -418352165004600.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -45141700131880. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 1391248927420.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 75896237280.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -55625397200.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 7773791101620.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 6290680772280. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 40351868640.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -3379118000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -1774080000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 7299223774920.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 697817502480. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 55314553600.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -11901120000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -1002959097840.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -135770089600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -2150400000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 45567060000.
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 7976640000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -104916293190380.
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 66783543693080. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 3814384136560.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 731907853600.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 489081662377484. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 33298688354148. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 11806622291832.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 1099180910816.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -240501332412012.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 23972778292920. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 10213184211216.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 250054741416.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 49086621698608.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 16926959676608. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -885721309360.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 109858600544.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 5808754502240.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -2412424201320. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 8910837120. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -17124432800.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -3082471144800.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -304019747040. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -19055568000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 1518720000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 359140862080.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 64726661600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -2431296000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -11617782400.
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -3950016000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 27881984871300.
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -3075622179880. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 538546190000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -48076772602926. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -3154992105844. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -307405666832.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 13364225141643.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 569612750842. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -957932759032.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 2316481637946.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -2771552919424. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 6892298374. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -3218885546136.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 322938501022. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 50135827616.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 868573700280.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 111542290880. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -3172476200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -73066657680.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -21554890600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 784896000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -905990400. ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 784896000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -2743786399200.
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 457297733200. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 906409870824. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -251836826024. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 1732226142600.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -404070205516. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -1657156778424.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 351900071908. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 752490932532.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -71878661872. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -174222655272.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -5613204656. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 12580495440.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 2224297600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 599608800. ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 228648866600.
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) -125918413012. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) -118709107566.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) 174249507068.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) -100376836294.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) 27772758888.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) -3097148824.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) 73220000. ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))))
           ((MTIMES SIMP FACTORED) 48384.
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om|) -4.)
            ((MPLUS SIMP IRREDUCIBLE) -2203520432229774.
             ((MTIMES SIMP RATSIMP) -2018257934688828. |$Ms|)
             ((MTIMES SIMP) 377420554074060.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) -3385843651764.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) 1262306207106.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP) -20628759816.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.))
             ((MTIMES SIMP) -3243588824.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.))
             ((MTIMES SIMP) 73220000. ((MEXPT SIMP RATSIMP) |$Ms| 7.))
             ((MTIMES SIMP RATSIMP) 26442245186757288. |$om|)
             ((MTIMES SIMP RATSIMP) 21521958914966832. |$Ms| |$om|)
             ((MTIMES SIMP) -4030277072636412.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$om|)
             ((MTIMES SIMP) -65449905546456.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$om|)
             ((MTIMES SIMP) -13537957075740.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$om|)
             ((MTIMES SIMP) 401509453848.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$om|)
             ((MTIMES SIMP) 17079277840.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$om|)
             ((MTIMES SIMP) 599608800. ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              |$om|)
             ((MTIMES SIMP RATSIMP) -4407040864459548. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) -3839069521749924. |$Ms| |$Mt|
              |$om|)
             ((MTIMES SIMP) -212480626702788.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt| |$om|)
             ((MTIMES SIMP) -6835800897036.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt| |$om|)
             ((MTIMES SIMP) 513565270992.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt| |$om|)
             ((MTIMES SIMP) -130199856. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 2224297600. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -93943385817596757.
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -92849774197385502. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 17285783516211687.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 524276218026930.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 50088014393384.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -2067834770360.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -65355944880.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -905990400. ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 4442240566701882. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 28627997020585992. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 1667816620815012.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 32499510291828.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -3361368831658.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 66468607680.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -20490442600.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 784896000. ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 4840705010457036.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 233331976249110. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -10672114199556.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 252216267870.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 55082167616.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -2108028200.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 784896000. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 128993428256515488.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 215860888266744648. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -40102037840214444.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1487470342450192.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -85723738101040.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 4549925020640.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 265717226880.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -11617782400.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 71288333288176356. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -91353946004907156. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -5348283841969752.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -31733602436472.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 7577296007880.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -166663372640.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 61482245600.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3950016000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -31614129519897456.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1105051742303112. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 115145233325136.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3701749727280.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -88486490880.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -18042192000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -2431296000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 342653260954032.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 29205303498600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -973945717320.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 97004472544.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -12866640800.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1518720000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 4767848681182866.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -301754887438000068. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 56616888438393684.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2169021849036800.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 69934876980420.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -5092708291000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -736426817840.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 45567060000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -288319146952063230. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 163193339662266930. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 9272211513879900.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -66866621299060.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -5099690120240.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 337682734480.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -132474601600.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 7976640000. ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 90764827180329726.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2033354295579672. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -381643338068586.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 14610064693620.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 443274276640.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 45632377600.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -2150400000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -2149047498945816.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -116878289447052. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 5297419472796.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 336320205280.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -9970094000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -11901120000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 26445456369864.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 914003294448. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 188728856136.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -49238709200.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -1774080000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -248705833892770026.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 264663874765318780. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -51328162554085486.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1811186155303704.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -25007106697024.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 2846925143520.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1225238364000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -72695616000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 529359704841385044. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -177466883561107352. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -9619479659875596.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 163273294105564.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -10011898805252.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -918473374608.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 260277646000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -8863680000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -150415052636296800.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1734717591545180. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 601989491023580.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -28277816242500.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1490495487680.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -19172296400.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 14179200000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 5825387486537100.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 163079285584580. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -12971999473880.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1593316914240.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 86167150400.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 22034880000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -143084587000320.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1662098235040. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 90992887920.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 92127824000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -7593600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 868584412080.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -58916576560. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -94554288800.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -6585600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 361758130409803572.
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -144499125700894096. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 30309823045201216.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 938321401679148.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 13571385951320.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -906408415200.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1094930944800.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 54468792000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -573272713043596890. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 117877652140586376. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 6242544359698904.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -115851112000076.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 27388351102256.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1813370165360.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -356064860800.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 5673024000. ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 158423916349225143.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 412466962796334. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -542116473122844.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 29871810829584.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2291840084528.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 90951904000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -21805056000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -8908707976428330.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -60011569946020. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 15503412687350.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2333225642880.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 23001362400.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -15072960000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 322566412962960.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -5515684694250. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -994052978960.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 78517961600.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 30643200000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -2899343772360.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1105551777120. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 302515819800.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 12539520000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -67285738800.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -69485626600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -5698560000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -266852368969033248.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 44693205167288568. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -11402161620215036.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -382354803260800.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -20999117588240.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 243553852000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 460552982400.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -15562512000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 392832973356427260. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -43763150103680956. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2519240521266448.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 18691426850488.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -31484858899080.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1720179647520.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 255083250400.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1620864000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -109594529715093228.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 631094550025400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 336794749073072.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -14814913687056.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1808322811680.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -314416340000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 17121216000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 8386475143965264.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -62024619699280. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -5613485770960.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2327503565408.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -212328306400.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2533440000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -383438299759920.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 16727478589240. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 359065124320.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -199146354400.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -42551040000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 1158562409760.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -3214334642720. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -304478804000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2533440000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 541486915200.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 251838834400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 17121216000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -15562512000.
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1620864000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 114302830652352747.
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -4755950745295202. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 2602038229644555.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 166249059029870.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 13441946403640.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 219412875800.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -69165003600.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -170792612343063234. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 5803349315459300. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 503407755865056.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 7845663317160.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 20479832926350.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 641681466720.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -70550074600.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 49469216091015780.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -843386288494474. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -193197415486144.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1629471389730.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 984551201040.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 314429035800.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -5698560000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -4968796963190796.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 35794791662076. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -3041011780080.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 2053849482880.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 71722697600.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 12539520000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 249029006824008.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -11381892230480. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1007154108528.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 3228434400. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 30643200000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 6473025407520.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 3625380690160. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 94247392000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -15072960000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1381052282400.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -352769372800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -21805056000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 54468792000.
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 5673024000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -27573783307521276.
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -1027320179601160. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -376857010309800.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -52846850316300.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -3842733552320.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -147044903600.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 44816152498438584. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1346439333288808. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 78810029159920.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -549245796140.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -6604768921520.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -56963072560.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -14020949481915546.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 532599176290840. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 104766192672980.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 6470109378120.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -600192320080.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -98812080800.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1841499798104760.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 40480886957508. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1554202723980.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -1096023138240.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 107336528000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -6585600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -82780914723648.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -3077617104868. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -759303263680.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 92451694400.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -7593600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -10513003685184.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -1960614782608. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -32354248400.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 22034880000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1613718204000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 260277646000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 14179200000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -72695616000.
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -8863680000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 3093752906852940.
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 102929808330200. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 41113132548770.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 5124746959680.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 564971905400.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -6387970783148022. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -459772642285590. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -73711000058772.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -2561297739448.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 737046299432.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 2369444061350034.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -180735813266400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -41804483708386.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -2763292805724.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 204732648136.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -418352165004600.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -45141700131880. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 1391248927420.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 75896237280.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -55625397200.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 7773791101620.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 6290680772280. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 40351868640.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -3379118000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -1774080000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 7299223774920.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 697817502480. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 55314553600.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -11901120000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -1002959097840.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -135770089600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -2150400000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 45567060000.
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 7976640000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -104916293190380.
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 66783543693080. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 3814384136560.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 731907853600.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 489081662377484. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 33298688354148. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 11806622291832.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 1099180910816.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -240501332412012.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 23972778292920. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 10213184211216.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 250054741416.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 49086621698608.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 16926959676608. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -885721309360.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 109858600544.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 5808754502240.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -2412424201320. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 8910837120. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -17124432800.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -3082471144800.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -304019747040. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -19055568000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 1518720000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 359140862080.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 64726661600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -2431296000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -11617782400.
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -3950016000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 27881984871300.
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -3075622179880. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 538546190000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -48076772602926. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -3154992105844. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -307405666832.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 13364225141643.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 569612750842. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -957932759032.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 2316481637946.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -2771552919424. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 6892298374. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -3218885546136.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 322938501022. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 50135827616.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 868573700280.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 111542290880. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -3172476200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -73066657680.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -21554890600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 784896000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -905990400. ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 784896000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -2743786399200.
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 457297733200. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 906409870824. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -251836826024. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 1732226142600.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -404070205516. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -1657156778424.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 351900071908. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 752490932532.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -71878661872. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -174222655272.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -5613204656. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 12580495440.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 2224297600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 599608800. ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 228648866600.
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) -125918413012. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) -118709107566.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) 174249507068.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) -100376836294.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) 27772758888.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) -3097148824.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) 73220000. ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 14.)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) -14.)
            ((MEXPT SIMP) |$Xi| -6.))
           ((MTIMES SIMP FACTORED)
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -8. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 14.)
            ((MEXPT SIMP) |$Xi| 6.))
           ((MTIMES SIMP FACTORED) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|)
            |$Xi|
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -2.)))) 
(ADDLABEL '$%O104) 
(DSKSETQ $%I105 '(($SAVE) |$filename| $ALL)) 
(ADDLABEL '$%I105) 
(DSKSETQ |$expand_reggeon_loaded| 'T) 
(ADD2LNC '|$expand_reggeon_loaded| $VALUES) 
(DEFPROP |$expand_reggeon_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$expand_reggeon_loaded| $PROPS) 
(DEFPROP |$expand_reggeon_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$expand_reggeon_loaded| $PROPS) 
(DSKSETQ |$dbg_all_terms| 'NIL) 
(ADD2LNC '|$dbg_all_terms| $VALUES) 
(DEFPROP |$dbg_all_terms| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_all_terms| $PROPS) 
(DEFPROP |$dbg_all_terms| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_all_terms| $PROPS) 
(DSKSETQ |$dbg_compute_levels| 'NIL) 
(ADD2LNC '|$dbg_compute_levels| $VALUES) 
(DEFPROP |$dbg_compute_levels| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_compute_levels| $PROPS) 
(DEFPROP |$dbg_compute_levels| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_compute_levels| $PROPS) 
(DSKSETQ |$derivatives_loaded| 'T) 
(ADD2LNC '|$derivatives_loaded| $VALUES) 
(DEFPROP |$derivatives_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$derivatives_loaded| $PROPS) 
(DEFPROP |$derivatives_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$derivatives_loaded| $PROPS) 
(DSKSETQ |$dbg_wrt_lambda| 'NIL) 
(ADD2LNC '|$dbg_wrt_lambda| $VALUES) 
(DEFPROP |$dbg_wrt_lambda| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_lambda| $PROPS) 
(DEFPROP |$dbg_wrt_lambda| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_lambda| $PROPS) 
(DSKSETQ |$dbg_wrt_pair| 'NIL) 
(ADD2LNC '|$dbg_wrt_pair| $VALUES) 
(DEFPROP |$dbg_wrt_pair| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_pair| $PROPS) 
(DEFPROP |$dbg_wrt_pair| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_pair| $PROPS) 
(DSKSETQ |$dbg_wrt_states| 'NIL) 
(ADD2LNC '|$dbg_wrt_states| $VALUES) 
(DEFPROP |$dbg_wrt_states| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_states| $PROPS) 
(DEFPROP |$dbg_wrt_states| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_states| $PROPS) 
(DSKSETQ |$dbg_wrt_contract| 'NIL) 
(ADD2LNC '|$dbg_wrt_contract| $VALUES) 
(DEFPROP |$dbg_wrt_contract| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_contract| $PROPS) 
(DEFPROP |$dbg_wrt_contract| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_contract| $PROPS) 
(DSKSETQ |$dbg_scalars| 'NIL) 
(ADD2LNC '|$dbg_scalars| $VALUES) 
(DEFPROP |$dbg_scalars| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_scalars| $PROPS) 
(DEFPROP |$dbg_scalars| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_scalars| $PROPS) 
(DSKSETQ |$NIused| '2.) 
(ADD2LNC '|$NIused| $VALUES) 
(DSKSETQ |$objects_with_index| '((MLIST SIMP) $LA |$Sk| $K)) 
(ADD2LNC '|$objects_with_index| $VALUES) 
(DSKSETQ |$compute_pp_loaded| 'T) 
(ADD2LNC '|$compute_pp_loaded| $VALUES) 
(DEFPROP |$compute_pp_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$compute_pp_loaded| $PROPS) 
(DEFPROP |$compute_pp_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$compute_pp_loaded| $PROPS) 
(DSKSETQ $AP '2.) 
(ADD2LNC '$AP $VALUES) 
(DEFPROP $AP ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '$AP $PROPS) 
(DEFPROP $AP $FIXNUM MODE) 
(ADD2LNC '$AP $PROPS) 
(DSKSETQ |$amp_4pts_loaded| 'T) 
(ADD2LNC '|$amp_4pts_loaded| $VALUES) 
(DEFPROP |$amp_4pts_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$amp_4pts_loaded| $PROPS) 
(DEFPROP |$amp_4pts_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$amp_4pts_loaded| $PROPS) 
(DSKSETQ |$nn| '4.) 
(ADD2LNC '|$nn| $VALUES) 
(DSKSETQ |$Lev0| '8.) 
(ADD2LNC '|$Lev0| $VALUES) 
(DSKSETQ |$Null2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -30. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.))
           ((MTIMES SIMP) -10. (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -50. (($P SIMP) 2. 0.)))) 
(ADD2LNC '|$Null2| $VALUES) 
(DSKSETQ |$Null3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 136. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.))
           ((MTIMES SIMP) 144. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.))
           ((MTIMES SIMP) 672. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 288. (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 800. (($P SIMP) 3. 0.)))) 
(ADD2LNC '|$Null3| $VALUES) 
(DSKSETQ |$S4z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 1800. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -1452. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 138. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 22968. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -23. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -888. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 375. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4z| $VALUES) 
(DSKSETQ |$S4m|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 25. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 300. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -504. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 153. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 504. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 2268. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 1164. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -2016. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 2250. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4m| $VALUES) 
(DSKSETQ |$S4r1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 1512. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 18144. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) 54432. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 122472. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 734832. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -163296. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -979776. (($P SIMP) 3. 1.)))) 
(ADD2LNC '|$S4r1| $VALUES) 
(DSKSETQ |$S4r2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -1452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -5112. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 1452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -10512. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 1512. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -67122. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19320. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 92520. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 5850. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4r2| $VALUES) 
(DSKSETQ |$S4r3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -552. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -2412. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 552. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 1512. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -4896. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -37476. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 7728. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 49968. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -900. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4r3| $VALUES) 
(DSKSETQ |$Null4r1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 25. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -152. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -312. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1224. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -519. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 936. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 936. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 3004. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 624. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 4350. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4r1| $VALUES) 
(DSKSETQ |$Null4r2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -778. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -3696. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -3393. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -5640. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -15354. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -13050. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -36. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 4050. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 5088. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -5472. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 9000. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4r2| $VALUES) 
(DSKSETQ |$Null4g|
         '((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 409. 36.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 31. 6.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 29. 8.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 5. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 3. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 27. 2.) (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 75. 4.) (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4g| $VALUES) 
(DSKSETQ |$Null4cr|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -82. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -288. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -351. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -696. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1494. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1458. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 468. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 702. (($P SIMP) 2. 2.)))) 
(ADD2LNC '|$Null4cr| $VALUES) 
(DSKSETQ |$Null6r16|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -251797. ((MEXPT SIMP) (($P SIMP) 1. 0.) 6.))
           ((MTIMES SIMP) -2092175. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -7110175. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -29761875.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -5461735. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -24201350.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -50991925.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -24404550.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -12108575. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -62731800.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -3421800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 69175800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -121746050. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 70097000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 59508925. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -294064625. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -775902375. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -23008900.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -19102900. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 11421000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -442111500. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -78516400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 529209500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1024096500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1110037500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 3074625000. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -149096700.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 40996125. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -116943750. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -1724253750. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1836843750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -221157000. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2713770000. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 83700000. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$Null6r16| $VALUES) 
(DSKSETQ |$S6m|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 925. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -2700. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 1390. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5150. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -2315. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -5150. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -27000. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -2160. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 4320. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6480. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 14240. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 2160. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 30720. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 82400. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -1620. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -8640. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19860. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -7560. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -108600. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 6432. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 28320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$S6m| $VALUES) 
(DSKSETQ |$S6z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 6750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -20250. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 12275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -6750. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 15950. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 1900. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -7975. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 251225. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -43875. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9720. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 75700. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -337500. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 100680. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -191400. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 929500. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 79515. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -141150. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 214110. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1872750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18168. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1177320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -226500. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$S6z| $VALUES) 
(DSKSETQ |$N6g|
         '((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 709. 5400.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 6.))
           ((MTIMES SIMP) ((RAT SIMP) 253. 420.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.) (($P SIMP) 1. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 1051. 315.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 603. 140.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 919. 56.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 5. 2.) (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 10547. 1260.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) ((RAT SIMP) 2831. 420.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 9. 2.) (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 667. 28.) (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 151. 7.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 5. 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 333. 14.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 66103. 3780.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 22. 3.) (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 104651. 1260.) (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 121. 6.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 19141. 378.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 415. 21.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 5. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 508. 21.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 884. 7.) (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 2245. 21.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) ((RAT SIMP) 11343. 140.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 5065. 42.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 295. 14.) (($P SIMP) 1. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 2175. 14.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 1613. 6.) (($P SIMP) 1. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -20. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 8125. 18.) (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$N6g| $VALUES) 
(DSKSETQ |$S8m1| '0.) 
(ADD2LNC '|$S8m1| $VALUES) 
(DSKSETQ |$S8m2| '0.) 
(ADD2LNC '|$S8m2| $VALUES) 
(DSKSETQ |$S8z1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 63000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -126000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -12448800. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 23738400. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 12448800. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 63000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -35002800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19192950. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 11264400. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 618823800.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -42000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 23950080. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -68817420. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 10255140. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 8144150. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 20048000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -631680. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 26813220. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -22545600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1237619880. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -14149100. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 539448700.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -772800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -15677340. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -360009720. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -156750720. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 13777750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -223149500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 910342720. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -11975040.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 16215885. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19570950.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 28720755. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 462861000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10558800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222613440. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -73024875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 11975040. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2116485. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 529542090. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -18257400. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -12882555.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 512024310. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1212819300. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -247152360. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -4300632000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -10789632. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 10184832. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -262211040. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 135449328. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1209600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -383096448. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 384247584. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 356467104. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 6188984592. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 126077280. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -64299480. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -113561280. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2262735720. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -1427760. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 419373360. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -54920250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8z1| $VALUES) 
(DSKSETQ |$S8z2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -63000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -10823400. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 20437200. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 10823400. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -30038400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 17038350. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9601200. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 530541900.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -21000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 20139840. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -57671460. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7657020. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6809950. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 17416000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -416640. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 21328860. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -19210800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1064138040. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11458300. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 464137100.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -512400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -13549620. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -305834760. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -134722560. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 11726750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -191999500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 772506560. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -10069920.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 13616505. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -17038350.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 24652215. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 393876000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -9248400. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -194265120. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -64519875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 10069920. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -802305. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 453611970. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10546200. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10779615.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 439123230. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1028682900. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -208166280. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -3654567000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -9265536. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 8963136. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -220237920. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 118298544. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 604800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -328898304. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 324832032. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 300357792. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 5264441616. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 106609440. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -55667640. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -95941440. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -1931385960. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -848880. (($P SIMP) 1. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 359941680. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -46478250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8z2| $VALUES) 
(DSKSETQ |$S10z1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 8890560000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -493920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -47040000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -816480000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -680400000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21840000. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 40166544600. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 47040000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11854080000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -47040000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 38525760000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -17406144000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -823200000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1338960000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 22514954000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -34574400000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -28153440000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 27552406000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 816480000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 47040000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -26671680000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41114304000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -21840000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41941606000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -65582521200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -30367750000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -575909838000.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 28153440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -658560000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -68300806000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 26403816600.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 6659590000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 556646958000. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 17012800000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -414892800000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 612360000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -778260000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 15500824500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 165900000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -23835724500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2976750000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 123480000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19766203100. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 8643600000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2610368400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 37648107500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 347766720000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11311477275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -6952837500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -446460000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 28894320000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -55227112500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 8829124500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 73883607500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 15484392000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1332626535000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -40007615550. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -771289485750.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -28894320000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 446460000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 54671452500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2976750000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 61435500. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 55566000000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -43951472400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -271032372000. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -286098435000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 6371568000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -12604951100. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -215509203000. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -167485920000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 14943553275.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 412610955750. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 59737860000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -104496000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 17850699600. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -12435219600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5376162400. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -9549187200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 9348102400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -319433436000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 6258067200. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 368756136000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -23408646912.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -36082698000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -5845392000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -790017472800. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 29446648000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 865169323200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -89828383680. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -5267808000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 12886098000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 247693312800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 225351473760. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -20082748000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -551036203200. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 2634992640. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -81345942720. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 607282147584. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 1587600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5427840000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 7813260000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 854670000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 254080638000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5662720000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -255510192000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 11300654400. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 1345650000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -6006960000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -71086512000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 6561480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 177150240000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -116617158000. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 116534544000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -1256174740800. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -801360000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -32628708000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 25637875200. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -1805580000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -52980480000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 68103216000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -33493788000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 1017474393600. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) 269482500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 16188732000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -15851576700. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -3532347000. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) -456913920600. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 1395489600. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 94471732800. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -6935292000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S10z1| $VALUES) 
(DSKSETQ |$S10z2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -987840000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 493920000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -538272000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -211680000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -282240000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 538272000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -740880000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 887600000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 297808000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 18276010200. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -1152480000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 538272000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1528800000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -870240000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 8890560000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6979392000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1481760000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -2073008000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 28865354000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -16134720000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -7408800000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -7021994000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 282240000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -538272000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 211680000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 16728768000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -297808000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 35591206000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -41558252400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -28984774000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -338354074800.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) -740880000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 7408800000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 1185408000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -33726406000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 26245762200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 5276614000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 354653434800. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 3841600000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -320060160000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 864360000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -897624000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -864360000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 584724000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7033624500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 312900000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15368524500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11840850000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222264000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -12051172700. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4033680000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10236358800. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7923867500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 158101440000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -903164325. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -2084197500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -864360000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1210524000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 6667920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -19580200500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 3007924500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 42183687500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 21707784000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 706144455000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -760732350. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -359389840950.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) 864360000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -6667920000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1210524000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 19024540500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -14804370000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 5882635500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2222640000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -6136822800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18131623200. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -73995075000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 148176000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -2914240700. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -90863551800. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -60799200000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -6161648325.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 107398030950. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -64729980000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 271824000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 7107435600. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1691955600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 9836573600. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5484931200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5864633600. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -243228636000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1347091200. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 275616936000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -24356973312.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) -271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -11114538000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -12619152000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -413747200800. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -3152072000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 377966635200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -105001606080. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 1505952000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -227982000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 84796480800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 77209342560. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 8564612000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -134957995200. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 147728931840. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -61431088320. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 376838832384. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 1587600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -8324160000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 3410316000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 3750990000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 185496318000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -845824000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -183256752000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 16200340800. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 4241970000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 20725200000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -28186032000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2261880000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 43731360000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -127285830000. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 88084752000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -812357985600. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -349776000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -20774628000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 18773798400. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -112140000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -22498560000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 56394288000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -25510428000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 690708211200. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) -55093500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 9414972000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -12279627900. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -2600955000. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) -316414042200. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 705211200. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 65112321600. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -5241852000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S10z2| $VALUES) 
(DSKSETQ |$S103z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -8001504000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 4.))
           ((MTIMES SIMP) -32006016000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 16003008000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 99574272000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 21337344000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -196777728000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 104908608000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -45045504000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 3.))
           ((MTIMES SIMP) -99574272000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 47416320000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -8001504000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 48009024000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 194406912000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -92461824000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 43563744000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -1792336896000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -2576484288000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 7112448000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -14224896000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -501150988800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 514530374400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 441839664000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7112448000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 87761116800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -457630790400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 4061207808000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 134708448000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -106673616000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 6322176000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -167181974400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -3589526644200. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -5619712000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 3.))
           ((MTIMES SIMP) 132765696000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 300421900800. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -552463430400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -170698752000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -26156592000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -270273024000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 60928560000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 3839299430400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 4795698700800. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -294705600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 405817910400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -3905736870000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 3143109312000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -432673920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -3369517242000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 37933056000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -26119900800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 296415302400. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -437098032000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 2106707097600. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -2541052684800. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 3435312384000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 192470678400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -6213646698000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5520826256400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 1443258877200. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 62480247253200.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) 204252384000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -430303104000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -185345126400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 5319068874000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -7740984220200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -4520578045200. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -44612888821200. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 697085760000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 40182960384000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 15321398400.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15066475200. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15321398400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -202319308800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 923941588500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 121367736000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 2064731287500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -3029894910000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 75895747200. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 1456309992900. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -811066032000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 9453628800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 5207328000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -4368576128400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4017877831500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19190767680000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 324362765475. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -394125385500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -143345462400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 232452259200. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 256048128000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -4741513459200. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 4475838005100. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -6569242375500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -161245123200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 3944646216000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1380872467500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1179466142400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -127827325665000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2053316263950. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 75396325217850.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) -112702665600.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -237200140800.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -40416163200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -2692058273100. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 9439988670000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1453598968500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -11342131920000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -3345674864400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 11567302783200. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 17434459413000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -9453628800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 1869329145600. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 4020673836900. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -5866932670200. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 12281913504000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -805050582525.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -6720249875850. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 59658933348000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 66919708800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1500917040000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 2178181861200. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 163034924400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1618250440800. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1910158588800. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1613022297600. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 49111179012000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 438568300800. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -17279037720000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 10785603015936.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) 1991485440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -2648040595200. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -4662858416400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 7078970505600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 57583975615200. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -546142632000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -69884033083200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -27245214682560. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -85033670400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -6880443591600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 420527181600. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -35674605701280. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -1170019452000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 19828757793600. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -87175629112320. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -26971837583040. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) -271805393809152. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 168391440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 975316665600. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -540966535200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -2722302709200. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -33663814002000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -567494860800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 11635371216000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -9239591390400. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -2776289040000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 4976458318800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 17649435254400. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 40063922640000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 3509112859200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -10309655635200. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 40713698768400. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 33410065449600. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) 372093476932800. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 799527909600. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -48348316800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 4728322620000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -3565119398400. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -1631223468000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -9236108851200. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -18527478710400. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -4958602812000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) -126713247091200. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) 16108035300.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 1771370748000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 2953030572900. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 840041987400. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) 36360611332200. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) -1078772817600. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) -6400051876800. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -1301785884000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S103z| $VALUES) 
(DSKSETQ |$qq3| '1.) 
(ADD2LNC '|$qq3| $VALUES) 
(DSKSETQ |$qq2| '1.) 
(ADD2LNC '|$qq2| $VALUES) 
(DSKSETQ |$qq1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 1512. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 18144. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) 54432. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 122472. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 734832. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -163296. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -979776. (($P SIMP) 3. 1.)))) 
(ADD2LNC '|$qq1| $VALUES) 
(DSKSETQ |$qq|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 8890560000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -493920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -47040000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -816480000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -680400000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21840000. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 40166544600. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 47040000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11854080000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -47040000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 38525760000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -17406144000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -823200000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1338960000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 22514954000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -34574400000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -28153440000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 27552406000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 816480000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 47040000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -26671680000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41114304000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -21840000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41941606000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -65582521200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -30367750000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -575909838000.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 28153440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -658560000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -68300806000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 26403816600.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 6659590000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 556646958000. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 17012800000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -414892800000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 612360000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -778260000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 15500824500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 165900000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -23835724500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2976750000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 123480000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19766203100. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 8643600000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2610368400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 37648107500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 347766720000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11311477275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -6952837500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -446460000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 28894320000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -55227112500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 8829124500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 73883607500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 15484392000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1332626535000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -40007615550. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -771289485750.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -28894320000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 446460000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 54671452500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2976750000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 61435500. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 55566000000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -43951472400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -271032372000. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -286098435000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 6371568000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -12604951100. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -215509203000. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -167485920000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 14943553275.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 412610955750. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 59737860000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -104496000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 17850699600. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -12435219600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5376162400. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -9549187200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 9348102400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -319433436000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 6258067200. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 368756136000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -23408646912.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -36082698000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -5845392000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -790017472800. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 29446648000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 865169323200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -89828383680. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -5267808000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 12886098000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 247693312800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 225351473760. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -20082748000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -551036203200. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 2634992640. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -81345942720. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 607282147584. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 1587600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5427840000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 7813260000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 854670000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 254080638000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5662720000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -255510192000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 11300654400. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 1345650000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -6006960000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -71086512000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 6561480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 177150240000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -116617158000. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 116534544000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -1256174740800. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -801360000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -32628708000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 25637875200. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -1805580000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -52980480000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 68103216000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -33493788000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 1017474393600. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) 269482500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 16188732000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -15851576700. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -3532347000. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) -456913920600. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 1395489600. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 94471732800. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -6935292000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$qq| $VALUES) 
(DSKSETQ |$nq3| '0.) 
(ADD2LNC '|$nq3| $VALUES) 
(DSKSETQ |$nq2| '0.) 
(ADD2LNC '|$nq2| $VALUES) 
(DSKSETQ |$nq1| '4.) 
(ADD2LNC '|$nq1| $VALUES) 
(DSKSETQ |$nq| '10.) 
(ADD2LNC '|$nq| $VALUES) 
(DSKSETQ |$filename| '"S10z1TTT.lisp") 
(ADD2LNC '|$filename| $VALUES) 
(DSKSETQ |$Assss|
         '((MTIMES SIMP)
           ((MPLUS SIMP) -106615132593005385216.
            ((MTIMES SIMP RATSIMP) -97651391911984253952. |$Ms|)
            ((MTIMES SIMP) 18261116088319319040.
             ((MEXPT SIMP RATSIMP) |$Ms| 2.))
            ((MTIMES SIMP) -163820659246949376.
             ((MEXPT SIMP RATSIMP) |$Ms| 3.))
            ((MTIMES SIMP) 61075423524616704.
             ((MEXPT SIMP RATSIMP) |$Ms| 4.))
            ((MTIMES SIMP) -998101914937344.
             ((MEXPT SIMP RATSIMP) |$Ms| 5.))
            ((MTIMES SIMP) -156937801660416.
             ((MEXPT SIMP RATSIMP) |$Ms| 6.))
            ((MTIMES SIMP) 3542676480000.
             ((MEXPT SIMP RATSIMP) |$Ms| 7.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 1279381591116064622592.
              ((MTIMES SIMP RATSIMP) 1041318460141755199488. |$Ms|)
              ((MTIMES SIMP) -195000925882440158208.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -3166728229959727104.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -655020515152604160.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) 19426633414981632.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP) 826363779010560.
               ((MEXPT SIMP RATSIMP) |$Ms| 6.))
              ((MTIMES SIMP) 29011472179200.
               ((MEXPT SIMP RATSIMP) |$Ms| 7.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -213230265186010770432.
                ((MTIMES SIMP RATSIMP) -185749539740348322816. |$Ms|)
                ((MTIMES SIMP) -10280662642387694592.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -330743390602189824.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 24848342071676928.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -6299589832704.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP) 107620415078400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 6.)))
               |$Mt|))
             |$om|)
            ((MTIMES SIMP)
             ((MPLUS SIMP) -4545356779398601490688.
              ((MTIMES SIMP RATSIMP) -4492443474766300128768. |$Ms|)
              ((MTIMES SIMP) 836355349648386263808.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 25366580533014981120.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 2423458488409491456.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) -100050117529098240.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP) -3162182037073920.
               ((MEXPT SIMP RATSIMP) |$Ms| 6.))
              ((MTIMES SIMP) -43835439513600.
               ((MEXPT SIMP RATSIMP) |$Ms| 7.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 214933367579303858688.
                ((MTIMES SIMP RATSIMP) 1385137007844032636928. |$Ms|)
                ((MTIMES SIMP) 80695639381513540608.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 1572456305959805952.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -162636469550940672.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 3216017113989120.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP) -991409574758400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 6.))
                ((MTIMES SIMP) 37976408064000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 7.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 234212671225953229824.
                ((MTIMES SIMP RATSIMP) 11289534338836938240. |$Ms|)
                ((MTIMES SIMP) -516359573431317504.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 12203231904622080.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 2665095597932544.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -101994836428800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP) 37976408064000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 6.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 6241218032763245371392.
              ((MTIMES SIMP RATSIMP) 10444213217898173048832. |$Ms|)
              ((MTIMES SIMP) -1940296998860935658496.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -71969765049110089728.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -4147657344280719360.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) 220143572198645760.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP) 12856462305361920.
               ((MEXPT SIMP RATSIMP) |$Ms| 6.))
              ((MTIMES SIMP) -562114783641600.
               ((MEXPT SIMP RATSIMP) |$Ms| 7.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 3449214717815124808704.
                ((MTIMES SIMP RATSIMP) -4420069323501427835904. |$Ms|)
                ((MTIMES SIMP) -258771365409864480768.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -1535398620286261248.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 366619890045265920.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -8063840621813760.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP) 2974756971110400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 6.))
                ((MTIMES SIMP) -191117574144000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 7.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1529618042690718511104.
                ((MTIMES SIMP RATSIMP) -53466823499593771008. |$Ms|)
                ((MTIMES SIMP) 5571186969203380224.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -179105458804715520.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -4281330374737920.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -872953417728000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP) -117635825664000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 6.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 16578935377999884288.
                ((MTIMES SIMP RATSIMP) 1413069404476262400. |$Ms|)
                ((MTIMES SIMP) -47123389586810880.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 4693464399568896.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -622539548467200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 73481748480000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 230687590590351788544.
              ((MTIMES SIMP RATSIMP) -14600108473800195290112. |$Ms|)
              ((MTIMES SIMP) 2739351530203240006656.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 104945953143796531200.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 3383729087820641280.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) -246405597951744000.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP) -35631275154370560.
               ((MEXPT SIMP RATSIMP) |$Ms| 6.))
              ((MTIMES SIMP) 2204716631040000.
               ((MEXPT SIMP RATSIMP) |$Ms| 7.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -13950033606128627320320.
                ((MTIMES SIMP RATSIMP) 7895946546219123141120. |$Ms|)
                ((MTIMES SIMP) 448626681887565081600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -3235274604933719040.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -246743406777692160.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 16338441425080320.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP) -6409651123814400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 6.))
                ((MTIMES SIMP) 385941749760000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 7.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 4391565398293073462784.
                ((MTIMES SIMP RATSIMP) 98381814237326850048. |$Ms|)
                ((MTIMES SIMP) -18465431269110465024.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 706893370136110080.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 21447382600949760.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 2207876957798400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP) -104044953600000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 6.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -103979514188994361344.
                ((MTIMES SIMP RATSIMP) -5655039156606163968. |$Ms|)
                ((MTIMES SIMP) 256310343771761664.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 16272516812267520.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -482393028096000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -575823790080000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1279536960999499776.
                ((MTIMES SIMP RATSIMP) 44223135398572032. |$Ms|)
                ((MTIMES SIMP) 9131456975284224.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -2382365705932800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -85837086720000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -12033383067067784937984.
              ((MTIMES SIMP RATSIMP) 12805496916645183851520. |$Ms|)
              ((MTIMES SIMP) -2483461817016872154624.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -87632430938214414336.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -1209943850428809216.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) 137745626144071680.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP) 59281933003776000.
               ((MEXPT SIMP RATSIMP) |$Ms| 6.))
              ((MTIMES SIMP) -3517304684544000.
               ((MEXPT SIMP RATSIMP) |$Ms| 7.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 25612539959045573968896.
                ((MTIMES SIMP RATSIMP) -8586557694220618119168. |$Ms|)
                ((MTIMES SIMP) -465428903863420836864.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 7899815062003608576.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -484415711793312768.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -44439415757033472.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP) 12593273624064000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 6.))
                ((MTIMES SIMP) -428860293120000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 7.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -7277681906754584371200.
                ((MTIMES SIMP RATSIMP) -83932575949321989120. |$Ms|)
                ((MTIMES SIMP) 29126659533684894720.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -1368193861077120000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -72116133675909120.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -927632389017600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP) 686046412800000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 6.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 281855548148611046400.
                ((MTIMES SIMP RATSIMP) 7890428153724318720. |$Ms|)
                ((MTIMES SIMP) -627637222544209920.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -77091045578588160.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 4169111404953600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 1066135633920000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -6923004657423482880.
                ((MTIMES SIMP RATSIMP) -80418961004175360. |$Ms|)
                ((MTIMES SIMP) 4402599889121280.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 4457512636416000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -367408742400000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 42025588194078720.
                ((MTIMES SIMP RATSIMP) -2850619640279040. |$Ms|)
                ((MTIMES SIMP) -4574914709299200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -318637670400000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 17503305381747936027648.
              ((MTIMES SIMP RATSIMP) -6991445697912059940864. |$Ms|)
              ((MTIMES SIMP) 1466510478219015634944.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 45399742698843896832.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 656637937868666880.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) -43855664761036800.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP) -52977138833203200.
               ((MEXPT SIMP RATSIMP) |$Ms| 6.))
              ((MTIMES SIMP) 2635418032128000.
               ((MEXPT SIMP RATSIMP) |$Ms| 7.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -27737226947901391925760.
                ((MTIMES SIMP RATSIMP) 5703392321170131216384. |$Ms|)
                ((MTIMES SIMP) 302039266299671771136.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -5605340203011677184.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 1325157979731554304.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 87738102080778240.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP) -17227842224947200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 6.))
                ((MTIMES SIMP) 274483593216000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 7.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 7665182768640909318912.
                ((MTIMES SIMP RATSIMP) 19956801527937824256. |$Ms|)
                ((MTIMES SIMP) -26229763435575684096.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 1445317695178592256.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 110888390649802752.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 4400616923136000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP) -1055015829504000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 6.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -431038926731508318720.
                ((MTIMES SIMP RATSIMP) -2903599800268231680. |$Ms|)
                ((MTIMES SIMP) 750117119464742400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 112890789505105920.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 1112897918361600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -729290096640000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 15607053324799856640.
                ((MTIMES SIMP RATSIMP) -266870888246592000. |$Ms|)
                ((MTIMES SIMP) -48096259334000640.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 3799013054054400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 1482640588800000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -140281849081866240.
                ((MTIMES SIMP RATSIMP) 53491017184174080. |$Ms|)
                ((MTIMES SIMP) 14636925425203200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 606712135680000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -3255553186099200.
                ((MTIMES SIMP RATSIMP) -3361992557414400. |$Ms|)
                ((MTIMES SIMP) -275719127040000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 6.)))
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -12911385020197704671232.
              ((MTIMES SIMP RATSIMP) 2162436038814090074112. |$Ms|)
              ((MTIMES SIMP) -551682187832484301824.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -18499854800970547200.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -1016021305389404160.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) 11784109575168000.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP) 22283395500441600.
               ((MEXPT SIMP RATSIMP) |$Ms| 6.))
              ((MTIMES SIMP) -752976580608000.
               ((MEXPT SIMP RATSIMP) |$Ms| 7.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 19006830582877376547840.
                ((MTIMES SIMP RATSIMP) -2117436254616499375104. |$Ms|)
                ((MTIMES SIMP) -121890933380955820032.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 904365996734011392.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -1523363412973086720.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -83229172065607680.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP) 12341947987353600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 6.))
                ((MTIMES SIMP) -78423883776000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 7.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -5302621725735070743552.
                ((MTIMES SIMP RATSIMP) 30534878708428953600. |$Ms|)
                ((MTIMES SIMP) 16295477139151515648.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -716804783834517504.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -87493890920325120.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -15212720194560000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP) 828392914944000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 6.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 405771213365615333376.
                ((MTIMES SIMP RATSIMP) -3000999199529963520. |$Ms|)
                ((MTIMES SIMP) -271602895542128640.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -112613932508700672.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -10273292776857600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -122577960960000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -18552278695583969280.
                ((MTIMES SIMP RATSIMP) 809342324061788160. |$Ms|)
                ((MTIMES SIMP) 17373006975098880.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -9635497211289600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -2058789519360000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 56055883633827840.
                ((MTIMES SIMP RATSIMP) -155522367353364480. |$Ms|)
                ((MTIMES SIMP) -14731902452736000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -122577960960000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 26199302905036800.
                ((MTIMES SIMP RATSIMP) 12184970163609600. |$Ms|)
                ((MTIMES SIMP) 828392914944000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -752976580608000.
                ((MTIMES SIMP RATSIMP) -78423883776000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 7.)))
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 5530428158283435310848.
              ((MTIMES SIMP RATSIMP) -230111920860363053568. |$Ms|)
              ((MTIMES SIMP) 125897017703122149120.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 8043794472101230080.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 650375134793717760.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) 10616072582707200.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP) -3346479534182400.
               ((MEXPT SIMP RATSIMP) |$Ms| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -8263629755606771513856.
                ((MTIMES SIMP RATSIMP) 280789253279182771200. |$Ms|)
                ((MTIMES SIMP) 24356880859774869504.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 379604573937469440.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 990896236308518400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 31047116085780480.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP) -3413494809446400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 6.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 2393518551347707499520.
                ((MTIMES SIMP RATSIMP) -40806402182516630016. |$Ms|)
                ((MTIMES SIMP) -9347663750881591296.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -78840343720696320.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 47636525311119360.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 15213334468147200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP) -275719127040000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 6.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -240410272267023473664.
                ((MTIMES SIMP RATSIMP) 1731895199777885184. |$Ms|)
                ((MTIMES SIMP) -147136313967390720.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 99373453379665920.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 3470231000678400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 606712135680000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 12049019466172803072.
                ((MTIMES SIMP RATSIMP) -550701473679544320. |$Ms|)
                ((MTIMES SIMP) 48730144387018752.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 156204570009600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 1482640588800000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 313190861317447680.
                ((MTIMES SIMP RATSIMP) 175410419312701440. |$Ms|)
                ((MTIMES SIMP) 4560065814528000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -729290096640000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -66820833631641600.
                ((MTIMES SIMP RATSIMP) -17068393333555200. |$Ms|)
                ((MTIMES SIMP) -1055015829504000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 2635418032128000.
                ((MTIMES SIMP RATSIMP) 274483593216000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 7.)))
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -1334129931551109417984.
              ((MTIMES SIMP RATSIMP) -49705859569822525440. |$Ms|)
              ((MTIMES SIMP) -18233849586829363200.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -2556942005703859200.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -185926820195450880.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) -7114620615782400.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 2168384722484452448256.
                ((MTIMES SIMP RATSIMP) 65146120701845686272. |$Ms|)
                ((MTIMES SIMP) 3813144450873569280.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -26574708600437760.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -319565139498823680.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -2756101302743040.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -678389619733001777664.
                ((MTIMES SIMP RATSIMP) 25769278545656002560. |$Ms|)
                ((MTIMES SIMP) 5069007466289464320.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 313049772150958080.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -29039705214750720.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -4780923717427200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 89099126231500707840.
                ((MTIMES SIMP RATSIMP) 1958627234552067072. |$Ms|)
                ((MTIMES SIMP) 75198544597048320.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -53029983520604160.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 5193370570752000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -318637670400000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -4005271777988984832.
                ((MTIMES SIMP RATSIMP) -148907426001933312. |$Ms|)
                ((MTIMES SIMP) -36738129109893120.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 4473182781849600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -367408742400000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -508661170303942656.
                ((MTIMES SIMP RATSIMP) -94862385641705472. |$Ms|)
                ((MTIMES SIMP) -1565427954585600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 1066135633920000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 78078141582336000.
                ((MTIMES SIMP RATSIMP) 12593273624064000. |$Ms|)
                ((MTIMES SIMP) 686046412800000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -3517304684544000.
                ((MTIMES SIMP RATSIMP) -428860293120000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 7.)))
             ((MEXPT SIMP RATSIMP) |$om| 9.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 149688140645172648960.
              ((MTIMES SIMP RATSIMP) 4980155846248396800. |$Ms|)
              ((MTIMES SIMP) 1989217805239687680.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 247955756897157120.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 27335600670873600.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -309075578371833896448.
                ((MTIMES SIMP RATSIMP) -22245639524345986560. |$Ms|)
                ((MTIMES SIMP) -3566433026843624448.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -123925829825452032.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 35661248151717888.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 114643181464360045056.
                ((MTIMES SIMP RATSIMP) -8744721589081497600. |$Ms|)
                ((MTIMES SIMP) -2022668139746548224.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -133699159112150016.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 9905784447412224.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -20241551151582566400.
                ((MTIMES SIMP RATSIMP) -2184136019180881920. |$Ms|)
                ((MTIMES SIMP) 67314188104289280.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 3672163544555520.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -2691379218124800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 376127108660782080.
                ((MTIMES SIMP RATSIMP) 304368298485995520. |$Ms|)
                ((MTIMES SIMP) 1952384812277760.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -163495245312000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -85837086720000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 353165643125729280.
                ((MTIMES SIMP RATSIMP) 33763202039992320. |$Ms|)
                ((MTIMES SIMP) 2676339361382400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -575823790080000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -48527172989890560.
                ((MTIMES SIMP RATSIMP) -6569100015206400. |$Ms|)
                ((MTIMES SIMP) -104044953600000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 2204716631040000.
                ((MTIMES SIMP RATSIMP) 385941749760000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 7.)))
             ((MEXPT SIMP RATSIMP) |$om| 10.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -5076269929723345920.
              ((MTIMES SIMP RATSIMP) 3231254978045982720. |$Ms|)
              ((MTIMES SIMP) 184555162063319040.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 35412629588582400.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 23663727152472185856.
                ((MTIMES SIMP RATSIMP) 1611123737327096832. |$Ms|)
                ((MTIMES SIMP) 571251612967999488.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 53182769188921344.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -11636416467422788608.
                ((MTIMES SIMP RATSIMP) 1159898904924641280. |$Ms|)
                ((MTIMES SIMP) 494154704875474944.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 12098648608671744.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 2375007104265449472.
                ((MTIMES SIMP RATSIMP) 818994016993001472. |$Ms|)
                ((MTIMES SIMP) -42854739832074240.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 5315398528720896.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 281050777836380160.
                ((MTIMES SIMP RATSIMP) -116722732556666880. |$Ms|)
                ((MTIMES SIMP) 431141943214080.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -828548556595200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -149142283870003200.
                ((MTIMES SIMP RATSIMP) -14709691440783360. |$Ms|)
                ((MTIMES SIMP) -921984602112000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 73481748480000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 17376671470878720.
                ((MTIMES SIMP RATSIMP) 3131734794854400. |$Ms|)
                ((MTIMES SIMP) -117635825664000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -562114783641600.
                ((MTIMES SIMP RATSIMP) -191117574144000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 7.)))
             ((MEXPT SIMP RATSIMP) |$om| 11.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 1349041956012979200.
              ((MTIMES SIMP RATSIMP) -148810903551313920. |$Ms|)
              ((MTIMES SIMP) 26057018856960000.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -2326146565619971584.
                ((MTIMES SIMP RATSIMP) -152651138049156096. |$Ms|)
                ((MTIMES SIMP) -14873515783999488.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 646614669253254912.
                ((MTIMES SIMP RATSIMP) 27560143336739328. |$Ms|)
                ((MTIMES SIMP) -46348618613004288.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 112080647570379264.
                ((MTIMES SIMP RATSIMP) -134098816453410816. |$Ms|)
                ((MTIMES SIMP) 333476964527616.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -155742558264244224.
                ((MTIMES SIMP RATSIMP) 15625056433448448. |$Ms|)
                ((MTIMES SIMP) 2425771883372544.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 42025069914347520.
                ((MTIMES SIMP RATSIMP) 5396862201937920. |$Ms|)
                ((MTIMES SIMP) -153497088460800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -3535257165189120.
                ((MTIMES SIMP RATSIMP) -1042911826790400. |$Ms|)
                ((MTIMES SIMP) 37976408064000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -43835439513600.
                ((MTIMES SIMP RATSIMP) 37976408064000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 7.)))
             ((MEXPT SIMP RATSIMP) |$om| 12.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -132755361138892800.
              ((MTIMES SIMP RATSIMP) 22125893523148800. |$Ms|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 43855735189948416.
                ((MTIMES SIMP RATSIMP) -12184872990345216. |$Ms|))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 83812029683558400.
                ((MTIMES SIMP RATSIMP) -19550532823686144. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -80179873567266816.
                ((MTIMES SIMP RATSIMP) 17026333079196672. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 36408521279628288.
                ((MTIMES SIMP RATSIMP) -3477777176014848. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -8429588952680448.
                ((MTIMES SIMP RATSIMP) -271589294075904. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 608694691368960.
                ((MTIMES SIMP RATSIMP) 107620415078400. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 6.))
              ((MTIMES SIMP) 29011472179200.
               ((MEXPT SIMP RATSIMP) |$Mt| 7.)))
             ((MEXPT SIMP RATSIMP) |$om| 13.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 11062946761574400.
              ((MTIMES SIMP RATSIMP) -6092436495172608. |$Mt|)
              ((MTIMES SIMP) -5743621460473344.
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) 8430888149978112.
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP) -4856632847248896.
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP) 1343757166036992.
               ((MEXPT SIMP RATSIMP) |$Mt| 5.))
              ((MTIMES SIMP) -149852448700416.
               ((MEXPT SIMP RATSIMP) |$Mt| 6.))
              ((MTIMES SIMP) 3542676480000.
               ((MEXPT SIMP RATSIMP) |$Mt| 7.)))
             ((MEXPT SIMP RATSIMP) |$om| 14.)))
           ((MEXPT SIMP)
            ((MPLUS SIMP)
             ((MTIMES SIMP)
              ((MPLUS SIMP) 1. ((MTIMES SIMP RATSIMP) -4. |$om|)
               ((MTIMES SIMP) 6. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -4. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MEXPT SIMP RATSIMP) |$om| 4.))
              ((MEXPT SIMP RATSIMP) |$Xi| 6.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -14. ((MTIMES SIMP RATSIMP) 56. |$om|)
               ((MTIMES SIMP) -84. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 56. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -14. ((MEXPT SIMP RATSIMP) |$om| 4.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 7.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 91. ((MTIMES SIMP RATSIMP) -364. |$om|)
               ((MTIMES SIMP) 546. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -364. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 91. ((MEXPT SIMP RATSIMP) |$om| 4.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 8.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -364. ((MTIMES SIMP RATSIMP) 1456. |$om|)
               ((MTIMES SIMP) -2184. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 1456. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -364. ((MEXPT SIMP RATSIMP) |$om| 4.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 9.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 1001. ((MTIMES SIMP RATSIMP) -4004. |$om|)
               ((MTIMES SIMP) 6006. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -4004. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 1001. ((MEXPT SIMP RATSIMP) |$om| 4.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 10.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -2002. ((MTIMES SIMP RATSIMP) 8008. |$om|)
               ((MTIMES SIMP) -12012. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 8008. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -2002. ((MEXPT SIMP RATSIMP) |$om| 4.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 11.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 3003. ((MTIMES SIMP RATSIMP) -12012. |$om|)
               ((MTIMES SIMP) 18018. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -12012. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 3003. ((MEXPT SIMP RATSIMP) |$om| 4.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 12.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -3432. ((MTIMES SIMP RATSIMP) 13728. |$om|)
               ((MTIMES SIMP) -20592. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 13728. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -3432. ((MEXPT SIMP RATSIMP) |$om| 4.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 13.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 3003. ((MTIMES SIMP RATSIMP) -12012. |$om|)
               ((MTIMES SIMP) 18018. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -12012. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 3003. ((MEXPT SIMP RATSIMP) |$om| 4.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 14.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -2002. ((MTIMES SIMP RATSIMP) 8008. |$om|)
               ((MTIMES SIMP) -12012. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 8008. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -2002. ((MEXPT SIMP RATSIMP) |$om| 4.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 15.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 1001. ((MTIMES SIMP RATSIMP) -4004. |$om|)
               ((MTIMES SIMP) 6006. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -4004. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 1001. ((MEXPT SIMP RATSIMP) |$om| 4.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 16.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -364. ((MTIMES SIMP RATSIMP) 1456. |$om|)
               ((MTIMES SIMP) -2184. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 1456. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -364. ((MEXPT SIMP RATSIMP) |$om| 4.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 17.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 91. ((MTIMES SIMP RATSIMP) -364. |$om|)
               ((MTIMES SIMP) 546. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -364. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 91. ((MEXPT SIMP RATSIMP) |$om| 4.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 18.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -14. ((MTIMES SIMP RATSIMP) 56. |$om|)
               ((MTIMES SIMP) -84. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 56. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -14. ((MEXPT SIMP RATSIMP) |$om| 4.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 19.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 1. ((MTIMES SIMP RATSIMP) -4. |$om|)
               ((MTIMES SIMP) 6. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -4. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MEXPT SIMP RATSIMP) |$om| 4.))
              ((MEXPT SIMP RATSIMP) |$Xi| 20.)))
            -1.))) 
(ADD2LNC '|$Assss| $VALUES) 
(DSKSETQ $GH_0
         '((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 2.) -1.)
           ((MEXPT SIMP) (($XX SIMP) 1. 4.) -1.)
           ((MEXPT SIMP) (($XX SIMP) 2. 4.) -1.))) 
(ADD2LNC '$GH_0 $VALUES) 
(DSKSETQ |$tttt0|
         '((MTIMES SIMP)
           ((MEXPT SIMP) (($XX SIMP) 1. 2.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 2.)))
           ((MEXPT SIMP) (($XX SIMP) 1. 3.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 3.)))
           ((MEXPT SIMP) (($XX SIMP) 1. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 4.)))
           ((MEXPT SIMP) (($XX SIMP) 2. 3.)
            ((MTIMES SIMP) -4. (($PP SIMP) 2. 3.)))
           ((MEXPT SIMP) (($XX SIMP) 2. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 2. 4.)))
           ((MEXPT SIMP) (($XX SIMP) 3. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 3. 4.))))) 
(ADD2LNC '|$tttt0| $VALUES) 
(DSKSETQ |$tttt|
         '((MTIMES SIMP FACTORED)
           ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
            ((MPLUS SIMP) -8. ((MTIMES SIMP) 2. |$Ms|)
             ((MTIMES SIMP) 2. |$Mt|)))
           ((MEXPT SIMP) |$om|
            ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 12.)
           ((MEXPT SIMP) |$Xi| 4.)
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|) 2.))) 
(ADD2LNC '|$tttt| $VALUES) 
(DSKSETQ |$a1234|
         '((MLIST SIMP)
           ((MTIMES SIMP FACTORED) 48384.
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -12. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MPLUS SIMP IRREDUCIBLE) -2203520432229774.
             ((MTIMES SIMP RATSIMP) -2018257934688828. |$Ms|)
             ((MTIMES SIMP) 377420554074060.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) -3385843651764.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) 1262306207106.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP) -20628759816.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.))
             ((MTIMES SIMP) -3243588824.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.))
             ((MTIMES SIMP) 73220000. ((MEXPT SIMP RATSIMP) |$Ms| 7.))
             ((MTIMES SIMP RATSIMP) 26442245186757288. |$om|)
             ((MTIMES SIMP RATSIMP) 21521958914966832. |$Ms| |$om|)
             ((MTIMES SIMP) -4030277072636412.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$om|)
             ((MTIMES SIMP) -65449905546456.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$om|)
             ((MTIMES SIMP) -13537957075740.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$om|)
             ((MTIMES SIMP) 401509453848.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$om|)
             ((MTIMES SIMP) 17079277840.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$om|)
             ((MTIMES SIMP) 599608800. ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              |$om|)
             ((MTIMES SIMP RATSIMP) -4407040864459548. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) -3839069521749924. |$Ms| |$Mt|
              |$om|)
             ((MTIMES SIMP) -212480626702788.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt| |$om|)
             ((MTIMES SIMP) -6835800897036.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt| |$om|)
             ((MTIMES SIMP) 513565270992.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt| |$om|)
             ((MTIMES SIMP) -130199856. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 2224297600. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -93943385817596757.
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -92849774197385502. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 17285783516211687.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 524276218026930.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 50088014393384.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -2067834770360.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -65355944880.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -905990400. ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 4442240566701882. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 28627997020585992. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 1667816620815012.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 32499510291828.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -3361368831658.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 66468607680.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -20490442600.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 784896000. ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 4840705010457036.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 233331976249110. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -10672114199556.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 252216267870.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 55082167616.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -2108028200.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 784896000. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 128993428256515488.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 215860888266744648. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -40102037840214444.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1487470342450192.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -85723738101040.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 4549925020640.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 265717226880.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -11617782400.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 71288333288176356. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -91353946004907156. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -5348283841969752.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -31733602436472.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 7577296007880.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -166663372640.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 61482245600.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3950016000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -31614129519897456.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1105051742303112. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 115145233325136.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3701749727280.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -88486490880.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -18042192000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -2431296000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 342653260954032.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 29205303498600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -973945717320.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 97004472544.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -12866640800.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1518720000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 4767848681182866.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -301754887438000068. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 56616888438393684.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2169021849036800.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 69934876980420.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -5092708291000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -736426817840.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 45567060000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -288319146952063230. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 163193339662266930. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 9272211513879900.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -66866621299060.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -5099690120240.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 337682734480.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -132474601600.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 7976640000. ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 90764827180329726.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2033354295579672. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -381643338068586.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 14610064693620.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 443274276640.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 45632377600.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -2150400000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -2149047498945816.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -116878289447052. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 5297419472796.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 336320205280.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -9970094000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -11901120000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 26445456369864.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 914003294448. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 188728856136.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -49238709200.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -1774080000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -248705833892770026.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 264663874765318780. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -51328162554085486.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1811186155303704.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -25007106697024.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 2846925143520.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1225238364000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -72695616000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 529359704841385044. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -177466883561107352. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -9619479659875596.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 163273294105564.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -10011898805252.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -918473374608.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 260277646000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -8863680000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -150415052636296800.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1734717591545180. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 601989491023580.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -28277816242500.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1490495487680.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -19172296400.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 14179200000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 5825387486537100.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 163079285584580. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -12971999473880.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1593316914240.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 86167150400.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 22034880000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -143084587000320.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1662098235040. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 90992887920.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 92127824000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -7593600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 868584412080.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -58916576560. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -94554288800.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -6585600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 361758130409803572.
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -144499125700894096. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 30309823045201216.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 938321401679148.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 13571385951320.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -906408415200.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1094930944800.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 54468792000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -573272713043596890. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 117877652140586376. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 6242544359698904.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -115851112000076.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 27388351102256.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1813370165360.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -356064860800.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 5673024000. ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 158423916349225143.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 412466962796334. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -542116473122844.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 29871810829584.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2291840084528.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 90951904000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -21805056000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -8908707976428330.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -60011569946020. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 15503412687350.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2333225642880.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 23001362400.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -15072960000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 322566412962960.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -5515684694250. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -994052978960.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 78517961600.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 30643200000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -2899343772360.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1105551777120. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 302515819800.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 12539520000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -67285738800.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -69485626600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -5698560000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -266852368969033248.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 44693205167288568. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -11402161620215036.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -382354803260800.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -20999117588240.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 243553852000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 460552982400.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -15562512000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 392832973356427260. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -43763150103680956. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2519240521266448.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 18691426850488.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -31484858899080.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1720179647520.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 255083250400.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1620864000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -109594529715093228.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 631094550025400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 336794749073072.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -14814913687056.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1808322811680.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -314416340000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 17121216000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 8386475143965264.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -62024619699280. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -5613485770960.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2327503565408.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -212328306400.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2533440000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -383438299759920.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 16727478589240. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 359065124320.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -199146354400.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -42551040000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 1158562409760.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -3214334642720. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -304478804000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2533440000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 541486915200.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 251838834400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 17121216000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -15562512000.
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1620864000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 114302830652352747.
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -4755950745295202. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 2602038229644555.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 166249059029870.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 13441946403640.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 219412875800.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -69165003600.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -170792612343063234. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 5803349315459300. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 503407755865056.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 7845663317160.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 20479832926350.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 641681466720.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -70550074600.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 49469216091015780.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -843386288494474. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -193197415486144.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1629471389730.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 984551201040.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 314429035800.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -5698560000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -4968796963190796.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 35794791662076. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -3041011780080.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 2053849482880.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 71722697600.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 12539520000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 249029006824008.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -11381892230480. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1007154108528.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 3228434400. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 30643200000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 6473025407520.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 3625380690160. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 94247392000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -15072960000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1381052282400.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -352769372800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -21805056000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 54468792000.
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 5673024000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -27573783307521276.
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -1027320179601160. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -376857010309800.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -52846850316300.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -3842733552320.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -147044903600.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 44816152498438584. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1346439333288808. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 78810029159920.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -549245796140.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -6604768921520.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -56963072560.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -14020949481915546.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 532599176290840. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 104766192672980.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 6470109378120.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -600192320080.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -98812080800.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1841499798104760.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 40480886957508. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1554202723980.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -1096023138240.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 107336528000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -6585600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -82780914723648.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -3077617104868. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -759303263680.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 92451694400.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -7593600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -10513003685184.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -1960614782608. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -32354248400.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 22034880000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1613718204000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 260277646000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 14179200000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -72695616000.
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -8863680000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 3093752906852940.
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 102929808330200. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 41113132548770.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 5124746959680.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 564971905400.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -6387970783148022. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -459772642285590. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -73711000058772.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -2561297739448.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 737046299432.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 2369444061350034.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -180735813266400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -41804483708386.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -2763292805724.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 204732648136.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -418352165004600.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -45141700131880. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 1391248927420.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 75896237280.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -55625397200.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 7773791101620.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 6290680772280. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 40351868640.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -3379118000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -1774080000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 7299223774920.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 697817502480. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 55314553600.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -11901120000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -1002959097840.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -135770089600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -2150400000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 45567060000.
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 7976640000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -104916293190380.
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 66783543693080. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 3814384136560.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 731907853600.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 489081662377484. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 33298688354148. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 11806622291832.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 1099180910816.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -240501332412012.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 23972778292920. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 10213184211216.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 250054741416.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 49086621698608.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 16926959676608. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -885721309360.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 109858600544.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 5808754502240.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -2412424201320. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 8910837120. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -17124432800.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -3082471144800.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -304019747040. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -19055568000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 1518720000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 359140862080.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 64726661600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -2431296000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -11617782400.
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -3950016000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 27881984871300.
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -3075622179880. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 538546190000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -48076772602926. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -3154992105844. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -307405666832.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 13364225141643.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 569612750842. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -957932759032.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 2316481637946.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -2771552919424. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 6892298374. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -3218885546136.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 322938501022. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 50135827616.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 868573700280.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 111542290880. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -3172476200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -73066657680.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -21554890600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 784896000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -905990400. ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 784896000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -2743786399200.
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 457297733200. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 906409870824. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -251836826024. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 1732226142600.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -404070205516. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -1657156778424.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 351900071908. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 752490932532.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -71878661872. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -174222655272.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -5613204656. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 12580495440.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 2224297600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 599608800. ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 228648866600.
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) -125918413012. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) -118709107566.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) 174249507068.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) -100376836294.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) 27772758888.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) -3097148824.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) 73220000. ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))))
           ((MTIMES SIMP FACTORED) 48384.
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om|) -4.)
            ((MPLUS SIMP IRREDUCIBLE) -2203520432229774.
             ((MTIMES SIMP RATSIMP) -2018257934688828. |$Ms|)
             ((MTIMES SIMP) 377420554074060.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) -3385843651764.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) 1262306207106.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP) -20628759816.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.))
             ((MTIMES SIMP) -3243588824.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.))
             ((MTIMES SIMP) 73220000. ((MEXPT SIMP RATSIMP) |$Ms| 7.))
             ((MTIMES SIMP RATSIMP) 26442245186757288. |$om|)
             ((MTIMES SIMP RATSIMP) 21521958914966832. |$Ms| |$om|)
             ((MTIMES SIMP) -4030277072636412.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$om|)
             ((MTIMES SIMP) -65449905546456.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$om|)
             ((MTIMES SIMP) -13537957075740.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$om|)
             ((MTIMES SIMP) 401509453848.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$om|)
             ((MTIMES SIMP) 17079277840.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$om|)
             ((MTIMES SIMP) 599608800. ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              |$om|)
             ((MTIMES SIMP RATSIMP) -4407040864459548. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) -3839069521749924. |$Ms| |$Mt|
              |$om|)
             ((MTIMES SIMP) -212480626702788.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt| |$om|)
             ((MTIMES SIMP) -6835800897036.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt| |$om|)
             ((MTIMES SIMP) 513565270992.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt| |$om|)
             ((MTIMES SIMP) -130199856. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 2224297600. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -93943385817596757.
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -92849774197385502. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 17285783516211687.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 524276218026930.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 50088014393384.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -2067834770360.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -65355944880.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -905990400. ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 4442240566701882. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 28627997020585992. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 1667816620815012.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 32499510291828.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -3361368831658.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 66468607680.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -20490442600.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 784896000. ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 4840705010457036.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 233331976249110. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -10672114199556.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 252216267870.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 55082167616.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -2108028200.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 784896000. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 128993428256515488.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 215860888266744648. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -40102037840214444.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1487470342450192.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -85723738101040.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 4549925020640.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 265717226880.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -11617782400.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 71288333288176356. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -91353946004907156. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -5348283841969752.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -31733602436472.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 7577296007880.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -166663372640.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 61482245600.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3950016000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -31614129519897456.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1105051742303112. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 115145233325136.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3701749727280.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -88486490880.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -18042192000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -2431296000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 342653260954032.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 29205303498600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -973945717320.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 97004472544.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -12866640800.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1518720000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 4767848681182866.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -301754887438000068. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 56616888438393684.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2169021849036800.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 69934876980420.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -5092708291000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -736426817840.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 45567060000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -288319146952063230. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 163193339662266930. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 9272211513879900.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -66866621299060.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -5099690120240.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 337682734480.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -132474601600.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 7976640000. ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 90764827180329726.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2033354295579672. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -381643338068586.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 14610064693620.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 443274276640.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 45632377600.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -2150400000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -2149047498945816.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -116878289447052. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 5297419472796.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 336320205280.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -9970094000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -11901120000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 26445456369864.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 914003294448. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 188728856136.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -49238709200.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -1774080000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -248705833892770026.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 264663874765318780. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -51328162554085486.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1811186155303704.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -25007106697024.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 2846925143520.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1225238364000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -72695616000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 529359704841385044. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -177466883561107352. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -9619479659875596.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 163273294105564.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -10011898805252.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -918473374608.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 260277646000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -8863680000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -150415052636296800.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1734717591545180. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 601989491023580.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -28277816242500.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1490495487680.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -19172296400.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 14179200000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 5825387486537100.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 163079285584580. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -12971999473880.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1593316914240.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 86167150400.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 22034880000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -143084587000320.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1662098235040. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 90992887920.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 92127824000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -7593600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 868584412080.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -58916576560. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -94554288800.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -6585600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 361758130409803572.
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -144499125700894096. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 30309823045201216.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 938321401679148.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 13571385951320.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -906408415200.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1094930944800.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 54468792000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -573272713043596890. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 117877652140586376. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 6242544359698904.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -115851112000076.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 27388351102256.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1813370165360.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -356064860800.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 5673024000. ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 158423916349225143.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 412466962796334. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -542116473122844.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 29871810829584.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2291840084528.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 90951904000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -21805056000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -8908707976428330.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -60011569946020. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 15503412687350.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2333225642880.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 23001362400.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -15072960000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 322566412962960.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -5515684694250. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -994052978960.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 78517961600.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 30643200000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -2899343772360.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1105551777120. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 302515819800.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 12539520000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -67285738800.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -69485626600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -5698560000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -266852368969033248.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 44693205167288568. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -11402161620215036.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -382354803260800.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -20999117588240.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 243553852000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 460552982400.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -15562512000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 392832973356427260. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -43763150103680956. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2519240521266448.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 18691426850488.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -31484858899080.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1720179647520.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 255083250400.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1620864000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -109594529715093228.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 631094550025400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 336794749073072.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -14814913687056.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1808322811680.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -314416340000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 17121216000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 8386475143965264.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -62024619699280. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -5613485770960.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2327503565408.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -212328306400.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2533440000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -383438299759920.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 16727478589240. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 359065124320.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -199146354400.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -42551040000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 1158562409760.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -3214334642720. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -304478804000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2533440000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 541486915200.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 251838834400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 17121216000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -15562512000.
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1620864000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 114302830652352747.
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -4755950745295202. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 2602038229644555.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 166249059029870.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 13441946403640.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 219412875800.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -69165003600.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -170792612343063234. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 5803349315459300. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 503407755865056.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 7845663317160.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 20479832926350.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 641681466720.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -70550074600.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 49469216091015780.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -843386288494474. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -193197415486144.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1629471389730.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 984551201040.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 314429035800.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -5698560000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -4968796963190796.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 35794791662076. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -3041011780080.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 2053849482880.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 71722697600.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 12539520000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 249029006824008.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -11381892230480. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1007154108528.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 3228434400. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 30643200000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 6473025407520.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 3625380690160. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 94247392000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -15072960000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1381052282400.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -352769372800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -21805056000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 54468792000.
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 5673024000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -27573783307521276.
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -1027320179601160. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -376857010309800.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -52846850316300.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -3842733552320.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -147044903600.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 44816152498438584. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1346439333288808. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 78810029159920.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -549245796140.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -6604768921520.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -56963072560.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -14020949481915546.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 532599176290840. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 104766192672980.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 6470109378120.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -600192320080.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -98812080800.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1841499798104760.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 40480886957508. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1554202723980.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -1096023138240.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 107336528000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -6585600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -82780914723648.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -3077617104868. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -759303263680.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 92451694400.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -7593600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -10513003685184.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -1960614782608. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -32354248400.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 22034880000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1613718204000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 260277646000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 14179200000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -72695616000.
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -8863680000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 3093752906852940.
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 102929808330200. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 41113132548770.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 5124746959680.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 564971905400.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -6387970783148022. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -459772642285590. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -73711000058772.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -2561297739448.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 737046299432.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 2369444061350034.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -180735813266400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -41804483708386.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -2763292805724.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 204732648136.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -418352165004600.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -45141700131880. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 1391248927420.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 75896237280.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -55625397200.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 7773791101620.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 6290680772280. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 40351868640.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -3379118000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -1774080000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 7299223774920.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 697817502480. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 55314553600.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -11901120000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -1002959097840.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -135770089600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -2150400000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 45567060000.
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 7976640000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -104916293190380.
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 66783543693080. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 3814384136560.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 731907853600.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 489081662377484. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 33298688354148. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 11806622291832.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 1099180910816.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -240501332412012.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 23972778292920. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 10213184211216.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 250054741416.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 49086621698608.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 16926959676608. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -885721309360.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 109858600544.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 5808754502240.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -2412424201320. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 8910837120. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -17124432800.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -3082471144800.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -304019747040. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -19055568000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 1518720000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 359140862080.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 64726661600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -2431296000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -11617782400.
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -3950016000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 27881984871300.
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -3075622179880. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 538546190000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -48076772602926. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -3154992105844. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -307405666832.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 13364225141643.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 569612750842. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -957932759032.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 2316481637946.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -2771552919424. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 6892298374. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -3218885546136.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 322938501022. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 50135827616.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 868573700280.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 111542290880. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -3172476200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -73066657680.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -21554890600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 784896000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -905990400. ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 784896000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -2743786399200.
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 457297733200. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 906409870824. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -251836826024. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 1732226142600.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -404070205516. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -1657156778424.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 351900071908. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 752490932532.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -71878661872. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -174222655272.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -5613204656. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 12580495440.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 2224297600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 599608800. ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 228648866600.
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) -125918413012. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) -118709107566.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) 174249507068.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) -100376836294.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) 27772758888.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) -3097148824.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) 73220000. ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 14.)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) -14.)
            ((MEXPT SIMP) |$Xi| -6.))
           ((MTIMES SIMP FACTORED)
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -8. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 14.)
            ((MEXPT SIMP) |$Xi| 6.))
           ((MTIMES SIMP FACTORED) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|)
            |$Xi|
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -2.)))) 
(ADD2LNC '|$a1234| $VALUES) 
(DEFPROP $SET_NUMBER_OF_PARTICLE %SET_NUMBER_OF_PARTICLE VERB) 
(MDEFPROP $SET_NUMBER_OF_PARTICLE
    ((LAMBDA) ((MLIST) |$nn0|)
     ((MPROG) ((MSETQ) |$nn| |$nn0|)
      (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.) ((MPLUS) |$nn0| 1.))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MSETQ) ((|$s| ARRAY) $R)
        ((MPLUS) ((|$k|) $R)
         (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S ((MPLUS) $R 1.)
          |$nn0|))))))
    MEXPR) 
(DEFPROP $SET_NUMBER_OF_PARTICLE $ANY FUNCTION-MODE) 
(ADD2LNC '(($SET_NUMBER_OF_PARTICLE) |$nn0|) $FUNCTIONS) 
(DEFPROP %SET_NUMBER_OF_PARTICLE $SET_NUMBER_OF_PARTICLE NOUN) 
(DEFPROP $NOTZERO %NOTZERO VERB) 
(MDEFPROP $NOTZERO
    ((LAMBDA) ((MLIST) $X) ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))
    MEXPR) 
(DEFPROP $NOTZERO $FIXNUM FUNCTION-MODE) 
(ADD2LNC '(($NOTZERO) $X) $FUNCTIONS) 
(DEFPROP %NOTZERO $NOTZERO NOUN) 
(DEFPROP |$compute_alphas_no_zmV1| |%compute_alphas_no_zmV1| VERB) 
(MDEFPROP |$compute_alphas_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
        ((MSETQ) $POW0
         ((MTIMES) 2.
          (($SUM)
           (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0 $MAX_USED_LEVEL0)
           $L0 2. $MAX_USED_LEVEL0)))
        ((MSETQ) $POW0
         ((MPLUS) $POW0
          (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2. $MAX_USED_LEVEL0)))
        ((MCOND) |$dbg_compute_levels|
         (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T $FALSE)
        ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
      ((MRETURN) |$noAlphas0|)))
    MEXPR) 
(DEFPROP |$compute_alphas_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_alphas_no_zmV1| |$compute_alphas_no_zmV1| NOUN) 
(DEFPROP |$compute_levels_used_no_zmV1| |%compute_levels_used_no_zmV1|
         VERB) 
(MDEFPROP |$compute_levels_used_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
        ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
         ((MPROGN)
          ((MSETQ) $POW0
           ((MPLUS)
            (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
             ((MPLUS) $L0 ((MMINUS) 1.)))
            (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0 $MAX_USED_LEVEL0)))
          ((MCOND) ((MGREATERP) $POW0 0.)
           ((MSETQ) ((|$usedLevels0| ARRAY) $R)
            (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
             ((|$usedLevels0| ARRAY) $R)))
           T $FALSE)))))
      ((MRETURN) |$usedLevels0|)))
    MEXPR) 
(DEFPROP |$compute_levels_used_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_levels_used_no_zmV1| |$compute_levels_used_no_zmV1|
         NOUN) 
(DEFPROP |$compute_levels_and_powers_used_no_zmV1|
         |%compute_levels_and_powers_used_no_zmV1| VERB) 
(MDEFPROP |$compute_levels_and_powers_used_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
        ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
         ((MPROGN)
          ((MSETQ) $POW0
           ((MPLUS)
            (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
             ((MPLUS) $L0 ((MMINUS) 1.)))
            ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
            (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
             $MAX_USED_LEVEL0)))
          ((MCOND) ((MGREATERP) $POW0 0.)
           ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
            (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
             ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
           T $FALSE)))))
      ((MRETURN) |$usedLevelsPowers0|)))
    MEXPR) 
(DEFPROP |$compute_levels_and_powers_used_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_levels_and_powers_used_no_zmV1|)
           $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_levels_and_powers_used_no_zmV1|
         |$compute_levels_and_powers_used_no_zmV1| NOUN) 
(DEFPROP |$compute_Ks_no_zmV1| |%compute_Ks_no_zmV1| VERB) 
(MDEFPROP |$compute_Ks_no_zmV1|
    ((LAMBDA) ((MLIST) $LEVEL_USED_ARRAY0)
     ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
      ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
      ((MDO) $R 1. NIL NIL |$nn| NIL
       ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
        ((MSETQ) |$Nlus0| (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
        ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
         ((MPROGN)
          ((MSETQ) $NR_PQ
           ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R) $INR_PQ))
          ((MSETQ) ((|$explK0| ARRAY) $R)
           ((MPLUS) ((|$explK0| ARRAY) $R)
            ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
        ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
         ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
        |$end_r_loop|))
      ((MRETURN) |$Ks_rules0|)))
    MEXPR) 
(DEFPROP |$compute_Ks_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0) $FUNCTIONS) 
(DEFPROP |%compute_Ks_no_zmV1| |$compute_Ks_no_zmV1| NOUN) 
(DEFPROP |$compute_Ds| |%compute_Ds| VERB) 
(MDEFPROP |$compute_Ds|
    ((LAMBDA) ((MLIST) $LEVEL_USED_ARRAY0)
     ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
      ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
      ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
       ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
        ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
         ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
          ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL NIL
           NIL
           ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL NIL NIL
            NIL
            ((MSETQ) ((|$explD0| ARRAY) $R $S)
             ((MPLUS) ((|$explD0| ARRAY) $R $S)
              ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
               ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
          ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
           (($ENDCONS)
            ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
            ((|$Ds_rules0| ARRAY) $R)))
          |$end_s_loop|))
        |$end_r_loop|))
      ((MRETURN) |$Ds_rules0|)))
    MEXPR) 
(DEFPROP |$compute_Ds| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_Ds|) $LEVEL_USED_ARRAY0) $FUNCTIONS) 
(DEFPROP |%compute_Ds| |$compute_Ds| NOUN) 
(DSKSETQ $WICK '$WICK) 
(DEFPROP $WICK %WICK VERB) 
(MDEFPROP $WICK
    ((LAMBDA) ((MLIST) |$list_Nr0|)
     ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
      ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
      ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
      ((MSETQ) $WICK00
       ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
        ((MFACTORIAL) |$Nr0|)))
      ((MDO) $R 2. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $WICK0 0.)
        ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
        ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
         ((MPROGN) ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
          ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
           ((MSETQ) $WICK0
            ((MPLUS) $WICK0
             ((MTIMES)
              ((MQUOTIENT) 1.
               ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
              $CO0
              ((MEXPT) ((|$s| ARRAY) $R)
               ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
           T $FALSE)))
        ((MSETQ) $WICK00 $WICK0)))
      ((MRETURN) $WICK00)))
    MEXPR) 
(DEFPROP $WICK $ANY FUNCTION-MODE) 
(ADD2LNC '(($WICK) |$list_Nr0|) $FUNCTIONS) 
(DEFPROP %WICK $WICK NOUN) 
(DEFPROP $DO_ALL_TERM %DO_ALL_TERM VERB) 
(MDEFPROP $DO_ALL_TERM
    ((LAMBDA) ((MLIST) $INT0 $LEVELS_POWERS0 |$Ks_rules0| |$Ds_rules0|)
     ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
      (($PRINT) "in computing 'Z' (do_all_term)")
      ((MSETQ) $EXPL_INT0 $INT0)
      ((MDO) $R 1. NIL NIL |$nn| NIL
       ((MPROGN)
        ((MCOND) |$dbg_all_terms|
         (($PRINT)
          "in computing 'Z' (do_all_term) doing all terms for particle"
          $R)
         T $FALSE)
        ((MSETQ) $EXPL_INT0
         (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
          ((|$Ds_rules0| ARRAY) $R)))
        ((MSETQ) $NLEVELS0 (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
        ((MCOND) |$dbg_all_terms|
         (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
        ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
         ((MPROGN)
          ((MCOND) |$dbg_all_terms|
           (($PRINT) " project to"
            (($L) $R
             ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
            "^"
            ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
             ((MPLUS) $L0 1.)))
           T $FALSE)
          ((MSETQ) $EXPL_INT0
           (($RATCOEF) $EXPL_INT0
            (($L) $R
             ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
            ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
             ((MPLUS) $L0 1.))))
          ((MCOND) |$dbg_all_terms|
           (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
      ((MRETURN) $EXPL_INT0)))
    MEXPR) 
(DEFPROP $DO_ALL_TERM $ANY FUNCTION-MODE) 
(ADD2LNC '(($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
           |$Ds_rules0|)
         $FUNCTIONS) 
(DEFPROP %DO_ALL_TERM $DO_ALL_TERM NOUN) 
(DEFPROP $STATE2MATRIX %STATE2MATRIX VERB) 
(MDEFPROP $STATE2MATRIX
    ((LAMBDA) ((MLIST) $STATE0 |$MaxLevel0|)
     ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
      ((MSETQ) $MAT0
       (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
        ((MPLUS) |$MaxLevel0| 1.)))
      ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
       ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
        ((MPROGN)
         ((MSETQ) (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
          (($HIPOW) $STATE0 (($P) $IP $IQ)))
         ((MSETQ) $STATE00
          ((MQUOTIENT) $STATE00
           ((MEXPT) (($P) $IP $IQ)
            (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
      ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
       ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
        ((MPROGN)
         ((MSETQ) (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
          ((MPLUS) (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
           (($HIPOW) $STATE0 (($P) $IP $IQ))))
         ((MSETQ) $STATE00
          ((MQUOTIENT) $STATE00
           ((MEXPT) (($P) $IP $IQ) (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
      ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
       (($ERROR) "In state2matrix missing some contributions in"
        $STATE0 "since we are left with" $STATE00 "after analysis")
       T $FALSE)
      ((MRETURN) (($COPYMATRIX) $MAT0))))
    MEXPR) 
(DEFPROP $STATE2MATRIX $ANY FUNCTION-MODE) 
(ADD2LNC '(($STATE2MATRIX) $STATE0 |$MaxLevel0|) $FUNCTIONS) 
(DEFPROP %STATE2MATRIX $STATE2MATRIX NOUN) 
(DEFPROP |$take_derivative_wrt_lambdaV1|
         |%take_derivative_wrt_lambdaV1| VERB) 
(MDEFPROP |$take_derivative_wrt_lambdaV1|
    ((LAMBDA) ((MLIST) $NR0 $LEVEL0 $INDEX0 $TERM0)
     ((MPROG)
      ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0 $NPOW0
       $OP0)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
       ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
       ((MSETQ) $TERM00 $TERM0))
      ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $NEWTERM00 0.)
        ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MSETQ) $OP0 (($INPART) $FAC0 0.))
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MCOND) ((MGREATERP) $NPOW0 2.)
            (($ERROR)
             "la() has one index and it cannot occour with a power bigger than 2! term="
             $TERM00)
            T
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$l|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$ll|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
             ((MEXPT) ((MMINUS) 1.) $LEVEL0)
             ((MFACTORIAL)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
             ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LAK)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$laSk|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
              $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LALA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$ll|)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
             ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
             ((MFACTORIAL)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
             ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $KLA)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$Skla|)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LALA)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA2)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) 2. $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          |$end_pow_op|)
         T
         ((MCOND) $ISOP0
          ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$l|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0) $TERM00
              $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) $LEVEL0)
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LAK)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$laSk|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
               $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LA2)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) 2.
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $KLA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$Skla|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
               $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MPROGN)
             ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
              ((MSETQ) $NEWTERM00 (($SUBSTINPART) |$Dim| $TERM00 $NF0))
              T
              ((MPROGN)
               ((MSETQ) $NEWTERM00 (($SUBSTINPART) 1. $TERM00 $NF0))
               ((MSETQ) $NEWTERM00
                (($SUBSTITUTE) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                 $NEWTERM00))))
             |$end_lambda|)
            T $FALSE)
           |$end_if_op|)
          T $FALSE))
        ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
      ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_lambdaV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_lambdaV1|
         |$take_derivative_wrt_lambdaV1| NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA %TAKE_DERIVATIVE_WRT_LAMBDA VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA
    ((LAMBDA) ((MLIST) $NR0 $LEVEL0 $INDEX0 $TERM0)
     ((MPROG)
      ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0 $NPOW0
       $OP0)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
       ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
       ((MSETQ) $TERM00 $TERM0))
      ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $NEWTERM00 0.)
        ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0)) ((MSETQ) $NPOW0 1.)
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MSETQ) $OP0 (($INPART) $FAC0 0.))
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MCOND) ((MGREATERP) $NPOW0 2.)
            (($ERROR)
             "la() has one index and it cannot occour with a power bigger than 2! term="
             $TERM00)
            T
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$l|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MPROGN)
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0
              (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
               $NF0 2.)))
            ((MCOND) ((MEQUAL) $OP0 |$ll|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               ((MEXPT) ((MMINUS) 1.) $LEVEL0)
               ((MFACTORIAL)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
               ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LAK)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 |$laSk|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LALA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)))
             T $FALSE)
            |$end_lambda_other|)
           T $FALSE)
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MPROGN)
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0
              (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
               $NF0 2.)))
            ((MCOND) ((MEQUAL) $OP0 |$ll|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
               ((MFACTORIAL)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
               ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $KLA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 |$Skla|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LALA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)))
             T $FALSE)
            |$end_other_la|)
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA2)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) 2. $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          |$end_pow_op|)
         T
         ((MCOND) $ISOP0
          ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$l|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0) $TERM00
              $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) $LEVEL0)
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LAK)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$laSk|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
               $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LA2)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) 2.
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $KLA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$Skla|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
               $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MPROGN)
             ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
              ((MSETQ) $NEWTERM00 (($SUBSTINPART) |$Dim| $TERM00 $NF0))
              T
              ((MPROGN)
               ((MSETQ) $NEWTERM00 (($SUBSTINPART) 1. $TERM00 $NF0))
               ((MSETQ) $NEWTERM00
                (($SUBSTITUTE) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                 $NEWTERM00))))
             |$end_lambda|)
            T $FALSE)
           |$end_if_op|)
          T $FALSE))
        ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
      ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_LAMBDA $TAKE_DERIVATIVE_WRT_LAMBDA NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR
         %TAKE_DERIVATIVE_WRT_SCALAR_PAIR VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR
    ((LAMBDA) ((MLIST) $NR0 $LEVEL10 $LEVEL20 $TERM0)
     ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
      ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
      ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.)) ((MSETQ) $DER0 0.)
      ((MCOND) ((MGREATERP) $LEVEL10 0.)
       ((MSETQ) $DER00
        (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0| $TERM0))
       T ((MSETQ) $DER00 ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
      ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
      ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
       ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
        ((MDO) $NT0 1. NIL NIL $LDER00 NIL
         ((MPROGN)
          ((MCOND) |$dbg_wrt_pair|
           (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
            "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
           T $FALSE)
          ((MSETQ) $TMP_DER0
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
            (($INPART) $DER00 $NT0)))
          ((MSETQ) $DER0 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
       T
       ((MPROGN)
        ((MCOND) |$dbg_wrt_pair|
         (($PRINT) "    SINGLE term: take der of" $DER00 "wrt lambda("
          $NR0 $LEVEL20 |$newII0| ")")
         T $FALSE)
        ((MSETQ) $DER0
         (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0| $DER00))))
      ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0)) ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
           $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_SCALAR_PAIR
         $TAKE_DERIVATIVE_WRT_SCALAR_PAIR NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_STATE %TAKE_DERIVATIVE_WRT_STATE VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_STATE
    ((LAMBDA) ((MLIST) $NR0 $ONE_STATE_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
      ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $ONE_STATE_IN_MATRIX0))
      ((MSETQ) |$Der0| $TERM0)
      ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
       ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
        ((MCOND)
         ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
         ((MPROGN)
          ((MDO) $N_PQ 1. NIL NIL
           (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
           ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
             ((MPROGN)
              ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
               ((MSETQ) |$tmp_Der0|
                ((MPLUS) |$tmp_Der0|
                 (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                  ((MPLUS) $L0 ((MMINUS) 1.))
                  ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
              ((MSETQ) |$Der0| |$tmp_Der0|))
             T
             ((MSETQ) |$Der0|
              (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
               ((MPLUS) $L0 ((MMINUS) 1.)) ((MPLUS) $C0 ((MMINUS) 1.))
               |$Der0|)))))
          |$end_loop_c0|)
         T $FALSE)))
      ((MRETURN) |$Der0|)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_STATE $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_STATE $TAKE_DERIVATIVE_WRT_STATE NOUN) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV1|
         |%take_derivative_wrt_scalar_stateSV1| VERB) 
(MDEFPROP |$take_derivative_wrt_scalar_stateSV1|
    ((LAMBDA) ((MLIST) $SCALARS_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
      ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
      ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
       ((MCOND)
        ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
        ((MPROGN)
         ((MCOND) |$dbg_scalars|
          (($PRINT) "nr0=" $NR0 "out of"
           (($LENGTH) $SCALARS_IN_MATRIX0))
          T $FALSE)
         ((MSETQ) |$tmp_DER0| 0.)
         ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
          ((MPROGN)
           (($PRINT) "before length(DER0) is" (($LENGTH) |$der0|))
           ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
            ((MSETQ) |$tmp_DER0|
             ((MPLUS) |$tmp_DER0|
              (($TAKE_DERIVATIVE_WRT_STATE) $NR0
               (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
           ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
          T
          ((MPROGN)
           ((MCOND) |$dbg_scalars|
            (($PRINT) "SINGLE term " |$der0| "derivative wrt r=" $NR0
             "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0) "with nr=" $NR0)
            T $FALSE)
           ((MSETQ) |$der0|
            (($TAKE_DERIVATIVE_WRT_STATE) $NR0
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
           |$end_single|)))
        T $FALSE))
      ((MRETURN) |$der0|)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_scalar_stateSV1|) $SCALARS_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_scalar_stateSV1|
         |$take_derivative_wrt_scalar_stateSV1| NOUN) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV2|
         |%take_derivative_wrt_scalar_stateSV2| VERB) 
(MDEFPROP |$take_derivative_wrt_scalar_stateSV2|
    ((LAMBDA) ((MLIST) $SCALARS_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
      ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
       ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
        (($PRINT) "in take_derivative_wrt_scalar_stateSV2 acting on"
         $LT0 "terms")
        ((MDO) $NT0 1. NIL NIL $LT0 NIL
         ((MPROGN)
          ((MCOND) |$dbg_wrt_states|
           (($PRINT) "in take_derivative_wrt_scalar_stateSV2 EXAM term"
            $NT0 "out of" $LT0 "now there are"
            ((MCOND) ((MNOT) (($NUMBERP) |$der0|)) (($LENGTH) |$der0|)
             T 0.)
            "terms")
           T
           ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
            (($PRINT)
             "in take_derivative_wrt_scalar_stateSV2 EXAM term" $NT0
             "(step 100) out of" $LT0)
            T $FALSE))
          ((MSETQ) |$NIused| 0.)
          ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
          ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
           ((MCOND)
            ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
            ((MPROGN)
             ((MSETQ) |$tmp_DER0|
              (($TAKE_DERIVATIVE_WRT_STATE) $NR0
               (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
             |$end_nr_loop|)
            T $FALSE))
          ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
          |$end_t0_loop|)))
       T
       ((MPROGN) ((MSETQ) |$der0| $TERM0)
        ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
         ((MCOND)
          ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
          ((MPROGN)
           ((MCOND) |$dbg_wrt_states|
            (($PRINT)
             "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
             |$der0| "derivative wrt r=" $NR0 "and"
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
            T $FALSE)
           ((MSETQ) |$der0|
            (($TAKE_DERIVATIVE_WRT_STATE) $NR0
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
           |$end_single|)
          T $FALSE))))
      ((MRETURN) |$der0|)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV2| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_scalar_stateSV2|) $SCALARS_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_scalar_stateSV2|
         |$take_derivative_wrt_scalar_stateSV2| NOUN) 
(DEFPROP $CONTRACT_PAIRS_IN_ONE_TERM %CONTRACT_PAIRS_IN_ONE_TERM VERB) 
(MDEFPROP $CONTRACT_PAIRS_IN_ONE_TERM
    ((LAMBDA) ((MLIST) $UTERM0)
     ((MPROG)
      ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0 $NPOW0
       $OP0 $IND0 $NFAC0 $NR0 $NS0)
      ((MSETQ) $UTERM00 $UTERM0)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
       ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
       ((MRETURN) $UTERM0) T $FALSE)
      ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
      ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_contract| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
            ((MNOT) ((MEQUAL) $NPOW0 2.)))
           (($ERROR) "the power must be 2!! wrong term=" $UTERM0) T
           $FALSE)
          ((MCOND) ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
           ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MCOND) ((MEQUAL) $OP0 $LA)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE)
          ((MCOND) ((MEQUAL) $OP0 |$Sk|)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE)
          ((MCOND) ((MEQUAL) $OP0 $K)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE))
         T
         ((MCOND)
          ((MAND) $ISOP0
           (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
          ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
           ((MCOND)
            ((MNOT)
             (($IS) ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
            ((MPROGN)
             ((MSETQ) $OTHERFAC0 (($ASSOC) $IND0 $LIST_INDEX_FACS0))
             ((MSETQ) $NR0 (($INPART) $FAC0 1.))
             ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
             ((MCOND) ((MLEQP) $NR0 $NS0)
              ((MSETQ) $CTERM0
               ((MTIMES) $CTERM0
                ((MQAPPLY)
                 (($CONCAT) (($INPART) $FAC0 0.)
                  (($INPART) $OTHERFAC0 0.))
                 $NR0 (($INPART) $FAC0 2.) $NS0
                 (($INPART) $OTHERFAC0 2.))))
              T
              ((MSETQ) $CTERM0
               ((MTIMES) $CTERM0
                ((MQAPPLY)
                 (($CONCAT) (($INPART) $OTHERFAC0 0.)
                  (($INPART) $FAC0 0.))
                 $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                 (($INPART) $FAC0 2.)))))
             ((MSETQ) $LIST_INDEX_FACS0
              (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0) $LIST_INDEX_FACS0)))
            T
            ((MSETQ) $LIST_INDEX_FACS0
             (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
          T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
        |$end_fac_loop|))
      ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
       ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
       ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
      ((MRETURN) $CTERM0)))
    MEXPR) 
(DEFPROP $CONTRACT_PAIRS_IN_ONE_TERM $ANY FUNCTION-MODE) 
(ADD2LNC '(($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0) $FUNCTIONS) 
(DEFPROP %CONTRACT_PAIRS_IN_ONE_TERM $CONTRACT_PAIRS_IN_ONE_TERM NOUN) 
(DEFPROP $CONTRACT_PAIRS %CONTRACT_PAIRS VERB) 
(MDEFPROP $CONTRACT_PAIRS
    ((LAMBDA) ((MLIST) |$utermS0|)
     ((MPROG) ((MLIST) $SUM0)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
       ((MPROGN) ((MSETQ) $SUM0 0.)
        ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
         ((MSETQ) $SUM0
          ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
       T ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
      ((MRETURN) $SUM0)))
    MEXPR) 
(DEFPROP $CONTRACT_PAIRS $ANY FUNCTION-MODE) 
(ADD2LNC '(($CONTRACT_PAIRS) |$utermS0|) $FUNCTIONS) 
(DEFPROP %CONTRACT_PAIRS $CONTRACT_PAIRS NOUN) 
(DEFPROP $TRUE_XX %TRUE_XX VERB) 
(MDEFPROP $TRUE_XX
    ((LAMBDA) ((MLIST) $R $S)
     ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))
    MEXPR) 
(DEFPROP $TRUE_XX $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_XX) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_XX $TRUE_XX NOUN) 
(DEFPROP |$otherN| |%otherN| VERB) 
(MDEFPROP |$otherN|
    ((LAMBDA) ((MLIST) $M $N)
     ((MCOND)
      ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
       ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
      3. T
      ((MCOND)
       ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
        ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
       2. T
       ((MCOND)
        ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
         ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
        1. T $FALSE))))
    MEXPR) 
(DEFPROP |$otherN| $BOOLEAN FUNCTION-MODE) 
(ADD2LNC '((|$otherN|) $M $N) $FUNCTIONS) 
(DEFPROP |%otherN| |$otherN| NOUN) 
(DEFPROP $COMPUTE_PP3 %COMPUTE_PP3 VERB) 
(MDEFPROP $COMPUTE_PP3
    ((LAMBDA) ((MLIST) ((MLIST) |$n|))
     ((MPROG)
      ((MDO) $M 1. NIL NIL |$nn| NIL
       ((MDO) $N 1. NIL NIL |$nn| NIL
        ((MCOND) ((MEQUAL) $M $N)
         ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
          ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))) $AP))
         T
         ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
          ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
           ((MPLUS)
            ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
            ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
            ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))
    MEXPR) 
(DEFPROP $COMPUTE_PP3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_PP3) ((MLIST) |$n|)) $FUNCTIONS) 
(MDEFPROP $COMPUTE_PP3 T MLEXPRP) 
(DEFPROP %COMPUTE_PP3 $COMPUTE_PP3 NOUN) 
(DEFPROP $PP3ONSHELL %PP3ONSHELL VERB) 
(MDEFPROP $PP3ONSHELL
    ((LAMBDA) ((MLIST) $M $N) (($NUM_PP3 ARRAY) $M $N)) MEXPR) 
(DEFPROP $PP3ONSHELL $ANY FUNCTION-MODE) 
(ADD2LNC '(($PP3ONSHELL) $M $N) $FUNCTIONS) 
(DEFPROP %PP3ONSHELL $PP3ONSHELL NOUN) 
(DEFPROP $TRUE_GF_XX3 %TRUE_GF_XX3 VERB) 
(MDEFPROP $TRUE_GF_XX3
    ((LAMBDA) ((MLIST) $R $S) (($NUM_XX3 ARRAY) $R $S)) MEXPR) 
(DEFPROP $TRUE_GF_XX3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_GF_XX3) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_GF_XX3 $TRUE_GF_XX3 NOUN) 
(DEFPROP $GF_XX3 %GF_XX3 VERB) 
(MDEFPROP $GF_XX3
    ((LAMBDA) ((MLIST) $M $N)
     ((MCOND) ((MEQUAL) $M 1.) |$x1| T
      ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
       ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
        |$x3|))))
    MEXPR) 
(DEFPROP $GF_XX3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($GF_XX3) $M $N) $FUNCTIONS) 
(DEFPROP %GF_XX3 $GF_XX3 NOUN) 
(DSKSETQ $COMPUTE_PP4 '$COMPUTE_PP4) 
(DEFPROP $COMPUTE_PP4 %COMPUTE_PP4 VERB) 
(MDEFPROP $COMPUTE_PP4
    ((LAMBDA) ((MLIST) ((MLIST) |$n|))
     ((MPROG)
      ((MDO) $M 1. NIL NIL |$nn| NIL
       ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
        ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))) $AP)))
      ((MSETQ) |$Mu|
       ((MPLUS)
        ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
        ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Ms|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Mt|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
       (($RATSIMP)
        ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
         ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
          ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
      ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Ms|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Mt|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
       (($RATSIMP)
        ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
         ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.) ((MMINUS) 2.)
          ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))
    MEXPR) 
(DEFPROP $COMPUTE_PP4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_PP4) ((MLIST) |$n|)) $FUNCTIONS) 
(MDEFPROP $COMPUTE_PP4 T MLEXPRP) 
(DEFPROP %COMPUTE_PP4 $COMPUTE_PP4 NOUN) 
(DEFPROP $PP4ONSHELL %PP4ONSHELL VERB) 
(MDEFPROP $PP4ONSHELL
    ((LAMBDA) ((MLIST) $M $N) (($NUM_PP4 ARRAY) $M $N)) MEXPR) 
(DEFPROP $PP4ONSHELL $ANY FUNCTION-MODE) 
(ADD2LNC '(($PP4ONSHELL) $M $N) $FUNCTIONS) 
(DEFPROP %PP4ONSHELL $PP4ONSHELL NOUN) 
(DEFPROP $COMPUTE_XX4 %COMPUTE_XX4 VERB) 
(MDEFPROP $COMPUTE_XX4
    ((LAMBDA) ((MLIST))
     ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
      (($REMARRAY) $NUM_XX4)
      ((MSETQ) $GF_X_RULES
       ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
      ((MSETQ) $EQ_XX40
       ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
        ((MEQUAL) |$om|
         ((MQUOTIENT)
          ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
           (($XX) 1. 3.))
          (($XX) 2. 4.)))))
      ((MSETQ) $EQ_XX40
       ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
        ((MEQUAL)
         ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.) (($XX) 2. 4.))
         ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
      ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
      ((MSETQ) $SO_X13
       (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
      ((MSETQ) $XX4_LIST
       (($MAKELIST)
        (($MAKELIST)
         ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S)) $S
         ((MPLUS) $R 1.) |$nn|)
        $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
      ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
      ((MSETQ) $XX4_LIST
       (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
      ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
      ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
       (($MAP) ":" ((MLIST) (($LHS) $GFXX0)) ((MLIST) (($RHS) $GFXX0))))
      ((MSETQ) |$dx3_dOM| (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
      ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES)) |$xx4_done|))
    MEXPR) 
(DEFPROP $COMPUTE_XX4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_XX4)) $FUNCTIONS) 
(DEFPROP %COMPUTE_XX4 $COMPUTE_XX4 NOUN) 
(DEFPROP $TRUE_GF_XX4 %TRUE_GF_XX4 VERB) 
(MDEFPROP $TRUE_GF_XX4
    ((LAMBDA) ((MLIST) $R $S) (($NUM_XX4 ARRAY) $R $S)) MEXPR) 
(DEFPROP $TRUE_GF_XX4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_GF_XX4) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_GF_XX4 $TRUE_GF_XX4 NOUN) 
(DEFPROP |$check_cyc_A_234| |%check_cyc_A_234| VERB) 
(MDEFPROP |$check_cyc_A_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
        ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
        ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
        ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
        ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
        ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
        ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
        ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
        ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
        ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
        ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
        ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_cyc_A_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_cyc_A_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_cyc_A_234| |$check_cyc_A_234| NOUN) 
(DEFPROP |$cyc_A_234| |%cyc_A_234| VERB) 
(MDEFPROP |$cyc_A_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
        ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
        ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$cyc_A_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$cyc_A_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%cyc_A_234| |$cyc_A_234| NOUN) 
(DEFPROP |$check_cyc_gfA_234| |%check_cyc_gfA_234| VERB) 
(MDEFPROP |$check_cyc_gfA_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
        ((MEQUAL) |$om| ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_cyc_gfA_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_cyc_gfA_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_cyc_gfA_234| |$check_cyc_gfA_234| NOUN) 
(DEFPROP |$cyc_gfA_234| |%cyc_gfA_234| VERB) 
(MDEFPROP |$cyc_gfA_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST)
        ((MEQUAL) |$om| ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
       $AMP00)))
    MEXPR) 
(DEFPROP |$cyc_gfA_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$cyc_gfA_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%cyc_gfA_234| |$cyc_gfA_234| NOUN) 
(DEFPROP |$check_swap_A_23| |%check_swap_A_23| VERB) 
(MDEFPROP |$check_swap_A_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
        ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_swap_A_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_swap_A_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_swap_A_23| |$check_swap_A_23| NOUN) 
(DEFPROP |$swap_A_23| |%swap_A_23| VERB) 
(MDEFPROP |$swap_A_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
        ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$swap_A_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$swap_A_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%swap_A_23| |$swap_A_23| NOUN) 
(DEFPROP |$swap_gfA_23| |%swap_gfA_23| VERB) 
(MDEFPROP |$swap_gfA_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE) ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$swap_gfA_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$swap_gfA_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%swap_gfA_23| |$swap_gfA_23| NOUN) 
(DEFPROP $TEST_MEASURE %TEST_MEASURE VERB) 
(MDEFPROP $TEST_MEASURE
    ((LAMBDA) ((MLIST) |$l1| |$l2| |$l3| |$l4|)
     ((MPROG) ((MSETQ) |$nn| 4.)
      (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
      ((MSETQ) $GH_00
       ((MQUOTIENT) 1.
        ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
      ((MSETQ) |$tttt_00|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
           ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
           ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
      ((MSETQ) |$tttt_00|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
      ((MSETQ) $GH_0P
       (($FACTOR)
        (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) (($XX) 1. 2.)
          ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.)) (($XX) 1. 3.)
           (($XX) 2. 4.))))))
      ((MSETQ) |$TTTT_0p|
       (($FACTOR)
        (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) (($XX) 1. 2.)
          ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.)) (($XX) 1. 3.)
           (($XX) 2. 4.))))))
      ((MSETQ) |$TTTT_pp|
       (($FACTOR)
        (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.))))
      ((MSETQ) |$gh_TTT0|
       (($FACTOR)
        (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
         ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTT|
       (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))
    MEXPR) 
(DEFPROP $TEST_MEASURE $ANY FUNCTION-MODE) 
(ADD2LNC '(($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|) $FUNCTIONS) 
(DEFPROP %TEST_MEASURE $TEST_MEASURE NOUN) 
(DEFPROP $ORDERXX %ORDERXX VERB) 
(MDEFPROP $ORDERXX
    ((LAMBDA) ((MLIST) $R $S)
     ((MCOND) ((MEQUAL) $R $S) 0. T
      ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
       ((MMINUS) (($XX) $S $R)))))
    MEXPR) 
(DEFPROP $ORDERXX $ANY FUNCTION-MODE) 
(ADD2LNC '(($ORDERXX) $R $S) $FUNCTIONS) 
(DEFPROP %ORDERXX $ORDERXX NOUN) 
(DEFPROP $ORDERPP %ORDERPP VERB) 
(MDEFPROP $ORDERPP
    ((LAMBDA) ((MLIST) $R $S)
     ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))
    MEXPR) 
(DEFPROP $ORDERPP $ANY FUNCTION-MODE) 
(ADD2LNC '(($ORDERPP) $R $S) $FUNCTIONS) 
(DEFPROP %ORDERPP $ORDERPP NOUN) 
(DEFPROP $TRUE_KK %TRUE_KK VERB) 
(MDEFPROP $TRUE_KK
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))
    MEXPR) 
(DEFPROP $TRUE_KK $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_KK) $R $M $S $N) $FUNCTIONS) 
(DEFPROP %TRUE_KK $TRUE_KK NOUN) 
(DEFPROP |$true_Skk| |%true_Skk| VERB) 
(MDEFPROP |$true_Skk|
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
      (($SUM)
       ((MTIMES) (($ORDERPP) $T $S) ((MEXPT) (($ORDERXX) $R $T) $M)) $T
       1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_Skk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_Skk|) $R $M $S $N) $FUNCTIONS) 
(DEFPROP |%true_Skk| |$true_Skk| NOUN) 
(DEFPROP |$true_kSk| |%true_kSk| VERB) 
(MDEFPROP |$true_kSk|
    ((LAMBDA) ((MLIST) $S $N $R $M)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
      (($SUM)
       ((MTIMES) (($ORDERPP) $T $S) ((MEXPT) (($ORDERXX) $R $T) $M)) $T
       1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_kSk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_kSk|) $S $N $R $M) $FUNCTIONS) 
(DEFPROP |%true_kSk| |$true_kSk| NOUN) 
(DEFPROP |$true_SkSk| |%true_SkSk| VERB) 
(MDEFPROP |$true_SkSk|
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
      (($SUM)
       (($SUM)
        ((MTIMES) (($ORDERPP) $T $U) ((MEXPT) (($ORDERXX) $R $T) $M)
         ((MEXPT) (($ORDERXX) $S $U) $N))
        $T 1. |$nn|)
       $U 1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_SkSk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_SkSk|) $R $M $S $N) $FUNCTIONS) 
(DEFPROP |%true_SkSk| |$true_SkSk| NOUN) 
(DEFPROP $FROM_STATE_TO_ADDEND_LIST %FROM_STATE_TO_ADDEND_LIST VERB) 
(MDEFPROP $FROM_STATE_TO_ADDEND_LIST
    ((LAMBDA) ((MLIST) $STATE0)
     ((MPROG)
      ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T $FALSE)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
       ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
      ((MSETQ) $LIST0
       (($MAKELIST) (($INPART) $STATE0 $T) $T 1. (($LENGTH) $STATE0)))
      ((MRETURN) $LIST0)))
    MEXPR) 
(DEFPROP $FROM_STATE_TO_ADDEND_LIST $ANY FUNCTION-MODE) 
(ADD2LNC '(($FROM_STATE_TO_ADDEND_LIST) $STATE0) $FUNCTIONS) 
(DEFPROP %FROM_STATE_TO_ADDEND_LIST $FROM_STATE_TO_ADDEND_LIST NOUN) 
(DEFPROP $EXTRACT_AND_NORMALIZE_COEFFS %EXTRACT_AND_NORMALIZE_COEFFS
         VERB) 
(MDEFPROP $EXTRACT_AND_NORMALIZE_COEFFS
    ((LAMBDA) ((MLIST) $LIST_OF_LISTS_OF_SUBSTATES0)
     ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
      ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
       ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
        ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
         ((MPROGN) ((MSETQ) $S00 $S0)
          ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
           ((MPROGN) ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
            ((MCOND) ((MGREATERP) $POW0 0.)
             ((MSETQ) $S00
              ((MTIMES)
               ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
               ((MEXPT)
                ((MQUOTIENT) 1.
                 ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                $POW0)))
             T $FALSE)
            ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
            ((MCOND) ((MGREATERP) $POW0 0.)
             ((MSETQ) $S00
              ((MTIMES)
               ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
               ((MEXPT)
                ((MQUOTIENT) 1.
                 ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                $POW0)))
             T $FALSE)))
          ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
           ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
            ((MPROGN) ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
             ((MCOND) ((MGREATERP) $POW0 0.)
              ((MSETQ) $S00
               ((MTIMES)
                ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                ((MEXPT)
                 ((MQUOTIENT)
                  ((MQUOTIENT) ((MMINUS) 1.)
                   ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                  ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                 $POW0)))
              T $FALSE))))
          ((MCOND)
           ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
            ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
           (($ERROR)
            "extract_and_normalize_coeffs cannot compute normalized coeff from"
            $S0 "left over is" $S00)
           T $FALSE)
          ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
        ((MSETQ) $COEFFS_LIST0 (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
      ((MRETURN) $COEFFS_LIST0)))
    MEXPR) 
(DEFPROP $EXTRACT_AND_NORMALIZE_COEFFS $ANY FUNCTION-MODE) 
(ADD2LNC '(($EXTRACT_AND_NORMALIZE_COEFFS)
           $LIST_OF_LISTS_OF_SUBSTATES0)
         $FUNCTIONS) 
(DEFPROP %EXTRACT_AND_NORMALIZE_COEFFS $EXTRACT_AND_NORMALIZE_COEFFS
         NOUN) 
(DEFPROP |$amplitudeN4V1| |%amplitudeN4V1| VERB) 
(MDEFPROP |$amplitudeN4V1|
    ((LAMBDA) ((MLIST) $STATES_LIST0)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) |$Partials0|
            (($ENDCONS)
             ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4) $LIST_OF_SUBSTATES0
              $PARTIAL_AMP0)
             |$Partials0|))
           ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$amplitudeN4V1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$amplitudeN4V1|) $STATES_LIST0) $FUNCTIONS) 
(DEFPROP |%amplitudeN4V1| |$amplitudeN4V1| NOUN) 
(DEFPROP |$amplitudeN4V1_list| |%amplitudeN4V1_list| VERB) 
(MDEFPROP |$amplitudeN4V1_list|
    ((LAMBDA) ((MLIST) $STATES_LIST0 $CHECKPOINT_SAVE_FILENAME)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MPROGN)
        ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
         ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
          ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
           ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
            (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
             $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
             (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
             (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
             "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
            ((MSETQ) $LIST_OF_SUBSTATES0
             ((MLIST)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
            (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
            ((MSETQ) $SL0
             (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
              $LIST_OF_SUBSTATES0))
            ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
            ((MSETQ) $NAS_LIST0
             (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
            ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
            ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
            ((MSETQ) $ULPS0
             ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
            ((MSETQ) $ULPS_LIST0
             (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
            ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
            ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
            ((MSETQ) $EI0
             (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
            ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
            ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
            (($PRINT)
             "Computed the expression on which we must act with derivatives in"
             ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
            ((MSETQ) $PARTIAL_AMP0
             ((MTIMES)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
               $NA1)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
               $NA2)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
               $NA3)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
               $NA4)
              ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
            ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
            (($PRINT)
             "Taken the derivatives and computed the partial amplitude in"
             ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
              |$Partials0|))
            |$end_3_loops|))))
        (($SAVE)
         (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_" (($STRING) $NA1)
          ".lisp")
         $NA1 $STATES_LIST0 |$Partials0|)
        |$end_na1_loop|))
      ((MRETURN) |$Partials0|)))
    MEXPR) 
(DEFPROP |$amplitudeN4V1_list| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$amplitudeN4V1_list|) $STATES_LIST0
           $CHECKPOINT_SAVE_FILENAME)
         $FUNCTIONS) 
(DEFPROP |%amplitudeN4V1_list| |$amplitudeN4V1_list| NOUN) 
(DEFPROP |$gf_amplitudeN4V1| |%gf_amplitudeN4V1| VERB) 
(MDEFPROP |$gf_amplitudeN4V1|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0
            (($RATSIMP)
             (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)
              ((MEQUAL) $XX $TRUE_GF_XX4))))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V1| |$gf_amplitudeN4V1| NOUN) 
(DEFPROP |$gf_amplitudeN4V2| |%gf_amplitudeN4V2| VERB) 
(MDEFPROP |$gf_amplitudeN4V2|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| |$Mt|))
           ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp the amplitude"
            ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
           ((MSETQ) $MAXNSNT0
            ((MPLUS)
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              (($SUM)
               (($SUM) ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                2. (($LENGTH) (($SL0 ARRAY) $NR0)))
               $NR0 1. |$nn0|))))
           ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
            ((MPROGN)
             ((MSETQ) |$Ms_proj_amp0|
              (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| $NS0))
             ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
              ((MDO) $NT0 0. NIL NIL
               ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
               ((MPROGN)
                (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                 "terms")
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATSIMP)
                  (($EV) |$Mt_Ms_proj_amp0|
                   ((MEQUAL) $XX $TRUE_GF_XX4))))
                ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                 ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                  ((MTIMES) |$Mt_Ms_proj_amp0| ((MEXPT) |$Ms| $NS0)
                   ((MEXPT) |$Mt| $NT0))))))
              T $FALSE)))
           ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude fully gauge fixed in"
            ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp-ed the amplitude in"
            ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6)) "s")
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V2| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V2| |$gf_amplitudeN4V2| NOUN) 
(DEFPROP |$gf_amplitudeN4V2_1| |%gf_amplitudeN4V2_1| VERB) 
(MDEFPROP |$gf_amplitudeN4V2_1|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| |$Mt|))
           ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratexpand the amplitude"
            ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
            "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
            "terms")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
           ((MSETQ) $MAXNSNT0
            ((MPLUS)
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              (($SUM)
               (($SUM) ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                2. (($LENGTH) (($SL0 ARRAY) $NR0)))
               $NR0 1. |$nn0|))))
           ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
            ((MPROGN)
             ((MSETQ) |$Ms_proj_amp0|
              (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| $NS0))
             ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
              ((MDO) $NT0 0. NIL NIL
               ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
               ((MPROGN)
                (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                 "terms")
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATSIMP)
                  (($EV) |$Mt_Ms_proj_amp0|
                   ((MEQUAL) $XX $TRUE_GF_XX4))))
                ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                 ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                  ((MTIMES) |$Mt_Ms_proj_amp0| ((MEXPT) |$Ms| $NS0)
                   ((MEXPT) |$Mt| $NT0))))))
              T $FALSE)))
           ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude fully gauge fixed in"
            ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp-ed the amplitude in"
            ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6)) "s")
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V2_1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V2_1| |$gf_amplitudeN4V2_1| NOUN) 
(DEFPROP |$SetStates| |%SetStates| VERB) 
(MDEFPROP |$SetStates|
    ((LAMBDA) ((MLIST) |$dd0|)
     ((MPROG) ((MSETQ) |$Lev0| 2.)
      ((MSETQ) |$Null2|
       (($EV)
        ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
         ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
         ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
         ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Lev0| 3.)
      ((MSETQ) |$Null3|
       (($EV)
        ((MPLUS)
         ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.) |$dd|)
         ((MMINUS)
          ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.) |$dd|))
         ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
         ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 1.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
         ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 2. 0.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 3.))
         ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$dd| |$dd0|)))
      ((MSETQ) |$Lev0| 4.)
      ((MSETQ) |$S4z|
       ((MPLUS) ((MTIMES) 375. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 888. (($P) 3. 1.)))
        ((MTIMES) ((MMINUS) 23.) (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 22968. (($P) 2. 2.))
        ((MTIMES) 138. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 1452.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) 1800. ((MEXPT) (($P) 1. 1.) 2.))))
      ((MSETQ) |$S4m|
       ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
        ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 2268. (($P) 2. 2.))
        ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
        ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$S4r1|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
          (($P) 3. 1.) |$d|)
         ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.) |$d|)
         ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
          (($P) 3. 1.))
         ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 0.) 4.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$S4r2|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.) ((MEXPT) |$d| 2.))
         ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.) ((MEXPT) |$d| 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.) |$d|)
         ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.) |$d|)
         ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 4. 0.))
         ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
         ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
         ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.))
         ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
         ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 2. 1.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 2. 1.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$S4r3|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.) ((MEXPT) |$d| 2.))
         ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.) ((MEXPT) |$d| 2.))
         ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.) |$d|)
         ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 3. 1.))
         ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
         ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.))
         ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4r1|
       (($EV)
        ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
         ((MTIMES) 624. (($P) 3. 1.))
         ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 936. (($P) 2. 2.))
         ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
         ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES)
          ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
           ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
      ((MSETQ) |$Null4r2|
       ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
        ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 4050. (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$Null4g|
       (($EV)
        ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|) 2.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|) 8.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|) 6.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|) 72.)
         ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
         ((MTIMES) 6. (($P) 3. 1.))
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
         ((MTIMES) 3. (($P) 2. 2.))
         ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
         ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
         ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
         ((MQUOTIENT)
          ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)) 6.)
         ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4cr|
       ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
        ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$Null6r16|
       ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
        ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
        ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 3074625000. (($P) 3. 3.))
        ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.))
        ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
        ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
      ((MSETQ) |$S6m|
       ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
        ((MTIMES) 28320. (($P) 5. 1.))
        ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 82400. (($P) 3. 3.))
        ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
      ((MSETQ) |$S6z|
       ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
        ((MTIMES) 1177320. (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
        ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) 929500. (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
        ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.))
        ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
      ((MSETQ) |$N6g|
       (($EV)
        ((MPLUS) ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
         ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
         ((MQUOTIENT) ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
         ((MQUOTIENT)
          ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|)) 4.)
         ((MQUOTIENT) ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|)
          168.)
         ((MQUOTIENT)
          ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.) |$d|)
          280.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
         ((MQUOTIENT) ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
         ((MQUOTIENT)
          ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|)) 3.)
         ((MQUOTIENT)
          ((MMINUS)
           ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
          3.)
         ((MQUOTIENT) ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|)
          378.)
         ((MQUOTIENT)
          ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.) |$d|)
          1260.)
         ((MQUOTIENT)
          ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.) |$d|)
          945.)
         ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|) 4.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|) 4.)
         ((MQUOTIENT) ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|)
          2520.)
         ((MQUOTIENT)
          ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 2. 0.) 2.) |$d|)
          140.)
         ((MQUOTIENT)
          ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.) |$d|)
          252.)
         ((MQUOTIENT) ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|)
          7560.)
         ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.))) 18.)
         ((MTIMES) 110. (($P) 5. 1.))
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
         ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.)) 7.)
         ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.)) 12.)
         ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
         ((MQUOTIENT)
          ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)) 70.)
         ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
         ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.)) 7.)
         ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
         ((MQUOTIENT)
          ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)) 7.)
         ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.)) 54.)
         ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.)) 6.)
         ((MQUOTIENT)
          ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
          1260.)
         ((MQUOTIENT)
          ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)) 3.)
         ((MQUOTIENT)
          ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.))
          3780.)
         ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)) 14.)
         ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
         ((MQUOTIENT)
          ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)) 28.)
         ((MQUOTIENT)
          ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.)) 420.)
         ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.)) 45.)
         ((MQUOTIENT)
          ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 2. 0.) 2.))
          280.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.))
          2.)
         ((MQUOTIENT)
          ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
           (($P) 2. 0.))
          140.)
         ((MQUOTIENT)
          ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)) 630.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 1. 1.) 2.))
          2.)
         ((MQUOTIENT)
          ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.)) 420.)
         ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
          37800.))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Lev0| 8.) ((MSETQ) |$S8m1| 0.) ((MSETQ) |$S8m2| 0.)
      ((MSETQ) |$S8z1|
       ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
        ((MTIMES) 419373360. (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 6188984592. (($P) 5. 3.))
        ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 20048000. (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 8144150. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 2.))
        ((MTIMES) 23738400. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
      ((MSETQ) |$S8z2|
       ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
        ((MTIMES) 359941680. (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 5264441616. (($P) 5. 3.))
        ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 17416000. (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6809950. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 2.))
        ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 2. 2.))
        ((MTIMES) 20437200. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.))))
      ((MSETQ) |$S10z1|
       ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
        ((MTIMES) 94471732800. (($P) 9. 1.))
        ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
        ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 8. 0.))
        ((MTIMES) 1017474393600. (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1805580000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
        ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.) (($P) 6. 0.))
        ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 6. 0.))
        ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) 607282147584. (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 20082748000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 3.))
        ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 36082698000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 23408646912.) ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 5. 0.))
        ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 3.))
        ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 2.))
        ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
        ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 28894320000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 771289485750.) ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
        ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.) (($P) 4. 1.))
        ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
        ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 11311477275. (($P) 1. 1.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 4. 0.))
        ((MTIMES) 612360000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 3.))
        ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
        ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 575909838000.) ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 2.))
        ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 816480000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 2.))
        ((MTIMES) 27552406000. (($P) 2. 0.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 34574400000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 11854080000.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 3. 1.))
        ((MTIMES) 493920000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 40166544600. (($P) 2. 2.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
        ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.) (($P) 2. 2.))))
      ((MSETQ) |$S10z2|
       ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
        ((MTIMES) 65112321600. (($P) 9. 1.))
        ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
        ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 8. 0.))
        ((MTIMES) 690708211200. (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
        ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 2261880000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.) (($P) 6. 0.))
        ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 6. 0.))
        ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) 376838832384. (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
        ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 2.))
        ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 2.))
        ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 11114538000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 24356973312.) ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 5. 0.))
        ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 6161648325.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 14804370000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1210524000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 6667920000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 359389840950.) ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
        ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.) (($P) 4. 1.))
        ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 1210524000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 3.))
        ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 338354074800.) ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 2.))
        ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
        ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 16134720000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) 18276010200. (($P) 2. 2.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 493920000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))))
      ((MSETQ) |$S103z|
       ((MPLUS) ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
        ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
        ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) 36360611332200. (($P) 8. 2.))
        ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 8. 0.))
        ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1631223468000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) 372093476932800. (($P) 6. 4.))
        ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 6. 2.))
        ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
         (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 540966535200.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 6. 0.))
        ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 1170019452000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 2.))
        ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 5. 1.))
        ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 4662858416400.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 66919708800.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 5. 0.))
        ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.) (($P) 5. 0.))
        ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 66919708800.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 805050582525.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 4.))
        ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 9453628800.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 4. 3.))
        ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 4. 2.))
        ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 40416163200.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 237200140800.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 112702665600.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
         (($P) 4. 1.))
        ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 4. 1.))
        ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 161245123200.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 4. 1.))
        ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 232452259200. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 324362765475. (($P) 1. 1.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 811066032000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 7740984220200.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 3.))
        ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 185345126400.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 430303104000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 3. 3.))
        ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 3. 3.))
        ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 437098032000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) 296415302400. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 2.))
        ((MTIMES) 37933056000. (($P) 1. 0.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 270273024000.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 552463430400.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 3. 1.))
        ((MTIMES) 300421900800. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
         ((MEXPT) (($P) 3. 0.) 3.))
        ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 441839664000. (($P) 1. 0.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 0.))
        ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 14224896000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 10668672000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 8001504000.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 99574272000.) ((MEXPT) (($P) 1. 1.) 3.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 3.))
        ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 16003008000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 4.))
        ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 0.) 3.))))
      |$states_defined|))
    MEXPR) 
(DEFPROP |$SetStates| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SetStates|) |$dd0|) $FUNCTIONS) 
(DEFPROP |%SetStates| |$SetStates| NOUN) 
(DEFPROP |$SSSSstep0| |%SSSSstep0| VERB) 
(MDEFPROP |$SSSSstep0|
    ((LAMBDA)
     ((MLIST) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4| |$l4|
      |$dd0|)
     ((MPROG) ((MLIST) |$d|)
      ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
      ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
      ((MSETQ) |$Asss|
       ((|$gf_amplitudeN4V2|) ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
        ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
      ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
      (($PRINT) "Step0: amplitude computation time"
       ((MPLUS) $TI1 ((MMINUS) $TI0)))
      ((MRETURN) |$Asss|)))
    MEXPR) 
(DEFPROP |$SSSSstep0| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
           |$l4| |$dd0|)
         $FUNCTIONS) 
(DEFPROP |%SSSSstep0| |$SSSSstep0| NOUN) 
(DEFPROP |$SSSSstep1| |%SSSSstep1| VERB) 
(MDEFPROP |$SSSSstep1| ((LAMBDA) ((MLIST) |$AmpS40|) |$AmpS40|) MEXPR) 
(DEFPROP |$SSSSstep1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SSSSstep1|) |$AmpS40|) $FUNCTIONS) 
(DEFPROP |%SSSSstep1| |$SSSSstep1| NOUN) 
(DEFPROP |$gf_SSSSV3| |%gf_SSSSV3| VERB) 
(MDEFPROP |$gf_SSSSV3|
    ((LAMBDA)
     ((MLIST) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4| |$l4|
      |$dd0|)
     ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
      (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
      ((MSETQ) |$Assss0|
       ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
        |$l4| |$dd0|))
      ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
      ((MSETQ) |$f_Assss|
       (($RATSIMP)
        (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
      (($PRINT) "simplification computation time"
       ((MPLUS) $TI2 ((MMINUS) $TI1)))
      ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
      (($PRINT) "computation times" $TI0 $TI1 $TI2)
      ((MSETQ) $GH_0
       ((MQUOTIENT) 1.
        ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
      ((MSETQ) |$tttt0|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
      ((MSETQ) |$tttt|
       (($FACTOR)
        (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTTT|
       (($FACTOR)
        (($EV) ((MTIMES) $GH_0 |$tttt0|) ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTTT_dx3|
       (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
      (($PRINT) "factors from ghosts and momenta and measure"
       |$gh_TTTT_dx3|)
      ((MSETQ) $FINAL_AMP_DX
       (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
      ((MRETURN)
       ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
        (($FACTOR) |$dx3_dOM|)))))
    MEXPR) 
(DEFPROP |$gf_SSSSV3| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
           |$l4| |$dd0|)
         $FUNCTIONS) 
(DEFPROP |%gf_SSSSV3| |$gf_SSSSV3| NOUN) 
(DSKSETQ $NUM_XX3 '$NUM_XX3) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_XX3) 
(MREMPROP '$NUM_XX3 'ARRAY) 
(MPUTPROP '$NUM_XX3 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2. NIL NIL (((1. 3.) . |$Xi|))
      (((1. 2.) (MTIMES SIMP)
        ((MEXPT SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$Xi|)) -1.)
        |$Xi|)
       ((2. 3.) . 1.)))) 
(ADD2LNC '$NUM_XX3 $ARRAYS) 
(DSKSETQ |$usedLevels0| '|$usedLevels0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$usedLevels0| 'HASHAR) 
(MPUTPROP '|$usedLevels0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MLIST) 10.) ((MLIST) 1. 3.) ((MLIST)) ((MLIST))
              |#####|)) 
(ADD2LNC '|$usedLevels0| $ARRAYS) 
(DSKSETQ |$usedLevelsPowers0| '|$usedLevelsPowers0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$usedLevelsPowers0| 'HASHAR) 
(MPUTPROP '|$usedLevelsPowers0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MLIST) 10. 1.) ((MLIST) 1. 1. 3. 1.) ((MLIST))
              ((MLIST)) |#####|)) 
(ADD2LNC '|$usedLevelsPowers0| $ARRAYS) 
(DSKSETQ |$noAlphas0| '|$noAlphas0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$noAlphas0| 'HASHAR) 
(MPUTPROP '|$noAlphas0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA '(|#####| 1. 2. 0. 0. |#####|)) 
(ADD2LNC '|$noAlphas0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$explK0| 'HASHAR) 
(MPUTPROP '|$explK0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MTIMES SIMP) ((|$l| SIMP) 1. 10.) (($L SIMP) 1. 10.))
              ((MPLUS SIMP)
               ((MTIMES SIMP) ((|$l| SIMP) 2. 1.) (($L SIMP) 2. 1.))
               ((MTIMES SIMP) ((|$l| SIMP) 2. 3.) (($L SIMP) 2. 3.)))
              0. 0. |#####|)) 
(ADD2LNC '|$explK0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$explD0| 'HASHAR) 
(MPUTPROP '|$explD0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6. 6.) 
(FILLARRAY AAAAA
    '(|#####| |#####| |#####| |#####| |#####| |#####| |#####| |#####|
              ((MPLUS SIMP)
               ((MTIMES SIMP) (($L SIMP) 1. 10.)
                ((|$ll| SIMP) 1. 10. 2. 1.) (($L SIMP) 2. 1.))
               ((MTIMES SIMP) (($L SIMP) 1. 10.)
                ((|$ll| SIMP) 1. 10. 2. 3.) (($L SIMP) 2. 3.)))
              0. 0. |#####| |#####| |#####| |#####| 0. 0. |#####|
              |#####| |#####| |#####| |#####| 0. |#####| |#####|
              |#####| |#####| |#####| |#####| |#####| |#####| |#####|
              |#####| |#####| |#####| |#####|)) 
(ADD2LNC '|$explD0| $ARRAYS) 
(DSKSETQ |$s| '|$s|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$s|) 
(MREMPROP '|$s| 'ARRAY) 
(MPUTPROP '|$s| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 4. 1. (((4.) (|$k| SIMP) 4.))
      (((1.) (MPLUS SIMP) ((|$k| SIMP) 1.)
        ((MTIMES SIMP) ((|$d| SIMP) 1. 2.) (($X SIMP) 2.))
        ((MTIMES SIMP) ((|$d| SIMP) 1. 3.) (($X SIMP) 3.))
        ((MTIMES SIMP) ((|$d| SIMP) 1. 4.) (($X SIMP) 4.))))
      (((2.) (MPLUS SIMP) ((|$k| SIMP) 2.)
        ((MTIMES SIMP) ((|$d| SIMP) 2. 3.) (($X SIMP) 3.))
        ((MTIMES SIMP) ((|$d| SIMP) 2. 4.) (($X SIMP) 4.))))
      (((3.) (MPLUS SIMP) ((|$k| SIMP) 3.)
        ((MTIMES SIMP) ((|$d| SIMP) 3. 4.) (($X SIMP) 4.)))))) 
(ADD2LNC '|$s| $ARRAYS) 
(DSKSETQ $NUM_PP4 '$NUM_PP4) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_PP4) 
(MREMPROP '$NUM_PP4 'ARRAY) 
(MPUTPROP '$NUM_PP4 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 10. 2.
      (((2. 2.) (RAT SIMP) -3. 2.) ((4. 4.) (RAT SIMP) 1. 2.)) NIL NIL
      NIL NIL NIL
      (((1. 3.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 8. ((MTIMES SIMP) -2. |$Mt|))))
      (((2. 3.) (MTIMES SIMP) ((RAT SIMP) 1. 2.)
        ((MPLUS SIMP) -4. |$Ms| |$Mt|)))
      (((1. 1.) (RAT SIMP) -9. 2.) ((3. 3.) (RAT SIMP) 1. 2.)) NIL NIL
      NIL NIL
      (((1. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 2.)
        ((MPLUS SIMP) -1. |$Ms| |$Mt|)))
      (((2. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 2. ((MTIMES SIMP) -2. |$Mt|))))
      (((1. 2.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 12. ((MTIMES SIMP) -2. |$Ms|)))
       ((3. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))))) 
(ADD2LNC '$NUM_PP4 $ARRAYS) 
(DSKSETQ $NUM_XX4 '$NUM_XX4) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_XX4) 
(MREMPROP '$NUM_XX4 'ARRAY) 
(MPUTPROP '$NUM_XX4 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 6. 2. NIL NIL NIL NIL NIL (((1. 4.) (MEXPT SIMP) |$Xi| -1.))
      (((1. 3.) (MTIMES SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|)
        ((MEXPT SIMP)
         ((MPLUS SIMP) ((MTIMES SIMP) -1. |$Xi|)
          ((MEXPT SIMP RATSIMP) |$Xi| 2.))
         -1.))
       ((2. 4.) . 1.))
      (((1. 2.) (MEXPT SIMP) ((MPLUS SIMP) -1. |$Xi|) -1.)
       ((2. 3.) (MTIMES SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|)
        ((MEXPT SIMP)
         ((MPLUS SIMP) -1. |$om|
          ((MTIMES SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$om|))
           |$Xi|))
         -1.))
       ((3. 4.) (MTIMES SIMP) ((MEXPT SIMP) |$om| -1.)
        ((MEXPT SIMP) |$Xi| -1.) ((MPLUS SIMP) -1. |$om| |$Xi|))))) 
(ADD2LNC '$NUM_XX4 $ARRAYS) 
(DSKSETQ $INFLAG 'T) 
(DSKSETQ $K '$K) 
(DEFPROP $K $ANY MODE) 
(ADD2LNC '$K $PROPS) 
(MDEFPROP $POLYNOMIALP (NIL $VERSION 1.) $PROPS) 
(ADD2LNC '$POLYNOMIALP $PROPS) 
(DSKSETQ |$Mt| '|$Mt|) 
(RESTORE-FACTS '((($KIND) |$Mt| $INTEGER))) 
(ADD2LNC '|$Mt| $PROPS) 
(DEFPROP $R $FIXNUM MODE) 
(ADD2LNC '$R $PROPS) 
(DEFPROP $L0 $FIXNUM MODE) 
(ADD2LNC '$L0 $PROPS) 
(DEFPROP $INR_PQ $FIXNUM MODE) 
(ADD2LNC '$INR_PQ $PROPS) 
(DEFPROP $S $FIXNUM MODE) 
(ADD2LNC '$S $PROPS) 
(DEFPROP $NR $ANY MODE) 
(ADD2LNC '$NR $PROPS) 
(DEFPROP $IP $FIXNUM MODE) 
(ADD2LNC '$IP $PROPS) 
(DEFPROP $IQ $FIXNUM MODE) 
(ADD2LNC '$IQ $PROPS) 
(DEFPROP $NF0 $FIXNUM MODE) 
(ADD2LNC '$NF0 $PROPS) 
(DEFPROP $NT0 $FIXNUM MODE) 
(ADD2LNC '$NT0 $PROPS) 
(DEFPROP $C0 $FIXNUM MODE) 
(ADD2LNC '$C0 $PROPS) 
(DEFPROP $N_PQ $FIXNUM MODE) 
(ADD2LNC '$N_PQ $PROPS) 
(DEFPROP $NR0 $FIXNUM MODE) 
(ADD2LNC '$NR0 $PROPS) 
(DEFPROP $M $FIXNUM MODE) 
(ADD2LNC '$M $PROPS) 
(DEFPROP $N $FIXNUM MODE) 
(ADD2LNC '$N $PROPS) 
(DEFPROP $T $ANY MODE) 
(ADD2LNC '$T $PROPS) 
(DEFPROP $N0 $FIXNUM MODE) 
(ADD2LNC '$N0 $PROPS) 
(DEFPROP $M0 $FIXNUM MODE) 
(ADD2LNC '$M0 $PROPS) 
(DEFPROP $S0 $ANY MODE) 
(ADD2LNC '$S0 $PROPS) 
(DEFPROP $NS0 $ANY MODE) 
(ADD2LNC '$NS0 $PROPS) 
(DEFPROP $NA1 $FIXNUM MODE) 
(ADD2LNC '$NA1 $PROPS) 
(DEFPROP $NA2 $FIXNUM MODE) 
(ADD2LNC '$NA2 $PROPS) 
(DEFPROP $NA3 $FIXNUM MODE) 
(ADD2LNC '$NA3 $PROPS) 
(DEFPROP $NA4 $FIXNUM MODE) 
(ADD2LNC '$NA4 $PROPS) 
(DSKSETQ |$Ms| '|$Ms|) 
(RESTORE-FACTS '((($KIND) |$Ms| $INTEGER))) 
(ADD2LNC '|$Ms| $PROPS) 
(SETQ $LINENUM 105.) 
(SETQ *ALPHABET* (NCONC '(#\_ #\%) *ALPHABET*)) 
(DSKSETQ $CONTEXT '$INITIAL) 
(RESTORE-FACTS '((($KIND) |$Mt| $INTEGER) (($KIND) |$Ms| $INTEGER))) 

==> anc/lisp_results/S10z2TTT.lisp <==
;;; -*- Mode: LISP; package:maxima; syntax:common-lisp; -*- 
(in-package :maxima)
(DSKSETQ $%O0 '$DONE) 
(ADDLABEL '$%O0) 
(DSKSETQ $%I1 '(($BATCH) "10_exp_reggeon.v3.mat")) 
(ADDLABEL '$%I1) 
(DSKSETQ $%I2
         '(($DEFINE_VARIABLE) |$expand_reggeon_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I2) 
(DSKSETQ $%O2 'NIL) 
(ADDLABEL '$%O2) 
(DSKSETQ $%I3 '(($DEFINE_VARIABLE) |$dbg_all_terms| NIL $BOOLEAN)) 
(ADDLABEL '$%I3) 
(DSKSETQ $%O3 'NIL) 
(ADDLABEL '$%O3) 
(DSKSETQ $%I4 '(($DEFINE_VARIABLE) |$dbg_compute_levels| NIL $BOOLEAN)) 
(ADDLABEL '$%I4) 
(DSKSETQ $%O4 'NIL) 
(ADDLABEL '$%O4) 
(DSKSETQ $%I5 '(($DEFINE_VARIABLE) |$nn| 0. $INTEGER)) 
(ADDLABEL '$%I5) 
(DSKSETQ $%O5 '0.) 
(ADDLABEL '$%O5) 
(DSKSETQ $%I6 '(($KILL) |$nn|)) 
(ADDLABEL '$%I6) 
(DSKSETQ $%O6 '$DONE) 
(ADDLABEL '$%O6) 
(DSKSETQ $%I7
         '((MDEFINE) (($SET_NUMBER_OF_PARTICLE) |$nn0|)
           ((MPROG) ((MSETQ) |$nn| |$nn0|)
            (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.)
             ((MPLUS) |$nn0| 1.))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MSETQ) ((|$s| ARRAY) $R)
              ((MPLUS) ((|$k|) $R)
               (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S
                ((MPLUS) $R 1.) |$nn0|))))))) 
(ADDLABEL '$%I7) 
(DSKSETQ $%O7
         '((MDEFINE SIMP) (($SET_NUMBER_OF_PARTICLE) |$nn0|)
           ((MPROG) ((MSETQ) |$nn| |$nn0|)
            (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.)
             ((MPLUS) |$nn0| 1.))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MSETQ) ((|$s| ARRAY) $R)
              ((MPLUS) ((|$k|) $R)
               (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S
                ((MPLUS) $R 1.) |$nn0|))))))) 
(ADDLABEL '$%O7) 
(DSKSETQ $%I8
         '((MDEFINE) (($NOTZERO) $X)
           ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))) 
(ADDLABEL '$%I8) 
(DSKSETQ $%O8
         '((MDEFINE SIMP) (($NOTZERO) $X)
           ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))) 
(ADDLABEL '$%O8) 
(DSKSETQ $%I9
         '((MDEFINE)
           ((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
              ((MSETQ) $POW0
               ((MTIMES) 2.
                (($SUM)
                 (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0
                  $MAX_USED_LEVEL0)
                 $L0 2. $MAX_USED_LEVEL0)))
              ((MSETQ) $POW0
               ((MPLUS) $POW0
                (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2.
                 $MAX_USED_LEVEL0)))
              ((MCOND) |$dbg_compute_levels|
               (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T
               $FALSE)
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
            ((MRETURN) |$noAlphas0|)))) 
(ADDLABEL '$%I9) 
(DSKSETQ $%O9
         '((MDEFINE SIMP)
           ((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
              ((MSETQ) $POW0
               ((MTIMES) 2.
                (($SUM)
                 (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0
                  $MAX_USED_LEVEL0)
                 $L0 2. $MAX_USED_LEVEL0)))
              ((MSETQ) $POW0
               ((MPLUS) $POW0
                (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2.
                 $MAX_USED_LEVEL0)))
              ((MCOND) |$dbg_compute_levels|
               (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T
               $FALSE)
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
            ((MRETURN) |$noAlphas0|)))) 
(ADDLABEL '$%O9) 
(DSKSETQ $%I10
         '((MDEFINE)
           ((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevels0| ARRAY) $R)
                  (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
                   ((|$usedLevels0| ARRAY) $R)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevels0|)))) 
(ADDLABEL '$%I10) 
(DSKSETQ $%O10
         '((MDEFINE SIMP)
           ((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevels0| ARRAY) $R)
                  (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
                   ((|$usedLevels0| ARRAY) $R)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevels0|)))) 
(ADDLABEL '$%O10) 
(DSKSETQ $%I11
         '((MDEFINE)
           ((|$compute_levels_and_powers_used_no_zmV1|)
            $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
                  (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
                   ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevelsPowers0|)))) 
(ADDLABEL '$%I11) 
(DSKSETQ $%O11
         '((MDEFINE SIMP)
           ((|$compute_levels_and_powers_used_no_zmV1|)
            $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
                  (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
                   ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevelsPowers0|)))) 
(ADDLABEL '$%O11) 
(DSKSETQ $%I12
         '((MDEFINE) ((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
            ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
              ((MSETQ) |$Nlus0|
               (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
              ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
               ((MPROGN)
                ((MSETQ) $NR_PQ
                 ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R)
                  $INR_PQ))
                ((MSETQ) ((|$explK0| ARRAY) $R)
                 ((MPLUS) ((|$explK0| ARRAY) $R)
                  ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
              ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
               ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
              |$end_r_loop|))
            ((MRETURN) |$Ks_rules0|)))) 
(ADDLABEL '$%I12) 
(DSKSETQ $%O12
         '((MDEFINE SIMP) ((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
            ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
              ((MSETQ) |$Nlus0|
               (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
              ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
               ((MPROGN)
                ((MSETQ) $NR_PQ
                 ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R)
                  $INR_PQ))
                ((MSETQ) ((|$explK0| ARRAY) $R)
                 ((MPLUS) ((|$explK0| ARRAY) $R)
                  ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
              ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
               ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
              |$end_r_loop|))
            ((MRETURN) |$Ks_rules0|)))) 
(ADDLABEL '$%O12) 
(DSKSETQ $%I13
         '((MDEFINE) ((|$compute_Ds|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
            ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
             ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
              ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
               ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
                ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL
                 NIL NIL
                 ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL
                  NIL NIL NIL
                  ((MSETQ) ((|$explD0| ARRAY) $R $S)
                   ((MPLUS) ((|$explD0| ARRAY) $R $S)
                    ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
                     ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
                ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
                 (($ENDCONS)
                  ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
                  ((|$Ds_rules0| ARRAY) $R)))
                |$end_s_loop|))
              |$end_r_loop|))
            ((MRETURN) |$Ds_rules0|)))) 
(ADDLABEL '$%I13) 
(DSKSETQ $%O13
         '((MDEFINE SIMP) ((|$compute_Ds|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
            ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
             ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
              ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
               ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
                ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL
                 NIL NIL
                 ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL
                  NIL NIL NIL
                  ((MSETQ) ((|$explD0| ARRAY) $R $S)
                   ((MPLUS) ((|$explD0| ARRAY) $R $S)
                    ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
                     ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
                ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
                 (($ENDCONS)
                  ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
                  ((|$Ds_rules0| ARRAY) $R)))
                |$end_s_loop|))
              |$end_r_loop|))
            ((MRETURN) |$Ds_rules0|)))) 
(ADDLABEL '$%O13) 
(DSKSETQ $%I14
         '((MDEFINE) (($WICK) |$list_Nr0|)
           ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
            ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
            ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
            ((MSETQ) $WICK00
             ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
              ((MFACTORIAL) |$Nr0|)))
            ((MDO) $R 2. NIL NIL |$nn0| NIL
             ((MPROGN) ((MSETQ) $WICK0 0.)
              ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
              ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
                ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
                 ((MSETQ) $WICK0
                  ((MPLUS) $WICK0
                   ((MTIMES)
                    ((MQUOTIENT) 1.
                     ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
                    $CO0
                    ((MEXPT) ((|$s| ARRAY) $R)
                     ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
                 T $FALSE)))
              ((MSETQ) $WICK00 $WICK0)))
            ((MRETURN) $WICK00)))) 
(ADDLABEL '$%I14) 
(DSKSETQ $%O14
         '((MDEFINE SIMP) (($WICK) |$list_Nr0|)
           ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
            ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
            ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
            ((MSETQ) $WICK00
             ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
              ((MFACTORIAL) |$Nr0|)))
            ((MDO) $R 2. NIL NIL |$nn0| NIL
             ((MPROGN) ((MSETQ) $WICK0 0.)
              ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
              ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
                ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
                 ((MSETQ) $WICK0
                  ((MPLUS) $WICK0
                   ((MTIMES)
                    ((MQUOTIENT) 1.
                     ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
                    $CO0
                    ((MEXPT) ((|$s| ARRAY) $R)
                     ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
                 T $FALSE)))
              ((MSETQ) $WICK00 $WICK0)))
            ((MRETURN) $WICK00)))) 
(ADDLABEL '$%O14) 
(DSKSETQ $%I15
         '((MDEFINE)
           (($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
            |$Ds_rules0|)
           ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
            (($PRINT) "in computing 'Z' (do_all_term)")
            ((MSETQ) $EXPL_INT0 $INT0)
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN)
              ((MCOND) |$dbg_all_terms|
               (($PRINT)
                "in computing 'Z' (do_all_term) doing all terms for particle"
                $R)
               T $FALSE)
              ((MSETQ) $EXPL_INT0
               (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
                ((|$Ds_rules0| ARRAY) $R)))
              ((MSETQ) $NLEVELS0
               (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
              ((MCOND) |$dbg_all_terms|
               (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
              ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) " project to"
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  "^"
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.)))
                 T $FALSE)
                ((MSETQ) $EXPL_INT0
                 (($RATCOEF) $EXPL_INT0
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.))))
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
            ((MRETURN) $EXPL_INT0)))) 
(ADDLABEL '$%I15) 
(DSKSETQ $%O15
         '((MDEFINE SIMP)
           (($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
            |$Ds_rules0|)
           ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
            (($PRINT) "in computing 'Z' (do_all_term)")
            ((MSETQ) $EXPL_INT0 $INT0)
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN)
              ((MCOND) |$dbg_all_terms|
               (($PRINT)
                "in computing 'Z' (do_all_term) doing all terms for particle"
                $R)
               T $FALSE)
              ((MSETQ) $EXPL_INT0
               (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
                ((|$Ds_rules0| ARRAY) $R)))
              ((MSETQ) $NLEVELS0
               (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
              ((MCOND) |$dbg_all_terms|
               (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
              ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) " project to"
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  "^"
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.)))
                 T $FALSE)
                ((MSETQ) $EXPL_INT0
                 (($RATCOEF) $EXPL_INT0
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.))))
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
            ((MRETURN) $EXPL_INT0)))) 
(ADDLABEL '$%O15) 
(DSKSETQ $%I16
         '((MDEFINE) (($STATE2MATRIX) $STATE0 |$MaxLevel0|)
           ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
            ((MSETQ) $MAT0
             (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
              ((MPLUS) |$MaxLevel0| 1.)))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
                (($HIPOW) $STATE0 (($P) $IP $IQ)))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                ((MPLUS)
                 (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                 (($HIPOW) $STATE0 (($P) $IP $IQ))))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
            ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
             (($ERROR) "In state2matrix missing some contributions in"
              $STATE0 "since we are left with" $STATE00
              "after analysis")
             T $FALSE)
            ((MRETURN) (($COPYMATRIX) $MAT0))))) 
(ADDLABEL '$%I16) 
(DSKSETQ $%O16
         '((MDEFINE SIMP) (($STATE2MATRIX) $STATE0 |$MaxLevel0|)
           ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
            ((MSETQ) $MAT0
             (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
              ((MPLUS) |$MaxLevel0| 1.)))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
                (($HIPOW) $STATE0 (($P) $IP $IQ)))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                ((MPLUS)
                 (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                 (($HIPOW) $STATE0 (($P) $IP $IQ))))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
            ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
             (($ERROR) "In state2matrix missing some contributions in"
              $STATE0 "since we are left with" $STATE00
              "after analysis")
             T $FALSE)
            ((MRETURN) (($COPYMATRIX) $MAT0))))) 
(ADDLABEL '$%O16) 
(DSKSETQ $%I17 '((MSETQ) |$expand_reggeon_loaded| T)) 
(ADDLABEL '$%I17) 
(DSKSETQ $%O17 'T) 
(ADDLABEL '$%O17) 
(DSKSETQ $%O18
         '"/home/igor/tex/NoChaos/maxima.cov/STTT/10_exp_reggeon.v3.mat") 
(ADDLABEL '$%O18) 
(DSKSETQ $%I19
         '((MCOND) ((MNOT) |$expand_reggeon_loaded|)
           (($ERROR) "Cannot batch 10_exp_reggeon") T $FALSE)) 
(ADDLABEL '$%I19) 
(DSKSETQ $%O19 'NIL) 
(ADDLABEL '$%O19) 
(DSKSETQ $%I20 '(($BATCH) "20_der.v2.mat")) 
(ADDLABEL '$%I20) 
(DSKSETQ $%I21
         '(($DEFINE_VARIABLE) |$derivatives_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I21) 
(DSKSETQ $%O21 'NIL) 
(ADDLABEL '$%O21) 
(DSKSETQ $%I22 '(($DEFINE_VARIABLE) |$dbg_wrt_lambda| NIL $BOOLEAN)) 
(ADDLABEL '$%I22) 
(DSKSETQ $%O22 'NIL) 
(ADDLABEL '$%O22) 
(DSKSETQ $%I23 '(($DEFINE_VARIABLE) |$dbg_wrt_pair| NIL $BOOLEAN)) 
(ADDLABEL '$%I23) 
(DSKSETQ $%O23 'NIL) 
(ADDLABEL '$%O23) 
(DSKSETQ $%I24 '(($DEFINE_VARIABLE) |$dbg_wrt_states| NIL $BOOLEAN)) 
(ADDLABEL '$%I24) 
(DSKSETQ $%O24 'NIL) 
(ADDLABEL '$%O24) 
(DSKSETQ $%I25 '(($DEFINE_VARIABLE) |$dbg_wrt_contract| NIL $BOOLEAN)) 
(ADDLABEL '$%I25) 
(DSKSETQ $%O25 'NIL) 
(ADDLABEL '$%O25) 
(DSKSETQ $%I26 '(($DEFINE_VARIABLE) |$dbg_scalars| NIL $BOOLEAN)) 
(ADDLABEL '$%I26) 
(DSKSETQ $%O26 'NIL) 
(ADDLABEL '$%O26) 
(DSKSETQ $%I27 '((MSETQ) $INFLAG T)) 
(ADDLABEL '$%I27) 
(DSKSETQ $%O27 'T) 
(ADDLABEL '$%O27) 
(DSKSETQ $%I28 '((MSETQ) |$NIused| 0.)) 
(ADDLABEL '$%I28) 
(DSKSETQ $%O28 '0.) 
(ADDLABEL '$%O28) 
(DSKSETQ $%I29 '((MSETQ) |$objects_with_index| ((MLIST) $LA |$Sk| $K))) 
(ADDLABEL '$%I29) 
(DSKSETQ $%O29 '((MLIST SIMP) $LA |$Sk| $K)) 
(ADDLABEL '$%O29) 
(DSKSETQ $%I30
         '((MDEFINE)
           ((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
            $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LAK)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$laSk|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $KLA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$Skla|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I30) 
(DSKSETQ $%O30
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
            $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LAK)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$laSk|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $KLA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$Skla|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O30) 
(DSKSETQ $%I31
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $NPOW0 1.)
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LAK)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$laSk|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_lambda_other|)
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $KLA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$Skla|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_other_la|)
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I31) 
(DSKSETQ $%O31
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $NPOW0 1.)
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LAK)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$laSk|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_lambda_other|)
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $KLA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$Skla|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_other_la|)
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O31) 
(DSKSETQ $%I32
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
            $TERM0)
           ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
            ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
            ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.))
            ((MSETQ) $DER0 0.)
            ((MCOND) ((MGREATERP) $LEVEL10 0.)
             ((MSETQ) $DER00
              (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0|
               $TERM0))
             T
             ((MSETQ) $DER00
              ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
            ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
            ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
             ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
              ((MDO) $NT0 1. NIL NIL $LDER00 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_pair|
                 (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
                  "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
                 T $FALSE)
                ((MSETQ) $TMP_DER0
                 (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                  (($INPART) $DER00 $NT0)))
                ((MSETQ) $DER0
                 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
             T
             ((MPROGN)
              ((MCOND) |$dbg_wrt_pair|
               (($PRINT) "    SINGLE term: take der of" $DER00
                "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
               T $FALSE)
              ((MSETQ) $DER0
               (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                $DER00))))
            ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I32) 
(DSKSETQ $%O32
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
            $TERM0)
           ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
            ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
            ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.))
            ((MSETQ) $DER0 0.)
            ((MCOND) ((MGREATERP) $LEVEL10 0.)
             ((MSETQ) $DER00
              (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0|
               $TERM0))
             T
             ((MSETQ) $DER00
              ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
            ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
            ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
             ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
              ((MDO) $NT0 1. NIL NIL $LDER00 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_pair|
                 (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
                  "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
                 T $FALSE)
                ((MSETQ) $TMP_DER0
                 (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                  (($INPART) $DER00 $NT0)))
                ((MSETQ) $DER0
                 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
             T
             ((MPROGN)
              ((MCOND) |$dbg_wrt_pair|
               (($PRINT) "    SINGLE term: take der of" $DER00
                "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
               T $FALSE)
              ((MSETQ) $DER0
               (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                $DER00))))
            ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O32) 
(DSKSETQ $%I33
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
            $TERM0)
           ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
            ((MSETQ) $MAX_USED_LEVEL0
             (($LENGTH) $ONE_STATE_IN_MATRIX0))
            ((MSETQ) |$Der0| $TERM0)
            ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
             ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
              ((MCOND)
               ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
               ((MPROGN)
                ((MDO) $N_PQ 1. NIL NIL
                 (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
                 ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
                  ((MCOND)
                   (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
                   ((MPROGN)
                    ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
                     ((MSETQ) |$tmp_Der0|
                      ((MPLUS) |$tmp_Der0|
                       (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                        ((MPLUS) $L0 ((MMINUS) 1.))
                        ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
                    ((MSETQ) |$Der0| |$tmp_Der0|))
                   T
                   ((MSETQ) |$Der0|
                    (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                     ((MPLUS) $L0 ((MMINUS) 1.))
                     ((MPLUS) $C0 ((MMINUS) 1.)) |$Der0|)))))
                |$end_loop_c0|)
               T $FALSE)))
            ((MRETURN) |$Der0|)))) 
(ADDLABEL '$%I33) 
(DSKSETQ $%O33
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
            $TERM0)
           ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
            ((MSETQ) $MAX_USED_LEVEL0
             (($LENGTH) $ONE_STATE_IN_MATRIX0))
            ((MSETQ) |$Der0| $TERM0)
            ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
             ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
              ((MCOND)
               ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
               ((MPROGN)
                ((MDO) $N_PQ 1. NIL NIL
                 (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
                 ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
                  ((MCOND)
                   (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
                   ((MPROGN)
                    ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
                     ((MSETQ) |$tmp_Der0|
                      ((MPLUS) |$tmp_Der0|
                       (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                        ((MPLUS) $L0 ((MMINUS) 1.))
                        ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
                    ((MSETQ) |$Der0| |$tmp_Der0|))
                   T
                   ((MSETQ) |$Der0|
                    (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                     ((MPLUS) $L0 ((MMINUS) 1.))
                     ((MPLUS) $C0 ((MMINUS) 1.)) |$Der0|)))))
                |$end_loop_c0|)
               T $FALSE)))
            ((MRETURN) |$Der0|)))) 
(ADDLABEL '$%O33) 
(DSKSETQ $%I34
         '((MDEFINE)
           ((|$take_derivative_wrt_scalar_stateSV1|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
            ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
              ((MPROGN)
               ((MCOND) |$dbg_scalars|
                (($PRINT) "nr0=" $NR0 "out of"
                 (($LENGTH) $SCALARS_IN_MATRIX0))
                T $FALSE)
               ((MSETQ) |$tmp_DER0| 0.)
               ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
                ((MPROGN)
                 (($PRINT) "before length(DER0) is"
                  (($LENGTH) |$der0|))
                 ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
                  ((MSETQ) |$tmp_DER0|
                   ((MPLUS) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
                 ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
                T
                ((MPROGN)
                 ((MCOND) |$dbg_scalars|
                  (($PRINT) "SINGLE term " |$der0| "derivative wrt r="
                   $NR0 "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0)
                   "with nr=" $NR0)
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)))
              T $FALSE))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%I34) 
(DSKSETQ $%O34
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_scalar_stateSV1|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
            ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
              ((MPROGN)
               ((MCOND) |$dbg_scalars|
                (($PRINT) "nr0=" $NR0 "out of"
                 (($LENGTH) $SCALARS_IN_MATRIX0))
                T $FALSE)
               ((MSETQ) |$tmp_DER0| 0.)
               ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
                ((MPROGN)
                 (($PRINT) "before length(DER0) is"
                  (($LENGTH) |$der0|))
                 ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
                  ((MSETQ) |$tmp_DER0|
                   ((MPLUS) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
                 ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
                T
                ((MPROGN)
                 ((MCOND) |$dbg_scalars|
                  (($PRINT) "SINGLE term " |$der0| "derivative wrt r="
                   $NR0 "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0)
                   "with nr=" $NR0)
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)))
              T $FALSE))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%O34) 
(DSKSETQ $%I35
         '((MDEFINE)
           ((|$take_derivative_wrt_scalar_stateSV2|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
            ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
             ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
              (($PRINT)
               "in take_derivative_wrt_scalar_stateSV2 acting on" $LT0
               "terms")
              ((MDO) $NT0 1. NIL NIL $LT0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_states|
                 (($PRINT)
                  "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                  $NT0 "out of" $LT0 "now there are"
                  ((MCOND) ((MNOT) (($NUMBERP) |$der0|))
                   (($LENGTH) |$der0|) T 0.)
                  "terms")
                 T
                 ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                   $NT0 "(step 100) out of" $LT0)
                  T $FALSE))
                ((MSETQ) |$NIused| 0.)
                ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
                ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
                 NIL
                 ((MCOND)
                  ((MNOT)
                   ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                  ((MPROGN)
                   ((MSETQ) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
                   |$end_nr_loop|)
                  T $FALSE))
                ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
                |$end_t0_loop|)))
             T
             ((MPROGN) ((MSETQ) |$der0| $TERM0)
              ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
               NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                ((MPROGN)
                 ((MCOND) |$dbg_wrt_states|
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
                   |$der0| "derivative wrt r=" $NR0 "and"
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)
                T $FALSE))))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%I35) 
(DSKSETQ $%O35
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_scalar_stateSV2|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
            ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
             ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
              (($PRINT)
               "in take_derivative_wrt_scalar_stateSV2 acting on" $LT0
               "terms")
              ((MDO) $NT0 1. NIL NIL $LT0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_states|
                 (($PRINT)
                  "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                  $NT0 "out of" $LT0 "now there are"
                  ((MCOND) ((MNOT) (($NUMBERP) |$der0|))
                   (($LENGTH) |$der0|) T 0.)
                  "terms")
                 T
                 ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                   $NT0 "(step 100) out of" $LT0)
                  T $FALSE))
                ((MSETQ) |$NIused| 0.)
                ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
                ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
                 NIL
                 ((MCOND)
                  ((MNOT)
                   ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                  ((MPROGN)
                   ((MSETQ) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
                   |$end_nr_loop|)
                  T $FALSE))
                ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
                |$end_t0_loop|)))
             T
             ((MPROGN) ((MSETQ) |$der0| $TERM0)
              ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
               NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                ((MPROGN)
                 ((MCOND) |$dbg_wrt_states|
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
                   |$der0| "derivative wrt r=" $NR0 "and"
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)
                T $FALSE))))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%O35) 
(DSKSETQ $%I36
         '((MDEFINE) (($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0)
           ((MPROG)
            ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0
             $NPOW0 $OP0 $IND0 $NFAC0 $NR0 $NS0)
            ((MSETQ) $UTERM00 $UTERM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
             ((MRETURN) $UTERM0) T $FALSE)
            ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
            ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_contract|
               (($PRINT) "      Exam" $FAC0) T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
                ((MCOND)
                 ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
                  ((MNOT) ((MEQUAL) $NPOW0 2.)))
                 (($ERROR) "the power must be 2!! wrong term=" $UTERM0)
                 T $FALSE)
                ((MCOND)
                 ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
                 ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MCOND) ((MEQUAL) $OP0 $LA)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 |$Sk|)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 $K)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE))
               T
               ((MCOND)
                ((MAND) $ISOP0
                 (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
                ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
                 ((MCOND)
                  ((MNOT)
                   (($IS)
                    ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
                  ((MPROGN)
                   ((MSETQ) $OTHERFAC0
                    (($ASSOC) $IND0 $LIST_INDEX_FACS0))
                   ((MSETQ) $NR0 (($INPART) $FAC0 1.))
                   ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
                   ((MCOND) ((MLEQP) $NR0 $NS0)
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $FAC0 0.)
                        (($INPART) $OTHERFAC0 0.))
                       $NR0 (($INPART) $FAC0 2.) $NS0
                       (($INPART) $OTHERFAC0 2.))))
                    T
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $OTHERFAC0 0.)
                        (($INPART) $FAC0 0.))
                       $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                       (($INPART) $FAC0 2.)))))
                   ((MSETQ) $LIST_INDEX_FACS0
                    (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0)
                     $LIST_INDEX_FACS0)))
                  T
                  ((MSETQ) $LIST_INDEX_FACS0
                   (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
                T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
              |$end_fac_loop|))
            ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
             ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
            ((MRETURN) $CTERM0)))) 
(ADDLABEL '$%I36) 
(DSKSETQ $%O36
         '((MDEFINE SIMP) (($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0)
           ((MPROG)
            ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0
             $NPOW0 $OP0 $IND0 $NFAC0 $NR0 $NS0)
            ((MSETQ) $UTERM00 $UTERM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
             ((MRETURN) $UTERM0) T $FALSE)
            ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
            ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_contract|
               (($PRINT) "      Exam" $FAC0) T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
                ((MCOND)
                 ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
                  ((MNOT) ((MEQUAL) $NPOW0 2.)))
                 (($ERROR) "the power must be 2!! wrong term=" $UTERM0)
                 T $FALSE)
                ((MCOND)
                 ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
                 ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MCOND) ((MEQUAL) $OP0 $LA)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 |$Sk|)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 $K)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE))
               T
               ((MCOND)
                ((MAND) $ISOP0
                 (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
                ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
                 ((MCOND)
                  ((MNOT)
                   (($IS)
                    ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
                  ((MPROGN)
                   ((MSETQ) $OTHERFAC0
                    (($ASSOC) $IND0 $LIST_INDEX_FACS0))
                   ((MSETQ) $NR0 (($INPART) $FAC0 1.))
                   ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
                   ((MCOND) ((MLEQP) $NR0 $NS0)
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $FAC0 0.)
                        (($INPART) $OTHERFAC0 0.))
                       $NR0 (($INPART) $FAC0 2.) $NS0
                       (($INPART) $OTHERFAC0 2.))))
                    T
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $OTHERFAC0 0.)
                        (($INPART) $FAC0 0.))
                       $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                       (($INPART) $FAC0 2.)))))
                   ((MSETQ) $LIST_INDEX_FACS0
                    (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0)
                     $LIST_INDEX_FACS0)))
                  T
                  ((MSETQ) $LIST_INDEX_FACS0
                   (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
                T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
              |$end_fac_loop|))
            ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
             ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
            ((MRETURN) $CTERM0)))) 
(ADDLABEL '$%O36) 
(DSKSETQ $%I37
         '((MDEFINE) (($CONTRACT_PAIRS) |$utermS0|)
           ((MPROG) ((MLIST) $SUM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
             ((MPROGN) ((MSETQ) $SUM0 0.)
              ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
               ((MSETQ) $SUM0
                ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
             T
             ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
            ((MRETURN) $SUM0)))) 
(ADDLABEL '$%I37) 
(DSKSETQ $%O37
         '((MDEFINE SIMP) (($CONTRACT_PAIRS) |$utermS0|)
           ((MPROG) ((MLIST) $SUM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
             ((MPROGN) ((MSETQ) $SUM0 0.)
              ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
               ((MSETQ) $SUM0
                ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
             T
             ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
            ((MRETURN) $SUM0)))) 
(ADDLABEL '$%O37) 
(DSKSETQ $%I38 '((MSETQ) |$derivatives_loaded| T)) 
(ADDLABEL '$%I38) 
(DSKSETQ $%O38 'T) 
(ADDLABEL '$%O38) 
(DSKSETQ $%O39 '"/home/igor/tex/NoChaos/maxima.cov/STTT/20_der.v2.mat") 
(ADDLABEL '$%O39) 
(DSKSETQ $%I40
         '((MCOND) ((MNOT) |$derivatives_loaded|)
           (($ERROR) "Cannot batch 20_der") T $FALSE)) 
(ADDLABEL '$%I40) 
(DSKSETQ $%O40 'NIL) 
(ADDLABEL '$%O40) 
(DSKSETQ $%I41 '(($BATCH) "39_aux_functions_for_amplitudes.v0.mat")) 
(ADDLABEL '$%I41) 
(DSKSETQ $%I42 '(($DEFINE_VARIABLE) |$compute_pp_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I42) 
(DSKSETQ $%O42 'NIL) 
(ADDLABEL '$%O42) 
(DSKSETQ $%I43 '(($DEFINE_VARIABLE) $AP 2. $INTEGER)) 
(ADDLABEL '$%I43) 
(DSKSETQ $%O43 '2.) 
(ADDLABEL '$%O43) 
(DSKSETQ $%I44
         '((MDEFINE) (($TRUE_XX) $R $S)
           ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))) 
(ADDLABEL '$%I44) 
(DSKSETQ $%O44
         '((MDEFINE SIMP) (($TRUE_XX) $R $S)
           ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))) 
(ADDLABEL '$%O44) 
(DSKSETQ $%I45
         '((MDEFINE) ((|$otherN|) $M $N)
           ((MCOND)
            ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
             ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
            3. T
            ((MCOND)
             ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
              ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
             2. T
             ((MCOND)
              ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
               ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
              1. T $FALSE))))) 
(ADDLABEL '$%I45) 
(DSKSETQ $%O45
         '((MDEFINE SIMP) ((|$otherN|) $M $N)
           ((MCOND)
            ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
             ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
            3. T
            ((MCOND)
             ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
              ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
             2. T
             ((MCOND)
              ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
               ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
              1. T $FALSE))))) 
(ADDLABEL '$%O45) 
(DSKSETQ $%I46
         '((MDEFINE) (($COMPUTE_PP3) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MDO) $N 1. NIL NIL |$nn| NIL
              ((MCOND) ((MEQUAL) $M $N)
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
                 $AP))
               T
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
                 ((MPLUS)
                  ((MPLUS) 1.
                   ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))) 
(ADDLABEL '$%I46) 
(DSKSETQ $%O46
         '((MDEFINE SIMP) (($COMPUTE_PP3) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MDO) $N 1. NIL NIL |$nn| NIL
              ((MCOND) ((MEQUAL) $M $N)
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
                 $AP))
               T
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
                 ((MPLUS)
                  ((MPLUS) 1.
                   ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))) 
(ADDLABEL '$%O46) 
(DSKSETQ $%I47
         '((MDEFINE) (($PP3ONSHELL) $M $N) (($NUM_PP3 ARRAY) $M $N))) 
(ADDLABEL '$%I47) 
(DSKSETQ $%O47
         '((MDEFINE SIMP) (($PP3ONSHELL) $M $N)
           (($NUM_PP3 ARRAY) $M $N))) 
(ADDLABEL '$%O47) 
(DSKSETQ $%I48
         '((MSETQ) (($NUM_XX3 ARRAY) 1. 2.)
           ((MQUOTIENT) |$Xi| ((MPLUS) 1. ((MMINUS) |$Xi|))))) 
(ADDLABEL '$%I48) 
(DSKSETQ $%O48
         '((MTIMES SIMP)
           ((MEXPT SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$Xi|))
            -1.)
           |$Xi|)) 
(ADDLABEL '$%O48) 
(DSKSETQ $%I49 '((MSETQ) (($NUM_XX3 ARRAY) 1. 3.) |$Xi|)) 
(ADDLABEL '$%I49) 
(DSKSETQ $%O49 '|$Xi|) 
(ADDLABEL '$%O49) 
(DSKSETQ $%I50 '((MSETQ) (($NUM_XX3 ARRAY) 2. 3.) 1.)) 
(ADDLABEL '$%I50) 
(DSKSETQ $%O50 '1.) 
(ADDLABEL '$%O50) 
(DSKSETQ $%I51
         '((MDEFINE) (($TRUE_GF_XX3) $R $S) (($NUM_XX3 ARRAY) $R $S))) 
(ADDLABEL '$%I51) 
(DSKSETQ $%O51
         '((MDEFINE SIMP) (($TRUE_GF_XX3) $R $S)
           (($NUM_XX3 ARRAY) $R $S))) 
(ADDLABEL '$%O51) 
(DSKSETQ $%I52
         '((MDEFINE) (($GF_XX3) $M $N)
           ((MCOND) ((MEQUAL) $M 1.) |$x1| T
            ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
             ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
              |$x3|))))) 
(ADDLABEL '$%I52) 
(DSKSETQ $%O52
         '((MDEFINE SIMP) (($GF_XX3) $M $N)
           ((MCOND) ((MEQUAL) $M 1.) |$x1| T
            ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
             ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
              |$x3|))))) 
(ADDLABEL '$%O52) 
(DSKSETQ $%I53
         '((MDEFINE) (($COMPUTE_PP4) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
              ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
               $AP)))
            ((MSETQ) |$Mu|
             ((MPLUS)
              ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
              ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
            ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))) 
(ADDLABEL '$%I53) 
(DSKSETQ $%O53
         '((MDEFINE SIMP) (($COMPUTE_PP4) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
              ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
               $AP)))
            ((MSETQ) |$Mu|
             ((MPLUS)
              ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
              ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
            ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))) 
(ADDLABEL '$%O53) 
(DSKSETQ $%I54
         '((MDEFINE) (($PP4ONSHELL) $M $N) (($NUM_PP4 ARRAY) $M $N))) 
(ADDLABEL '$%I54) 
(DSKSETQ $%O54
         '((MDEFINE SIMP) (($PP4ONSHELL) $M $N)
           (($NUM_PP4 ARRAY) $M $N))) 
(ADDLABEL '$%O54) 
(DSKSETQ $%I55
         '((MDEFINE) (($COMPUTE_XX4))
           ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
            (($REMARRAY) $NUM_XX4)
            ((MSETQ) $GF_X_RULES
             ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
              ((MEQUAL) |$om|
               ((MQUOTIENT)
                ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
                 (($XX) 1. 3.))
                (($XX) 2. 4.)))))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
              ((MEQUAL)
               ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.)
                (($XX) 2. 4.))
               ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
            ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
            ((MSETQ) $SO_X13
             (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
            ((MSETQ) $XX4_LIST
             (($MAKELIST)
              (($MAKELIST)
               ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S))
               $S ((MPLUS) $R 1.) |$nn|)
              $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
            ((MSETQ) $XX4_LIST
             (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
            ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
            ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
             (($MAP) ":" ((MLIST) (($LHS) $GFXX0))
              ((MLIST) (($RHS) $GFXX0))))
            ((MSETQ) |$dx3_dOM|
             (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
            ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES))
            |$xx4_done|))) 
(ADDLABEL '$%I55) 
(DSKSETQ $%O55
         '((MDEFINE SIMP) (($COMPUTE_XX4))
           ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
            (($REMARRAY) $NUM_XX4)
            ((MSETQ) $GF_X_RULES
             ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
              ((MEQUAL) |$om|
               ((MQUOTIENT)
                ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
                 (($XX) 1. 3.))
                (($XX) 2. 4.)))))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
              ((MEQUAL)
               ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.)
                (($XX) 2. 4.))
               ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
            ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
            ((MSETQ) $SO_X13
             (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
            ((MSETQ) $XX4_LIST
             (($MAKELIST)
              (($MAKELIST)
               ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S))
               $S ((MPLUS) $R 1.) |$nn|)
              $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
            ((MSETQ) $XX4_LIST
             (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
            ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
            ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
             (($MAP) ":" ((MLIST) (($LHS) $GFXX0))
              ((MLIST) (($RHS) $GFXX0))))
            ((MSETQ) |$dx3_dOM|
             (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
            ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES))
            |$xx4_done|))) 
(ADDLABEL '$%O55) 
(DSKSETQ $%I56
         '((MDEFINE) (($TRUE_GF_XX4) $R $S) (($NUM_XX4 ARRAY) $R $S))) 
(ADDLABEL '$%I56) 
(DSKSETQ $%O56
         '((MDEFINE SIMP) (($TRUE_GF_XX4) $R $S)
           (($NUM_XX4 ARRAY) $R $S))) 
(ADDLABEL '$%O56) 
(DSKSETQ $%I57
         '((MDEFINE) ((|$check_cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
              ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
              ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
              ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
              ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
              ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
              ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
              ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
              ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
              ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%I57) 
(DSKSETQ $%O57
         '((MDEFINE SIMP) ((|$check_cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
              ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
              ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
              ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
              ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
              ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
              ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
              ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
              ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
              ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%O57) 
(DSKSETQ $%I58
         '((MDEFINE) ((|$cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%I58) 
(DSKSETQ $%O58
         '((MDEFINE SIMP) ((|$cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%O58) 
(DSKSETQ $%I59
         '((MDEFINE) ((|$check_cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%I59) 
(DSKSETQ $%O59
         '((MDEFINE SIMP) ((|$check_cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%O59) 
(DSKSETQ $%I60
         '((MDEFINE) ((|$cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%I60) 
(DSKSETQ $%O60
         '((MDEFINE SIMP) ((|$cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%O60) 
(DSKSETQ $%I61
         '((MDEFINE) ((|$check_swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%I61) 
(DSKSETQ $%O61
         '((MDEFINE SIMP) ((|$check_swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%O61) 
(DSKSETQ $%I62
         '((MDEFINE) ((|$swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%I62) 
(DSKSETQ $%O62
         '((MDEFINE SIMP) ((|$swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%O62) 
(DSKSETQ $%I63
         '((MDEFINE) ((|$swap_gfA_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|))) $AMP00)))) 
(ADDLABEL '$%I63) 
(DSKSETQ $%O63
         '((MDEFINE SIMP) ((|$swap_gfA_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|))) $AMP00)))) 
(ADDLABEL '$%O63) 
(DSKSETQ $%I64
         '((MDEFINE) (($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|)
           ((MPROG) ((MSETQ) |$nn| 4.)
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
            ((MSETQ) $GH_00
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) $GH_0P
             (($FACTOR)
              (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_0p|
             (($FACTOR)
              (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_pp|
             (($FACTOR)
              (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.)
               ((MEQUAL) |$Mt| 0.))))
            ((MSETQ) |$gh_TTT0|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTT|
             (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))) 
(ADDLABEL '$%I64) 
(DSKSETQ $%O64
         '((MDEFINE SIMP) (($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|)
           ((MPROG) ((MSETQ) |$nn| 4.)
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
            ((MSETQ) $GH_00
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) $GH_0P
             (($FACTOR)
              (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_0p|
             (($FACTOR)
              (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_pp|
             (($FACTOR)
              (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.)
               ((MEQUAL) |$Mt| 0.))))
            ((MSETQ) |$gh_TTT0|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTT|
             (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))) 
(ADDLABEL '$%O64) 
(DSKSETQ $%I65 '((MSETQ) |$compute_pp_loaded| T)) 
(ADDLABEL '$%I65) 
(DSKSETQ $%O65 'T) 
(ADDLABEL '$%O65) 
(DSKSETQ $%O66
         '"/home/igor/tex/NoChaos/maxima.cov/STTT/39_aux_functions_for_amplitudes.v0.mat") 
(ADDLABEL '$%O66) 
(DSKSETQ $%I67
         '((MCOND) ((MNOT) |$compute_pp_loaded|)
           (($ERROR) "Cannot batch 39_aux_functions_for_amplitudes") T
           $FALSE)) 
(ADDLABEL '$%I67) 
(DSKSETQ $%O67 'NIL) 
(ADDLABEL '$%O67) 
(DSKSETQ $%I68 '(($BATCH) "32_compute_4pts_amplitude.v0.3.mat")) 
(ADDLABEL '$%I68) 
(DSKSETQ $%I69 '(($DEFINE_VARIABLE) |$amp_4pts_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I69) 
(DSKSETQ $%O69 'NIL) 
(ADDLABEL '$%O69) 
(DSKSETQ $%I70
         '((MDEFINE) (($ORDERXX) $R $S)
           ((MCOND) ((MEQUAL) $R $S) 0. T
            ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
             ((MMINUS) (($XX) $S $R)))))) 
(ADDLABEL '$%I70) 
(DSKSETQ $%O70
         '((MDEFINE SIMP) (($ORDERXX) $R $S)
           ((MCOND) ((MEQUAL) $R $S) 0. T
            ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
             ((MMINUS) (($XX) $S $R)))))) 
(ADDLABEL '$%O70) 
(DSKSETQ $%I71
         '((MDEFINE) (($ORDERPP) $R $S)
           ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))) 
(ADDLABEL '$%I71) 
(DSKSETQ $%O71
         '((MDEFINE SIMP) (($ORDERPP) $R $S)
           ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))) 
(ADDLABEL '$%O71) 
(DSKSETQ $%I72
         '((MDEFINE) (($TRUE_KK) $R $M $S $N)
           ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))) 
(ADDLABEL '$%I72) 
(DSKSETQ $%O72
         '((MDEFINE SIMP) (($TRUE_KK) $R $M $S $N)
           ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))) 
(ADDLABEL '$%O72) 
(DSKSETQ $%I73
         '((MDEFINE) ((|$true_Skk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%I73) 
(DSKSETQ $%O73
         '((MDEFINE SIMP) ((|$true_Skk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%O73) 
(DSKSETQ $%I74
         '((MDEFINE) ((|$true_kSk|) $S $N $R $M)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%I74) 
(DSKSETQ $%O74
         '((MDEFINE SIMP) ((|$true_kSk|) $S $N $R $M)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%O74) 
(DSKSETQ $%I75
         '((MDEFINE) ((|$true_SkSk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
            (($SUM)
             (($SUM)
              ((MTIMES) (($ORDERPP) $T $U)
               ((MEXPT) (($ORDERXX) $R $T) $M)
               ((MEXPT) (($ORDERXX) $S $U) $N))
              $T 1. |$nn|)
             $U 1. |$nn|)))) 
(ADDLABEL '$%I75) 
(DSKSETQ $%O75
         '((MDEFINE SIMP) ((|$true_SkSk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
            (($SUM)
             (($SUM)
              ((MTIMES) (($ORDERPP) $T $U)
               ((MEXPT) (($ORDERXX) $R $T) $M)
               ((MEXPT) (($ORDERXX) $S $U) $N))
              $T 1. |$nn|)
             $U 1. |$nn|)))) 
(ADDLABEL '$%O75) 
(DSKSETQ $%I76
         '((MDEFINE) (($FROM_STATE_TO_ADDEND_LIST) $STATE0)
           ((MPROG)
            ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T
             $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
             ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
            ((MSETQ) $LIST0
             (($MAKELIST) (($INPART) $STATE0 $T) $T 1.
              (($LENGTH) $STATE0)))
            ((MRETURN) $LIST0)))) 
(ADDLABEL '$%I76) 
(DSKSETQ $%O76
         '((MDEFINE SIMP) (($FROM_STATE_TO_ADDEND_LIST) $STATE0)
           ((MPROG)
            ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T
             $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
             ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
            ((MSETQ) $LIST0
             (($MAKELIST) (($INPART) $STATE0 $T) $T 1.
              (($LENGTH) $STATE0)))
            ((MRETURN) $LIST0)))) 
(ADDLABEL '$%O76) 
(DSKSETQ $%I77
         '((MDEFINE)
           (($EXTRACT_AND_NORMALIZE_COEFFS)
            $LIST_OF_LISTS_OF_SUBSTATES0)
           ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
            ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
              ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
               ((MPROGN) ((MSETQ) $S00 $S0)
                ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                 ((MPROGN)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)))
                ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
                 ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                  ((MPROGN)
                   ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
                   ((MCOND) ((MGREATERP) $POW0 0.)
                    ((MSETQ) $S00
                     ((MTIMES)
                      ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                      ((MEXPT)
                       ((MQUOTIENT)
                        ((MQUOTIENT) ((MMINUS) 1.)
                         ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                        ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                       $POW0)))
                    T $FALSE))))
                ((MCOND)
                 ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
                  ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
                 (($ERROR)
                  "extract_and_normalize_coeffs cannot compute normalized coeff from"
                  $S0 "left over is" $S00)
                 T $FALSE)
                ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
              ((MSETQ) $COEFFS_LIST0
               (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
            ((MRETURN) $COEFFS_LIST0)))) 
(ADDLABEL '$%I77) 
(DSKSETQ $%O77
         '((MDEFINE SIMP)
           (($EXTRACT_AND_NORMALIZE_COEFFS)
            $LIST_OF_LISTS_OF_SUBSTATES0)
           ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
            ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
              ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
               ((MPROGN) ((MSETQ) $S00 $S0)
                ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                 ((MPROGN)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)))
                ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
                 ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                  ((MPROGN)
                   ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
                   ((MCOND) ((MGREATERP) $POW0 0.)
                    ((MSETQ) $S00
                     ((MTIMES)
                      ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                      ((MEXPT)
                       ((MQUOTIENT)
                        ((MQUOTIENT) ((MMINUS) 1.)
                         ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                        ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                       $POW0)))
                    T $FALSE))))
                ((MCOND)
                 ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
                  ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
                 (($ERROR)
                  "extract_and_normalize_coeffs cannot compute normalized coeff from"
                  $S0 "left over is" $S00)
                 T $FALSE)
                ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
              ((MSETQ) $COEFFS_LIST0
               (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
            ((MRETURN) $COEFFS_LIST0)))) 
(ADDLABEL '$%O77) 
(DSKSETQ $%I78
         '((MDEFINE) ((|$amplitudeN4V1|) $STATES_LIST0)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) |$Partials0|
                  (($ENDCONS)
                   ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                    $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                   |$Partials0|))
                 ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I78) 
(DSKSETQ $%O78
         '((MDEFINE SIMP) ((|$amplitudeN4V1|) $STATES_LIST0)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) |$Partials0|
                  (($ENDCONS)
                   ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                    $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                   |$Partials0|))
                 ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O78) 
(DSKSETQ $%I79
         '((MDEFINE)
           ((|$amplitudeN4V1_list|) $STATES_LIST0
            $CHECKPOINT_SAVE_FILENAME)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MPROGN)
              ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
               ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
                ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                 ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                  (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                   "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                   (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                   (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                   "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                   "s")
                  ((MSETQ) $LIST_OF_SUBSTATES0
                   ((MLIST)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                  (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                  ((MSETQ) $SL0
                   (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                    $LIST_OF_SUBSTATES0))
                  ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                  ((MSETQ) $NAS_LIST0
                   (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                  ((MSETQ) $US0
                   ((|$compute_levels_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS0
                   ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS_LIST0
                   (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                  ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                  ((MSETQ) $EI0
                   (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                    $DS_RULES0))
                  ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                  ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Computed the expression on which we must act with derivatives in"
                   ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                  ((MSETQ) $PARTIAL_AMP0
                   ((MTIMES)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
                    ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                     $EX_EI0)))
                  ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Taken the derivatives and computed the partial amplitude in"
                   ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                   "s")
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                    |$Partials0|))
                  |$end_3_loops|))))
              (($SAVE)
               (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_"
                (($STRING) $NA1) ".lisp")
               $NA1 $STATES_LIST0 |$Partials0|)
              |$end_na1_loop|))
            ((MRETURN) |$Partials0|)))) 
(ADDLABEL '$%I79) 
(DSKSETQ $%O79
         '((MDEFINE SIMP)
           ((|$amplitudeN4V1_list|) $STATES_LIST0
            $CHECKPOINT_SAVE_FILENAME)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MPROGN)
              ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
               ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
                ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                 ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                  (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                   "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                   (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                   (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                   "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                   "s")
                  ((MSETQ) $LIST_OF_SUBSTATES0
                   ((MLIST)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                  (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                  ((MSETQ) $SL0
                   (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                    $LIST_OF_SUBSTATES0))
                  ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                  ((MSETQ) $NAS_LIST0
                   (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                  ((MSETQ) $US0
                   ((|$compute_levels_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS0
                   ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS_LIST0
                   (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                  ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                  ((MSETQ) $EI0
                   (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                    $DS_RULES0))
                  ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                  ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Computed the expression on which we must act with derivatives in"
                   ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                  ((MSETQ) $PARTIAL_AMP0
                   ((MTIMES)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
                    ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                     $EX_EI0)))
                  ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Taken the derivatives and computed the partial amplitude in"
                   ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                   "s")
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                    |$Partials0|))
                  |$end_3_loops|))))
              (($SAVE)
               (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_"
                (($STRING) $NA1) ".lisp")
               $NA1 $STATES_LIST0 |$Partials0|)
              |$end_na1_loop|))
            ((MRETURN) |$Partials0|)))) 
(ADDLABEL '$%O79) 
(DSKSETQ $%I80
         '((MDEFINE)
           ((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                  (($RATSIMP)
                   (($EV) $FINAL_PARTIAL_AMP0
                    ((MEQUAL) $PP $PP4ONSHELL)
                    ((MEQUAL) $XX $TRUE_GF_XX4))))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I80) 
(DSKSETQ $%O80
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                  (($RATSIMP)
                   (($EV) $FINAL_PARTIAL_AMP0
                    ((MEQUAL) $PP $PP4ONSHELL)
                    ((MEQUAL) $XX $TRUE_GF_XX4))))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O80) 
(DSKSETQ $%I81
         '((MDEFINE)
           ((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I81) 
(DSKSETQ $%O81
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O81) 
(DSKSETQ $%I82
         '((MDEFINE)
           ((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratexpand the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
                  "terms")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I82) 
(DSKSETQ $%O82
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratexpand the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
                  "terms")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O82) 
(DSKSETQ $%I83 '((MSETQ) |$amp_4pts_loaded| T)) 
(ADDLABEL '$%I83) 
(DSKSETQ $%O83 'T) 
(ADDLABEL '$%O83) 
(DSKSETQ $%O84
         '"/home/igor/tex/NoChaos/maxima.cov/STTT/32_compute_4pts_amplitude.v0.3.mat") 
(ADDLABEL '$%O84) 
(DSKSETQ $%I85
         '((MCOND) ((MNOT) |$amp_4pts_loaded|)
           (($ERROR) "Cannot batch 32_compute_4pts_amplitude") T
           $FALSE)) 
(ADDLABEL '$%I85) 
(DSKSETQ $%O85 'NIL) 
(ADDLABEL '$%O85) 
(DSKSETQ $%I86 '(($BATCH) "40_define_test_states.v1.mat")) 
(ADDLABEL '$%I86) 
(DSKSETQ $%I87
         '((MDEFINE) ((|$SetStates|) |$dd0|)
           ((MPROG) ((MSETQ) |$Lev0| 2.)
            ((MSETQ) |$Null2|
             (($EV)
              ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
               ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
               ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
               ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 3.)
            ((MSETQ) |$Null3|
             (($EV)
              ((MPLUS)
               ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.)
                |$dd|)
               ((MMINUS)
                ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.)
                 |$dd|))
               ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
               ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 0.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 3.))
               ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$dd| |$dd0|)))
            ((MSETQ) |$Lev0| 4.)
            ((MSETQ) |$S4z|
             ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
              ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 5742. (($P) 2. 2.))
              ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
            ((MSETQ) |$S4m|
             ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
              ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 2268. (($P) 2. 2.))
              ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
              ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S4r1|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.) |$d|)
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.))
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 4.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r2|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.)
                |$d|)
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 4. 0.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
               ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r3|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 3. 1.))
               ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.))
               ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1|
             (($EV)
              ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
               ((MTIMES) 624. (($P) 3. 1.))
               ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 936. (($P) 2. 2.))
               ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES)
                ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
                 ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
            ((MSETQ) |$Null4r2|
             ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
              ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 4050. (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null4g|
             (($EV)
              ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|)
                2.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                8.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
                6.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|)
                72.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
               ((MTIMES) 6. (($P) 3. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
               ((MTIMES) 3. (($P) 2. 2.))
               ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
               ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
               ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
               ((MQUOTIENT)
                ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
                6.)
               ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.))
                72.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4cr|
             ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
              ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S6m|
             ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
              ((MTIMES) 28320. (($P) 5. 1.))
              ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 82400. (($P) 3. 3.))
              ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S6z|
             ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
              ((MTIMES) 1177320. (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
              ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 929500. (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
            ((MSETQ) |$Null6r16|
             ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
              ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
              ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 3074625000. (($P) 3. 3.))
              ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.))
              ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
              ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
            ((MSETQ) |$Null6g|
             (($EV)
              ((MPLUS)
               ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
               ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
               ((MQUOTIENT)
                ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|))
                4.)
               ((MQUOTIENT)
                ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|) 168.)
               ((MQUOTIENT)
                ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)
                 |$d|)
                280.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
               ((MQUOTIENT)
                ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MMINUS)
                 ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|) 378.)
               ((MQUOTIENT)
                ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
                 |$d|)
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.)
                 |$d|)
                945.)
               ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|) 2520.)
               ((MQUOTIENT)
                ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                140.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)
                 |$d|)
                252.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|) 7560.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.)))
                18.)
               ((MTIMES) 110. (($P) 5. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
               ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
               ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.))
                12.)
               ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
               ((MQUOTIENT)
                ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.))
                70.)
               ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
               ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.))
                7.)
               ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
               ((MQUOTIENT)
                ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.))
                54.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.))
                6.)
               ((MQUOTIENT)
                ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.)
                 (($P) 3. 0.))
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.)
                 (($P) 3. 0.))
                3780.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
                14.)
               ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
               ((MQUOTIENT)
                ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
                28.)
               ((MQUOTIENT)
                ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.))
                45.)
               ((MQUOTIENT)
                ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.))
                280.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
                 (($P) 2. 0.))
                140.)
               ((MQUOTIENT)
                ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.))
                630.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 1. 1.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
                37800.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 8.)
            ((MSETQ) |$S8m1|
             ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.)
               (($P) 7. 0.))
              ((MTIMES) 8289945720. (($P) 6. 2.))
              ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
              ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 0.))
              ((MTIMES) 8399122200. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 1.))
              ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 4515839300.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 300059350. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2066129100.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 47098800. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
            ((MSETQ) |$S8m2|
             ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) 51399096. (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
              ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
              ((MTIMES) 46431000. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
              ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1903750. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
              ((MTIMES) 419373360. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 6188984592. (($P) 5. 3.))
              ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 20048000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 8144150. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 23738400. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
              ((MTIMES) 359941680. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 5264441616. (($P) 5. 3.))
              ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 17416000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6809950. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 20437200. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S10z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
              ((MTIMES) 94471732800. (($P) 9. 1.))
              ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 1017474393600. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1805580000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
              ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.)
               (($P) 6. 1.))
              ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 607282147584. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 20082748000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 36082698000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 23408646912.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 28894320000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 771289485750.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 11311477275. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 612360000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 575909838000.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 816480000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 27552406000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 34574400000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 11854080000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 40166544600. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 2. 2.))))
            ((MSETQ) |$S10z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
              ((MTIMES) 65112321600. (($P) 9. 1.))
              ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 690708211200. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 7. 1.))
              ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
              ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 2261880000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 6. 0.))
              ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 376838832384. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 3.))
              ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 2.))
              ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 11114538000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 24356973312.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.)
               (($P) 4. 4.))
              ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6161648325.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 14804370000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
              ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1210524000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6667920000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 359389840950.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
               (($P) 4. 1.))
              ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1210524000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 338354074800.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 16134720000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 18276010200. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))))
            ((MSETQ) |$S103z|
             ((MPLUS)
              ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
              ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
              ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.)
               (($P) 9. 0.))
              ((MTIMES) 36360611332200. (($P) 8. 2.))
              ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
              ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
              ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1631223468000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.)
               (($P) 7. 0.))
              ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 7. 0.))
              ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) 372093476932800. (($P) 6. 4.))
              ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.)
               (($P) 6. 2.))
              ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
              ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.)
               (($P) 6. 0.))
              ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 540966535200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 6. 0.))
              ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.)
               (($P) 5. 3.))
              ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 1170019452000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.)
               (($P) 5. 2.))
              ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
              ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 4662858416400.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.)
               (($P) 5. 0.))
              ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
              ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 5. 0.))
              ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 805050582525.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 3.))
              ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 9453628800.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
              ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
              ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 4. 2.))
              ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 40416163200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 237200140800.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 112702665600.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
               (($P) 4. 1.))
              ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 161245123200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 4. 1.))
              ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 232452259200. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 324362765475. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.)
               (($P) 4. 0.))
              ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 811066032000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
              ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 7740984220200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
              ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 185345126400.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 430303104000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
              ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 3. 2.))
              ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 437098032000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 296415302400. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 37933056000. (($P) 1. 0.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 270273024000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 552463430400.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
              ((MTIMES) 300421900800. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
               ((MEXPT) (($P) 3. 0.) 3.))
              ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.)
               (($P) 2. 1.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 441839664000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 14224896000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 10668672000.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 8001504000.)
               ((MEXPT) (($P) 1. 0.) 2.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 99574272000.)
               ((MEXPT) (($P) 1. 1.) 3.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 3.))
              ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 16003008000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.)
               (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 4.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 3.))))
            |$states_defined|))) 
(ADDLABEL '$%I87) 
(DSKSETQ $%O87
         '((MDEFINE SIMP) ((|$SetStates|) |$dd0|)
           ((MPROG) ((MSETQ) |$Lev0| 2.)
            ((MSETQ) |$Null2|
             (($EV)
              ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
               ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
               ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
               ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 3.)
            ((MSETQ) |$Null3|
             (($EV)
              ((MPLUS)
               ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.)
                |$dd|)
               ((MMINUS)
                ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.)
                 |$dd|))
               ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
               ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 0.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 3.))
               ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$dd| |$dd0|)))
            ((MSETQ) |$Lev0| 4.)
            ((MSETQ) |$S4z|
             ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
              ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 5742. (($P) 2. 2.))
              ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
            ((MSETQ) |$S4m|
             ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
              ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 2268. (($P) 2. 2.))
              ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
              ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S4r1|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.) |$d|)
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.))
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 4.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r2|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.)
                |$d|)
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 4. 0.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
               ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r3|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 3. 1.))
               ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.))
               ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1|
             (($EV)
              ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
               ((MTIMES) 624. (($P) 3. 1.))
               ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 936. (($P) 2. 2.))
               ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES)
                ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
                 ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
            ((MSETQ) |$Null4r2|
             ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
              ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 4050. (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null4g|
             (($EV)
              ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|)
                2.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                8.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
                6.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|)
                72.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
               ((MTIMES) 6. (($P) 3. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
               ((MTIMES) 3. (($P) 2. 2.))
               ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
               ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
               ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
               ((MQUOTIENT)
                ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
                6.)
               ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.))
                72.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4cr|
             ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
              ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S6m|
             ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
              ((MTIMES) 28320. (($P) 5. 1.))
              ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 82400. (($P) 3. 3.))
              ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S6z|
             ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
              ((MTIMES) 1177320. (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
              ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 929500. (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
            ((MSETQ) |$Null6r16|
             ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
              ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
              ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 3074625000. (($P) 3. 3.))
              ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.))
              ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
              ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
            ((MSETQ) |$Null6g|
             (($EV)
              ((MPLUS)
               ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
               ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
               ((MQUOTIENT)
                ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|))
                4.)
               ((MQUOTIENT)
                ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|) 168.)
               ((MQUOTIENT)
                ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)
                 |$d|)
                280.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
               ((MQUOTIENT)
                ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MMINUS)
                 ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|) 378.)
               ((MQUOTIENT)
                ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
                 |$d|)
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.)
                 |$d|)
                945.)
               ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|) 2520.)
               ((MQUOTIENT)
                ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                140.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)
                 |$d|)
                252.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|) 7560.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.)))
                18.)
               ((MTIMES) 110. (($P) 5. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
               ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
               ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.))
                12.)
               ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
               ((MQUOTIENT)
                ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.))
                70.)
               ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
               ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.))
                7.)
               ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
               ((MQUOTIENT)
                ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.))
                54.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.))
                6.)
               ((MQUOTIENT)
                ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.)
                 (($P) 3. 0.))
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.)
                 (($P) 3. 0.))
                3780.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
                14.)
               ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
               ((MQUOTIENT)
                ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
                28.)
               ((MQUOTIENT)
                ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.))
                45.)
               ((MQUOTIENT)
                ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.))
                280.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
                 (($P) 2. 0.))
                140.)
               ((MQUOTIENT)
                ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.))
                630.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 1. 1.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
                37800.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 8.)
            ((MSETQ) |$S8m1|
             ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.)
               (($P) 7. 0.))
              ((MTIMES) 8289945720. (($P) 6. 2.))
              ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
              ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 0.))
              ((MTIMES) 8399122200. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 1.))
              ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 4515839300.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 300059350. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2066129100.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 47098800. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
            ((MSETQ) |$S8m2|
             ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) 51399096. (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
              ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
              ((MTIMES) 46431000. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
              ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1903750. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
              ((MTIMES) 419373360. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 6188984592. (($P) 5. 3.))
              ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 20048000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 8144150. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 23738400. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
              ((MTIMES) 359941680. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 5264441616. (($P) 5. 3.))
              ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 17416000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6809950. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 20437200. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S10z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
              ((MTIMES) 94471732800. (($P) 9. 1.))
              ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 1017474393600. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1805580000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
              ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.)
               (($P) 6. 1.))
              ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 607282147584. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 20082748000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 36082698000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 23408646912.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 28894320000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 771289485750.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 11311477275. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 612360000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 575909838000.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 816480000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 27552406000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 34574400000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 11854080000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 40166544600. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 2. 2.))))
            ((MSETQ) |$S10z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
              ((MTIMES) 65112321600. (($P) 9. 1.))
              ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 690708211200. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 7. 1.))
              ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
              ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 2261880000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 6. 0.))
              ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 376838832384. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 3.))
              ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 2.))
              ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 11114538000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 24356973312.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.)
               (($P) 4. 4.))
              ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6161648325.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 14804370000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
              ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1210524000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6667920000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 359389840950.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
               (($P) 4. 1.))
              ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1210524000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 338354074800.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 16134720000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 18276010200. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))))
            ((MSETQ) |$S103z|
             ((MPLUS)
              ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
              ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
              ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.)
               (($P) 9. 0.))
              ((MTIMES) 36360611332200. (($P) 8. 2.))
              ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
              ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
              ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1631223468000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.)
               (($P) 7. 0.))
              ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 7. 0.))
              ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) 372093476932800. (($P) 6. 4.))
              ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.)
               (($P) 6. 2.))
              ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
              ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.)
               (($P) 6. 0.))
              ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 540966535200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 6. 0.))
              ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.)
               (($P) 5. 3.))
              ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 1170019452000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.)
               (($P) 5. 2.))
              ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
              ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 4662858416400.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.)
               (($P) 5. 0.))
              ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
              ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 5. 0.))
              ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 805050582525.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 3.))
              ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 9453628800.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
              ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
              ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 4. 2.))
              ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 40416163200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 237200140800.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 112702665600.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
               (($P) 4. 1.))
              ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 161245123200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 4. 1.))
              ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 232452259200. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 324362765475. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.)
               (($P) 4. 0.))
              ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 811066032000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
              ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 7740984220200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
              ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 185345126400.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 430303104000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
              ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 3. 2.))
              ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 437098032000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 296415302400. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 37933056000. (($P) 1. 0.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 270273024000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 552463430400.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
              ((MTIMES) 300421900800. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
               ((MEXPT) (($P) 3. 0.) 3.))
              ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.)
               (($P) 2. 1.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 441839664000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 14224896000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 10668672000.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 8001504000.)
               ((MEXPT) (($P) 1. 0.) 2.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 99574272000.)
               ((MEXPT) (($P) 1. 1.) 3.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 3.))
              ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 16003008000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.)
               (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 4.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 3.))))
            |$states_defined|))) 
(ADDLABEL '$%O87) 
(DSKSETQ $%O88
         '"/home/igor/tex/NoChaos/maxima.cov/STTT/40_define_test_states.v1.mat") 
(ADDLABEL '$%O88) 
(DSKSETQ $%I89 '(($SET_NUMBER_OF_PARTICLE) 4.)) 
(ADDLABEL '$%I89) 
(DSKSETQ $%O89 '$DONE) 
(ADDLABEL '$%O89) 
(DSKSETQ $%I90 '((|$SetStates|) 26.)) 
(ADDLABEL '$%I90) 
(DSKSETQ $%O90 '|$states_defined|) 
(ADDLABEL '$%O90) 
(DSKSETQ $%I91 '(($BATCH) "SSSS_w_ghTTTT_dx3.mat")) 
(ADDLABEL '$%I91) 
(DSKSETQ $%I92
         '((MDEFINE)
           ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|)
            ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
            ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
            ((MSETQ) |$Asss|
             ((|$gf_amplitudeN4V2|)
              ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
              ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
            ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "Step0: amplitude computation time"
             ((MPLUS) $TI1 ((MMINUS) $TI0)))
            ((MRETURN) |$Asss|)))) 
(ADDLABEL '$%I92) 
(DSKSETQ $%O92
         '((MDEFINE SIMP)
           ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|)
            ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
            ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
            ((MSETQ) |$Asss|
             ((|$gf_amplitudeN4V2|)
              ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
              ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
            ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "Step0: amplitude computation time"
             ((MPLUS) $TI1 ((MMINUS) $TI0)))
            ((MRETURN) |$Asss|)))) 
(ADDLABEL '$%O92) 
(DSKSETQ $%I93 '((MDEFINE) ((|$SSSSstep1|) |$AmpS40|) |$AmpS40|)) 
(ADDLABEL '$%I93) 
(DSKSETQ $%O93 '((MDEFINE SIMP) ((|$SSSSstep1|) |$AmpS40|) |$AmpS40|)) 
(ADDLABEL '$%O93) 
(DSKSETQ $%I94
         '((MDEFINE)
           ((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
            ((MSETQ) |$Assss0|
             ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
              |$Sc4| |$l4| |$dd0|))
            ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
            ((MSETQ) |$f_Assss|
             (($RATSIMP)
              (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "simplification computation time"
             ((MPLUS) $TI2 ((MMINUS) $TI1)))
            ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
            (($PRINT) "computation times" $TI0 $TI1 $TI2)
            ((MSETQ) $GH_0
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt0|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) |$tttt|
             (($FACTOR)
              (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_0 |$tttt0|)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT_dx3|
             (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
            (($PRINT) "factors from ghosts and momenta and measure"
             |$gh_TTTT_dx3|)
            ((MSETQ) $FINAL_AMP_DX
             (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
            ((MRETURN)
             ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
              (($FACTOR) |$dx3_dOM|)))))) 
(ADDLABEL '$%I94) 
(DSKSETQ $%O94
         '((MDEFINE SIMP)
           ((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
            ((MSETQ) |$Assss0|
             ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
              |$Sc4| |$l4| |$dd0|))
            ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
            ((MSETQ) |$f_Assss|
             (($RATSIMP)
              (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "simplification computation time"
             ((MPLUS) $TI2 ((MMINUS) $TI1)))
            ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
            (($PRINT) "computation times" $TI0 $TI1 $TI2)
            ((MSETQ) $GH_0
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt0|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) |$tttt|
             (($FACTOR)
              (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_0 |$tttt0|)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT_dx3|
             (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
            (($PRINT) "factors from ghosts and momenta and measure"
             |$gh_TTTT_dx3|)
            ((MSETQ) $FINAL_AMP_DX
             (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
            ((MRETURN)
             ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
              (($FACTOR) |$dx3_dOM|)))))) 
(ADDLABEL '$%O94) 
(DSKSETQ $%O95
         '"/home/igor/tex/NoChaos/maxima.cov/STTT/SSSS_w_ghTTTT_dx3.mat") 
(ADDLABEL '$%O95) 
(DSKSETQ $%I96
         '(($EV) (($DECLARE) |$Ms| $INTEGER)
           (($DECLARE) |$Mt| $INTEGER) (($COMPILE) $ALL))) 
(ADDLABEL '$%I96) 
(DSKSETQ $%O96 '$DONE) 
(ADDLABEL '$%O96) 
(DSKSETQ $%I97
         '((MSETQ) |$qq|
           ((MSETQ) |$qq1| ((MSETQ) |$qq2| ((MSETQ) |$qq3| 1.))))) 
(ADDLABEL '$%I97) 
(DSKSETQ $%O97 '1.) 
(ADDLABEL '$%O97) 
(DSKSETQ $%I98
         '((MSETQ) |$nq|
           ((MSETQ) |$nq1| ((MSETQ) |$nq2| ((MSETQ) |$nq3| 0.))))) 
(ADDLABEL '$%I98) 
(DSKSETQ $%O98 '0.) 
(ADDLABEL '$%O98) 
(DSKSETQ $%I99 '((MSETQ) |$filename| "S10z2TTT.lisp")) 
(ADDLABEL '$%I99) 
(DSKSETQ $%O99 '"S10z2TTT.lisp") 
(ADDLABEL '$%O99) 
(DSKSETQ $%I100 '((MSETQ) |$qq| |$S10z2|)) 
(ADDLABEL '$%I100) 
(DSKSETQ $%O100
         '((MPLUS SIMP)
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -987840000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 493920000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -538272000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -211680000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -282240000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 538272000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -740880000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 887600000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 297808000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 18276010200. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -1152480000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 538272000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1528800000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -870240000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 8890560000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6979392000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1481760000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -2073008000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 28865354000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -16134720000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -7408800000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -7021994000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 282240000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -538272000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 211680000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 16728768000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -297808000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 35591206000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -41558252400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -28984774000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -338354074800.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) -740880000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 7408800000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 1185408000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -33726406000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 26245762200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 5276614000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 354653434800. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 3841600000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -320060160000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 864360000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -897624000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -864360000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 584724000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7033624500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 312900000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15368524500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11840850000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222264000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -12051172700. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4033680000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10236358800. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7923867500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 158101440000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -903164325. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -2084197500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -864360000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1210524000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 6667920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -19580200500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 3007924500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 42183687500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 21707784000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 706144455000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -760732350. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -359389840950.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) 864360000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -6667920000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1210524000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 19024540500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -14804370000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 5882635500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2222640000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -6136822800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18131623200. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -73995075000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 148176000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -2914240700. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -90863551800. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -60799200000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -6161648325.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 107398030950. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -64729980000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 271824000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 7107435600. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1691955600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 9836573600. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5484931200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5864633600. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -243228636000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1347091200. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 275616936000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -24356973312.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) -271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -11114538000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -12619152000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -413747200800. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -3152072000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 377966635200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -105001606080. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 1505952000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -227982000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 84796480800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 77209342560. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 8564612000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -134957995200. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 147728931840. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -61431088320. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 376838832384. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 1587600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -8324160000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 3410316000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 3750990000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 185496318000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -845824000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -183256752000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 16200340800. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 4241970000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 20725200000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -28186032000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2261880000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 43731360000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -127285830000. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 88084752000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -812357985600. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -349776000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -20774628000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 18773798400. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -112140000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -22498560000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 56394288000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -25510428000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 690708211200. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) -55093500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 9414972000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -12279627900. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -2600955000. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) -316414042200. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 705211200. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 65112321600. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -5241852000. (($P SIMP) 10. 0.)))) 
(ADDLABEL '$%O100) 
(DSKSETQ $%I101 '((MSETQ) |$nq| 10.)) 
(ADDLABEL '$%I101) 
(DSKSETQ $%O101 '10.) 
(ADDLABEL '$%O101) 
(DSKSETQ $%I102
         '((MSETQ) |$a1234|
           ((|$gf_SSSSV3|) |$qq| |$nq| |$qq1| |$nq1| |$qq2| |$nq2|
            |$qq3| |$nq3| ""))) 
(ADDLABEL '$%I102) 
(DSKSETQ $%O102
         '((MLIST SIMP)
           ((MTIMES SIMP FACTORED) -8.
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -8. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MPLUS SIMP IRREDUCIBLE) 1821445150.
             ((MTIMES SIMP RATSIMP) -1532765248. |$Ms|)
             ((MTIMES SIMP) 105070406. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) 28735000. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP RATSIMP) -14571561200. |$om|)
             ((MTIMES SIMP RATSIMP) 12984818880. |$Ms| |$om|)
             ((MTIMES SIMP) -1136930260.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$om|)
             ((MTIMES SIMP) -328654200. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP RATSIMP) 3642890300. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) -2333031660. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -369958400. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 51125759525.
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -48743779810. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 7792297020. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 621633600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -27184207050. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 16413355020. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 417832250. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 158144000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 3597066900. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -772548550. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 158144000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -103697510900.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 102622856560. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -26534929120.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1323901600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 87849392400. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -58107094520. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 9668517000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1356656000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -24275613600.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 12902696200. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -2804816000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 2197188000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1448160000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 144629978200.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -149761225880. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 54496854860.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -6452565000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -158532042900. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 118346743660. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -36634837600.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 4411120000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 60817936200.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -41196866400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 9479680000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -7690158000.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 5068560000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -159671593490.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 178780560560. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -74498067000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 10271184000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 178780560560. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -147912574188. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 55898960500.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -6833008000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -74498067000.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 55898960500. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -13666016000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 10271184000.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -6833008000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 144629978200.
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -158532042900. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 60817936200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -7690158000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -149761225880. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 118346743660. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -41196866400.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 5068560000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 54496854860.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -36634837600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 9479680000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -6452565000.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 4411120000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -103697510900.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 87849392400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -24275613600.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 2197188000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 102622856560. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -58107094520. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 12902696200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1448160000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -26534929120.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 9668517000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2804816000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 1323901600. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1356656000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 51125759525.
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -27184207050. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 3597066900. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -48743779810. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 16413355020. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -772548550. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 7792297020. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 417832250. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 158144000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 621633600. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 158144000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -14571561200.
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 3642890300. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 12984818880. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -2333031660. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -1136930260.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -369958400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -328654200. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1821445150.
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -1532765248. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 105070406. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 28735000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))))
           ((MTIMES SIMP FACTORED) -8.
            ((MPLUS SIMP IRREDUCIBLE) 1821445150.
             ((MTIMES SIMP RATSIMP) -1532765248. |$Ms|)
             ((MTIMES SIMP) 105070406. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) 28735000. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP RATSIMP) -14571561200. |$om|)
             ((MTIMES SIMP RATSIMP) 12984818880. |$Ms| |$om|)
             ((MTIMES SIMP) -1136930260.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$om|)
             ((MTIMES SIMP) -328654200. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP RATSIMP) 3642890300. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) -2333031660. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -369958400. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 51125759525.
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -48743779810. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 7792297020. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 621633600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -27184207050. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 16413355020. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 417832250. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 158144000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 3597066900. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -772548550. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 158144000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -103697510900.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 102622856560. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -26534929120.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1323901600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 87849392400. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -58107094520. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 9668517000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1356656000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -24275613600.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 12902696200. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -2804816000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 2197188000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1448160000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 144629978200.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -149761225880. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 54496854860.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -6452565000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -158532042900. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 118346743660. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -36634837600.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 4411120000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 60817936200.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -41196866400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 9479680000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -7690158000.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 5068560000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -159671593490.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 178780560560. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -74498067000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 10271184000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 178780560560. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -147912574188. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 55898960500.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -6833008000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -74498067000.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 55898960500. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -13666016000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 10271184000.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -6833008000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 144629978200.
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -158532042900. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 60817936200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -7690158000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -149761225880. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 118346743660. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -41196866400.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 5068560000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 54496854860.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -36634837600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 9479680000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -6452565000.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 4411120000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -103697510900.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 87849392400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -24275613600.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 2197188000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 102622856560. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -58107094520. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 12902696200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1448160000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -26534929120.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 9668517000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2804816000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 1323901600. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1356656000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 51125759525.
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -27184207050. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 3597066900. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -48743779810. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 16413355020. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -772548550. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 7792297020. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 417832250. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 158144000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 621633600. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 158144000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -14571561200.
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 3642890300. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 12984818880. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -2333031660. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -1136930260.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -369958400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -328654200. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1821445150.
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -1532765248. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 105070406. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 28735000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) -10.)
            ((MEXPT SIMP) |$Xi| -10.))
           ((MTIMES SIMP FACTORED)
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -8. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 10.)
            ((MEXPT SIMP) |$Xi| 10.))
           ((MTIMES SIMP FACTORED) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|)
            |$Xi|
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -2.)))) 
(ADDLABEL '$%O102) 
(DSKSETQ $%I103 '((|$a1234| ARRAY) 1.)) 
(ADDLABEL '$%I103) 
(DSKSETQ $%O103
         '((MTIMES SIMP FACTORED) -8.
           ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
            ((MPLUS SIMP) -8. ((MTIMES SIMP) 2. |$Ms|)
             ((MTIMES SIMP) 2. |$Mt|)))
           ((MEXPT SIMP) |$om|
            ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
           ((MPLUS SIMP IRREDUCIBLE) 1821445150.
            ((MTIMES SIMP RATSIMP) -1532765248. |$Ms|)
            ((MTIMES SIMP) 105070406. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
            ((MTIMES SIMP) 28735000. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
            ((MTIMES SIMP RATSIMP) -14571561200. |$om|)
            ((MTIMES SIMP RATSIMP) 12984818880. |$Ms| |$om|)
            ((MTIMES SIMP) -1136930260. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$om|)
            ((MTIMES SIMP) -328654200. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$om|)
            ((MTIMES SIMP RATSIMP) 3642890300. |$Mt| |$om|)
            ((MTIMES SIMP RATSIMP) -2333031660. |$Ms| |$Mt| |$om|)
            ((MTIMES SIMP) -369958400. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| |$om|)
            ((MTIMES SIMP) 51125759525.
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) -48743779810. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 7792297020. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 621633600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) -27184207050. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 16413355020. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 417832250. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 158144000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 3597066900. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) -772548550. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 158144000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) -103697510900.
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) 102622856560. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -26534929120.
             ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) 1323901600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) 87849392400. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -58107094520. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) 9668517000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -1356656000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -24275613600.
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) 12902696200. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -2804816000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) 2197188000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -1448160000. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) 144629978200.
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) -149761225880. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 54496854860. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) -6452565000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) -158532042900. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 118346743660. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) -36634837600.
             ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 4411120000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 60817936200. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) -41196866400. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 9479680000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) -7690158000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 5068560000. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) -159671593490.
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) 178780560560. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -74498067000.
             ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) 10271184000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) 178780560560. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -147912574188. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) 55898960500. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -6833008000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -74498067000.
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) 55898960500. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -13666016000.
             ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) 10271184000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -6833008000. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) 144629978200.
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) -158532042900. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 60817936200. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) -7690158000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) -149761225880. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 118346743660. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) -41196866400.
             ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 5068560000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 54496854860. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) -36634837600. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 9479680000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) -6452565000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 4411120000. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) -103697510900.
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) 87849392400. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -24275613600.
             ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) 2197188000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) 102622856560. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -58107094520. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) 12902696200. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -1448160000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -26534929120.
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) 9668517000. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -2804816000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) 1323901600. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -1356656000. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) 51125759525.
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) -27184207050. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) 3597066900. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) -48743779810. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) 16413355020. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) -772548550. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) 7792297020. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) 417832250. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) 158144000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) 621633600. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) 158144000. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) -14571561200.
             ((MEXPT SIMP RATSIMP) |$om| 9.))
            ((MTIMES SIMP) 3642890300. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 9.))
            ((MTIMES SIMP) 12984818880. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 9.))
            ((MTIMES SIMP) -2333031660. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 9.))
            ((MTIMES SIMP) -1136930260. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 9.))
            ((MTIMES SIMP) -369958400. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 9.))
            ((MTIMES SIMP) -328654200. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 9.))
            ((MTIMES SIMP) 1821445150.
             ((MEXPT SIMP RATSIMP) |$om| 10.))
            ((MTIMES SIMP) -1532765248. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 10.))
            ((MTIMES SIMP) 105070406. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 10.))
            ((MTIMES SIMP) 28735000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 10.))))) 
(ADDLABEL '$%O103) 
(DSKSETQ $%I104 '(($SAVE) |$filename| $ALL)) 
(ADDLABEL '$%I104) 
(DSKSETQ |$expand_reggeon_loaded| 'T) 
(ADD2LNC '|$expand_reggeon_loaded| $VALUES) 
(DEFPROP |$expand_reggeon_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$expand_reggeon_loaded| $PROPS) 
(DEFPROP |$expand_reggeon_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$expand_reggeon_loaded| $PROPS) 
(DSKSETQ |$dbg_all_terms| 'NIL) 
(ADD2LNC '|$dbg_all_terms| $VALUES) 
(DEFPROP |$dbg_all_terms| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_all_terms| $PROPS) 
(DEFPROP |$dbg_all_terms| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_all_terms| $PROPS) 
(DSKSETQ |$dbg_compute_levels| 'NIL) 
(ADD2LNC '|$dbg_compute_levels| $VALUES) 
(DEFPROP |$dbg_compute_levels| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_compute_levels| $PROPS) 
(DEFPROP |$dbg_compute_levels| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_compute_levels| $PROPS) 
(DSKSETQ |$derivatives_loaded| 'T) 
(ADD2LNC '|$derivatives_loaded| $VALUES) 
(DEFPROP |$derivatives_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$derivatives_loaded| $PROPS) 
(DEFPROP |$derivatives_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$derivatives_loaded| $PROPS) 
(DSKSETQ |$dbg_wrt_lambda| 'NIL) 
(ADD2LNC '|$dbg_wrt_lambda| $VALUES) 
(DEFPROP |$dbg_wrt_lambda| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_lambda| $PROPS) 
(DEFPROP |$dbg_wrt_lambda| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_lambda| $PROPS) 
(DSKSETQ |$dbg_wrt_pair| 'NIL) 
(ADD2LNC '|$dbg_wrt_pair| $VALUES) 
(DEFPROP |$dbg_wrt_pair| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_pair| $PROPS) 
(DEFPROP |$dbg_wrt_pair| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_pair| $PROPS) 
(DSKSETQ |$dbg_wrt_states| 'NIL) 
(ADD2LNC '|$dbg_wrt_states| $VALUES) 
(DEFPROP |$dbg_wrt_states| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_states| $PROPS) 
(DEFPROP |$dbg_wrt_states| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_states| $PROPS) 
(DSKSETQ |$dbg_wrt_contract| 'NIL) 
(ADD2LNC '|$dbg_wrt_contract| $VALUES) 
(DEFPROP |$dbg_wrt_contract| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_contract| $PROPS) 
(DEFPROP |$dbg_wrt_contract| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_contract| $PROPS) 
(DSKSETQ |$dbg_scalars| 'NIL) 
(ADD2LNC '|$dbg_scalars| $VALUES) 
(DEFPROP |$dbg_scalars| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_scalars| $PROPS) 
(DEFPROP |$dbg_scalars| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_scalars| $PROPS) 
(DSKSETQ |$NIused| '458.) 
(ADD2LNC '|$NIused| $VALUES) 
(DSKSETQ |$objects_with_index| '((MLIST SIMP) $LA |$Sk| $K)) 
(ADD2LNC '|$objects_with_index| $VALUES) 
(DSKSETQ |$compute_pp_loaded| 'T) 
(ADD2LNC '|$compute_pp_loaded| $VALUES) 
(DEFPROP |$compute_pp_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$compute_pp_loaded| $PROPS) 
(DEFPROP |$compute_pp_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$compute_pp_loaded| $PROPS) 
(DSKSETQ $AP '2.) 
(ADD2LNC '$AP $VALUES) 
(DEFPROP $AP ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '$AP $PROPS) 
(DEFPROP $AP $FIXNUM MODE) 
(ADD2LNC '$AP $PROPS) 
(DSKSETQ |$amp_4pts_loaded| 'T) 
(ADD2LNC '|$amp_4pts_loaded| $VALUES) 
(DEFPROP |$amp_4pts_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$amp_4pts_loaded| $PROPS) 
(DEFPROP |$amp_4pts_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$amp_4pts_loaded| $PROPS) 
(DSKSETQ |$nn| '4.) 
(ADD2LNC '|$nn| $VALUES) 
(DSKSETQ |$Lev0| '8.) 
(ADD2LNC '|$Lev0| $VALUES) 
(DSKSETQ |$Null2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -30. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.))
           ((MTIMES SIMP) -10. (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -50. (($P SIMP) 2. 0.)))) 
(ADD2LNC '|$Null2| $VALUES) 
(DSKSETQ |$Null3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 136. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.))
           ((MTIMES SIMP) 144. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.))
           ((MTIMES SIMP) 672. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 288. (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 800. (($P SIMP) 3. 0.)))) 
(ADD2LNC '|$Null3| $VALUES) 
(DSKSETQ |$S4z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4z| $VALUES) 
(DSKSETQ |$S4m|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 25. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 300. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -504. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 153. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 504. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 2268. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 1164. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -2016. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 2250. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4m| $VALUES) 
(DSKSETQ |$S4r1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 1512. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 18144. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) 54432. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 122472. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 734832. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -163296. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -979776. (($P SIMP) 3. 1.)))) 
(ADD2LNC '|$S4r1| $VALUES) 
(DSKSETQ |$S4r2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -1452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -5112. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 1452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -10512. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 1512. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -67122. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19320. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 92520. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 5850. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4r2| $VALUES) 
(DSKSETQ |$S4r3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -552. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -2412. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 552. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 1512. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -4896. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -37476. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 7728. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 49968. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -900. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4r3| $VALUES) 
(DSKSETQ |$Null4r1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 25. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -152. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -312. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1224. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -519. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 936. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 936. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 3004. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 624. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 4350. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4r1| $VALUES) 
(DSKSETQ |$Null4r2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -778. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -3696. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -3393. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -5640. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -15354. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -13050. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -36. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 4050. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 5088. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -5472. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 9000. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4r2| $VALUES) 
(DSKSETQ |$Null4g|
         '((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 37. 72.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 31. 6.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 29. 8.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 5. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 3. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 27. 2.) (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 75. 4.) (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4g| $VALUES) 
(DSKSETQ |$Null4cr|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -82. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -288. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -351. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -696. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1494. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1458. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 468. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 702. (($P SIMP) 2. 2.)))) 
(ADD2LNC '|$Null4cr| $VALUES) 
(DSKSETQ |$S6m|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 925. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -2700. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 1390. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5150. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -2315. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -5150. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -27000. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -2160. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 4320. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6480. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 14240. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 2160. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 30720. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 82400. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -1620. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -8640. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19860. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -7560. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -108600. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 6432. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 28320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$S6m| $VALUES) 
(DSKSETQ |$S6z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 6750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -20250. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 12275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -6750. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 15950. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 1900. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -7975. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 251225. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -43875. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9720. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 75700. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -337500. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 100680. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -191400. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 929500. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 79515. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -141150. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 214110. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1872750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18168. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1177320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -226500. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$S6z| $VALUES) 
(DSKSETQ |$Null6r16|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -251797. ((MEXPT SIMP) (($P SIMP) 1. 0.) 6.))
           ((MTIMES SIMP) -2092175. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -7110175. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -29761875.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -5461735. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -24201350.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -50991925.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -24404550.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -12108575. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -62731800.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -3421800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 69175800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -121746050. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 70097000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 59508925. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -294064625. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -775902375. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -23008900.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -19102900. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 11421000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -442111500. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -78516400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 529209500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1024096500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1110037500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 3074625000. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -149096700.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 40996125. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -116943750. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -1724253750. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1836843750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -221157000. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2713770000. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 83700000. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$Null6r16| $VALUES) 
(DSKSETQ |$Null6g|
         '((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 709. 5400.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 6.))
           ((MTIMES SIMP) ((RAT SIMP) 253. 420.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.) (($P SIMP) 1. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 1051. 315.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 603. 140.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 919. 56.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 5. 2.) (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 10547. 1260.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) ((RAT SIMP) 2831. 420.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 9. 2.) (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 667. 28.) (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 151. 7.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 5. 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 333. 14.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 66103. 3780.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 22. 3.) (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 104651. 1260.) (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 121. 6.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 19141. 378.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 415. 21.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 5. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 508. 21.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 884. 7.) (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 2245. 21.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) ((RAT SIMP) 11343. 140.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 5065. 42.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 295. 14.) (($P SIMP) 1. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 2175. 14.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 1613. 6.) (($P SIMP) 1. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -20. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 8125. 18.) (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$Null6g| $VALUES) 
(DSKSETQ |$S8m1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 3704400. ((MEXPT SIMP) (($P SIMP) 2. 0.) 4.))
           ((MTIMES SIMP) -4233600. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 47098800. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 4233600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 121564800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -95719050.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -168663600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -2066129100.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 2822400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -8467200. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 564480. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -134930880. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -164058060. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 446029860. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 1881600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 300059350. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -166168800. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -564480. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -89953920. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 240527460.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 193485600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6641529720. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -566729900. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -4515839300.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -2822400. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 31399200. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -303712860. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -1918948920. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -2176090560. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 218051350.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 3466376900. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 356247360. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -1693440. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 67465440. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4233600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -301960395. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 200500650.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 84091995. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 1532790000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 87908400. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -1519737120. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 922165425.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 1693440. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -67465440. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 329030595. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1768903290. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 2882147400. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -220555395.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -4130193690. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 514439100. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -384952680. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 8399122200. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -1354752. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 37184832. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -151277760. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -432712800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1501803216. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2179008. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 755612928. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -1367559072. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 442163232. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -14516463024. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 28910880. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 105066720. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 697965480. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 46425600. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 8289945720. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -120426480. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -2275704720. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 73716750. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8m1| $VALUES) 
(DSKSETQ |$S8m2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 11760. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -23520. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 364560. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 11760. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 769440. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -992250. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -1134000. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -13891500.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -7840. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -907200. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -1003948. (($P SIMP) 2. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 2996548. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 1903750. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -776160. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -604800. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1974148. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1268960. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 43927352. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -3903500. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -30054500.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 243040. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -1698748. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -12175352. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -12949440. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 1495750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 22998500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 4603200. (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 453600. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2003091. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 921690. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 624291. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 9218160. (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 412080. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -9684000. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4919625. ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -453600. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1842891. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 11683434. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 17523720. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1598091. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -27559434. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -94500. (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -3330600. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 46431000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 279360. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -676800. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2152800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -8285520. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 83520. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 5080320. (($P SIMP) 1. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -7653024. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 4110624. (($P SIMP) 1. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -83615280. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 118560. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 522720. (($P SIMP) 1. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 4197864. (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -122880. (($P SIMP) 1. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 51399096. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -856944. (($P SIMP) 1. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -14931216. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 366750. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8m2| $VALUES) 
(DSKSETQ |$S8z1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 63000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -126000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -12448800. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 23738400. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 12448800. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 63000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -35002800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19192950. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 11264400. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 618823800.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -42000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 23950080. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -68817420. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 10255140. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 8144150. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 20048000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -631680. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 26813220. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -22545600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1237619880. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -14149100. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 539448700.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -772800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -15677340. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -360009720. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -156750720. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 13777750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -223149500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 910342720. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -11975040.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 16215885. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19570950.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 28720755. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 462861000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10558800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222613440. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -73024875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 11975040. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2116485. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 529542090. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -18257400. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -12882555.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 512024310. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1212819300. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -247152360. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -4300632000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -10789632. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 10184832. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -262211040. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 135449328. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1209600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -383096448. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 384247584. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 356467104. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 6188984592. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 126077280. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -64299480. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -113561280. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2262735720. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -1427760. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 419373360. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -54920250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8z1| $VALUES) 
(DSKSETQ |$S8z2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -63000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -10823400. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 20437200. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 10823400. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -30038400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 17038350. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9601200. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 530541900.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -21000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 20139840. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -57671460. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7657020. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6809950. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 17416000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -416640. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 21328860. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -19210800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1064138040. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11458300. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 464137100.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -512400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -13549620. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -305834760. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -134722560. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 11726750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -191999500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 772506560. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -10069920.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 13616505. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -17038350.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 24652215. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 393876000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -9248400. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -194265120. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -64519875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 10069920. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -802305. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 453611970. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10546200. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10779615.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 439123230. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1028682900. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -208166280. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -3654567000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -9265536. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 8963136. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -220237920. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 118298544. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 604800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -328898304. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 324832032. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 300357792. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 5264441616. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 106609440. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -55667640. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -95941440. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -1931385960. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -848880. (($P SIMP) 1. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 359941680. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -46478250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8z2| $VALUES) 
(DSKSETQ |$S10z1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 8890560000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -493920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -47040000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -816480000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -680400000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21840000. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 40166544600. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 47040000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11854080000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -47040000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 38525760000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -17406144000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -823200000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1338960000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 22514954000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -34574400000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -28153440000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 27552406000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 816480000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 47040000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -26671680000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41114304000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -21840000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41941606000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -65582521200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -30367750000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -575909838000.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 28153440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -658560000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -68300806000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 26403816600.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 6659590000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 556646958000. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 17012800000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -414892800000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 612360000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -778260000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 15500824500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 165900000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -23835724500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2976750000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 123480000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19766203100. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 8643600000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2610368400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 37648107500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 347766720000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11311477275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -6952837500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -446460000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 28894320000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -55227112500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 8829124500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 73883607500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 15484392000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1332626535000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -40007615550. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -771289485750.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -28894320000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 446460000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 54671452500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2976750000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 61435500. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 55566000000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -43951472400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -271032372000. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -286098435000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 6371568000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -12604951100. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -215509203000. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -167485920000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 14943553275.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 412610955750. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 59737860000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -104496000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 17850699600. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -12435219600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5376162400. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -9549187200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 9348102400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -319433436000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 6258067200. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 368756136000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -23408646912.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -36082698000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -5845392000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -790017472800. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 29446648000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 865169323200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -89828383680. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -5267808000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 12886098000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 247693312800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 225351473760. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -20082748000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -551036203200. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 2634992640. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -81345942720. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 607282147584. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 1587600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5427840000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 7813260000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 854670000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 254080638000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5662720000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -255510192000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 11300654400. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 1345650000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -6006960000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -71086512000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 6561480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 177150240000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -116617158000. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 116534544000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -1256174740800. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -801360000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -32628708000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 25637875200. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -1805580000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -52980480000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 68103216000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -33493788000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 1017474393600. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) 269482500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 16188732000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -15851576700. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -3532347000. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) -456913920600. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 1395489600. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 94471732800. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -6935292000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S10z1| $VALUES) 
(DSKSETQ |$S10z2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -987840000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 493920000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -538272000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -211680000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -282240000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 538272000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -740880000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 887600000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 297808000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 18276010200. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -1152480000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 538272000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1528800000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -870240000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 8890560000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6979392000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1481760000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -2073008000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 28865354000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -16134720000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -7408800000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -7021994000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 282240000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -538272000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 211680000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 16728768000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -297808000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 35591206000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -41558252400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -28984774000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -338354074800.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) -740880000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 7408800000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 1185408000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -33726406000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 26245762200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 5276614000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 354653434800. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 3841600000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -320060160000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 864360000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -897624000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -864360000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 584724000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7033624500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 312900000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15368524500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11840850000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222264000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -12051172700. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4033680000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10236358800. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7923867500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 158101440000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -903164325. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -2084197500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -864360000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1210524000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 6667920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -19580200500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 3007924500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 42183687500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 21707784000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 706144455000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -760732350. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -359389840950.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) 864360000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -6667920000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1210524000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 19024540500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -14804370000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 5882635500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2222640000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -6136822800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18131623200. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -73995075000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 148176000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -2914240700. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -90863551800. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -60799200000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -6161648325.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 107398030950. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -64729980000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 271824000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 7107435600. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1691955600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 9836573600. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5484931200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5864633600. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -243228636000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1347091200. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 275616936000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -24356973312.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) -271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -11114538000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -12619152000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -413747200800. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -3152072000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 377966635200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -105001606080. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 1505952000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -227982000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 84796480800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 77209342560. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 8564612000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -134957995200. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 147728931840. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -61431088320. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 376838832384. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 1587600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -8324160000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 3410316000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 3750990000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 185496318000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -845824000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -183256752000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 16200340800. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 4241970000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 20725200000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -28186032000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2261880000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 43731360000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -127285830000. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 88084752000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -812357985600. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -349776000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -20774628000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 18773798400. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -112140000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -22498560000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 56394288000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -25510428000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 690708211200. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) -55093500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 9414972000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -12279627900. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -2600955000. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) -316414042200. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 705211200. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 65112321600. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -5241852000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S10z2| $VALUES) 
(DSKSETQ |$S103z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -8001504000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 4.))
           ((MTIMES SIMP) -32006016000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 16003008000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 99574272000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 21337344000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -196777728000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 104908608000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -45045504000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 3.))
           ((MTIMES SIMP) -99574272000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 47416320000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -8001504000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 48009024000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 194406912000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -92461824000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 43563744000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -1792336896000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -2576484288000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 7112448000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -14224896000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -501150988800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 514530374400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 441839664000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7112448000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 87761116800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -457630790400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 4061207808000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 134708448000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -106673616000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 6322176000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -167181974400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -3589526644200. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -5619712000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 3.))
           ((MTIMES SIMP) 132765696000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 300421900800. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -552463430400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -170698752000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -26156592000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -270273024000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 60928560000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 3839299430400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 4795698700800. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -294705600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 405817910400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -3905736870000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 3143109312000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -432673920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -3369517242000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 37933056000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -26119900800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 296415302400. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -437098032000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 2106707097600. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -2541052684800. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 3435312384000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 192470678400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -6213646698000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5520826256400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 1443258877200. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 62480247253200.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) 204252384000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -430303104000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -185345126400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 5319068874000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -7740984220200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -4520578045200. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -44612888821200. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 697085760000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 40182960384000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 15321398400.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15066475200. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15321398400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -202319308800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 923941588500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 121367736000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 2064731287500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -3029894910000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 75895747200. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 1456309992900. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -811066032000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 9453628800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 5207328000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -4368576128400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4017877831500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19190767680000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 324362765475. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -394125385500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -143345462400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 232452259200. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 256048128000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -4741513459200. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 4475838005100. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -6569242375500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -161245123200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 3944646216000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1380872467500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1179466142400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -127827325665000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2053316263950. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 75396325217850.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) -112702665600.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -237200140800.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -40416163200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -2692058273100. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 9439988670000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1453598968500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -11342131920000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -3345674864400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 11567302783200. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 17434459413000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -9453628800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 1869329145600. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 4020673836900. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -5866932670200. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 12281913504000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -805050582525.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -6720249875850. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 59658933348000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 66919708800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1500917040000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 2178181861200. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 163034924400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1618250440800. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1910158588800. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1613022297600. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 49111179012000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 438568300800. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -17279037720000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 10785603015936.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) 1991485440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -2648040595200. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -4662858416400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 7078970505600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 57583975615200. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -546142632000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -69884033083200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -27245214682560. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -85033670400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -6880443591600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 420527181600. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -35674605701280. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -1170019452000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 19828757793600. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -87175629112320. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -26971837583040. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) -271805393809152. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 168391440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 975316665600. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -540966535200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -2722302709200. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -33663814002000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -567494860800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 11635371216000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -9239591390400. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -2776289040000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 4976458318800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 17649435254400. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 40063922640000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 3509112859200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -10309655635200. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 40713698768400. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 33410065449600. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) 372093476932800. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 799527909600. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -48348316800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 4728322620000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -3565119398400. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -1631223468000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -9236108851200. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -18527478710400. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -4958602812000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) -126713247091200. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) 16108035300.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 1771370748000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 2953030572900. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 840041987400. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) 36360611332200. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) -1078772817600. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) -6400051876800. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -1301785884000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S103z| $VALUES) 
(DSKSETQ |$qq3| '1.) 
(ADD2LNC '|$qq3| $VALUES) 
(DSKSETQ |$qq2| '1.) 
(ADD2LNC '|$qq2| $VALUES) 
(DSKSETQ |$qq1| '1.) 
(ADD2LNC '|$qq1| $VALUES) 
(DSKSETQ |$qq|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -987840000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 493920000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -538272000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -211680000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -282240000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 538272000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -740880000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 887600000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 297808000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 18276010200. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -1152480000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 538272000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1528800000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -870240000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 8890560000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6979392000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1481760000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -2073008000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 28865354000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -16134720000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -7408800000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -7021994000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 282240000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -538272000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 211680000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 16728768000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -297808000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 35591206000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -41558252400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -28984774000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -338354074800.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) -740880000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 7408800000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 1185408000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -33726406000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 26245762200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 5276614000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 354653434800. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 3841600000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -320060160000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 864360000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -897624000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -864360000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 584724000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7033624500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 312900000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15368524500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11840850000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222264000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -12051172700. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4033680000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10236358800. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7923867500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 158101440000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -903164325. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -2084197500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -864360000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1210524000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 6667920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -19580200500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 3007924500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 42183687500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 21707784000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 706144455000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -760732350. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -359389840950.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) 864360000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -6667920000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1210524000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 19024540500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -14804370000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 5882635500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2222640000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -6136822800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18131623200. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -73995075000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 148176000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -2914240700. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -90863551800. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -60799200000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -6161648325.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 107398030950. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -64729980000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 271824000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 7107435600. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1691955600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 9836573600. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5484931200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5864633600. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -243228636000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1347091200. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 275616936000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -24356973312.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) -271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -11114538000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -12619152000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -413747200800. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -3152072000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 377966635200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -105001606080. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 1505952000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -227982000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 84796480800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 77209342560. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 8564612000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -134957995200. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 147728931840. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -61431088320. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 376838832384. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 1587600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -8324160000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 3410316000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 3750990000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 185496318000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -845824000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -183256752000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 16200340800. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 4241970000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 20725200000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -28186032000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2261880000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 43731360000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -127285830000. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 88084752000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -812357985600. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -349776000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -20774628000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 18773798400. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -112140000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -22498560000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 56394288000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -25510428000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 690708211200. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) -55093500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 9414972000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -12279627900. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -2600955000. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) -316414042200. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 705211200. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 65112321600. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -5241852000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$qq| $VALUES) 
(DSKSETQ |$nq3| '0.) 
(ADD2LNC '|$nq3| $VALUES) 
(DSKSETQ |$nq2| '0.) 
(ADD2LNC '|$nq2| $VALUES) 
(DSKSETQ |$nq1| '0.) 
(ADD2LNC '|$nq1| $VALUES) 
(DSKSETQ |$nq| '10.) 
(ADD2LNC '|$nq| $VALUES) 
(DSKSETQ |$filename| '"S10z2TTT.lisp") 
(ADD2LNC '|$filename| $VALUES) 
(DSKSETQ |$Assss|
         '((MTIMES SIMP) -1.
           ((MPLUS SIMP) 14571561200.
            ((MTIMES SIMP RATSIMP) -12262121984. |$Ms|)
            ((MTIMES SIMP) 840563248. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
            ((MTIMES SIMP) 229880000. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -116572489600.
              ((MTIMES SIMP RATSIMP) 103878551040. |$Ms|)
              ((MTIMES SIMP) -9095442080.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -2629233600.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 29143122400.
                ((MTIMES SIMP RATSIMP) -18664253280. |$Ms|)
                ((MTIMES SIMP) -2959667200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|))
             |$om|)
            ((MTIMES SIMP)
             ((MPLUS SIMP) 409006076200.
              ((MTIMES SIMP RATSIMP) -389950238480. |$Ms|)
              ((MTIMES SIMP) 62338376160.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 4973068800.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -217473656400.
                ((MTIMES SIMP RATSIMP) 131306840160. |$Ms|)
                ((MTIMES SIMP) 3342658000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 1265152000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 28776535200.
                ((MTIMES SIMP RATSIMP) -6180388400. |$Ms|)
                ((MTIMES SIMP) 1265152000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -829580087200.
              ((MTIMES SIMP RATSIMP) 820982852480. |$Ms|)
              ((MTIMES SIMP) -212279432960.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 10591212800.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 702795139200.
                ((MTIMES SIMP RATSIMP) -464856756160. |$Ms|)
                ((MTIMES SIMP) 77348136000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -10853248000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -194204908800.
                ((MTIMES SIMP RATSIMP) 103221569600. |$Ms|)
                ((MTIMES SIMP) -22438528000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 17577504000.
                ((MTIMES SIMP RATSIMP) -11585280000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 1157039825600.
              ((MTIMES SIMP RATSIMP) -1198089807040. |$Ms|)
              ((MTIMES SIMP) 435974838880.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -51620520000.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1268256343200.
                ((MTIMES SIMP RATSIMP) 946773949280. |$Ms|)
                ((MTIMES SIMP) -293078700800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 35288960000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 486543489600.
                ((MTIMES SIMP RATSIMP) -329574931200. |$Ms|)
                ((MTIMES SIMP) 75837440000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -61521264000.
                ((MTIMES SIMP RATSIMP) 40548480000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -1277372747920.
              ((MTIMES SIMP RATSIMP) 1430244484480. |$Ms|)
              ((MTIMES SIMP) -595984536000.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 82169472000.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1430244484480.
                ((MTIMES SIMP RATSIMP) -1183300593504. |$Ms|)
                ((MTIMES SIMP) 447191684000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -54664064000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -595984536000.
                ((MTIMES SIMP RATSIMP) 447191684000. |$Ms|)
                ((MTIMES SIMP) -109328128000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 82169472000.
                ((MTIMES SIMP RATSIMP) -54664064000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 1157039825600.
              ((MTIMES SIMP RATSIMP) -1268256343200. |$Ms|)
              ((MTIMES SIMP) 486543489600.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -61521264000.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1198089807040.
                ((MTIMES SIMP RATSIMP) 946773949280. |$Ms|)
                ((MTIMES SIMP) -329574931200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 40548480000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 435974838880.
                ((MTIMES SIMP RATSIMP) -293078700800. |$Ms|)
                ((MTIMES SIMP) 75837440000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -51620520000.
                ((MTIMES SIMP RATSIMP) 35288960000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -829580087200.
              ((MTIMES SIMP RATSIMP) 702795139200. |$Ms|)
              ((MTIMES SIMP) -194204908800.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 17577504000.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 820982852480.
                ((MTIMES SIMP RATSIMP) -464856756160. |$Ms|)
                ((MTIMES SIMP) 103221569600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -11585280000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -212279432960.
                ((MTIMES SIMP RATSIMP) 77348136000. |$Ms|)
                ((MTIMES SIMP) -22438528000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 10591212800.
                ((MTIMES SIMP RATSIMP) -10853248000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 409006076200.
              ((MTIMES SIMP RATSIMP) -217473656400. |$Ms|)
              ((MTIMES SIMP) 28776535200.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -389950238480.
                ((MTIMES SIMP RATSIMP) 131306840160. |$Ms|)
                ((MTIMES SIMP) -6180388400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 62338376160.
                ((MTIMES SIMP RATSIMP) 3342658000. |$Ms|)
                ((MTIMES SIMP) 1265152000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 4973068800.
                ((MTIMES SIMP RATSIMP) 1265152000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -116572489600.
              ((MTIMES SIMP RATSIMP) 29143122400. |$Ms|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 103878551040.
                ((MTIMES SIMP RATSIMP) -18664253280. |$Ms|))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -9095442080.
                ((MTIMES SIMP RATSIMP) -2959667200. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) -2629233600.
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 9.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 14571561200.
              ((MTIMES SIMP RATSIMP) -12262121984. |$Mt|)
              ((MTIMES SIMP) 840563248.
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) 229880000.
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 10.)))
           ((MEXPT SIMP)
            ((MPLUS SIMP) ((MEXPT SIMP RATSIMP) |$Xi| 10.)
             ((MTIMES SIMP) -10. ((MEXPT SIMP RATSIMP) |$Xi| 11.))
             ((MTIMES SIMP) 45. ((MEXPT SIMP RATSIMP) |$Xi| 12.))
             ((MTIMES SIMP) -120. ((MEXPT SIMP RATSIMP) |$Xi| 13.))
             ((MTIMES SIMP) 210. ((MEXPT SIMP RATSIMP) |$Xi| 14.))
             ((MTIMES SIMP) -252. ((MEXPT SIMP RATSIMP) |$Xi| 15.))
             ((MTIMES SIMP) 210. ((MEXPT SIMP RATSIMP) |$Xi| 16.))
             ((MTIMES SIMP) -120. ((MEXPT SIMP RATSIMP) |$Xi| 17.))
             ((MTIMES SIMP) 45. ((MEXPT SIMP RATSIMP) |$Xi| 18.))
             ((MTIMES SIMP) -10. ((MEXPT SIMP RATSIMP) |$Xi| 19.))
             ((MEXPT SIMP RATSIMP) |$Xi| 20.))
            -1.))) 
(ADD2LNC '|$Assss| $VALUES) 
(DSKSETQ $GH_0
         '((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 2.) -1.)
           ((MEXPT SIMP) (($XX SIMP) 1. 4.) -1.)
           ((MEXPT SIMP) (($XX SIMP) 2. 4.) -1.))) 
(ADD2LNC '$GH_0 $VALUES) 
(DSKSETQ |$tttt0|
         '((MTIMES SIMP)
           ((MEXPT SIMP) (($XX SIMP) 1. 2.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 2.)))
           ((MEXPT SIMP) (($XX SIMP) 1. 3.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 3.)))
           ((MEXPT SIMP) (($XX SIMP) 1. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 4.)))
           ((MEXPT SIMP) (($XX SIMP) 2. 3.)
            ((MTIMES SIMP) -4. (($PP SIMP) 2. 3.)))
           ((MEXPT SIMP) (($XX SIMP) 2. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 2. 4.)))
           ((MEXPT SIMP) (($XX SIMP) 3. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 3. 4.))))) 
(ADD2LNC '|$tttt0| $VALUES) 
(DSKSETQ |$tttt|
         '((MTIMES SIMP FACTORED)
           ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
            ((MPLUS SIMP) -8. ((MTIMES SIMP) 2. |$Ms|)
             ((MTIMES SIMP) 2. |$Mt|)))
           ((MEXPT SIMP) |$om|
            ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 8.)
           ((MEXPT SIMP) |$Xi| 8.)
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|) 2.))) 
(ADD2LNC '|$tttt| $VALUES) 
(DSKSETQ |$a1234|
         '((MLIST SIMP)
           ((MTIMES SIMP FACTORED) -8.
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -8. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MPLUS SIMP IRREDUCIBLE) 1821445150.
             ((MTIMES SIMP RATSIMP) -1532765248. |$Ms|)
             ((MTIMES SIMP) 105070406. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) 28735000. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP RATSIMP) -14571561200. |$om|)
             ((MTIMES SIMP RATSIMP) 12984818880. |$Ms| |$om|)
             ((MTIMES SIMP) -1136930260.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$om|)
             ((MTIMES SIMP) -328654200. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP RATSIMP) 3642890300. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) -2333031660. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -369958400. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 51125759525.
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -48743779810. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 7792297020. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 621633600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -27184207050. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 16413355020. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 417832250. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 158144000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 3597066900. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -772548550. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 158144000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -103697510900.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 102622856560. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -26534929120.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1323901600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 87849392400. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -58107094520. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 9668517000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1356656000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -24275613600.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 12902696200. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -2804816000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 2197188000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1448160000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 144629978200.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -149761225880. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 54496854860.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -6452565000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -158532042900. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 118346743660. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -36634837600.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 4411120000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 60817936200.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -41196866400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 9479680000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -7690158000.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 5068560000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -159671593490.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 178780560560. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -74498067000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 10271184000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 178780560560. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -147912574188. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 55898960500.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -6833008000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -74498067000.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 55898960500. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -13666016000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 10271184000.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -6833008000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 144629978200.
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -158532042900. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 60817936200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -7690158000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -149761225880. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 118346743660. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -41196866400.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 5068560000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 54496854860.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -36634837600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 9479680000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -6452565000.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 4411120000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -103697510900.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 87849392400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -24275613600.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 2197188000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 102622856560. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -58107094520. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 12902696200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1448160000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -26534929120.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 9668517000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2804816000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 1323901600. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1356656000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 51125759525.
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -27184207050. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 3597066900. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -48743779810. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 16413355020. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -772548550. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 7792297020. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 417832250. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 158144000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 621633600. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 158144000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -14571561200.
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 3642890300. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 12984818880. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -2333031660. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -1136930260.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -369958400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -328654200. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1821445150.
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -1532765248. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 105070406. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 28735000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))))
           ((MTIMES SIMP FACTORED) -8.
            ((MPLUS SIMP IRREDUCIBLE) 1821445150.
             ((MTIMES SIMP RATSIMP) -1532765248. |$Ms|)
             ((MTIMES SIMP) 105070406. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) 28735000. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP RATSIMP) -14571561200. |$om|)
             ((MTIMES SIMP RATSIMP) 12984818880. |$Ms| |$om|)
             ((MTIMES SIMP) -1136930260.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$om|)
             ((MTIMES SIMP) -328654200. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP RATSIMP) 3642890300. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) -2333031660. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -369958400. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 51125759525.
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -48743779810. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 7792297020. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 621633600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -27184207050. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 16413355020. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 417832250. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 158144000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 3597066900. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -772548550. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 158144000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -103697510900.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 102622856560. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -26534929120.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1323901600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 87849392400. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -58107094520. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 9668517000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1356656000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -24275613600.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 12902696200. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -2804816000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 2197188000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1448160000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 144629978200.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -149761225880. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 54496854860.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -6452565000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -158532042900. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 118346743660. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -36634837600.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 4411120000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 60817936200.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -41196866400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 9479680000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -7690158000.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 5068560000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -159671593490.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 178780560560. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -74498067000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 10271184000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 178780560560. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -147912574188. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 55898960500.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -6833008000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -74498067000.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 55898960500. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -13666016000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 10271184000.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -6833008000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 144629978200.
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -158532042900. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 60817936200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -7690158000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -149761225880. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 118346743660. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -41196866400.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 5068560000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 54496854860.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -36634837600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 9479680000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -6452565000.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 4411120000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -103697510900.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 87849392400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -24275613600.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 2197188000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 102622856560. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -58107094520. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 12902696200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1448160000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -26534929120.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 9668517000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2804816000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 1323901600. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1356656000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 51125759525.
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -27184207050. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 3597066900. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -48743779810. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 16413355020. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -772548550. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 7792297020. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 417832250. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 158144000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 621633600. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 158144000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -14571561200.
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 3642890300. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 12984818880. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -2333031660. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -1136930260.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -369958400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -328654200. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1821445150.
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -1532765248. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 105070406. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 28735000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) -10.)
            ((MEXPT SIMP) |$Xi| -10.))
           ((MTIMES SIMP FACTORED)
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -8. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 10.)
            ((MEXPT SIMP) |$Xi| 10.))
           ((MTIMES SIMP FACTORED) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|)
            |$Xi|
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -2.)))) 
(ADD2LNC '|$a1234| $VALUES) 
(DEFPROP $SET_NUMBER_OF_PARTICLE %SET_NUMBER_OF_PARTICLE VERB) 
(MDEFPROP $SET_NUMBER_OF_PARTICLE
    ((LAMBDA) ((MLIST) |$nn0|)
     ((MPROG) ((MSETQ) |$nn| |$nn0|)
      (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.) ((MPLUS) |$nn0| 1.))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MSETQ) ((|$s| ARRAY) $R)
        ((MPLUS) ((|$k|) $R)
         (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S ((MPLUS) $R 1.)
          |$nn0|))))))
    MEXPR) 
(DEFPROP $SET_NUMBER_OF_PARTICLE $ANY FUNCTION-MODE) 
(ADD2LNC '(($SET_NUMBER_OF_PARTICLE) |$nn0|) $FUNCTIONS) 
(DEFPROP %SET_NUMBER_OF_PARTICLE $SET_NUMBER_OF_PARTICLE NOUN) 
(DEFPROP $NOTZERO %NOTZERO VERB) 
(MDEFPROP $NOTZERO
    ((LAMBDA) ((MLIST) $X) ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))
    MEXPR) 
(DEFPROP $NOTZERO $FIXNUM FUNCTION-MODE) 
(ADD2LNC '(($NOTZERO) $X) $FUNCTIONS) 
(DEFPROP %NOTZERO $NOTZERO NOUN) 
(DEFPROP |$compute_alphas_no_zmV1| |%compute_alphas_no_zmV1| VERB) 
(MDEFPROP |$compute_alphas_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
        ((MSETQ) $POW0
         ((MTIMES) 2.
          (($SUM)
           (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0 $MAX_USED_LEVEL0)
           $L0 2. $MAX_USED_LEVEL0)))
        ((MSETQ) $POW0
         ((MPLUS) $POW0
          (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2. $MAX_USED_LEVEL0)))
        ((MCOND) |$dbg_compute_levels|
         (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T $FALSE)
        ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
      ((MRETURN) |$noAlphas0|)))
    MEXPR) 
(DEFPROP |$compute_alphas_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_alphas_no_zmV1| |$compute_alphas_no_zmV1| NOUN) 
(DEFPROP |$compute_levels_used_no_zmV1| |%compute_levels_used_no_zmV1|
         VERB) 
(MDEFPROP |$compute_levels_used_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
        ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
         ((MPROGN)
          ((MSETQ) $POW0
           ((MPLUS)
            (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
             ((MPLUS) $L0 ((MMINUS) 1.)))
            (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0 $MAX_USED_LEVEL0)))
          ((MCOND) ((MGREATERP) $POW0 0.)
           ((MSETQ) ((|$usedLevels0| ARRAY) $R)
            (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
             ((|$usedLevels0| ARRAY) $R)))
           T $FALSE)))))
      ((MRETURN) |$usedLevels0|)))
    MEXPR) 
(DEFPROP |$compute_levels_used_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_levels_used_no_zmV1| |$compute_levels_used_no_zmV1|
         NOUN) 
(DEFPROP |$compute_levels_and_powers_used_no_zmV1|
         |%compute_levels_and_powers_used_no_zmV1| VERB) 
(MDEFPROP |$compute_levels_and_powers_used_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
        ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
         ((MPROGN)
          ((MSETQ) $POW0
           ((MPLUS)
            (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
             ((MPLUS) $L0 ((MMINUS) 1.)))
            ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
            (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
             $MAX_USED_LEVEL0)))
          ((MCOND) ((MGREATERP) $POW0 0.)
           ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
            (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
             ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
           T $FALSE)))))
      ((MRETURN) |$usedLevelsPowers0|)))
    MEXPR) 
(DEFPROP |$compute_levels_and_powers_used_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_levels_and_powers_used_no_zmV1|)
           $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_levels_and_powers_used_no_zmV1|
         |$compute_levels_and_powers_used_no_zmV1| NOUN) 
(DEFPROP |$compute_Ks_no_zmV1| |%compute_Ks_no_zmV1| VERB) 
(MDEFPROP |$compute_Ks_no_zmV1|
    ((LAMBDA) ((MLIST) $LEVEL_USED_ARRAY0)
     ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
      ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
      ((MDO) $R 1. NIL NIL |$nn| NIL
       ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
        ((MSETQ) |$Nlus0| (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
        ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
         ((MPROGN)
          ((MSETQ) $NR_PQ
           ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R) $INR_PQ))
          ((MSETQ) ((|$explK0| ARRAY) $R)
           ((MPLUS) ((|$explK0| ARRAY) $R)
            ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
        ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
         ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
        |$end_r_loop|))
      ((MRETURN) |$Ks_rules0|)))
    MEXPR) 
(DEFPROP |$compute_Ks_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0) $FUNCTIONS) 
(DEFPROP |%compute_Ks_no_zmV1| |$compute_Ks_no_zmV1| NOUN) 
(DEFPROP |$compute_Ds| |%compute_Ds| VERB) 
(MDEFPROP |$compute_Ds|
    ((LAMBDA) ((MLIST) $LEVEL_USED_ARRAY0)
     ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
      ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
      ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
       ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
        ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
         ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
          ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL NIL
           NIL
           ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL NIL NIL
            NIL
            ((MSETQ) ((|$explD0| ARRAY) $R $S)
             ((MPLUS) ((|$explD0| ARRAY) $R $S)
              ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
               ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
          ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
           (($ENDCONS)
            ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
            ((|$Ds_rules0| ARRAY) $R)))
          |$end_s_loop|))
        |$end_r_loop|))
      ((MRETURN) |$Ds_rules0|)))
    MEXPR) 
(DEFPROP |$compute_Ds| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_Ds|) $LEVEL_USED_ARRAY0) $FUNCTIONS) 
(DEFPROP |%compute_Ds| |$compute_Ds| NOUN) 
(DSKSETQ $WICK '$WICK) 
(DEFPROP $WICK %WICK VERB) 
(MDEFPROP $WICK
    ((LAMBDA) ((MLIST) |$list_Nr0|)
     ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
      ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
      ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
      ((MSETQ) $WICK00
       ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
        ((MFACTORIAL) |$Nr0|)))
      ((MDO) $R 2. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $WICK0 0.)
        ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
        ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
         ((MPROGN) ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
          ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
           ((MSETQ) $WICK0
            ((MPLUS) $WICK0
             ((MTIMES)
              ((MQUOTIENT) 1.
               ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
              $CO0
              ((MEXPT) ((|$s| ARRAY) $R)
               ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
           T $FALSE)))
        ((MSETQ) $WICK00 $WICK0)))
      ((MRETURN) $WICK00)))
    MEXPR) 
(DEFPROP $WICK $ANY FUNCTION-MODE) 
(ADD2LNC '(($WICK) |$list_Nr0|) $FUNCTIONS) 
(DEFPROP %WICK $WICK NOUN) 
(DEFPROP $DO_ALL_TERM %DO_ALL_TERM VERB) 
(MDEFPROP $DO_ALL_TERM
    ((LAMBDA) ((MLIST) $INT0 $LEVELS_POWERS0 |$Ks_rules0| |$Ds_rules0|)
     ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
      (($PRINT) "in computing 'Z' (do_all_term)")
      ((MSETQ) $EXPL_INT0 $INT0)
      ((MDO) $R 1. NIL NIL |$nn| NIL
       ((MPROGN)
        ((MCOND) |$dbg_all_terms|
         (($PRINT)
          "in computing 'Z' (do_all_term) doing all terms for particle"
          $R)
         T $FALSE)
        ((MSETQ) $EXPL_INT0
         (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
          ((|$Ds_rules0| ARRAY) $R)))
        ((MSETQ) $NLEVELS0 (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
        ((MCOND) |$dbg_all_terms|
         (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
        ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
         ((MPROGN)
          ((MCOND) |$dbg_all_terms|
           (($PRINT) " project to"
            (($L) $R
             ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
            "^"
            ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
             ((MPLUS) $L0 1.)))
           T $FALSE)
          ((MSETQ) $EXPL_INT0
           (($RATCOEF) $EXPL_INT0
            (($L) $R
             ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
            ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
             ((MPLUS) $L0 1.))))
          ((MCOND) |$dbg_all_terms|
           (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
      ((MRETURN) $EXPL_INT0)))
    MEXPR) 
(DEFPROP $DO_ALL_TERM $ANY FUNCTION-MODE) 
(ADD2LNC '(($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
           |$Ds_rules0|)
         $FUNCTIONS) 
(DEFPROP %DO_ALL_TERM $DO_ALL_TERM NOUN) 
(DEFPROP $STATE2MATRIX %STATE2MATRIX VERB) 
(MDEFPROP $STATE2MATRIX
    ((LAMBDA) ((MLIST) $STATE0 |$MaxLevel0|)
     ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
      ((MSETQ) $MAT0
       (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
        ((MPLUS) |$MaxLevel0| 1.)))
      ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
       ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
        ((MPROGN)
         ((MSETQ) (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
          (($HIPOW) $STATE0 (($P) $IP $IQ)))
         ((MSETQ) $STATE00
          ((MQUOTIENT) $STATE00
           ((MEXPT) (($P) $IP $IQ)
            (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
      ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
       ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
        ((MPROGN)
         ((MSETQ) (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
          ((MPLUS) (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
           (($HIPOW) $STATE0 (($P) $IP $IQ))))
         ((MSETQ) $STATE00
          ((MQUOTIENT) $STATE00
           ((MEXPT) (($P) $IP $IQ) (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
      ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
       (($ERROR) "In state2matrix missing some contributions in"
        $STATE0 "since we are left with" $STATE00 "after analysis")
       T $FALSE)
      ((MRETURN) (($COPYMATRIX) $MAT0))))
    MEXPR) 
(DEFPROP $STATE2MATRIX $ANY FUNCTION-MODE) 
(ADD2LNC '(($STATE2MATRIX) $STATE0 |$MaxLevel0|) $FUNCTIONS) 
(DEFPROP %STATE2MATRIX $STATE2MATRIX NOUN) 
(DEFPROP |$take_derivative_wrt_lambdaV1|
         |%take_derivative_wrt_lambdaV1| VERB) 
(MDEFPROP |$take_derivative_wrt_lambdaV1|
    ((LAMBDA) ((MLIST) $NR0 $LEVEL0 $INDEX0 $TERM0)
     ((MPROG)
      ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0 $NPOW0
       $OP0)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
       ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
       ((MSETQ) $TERM00 $TERM0))
      ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $NEWTERM00 0.)
        ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MSETQ) $OP0 (($INPART) $FAC0 0.))
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MCOND) ((MGREATERP) $NPOW0 2.)
            (($ERROR)
             "la() has one index and it cannot occour with a power bigger than 2! term="
             $TERM00)
            T
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$l|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$ll|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
             ((MEXPT) ((MMINUS) 1.) $LEVEL0)
             ((MFACTORIAL)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
             ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LAK)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$laSk|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
              $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LALA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$ll|)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
             ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
             ((MFACTORIAL)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
             ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $KLA)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$Skla|)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LALA)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA2)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) 2. $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          |$end_pow_op|)
         T
         ((MCOND) $ISOP0
          ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$l|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0) $TERM00
              $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) $LEVEL0)
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LAK)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$laSk|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
               $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LA2)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) 2.
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $KLA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$Skla|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
               $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MPROGN)
             ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
              ((MSETQ) $NEWTERM00 (($SUBSTINPART) |$Dim| $TERM00 $NF0))
              T
              ((MPROGN)
               ((MSETQ) $NEWTERM00 (($SUBSTINPART) 1. $TERM00 $NF0))
               ((MSETQ) $NEWTERM00
                (($SUBSTITUTE) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                 $NEWTERM00))))
             |$end_lambda|)
            T $FALSE)
           |$end_if_op|)
          T $FALSE))
        ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
      ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_lambdaV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_lambdaV1|
         |$take_derivative_wrt_lambdaV1| NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA %TAKE_DERIVATIVE_WRT_LAMBDA VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA
    ((LAMBDA) ((MLIST) $NR0 $LEVEL0 $INDEX0 $TERM0)
     ((MPROG)
      ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0 $NPOW0
       $OP0)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
       ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
       ((MSETQ) $TERM00 $TERM0))
      ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $NEWTERM00 0.)
        ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0)) ((MSETQ) $NPOW0 1.)
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MSETQ) $OP0 (($INPART) $FAC0 0.))
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MCOND) ((MGREATERP) $NPOW0 2.)
            (($ERROR)
             "la() has one index and it cannot occour with a power bigger than 2! term="
             $TERM00)
            T
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$l|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MPROGN)
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0
              (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
               $NF0 2.)))
            ((MCOND) ((MEQUAL) $OP0 |$ll|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               ((MEXPT) ((MMINUS) 1.) $LEVEL0)
               ((MFACTORIAL)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
               ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LAK)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 |$laSk|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LALA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)))
             T $FALSE)
            |$end_lambda_other|)
           T $FALSE)
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MPROGN)
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0
              (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
               $NF0 2.)))
            ((MCOND) ((MEQUAL) $OP0 |$ll|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
               ((MFACTORIAL)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
               ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $KLA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 |$Skla|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LALA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)))
             T $FALSE)
            |$end_other_la|)
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA2)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) 2. $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          |$end_pow_op|)
         T
         ((MCOND) $ISOP0
          ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$l|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0) $TERM00
              $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) $LEVEL0)
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LAK)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$laSk|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
               $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LA2)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) 2.
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $KLA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$Skla|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
               $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MPROGN)
             ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
              ((MSETQ) $NEWTERM00 (($SUBSTINPART) |$Dim| $TERM00 $NF0))
              T
              ((MPROGN)
               ((MSETQ) $NEWTERM00 (($SUBSTINPART) 1. $TERM00 $NF0))
               ((MSETQ) $NEWTERM00
                (($SUBSTITUTE) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                 $NEWTERM00))))
             |$end_lambda|)
            T $FALSE)
           |$end_if_op|)
          T $FALSE))
        ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
      ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_LAMBDA $TAKE_DERIVATIVE_WRT_LAMBDA NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR
         %TAKE_DERIVATIVE_WRT_SCALAR_PAIR VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR
    ((LAMBDA) ((MLIST) $NR0 $LEVEL10 $LEVEL20 $TERM0)
     ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
      ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
      ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.)) ((MSETQ) $DER0 0.)
      ((MCOND) ((MGREATERP) $LEVEL10 0.)
       ((MSETQ) $DER00
        (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0| $TERM0))
       T ((MSETQ) $DER00 ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
      ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
      ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
       ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
        ((MDO) $NT0 1. NIL NIL $LDER00 NIL
         ((MPROGN)
          ((MCOND) |$dbg_wrt_pair|
           (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
            "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
           T $FALSE)
          ((MSETQ) $TMP_DER0
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
            (($INPART) $DER00 $NT0)))
          ((MSETQ) $DER0 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
       T
       ((MPROGN)
        ((MCOND) |$dbg_wrt_pair|
         (($PRINT) "    SINGLE term: take der of" $DER00 "wrt lambda("
          $NR0 $LEVEL20 |$newII0| ")")
         T $FALSE)
        ((MSETQ) $DER0
         (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0| $DER00))))
      ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0)) ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
           $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_SCALAR_PAIR
         $TAKE_DERIVATIVE_WRT_SCALAR_PAIR NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_STATE %TAKE_DERIVATIVE_WRT_STATE VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_STATE
    ((LAMBDA) ((MLIST) $NR0 $ONE_STATE_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
      ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $ONE_STATE_IN_MATRIX0))
      ((MSETQ) |$Der0| $TERM0)
      ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
       ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
        ((MCOND)
         ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
         ((MPROGN)
          ((MDO) $N_PQ 1. NIL NIL
           (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
           ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
             ((MPROGN)
              ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
               ((MSETQ) |$tmp_Der0|
                ((MPLUS) |$tmp_Der0|
                 (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                  ((MPLUS) $L0 ((MMINUS) 1.))
                  ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
              ((MSETQ) |$Der0| |$tmp_Der0|))
             T
             ((MSETQ) |$Der0|
              (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
               ((MPLUS) $L0 ((MMINUS) 1.)) ((MPLUS) $C0 ((MMINUS) 1.))
               |$Der0|)))))
          |$end_loop_c0|)
         T $FALSE)))
      ((MRETURN) |$Der0|)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_STATE $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_STATE $TAKE_DERIVATIVE_WRT_STATE NOUN) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV1|
         |%take_derivative_wrt_scalar_stateSV1| VERB) 
(MDEFPROP |$take_derivative_wrt_scalar_stateSV1|
    ((LAMBDA) ((MLIST) $SCALARS_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
      ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
      ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
       ((MCOND)
        ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
        ((MPROGN)
         ((MCOND) |$dbg_scalars|
          (($PRINT) "nr0=" $NR0 "out of"
           (($LENGTH) $SCALARS_IN_MATRIX0))
          T $FALSE)
         ((MSETQ) |$tmp_DER0| 0.)
         ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
          ((MPROGN)
           (($PRINT) "before length(DER0) is" (($LENGTH) |$der0|))
           ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
            ((MSETQ) |$tmp_DER0|
             ((MPLUS) |$tmp_DER0|
              (($TAKE_DERIVATIVE_WRT_STATE) $NR0
               (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
           ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
          T
          ((MPROGN)
           ((MCOND) |$dbg_scalars|
            (($PRINT) "SINGLE term " |$der0| "derivative wrt r=" $NR0
             "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0) "with nr=" $NR0)
            T $FALSE)
           ((MSETQ) |$der0|
            (($TAKE_DERIVATIVE_WRT_STATE) $NR0
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
           |$end_single|)))
        T $FALSE))
      ((MRETURN) |$der0|)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_scalar_stateSV1|) $SCALARS_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_scalar_stateSV1|
         |$take_derivative_wrt_scalar_stateSV1| NOUN) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV2|
         |%take_derivative_wrt_scalar_stateSV2| VERB) 
(MDEFPROP |$take_derivative_wrt_scalar_stateSV2|
    ((LAMBDA) ((MLIST) $SCALARS_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
      ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
       ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
        (($PRINT) "in take_derivative_wrt_scalar_stateSV2 acting on"
         $LT0 "terms")
        ((MDO) $NT0 1. NIL NIL $LT0 NIL
         ((MPROGN)
          ((MCOND) |$dbg_wrt_states|
           (($PRINT) "in take_derivative_wrt_scalar_stateSV2 EXAM term"
            $NT0 "out of" $LT0 "now there are"
            ((MCOND) ((MNOT) (($NUMBERP) |$der0|)) (($LENGTH) |$der0|)
             T 0.)
            "terms")
           T
           ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
            (($PRINT)
             "in take_derivative_wrt_scalar_stateSV2 EXAM term" $NT0
             "(step 100) out of" $LT0)
            T $FALSE))
          ((MSETQ) |$NIused| 0.)
          ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
          ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
           ((MCOND)
            ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
            ((MPROGN)
             ((MSETQ) |$tmp_DER0|
              (($TAKE_DERIVATIVE_WRT_STATE) $NR0
               (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
             |$end_nr_loop|)
            T $FALSE))
          ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
          |$end_t0_loop|)))
       T
       ((MPROGN) ((MSETQ) |$der0| $TERM0)
        ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
         ((MCOND)
          ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
          ((MPROGN)
           ((MCOND) |$dbg_wrt_states|
            (($PRINT)
             "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
             |$der0| "derivative wrt r=" $NR0 "and"
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
            T $FALSE)
           ((MSETQ) |$der0|
            (($TAKE_DERIVATIVE_WRT_STATE) $NR0
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
           |$end_single|)
          T $FALSE))))
      ((MRETURN) |$der0|)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV2| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_scalar_stateSV2|) $SCALARS_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_scalar_stateSV2|
         |$take_derivative_wrt_scalar_stateSV2| NOUN) 
(DEFPROP $CONTRACT_PAIRS_IN_ONE_TERM %CONTRACT_PAIRS_IN_ONE_TERM VERB) 
(MDEFPROP $CONTRACT_PAIRS_IN_ONE_TERM
    ((LAMBDA) ((MLIST) $UTERM0)
     ((MPROG)
      ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0 $NPOW0
       $OP0 $IND0 $NFAC0 $NR0 $NS0)
      ((MSETQ) $UTERM00 $UTERM0)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
       ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
       ((MRETURN) $UTERM0) T $FALSE)
      ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
      ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_contract| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
            ((MNOT) ((MEQUAL) $NPOW0 2.)))
           (($ERROR) "the power must be 2!! wrong term=" $UTERM0) T
           $FALSE)
          ((MCOND) ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
           ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MCOND) ((MEQUAL) $OP0 $LA)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE)
          ((MCOND) ((MEQUAL) $OP0 |$Sk|)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE)
          ((MCOND) ((MEQUAL) $OP0 $K)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE))
         T
         ((MCOND)
          ((MAND) $ISOP0
           (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
          ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
           ((MCOND)
            ((MNOT)
             (($IS) ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
            ((MPROGN)
             ((MSETQ) $OTHERFAC0 (($ASSOC) $IND0 $LIST_INDEX_FACS0))
             ((MSETQ) $NR0 (($INPART) $FAC0 1.))
             ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
             ((MCOND) ((MLEQP) $NR0 $NS0)
              ((MSETQ) $CTERM0
               ((MTIMES) $CTERM0
                ((MQAPPLY)
                 (($CONCAT) (($INPART) $FAC0 0.)
                  (($INPART) $OTHERFAC0 0.))
                 $NR0 (($INPART) $FAC0 2.) $NS0
                 (($INPART) $OTHERFAC0 2.))))
              T
              ((MSETQ) $CTERM0
               ((MTIMES) $CTERM0
                ((MQAPPLY)
                 (($CONCAT) (($INPART) $OTHERFAC0 0.)
                  (($INPART) $FAC0 0.))
                 $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                 (($INPART) $FAC0 2.)))))
             ((MSETQ) $LIST_INDEX_FACS0
              (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0) $LIST_INDEX_FACS0)))
            T
            ((MSETQ) $LIST_INDEX_FACS0
             (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
          T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
        |$end_fac_loop|))
      ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
       ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
       ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
      ((MRETURN) $CTERM0)))
    MEXPR) 
(DEFPROP $CONTRACT_PAIRS_IN_ONE_TERM $ANY FUNCTION-MODE) 
(ADD2LNC '(($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0) $FUNCTIONS) 
(DEFPROP %CONTRACT_PAIRS_IN_ONE_TERM $CONTRACT_PAIRS_IN_ONE_TERM NOUN) 
(DEFPROP $CONTRACT_PAIRS %CONTRACT_PAIRS VERB) 
(MDEFPROP $CONTRACT_PAIRS
    ((LAMBDA) ((MLIST) |$utermS0|)
     ((MPROG) ((MLIST) $SUM0)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
       ((MPROGN) ((MSETQ) $SUM0 0.)
        ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
         ((MSETQ) $SUM0
          ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
       T ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
      ((MRETURN) $SUM0)))
    MEXPR) 
(DEFPROP $CONTRACT_PAIRS $ANY FUNCTION-MODE) 
(ADD2LNC '(($CONTRACT_PAIRS) |$utermS0|) $FUNCTIONS) 
(DEFPROP %CONTRACT_PAIRS $CONTRACT_PAIRS NOUN) 
(DEFPROP $TRUE_XX %TRUE_XX VERB) 
(MDEFPROP $TRUE_XX
    ((LAMBDA) ((MLIST) $R $S)
     ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))
    MEXPR) 
(DEFPROP $TRUE_XX $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_XX) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_XX $TRUE_XX NOUN) 
(DEFPROP |$otherN| |%otherN| VERB) 
(MDEFPROP |$otherN|
    ((LAMBDA) ((MLIST) $M $N)
     ((MCOND)
      ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
       ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
      3. T
      ((MCOND)
       ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
        ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
       2. T
       ((MCOND)
        ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
         ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
        1. T $FALSE))))
    MEXPR) 
(DEFPROP |$otherN| $BOOLEAN FUNCTION-MODE) 
(ADD2LNC '((|$otherN|) $M $N) $FUNCTIONS) 
(DEFPROP |%otherN| |$otherN| NOUN) 
(DEFPROP $COMPUTE_PP3 %COMPUTE_PP3 VERB) 
(MDEFPROP $COMPUTE_PP3
    ((LAMBDA) ((MLIST) ((MLIST) |$n|))
     ((MPROG)
      ((MDO) $M 1. NIL NIL |$nn| NIL
       ((MDO) $N 1. NIL NIL |$nn| NIL
        ((MCOND) ((MEQUAL) $M $N)
         ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
          ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))) $AP))
         T
         ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
          ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
           ((MPLUS)
            ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
            ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
            ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))
    MEXPR) 
(DEFPROP $COMPUTE_PP3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_PP3) ((MLIST) |$n|)) $FUNCTIONS) 
(MDEFPROP $COMPUTE_PP3 T MLEXPRP) 
(DEFPROP %COMPUTE_PP3 $COMPUTE_PP3 NOUN) 
(DEFPROP $PP3ONSHELL %PP3ONSHELL VERB) 
(MDEFPROP $PP3ONSHELL
    ((LAMBDA) ((MLIST) $M $N) (($NUM_PP3 ARRAY) $M $N)) MEXPR) 
(DEFPROP $PP3ONSHELL $ANY FUNCTION-MODE) 
(ADD2LNC '(($PP3ONSHELL) $M $N) $FUNCTIONS) 
(DEFPROP %PP3ONSHELL $PP3ONSHELL NOUN) 
(DEFPROP $TRUE_GF_XX3 %TRUE_GF_XX3 VERB) 
(MDEFPROP $TRUE_GF_XX3
    ((LAMBDA) ((MLIST) $R $S) (($NUM_XX3 ARRAY) $R $S)) MEXPR) 
(DEFPROP $TRUE_GF_XX3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_GF_XX3) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_GF_XX3 $TRUE_GF_XX3 NOUN) 
(DEFPROP $GF_XX3 %GF_XX3 VERB) 
(MDEFPROP $GF_XX3
    ((LAMBDA) ((MLIST) $M $N)
     ((MCOND) ((MEQUAL) $M 1.) |$x1| T
      ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
       ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
        |$x3|))))
    MEXPR) 
(DEFPROP $GF_XX3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($GF_XX3) $M $N) $FUNCTIONS) 
(DEFPROP %GF_XX3 $GF_XX3 NOUN) 
(DSKSETQ $COMPUTE_PP4 '$COMPUTE_PP4) 
(DEFPROP $COMPUTE_PP4 %COMPUTE_PP4 VERB) 
(MDEFPROP $COMPUTE_PP4
    ((LAMBDA) ((MLIST) ((MLIST) |$n|))
     ((MPROG)
      ((MDO) $M 1. NIL NIL |$nn| NIL
       ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
        ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))) $AP)))
      ((MSETQ) |$Mu|
       ((MPLUS)
        ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
        ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Ms|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Mt|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
       (($RATSIMP)
        ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
         ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
          ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
      ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Ms|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Mt|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
       (($RATSIMP)
        ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
         ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.) ((MMINUS) 2.)
          ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))
    MEXPR) 
(DEFPROP $COMPUTE_PP4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_PP4) ((MLIST) |$n|)) $FUNCTIONS) 
(MDEFPROP $COMPUTE_PP4 T MLEXPRP) 
(DEFPROP %COMPUTE_PP4 $COMPUTE_PP4 NOUN) 
(DEFPROP $PP4ONSHELL %PP4ONSHELL VERB) 
(MDEFPROP $PP4ONSHELL
    ((LAMBDA) ((MLIST) $M $N) (($NUM_PP4 ARRAY) $M $N)) MEXPR) 
(DEFPROP $PP4ONSHELL $ANY FUNCTION-MODE) 
(ADD2LNC '(($PP4ONSHELL) $M $N) $FUNCTIONS) 
(DEFPROP %PP4ONSHELL $PP4ONSHELL NOUN) 
(DEFPROP $COMPUTE_XX4 %COMPUTE_XX4 VERB) 
(MDEFPROP $COMPUTE_XX4
    ((LAMBDA) ((MLIST))
     ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
      (($REMARRAY) $NUM_XX4)
      ((MSETQ) $GF_X_RULES
       ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
      ((MSETQ) $EQ_XX40
       ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
        ((MEQUAL) |$om|
         ((MQUOTIENT)
          ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
           (($XX) 1. 3.))
          (($XX) 2. 4.)))))
      ((MSETQ) $EQ_XX40
       ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
        ((MEQUAL)
         ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.) (($XX) 2. 4.))
         ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
      ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
      ((MSETQ) $SO_X13
       (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
      ((MSETQ) $XX4_LIST
       (($MAKELIST)
        (($MAKELIST)
         ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S)) $S
         ((MPLUS) $R 1.) |$nn|)
        $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
      ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
      ((MSETQ) $XX4_LIST
       (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
      ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
      ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
       (($MAP) ":" ((MLIST) (($LHS) $GFXX0)) ((MLIST) (($RHS) $GFXX0))))
      ((MSETQ) |$dx3_dOM| (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
      ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES)) |$xx4_done|))
    MEXPR) 
(DEFPROP $COMPUTE_XX4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_XX4)) $FUNCTIONS) 
(DEFPROP %COMPUTE_XX4 $COMPUTE_XX4 NOUN) 
(DEFPROP $TRUE_GF_XX4 %TRUE_GF_XX4 VERB) 
(MDEFPROP $TRUE_GF_XX4
    ((LAMBDA) ((MLIST) $R $S) (($NUM_XX4 ARRAY) $R $S)) MEXPR) 
(DEFPROP $TRUE_GF_XX4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_GF_XX4) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_GF_XX4 $TRUE_GF_XX4 NOUN) 
(DEFPROP |$check_cyc_A_234| |%check_cyc_A_234| VERB) 
(MDEFPROP |$check_cyc_A_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
        ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
        ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
        ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
        ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
        ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
        ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
        ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
        ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
        ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
        ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
        ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_cyc_A_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_cyc_A_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_cyc_A_234| |$check_cyc_A_234| NOUN) 
(DEFPROP |$cyc_A_234| |%cyc_A_234| VERB) 
(MDEFPROP |$cyc_A_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
        ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
        ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$cyc_A_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$cyc_A_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%cyc_A_234| |$cyc_A_234| NOUN) 
(DEFPROP |$check_cyc_gfA_234| |%check_cyc_gfA_234| VERB) 
(MDEFPROP |$check_cyc_gfA_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
        ((MEQUAL) |$om| ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_cyc_gfA_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_cyc_gfA_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_cyc_gfA_234| |$check_cyc_gfA_234| NOUN) 
(DEFPROP |$cyc_gfA_234| |%cyc_gfA_234| VERB) 
(MDEFPROP |$cyc_gfA_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST)
        ((MEQUAL) |$om| ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
       $AMP00)))
    MEXPR) 
(DEFPROP |$cyc_gfA_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$cyc_gfA_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%cyc_gfA_234| |$cyc_gfA_234| NOUN) 
(DEFPROP |$check_swap_A_23| |%check_swap_A_23| VERB) 
(MDEFPROP |$check_swap_A_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
        ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_swap_A_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_swap_A_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_swap_A_23| |$check_swap_A_23| NOUN) 
(DEFPROP |$swap_A_23| |%swap_A_23| VERB) 
(MDEFPROP |$swap_A_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
        ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$swap_A_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$swap_A_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%swap_A_23| |$swap_A_23| NOUN) 
(DEFPROP |$swap_gfA_23| |%swap_gfA_23| VERB) 
(MDEFPROP |$swap_gfA_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE) ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$swap_gfA_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$swap_gfA_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%swap_gfA_23| |$swap_gfA_23| NOUN) 
(DEFPROP $TEST_MEASURE %TEST_MEASURE VERB) 
(MDEFPROP $TEST_MEASURE
    ((LAMBDA) ((MLIST) |$l1| |$l2| |$l3| |$l4|)
     ((MPROG) ((MSETQ) |$nn| 4.)
      (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
      ((MSETQ) $GH_00
       ((MQUOTIENT) 1.
        ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
      ((MSETQ) |$tttt_00|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
           ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
           ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
      ((MSETQ) |$tttt_00|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
      ((MSETQ) $GH_0P
       (($FACTOR)
        (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) (($XX) 1. 2.)
          ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.)) (($XX) 1. 3.)
           (($XX) 2. 4.))))))
      ((MSETQ) |$TTTT_0p|
       (($FACTOR)
        (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) (($XX) 1. 2.)
          ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.)) (($XX) 1. 3.)
           (($XX) 2. 4.))))))
      ((MSETQ) |$TTTT_pp|
       (($FACTOR)
        (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.))))
      ((MSETQ) |$gh_TTT0|
       (($FACTOR)
        (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
         ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTT|
       (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))
    MEXPR) 
(DEFPROP $TEST_MEASURE $ANY FUNCTION-MODE) 
(ADD2LNC '(($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|) $FUNCTIONS) 
(DEFPROP %TEST_MEASURE $TEST_MEASURE NOUN) 
(DEFPROP $ORDERXX %ORDERXX VERB) 
(MDEFPROP $ORDERXX
    ((LAMBDA) ((MLIST) $R $S)
     ((MCOND) ((MEQUAL) $R $S) 0. T
      ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
       ((MMINUS) (($XX) $S $R)))))
    MEXPR) 
(DEFPROP $ORDERXX $ANY FUNCTION-MODE) 
(ADD2LNC '(($ORDERXX) $R $S) $FUNCTIONS) 
(DEFPROP %ORDERXX $ORDERXX NOUN) 
(DEFPROP $ORDERPP %ORDERPP VERB) 
(MDEFPROP $ORDERPP
    ((LAMBDA) ((MLIST) $R $S)
     ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))
    MEXPR) 
(DEFPROP $ORDERPP $ANY FUNCTION-MODE) 
(ADD2LNC '(($ORDERPP) $R $S) $FUNCTIONS) 
(DEFPROP %ORDERPP $ORDERPP NOUN) 
(DEFPROP $TRUE_KK %TRUE_KK VERB) 
(MDEFPROP $TRUE_KK
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))
    MEXPR) 
(DEFPROP $TRUE_KK $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_KK) $R $M $S $N) $FUNCTIONS) 
(DEFPROP %TRUE_KK $TRUE_KK NOUN) 
(DEFPROP |$true_Skk| |%true_Skk| VERB) 
(MDEFPROP |$true_Skk|
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
      (($SUM)
       ((MTIMES) (($ORDERPP) $T $S) ((MEXPT) (($ORDERXX) $R $T) $M)) $T
       1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_Skk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_Skk|) $R $M $S $N) $FUNCTIONS) 
(DEFPROP |%true_Skk| |$true_Skk| NOUN) 
(DEFPROP |$true_kSk| |%true_kSk| VERB) 
(MDEFPROP |$true_kSk|
    ((LAMBDA) ((MLIST) $S $N $R $M)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
      (($SUM)
       ((MTIMES) (($ORDERPP) $T $S) ((MEXPT) (($ORDERXX) $R $T) $M)) $T
       1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_kSk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_kSk|) $S $N $R $M) $FUNCTIONS) 
(DEFPROP |%true_kSk| |$true_kSk| NOUN) 
(DEFPROP |$true_SkSk| |%true_SkSk| VERB) 
(MDEFPROP |$true_SkSk|
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
      (($SUM)
       (($SUM)
        ((MTIMES) (($ORDERPP) $T $U) ((MEXPT) (($ORDERXX) $R $T) $M)
         ((MEXPT) (($ORDERXX) $S $U) $N))
        $T 1. |$nn|)
       $U 1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_SkSk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_SkSk|) $R $M $S $N) $FUNCTIONS) 
(DEFPROP |%true_SkSk| |$true_SkSk| NOUN) 
(DEFPROP $FROM_STATE_TO_ADDEND_LIST %FROM_STATE_TO_ADDEND_LIST VERB) 
(MDEFPROP $FROM_STATE_TO_ADDEND_LIST
    ((LAMBDA) ((MLIST) $STATE0)
     ((MPROG)
      ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T $FALSE)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
       ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
      ((MSETQ) $LIST0
       (($MAKELIST) (($INPART) $STATE0 $T) $T 1. (($LENGTH) $STATE0)))
      ((MRETURN) $LIST0)))
    MEXPR) 
(DEFPROP $FROM_STATE_TO_ADDEND_LIST $ANY FUNCTION-MODE) 
(ADD2LNC '(($FROM_STATE_TO_ADDEND_LIST) $STATE0) $FUNCTIONS) 
(DEFPROP %FROM_STATE_TO_ADDEND_LIST $FROM_STATE_TO_ADDEND_LIST NOUN) 
(DEFPROP $EXTRACT_AND_NORMALIZE_COEFFS %EXTRACT_AND_NORMALIZE_COEFFS
         VERB) 
(MDEFPROP $EXTRACT_AND_NORMALIZE_COEFFS
    ((LAMBDA) ((MLIST) $LIST_OF_LISTS_OF_SUBSTATES0)
     ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
      ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
       ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
        ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
         ((MPROGN) ((MSETQ) $S00 $S0)
          ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
           ((MPROGN) ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
            ((MCOND) ((MGREATERP) $POW0 0.)
             ((MSETQ) $S00
              ((MTIMES)
               ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
               ((MEXPT)
                ((MQUOTIENT) 1.
                 ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                $POW0)))
             T $FALSE)
            ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
            ((MCOND) ((MGREATERP) $POW0 0.)
             ((MSETQ) $S00
              ((MTIMES)
               ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
               ((MEXPT)
                ((MQUOTIENT) 1.
                 ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                $POW0)))
             T $FALSE)))
          ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
           ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
            ((MPROGN) ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
             ((MCOND) ((MGREATERP) $POW0 0.)
              ((MSETQ) $S00
               ((MTIMES)
                ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                ((MEXPT)
                 ((MQUOTIENT)
                  ((MQUOTIENT) ((MMINUS) 1.)
                   ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                  ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                 $POW0)))
              T $FALSE))))
          ((MCOND)
           ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
            ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
           (($ERROR)
            "extract_and_normalize_coeffs cannot compute normalized coeff from"
            $S0 "left over is" $S00)
           T $FALSE)
          ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
        ((MSETQ) $COEFFS_LIST0 (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
      ((MRETURN) $COEFFS_LIST0)))
    MEXPR) 
(DEFPROP $EXTRACT_AND_NORMALIZE_COEFFS $ANY FUNCTION-MODE) 
(ADD2LNC '(($EXTRACT_AND_NORMALIZE_COEFFS)
           $LIST_OF_LISTS_OF_SUBSTATES0)
         $FUNCTIONS) 
(DEFPROP %EXTRACT_AND_NORMALIZE_COEFFS $EXTRACT_AND_NORMALIZE_COEFFS
         NOUN) 
(DEFPROP |$amplitudeN4V1| |%amplitudeN4V1| VERB) 
(MDEFPROP |$amplitudeN4V1|
    ((LAMBDA) ((MLIST) $STATES_LIST0)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) |$Partials0|
            (($ENDCONS)
             ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4) $LIST_OF_SUBSTATES0
              $PARTIAL_AMP0)
             |$Partials0|))
           ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$amplitudeN4V1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$amplitudeN4V1|) $STATES_LIST0) $FUNCTIONS) 
(DEFPROP |%amplitudeN4V1| |$amplitudeN4V1| NOUN) 
(DEFPROP |$amplitudeN4V1_list| |%amplitudeN4V1_list| VERB) 
(MDEFPROP |$amplitudeN4V1_list|
    ((LAMBDA) ((MLIST) $STATES_LIST0 $CHECKPOINT_SAVE_FILENAME)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MPROGN)
        ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
         ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
          ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
           ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
            (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
             $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
             (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
             (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
             "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
            ((MSETQ) $LIST_OF_SUBSTATES0
             ((MLIST)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
            (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
            ((MSETQ) $SL0
             (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
              $LIST_OF_SUBSTATES0))
            ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
            ((MSETQ) $NAS_LIST0
             (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
            ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
            ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
            ((MSETQ) $ULPS0
             ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
            ((MSETQ) $ULPS_LIST0
             (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
            ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
            ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
            ((MSETQ) $EI0
             (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
            ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
            ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
            (($PRINT)
             "Computed the expression on which we must act with derivatives in"
             ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
            ((MSETQ) $PARTIAL_AMP0
             ((MTIMES)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
               $NA1)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
               $NA2)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
               $NA3)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
               $NA4)
              ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
            ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
            (($PRINT)
             "Taken the derivatives and computed the partial amplitude in"
             ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
              |$Partials0|))
            |$end_3_loops|))))
        (($SAVE)
         (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_" (($STRING) $NA1)
          ".lisp")
         $NA1 $STATES_LIST0 |$Partials0|)
        |$end_na1_loop|))
      ((MRETURN) |$Partials0|)))
    MEXPR) 
(DEFPROP |$amplitudeN4V1_list| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$amplitudeN4V1_list|) $STATES_LIST0
           $CHECKPOINT_SAVE_FILENAME)
         $FUNCTIONS) 
(DEFPROP |%amplitudeN4V1_list| |$amplitudeN4V1_list| NOUN) 
(DEFPROP |$gf_amplitudeN4V1| |%gf_amplitudeN4V1| VERB) 
(MDEFPROP |$gf_amplitudeN4V1|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0
            (($RATSIMP)
             (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)
              ((MEQUAL) $XX $TRUE_GF_XX4))))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V1| |$gf_amplitudeN4V1| NOUN) 
(DEFPROP |$gf_amplitudeN4V2| |%gf_amplitudeN4V2| VERB) 
(MDEFPROP |$gf_amplitudeN4V2|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| |$Mt|))
           ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp the amplitude"
            ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
           ((MSETQ) $MAXNSNT0
            ((MPLUS)
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              (($SUM)
               (($SUM) ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                2. (($LENGTH) (($SL0 ARRAY) $NR0)))
               $NR0 1. |$nn0|))))
           ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
            ((MPROGN)
             ((MSETQ) |$Ms_proj_amp0|
              (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| $NS0))
             ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
              ((MDO) $NT0 0. NIL NIL
               ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
               ((MPROGN)
                (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                 "terms")
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATSIMP)
                  (($EV) |$Mt_Ms_proj_amp0|
                   ((MEQUAL) $XX $TRUE_GF_XX4))))
                ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                 ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                  ((MTIMES) |$Mt_Ms_proj_amp0| ((MEXPT) |$Ms| $NS0)
                   ((MEXPT) |$Mt| $NT0))))))
              T $FALSE)))
           ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude fully gauge fixed in"
            ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp-ed the amplitude in"
            ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6)) "s")
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V2| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V2| |$gf_amplitudeN4V2| NOUN) 
(DEFPROP |$gf_amplitudeN4V2_1| |%gf_amplitudeN4V2_1| VERB) 
(MDEFPROP |$gf_amplitudeN4V2_1|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| |$Mt|))
           ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratexpand the amplitude"
            ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
            "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
            "terms")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
           ((MSETQ) $MAXNSNT0
            ((MPLUS)
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              (($SUM)
               (($SUM) ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                2. (($LENGTH) (($SL0 ARRAY) $NR0)))
               $NR0 1. |$nn0|))))
           ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
            ((MPROGN)
             ((MSETQ) |$Ms_proj_amp0|
              (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| $NS0))
             ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
              ((MDO) $NT0 0. NIL NIL
               ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
               ((MPROGN)
                (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                 "terms")
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATSIMP)
                  (($EV) |$Mt_Ms_proj_amp0|
                   ((MEQUAL) $XX $TRUE_GF_XX4))))
                ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                 ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                  ((MTIMES) |$Mt_Ms_proj_amp0| ((MEXPT) |$Ms| $NS0)
                   ((MEXPT) |$Mt| $NT0))))))
              T $FALSE)))
           ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude fully gauge fixed in"
            ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp-ed the amplitude in"
            ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6)) "s")
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V2_1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V2_1| |$gf_amplitudeN4V2_1| NOUN) 
(DEFPROP |$SetStates| |%SetStates| VERB) 
(MDEFPROP |$SetStates|
    ((LAMBDA) ((MLIST) |$dd0|)
     ((MPROG) ((MSETQ) |$Lev0| 2.)
      ((MSETQ) |$Null2|
       (($EV)
        ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
         ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
         ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
         ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Lev0| 3.)
      ((MSETQ) |$Null3|
       (($EV)
        ((MPLUS)
         ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.) |$dd|)
         ((MMINUS)
          ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.) |$dd|))
         ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
         ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 1.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
         ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 2. 0.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 3.))
         ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$dd| |$dd0|)))
      ((MSETQ) |$Lev0| 4.)
      ((MSETQ) |$S4z|
       ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
        ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 5742. (($P) 2. 2.))
        ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
      ((MSETQ) |$S4m|
       ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
        ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 2268. (($P) 2. 2.))
        ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
        ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$S4r1|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
          (($P) 3. 1.) |$d|)
         ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.) |$d|)
         ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
          (($P) 3. 1.))
         ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 0.) 4.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$S4r2|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.) ((MEXPT) |$d| 2.))
         ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.) ((MEXPT) |$d| 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.) |$d|)
         ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.) |$d|)
         ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 4. 0.))
         ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
         ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
         ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.))
         ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
         ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 2. 1.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 2. 1.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$S4r3|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.) ((MEXPT) |$d| 2.))
         ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.) ((MEXPT) |$d| 2.))
         ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.) |$d|)
         ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 3. 1.))
         ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
         ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.))
         ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4r1|
       (($EV)
        ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
         ((MTIMES) 624. (($P) 3. 1.))
         ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 936. (($P) 2. 2.))
         ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
         ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES)
          ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
           ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
      ((MSETQ) |$Null4r2|
       ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
        ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 4050. (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$Null4g|
       (($EV)
        ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|) 2.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|) 8.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|) 6.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|) 72.)
         ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
         ((MTIMES) 6. (($P) 3. 1.))
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
         ((MTIMES) 3. (($P) 2. 2.))
         ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
         ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
         ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
         ((MQUOTIENT)
          ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)) 6.)
         ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.)) 72.))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4cr|
       ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
        ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$S6m|
       ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
        ((MTIMES) 28320. (($P) 5. 1.))
        ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 82400. (($P) 3. 3.))
        ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
      ((MSETQ) |$S6z|
       ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
        ((MTIMES) 1177320. (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
        ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) 929500. (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
        ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.))
        ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
      ((MSETQ) |$Null6r16|
       ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
        ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
        ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 3074625000. (($P) 3. 3.))
        ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.))
        ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
        ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
      ((MSETQ) |$Null6g|
       (($EV)
        ((MPLUS) ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
         ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
         ((MQUOTIENT) ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
         ((MQUOTIENT)
          ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|)) 4.)
         ((MQUOTIENT) ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|)
          168.)
         ((MQUOTIENT)
          ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.) |$d|)
          280.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
         ((MQUOTIENT) ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
         ((MQUOTIENT)
          ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|)) 3.)
         ((MQUOTIENT)
          ((MMINUS)
           ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
          3.)
         ((MQUOTIENT) ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|)
          378.)
         ((MQUOTIENT)
          ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.) |$d|)
          1260.)
         ((MQUOTIENT)
          ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.) |$d|)
          945.)
         ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|) 4.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|) 4.)
         ((MQUOTIENT) ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|)
          2520.)
         ((MQUOTIENT)
          ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 2. 0.) 2.) |$d|)
          140.)
         ((MQUOTIENT)
          ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.) |$d|)
          252.)
         ((MQUOTIENT) ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|)
          7560.)
         ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.))) 18.)
         ((MTIMES) 110. (($P) 5. 1.))
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
         ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.)) 7.)
         ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.)) 12.)
         ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
         ((MQUOTIENT)
          ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)) 70.)
         ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
         ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.)) 7.)
         ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
         ((MQUOTIENT)
          ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)) 7.)
         ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.)) 54.)
         ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.)) 6.)
         ((MQUOTIENT)
          ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
          1260.)
         ((MQUOTIENT)
          ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)) 3.)
         ((MQUOTIENT)
          ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.))
          3780.)
         ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)) 14.)
         ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
         ((MQUOTIENT)
          ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)) 28.)
         ((MQUOTIENT)
          ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.)) 420.)
         ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.)) 45.)
         ((MQUOTIENT)
          ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 2. 0.) 2.))
          280.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.))
          2.)
         ((MQUOTIENT)
          ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
           (($P) 2. 0.))
          140.)
         ((MQUOTIENT)
          ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)) 630.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 1. 1.) 2.))
          2.)
         ((MQUOTIENT)
          ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.)) 420.)
         ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
          37800.))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Lev0| 8.)
      ((MSETQ) |$S8m1|
       ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
        ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
        ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) 8289945720. (($P) 6. 2.))
        ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
        ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 5. 0.))
        ((MTIMES) 8399122200. (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 1.))
        ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 1.))
        ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 4515839300.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 300059350. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
        ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2066129100.) ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 47098800. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
      ((MSETQ) |$S8m2|
       ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
        ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
        ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) 51399096. (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
        ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
        ((MTIMES) 46431000. (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 1.))
        ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 1903750. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
      ((MSETQ) |$S8z1|
       ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
        ((MTIMES) 419373360. (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 6188984592. (($P) 5. 3.))
        ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 20048000. (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 8144150. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 2.))
        ((MTIMES) 23738400. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
      ((MSETQ) |$S8z2|
       ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
        ((MTIMES) 359941680. (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 5264441616. (($P) 5. 3.))
        ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 17416000. (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6809950. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 2.))
        ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 2. 2.))
        ((MTIMES) 20437200. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.))))
      ((MSETQ) |$S10z1|
       ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
        ((MTIMES) 94471732800. (($P) 9. 1.))
        ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
        ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 8. 0.))
        ((MTIMES) 1017474393600. (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1805580000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
        ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.) (($P) 6. 0.))
        ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 6. 0.))
        ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) 607282147584. (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 20082748000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 3.))
        ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 36082698000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 23408646912.) ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 5. 0.))
        ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 3.))
        ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 2.))
        ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
        ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 28894320000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 771289485750.) ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
        ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.) (($P) 4. 1.))
        ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
        ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 11311477275. (($P) 1. 1.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 4. 0.))
        ((MTIMES) 612360000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 3.))
        ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
        ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 575909838000.) ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 2.))
        ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 816480000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 2.))
        ((MTIMES) 27552406000. (($P) 2. 0.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 34574400000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 11854080000.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 3. 1.))
        ((MTIMES) 493920000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 40166544600. (($P) 2. 2.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
        ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.) (($P) 2. 2.))))
      ((MSETQ) |$S10z2|
       ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
        ((MTIMES) 65112321600. (($P) 9. 1.))
        ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
        ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 8. 0.))
        ((MTIMES) 690708211200. (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
        ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 2261880000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.) (($P) 6. 0.))
        ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 6. 0.))
        ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) 376838832384. (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
        ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 2.))
        ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 2.))
        ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 11114538000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 24356973312.) ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 5. 0.))
        ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 6161648325.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 14804370000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1210524000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 6667920000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 359389840950.) ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
        ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.) (($P) 4. 1.))
        ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 1210524000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 3.))
        ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 338354074800.) ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 2.))
        ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
        ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 16134720000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) 18276010200. (($P) 2. 2.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 493920000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))))
      ((MSETQ) |$S103z|
       ((MPLUS) ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
        ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
        ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) 36360611332200. (($P) 8. 2.))
        ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 8. 0.))
        ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1631223468000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) 372093476932800. (($P) 6. 4.))
        ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 6. 2.))
        ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
         (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 540966535200.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 6. 0.))
        ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 1170019452000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 2.))
        ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 5. 1.))
        ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 4662858416400.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 66919708800.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 5. 0.))
        ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.) (($P) 5. 0.))
        ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 66919708800.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 805050582525.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 4.))
        ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 9453628800.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 4. 3.))
        ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 4. 2.))
        ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 40416163200.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 237200140800.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 112702665600.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
         (($P) 4. 1.))
        ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 4. 1.))
        ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 161245123200.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 4. 1.))
        ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 232452259200. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 324362765475. (($P) 1. 1.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 811066032000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 7740984220200.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 3.))
        ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 185345126400.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 430303104000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 3. 3.))
        ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 3. 3.))
        ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 437098032000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) 296415302400. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 2.))
        ((MTIMES) 37933056000. (($P) 1. 0.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 270273024000.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 552463430400.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 3. 1.))
        ((MTIMES) 300421900800. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
         ((MEXPT) (($P) 3. 0.) 3.))
        ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 441839664000. (($P) 1. 0.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 0.))
        ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 14224896000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 10668672000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 8001504000.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 99574272000.) ((MEXPT) (($P) 1. 1.) 3.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 3.))
        ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 16003008000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 4.))
        ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 0.) 3.))))
      |$states_defined|))
    MEXPR) 
(DEFPROP |$SetStates| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SetStates|) |$dd0|) $FUNCTIONS) 
(DEFPROP |%SetStates| |$SetStates| NOUN) 
(DEFPROP |$SSSSstep0| |%SSSSstep0| VERB) 
(MDEFPROP |$SSSSstep0|
    ((LAMBDA)
     ((MLIST) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4| |$l4|
      |$dd0|)
     ((MPROG) ((MLIST) |$d|)
      ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
      ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
      ((MSETQ) |$Asss|
       ((|$gf_amplitudeN4V2|) ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
        ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
      ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
      (($PRINT) "Step0: amplitude computation time"
       ((MPLUS) $TI1 ((MMINUS) $TI0)))
      ((MRETURN) |$Asss|)))
    MEXPR) 
(DEFPROP |$SSSSstep0| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
           |$l4| |$dd0|)
         $FUNCTIONS) 
(DEFPROP |%SSSSstep0| |$SSSSstep0| NOUN) 
(DEFPROP |$SSSSstep1| |%SSSSstep1| VERB) 
(MDEFPROP |$SSSSstep1| ((LAMBDA) ((MLIST) |$AmpS40|) |$AmpS40|) MEXPR) 
(DEFPROP |$SSSSstep1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SSSSstep1|) |$AmpS40|) $FUNCTIONS) 
(DEFPROP |%SSSSstep1| |$SSSSstep1| NOUN) 
(DEFPROP |$gf_SSSSV3| |%gf_SSSSV3| VERB) 
(MDEFPROP |$gf_SSSSV3|
    ((LAMBDA)
     ((MLIST) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4| |$l4|
      |$dd0|)
     ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
      (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
      ((MSETQ) |$Assss0|
       ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
        |$l4| |$dd0|))
      ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
      ((MSETQ) |$f_Assss|
       (($RATSIMP)
        (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
      (($PRINT) "simplification computation time"
       ((MPLUS) $TI2 ((MMINUS) $TI1)))
      ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
      (($PRINT) "computation times" $TI0 $TI1 $TI2)
      ((MSETQ) $GH_0
       ((MQUOTIENT) 1.
        ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
      ((MSETQ) |$tttt0|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
      ((MSETQ) |$tttt|
       (($FACTOR)
        (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTTT|
       (($FACTOR)
        (($EV) ((MTIMES) $GH_0 |$tttt0|) ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTTT_dx3|
       (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
      (($PRINT) "factors from ghosts and momenta and measure"
       |$gh_TTTT_dx3|)
      ((MSETQ) $FINAL_AMP_DX
       (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
      ((MRETURN)
       ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
        (($FACTOR) |$dx3_dOM|)))))
    MEXPR) 
(DEFPROP |$gf_SSSSV3| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
           |$l4| |$dd0|)
         $FUNCTIONS) 
(DEFPROP |%gf_SSSSV3| |$gf_SSSSV3| NOUN) 
(DSKSETQ $NUM_XX3 '$NUM_XX3) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_XX3) 
(MREMPROP '$NUM_XX3 'ARRAY) 
(MPUTPROP '$NUM_XX3 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2. NIL NIL (((1. 3.) . |$Xi|))
      (((1. 2.) (MTIMES SIMP)
        ((MEXPT SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$Xi|)) -1.)
        |$Xi|)
       ((2. 3.) . 1.)))) 
(ADD2LNC '$NUM_XX3 $ARRAYS) 
(DSKSETQ |$usedLevels0| '|$usedLevels0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$usedLevels0| 'HASHAR) 
(MPUTPROP '|$usedLevels0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MLIST) 10.) ((MLIST)) ((MLIST)) ((MLIST)) |#####|)) 
(ADD2LNC '|$usedLevels0| $ARRAYS) 
(DSKSETQ |$usedLevelsPowers0| '|$usedLevelsPowers0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$usedLevelsPowers0| 'HASHAR) 
(MPUTPROP '|$usedLevelsPowers0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MLIST) 10. 1.) ((MLIST)) ((MLIST)) ((MLIST)) |#####|)) 
(ADD2LNC '|$usedLevelsPowers0| $ARRAYS) 
(DSKSETQ |$noAlphas0| '|$noAlphas0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$noAlphas0| 'HASHAR) 
(MPUTPROP '|$noAlphas0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA '(|#####| 1. 0. 0. 0. |#####|)) 
(ADD2LNC '|$noAlphas0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$explK0| 'HASHAR) 
(MPUTPROP '|$explK0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MTIMES SIMP) ((|$l| SIMP) 1. 10.) (($L SIMP) 1. 10.))
              0. 0. 0. |#####|)) 
(ADD2LNC '|$explK0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$explD0| 'HASHAR) 
(MPUTPROP '|$explD0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6. 6.) 
(FILLARRAY AAAAA
    '(|#####| |#####| |#####| |#####| |#####| |#####| |#####| |#####|
              0. 0. 0. |#####| |#####| |#####| |#####| 0. 0. |#####|
              |#####| |#####| |#####| |#####| 0. |#####| |#####|
              |#####| |#####| |#####| |#####| |#####| |#####| |#####|
              |#####| |#####| |#####| |#####|)) 
(ADD2LNC '|$explD0| $ARRAYS) 
(DSKSETQ |$s| '|$s|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$s|) 
(MREMPROP '|$s| 'ARRAY) 
(MPUTPROP '|$s| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 4. 1. (((4.) (|$k| SIMP) 4.))
      (((1.) (MPLUS SIMP) ((|$k| SIMP) 1.)
        ((MTIMES SIMP) ((|$d| SIMP) 1. 2.) (($X SIMP) 2.))
        ((MTIMES SIMP) ((|$d| SIMP) 1. 3.) (($X SIMP) 3.))
        ((MTIMES SIMP) ((|$d| SIMP) 1. 4.) (($X SIMP) 4.))))
      (((2.) (MPLUS SIMP) ((|$k| SIMP) 2.)
        ((MTIMES SIMP) ((|$d| SIMP) 2. 3.) (($X SIMP) 3.))
        ((MTIMES SIMP) ((|$d| SIMP) 2. 4.) (($X SIMP) 4.))))
      (((3.) (MPLUS SIMP) ((|$k| SIMP) 3.)
        ((MTIMES SIMP) ((|$d| SIMP) 3. 4.) (($X SIMP) 4.)))))) 
(ADD2LNC '|$s| $ARRAYS) 
(DSKSETQ $NUM_PP4 '$NUM_PP4) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_PP4) 
(MREMPROP '$NUM_PP4 'ARRAY) 
(MPUTPROP '$NUM_PP4 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 10. 2.
      (((2. 2.) (RAT SIMP) 1. 2.) ((4. 4.) (RAT SIMP) 1. 2.)) NIL NIL
      NIL NIL NIL
      (((1. 3.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 8. ((MTIMES SIMP) -2. |$Mt|))))
      (((2. 3.) (MTIMES SIMP) ((RAT SIMP) 1. 2.)
        ((MPLUS SIMP) -4. |$Ms| |$Mt|)))
      (((1. 1.) (RAT SIMP) -9. 2.) ((3. 3.) (RAT SIMP) 1. 2.)) NIL NIL
      NIL NIL
      (((1. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 2.)
        ((MPLUS SIMP) 1. |$Ms| |$Mt|)))
      (((2. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Mt|))))
      (((1. 2.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 8. ((MTIMES SIMP) -2. |$Ms|)))
       ((3. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))))) 
(ADD2LNC '$NUM_PP4 $ARRAYS) 
(DSKSETQ $NUM_XX4 '$NUM_XX4) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_XX4) 
(MREMPROP '$NUM_XX4 'ARRAY) 
(MPUTPROP '$NUM_XX4 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 6. 2. NIL NIL NIL NIL NIL (((1. 4.) (MEXPT SIMP) |$Xi| -1.))
      (((1. 3.) (MTIMES SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|)
        ((MEXPT SIMP)
         ((MPLUS SIMP) ((MTIMES SIMP) -1. |$Xi|)
          ((MEXPT SIMP RATSIMP) |$Xi| 2.))
         -1.))
       ((2. 4.) . 1.))
      (((1. 2.) (MEXPT SIMP) ((MPLUS SIMP) -1. |$Xi|) -1.)
       ((2. 3.) (MTIMES SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|)
        ((MEXPT SIMP)
         ((MPLUS SIMP) -1. |$om|
          ((MTIMES SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$om|))
           |$Xi|))
         -1.))
       ((3. 4.) (MTIMES SIMP) ((MEXPT SIMP) |$om| -1.)
        ((MEXPT SIMP) |$Xi| -1.) ((MPLUS SIMP) -1. |$om| |$Xi|))))) 
(ADD2LNC '$NUM_XX4 $ARRAYS) 
(DSKSETQ $INFLAG 'T) 
(DSKSETQ $K '$K) 
(DEFPROP $K $ANY MODE) 
(ADD2LNC '$K $PROPS) 
(DSKSETQ |$Mt| '|$Mt|) 
(RESTORE-FACTS '((($KIND) |$Mt| $INTEGER))) 
(ADD2LNC '|$Mt| $PROPS) 
(DEFPROP $R $FIXNUM MODE) 
(ADD2LNC '$R $PROPS) 
(DEFPROP $L0 $FIXNUM MODE) 
(ADD2LNC '$L0 $PROPS) 
(DEFPROP $INR_PQ $FIXNUM MODE) 
(ADD2LNC '$INR_PQ $PROPS) 
(DEFPROP $S $FIXNUM MODE) 
(ADD2LNC '$S $PROPS) 
(DEFPROP $NR $ANY MODE) 
(ADD2LNC '$NR $PROPS) 
(DEFPROP $IP $FIXNUM MODE) 
(ADD2LNC '$IP $PROPS) 
(DEFPROP $IQ $FIXNUM MODE) 
(ADD2LNC '$IQ $PROPS) 
(DEFPROP $NF0 $FIXNUM MODE) 
(ADD2LNC '$NF0 $PROPS) 
(DEFPROP $NT0 $FIXNUM MODE) 
(ADD2LNC '$NT0 $PROPS) 
(DEFPROP $C0 $FIXNUM MODE) 
(ADD2LNC '$C0 $PROPS) 
(DEFPROP $N_PQ $FIXNUM MODE) 
(ADD2LNC '$N_PQ $PROPS) 
(DEFPROP $NR0 $FIXNUM MODE) 
(ADD2LNC '$NR0 $PROPS) 
(DEFPROP $M $FIXNUM MODE) 
(ADD2LNC '$M $PROPS) 
(DEFPROP $N $FIXNUM MODE) 
(ADD2LNC '$N $PROPS) 
(DEFPROP $T $ANY MODE) 
(ADD2LNC '$T $PROPS) 
(DEFPROP $N0 $FIXNUM MODE) 
(ADD2LNC '$N0 $PROPS) 
(DEFPROP $M0 $FIXNUM MODE) 
(ADD2LNC '$M0 $PROPS) 
(DEFPROP $S0 $ANY MODE) 
(ADD2LNC '$S0 $PROPS) 
(DEFPROP $NS0 $ANY MODE) 
(ADD2LNC '$NS0 $PROPS) 
(DEFPROP $NA1 $FIXNUM MODE) 
(ADD2LNC '$NA1 $PROPS) 
(DEFPROP $NA2 $FIXNUM MODE) 
(ADD2LNC '$NA2 $PROPS) 
(DEFPROP $NA3 $FIXNUM MODE) 
(ADD2LNC '$NA3 $PROPS) 
(DEFPROP $NA4 $FIXNUM MODE) 
(ADD2LNC '$NA4 $PROPS) 
(DSKSETQ |$Ms| '|$Ms|) 
(RESTORE-FACTS '((($KIND) |$Ms| $INTEGER))) 
(ADD2LNC '|$Ms| $PROPS) 
(SETQ $LINENUM 104.) 
(SETQ *ALPHABET* (NCONC '(#\_ #\%) *ALPHABET*)) 
(DSKSETQ $CONTEXT '$INITIAL) 
(RESTORE-FACTS '((($KIND) |$Mt| $INTEGER) (($KIND) |$Ms| $INTEGER))) 

==> anc/lisp_results/S11zTTT.lisp <==
;;; -*- Mode: LISP; package:maxima; syntax:common-lisp; -*- 
(in-package :maxima)
(DSKSETQ $%O0 '$DONE) 
(ADDLABEL '$%O0) 
(DSKSETQ $%I1 '(($BATCH) "10_exp_reggeon.v3.mat")) 
(ADDLABEL '$%I1) 
(DSKSETQ $%I2
         '(($DEFINE_VARIABLE) |$expand_reggeon_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I2) 
(DSKSETQ $%O2 'NIL) 
(ADDLABEL '$%O2) 
(DSKSETQ $%I3 '(($DEFINE_VARIABLE) |$dbg_all_terms| NIL $BOOLEAN)) 
(ADDLABEL '$%I3) 
(DSKSETQ $%O3 'NIL) 
(ADDLABEL '$%O3) 
(DSKSETQ $%I4 '(($DEFINE_VARIABLE) |$dbg_compute_levels| NIL $BOOLEAN)) 
(ADDLABEL '$%I4) 
(DSKSETQ $%O4 'NIL) 
(ADDLABEL '$%O4) 
(DSKSETQ $%I5 '(($DEFINE_VARIABLE) |$nn| 0. $INTEGER)) 
(ADDLABEL '$%I5) 
(DSKSETQ $%O5 '0.) 
(ADDLABEL '$%O5) 
(DSKSETQ $%I6 '(($KILL) |$nn|)) 
(ADDLABEL '$%I6) 
(DSKSETQ $%O6 '$DONE) 
(ADDLABEL '$%O6) 
(DSKSETQ $%I7
         '((MDEFINE) (($SET_NUMBER_OF_PARTICLE) |$nn0|)
           ((MPROG) ((MSETQ) |$nn| |$nn0|)
            (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.)
             ((MPLUS) |$nn0| 1.))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MSETQ) ((|$s| ARRAY) $R)
              ((MPLUS) ((|$k|) $R)
               (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S
                ((MPLUS) $R 1.) |$nn0|))))))) 
(ADDLABEL '$%I7) 
(DSKSETQ $%O7
         '((MDEFINE SIMP) (($SET_NUMBER_OF_PARTICLE) |$nn0|)
           ((MPROG) ((MSETQ) |$nn| |$nn0|)
            (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.)
             ((MPLUS) |$nn0| 1.))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MSETQ) ((|$s| ARRAY) $R)
              ((MPLUS) ((|$k|) $R)
               (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S
                ((MPLUS) $R 1.) |$nn0|))))))) 
(ADDLABEL '$%O7) 
(DSKSETQ $%I8
         '((MDEFINE) (($NOTZERO) $X)
           ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))) 
(ADDLABEL '$%I8) 
(DSKSETQ $%O8
         '((MDEFINE SIMP) (($NOTZERO) $X)
           ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))) 
(ADDLABEL '$%O8) 
(DSKSETQ $%I9
         '((MDEFINE)
           ((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
              ((MSETQ) $POW0
               ((MTIMES) 2.
                (($SUM)
                 (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0
                  $MAX_USED_LEVEL0)
                 $L0 2. $MAX_USED_LEVEL0)))
              ((MSETQ) $POW0
               ((MPLUS) $POW0
                (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2.
                 $MAX_USED_LEVEL0)))
              ((MCOND) |$dbg_compute_levels|
               (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T
               $FALSE)
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
            ((MRETURN) |$noAlphas0|)))) 
(ADDLABEL '$%I9) 
(DSKSETQ $%O9
         '((MDEFINE SIMP)
           ((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
              ((MSETQ) $POW0
               ((MTIMES) 2.
                (($SUM)
                 (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0
                  $MAX_USED_LEVEL0)
                 $L0 2. $MAX_USED_LEVEL0)))
              ((MSETQ) $POW0
               ((MPLUS) $POW0
                (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2.
                 $MAX_USED_LEVEL0)))
              ((MCOND) |$dbg_compute_levels|
               (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T
               $FALSE)
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
            ((MRETURN) |$noAlphas0|)))) 
(ADDLABEL '$%O9) 
(DSKSETQ $%I10
         '((MDEFINE)
           ((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevels0| ARRAY) $R)
                  (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
                   ((|$usedLevels0| ARRAY) $R)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevels0|)))) 
(ADDLABEL '$%I10) 
(DSKSETQ $%O10
         '((MDEFINE SIMP)
           ((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevels0| ARRAY) $R)
                  (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
                   ((|$usedLevels0| ARRAY) $R)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevels0|)))) 
(ADDLABEL '$%O10) 
(DSKSETQ $%I11
         '((MDEFINE)
           ((|$compute_levels_and_powers_used_no_zmV1|)
            $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
                  (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
                   ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevelsPowers0|)))) 
(ADDLABEL '$%I11) 
(DSKSETQ $%O11
         '((MDEFINE SIMP)
           ((|$compute_levels_and_powers_used_no_zmV1|)
            $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
                  (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
                   ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevelsPowers0|)))) 
(ADDLABEL '$%O11) 
(DSKSETQ $%I12
         '((MDEFINE) ((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
            ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
              ((MSETQ) |$Nlus0|
               (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
              ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
               ((MPROGN)
                ((MSETQ) $NR_PQ
                 ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R)
                  $INR_PQ))
                ((MSETQ) ((|$explK0| ARRAY) $R)
                 ((MPLUS) ((|$explK0| ARRAY) $R)
                  ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
              ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
               ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
              |$end_r_loop|))
            ((MRETURN) |$Ks_rules0|)))) 
(ADDLABEL '$%I12) 
(DSKSETQ $%O12
         '((MDEFINE SIMP) ((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
            ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
              ((MSETQ) |$Nlus0|
               (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
              ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
               ((MPROGN)
                ((MSETQ) $NR_PQ
                 ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R)
                  $INR_PQ))
                ((MSETQ) ((|$explK0| ARRAY) $R)
                 ((MPLUS) ((|$explK0| ARRAY) $R)
                  ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
              ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
               ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
              |$end_r_loop|))
            ((MRETURN) |$Ks_rules0|)))) 
(ADDLABEL '$%O12) 
(DSKSETQ $%I13
         '((MDEFINE) ((|$compute_Ds|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
            ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
             ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
              ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
               ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
                ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL
                 NIL NIL
                 ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL
                  NIL NIL NIL
                  ((MSETQ) ((|$explD0| ARRAY) $R $S)
                   ((MPLUS) ((|$explD0| ARRAY) $R $S)
                    ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
                     ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
                ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
                 (($ENDCONS)
                  ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
                  ((|$Ds_rules0| ARRAY) $R)))
                |$end_s_loop|))
              |$end_r_loop|))
            ((MRETURN) |$Ds_rules0|)))) 
(ADDLABEL '$%I13) 
(DSKSETQ $%O13
         '((MDEFINE SIMP) ((|$compute_Ds|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
            ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
             ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
              ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
               ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
                ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL
                 NIL NIL
                 ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL
                  NIL NIL NIL
                  ((MSETQ) ((|$explD0| ARRAY) $R $S)
                   ((MPLUS) ((|$explD0| ARRAY) $R $S)
                    ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
                     ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
                ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
                 (($ENDCONS)
                  ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
                  ((|$Ds_rules0| ARRAY) $R)))
                |$end_s_loop|))
              |$end_r_loop|))
            ((MRETURN) |$Ds_rules0|)))) 
(ADDLABEL '$%O13) 
(DSKSETQ $%I14
         '((MDEFINE) (($WICK) |$list_Nr0|)
           ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
            ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
            ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
            ((MSETQ) $WICK00
             ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
              ((MFACTORIAL) |$Nr0|)))
            ((MDO) $R 2. NIL NIL |$nn0| NIL
             ((MPROGN) ((MSETQ) $WICK0 0.)
              ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
              ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
                ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
                 ((MSETQ) $WICK0
                  ((MPLUS) $WICK0
                   ((MTIMES)
                    ((MQUOTIENT) 1.
                     ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
                    $CO0
                    ((MEXPT) ((|$s| ARRAY) $R)
                     ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
                 T $FALSE)))
              ((MSETQ) $WICK00 $WICK0)))
            ((MRETURN) $WICK00)))) 
(ADDLABEL '$%I14) 
(DSKSETQ $%O14
         '((MDEFINE SIMP) (($WICK) |$list_Nr0|)
           ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
            ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
            ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
            ((MSETQ) $WICK00
             ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
              ((MFACTORIAL) |$Nr0|)))
            ((MDO) $R 2. NIL NIL |$nn0| NIL
             ((MPROGN) ((MSETQ) $WICK0 0.)
              ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
              ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
                ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
                 ((MSETQ) $WICK0
                  ((MPLUS) $WICK0
                   ((MTIMES)
                    ((MQUOTIENT) 1.
                     ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
                    $CO0
                    ((MEXPT) ((|$s| ARRAY) $R)
                     ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
                 T $FALSE)))
              ((MSETQ) $WICK00 $WICK0)))
            ((MRETURN) $WICK00)))) 
(ADDLABEL '$%O14) 
(DSKSETQ $%I15
         '((MDEFINE)
           (($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
            |$Ds_rules0|)
           ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
            (($PRINT) "in computing 'Z' (do_all_term)")
            ((MSETQ) $EXPL_INT0 $INT0)
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN)
              ((MCOND) |$dbg_all_terms|
               (($PRINT)
                "in computing 'Z' (do_all_term) doing all terms for particle"
                $R)
               T $FALSE)
              ((MSETQ) $EXPL_INT0
               (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
                ((|$Ds_rules0| ARRAY) $R)))
              ((MSETQ) $NLEVELS0
               (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
              ((MCOND) |$dbg_all_terms|
               (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
              ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) " project to"
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  "^"
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.)))
                 T $FALSE)
                ((MSETQ) $EXPL_INT0
                 (($RATCOEF) $EXPL_INT0
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.))))
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
            ((MRETURN) $EXPL_INT0)))) 
(ADDLABEL '$%I15) 
(DSKSETQ $%O15
         '((MDEFINE SIMP)
           (($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
            |$Ds_rules0|)
           ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
            (($PRINT) "in computing 'Z' (do_all_term)")
            ((MSETQ) $EXPL_INT0 $INT0)
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN)
              ((MCOND) |$dbg_all_terms|
               (($PRINT)
                "in computing 'Z' (do_all_term) doing all terms for particle"
                $R)
               T $FALSE)
              ((MSETQ) $EXPL_INT0
               (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
                ((|$Ds_rules0| ARRAY) $R)))
              ((MSETQ) $NLEVELS0
               (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
              ((MCOND) |$dbg_all_terms|
               (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
              ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) " project to"
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  "^"
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.)))
                 T $FALSE)
                ((MSETQ) $EXPL_INT0
                 (($RATCOEF) $EXPL_INT0
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.))))
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
            ((MRETURN) $EXPL_INT0)))) 
(ADDLABEL '$%O15) 
(DSKSETQ $%I16
         '((MDEFINE) (($STATE2MATRIX) $STATE0 |$MaxLevel0|)
           ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
            ((MSETQ) $MAT0
             (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
              ((MPLUS) |$MaxLevel0| 1.)))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
                (($HIPOW) $STATE0 (($P) $IP $IQ)))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                ((MPLUS)
                 (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                 (($HIPOW) $STATE0 (($P) $IP $IQ))))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
            ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
             (($ERROR) "In state2matrix missing some contributions in"
              $STATE0 "since we are left with" $STATE00
              "after analysis")
             T $FALSE)
            ((MRETURN) (($COPYMATRIX) $MAT0))))) 
(ADDLABEL '$%I16) 
(DSKSETQ $%O16
         '((MDEFINE SIMP) (($STATE2MATRIX) $STATE0 |$MaxLevel0|)
           ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
            ((MSETQ) $MAT0
             (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
              ((MPLUS) |$MaxLevel0| 1.)))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
                (($HIPOW) $STATE0 (($P) $IP $IQ)))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                ((MPLUS)
                 (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                 (($HIPOW) $STATE0 (($P) $IP $IQ))))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
            ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
             (($ERROR) "In state2matrix missing some contributions in"
              $STATE0 "since we are left with" $STATE00
              "after analysis")
             T $FALSE)
            ((MRETURN) (($COPYMATRIX) $MAT0))))) 
(ADDLABEL '$%O16) 
(DSKSETQ $%I17 '((MSETQ) |$expand_reggeon_loaded| T)) 
(ADDLABEL '$%I17) 
(DSKSETQ $%O17 'T) 
(ADDLABEL '$%O17) 
(DSKSETQ $%O18
         '"/home/igor/tex/NoChaos/maxima.cov/STTT/10_exp_reggeon.v3.3.mat") 
(ADDLABEL '$%O18) 
(DSKSETQ $%I19
         '((MCOND) ((MNOT) |$expand_reggeon_loaded|)
           (($ERROR) "Cannot batch 10_exp_reggeon") T $FALSE)) 
(ADDLABEL '$%I19) 
(DSKSETQ $%O19 'NIL) 
(ADDLABEL '$%O19) 
(DSKSETQ $%I20 '(($BATCH) "20_der.v2.mat")) 
(ADDLABEL '$%I20) 
(DSKSETQ $%I21
         '(($DEFINE_VARIABLE) |$derivatives_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I21) 
(DSKSETQ $%O21 'NIL) 
(ADDLABEL '$%O21) 
(DSKSETQ $%I22 '(($DEFINE_VARIABLE) |$dbg_wrt_lambda| NIL $BOOLEAN)) 
(ADDLABEL '$%I22) 
(DSKSETQ $%O22 'NIL) 
(ADDLABEL '$%O22) 
(DSKSETQ $%I23 '(($DEFINE_VARIABLE) |$dbg_wrt_pair| NIL $BOOLEAN)) 
(ADDLABEL '$%I23) 
(DSKSETQ $%O23 'NIL) 
(ADDLABEL '$%O23) 
(DSKSETQ $%I24 '(($DEFINE_VARIABLE) |$dbg_wrt_states| NIL $BOOLEAN)) 
(ADDLABEL '$%I24) 
(DSKSETQ $%O24 'NIL) 
(ADDLABEL '$%O24) 
(DSKSETQ $%I25 '(($DEFINE_VARIABLE) |$dbg_wrt_contract| NIL $BOOLEAN)) 
(ADDLABEL '$%I25) 
(DSKSETQ $%O25 'NIL) 
(ADDLABEL '$%O25) 
(DSKSETQ $%I26 '(($DEFINE_VARIABLE) |$dbg_scalars| NIL $BOOLEAN)) 
(ADDLABEL '$%I26) 
(DSKSETQ $%O26 'NIL) 
(ADDLABEL '$%O26) 
(DSKSETQ $%I27 '((MSETQ) $INFLAG T)) 
(ADDLABEL '$%I27) 
(DSKSETQ $%O27 'T) 
(ADDLABEL '$%O27) 
(DSKSETQ $%I28 '((MSETQ) |$NIused| 0.)) 
(ADDLABEL '$%I28) 
(DSKSETQ $%O28 '0.) 
(ADDLABEL '$%O28) 
(DSKSETQ $%I29 '((MSETQ) |$objects_with_index| ((MLIST) $LA |$Sk| $K))) 
(ADDLABEL '$%I29) 
(DSKSETQ $%O29 '((MLIST SIMP) $LA |$Sk| $K)) 
(ADDLABEL '$%O29) 
(DSKSETQ $%I30
         '((MDEFINE)
           ((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
            $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LAK)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$laSk|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $KLA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$Skla|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I30) 
(DSKSETQ $%O30
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
            $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LAK)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$laSk|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $KLA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$Skla|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O30) 
(DSKSETQ $%I31
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $NPOW0 1.)
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LAK)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$laSk|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_lambda_other|)
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $KLA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$Skla|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_other_la|)
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I31) 
(DSKSETQ $%O31
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $NPOW0 1.)
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LAK)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$laSk|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_lambda_other|)
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $KLA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$Skla|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_other_la|)
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O31) 
(DSKSETQ $%I32
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
            $TERM0)
           ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
            ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
            ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.))
            ((MSETQ) $DER0 0.)
            ((MCOND) ((MGREATERP) $LEVEL10 0.)
             ((MSETQ) $DER00
              (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0|
               $TERM0))
             T
             ((MSETQ) $DER00
              ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
            ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
            ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
             ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
              ((MDO) $NT0 1. NIL NIL $LDER00 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_pair|
                 (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
                  "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
                 T $FALSE)
                ((MSETQ) $TMP_DER0
                 (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                  (($INPART) $DER00 $NT0)))
                ((MSETQ) $DER0
                 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
             T
             ((MPROGN)
              ((MCOND) |$dbg_wrt_pair|
               (($PRINT) "    SINGLE term: take der of" $DER00
                "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
               T $FALSE)
              ((MSETQ) $DER0
               (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                $DER00))))
            ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I32) 
(DSKSETQ $%O32
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
            $TERM0)
           ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
            ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
            ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.))
            ((MSETQ) $DER0 0.)
            ((MCOND) ((MGREATERP) $LEVEL10 0.)
             ((MSETQ) $DER00
              (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0|
               $TERM0))
             T
             ((MSETQ) $DER00
              ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
            ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
            ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
             ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
              ((MDO) $NT0 1. NIL NIL $LDER00 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_pair|
                 (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
                  "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
                 T $FALSE)
                ((MSETQ) $TMP_DER0
                 (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                  (($INPART) $DER00 $NT0)))
                ((MSETQ) $DER0
                 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
             T
             ((MPROGN)
              ((MCOND) |$dbg_wrt_pair|
               (($PRINT) "    SINGLE term: take der of" $DER00
                "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
               T $FALSE)
              ((MSETQ) $DER0
               (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                $DER00))))
            ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O32) 
(DSKSETQ $%I33
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
            $TERM0)
           ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
            ((MSETQ) $MAX_USED_LEVEL0
             (($LENGTH) $ONE_STATE_IN_MATRIX0))
            ((MSETQ) |$Der0| $TERM0)
            ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
             ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
              ((MCOND)
               ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
               ((MPROGN)
                ((MDO) $N_PQ 1. NIL NIL
                 (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
                 ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
                  ((MCOND)
                   (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
                   ((MPROGN)
                    ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
                     ((MSETQ) |$tmp_Der0|
                      ((MPLUS) |$tmp_Der0|
                       (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                        ((MPLUS) $L0 ((MMINUS) 1.))
                        ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
                    ((MSETQ) |$Der0| |$tmp_Der0|))
                   T
                   ((MSETQ) |$Der0|
                    (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                     ((MPLUS) $L0 ((MMINUS) 1.))
                     ((MPLUS) $C0 ((MMINUS) 1.)) |$Der0|)))))
                |$end_loop_c0|)
               T $FALSE)))
            ((MRETURN) |$Der0|)))) 
(ADDLABEL '$%I33) 
(DSKSETQ $%O33
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
            $TERM0)
           ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
            ((MSETQ) $MAX_USED_LEVEL0
             (($LENGTH) $ONE_STATE_IN_MATRIX0))
            ((MSETQ) |$Der0| $TERM0)
            ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
             ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
              ((MCOND)
               ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
               ((MPROGN)
                ((MDO) $N_PQ 1. NIL NIL
                 (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
                 ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
                  ((MCOND)
                   (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
                   ((MPROGN)
                    ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
                     ((MSETQ) |$tmp_Der0|
                      ((MPLUS) |$tmp_Der0|
                       (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                        ((MPLUS) $L0 ((MMINUS) 1.))
                        ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
                    ((MSETQ) |$Der0| |$tmp_Der0|))
                   T
                   ((MSETQ) |$Der0|
                    (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                     ((MPLUS) $L0 ((MMINUS) 1.))
                     ((MPLUS) $C0 ((MMINUS) 1.)) |$Der0|)))))
                |$end_loop_c0|)
               T $FALSE)))
            ((MRETURN) |$Der0|)))) 
(ADDLABEL '$%O33) 
(DSKSETQ $%I34
         '((MDEFINE)
           ((|$take_derivative_wrt_scalar_stateSV1|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
            ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
              ((MPROGN)
               ((MCOND) |$dbg_scalars|
                (($PRINT) "nr0=" $NR0 "out of"
                 (($LENGTH) $SCALARS_IN_MATRIX0))
                T $FALSE)
               ((MSETQ) |$tmp_DER0| 0.)
               ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
                ((MPROGN)
                 (($PRINT) "before length(DER0) is"
                  (($LENGTH) |$der0|))
                 ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
                  ((MSETQ) |$tmp_DER0|
                   ((MPLUS) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
                 ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
                T
                ((MPROGN)
                 ((MCOND) |$dbg_scalars|
                  (($PRINT) "SINGLE term " |$der0| "derivative wrt r="
                   $NR0 "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0)
                   "with nr=" $NR0)
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)))
              T $FALSE))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%I34) 
(DSKSETQ $%O34
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_scalar_stateSV1|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
            ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
              ((MPROGN)
               ((MCOND) |$dbg_scalars|
                (($PRINT) "nr0=" $NR0 "out of"
                 (($LENGTH) $SCALARS_IN_MATRIX0))
                T $FALSE)
               ((MSETQ) |$tmp_DER0| 0.)
               ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
                ((MPROGN)
                 (($PRINT) "before length(DER0) is"
                  (($LENGTH) |$der0|))
                 ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
                  ((MSETQ) |$tmp_DER0|
                   ((MPLUS) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
                 ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
                T
                ((MPROGN)
                 ((MCOND) |$dbg_scalars|
                  (($PRINT) "SINGLE term " |$der0| "derivative wrt r="
                   $NR0 "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0)
                   "with nr=" $NR0)
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)))
              T $FALSE))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%O34) 
(DSKSETQ $%I35
         '((MDEFINE)
           ((|$take_derivative_wrt_scalar_stateSV2|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
            ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
             ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
              (($PRINT)
               "in take_derivative_wrt_scalar_stateSV2 acting on" $LT0
               "terms")
              ((MDO) $NT0 1. NIL NIL $LT0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_states|
                 (($PRINT)
                  "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                  $NT0 "out of" $LT0 "now there are"
                  ((MCOND) ((MNOT) (($NUMBERP) |$der0|))
                   (($LENGTH) |$der0|) T 0.)
                  "terms")
                 T
                 ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                   $NT0 "(step 100) out of" $LT0)
                  T $FALSE))
                ((MSETQ) |$NIused| 0.)
                ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
                ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
                 NIL
                 ((MCOND)
                  ((MNOT)
                   ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                  ((MPROGN)
                   ((MSETQ) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
                   |$end_nr_loop|)
                  T $FALSE))
                ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
                |$end_t0_loop|)))
             T
             ((MPROGN) ((MSETQ) |$der0| $TERM0)
              ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
               NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                ((MPROGN)
                 ((MCOND) |$dbg_wrt_states|
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
                   |$der0| "derivative wrt r=" $NR0 "and"
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)
                T $FALSE))))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%I35) 
(DSKSETQ $%O35
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_scalar_stateSV2|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
            ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
             ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
              (($PRINT)
               "in take_derivative_wrt_scalar_stateSV2 acting on" $LT0
               "terms")
              ((MDO) $NT0 1. NIL NIL $LT0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_states|
                 (($PRINT)
                  "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                  $NT0 "out of" $LT0 "now there are"
                  ((MCOND) ((MNOT) (($NUMBERP) |$der0|))
                   (($LENGTH) |$der0|) T 0.)
                  "terms")
                 T
                 ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                   $NT0 "(step 100) out of" $LT0)
                  T $FALSE))
                ((MSETQ) |$NIused| 0.)
                ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
                ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
                 NIL
                 ((MCOND)
                  ((MNOT)
                   ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                  ((MPROGN)
                   ((MSETQ) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
                   |$end_nr_loop|)
                  T $FALSE))
                ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
                |$end_t0_loop|)))
             T
             ((MPROGN) ((MSETQ) |$der0| $TERM0)
              ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
               NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                ((MPROGN)
                 ((MCOND) |$dbg_wrt_states|
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
                   |$der0| "derivative wrt r=" $NR0 "and"
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)
                T $FALSE))))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%O35) 
(DSKSETQ $%I36
         '((MDEFINE) (($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0)
           ((MPROG)
            ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0
             $NPOW0 $OP0 $IND0 $NFAC0 $NR0 $NS0)
            ((MSETQ) $UTERM00 $UTERM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
             ((MRETURN) $UTERM0) T $FALSE)
            ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
            ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_contract|
               (($PRINT) "      Exam" $FAC0) T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
                ((MCOND)
                 ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
                  ((MNOT) ((MEQUAL) $NPOW0 2.)))
                 (($ERROR) "the power must be 2!! wrong term=" $UTERM0)
                 T $FALSE)
                ((MCOND)
                 ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
                 ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MCOND) ((MEQUAL) $OP0 $LA)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 |$Sk|)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 $K)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE))
               T
               ((MCOND)
                ((MAND) $ISOP0
                 (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
                ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
                 ((MCOND)
                  ((MNOT)
                   (($IS)
                    ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
                  ((MPROGN)
                   ((MSETQ) $OTHERFAC0
                    (($ASSOC) $IND0 $LIST_INDEX_FACS0))
                   ((MSETQ) $NR0 (($INPART) $FAC0 1.))
                   ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
                   ((MCOND) ((MLEQP) $NR0 $NS0)
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $FAC0 0.)
                        (($INPART) $OTHERFAC0 0.))
                       $NR0 (($INPART) $FAC0 2.) $NS0
                       (($INPART) $OTHERFAC0 2.))))
                    T
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $OTHERFAC0 0.)
                        (($INPART) $FAC0 0.))
                       $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                       (($INPART) $FAC0 2.)))))
                   ((MSETQ) $LIST_INDEX_FACS0
                    (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0)
                     $LIST_INDEX_FACS0)))
                  T
                  ((MSETQ) $LIST_INDEX_FACS0
                   (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
                T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
              |$end_fac_loop|))
            ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
             ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
            ((MRETURN) $CTERM0)))) 
(ADDLABEL '$%I36) 
(DSKSETQ $%O36
         '((MDEFINE SIMP) (($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0)
           ((MPROG)
            ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0
             $NPOW0 $OP0 $IND0 $NFAC0 $NR0 $NS0)
            ((MSETQ) $UTERM00 $UTERM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
             ((MRETURN) $UTERM0) T $FALSE)
            ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
            ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_contract|
               (($PRINT) "      Exam" $FAC0) T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
                ((MCOND)
                 ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
                  ((MNOT) ((MEQUAL) $NPOW0 2.)))
                 (($ERROR) "the power must be 2!! wrong term=" $UTERM0)
                 T $FALSE)
                ((MCOND)
                 ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
                 ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MCOND) ((MEQUAL) $OP0 $LA)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 |$Sk|)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 $K)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE))
               T
               ((MCOND)
                ((MAND) $ISOP0
                 (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
                ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
                 ((MCOND)
                  ((MNOT)
                   (($IS)
                    ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
                  ((MPROGN)
                   ((MSETQ) $OTHERFAC0
                    (($ASSOC) $IND0 $LIST_INDEX_FACS0))
                   ((MSETQ) $NR0 (($INPART) $FAC0 1.))
                   ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
                   ((MCOND) ((MLEQP) $NR0 $NS0)
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $FAC0 0.)
                        (($INPART) $OTHERFAC0 0.))
                       $NR0 (($INPART) $FAC0 2.) $NS0
                       (($INPART) $OTHERFAC0 2.))))
                    T
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $OTHERFAC0 0.)
                        (($INPART) $FAC0 0.))
                       $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                       (($INPART) $FAC0 2.)))))
                   ((MSETQ) $LIST_INDEX_FACS0
                    (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0)
                     $LIST_INDEX_FACS0)))
                  T
                  ((MSETQ) $LIST_INDEX_FACS0
                   (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
                T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
              |$end_fac_loop|))
            ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
             ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
            ((MRETURN) $CTERM0)))) 
(ADDLABEL '$%O36) 
(DSKSETQ $%I37
         '((MDEFINE) (($CONTRACT_PAIRS) |$utermS0|)
           ((MPROG) ((MLIST) $SUM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
             ((MPROGN) ((MSETQ) $SUM0 0.)
              ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
               ((MSETQ) $SUM0
                ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
             T
             ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
            ((MRETURN) $SUM0)))) 
(ADDLABEL '$%I37) 
(DSKSETQ $%O37
         '((MDEFINE SIMP) (($CONTRACT_PAIRS) |$utermS0|)
           ((MPROG) ((MLIST) $SUM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
             ((MPROGN) ((MSETQ) $SUM0 0.)
              ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
               ((MSETQ) $SUM0
                ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
             T
             ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
            ((MRETURN) $SUM0)))) 
(ADDLABEL '$%O37) 
(DSKSETQ $%I38 '((MSETQ) |$derivatives_loaded| T)) 
(ADDLABEL '$%I38) 
(DSKSETQ $%O38 'T) 
(ADDLABEL '$%O38) 
(DSKSETQ $%O39 '"/home/igor/tex/NoChaos/maxima.cov/STTT/20_der.v2.mat") 
(ADDLABEL '$%O39) 
(DSKSETQ $%I40
         '((MCOND) ((MNOT) |$derivatives_loaded|)
           (($ERROR) "Cannot batch 20_der") T $FALSE)) 
(ADDLABEL '$%I40) 
(DSKSETQ $%O40 'NIL) 
(ADDLABEL '$%O40) 
(DSKSETQ $%I41 '(($BATCH) "39_aux_functions_for_amplitudes.v0.mat")) 
(ADDLABEL '$%I41) 
(DSKSETQ $%I42 '(($DEFINE_VARIABLE) |$compute_pp_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I42) 
(DSKSETQ $%O42 'NIL) 
(ADDLABEL '$%O42) 
(DSKSETQ $%I43 '(($DEFINE_VARIABLE) $AP 2. $INTEGER)) 
(ADDLABEL '$%I43) 
(DSKSETQ $%O43 '2.) 
(ADDLABEL '$%O43) 
(DSKSETQ $%I44
         '((MDEFINE) (($TRUE_XX) $R $S)
           ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))) 
(ADDLABEL '$%I44) 
(DSKSETQ $%O44
         '((MDEFINE SIMP) (($TRUE_XX) $R $S)
           ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))) 
(ADDLABEL '$%O44) 
(DSKSETQ $%I45
         '((MDEFINE) ((|$otherN|) $M $N)
           ((MCOND)
            ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
             ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
            3. T
            ((MCOND)
             ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
              ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
             2. T
             ((MCOND)
              ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
               ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
              1. T $FALSE))))) 
(ADDLABEL '$%I45) 
(DSKSETQ $%O45
         '((MDEFINE SIMP) ((|$otherN|) $M $N)
           ((MCOND)
            ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
             ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
            3. T
            ((MCOND)
             ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
              ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
             2. T
             ((MCOND)
              ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
               ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
              1. T $FALSE))))) 
(ADDLABEL '$%O45) 
(DSKSETQ $%I46
         '((MDEFINE) (($COMPUTE_PP3) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MDO) $N 1. NIL NIL |$nn| NIL
              ((MCOND) ((MEQUAL) $M $N)
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
                 $AP))
               T
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
                 ((MPLUS)
                  ((MPLUS) 1.
                   ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))) 
(ADDLABEL '$%I46) 
(DSKSETQ $%O46
         '((MDEFINE SIMP) (($COMPUTE_PP3) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MDO) $N 1. NIL NIL |$nn| NIL
              ((MCOND) ((MEQUAL) $M $N)
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
                 $AP))
               T
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
                 ((MPLUS)
                  ((MPLUS) 1.
                   ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))) 
(ADDLABEL '$%O46) 
(DSKSETQ $%I47
         '((MDEFINE) (($PP3ONSHELL) $M $N) (($NUM_PP3 ARRAY) $M $N))) 
(ADDLABEL '$%I47) 
(DSKSETQ $%O47
         '((MDEFINE SIMP) (($PP3ONSHELL) $M $N)
           (($NUM_PP3 ARRAY) $M $N))) 
(ADDLABEL '$%O47) 
(DSKSETQ $%I48
         '((MSETQ) (($NUM_XX3 ARRAY) 1. 2.)
           ((MQUOTIENT) |$Xi| ((MPLUS) 1. ((MMINUS) |$Xi|))))) 
(ADDLABEL '$%I48) 
(DSKSETQ $%O48
         '((MTIMES SIMP)
           ((MEXPT SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$Xi|))
            -1.)
           |$Xi|)) 
(ADDLABEL '$%O48) 
(DSKSETQ $%I49 '((MSETQ) (($NUM_XX3 ARRAY) 1. 3.) |$Xi|)) 
(ADDLABEL '$%I49) 
(DSKSETQ $%O49 '|$Xi|) 
(ADDLABEL '$%O49) 
(DSKSETQ $%I50 '((MSETQ) (($NUM_XX3 ARRAY) 2. 3.) 1.)) 
(ADDLABEL '$%I50) 
(DSKSETQ $%O50 '1.) 
(ADDLABEL '$%O50) 
(DSKSETQ $%I51
         '((MDEFINE) (($TRUE_GF_XX3) $R $S) (($NUM_XX3 ARRAY) $R $S))) 
(ADDLABEL '$%I51) 
(DSKSETQ $%O51
         '((MDEFINE SIMP) (($TRUE_GF_XX3) $R $S)
           (($NUM_XX3 ARRAY) $R $S))) 
(ADDLABEL '$%O51) 
(DSKSETQ $%I52
         '((MDEFINE) (($GF_XX3) $M $N)
           ((MCOND) ((MEQUAL) $M 1.) |$x1| T
            ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
             ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
              |$x3|))))) 
(ADDLABEL '$%I52) 
(DSKSETQ $%O52
         '((MDEFINE SIMP) (($GF_XX3) $M $N)
           ((MCOND) ((MEQUAL) $M 1.) |$x1| T
            ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
             ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
              |$x3|))))) 
(ADDLABEL '$%O52) 
(DSKSETQ $%I53
         '((MDEFINE) (($COMPUTE_PP4) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
              ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
               $AP)))
            ((MSETQ) |$Mu|
             ((MPLUS)
              ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
              ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
            ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))) 
(ADDLABEL '$%I53) 
(DSKSETQ $%O53
         '((MDEFINE SIMP) (($COMPUTE_PP4) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
              ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
               $AP)))
            ((MSETQ) |$Mu|
             ((MPLUS)
              ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
              ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
            ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))) 
(ADDLABEL '$%O53) 
(DSKSETQ $%I54
         '((MDEFINE) (($PP4ONSHELL) $M $N) (($NUM_PP4 ARRAY) $M $N))) 
(ADDLABEL '$%I54) 
(DSKSETQ $%O54
         '((MDEFINE SIMP) (($PP4ONSHELL) $M $N)
           (($NUM_PP4 ARRAY) $M $N))) 
(ADDLABEL '$%O54) 
(DSKSETQ $%I55
         '((MDEFINE) (($COMPUTE_XX4))
           ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
            (($REMARRAY) $NUM_XX4)
            ((MSETQ) $GF_X_RULES
             ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
              ((MEQUAL) |$om|
               ((MQUOTIENT)
                ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
                 (($XX) 1. 3.))
                (($XX) 2. 4.)))))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
              ((MEQUAL)
               ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.)
                (($XX) 2. 4.))
               ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
            ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
            ((MSETQ) $SO_X13
             (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
            ((MSETQ) $XX4_LIST
             (($MAKELIST)
              (($MAKELIST)
               ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S))
               $S ((MPLUS) $R 1.) |$nn|)
              $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
            ((MSETQ) $XX4_LIST
             (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
            ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
            ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
             (($MAP) ":" ((MLIST) (($LHS) $GFXX0))
              ((MLIST) (($RHS) $GFXX0))))
            ((MSETQ) |$dx3_dOM|
             (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
            ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES))
            |$xx4_done|))) 
(ADDLABEL '$%I55) 
(DSKSETQ $%O55
         '((MDEFINE SIMP) (($COMPUTE_XX4))
           ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
            (($REMARRAY) $NUM_XX4)
            ((MSETQ) $GF_X_RULES
             ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
              ((MEQUAL) |$om|
               ((MQUOTIENT)
                ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
                 (($XX) 1. 3.))
                (($XX) 2. 4.)))))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
              ((MEQUAL)
               ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.)
                (($XX) 2. 4.))
               ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
            ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
            ((MSETQ) $SO_X13
             (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
            ((MSETQ) $XX4_LIST
             (($MAKELIST)
              (($MAKELIST)
               ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S))
               $S ((MPLUS) $R 1.) |$nn|)
              $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
            ((MSETQ) $XX4_LIST
             (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
            ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
            ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
             (($MAP) ":" ((MLIST) (($LHS) $GFXX0))
              ((MLIST) (($RHS) $GFXX0))))
            ((MSETQ) |$dx3_dOM|
             (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
            ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES))
            |$xx4_done|))) 
(ADDLABEL '$%O55) 
(DSKSETQ $%I56
         '((MDEFINE) (($TRUE_GF_XX4) $R $S) (($NUM_XX4 ARRAY) $R $S))) 
(ADDLABEL '$%I56) 
(DSKSETQ $%O56
         '((MDEFINE SIMP) (($TRUE_GF_XX4) $R $S)
           (($NUM_XX4 ARRAY) $R $S))) 
(ADDLABEL '$%O56) 
(DSKSETQ $%I57
         '((MDEFINE) ((|$check_cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
              ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
              ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
              ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
              ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
              ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
              ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
              ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
              ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
              ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%I57) 
(DSKSETQ $%O57
         '((MDEFINE SIMP) ((|$check_cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
              ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
              ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
              ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
              ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
              ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
              ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
              ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
              ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
              ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%O57) 
(DSKSETQ $%I58
         '((MDEFINE) ((|$cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%I58) 
(DSKSETQ $%O58
         '((MDEFINE SIMP) ((|$cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%O58) 
(DSKSETQ $%I59
         '((MDEFINE) ((|$check_cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%I59) 
(DSKSETQ $%O59
         '((MDEFINE SIMP) ((|$check_cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%O59) 
(DSKSETQ $%I60
         '((MDEFINE) ((|$cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%I60) 
(DSKSETQ $%O60
         '((MDEFINE SIMP) ((|$cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%O60) 
(DSKSETQ $%I61
         '((MDEFINE) ((|$check_swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%I61) 
(DSKSETQ $%O61
         '((MDEFINE SIMP) ((|$check_swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%O61) 
(DSKSETQ $%I62
         '((MDEFINE) ((|$swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%I62) 
(DSKSETQ $%O62
         '((MDEFINE SIMP) ((|$swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%O62) 
(DSKSETQ $%I63
         '((MDEFINE) ((|$swap_gfA_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|))) $AMP00)))) 
(ADDLABEL '$%I63) 
(DSKSETQ $%O63
         '((MDEFINE SIMP) ((|$swap_gfA_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|))) $AMP00)))) 
(ADDLABEL '$%O63) 
(DSKSETQ $%I64
         '((MDEFINE) (($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|)
           ((MPROG) ((MSETQ) |$nn| 4.)
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
            ((MSETQ) $GH_00
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) $GH_0P
             (($FACTOR)
              (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_0p|
             (($FACTOR)
              (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_pp|
             (($FACTOR)
              (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.)
               ((MEQUAL) |$Mt| 0.))))
            ((MSETQ) |$gh_TTT0|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTT|
             (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))) 
(ADDLABEL '$%I64) 
(DSKSETQ $%O64
         '((MDEFINE SIMP) (($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|)
           ((MPROG) ((MSETQ) |$nn| 4.)
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
            ((MSETQ) $GH_00
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) $GH_0P
             (($FACTOR)
              (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_0p|
             (($FACTOR)
              (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_pp|
             (($FACTOR)
              (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.)
               ((MEQUAL) |$Mt| 0.))))
            ((MSETQ) |$gh_TTT0|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTT|
             (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))) 
(ADDLABEL '$%O64) 
(DSKSETQ $%I65 '((MSETQ) |$compute_pp_loaded| T)) 
(ADDLABEL '$%I65) 
(DSKSETQ $%O65 'T) 
(ADDLABEL '$%O65) 
(DSKSETQ $%O66
         '"/home/igor/tex/NoChaos/maxima.cov/STTT/39_aux_functions_for_amplitudes.v0.2.mat") 
(ADDLABEL '$%O66) 
(DSKSETQ $%I67
         '((MCOND) ((MNOT) |$compute_pp_loaded|)
           (($ERROR) "Cannot batch 39_aux_functions_for_amplitudes") T
           $FALSE)) 
(ADDLABEL '$%I67) 
(DSKSETQ $%O67 'NIL) 
(ADDLABEL '$%O67) 
(DSKSETQ $%I68 '(($BATCH) "32_compute_4pts_amplitude.v0.3.mat")) 
(ADDLABEL '$%I68) 
(DSKSETQ $%I69 '(($DEFINE_VARIABLE) |$amp_4pts_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I69) 
(DSKSETQ $%O69 'NIL) 
(ADDLABEL '$%O69) 
(DSKSETQ $%I70
         '((MDEFINE) (($ORDERXX) $R $S)
           ((MCOND) ((MEQUAL) $R $S) 0. T
            ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
             ((MMINUS) (($XX) $S $R)))))) 
(ADDLABEL '$%I70) 
(DSKSETQ $%O70
         '((MDEFINE SIMP) (($ORDERXX) $R $S)
           ((MCOND) ((MEQUAL) $R $S) 0. T
            ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
             ((MMINUS) (($XX) $S $R)))))) 
(ADDLABEL '$%O70) 
(DSKSETQ $%I71
         '((MDEFINE) (($ORDERPP) $R $S)
           ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))) 
(ADDLABEL '$%I71) 
(DSKSETQ $%O71
         '((MDEFINE SIMP) (($ORDERPP) $R $S)
           ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))) 
(ADDLABEL '$%O71) 
(DSKSETQ $%I72
         '((MDEFINE) (($TRUE_KK) $R $M $S $N)
           ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))) 
(ADDLABEL '$%I72) 
(DSKSETQ $%O72
         '((MDEFINE SIMP) (($TRUE_KK) $R $M $S $N)
           ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))) 
(ADDLABEL '$%O72) 
(DSKSETQ $%I73
         '((MDEFINE) ((|$true_Skk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%I73) 
(DSKSETQ $%O73
         '((MDEFINE SIMP) ((|$true_Skk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%O73) 
(DSKSETQ $%I74
         '((MDEFINE) ((|$true_kSk|) $S $N $R $M)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%I74) 
(DSKSETQ $%O74
         '((MDEFINE SIMP) ((|$true_kSk|) $S $N $R $M)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%O74) 
(DSKSETQ $%I75
         '((MDEFINE) ((|$true_SkSk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
            (($SUM)
             (($SUM)
              ((MTIMES) (($ORDERPP) $T $U)
               ((MEXPT) (($ORDERXX) $R $T) $M)
               ((MEXPT) (($ORDERXX) $S $U) $N))
              $T 1. |$nn|)
             $U 1. |$nn|)))) 
(ADDLABEL '$%I75) 
(DSKSETQ $%O75
         '((MDEFINE SIMP) ((|$true_SkSk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
            (($SUM)
             (($SUM)
              ((MTIMES) (($ORDERPP) $T $U)
               ((MEXPT) (($ORDERXX) $R $T) $M)
               ((MEXPT) (($ORDERXX) $S $U) $N))
              $T 1. |$nn|)
             $U 1. |$nn|)))) 
(ADDLABEL '$%O75) 
(DSKSETQ $%I76
         '((MDEFINE) (($FROM_STATE_TO_ADDEND_LIST) $STATE0)
           ((MPROG)
            ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T
             $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
             ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
            ((MSETQ) $LIST0
             (($MAKELIST) (($INPART) $STATE0 $T) $T 1.
              (($LENGTH) $STATE0)))
            ((MRETURN) $LIST0)))) 
(ADDLABEL '$%I76) 
(DSKSETQ $%O76
         '((MDEFINE SIMP) (($FROM_STATE_TO_ADDEND_LIST) $STATE0)
           ((MPROG)
            ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T
             $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
             ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
            ((MSETQ) $LIST0
             (($MAKELIST) (($INPART) $STATE0 $T) $T 1.
              (($LENGTH) $STATE0)))
            ((MRETURN) $LIST0)))) 
(ADDLABEL '$%O76) 
(DSKSETQ $%I77
         '((MDEFINE)
           (($EXTRACT_AND_NORMALIZE_COEFFS)
            $LIST_OF_LISTS_OF_SUBSTATES0)
           ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
            ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
              ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
               ((MPROGN) ((MSETQ) $S00 $S0)
                ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                 ((MPROGN)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)))
                ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
                 ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                  ((MPROGN)
                   ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
                   ((MCOND) ((MGREATERP) $POW0 0.)
                    ((MSETQ) $S00
                     ((MTIMES)
                      ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                      ((MEXPT)
                       ((MQUOTIENT)
                        ((MQUOTIENT) ((MMINUS) 1.)
                         ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                        ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                       $POW0)))
                    T $FALSE))))
                ((MCOND)
                 ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
                  ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
                 (($ERROR)
                  "extract_and_normalize_coeffs cannot compute normalized coeff from"
                  $S0 "left over is" $S00)
                 T $FALSE)
                ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
              ((MSETQ) $COEFFS_LIST0
               (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
            ((MRETURN) $COEFFS_LIST0)))) 
(ADDLABEL '$%I77) 
(DSKSETQ $%O77
         '((MDEFINE SIMP)
           (($EXTRACT_AND_NORMALIZE_COEFFS)
            $LIST_OF_LISTS_OF_SUBSTATES0)
           ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
            ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
              ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
               ((MPROGN) ((MSETQ) $S00 $S0)
                ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                 ((MPROGN)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)))
                ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
                 ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                  ((MPROGN)
                   ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
                   ((MCOND) ((MGREATERP) $POW0 0.)
                    ((MSETQ) $S00
                     ((MTIMES)
                      ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                      ((MEXPT)
                       ((MQUOTIENT)
                        ((MQUOTIENT) ((MMINUS) 1.)
                         ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                        ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                       $POW0)))
                    T $FALSE))))
                ((MCOND)
                 ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
                  ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
                 (($ERROR)
                  "extract_and_normalize_coeffs cannot compute normalized coeff from"
                  $S0 "left over is" $S00)
                 T $FALSE)
                ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
              ((MSETQ) $COEFFS_LIST0
               (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
            ((MRETURN) $COEFFS_LIST0)))) 
(ADDLABEL '$%O77) 
(DSKSETQ $%I78
         '((MDEFINE) ((|$amplitudeN4V1|) $STATES_LIST0)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) |$Partials0|
                  (($ENDCONS)
                   ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                    $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                   |$Partials0|))
                 ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I78) 
(DSKSETQ $%O78
         '((MDEFINE SIMP) ((|$amplitudeN4V1|) $STATES_LIST0)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) |$Partials0|
                  (($ENDCONS)
                   ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                    $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                   |$Partials0|))
                 ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O78) 
(DSKSETQ $%I79
         '((MDEFINE)
           ((|$amplitudeN4V1_list|) $STATES_LIST0
            $CHECKPOINT_SAVE_FILENAME)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MPROGN)
              ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
               ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
                ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                 ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                  (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                   "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                   (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                   (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                   "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                   "s")
                  ((MSETQ) $LIST_OF_SUBSTATES0
                   ((MLIST)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                  (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                  ((MSETQ) $SL0
                   (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                    $LIST_OF_SUBSTATES0))
                  ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                  ((MSETQ) $NAS_LIST0
                   (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                  ((MSETQ) $US0
                   ((|$compute_levels_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS0
                   ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS_LIST0
                   (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                  ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                  ((MSETQ) $EI0
                   (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                    $DS_RULES0))
                  ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                  ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Computed the expression on which we must act with derivatives in"
                   ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                  ((MSETQ) $PARTIAL_AMP0
                   ((MTIMES)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
                    ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                     $EX_EI0)))
                  ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Taken the derivatives and computed the partial amplitude in"
                   ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                   "s")
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                    |$Partials0|))
                  |$end_3_loops|))))
              (($SAVE)
               (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_"
                (($STRING) $NA1) ".lisp")
               $NA1 $STATES_LIST0 |$Partials0|)
              |$end_na1_loop|))
            ((MRETURN) |$Partials0|)))) 
(ADDLABEL '$%I79) 
(DSKSETQ $%O79
         '((MDEFINE SIMP)
           ((|$amplitudeN4V1_list|) $STATES_LIST0
            $CHECKPOINT_SAVE_FILENAME)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MPROGN)
              ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
               ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
                ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                 ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                  (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                   "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                   (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                   (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                   "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                   "s")
                  ((MSETQ) $LIST_OF_SUBSTATES0
                   ((MLIST)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                  (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                  ((MSETQ) $SL0
                   (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                    $LIST_OF_SUBSTATES0))
                  ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                  ((MSETQ) $NAS_LIST0
                   (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                  ((MSETQ) $US0
                   ((|$compute_levels_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS0
                   ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS_LIST0
                   (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                  ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                  ((MSETQ) $EI0
                   (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                    $DS_RULES0))
                  ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                  ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Computed the expression on which we must act with derivatives in"
                   ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                  ((MSETQ) $PARTIAL_AMP0
                   ((MTIMES)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
                    ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                     $EX_EI0)))
                  ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Taken the derivatives and computed the partial amplitude in"
                   ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                   "s")
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                    |$Partials0|))
                  |$end_3_loops|))))
              (($SAVE)
               (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_"
                (($STRING) $NA1) ".lisp")
               $NA1 $STATES_LIST0 |$Partials0|)
              |$end_na1_loop|))
            ((MRETURN) |$Partials0|)))) 
(ADDLABEL '$%O79) 
(DSKSETQ $%I80
         '((MDEFINE)
           ((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                  (($RATSIMP)
                   (($EV) $FINAL_PARTIAL_AMP0
                    ((MEQUAL) $PP $PP4ONSHELL)
                    ((MEQUAL) $XX $TRUE_GF_XX4))))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I80) 
(DSKSETQ $%O80
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                  (($RATSIMP)
                   (($EV) $FINAL_PARTIAL_AMP0
                    ((MEQUAL) $PP $PP4ONSHELL)
                    ((MEQUAL) $XX $TRUE_GF_XX4))))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O80) 
(DSKSETQ $%I81
         '((MDEFINE)
           ((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I81) 
(DSKSETQ $%O81
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O81) 
(DSKSETQ $%I82
         '((MDEFINE)
           ((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratexpand the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
                  "terms")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I82) 
(DSKSETQ $%O82
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratexpand the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
                  "terms")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O82) 
(DSKSETQ $%I83 '((MSETQ) |$amp_4pts_loaded| T)) 
(ADDLABEL '$%I83) 
(DSKSETQ $%O83 'T) 
(ADDLABEL '$%O83) 
(DSKSETQ $%O84
         '"/home/igor/tex/NoChaos/maxima.cov/STTT/32_compute_4pts_amplitude.v0.3.mat") 
(ADDLABEL '$%O84) 
(DSKSETQ $%I85
         '((MCOND) ((MNOT) |$amp_4pts_loaded|)
           (($ERROR) "Cannot batch 32_compute_4pts_amplitude") T
           $FALSE)) 
(ADDLABEL '$%I85) 
(DSKSETQ $%O85 'NIL) 
(ADDLABEL '$%O85) 
(DSKSETQ $%I86 '(($BATCH) "40_define_test_states.v2.mat")) 
(ADDLABEL '$%I86) 
(DSKSETQ $%I87
         '((MDEFINE) ((|$SetStates|) |$dd0|)
           ((MPROG) ((MSETQ) |$Lev0| 2.)
            ((MSETQ) |$Null2|
             (($EV)
              ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
               ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
               ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
               ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 3.)
            ((MSETQ) |$Null3|
             (($EV)
              ((MPLUS)
               ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.)
                |$dd|)
               ((MMINUS)
                ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.)
                 |$dd|))
               ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
               ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 0.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 3.))
               ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$dd| |$dd0|)))
            ((MSETQ) |$Lev0| 4.)
            ((MSETQ) |$S4z|
             ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
              ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 5742. (($P) 2. 2.))
              ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
            ((MSETQ) |$S4m|
             ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
              ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 2268. (($P) 2. 2.))
              ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
              ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S4r1|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.) |$d|)
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.))
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 4.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r2|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.)
                |$d|)
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 4. 0.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
               ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r3|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 3. 1.))
               ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.))
               ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1|
             (($EV)
              ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
               ((MTIMES) 624. (($P) 3. 1.))
               ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 936. (($P) 2. 2.))
               ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES)
                ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
                 ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
            ((MSETQ) |$Null4r2|
             ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
              ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 4050. (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null4g|
             (($EV)
              ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|)
                2.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                8.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
                6.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|)
                72.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
               ((MTIMES) 6. (($P) 3. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
               ((MTIMES) 3. (($P) 2. 2.))
               ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
               ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
               ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
               ((MQUOTIENT)
                ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
                6.)
               ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.))
                72.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4cr|
             ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
              ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S6m|
             ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
              ((MTIMES) 28320. (($P) 5. 1.))
              ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 82400. (($P) 3. 3.))
              ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S6z|
             ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
              ((MTIMES) 1177320. (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
              ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 929500. (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
            ((MSETQ) |$Null6r16|
             ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
              ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
              ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 3074625000. (($P) 3. 3.))
              ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.))
              ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
              ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
            ((MSETQ) |$Null6g|
             (($EV)
              ((MPLUS)
               ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
               ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
               ((MQUOTIENT)
                ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|))
                4.)
               ((MQUOTIENT)
                ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|) 168.)
               ((MQUOTIENT)
                ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)
                 |$d|)
                280.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
               ((MQUOTIENT)
                ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MMINUS)
                 ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|) 378.)
               ((MQUOTIENT)
                ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
                 |$d|)
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.)
                 |$d|)
                945.)
               ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|) 2520.)
               ((MQUOTIENT)
                ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                140.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)
                 |$d|)
                252.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|) 7560.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.)))
                18.)
               ((MTIMES) 110. (($P) 5. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
               ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
               ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.))
                12.)
               ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
               ((MQUOTIENT)
                ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.))
                70.)
               ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
               ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.))
                7.)
               ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
               ((MQUOTIENT)
                ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.))
                54.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.))
                6.)
               ((MQUOTIENT)
                ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.)
                 (($P) 3. 0.))
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.)
                 (($P) 3. 0.))
                3780.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
                14.)
               ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
               ((MQUOTIENT)
                ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
                28.)
               ((MQUOTIENT)
                ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.))
                45.)
               ((MQUOTIENT)
                ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.))
                280.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
                 (($P) 2. 0.))
                140.)
               ((MQUOTIENT)
                ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.))
                630.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 1. 1.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
                37800.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 8.)
            ((MSETQ) |$S8m1|
             ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.)
               (($P) 7. 0.))
              ((MTIMES) 8289945720. (($P) 6. 2.))
              ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
              ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 0.))
              ((MTIMES) 8399122200. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 1.))
              ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 4515839300.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 300059350. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2066129100.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 47098800. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
            ((MSETQ) |$S8m2|
             ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) 51399096. (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
              ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
              ((MTIMES) 46431000. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
              ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1903750. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
              ((MTIMES) 419373360. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 6188984592. (($P) 5. 3.))
              ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 20048000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 8144150. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 23738400. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
              ((MTIMES) 359941680. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 5264441616. (($P) 5. 3.))
              ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 17416000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6809950. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 20437200. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S10z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
              ((MTIMES) 94471732800. (($P) 9. 1.))
              ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 1017474393600. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1805580000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
              ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.)
               (($P) 6. 1.))
              ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 607282147584. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 20082748000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 36082698000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 23408646912.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 28894320000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 771289485750.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 11311477275. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 612360000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 575909838000.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 816480000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 27552406000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 34574400000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 11854080000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 40166544600. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 2. 2.))))
            ((MSETQ) |$S10z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
              ((MTIMES) 65112321600. (($P) 9. 1.))
              ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 690708211200. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 7. 1.))
              ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
              ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 2261880000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 6. 0.))
              ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 376838832384. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 3.))
              ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 2.))
              ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 11114538000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 24356973312.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.)
               (($P) 4. 4.))
              ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6161648325.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 14804370000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
              ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1210524000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6667920000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 359389840950.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
               (($P) 4. 1.))
              ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1210524000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 338354074800.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 16134720000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 18276010200. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))))
            ((MSETQ) |$S103z|
             ((MPLUS)
              ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
              ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
              ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.)
               (($P) 9. 0.))
              ((MTIMES) 36360611332200. (($P) 8. 2.))
              ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
              ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
              ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1631223468000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.)
               (($P) 7. 0.))
              ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 7. 0.))
              ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) 372093476932800. (($P) 6. 4.))
              ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.)
               (($P) 6. 2.))
              ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
              ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.)
               (($P) 6. 0.))
              ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 540966535200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 6. 0.))
              ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.)
               (($P) 5. 3.))
              ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 1170019452000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.)
               (($P) 5. 2.))
              ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
              ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 4662858416400.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.)
               (($P) 5. 0.))
              ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
              ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 5. 0.))
              ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 805050582525.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 3.))
              ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 9453628800.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
              ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
              ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 4. 2.))
              ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 40416163200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 237200140800.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 112702665600.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
               (($P) 4. 1.))
              ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 161245123200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 4. 1.))
              ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 232452259200. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 324362765475. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.)
               (($P) 4. 0.))
              ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 811066032000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
              ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 7740984220200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
              ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 185345126400.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 430303104000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
              ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 3. 2.))
              ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 437098032000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 296415302400. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 37933056000. (($P) 1. 0.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 270273024000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 552463430400.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
              ((MTIMES) 300421900800. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
               ((MEXPT) (($P) 3. 0.) 3.))
              ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.)
               (($P) 2. 1.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 441839664000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 14224896000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 10668672000.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 8001504000.)
               ((MEXPT) (($P) 1. 0.) 2.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 99574272000.)
               ((MEXPT) (($P) 1. 1.) 3.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 3.))
              ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 16003008000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.)
               (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 4.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S11z|
             ((MPLUS) ((MTIMES) 70560000. (($P) 11. 0.))
              ((MTIMES) 443865600. (($P) 10. 1.))
              ((MTIMES) 61001280. (($P) 1. 0.) (($P) 10. 0.))
              ((MTIMES) ((MMINUS) 5815936000.) (($P) 9. 2.))
              ((MTIMES) ((MMINUS) 359660800.) (($P) 1. 0.)
               (($P) 9. 1.))
              ((MTIMES) ((MMINUS) 142116800.) (($P) 2. 0.)
               (($P) 9. 0.))
              ((MTIMES) 220550400. (($P) 1. 1.) (($P) 9. 0.))
              ((MTIMES) 10180480. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 9. 0.))
              ((MTIMES) 20261664000. (($P) 8. 3.))
              ((MTIMES) 422078400. (($P) 1. 0.) (($P) 8. 2.))
              ((MTIMES) 1639915200. (($P) 2. 0.) (($P) 8. 1.))
              ((MTIMES) 30240000. (($P) 1. 1.) (($P) 8. 1.))
              ((MTIMES) 23688000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 1.))
              ((MTIMES) 52963200. (($P) 3. 0.) (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 1229356800.) (($P) 2. 1.)
               (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 35480160.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 22176000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 31354560000.) (($P) 7. 4.))
              ((MTIMES) 1833753600. (($P) 1. 0.) (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 2464704000.) (($P) 2. 0.)
               (($P) 7. 2.))
              ((MTIMES) 3371076000. (($P) 1. 1.) (($P) 7. 2.))
              ((MTIMES) 267265800. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 7. 2.))
              ((MTIMES) ((MMINUS) 4342291200.) (($P) 3. 0.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 3129156000.) (($P) 2. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 398305800.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 1.))
              ((MTIMES) 36288000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) 19872000. (($P) 4. 0.) (($P) 7. 0.))
              ((MTIMES) 4612204800. (($P) 3. 1.) (($P) 7. 0.))
              ((MTIMES) 38655360. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 2073456000.) (($P) 2. 2.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 371061000.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 22788000.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 7. 0.))
              ((MTIMES) 514197000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 36288000.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 7. 0.))
              ((MTIMES) 16426368000. (($P) 6. 5.))
              ((MTIMES) ((MMINUS) 6867504000.) (($P) 1. 0.)
               (($P) 6. 4.))
              ((MTIMES) ((MMINUS) 1521273600.) (($P) 2. 0.)
               (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 12582480000.) (($P) 1. 1.)
               (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 1071031200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 3.))
              ((MTIMES) 6787401600. (($P) 3. 0.) (($P) 6. 2.))
              ((MTIMES) 6774894000. (($P) 2. 1.) (($P) 6. 2.))
              ((MTIMES) 266017500. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 30006000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 14503500.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 6. 2.))
              ((MTIMES) 7409404800. (($P) 4. 0.) (($P) 6. 1.))
              ((MTIMES) 647760000. (($P) 3. 1.) (($P) 6. 1.))
              ((MTIMES) 673207200. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) 5563026000. (($P) 2. 2.) (($P) 6. 1.))
              ((MTIMES) 792054000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 1.))
              ((MTIMES) 450670500. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 889056000.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) 14503500. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 6. 1.))
              ((MTIMES) 16934400. (($P) 5. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 6368846400.) (($P) 4. 1.)
               (($P) 6. 0.))
              ((MTIMES) 63216720. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 6. 0.))
              ((MTIMES) 3512544000. (($P) 3. 2.) (($P) 6. 0.))
              ((MTIMES) 724144800. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 37346400.) (($P) 2. 0.) (($P) 3. 0.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 923056800.) (($P) 1. 1.) (($P) 3. 0.)
               (($P) 6. 0.))
              ((MTIMES) 79323300. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 179115300.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 127008000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 14503500. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 14503500.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 4927910400. (($P) 1. 0.) (($P) 5. 5.))
              ((MTIMES) 2465769600. (($P) 2. 0.) (($P) 5. 4.))
              ((MTIMES) 8935214400. (($P) 1. 1.) (($P) 5. 4.))
              ((MTIMES) 771901200. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 4.))
              ((MTIMES) 17805312000. (($P) 3. 0.) (($P) 5. 3.))
              ((MTIMES) 18925459200. (($P) 2. 1.) (($P) 5. 3.))
              ((MTIMES) 3653841600. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 95155200.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) 62979840. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 31071801600.) (($P) 4. 0.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 10720231200.) (($P) 3. 1.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 2043354600.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 18289152000.) (($P) 2. 2.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 394578000.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 2331504000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 2.))
              ((MTIMES) 649504800. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 49850460.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 22176000.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 1108800.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 1697552640.) (($P) 5. 0.)
               (($P) 5. 1.))
              ((MTIMES) 2676945600. (($P) 4. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 1174899600.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 4431276000.) (($P) 3. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 785433600.) (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 1.))
              ((MTIMES) 710735400. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 5. 1.))
              ((MTIMES) 795916800. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 62979840.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 824698800.) (($P) 1. 0.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) 823788000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 1.))
              ((MTIMES) 22176000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 5. 1.))
              ((MTIMES) 49850460. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 1108800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 79797312.) (($P) 1. 0.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 27609019200. (($P) 4. 2.) (($P) 5. 0.))
              ((MTIMES) 559707120. (($P) 1. 0.) (($P) 4. 1.)
               (($P) 5. 0.))
              ((MTIMES) 93033360. (($P) 2. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) 423899280. (($P) 1. 1.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 23838796800.) (($P) 3. 3.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 797635800.) (($P) 1. 0.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 3445764840.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 5. 0.))
              ((MTIMES) 84672000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 62979840.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 5. 0.))
              ((MTIMES) 79349760. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 5. 0.))
              ((MTIMES) 2110875840. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) 62979840. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 1417046400. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 64033200.) (($P) 1. 1.) (($P) 2. 2.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 891000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 189982800.) ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 5. 0.))
              ((MTIMES) 51632460. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 1108800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 50741460.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1108800.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 20197296000.) (($P) 3. 0.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 21448980000.) (($P) 2. 1.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 3485601000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) 88905600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 48898080.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 4.))
              ((MTIMES) 22782816000. (($P) 4. 0.) (($P) 4. 3.))
              ((MTIMES) 10099224000. (($P) 3. 1.) (($P) 4. 3.))
              ((MTIMES) 1433934000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) 11143188000. (($P) 2. 2.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 104706000.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) 1742567400. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 13028400.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 3.))
              ((MTIMES) 38142720. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 8216460000.) (($P) 4. 1.)
               (($P) 4. 2.))
              ((MTIMES) 2140903800. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) 26959212000. (($P) 3. 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 112545000.) (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) 1984512600. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 2.))
              ((MTIMES) 573035400. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 4. 2.))
              ((MTIMES) 191279880. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 1143072000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1985602500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 2.))
              ((MTIMES) 55440000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 47817000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 123094125.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
              ((MTIMES) 50589000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 152409600.) (($P) 1. 0.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) 1441906200. (($P) 2. 0.) (($P) 4. 0.)
               (($P) 4. 1.))
              ((MTIMES) 63504000. (($P) 1. 1.) (($P) 4. 0.)
               (($P) 4. 1.))
              ((MTIMES) 97796160. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) 3448296000. (($P) 3. 3.) (($P) 4. 1.))
              ((MTIMES) 979299000. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 1.))
              ((MTIMES) 1706468400. (($P) 2. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2815902000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2689835400.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 229422600.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 461506500. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 554400000.) (($P) 1. 1.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) 22869000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 1.))
              ((MTIMES) 498960000. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 1.))
              ((MTIMES) 2079000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) 123094125. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 27720000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 108864000.) (($P) 3. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 1580481000.) (($P) 2. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 48898080.) (($P) 1. 0.) (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 1230721200.) (($P) 1. 0.)
               (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 125055000. (($P) 2. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 299754000.) (($P) 1. 1.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 54474750.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 2.) (($P) 4. 0.))
              ((MTIMES) 3290065200. (($P) 3. 0.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 38934000.) (($P) 2. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 16332030. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1947015000.) (($P) 2. 2.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 136805130.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 174947850. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 381024000. (($P) 2. 1.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) 123094125. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 50589000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 47817000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 123094125.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 2772000. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19756800000.) (($P) 3. 2.)
               (($P) 3. 3.))
              ((MTIMES) 733824000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 2297433600.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 989184000.) (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 125664000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 734882400.) (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 3.))
              ((MTIMES) 1199368800. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 31046400. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 3.))
              ((MTIMES) 63866880. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 31046400.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 535197600.) (($P) 1. 0.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 3485512800.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) 554400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 3326400.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) 1309593600. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 3. 2.))
              ((MTIMES) 2454253200. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) 73998540. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 31046400. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 1524096000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 665280000.) ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 3. 2.))
              ((MTIMES) 46292400. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 38808000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 79556400.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) 38808000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 255360000. (($P) 3. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 554400000.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) 3326400. (($P) 1. 0.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) 251328000. (($P) 1. 0.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 1101970800. (($P) 2. 2.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 58766400.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 201732300.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 27720000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 665280000. (($P) 2. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 79556400.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 38808000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 112820400. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 38808000.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 125664000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 3.))
              ((MTIMES) ((MMINUS) 137865420.) (($P) 1. 0.) (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 201732300. (($P) 2. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 1524096000.)
               ((MEXPT) (($P) 2. 2.) 2.) (($P) 3. 0.))
              ((MTIMES) 33264000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 79556400. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 38808000.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 112820400.) (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 38808000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))))
            |$states_defined|))) 
(ADDLABEL '$%I87) 
(DSKSETQ $%O87
         '((MDEFINE SIMP) ((|$SetStates|) |$dd0|)
           ((MPROG) ((MSETQ) |$Lev0| 2.)
            ((MSETQ) |$Null2|
             (($EV)
              ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
               ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
               ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
               ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 3.)
            ((MSETQ) |$Null3|
             (($EV)
              ((MPLUS)
               ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.)
                |$dd|)
               ((MMINUS)
                ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.)
                 |$dd|))
               ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
               ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 0.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 3.))
               ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$dd| |$dd0|)))
            ((MSETQ) |$Lev0| 4.)
            ((MSETQ) |$S4z|
             ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
              ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 5742. (($P) 2. 2.))
              ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
            ((MSETQ) |$S4m|
             ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
              ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 2268. (($P) 2. 2.))
              ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
              ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S4r1|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.) |$d|)
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.))
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 4.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r2|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.)
                |$d|)
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 4. 0.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
               ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r3|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 3. 1.))
               ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.))
               ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1|
             (($EV)
              ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
               ((MTIMES) 624. (($P) 3. 1.))
               ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 936. (($P) 2. 2.))
               ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES)
                ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
                 ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
            ((MSETQ) |$Null4r2|
             ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
              ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 4050. (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null4g|
             (($EV)
              ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|)
                2.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                8.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
                6.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|)
                72.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
               ((MTIMES) 6. (($P) 3. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
               ((MTIMES) 3. (($P) 2. 2.))
               ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
               ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
               ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
               ((MQUOTIENT)
                ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
                6.)
               ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.))
                72.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4cr|
             ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
              ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S6m|
             ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
              ((MTIMES) 28320. (($P) 5. 1.))
              ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 82400. (($P) 3. 3.))
              ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S6z|
             ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
              ((MTIMES) 1177320. (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
              ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 929500. (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
            ((MSETQ) |$Null6r16|
             ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
              ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
              ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 3074625000. (($P) 3. 3.))
              ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.))
              ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
              ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
            ((MSETQ) |$Null6g|
             (($EV)
              ((MPLUS)
               ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
               ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
               ((MQUOTIENT)
                ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|))
                4.)
               ((MQUOTIENT)
                ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|) 168.)
               ((MQUOTIENT)
                ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)
                 |$d|)
                280.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
               ((MQUOTIENT)
                ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MMINUS)
                 ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|) 378.)
               ((MQUOTIENT)
                ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
                 |$d|)
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.)
                 |$d|)
                945.)
               ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|) 2520.)
               ((MQUOTIENT)
                ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                140.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)
                 |$d|)
                252.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|) 7560.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.)))
                18.)
               ((MTIMES) 110. (($P) 5. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
               ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
               ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.))
                12.)
               ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
               ((MQUOTIENT)
                ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.))
                70.)
               ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
               ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.))
                7.)
               ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
               ((MQUOTIENT)
                ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.))
                54.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.))
                6.)
               ((MQUOTIENT)
                ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.)
                 (($P) 3. 0.))
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.)
                 (($P) 3. 0.))
                3780.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
                14.)
               ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
               ((MQUOTIENT)
                ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
                28.)
               ((MQUOTIENT)
                ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.))
                45.)
               ((MQUOTIENT)
                ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.))
                280.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
                 (($P) 2. 0.))
                140.)
               ((MQUOTIENT)
                ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.))
                630.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 1. 1.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
                37800.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 8.)
            ((MSETQ) |$S8m1|
             ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.)
               (($P) 7. 0.))
              ((MTIMES) 8289945720. (($P) 6. 2.))
              ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
              ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 0.))
              ((MTIMES) 8399122200. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 1.))
              ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 4515839300.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 300059350. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2066129100.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 47098800. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
            ((MSETQ) |$S8m2|
             ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) 51399096. (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
              ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
              ((MTIMES) 46431000. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
              ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1903750. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
              ((MTIMES) 419373360. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 6188984592. (($P) 5. 3.))
              ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 20048000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 8144150. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 23738400. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
              ((MTIMES) 359941680. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 5264441616. (($P) 5. 3.))
              ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 17416000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6809950. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 20437200. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S10z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
              ((MTIMES) 94471732800. (($P) 9. 1.))
              ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 1017474393600. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1805580000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
              ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.)
               (($P) 6. 1.))
              ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 607282147584. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 20082748000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 36082698000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 23408646912.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 28894320000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 771289485750.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 11311477275. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 612360000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 575909838000.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 816480000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 27552406000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 34574400000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 11854080000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 40166544600. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 2. 2.))))
            ((MSETQ) |$S10z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
              ((MTIMES) 65112321600. (($P) 9. 1.))
              ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 690708211200. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 7. 1.))
              ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
              ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 2261880000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 6. 0.))
              ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 376838832384. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 3.))
              ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 2.))
              ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 11114538000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 24356973312.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.)
               (($P) 4. 4.))
              ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6161648325.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 14804370000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
              ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1210524000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6667920000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 359389840950.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
               (($P) 4. 1.))
              ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1210524000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 338354074800.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 16134720000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 18276010200. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))))
            ((MSETQ) |$S103z|
             ((MPLUS)
              ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
              ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
              ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.)
               (($P) 9. 0.))
              ((MTIMES) 36360611332200. (($P) 8. 2.))
              ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
              ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
              ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1631223468000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.)
               (($P) 7. 0.))
              ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 7. 0.))
              ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) 372093476932800. (($P) 6. 4.))
              ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.)
               (($P) 6. 2.))
              ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
              ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.)
               (($P) 6. 0.))
              ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 540966535200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 6. 0.))
              ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.)
               (($P) 5. 3.))
              ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 1170019452000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.)
               (($P) 5. 2.))
              ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
              ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 4662858416400.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.)
               (($P) 5. 0.))
              ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
              ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 5. 0.))
              ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 805050582525.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 3.))
              ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 9453628800.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
              ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
              ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 4. 2.))
              ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 40416163200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 237200140800.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 112702665600.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
               (($P) 4. 1.))
              ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 161245123200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 4. 1.))
              ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 232452259200. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 324362765475. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.)
               (($P) 4. 0.))
              ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 811066032000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
              ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 7740984220200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
              ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 185345126400.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 430303104000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
              ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 3. 2.))
              ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 437098032000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 296415302400. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 37933056000. (($P) 1. 0.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 270273024000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 552463430400.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
              ((MTIMES) 300421900800. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
               ((MEXPT) (($P) 3. 0.) 3.))
              ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.)
               (($P) 2. 1.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 441839664000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 14224896000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 10668672000.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 8001504000.)
               ((MEXPT) (($P) 1. 0.) 2.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 99574272000.)
               ((MEXPT) (($P) 1. 1.) 3.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 3.))
              ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 16003008000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.)
               (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 4.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S11z|
             ((MPLUS) ((MTIMES) 70560000. (($P) 11. 0.))
              ((MTIMES) 443865600. (($P) 10. 1.))
              ((MTIMES) 61001280. (($P) 1. 0.) (($P) 10. 0.))
              ((MTIMES) ((MMINUS) 5815936000.) (($P) 9. 2.))
              ((MTIMES) ((MMINUS) 359660800.) (($P) 1. 0.)
               (($P) 9. 1.))
              ((MTIMES) ((MMINUS) 142116800.) (($P) 2. 0.)
               (($P) 9. 0.))
              ((MTIMES) 220550400. (($P) 1. 1.) (($P) 9. 0.))
              ((MTIMES) 10180480. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 9. 0.))
              ((MTIMES) 20261664000. (($P) 8. 3.))
              ((MTIMES) 422078400. (($P) 1. 0.) (($P) 8. 2.))
              ((MTIMES) 1639915200. (($P) 2. 0.) (($P) 8. 1.))
              ((MTIMES) 30240000. (($P) 1. 1.) (($P) 8. 1.))
              ((MTIMES) 23688000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 1.))
              ((MTIMES) 52963200. (($P) 3. 0.) (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 1229356800.) (($P) 2. 1.)
               (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 35480160.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 22176000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 31354560000.) (($P) 7. 4.))
              ((MTIMES) 1833753600. (($P) 1. 0.) (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 2464704000.) (($P) 2. 0.)
               (($P) 7. 2.))
              ((MTIMES) 3371076000. (($P) 1. 1.) (($P) 7. 2.))
              ((MTIMES) 267265800. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 7. 2.))
              ((MTIMES) ((MMINUS) 4342291200.) (($P) 3. 0.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 3129156000.) (($P) 2. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 398305800.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 1.))
              ((MTIMES) 36288000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) 19872000. (($P) 4. 0.) (($P) 7. 0.))
              ((MTIMES) 4612204800. (($P) 3. 1.) (($P) 7. 0.))
              ((MTIMES) 38655360. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 2073456000.) (($P) 2. 2.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 371061000.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 22788000.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 7. 0.))
              ((MTIMES) 514197000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 36288000.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 7. 0.))
              ((MTIMES) 16426368000. (($P) 6. 5.))
              ((MTIMES) ((MMINUS) 6867504000.) (($P) 1. 0.)
               (($P) 6. 4.))
              ((MTIMES) ((MMINUS) 1521273600.) (($P) 2. 0.)
               (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 12582480000.) (($P) 1. 1.)
               (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 1071031200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 3.))
              ((MTIMES) 6787401600. (($P) 3. 0.) (($P) 6. 2.))
              ((MTIMES) 6774894000. (($P) 2. 1.) (($P) 6. 2.))
              ((MTIMES) 266017500. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 30006000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 14503500.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 6. 2.))
              ((MTIMES) 7409404800. (($P) 4. 0.) (($P) 6. 1.))
              ((MTIMES) 647760000. (($P) 3. 1.) (($P) 6. 1.))
              ((MTIMES) 673207200. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) 5563026000. (($P) 2. 2.) (($P) 6. 1.))
              ((MTIMES) 792054000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 1.))
              ((MTIMES) 450670500. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 889056000.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) 14503500. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 6. 1.))
              ((MTIMES) 16934400. (($P) 5. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 6368846400.) (($P) 4. 1.)
               (($P) 6. 0.))
              ((MTIMES) 63216720. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 6. 0.))
              ((MTIMES) 3512544000. (($P) 3. 2.) (($P) 6. 0.))
              ((MTIMES) 724144800. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 37346400.) (($P) 2. 0.) (($P) 3. 0.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 923056800.) (($P) 1. 1.) (($P) 3. 0.)
               (($P) 6. 0.))
              ((MTIMES) 79323300. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 179115300.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 127008000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 14503500. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 14503500.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 4927910400. (($P) 1. 0.) (($P) 5. 5.))
              ((MTIMES) 2465769600. (($P) 2. 0.) (($P) 5. 4.))
              ((MTIMES) 8935214400. (($P) 1. 1.) (($P) 5. 4.))
              ((MTIMES) 771901200. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 4.))
              ((MTIMES) 17805312000. (($P) 3. 0.) (($P) 5. 3.))
              ((MTIMES) 18925459200. (($P) 2. 1.) (($P) 5. 3.))
              ((MTIMES) 3653841600. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 95155200.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) 62979840. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 31071801600.) (($P) 4. 0.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 10720231200.) (($P) 3. 1.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 2043354600.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 18289152000.) (($P) 2. 2.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 394578000.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 2331504000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 2.))
              ((MTIMES) 649504800. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 49850460.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 22176000.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 1108800.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 1697552640.) (($P) 5. 0.)
               (($P) 5. 1.))
              ((MTIMES) 2676945600. (($P) 4. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 1174899600.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 4431276000.) (($P) 3. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 785433600.) (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 1.))
              ((MTIMES) 710735400. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 5. 1.))
              ((MTIMES) 795916800. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 62979840.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 824698800.) (($P) 1. 0.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) 823788000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 1.))
              ((MTIMES) 22176000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 5. 1.))
              ((MTIMES) 49850460. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 1108800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 79797312.) (($P) 1. 0.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 27609019200. (($P) 4. 2.) (($P) 5. 0.))
              ((MTIMES) 559707120. (($P) 1. 0.) (($P) 4. 1.)
               (($P) 5. 0.))
              ((MTIMES) 93033360. (($P) 2. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) 423899280. (($P) 1. 1.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 23838796800.) (($P) 3. 3.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 797635800.) (($P) 1. 0.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 3445764840.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 5. 0.))
              ((MTIMES) 84672000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 62979840.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 5. 0.))
              ((MTIMES) 79349760. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 5. 0.))
              ((MTIMES) 2110875840. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) 62979840. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 1417046400. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 64033200.) (($P) 1. 1.) (($P) 2. 2.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 891000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 189982800.) ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 5. 0.))
              ((MTIMES) 51632460. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 1108800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 50741460.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1108800.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 20197296000.) (($P) 3. 0.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 21448980000.) (($P) 2. 1.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 3485601000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) 88905600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 48898080.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 4.))
              ((MTIMES) 22782816000. (($P) 4. 0.) (($P) 4. 3.))
              ((MTIMES) 10099224000. (($P) 3. 1.) (($P) 4. 3.))
              ((MTIMES) 1433934000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) 11143188000. (($P) 2. 2.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 104706000.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) 1742567400. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 13028400.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 3.))
              ((MTIMES) 38142720. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 8216460000.) (($P) 4. 1.)
               (($P) 4. 2.))
              ((MTIMES) 2140903800. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) 26959212000. (($P) 3. 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 112545000.) (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) 1984512600. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 2.))
              ((MTIMES) 573035400. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 4. 2.))
              ((MTIMES) 191279880. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 1143072000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1985602500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 2.))
              ((MTIMES) 55440000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 47817000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 123094125.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
              ((MTIMES) 50589000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 152409600.) (($P) 1. 0.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) 1441906200. (($P) 2. 0.) (($P) 4. 0.)
               (($P) 4. 1.))
              ((MTIMES) 63504000. (($P) 1. 1.) (($P) 4. 0.)
               (($P) 4. 1.))
              ((MTIMES) 97796160. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) 3448296000. (($P) 3. 3.) (($P) 4. 1.))
              ((MTIMES) 979299000. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 1.))
              ((MTIMES) 1706468400. (($P) 2. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2815902000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2689835400.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 229422600.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 461506500. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 554400000.) (($P) 1. 1.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) 22869000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 1.))
              ((MTIMES) 498960000. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 1.))
              ((MTIMES) 2079000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) 123094125. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 27720000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 108864000.) (($P) 3. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 1580481000.) (($P) 2. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 48898080.) (($P) 1. 0.) (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 1230721200.) (($P) 1. 0.)
               (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 125055000. (($P) 2. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 299754000.) (($P) 1. 1.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 54474750.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 2.) (($P) 4. 0.))
              ((MTIMES) 3290065200. (($P) 3. 0.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 38934000.) (($P) 2. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 16332030. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1947015000.) (($P) 2. 2.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 136805130.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 174947850. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 381024000. (($P) 2. 1.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) 123094125. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 50589000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 47817000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 123094125.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 2772000. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19756800000.) (($P) 3. 2.)
               (($P) 3. 3.))
              ((MTIMES) 733824000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 2297433600.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 989184000.) (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 125664000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 734882400.) (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 3.))
              ((MTIMES) 1199368800. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 31046400. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 3.))
              ((MTIMES) 63866880. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 31046400.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 535197600.) (($P) 1. 0.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 3485512800.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) 554400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 3326400.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) 1309593600. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 3. 2.))
              ((MTIMES) 2454253200. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) 73998540. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 31046400. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 1524096000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 665280000.) ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 3. 2.))
              ((MTIMES) 46292400. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 38808000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 79556400.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) 38808000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 255360000. (($P) 3. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 554400000.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) 3326400. (($P) 1. 0.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) 251328000. (($P) 1. 0.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 1101970800. (($P) 2. 2.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 58766400.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 201732300.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 27720000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 665280000. (($P) 2. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 79556400.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 38808000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 112820400. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 38808000.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 125664000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 3.))
              ((MTIMES) ((MMINUS) 137865420.) (($P) 1. 0.) (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 201732300. (($P) 2. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 1524096000.)
               ((MEXPT) (($P) 2. 2.) 2.) (($P) 3. 0.))
              ((MTIMES) 33264000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 79556400. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 38808000.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 112820400.) (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 38808000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))))
            |$states_defined|))) 
(ADDLABEL '$%O87) 
(DSKSETQ $%O88
         '"/home/igor/tex/NoChaos/maxima.cov/STTT/40_define_test_states.v2.mat") 
(ADDLABEL '$%O88) 
(DSKSETQ $%I89 '(($SET_NUMBER_OF_PARTICLE) 4.)) 
(ADDLABEL '$%I89) 
(DSKSETQ $%O89 '$DONE) 
(ADDLABEL '$%O89) 
(DSKSETQ $%I90 '((|$SetStates|) 26.)) 
(ADDLABEL '$%I90) 
(DSKSETQ $%O90 '|$states_defined|) 
(ADDLABEL '$%O90) 
(DSKSETQ $%I91 '(($BATCH) "SSSS_w_ghTTTT_dx3.mat")) 
(ADDLABEL '$%I91) 
(DSKSETQ $%I92
         '((MDEFINE)
           ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|)
            ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
            ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
            ((MSETQ) |$Asss|
             ((|$gf_amplitudeN4V2|)
              ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
              ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
            ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "Step0: amplitude computation time"
             ((MPLUS) $TI1 ((MMINUS) $TI0)))
            ((MRETURN) |$Asss|)))) 
(ADDLABEL '$%I92) 
(DSKSETQ $%O92
         '((MDEFINE SIMP)
           ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|)
            ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
            ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
            ((MSETQ) |$Asss|
             ((|$gf_amplitudeN4V2|)
              ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
              ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
            ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "Step0: amplitude computation time"
             ((MPLUS) $TI1 ((MMINUS) $TI0)))
            ((MRETURN) |$Asss|)))) 
(ADDLABEL '$%O92) 
(DSKSETQ $%I93 '((MDEFINE) ((|$SSSSstep1|) |$AmpS40|) |$AmpS40|)) 
(ADDLABEL '$%I93) 
(DSKSETQ $%O93 '((MDEFINE SIMP) ((|$SSSSstep1|) |$AmpS40|) |$AmpS40|)) 
(ADDLABEL '$%O93) 
(DSKSETQ $%I94
         '((MDEFINE)
           ((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
            ((MSETQ) |$Assss0|
             ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
              |$Sc4| |$l4| |$dd0|))
            ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
            ((MSETQ) |$f_Assss|
             (($RATSIMP)
              (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "simplification computation time"
             ((MPLUS) $TI2 ((MMINUS) $TI1)))
            ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
            (($PRINT) "computation times" $TI0 $TI1 $TI2)
            ((MSETQ) $GH_0
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt0|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) |$tttt|
             (($FACTOR)
              (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_0 |$tttt0|)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT_dx3|
             (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
            (($PRINT) "factors from ghosts and momenta and measure"
             |$gh_TTTT_dx3|)
            ((MSETQ) $FINAL_AMP_DX
             (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
            ((MRETURN)
             ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
              (($FACTOR) |$dx3_dOM|)))))) 
(ADDLABEL '$%I94) 
(DSKSETQ $%O94
         '((MDEFINE SIMP)
           ((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
            ((MSETQ) |$Assss0|
             ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
              |$Sc4| |$l4| |$dd0|))
            ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
            ((MSETQ) |$f_Assss|
             (($RATSIMP)
              (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "simplification computation time"
             ((MPLUS) $TI2 ((MMINUS) $TI1)))
            ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
            (($PRINT) "computation times" $TI0 $TI1 $TI2)
            ((MSETQ) $GH_0
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt0|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) |$tttt|
             (($FACTOR)
              (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_0 |$tttt0|)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT_dx3|
             (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
            (($PRINT) "factors from ghosts and momenta and measure"
             |$gh_TTTT_dx3|)
            ((MSETQ) $FINAL_AMP_DX
             (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
            ((MRETURN)
             ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
              (($FACTOR) |$dx3_dOM|)))))) 
(ADDLABEL '$%O94) 
(DSKSETQ $%O95
         '"/home/igor/tex/NoChaos/maxima.cov/STTT/SSSS_w_ghTTTT_dx3.mat") 
(ADDLABEL '$%O95) 
(DSKSETQ $%I96
         '(($EV) (($DECLARE) |$Ms| $INTEGER)
           (($DECLARE) |$Mt| $INTEGER) (($COMPILE) $ALL))) 
(ADDLABEL '$%I96) 
(DSKSETQ $%O96 '$DONE) 
(ADDLABEL '$%O96) 
(DSKSETQ $%I97
         '((MSETQ) |$qq|
           ((MSETQ) |$qq1| ((MSETQ) |$qq2| ((MSETQ) |$qq3| 1.))))) 
(ADDLABEL '$%I97) 
(DSKSETQ $%O97 '1.) 
(ADDLABEL '$%O97) 
(DSKSETQ $%I98
         '((MSETQ) |$nq|
           ((MSETQ) |$nq1| ((MSETQ) |$nq2| ((MSETQ) |$nq3| 0.))))) 
(ADDLABEL '$%I98) 
(DSKSETQ $%O98 '0.) 
(ADDLABEL '$%O98) 
(DSKSETQ $%I99 '((MSETQ) |$filename| "S11zTTT.lisp")) 
(ADDLABEL '$%I99) 
(DSKSETQ $%O99 '"S11zTTT.lisp") 
(ADDLABEL '$%O99) 
(DSKSETQ $%I100 '((MSETQ) |$qq| |$S11z|)) 
(ADDLABEL '$%I100) 
(DSKSETQ $%O100
         '((MPLUS SIMP)
           ((MTIMES SIMP) 38808000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -112820400. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -38808000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 79556400. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 33264000. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -1524096000.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 201732300. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -137865420. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -125664000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 3.))
           ((MTIMES SIMP) -38808000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 112820400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 38808000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -79556400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 665280000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 27720000. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -201732300.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -58766400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1101970800. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 251328000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 3326400. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -554400000. (($P SIMP) 2. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 255360000. (($P SIMP) 3. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 38808000. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -79556400. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -38808000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 46292400. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -665280000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 1524096000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 31046400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 73998540. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 2454253200. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 1309593600.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -3326400. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 554400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -3485512800. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -535197600. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) -31046400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 63866880. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 31046400. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 1199368800. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -734882400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -125664000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -989184000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -2297433600. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 733824000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -19756800000. (($P SIMP) 3. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 2772000. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -123094125.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 47817000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -50589000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 123094125. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 381024000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 174947850. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -136805130. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -1947015000. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 16332030. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -38934000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 3290065200. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -54474750.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -299754000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 125055000. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -1230721200. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 3.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -48898080. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -1580481000. (($P SIMP) 2. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -108864000. (($P SIMP) 3. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -27720000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 123094125.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 2079000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 498960000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 22869000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -554400000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 461506500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -229422600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2689835400. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2815902000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1706468400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 979299000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 3448296000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 97796160. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 63504000. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1441906200. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -152409600. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) 50589000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -123094125. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -47817000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 55440000. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1985602500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 1143072000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 191279880.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 573035400. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 1984512600. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -112545000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 26959212000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2140903800. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -8216460000. (($P SIMP) 4. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 38142720. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -13028400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 1742567400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -104706000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 11143188000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 1433934000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 10099224000. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 22782816000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -48898080.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 88905600. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -3485601000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -21448980000. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -20197296000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -1108800. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -50741460. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1108800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 51632460. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -189982800.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -891000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -64033200. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1417046400. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 62979840. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 2110875840. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 79349760. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -62979840.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 84672000. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -3445764840. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -797635800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -23838796800. (($P SIMP) 3. 3.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 423899280. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 93033360. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 559707120. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 27609019200. (($P SIMP) 4. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -79797312. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) 1108800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 49850460. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 22176000. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 823788000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -824698800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -62979840.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 795916800. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 710735400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -785433600. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -4431276000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -1174899600. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 2676945600. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -1697552640. (($P SIMP) 5. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -1108800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -22176000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -49850460.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 649504800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -2331504000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -394578000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -18289152000. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -2043354600. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -10720231200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -31071801600. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 62979840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -95155200. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 3653841600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 18925459200. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 17805312000. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 771901200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 8935214400. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 2465769600. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 4927910400. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 5.))
           ((MTIMES SIMP) -14503500. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 14503500. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 127008000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -179115300. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 79323300. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -923056800. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -37346400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 724144800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 3512544000. (($P SIMP) 3. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 63216720. (($P SIMP) 1. 0.) (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -6368846400. (($P SIMP) 4. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 16934400. (($P SIMP) 5. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 14503500. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -889056000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 450670500.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 792054000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 5563026000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 673207200. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 647760000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 7409404800. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -14503500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -30006000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 266017500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 6774894000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 6787401600. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -1071031200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -12582480000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -1521273600. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -6867504000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 16426368000. (($P SIMP) 6. 5.))
           ((MTIMES SIMP) -36288000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 514197000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -22788000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -371061000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -2073456000. (($P SIMP) 2. 2.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 38655360. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 4612204800. (($P SIMP) 3. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 19872000. (($P SIMP) 4. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 36288000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -398305800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -3129156000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -4342291200. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 267265800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 3371076000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) -2464704000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 1833753600. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 3.))
           ((MTIMES SIMP) -31354560000. (($P SIMP) 7. 4.))
           ((MTIMES SIMP) -22176000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -35480160. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -1229356800. (($P SIMP) 2. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 52963200. (($P SIMP) 3. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 23688000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) 30240000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) 1639915200. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) 422078400. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 20261664000. (($P SIMP) 8. 3.))
           ((MTIMES SIMP) 10180480. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 220550400. (($P SIMP) 1. 1.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) -142116800. (($P SIMP) 2. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) -359660800. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -5815936000. (($P SIMP) 9. 2.))
           ((MTIMES SIMP) 61001280. (($P SIMP) 1. 0.)
            (($P SIMP) 10. 0.))
           ((MTIMES SIMP) 443865600. (($P SIMP) 10. 1.))
           ((MTIMES SIMP) 70560000. (($P SIMP) 11. 0.)))) 
(ADDLABEL '$%O100) 
(DSKSETQ $%I101 '((MSETQ) |$nq| 11.)) 
(ADDLABEL '$%I101) 
(DSKSETQ $%O101 '11.) 
(ADDLABEL '$%O101) 
(DSKSETQ $%I102
         '((MSETQ) |$a1234|
           ((|$gf_SSSSV3|) |$qq| |$nq| |$qq1| |$nq1| |$qq2| |$nq2|
            |$qq3| |$nq3| ""))) 
(ADDLABEL '$%I102) 
(DSKSETQ $%O102
         '((MLIST SIMP)
           ((MTIMES SIMP FACTORED) 2.
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -9. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MPLUS SIMP IRREDUCIBLE) -29139616.
             ((MTIMES SIMP RATSIMP) -54099776. |$Ms|)
             ((MTIMES SIMP) 8678528. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) 639232. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP RATSIMP) 262256544. |$om|)
             ((MTIMES SIMP RATSIMP) 543356496. |$Ms| |$om|)
             ((MTIMES SIMP) -211361024. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP) 20790720. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP RATSIMP) -58279232. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) -157112768. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) 48612992. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -1206303090.
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -2055989020. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 887558400. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -100866240. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 895031360. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 1165848840. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -506237760. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 30069600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -172467200. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -157929200. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 30069600. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 3021059115.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 5219707050. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -2088571200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 213239040. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -4758920760. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3222167340. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1635524160. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -136374480. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1993262400. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 374064840. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -138497040. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -231840000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -2122560. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3613484055.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -11894209050. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 4770024000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -471179520. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 13479972480. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 3970075740. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -2560457760.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 256652880. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -6885240000.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 16032120. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 265143120. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 927360000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 8490240. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1607995998.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 20383915782. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -9335235168.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1086624000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -21670343634. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1772034936. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 2311868664. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -220215600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 11017960800.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1159560360. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -156715680. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1444128000.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 63499920. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1607995998.
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -21670343634. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 11017960800.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1444128000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 20383915782. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1772034936. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1159560360.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 63499920. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -9335235168.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2311868664. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -156715680. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1086624000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -220215600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -3613484055.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 13479972480. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -6885240000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 927360000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -11894209050. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 3970075740. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 16032120. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 8490240. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 4770024000. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2560457760. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 265143120. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -471179520. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 256652880. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 3021059115.
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -4758920760. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1993262400. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -231840000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 5219707050. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -3222167340. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 374064840. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -2122560. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -2088571200.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1635524160. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -138497040. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 213239040. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -136374480. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1206303090.
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 895031360. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -172467200. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -2055989020. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1165848840. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -157929200. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 887558400. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -506237760. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 30069600. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -100866240. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 30069600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 262256544.
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -58279232. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 543356496. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -157112768. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -211361024. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 48612992. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 20790720. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -29139616.
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -54099776. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 8678528. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 639232. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))))
           ((MTIMES SIMP FACTORED) -2.
            ((MPLUS SIMP IRREDUCIBLE) -29139616.
             ((MTIMES SIMP RATSIMP) -54099776. |$Ms|)
             ((MTIMES SIMP) 8678528. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) 639232. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP RATSIMP) 262256544. |$om|)
             ((MTIMES SIMP RATSIMP) 543356496. |$Ms| |$om|)
             ((MTIMES SIMP) -211361024. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP) 20790720. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP RATSIMP) -58279232. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) -157112768. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) 48612992. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -1206303090.
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -2055989020. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 887558400. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -100866240. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 895031360. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 1165848840. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -506237760. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 30069600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -172467200. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -157929200. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 30069600. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 3021059115.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 5219707050. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -2088571200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 213239040. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -4758920760. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3222167340. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1635524160. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -136374480. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1993262400. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 374064840. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -138497040. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -231840000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -2122560. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3613484055.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -11894209050. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 4770024000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -471179520. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 13479972480. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 3970075740. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -2560457760.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 256652880. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -6885240000.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 16032120. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 265143120. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 927360000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 8490240. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1607995998.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 20383915782. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -9335235168.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1086624000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -21670343634. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1772034936. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 2311868664. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -220215600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 11017960800.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1159560360. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -156715680. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1444128000.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 63499920. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1607995998.
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -21670343634. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 11017960800.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1444128000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 20383915782. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1772034936. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1159560360.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 63499920. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -9335235168.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2311868664. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -156715680. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1086624000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -220215600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -3613484055.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 13479972480. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -6885240000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 927360000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -11894209050. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 3970075740. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 16032120. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 8490240. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 4770024000. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2560457760. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 265143120. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -471179520. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 256652880. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 3021059115.
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -4758920760. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1993262400. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -231840000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 5219707050. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -3222167340. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 374064840. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -2122560. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -2088571200.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1635524160. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -138497040. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 213239040. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -136374480. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1206303090.
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 895031360. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -172467200. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -2055989020. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1165848840. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -157929200. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 887558400. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -506237760. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 30069600. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -100866240. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 30069600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 262256544.
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -58279232. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 543356496. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -157112768. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -211361024. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 48612992. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 20790720. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -29139616.
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -54099776. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 8678528. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 639232. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) -11.)
            ((MEXPT SIMP) |$Xi| -11.))
           ((MTIMES SIMP FACTORED) -1.
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -9. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 11.)
            ((MEXPT SIMP) |$Xi| 11.))
           ((MTIMES SIMP FACTORED) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|)
            |$Xi|
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -2.)))) 
(ADDLABEL '$%O102) 
(DSKSETQ $%I103 '((|$a1234| ARRAY) 1.)) 
(ADDLABEL '$%I103) 
(DSKSETQ $%O103
         '((MTIMES SIMP FACTORED) 2.
           ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
            ((MPLUS SIMP) -9. ((MTIMES SIMP) 2. |$Ms|)
             ((MTIMES SIMP) 2. |$Mt|)))
           ((MEXPT SIMP) |$om|
            ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
           ((MPLUS SIMP IRREDUCIBLE) -29139616.
            ((MTIMES SIMP RATSIMP) -54099776. |$Ms|)
            ((MTIMES SIMP) 8678528. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
            ((MTIMES SIMP) 639232. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
            ((MTIMES SIMP RATSIMP) 262256544. |$om|)
            ((MTIMES SIMP RATSIMP) 543356496. |$Ms| |$om|)
            ((MTIMES SIMP) -211361024. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$om|)
            ((MTIMES SIMP) 20790720. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$om|)
            ((MTIMES SIMP RATSIMP) -58279232. |$Mt| |$om|)
            ((MTIMES SIMP RATSIMP) -157112768. |$Ms| |$Mt| |$om|)
            ((MTIMES SIMP) 48612992. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| |$om|)
            ((MTIMES SIMP) -1206303090.
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) -2055989020. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 887558400. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) -100866240. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 895031360. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 1165848840. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) -506237760. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 30069600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) -172467200. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) -157929200. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 30069600. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 3021059115. ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) 5219707050. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -2088571200. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) 213239040. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -4758920760. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -3222167340. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) 1635524160. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -136374480. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) 1993262400. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) 374064840. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -138497040. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -231840000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -2122560. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -3613484055.
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) -11894209050. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 4770024000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) -471179520. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 13479972480. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 3970075740. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) -2560457760. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 256652880. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) -6885240000. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 16032120. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 265143120. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 927360000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 8490240. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 1607995998. ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) 20383915782. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -9335235168. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) 1086624000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -21670343634. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -1772034936. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) 2311868664. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -220215600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) 11017960800. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -1159560360. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -156715680. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -1444128000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) 63499920. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) 1607995998. ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) -21670343634. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 11017960800. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) -1444128000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 20383915782. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) -1772034936. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) -1159560360. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 63499920. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) -9335235168. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 2311868664. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) -156715680. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 1086624000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) -220215600. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) -3613484055.
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) 13479972480. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -6885240000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) 927360000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -11894209050. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) 3970075740. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) 16032120. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) 8490240. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) 4770024000. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -2560457760. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) 265143120. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -471179520. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) 256652880. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) 3021059115. ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) -4758920760. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) 1993262400. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) -231840000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) 5219707050. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) -3222167340. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) 374064840. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) -2122560. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) -2088571200. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) 1635524160. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) -138497040. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) 213239040. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) -136374480. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) -1206303090.
             ((MEXPT SIMP RATSIMP) |$om| 9.))
            ((MTIMES SIMP) 895031360. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 9.))
            ((MTIMES SIMP) -172467200. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 9.))
            ((MTIMES SIMP) -2055989020. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 9.))
            ((MTIMES SIMP) 1165848840. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 9.))
            ((MTIMES SIMP) -157929200. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 9.))
            ((MTIMES SIMP) 887558400. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 9.))
            ((MTIMES SIMP) -506237760. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 9.))
            ((MTIMES SIMP) 30069600. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 9.))
            ((MTIMES SIMP) -100866240. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 9.))
            ((MTIMES SIMP) 30069600. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 9.))
            ((MTIMES SIMP) 262256544. ((MEXPT SIMP RATSIMP) |$om| 10.))
            ((MTIMES SIMP) -58279232. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 10.))
            ((MTIMES SIMP) 543356496. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 10.))
            ((MTIMES SIMP) -157112768. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 10.))
            ((MTIMES SIMP) -211361024. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 10.))
            ((MTIMES SIMP) 48612992. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 10.))
            ((MTIMES SIMP) 20790720. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 10.))
            ((MTIMES SIMP) -29139616. ((MEXPT SIMP RATSIMP) |$om| 11.))
            ((MTIMES SIMP) -54099776. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 11.))
            ((MTIMES SIMP) 8678528. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 11.))
            ((MTIMES SIMP) 639232. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 11.))))) 
(ADDLABEL '$%O103) 
(DSKSETQ $%I104 '(($SAVE) |$filename| $ALL)) 
(ADDLABEL '$%I104) 
(DSKSETQ |$expand_reggeon_loaded| 'T) 
(ADD2LNC '|$expand_reggeon_loaded| $VALUES) 
(DEFPROP |$expand_reggeon_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$expand_reggeon_loaded| $PROPS) 
(DEFPROP |$expand_reggeon_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$expand_reggeon_loaded| $PROPS) 
(DSKSETQ |$dbg_all_terms| 'NIL) 
(ADD2LNC '|$dbg_all_terms| $VALUES) 
(DEFPROP |$dbg_all_terms| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_all_terms| $PROPS) 
(DEFPROP |$dbg_all_terms| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_all_terms| $PROPS) 
(DSKSETQ |$dbg_compute_levels| 'NIL) 
(ADD2LNC '|$dbg_compute_levels| $VALUES) 
(DEFPROP |$dbg_compute_levels| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_compute_levels| $PROPS) 
(DEFPROP |$dbg_compute_levels| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_compute_levels| $PROPS) 
(DSKSETQ |$derivatives_loaded| 'T) 
(ADD2LNC '|$derivatives_loaded| $VALUES) 
(DEFPROP |$derivatives_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$derivatives_loaded| $PROPS) 
(DEFPROP |$derivatives_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$derivatives_loaded| $PROPS) 
(DSKSETQ |$dbg_wrt_lambda| 'NIL) 
(ADD2LNC '|$dbg_wrt_lambda| $VALUES) 
(DEFPROP |$dbg_wrt_lambda| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_lambda| $PROPS) 
(DEFPROP |$dbg_wrt_lambda| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_lambda| $PROPS) 
(DSKSETQ |$dbg_wrt_pair| 'NIL) 
(ADD2LNC '|$dbg_wrt_pair| $VALUES) 
(DEFPROP |$dbg_wrt_pair| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_pair| $PROPS) 
(DEFPROP |$dbg_wrt_pair| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_pair| $PROPS) 
(DSKSETQ |$dbg_wrt_states| 'NIL) 
(ADD2LNC '|$dbg_wrt_states| $VALUES) 
(DEFPROP |$dbg_wrt_states| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_states| $PROPS) 
(DEFPROP |$dbg_wrt_states| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_states| $PROPS) 
(DSKSETQ |$dbg_wrt_contract| 'NIL) 
(ADD2LNC '|$dbg_wrt_contract| $VALUES) 
(DEFPROP |$dbg_wrt_contract| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_contract| $PROPS) 
(DEFPROP |$dbg_wrt_contract| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_contract| $PROPS) 
(DSKSETQ |$dbg_scalars| 'NIL) 
(ADD2LNC '|$dbg_scalars| $VALUES) 
(DEFPROP |$dbg_scalars| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_scalars| $PROPS) 
(DEFPROP |$dbg_scalars| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_scalars| $PROPS) 
(DSKSETQ |$NIused| '680.) 
(ADD2LNC '|$NIused| $VALUES) 
(DSKSETQ |$objects_with_index| '((MLIST SIMP) $LA |$Sk| $K)) 
(ADD2LNC '|$objects_with_index| $VALUES) 
(DSKSETQ |$compute_pp_loaded| 'T) 
(ADD2LNC '|$compute_pp_loaded| $VALUES) 
(DEFPROP |$compute_pp_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$compute_pp_loaded| $PROPS) 
(DEFPROP |$compute_pp_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$compute_pp_loaded| $PROPS) 
(DSKSETQ $AP '2.) 
(ADD2LNC '$AP $VALUES) 
(DEFPROP $AP ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '$AP $PROPS) 
(DEFPROP $AP $FIXNUM MODE) 
(ADD2LNC '$AP $PROPS) 
(DSKSETQ |$amp_4pts_loaded| 'T) 
(ADD2LNC '|$amp_4pts_loaded| $VALUES) 
(DEFPROP |$amp_4pts_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$amp_4pts_loaded| $PROPS) 
(DEFPROP |$amp_4pts_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$amp_4pts_loaded| $PROPS) 
(DSKSETQ |$nn| '4.) 
(ADD2LNC '|$nn| $VALUES) 
(DSKSETQ |$Lev0| '8.) 
(ADD2LNC '|$Lev0| $VALUES) 
(DSKSETQ |$Null2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -30. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.))
           ((MTIMES SIMP) -10. (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -50. (($P SIMP) 2. 0.)))) 
(ADD2LNC '|$Null2| $VALUES) 
(DSKSETQ |$Null3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 136. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.))
           ((MTIMES SIMP) 144. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.))
           ((MTIMES SIMP) 672. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 288. (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 800. (($P SIMP) 3. 0.)))) 
(ADD2LNC '|$Null3| $VALUES) 
(DSKSETQ |$S4z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4z| $VALUES) 
(DSKSETQ |$S4m|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 25. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 300. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -504. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 153. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 504. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 2268. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 1164. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -2016. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 2250. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4m| $VALUES) 
(DSKSETQ |$S4r1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 1512. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 18144. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) 54432. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 122472. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 734832. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -163296. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -979776. (($P SIMP) 3. 1.)))) 
(ADD2LNC '|$S4r1| $VALUES) 
(DSKSETQ |$S4r2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -1452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -5112. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 1452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -10512. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 1512. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -67122. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19320. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 92520. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 5850. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4r2| $VALUES) 
(DSKSETQ |$S4r3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -552. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -2412. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 552. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 1512. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -4896. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -37476. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 7728. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 49968. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -900. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4r3| $VALUES) 
(DSKSETQ |$Null4r1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 25. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -152. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -312. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1224. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -519. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 936. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 936. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 3004. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 624. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 4350. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4r1| $VALUES) 
(DSKSETQ |$Null4r2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -778. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -3696. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -3393. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -5640. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -15354. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -13050. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -36. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 4050. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 5088. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -5472. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 9000. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4r2| $VALUES) 
(DSKSETQ |$Null4g|
         '((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 37. 72.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 31. 6.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 29. 8.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 5. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 3. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 27. 2.) (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 75. 4.) (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4g| $VALUES) 
(DSKSETQ |$Null4cr|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -82. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -288. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -351. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -696. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1494. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1458. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 468. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 702. (($P SIMP) 2. 2.)))) 
(ADD2LNC '|$Null4cr| $VALUES) 
(DSKSETQ |$S6m|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 925. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -2700. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 1390. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5150. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -2315. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -5150. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -27000. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -2160. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 4320. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6480. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 14240. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 2160. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 30720. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 82400. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -1620. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -8640. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19860. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -7560. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -108600. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 6432. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 28320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$S6m| $VALUES) 
(DSKSETQ |$S6z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 6750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -20250. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 12275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -6750. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 15950. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 1900. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -7975. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 251225. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -43875. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9720. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 75700. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -337500. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 100680. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -191400. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 929500. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 79515. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -141150. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 214110. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1872750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18168. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1177320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -226500. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$S6z| $VALUES) 
(DSKSETQ |$Null6r16|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -251797. ((MEXPT SIMP) (($P SIMP) 1. 0.) 6.))
           ((MTIMES SIMP) -2092175. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -7110175. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -29761875.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -5461735. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -24201350.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -50991925.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -24404550.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -12108575. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -62731800.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -3421800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 69175800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -121746050. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 70097000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 59508925. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -294064625. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -775902375. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -23008900.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -19102900. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 11421000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -442111500. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -78516400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 529209500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1024096500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1110037500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 3074625000. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -149096700.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 40996125. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -116943750. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -1724253750. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1836843750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -221157000. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2713770000. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 83700000. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$Null6r16| $VALUES) 
(DSKSETQ |$Null6g|
         '((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 709. 5400.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 6.))
           ((MTIMES SIMP) ((RAT SIMP) 253. 420.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.) (($P SIMP) 1. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 1051. 315.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 603. 140.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 919. 56.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 5. 2.) (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 10547. 1260.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) ((RAT SIMP) 2831. 420.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 9. 2.) (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 667. 28.) (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 151. 7.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 5. 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 333. 14.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 66103. 3780.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 22. 3.) (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 104651. 1260.) (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 121. 6.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 19141. 378.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 415. 21.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 5. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 508. 21.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 884. 7.) (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 2245. 21.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) ((RAT SIMP) 11343. 140.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 5065. 42.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 295. 14.) (($P SIMP) 1. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 2175. 14.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 1613. 6.) (($P SIMP) 1. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -20. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 8125. 18.) (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$Null6g| $VALUES) 
(DSKSETQ |$S8m1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 3704400. ((MEXPT SIMP) (($P SIMP) 2. 0.) 4.))
           ((MTIMES SIMP) -4233600. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 47098800. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 4233600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 121564800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -95719050.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -168663600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -2066129100.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 2822400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -8467200. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 564480. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -134930880. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -164058060. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 446029860. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 1881600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 300059350. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -166168800. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -564480. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -89953920. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 240527460.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 193485600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6641529720. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -566729900. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -4515839300.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -2822400. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 31399200. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -303712860. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -1918948920. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -2176090560. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 218051350.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 3466376900. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 356247360. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -1693440. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 67465440. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4233600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -301960395. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 200500650.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 84091995. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 1532790000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 87908400. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -1519737120. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 922165425.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 1693440. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -67465440. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 329030595. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1768903290. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 2882147400. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -220555395.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -4130193690. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 514439100. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -384952680. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 8399122200. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -1354752. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 37184832. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -151277760. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -432712800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1501803216. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2179008. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 755612928. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -1367559072. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 442163232. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -14516463024. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 28910880. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 105066720. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 697965480. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 46425600. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 8289945720. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -120426480. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -2275704720. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 73716750. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8m1| $VALUES) 
(DSKSETQ |$S8m2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 11760. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -23520. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 364560. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 11760. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 769440. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -992250. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -1134000. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -13891500.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -7840. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -907200. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -1003948. (($P SIMP) 2. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 2996548. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 1903750. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -776160. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -604800. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1974148. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1268960. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 43927352. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -3903500. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -30054500.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 243040. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -1698748. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -12175352. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -12949440. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 1495750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 22998500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 4603200. (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 453600. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2003091. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 921690. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 624291. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 9218160. (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 412080. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -9684000. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4919625. ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -453600. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1842891. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 11683434. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 17523720. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1598091. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -27559434. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -94500. (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -3330600. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 46431000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 279360. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -676800. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2152800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -8285520. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 83520. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 5080320. (($P SIMP) 1. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -7653024. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 4110624. (($P SIMP) 1. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -83615280. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 118560. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 522720. (($P SIMP) 1. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 4197864. (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -122880. (($P SIMP) 1. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 51399096. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -856944. (($P SIMP) 1. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -14931216. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 366750. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8m2| $VALUES) 
(DSKSETQ |$S8z1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 63000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -126000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -12448800. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 23738400. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 12448800. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 63000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -35002800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19192950. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 11264400. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 618823800.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -42000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 23950080. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -68817420. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 10255140. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 8144150. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 20048000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -631680. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 26813220. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -22545600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1237619880. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -14149100. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 539448700.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -772800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -15677340. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -360009720. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -156750720. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 13777750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -223149500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 910342720. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -11975040.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 16215885. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19570950.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 28720755. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 462861000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10558800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222613440. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -73024875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 11975040. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2116485. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 529542090. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -18257400. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -12882555.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 512024310. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1212819300. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -247152360. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -4300632000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -10789632. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 10184832. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -262211040. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 135449328. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1209600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -383096448. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 384247584. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 356467104. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 6188984592. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 126077280. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -64299480. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -113561280. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2262735720. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -1427760. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 419373360. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -54920250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8z1| $VALUES) 
(DSKSETQ |$S8z2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -63000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -10823400. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 20437200. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 10823400. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -30038400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 17038350. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9601200. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 530541900.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -21000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 20139840. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -57671460. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7657020. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6809950. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 17416000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -416640. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 21328860. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -19210800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1064138040. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11458300. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 464137100.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -512400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -13549620. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -305834760. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -134722560. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 11726750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -191999500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 772506560. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -10069920.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 13616505. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -17038350.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 24652215. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 393876000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -9248400. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -194265120. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -64519875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 10069920. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -802305. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 453611970. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10546200. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10779615.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 439123230. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1028682900. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -208166280. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -3654567000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -9265536. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 8963136. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -220237920. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 118298544. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 604800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -328898304. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 324832032. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 300357792. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 5264441616. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 106609440. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -55667640. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -95941440. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -1931385960. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -848880. (($P SIMP) 1. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 359941680. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -46478250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8z2| $VALUES) 
(DSKSETQ |$S10z1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 8890560000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -493920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -47040000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -816480000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -680400000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21840000. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 40166544600. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 47040000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11854080000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -47040000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 38525760000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -17406144000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -823200000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1338960000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 22514954000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -34574400000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -28153440000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 27552406000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 816480000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 47040000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -26671680000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41114304000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -21840000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41941606000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -65582521200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -30367750000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -575909838000.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 28153440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -658560000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -68300806000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 26403816600.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 6659590000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 556646958000. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 17012800000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -414892800000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 612360000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -778260000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 15500824500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 165900000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -23835724500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2976750000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 123480000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19766203100. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 8643600000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2610368400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 37648107500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 347766720000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11311477275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -6952837500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -446460000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 28894320000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -55227112500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 8829124500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 73883607500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 15484392000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1332626535000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -40007615550. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -771289485750.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -28894320000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 446460000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 54671452500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2976750000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 61435500. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 55566000000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -43951472400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -271032372000. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -286098435000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 6371568000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -12604951100. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -215509203000. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -167485920000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 14943553275.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 412610955750. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 59737860000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -104496000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 17850699600. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -12435219600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5376162400. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -9549187200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 9348102400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -319433436000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 6258067200. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 368756136000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -23408646912.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -36082698000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -5845392000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -790017472800. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 29446648000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 865169323200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -89828383680. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -5267808000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 12886098000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 247693312800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 225351473760. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -20082748000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -551036203200. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 2634992640. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -81345942720. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 607282147584. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 1587600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5427840000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 7813260000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 854670000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 254080638000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5662720000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -255510192000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 11300654400. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 1345650000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -6006960000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -71086512000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 6561480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 177150240000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -116617158000. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 116534544000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -1256174740800. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -801360000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -32628708000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 25637875200. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -1805580000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -52980480000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 68103216000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -33493788000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 1017474393600. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) 269482500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 16188732000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -15851576700. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -3532347000. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) -456913920600. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 1395489600. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 94471732800. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -6935292000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S10z1| $VALUES) 
(DSKSETQ |$S10z2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -987840000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 493920000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -538272000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -211680000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -282240000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 538272000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -740880000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 887600000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 297808000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 18276010200. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -1152480000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 538272000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1528800000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -870240000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 8890560000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6979392000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1481760000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -2073008000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 28865354000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -16134720000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -7408800000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -7021994000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 282240000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -538272000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 211680000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 16728768000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -297808000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 35591206000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -41558252400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -28984774000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -338354074800.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) -740880000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 7408800000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 1185408000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -33726406000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 26245762200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 5276614000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 354653434800. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 3841600000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -320060160000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 864360000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -897624000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -864360000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 584724000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7033624500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 312900000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15368524500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11840850000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222264000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -12051172700. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4033680000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10236358800. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7923867500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 158101440000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -903164325. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -2084197500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -864360000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1210524000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 6667920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -19580200500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 3007924500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 42183687500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 21707784000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 706144455000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -760732350. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -359389840950.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) 864360000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -6667920000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1210524000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 19024540500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -14804370000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 5882635500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2222640000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -6136822800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18131623200. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -73995075000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 148176000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -2914240700. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -90863551800. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -60799200000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -6161648325.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 107398030950. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -64729980000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 271824000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 7107435600. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1691955600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 9836573600. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5484931200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5864633600. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -243228636000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1347091200. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 275616936000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -24356973312.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) -271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -11114538000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -12619152000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -413747200800. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -3152072000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 377966635200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -105001606080. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 1505952000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -227982000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 84796480800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 77209342560. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 8564612000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -134957995200. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 147728931840. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -61431088320. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 376838832384. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 1587600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -8324160000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 3410316000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 3750990000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 185496318000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -845824000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -183256752000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 16200340800. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 4241970000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 20725200000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -28186032000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2261880000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 43731360000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -127285830000. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 88084752000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -812357985600. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -349776000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -20774628000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 18773798400. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -112140000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -22498560000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 56394288000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -25510428000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 690708211200. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) -55093500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 9414972000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -12279627900. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -2600955000. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) -316414042200. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 705211200. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 65112321600. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -5241852000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S10z2| $VALUES) 
(DSKSETQ |$S103z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -8001504000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 4.))
           ((MTIMES SIMP) -32006016000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 16003008000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 99574272000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 21337344000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -196777728000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 104908608000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -45045504000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 3.))
           ((MTIMES SIMP) -99574272000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 47416320000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -8001504000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 48009024000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 194406912000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -92461824000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 43563744000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -1792336896000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -2576484288000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 7112448000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -14224896000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -501150988800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 514530374400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 441839664000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7112448000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 87761116800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -457630790400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 4061207808000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 134708448000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -106673616000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 6322176000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -167181974400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -3589526644200. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -5619712000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 3.))
           ((MTIMES SIMP) 132765696000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 300421900800. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -552463430400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -170698752000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -26156592000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -270273024000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 60928560000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 3839299430400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 4795698700800. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -294705600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 405817910400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -3905736870000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 3143109312000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -432673920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -3369517242000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 37933056000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -26119900800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 296415302400. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -437098032000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 2106707097600. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -2541052684800. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 3435312384000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 192470678400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -6213646698000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5520826256400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 1443258877200. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 62480247253200.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) 204252384000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -430303104000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -185345126400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 5319068874000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -7740984220200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -4520578045200. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -44612888821200. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 697085760000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 40182960384000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 15321398400.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15066475200. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15321398400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -202319308800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 923941588500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 121367736000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 2064731287500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -3029894910000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 75895747200. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 1456309992900. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -811066032000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 9453628800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 5207328000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -4368576128400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4017877831500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19190767680000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 324362765475. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -394125385500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -143345462400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 232452259200. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 256048128000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -4741513459200. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 4475838005100. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -6569242375500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -161245123200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 3944646216000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1380872467500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1179466142400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -127827325665000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2053316263950. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 75396325217850.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) -112702665600.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -237200140800.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -40416163200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -2692058273100. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 9439988670000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1453598968500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -11342131920000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -3345674864400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 11567302783200. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 17434459413000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -9453628800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 1869329145600. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 4020673836900. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -5866932670200. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 12281913504000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -805050582525.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -6720249875850. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 59658933348000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 66919708800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1500917040000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 2178181861200. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 163034924400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1618250440800. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1910158588800. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1613022297600. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 49111179012000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 438568300800. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -17279037720000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 10785603015936.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) 1991485440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -2648040595200. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -4662858416400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 7078970505600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 57583975615200. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -546142632000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -69884033083200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -27245214682560. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -85033670400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -6880443591600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 420527181600. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -35674605701280. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -1170019452000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 19828757793600. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -87175629112320. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -26971837583040. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) -271805393809152. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 168391440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 975316665600. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -540966535200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -2722302709200. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -33663814002000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -567494860800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 11635371216000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -9239591390400. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -2776289040000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 4976458318800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 17649435254400. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 40063922640000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 3509112859200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -10309655635200. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 40713698768400. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 33410065449600. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) 372093476932800. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 799527909600. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -48348316800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 4728322620000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -3565119398400. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -1631223468000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -9236108851200. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -18527478710400. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -4958602812000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) -126713247091200. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) 16108035300.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 1771370748000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 2953030572900. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 840041987400. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) 36360611332200. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) -1078772817600. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) -6400051876800. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -1301785884000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S103z| $VALUES) 
(DSKSETQ |$S11z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 38808000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -112820400. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -38808000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 79556400. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 33264000. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -1524096000.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 201732300. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -137865420. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -125664000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 3.))
           ((MTIMES SIMP) -38808000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 112820400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 38808000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -79556400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 665280000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 27720000. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -201732300.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -58766400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1101970800. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 251328000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 3326400. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -554400000. (($P SIMP) 2. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 255360000. (($P SIMP) 3. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 38808000. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -79556400. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -38808000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 46292400. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -665280000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 1524096000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 31046400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 73998540. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 2454253200. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 1309593600.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -3326400. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 554400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -3485512800. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -535197600. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) -31046400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 63866880. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 31046400. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 1199368800. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -734882400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -125664000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -989184000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -2297433600. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 733824000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -19756800000. (($P SIMP) 3. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 2772000. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -123094125.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 47817000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -50589000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 123094125. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 381024000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 174947850. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -136805130. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -1947015000. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 16332030. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -38934000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 3290065200. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -54474750.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -299754000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 125055000. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -1230721200. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 3.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -48898080. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -1580481000. (($P SIMP) 2. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -108864000. (($P SIMP) 3. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -27720000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 123094125.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 2079000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 498960000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 22869000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -554400000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 461506500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -229422600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2689835400. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2815902000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1706468400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 979299000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 3448296000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 97796160. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 63504000. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1441906200. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -152409600. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) 50589000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -123094125. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -47817000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 55440000. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1985602500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 1143072000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 191279880.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 573035400. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 1984512600. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -112545000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 26959212000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2140903800. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -8216460000. (($P SIMP) 4. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 38142720. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -13028400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 1742567400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -104706000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 11143188000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 1433934000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 10099224000. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 22782816000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -48898080.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 88905600. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -3485601000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -21448980000. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -20197296000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -1108800. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -50741460. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1108800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 51632460. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -189982800.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -891000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -64033200. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1417046400. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 62979840. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 2110875840. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 79349760. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -62979840.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 84672000. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -3445764840. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -797635800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -23838796800. (($P SIMP) 3. 3.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 423899280. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 93033360. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 559707120. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 27609019200. (($P SIMP) 4. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -79797312. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) 1108800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 49850460. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 22176000. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 823788000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -824698800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -62979840.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 795916800. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 710735400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -785433600. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -4431276000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -1174899600. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 2676945600. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -1697552640. (($P SIMP) 5. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -1108800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -22176000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -49850460.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 649504800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -2331504000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -394578000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -18289152000. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -2043354600. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -10720231200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -31071801600. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 62979840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -95155200. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 3653841600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 18925459200. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 17805312000. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 771901200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 8935214400. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 2465769600. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 4927910400. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 5.))
           ((MTIMES SIMP) -14503500. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 14503500. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 127008000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -179115300. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 79323300. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -923056800. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -37346400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 724144800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 3512544000. (($P SIMP) 3. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 63216720. (($P SIMP) 1. 0.) (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -6368846400. (($P SIMP) 4. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 16934400. (($P SIMP) 5. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 14503500. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -889056000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 450670500.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 792054000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 5563026000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 673207200. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 647760000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 7409404800. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -14503500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -30006000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 266017500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 6774894000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 6787401600. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -1071031200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -12582480000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -1521273600. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -6867504000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 16426368000. (($P SIMP) 6. 5.))
           ((MTIMES SIMP) -36288000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 514197000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -22788000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -371061000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -2073456000. (($P SIMP) 2. 2.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 38655360. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 4612204800. (($P SIMP) 3. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 19872000. (($P SIMP) 4. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 36288000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -398305800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -3129156000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -4342291200. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 267265800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 3371076000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) -2464704000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 1833753600. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 3.))
           ((MTIMES SIMP) -31354560000. (($P SIMP) 7. 4.))
           ((MTIMES SIMP) -22176000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -35480160. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -1229356800. (($P SIMP) 2. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 52963200. (($P SIMP) 3. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 23688000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) 30240000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) 1639915200. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) 422078400. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 20261664000. (($P SIMP) 8. 3.))
           ((MTIMES SIMP) 10180480. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 220550400. (($P SIMP) 1. 1.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) -142116800. (($P SIMP) 2. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) -359660800. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -5815936000. (($P SIMP) 9. 2.))
           ((MTIMES SIMP) 61001280. (($P SIMP) 1. 0.)
            (($P SIMP) 10. 0.))
           ((MTIMES SIMP) 443865600. (($P SIMP) 10. 1.))
           ((MTIMES SIMP) 70560000. (($P SIMP) 11. 0.)))) 
(ADD2LNC '|$S11z| $VALUES) 
(DSKSETQ |$qq3| '1.) 
(ADD2LNC '|$qq3| $VALUES) 
(DSKSETQ |$qq2| '1.) 
(ADD2LNC '|$qq2| $VALUES) 
(DSKSETQ |$qq1| '1.) 
(ADD2LNC '|$qq1| $VALUES) 
(DSKSETQ |$qq|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 38808000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -112820400. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -38808000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 79556400. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 33264000. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -1524096000.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 201732300. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -137865420. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -125664000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 3.))
           ((MTIMES SIMP) -38808000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 112820400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 38808000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -79556400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 665280000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 27720000. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -201732300.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -58766400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1101970800. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 251328000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 3326400. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -554400000. (($P SIMP) 2. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 255360000. (($P SIMP) 3. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 38808000. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -79556400. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -38808000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 46292400. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -665280000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 1524096000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 31046400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 73998540. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 2454253200. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 1309593600.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -3326400. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 554400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -3485512800. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -535197600. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) -31046400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 63866880. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 31046400. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 1199368800. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -734882400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -125664000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -989184000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -2297433600. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 733824000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -19756800000. (($P SIMP) 3. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 2772000. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -123094125.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 47817000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -50589000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 123094125. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 381024000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 174947850. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -136805130. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -1947015000. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 16332030. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -38934000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 3290065200. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -54474750.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -299754000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 125055000. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -1230721200. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 3.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -48898080. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -1580481000. (($P SIMP) 2. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -108864000. (($P SIMP) 3. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -27720000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 123094125.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 2079000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 498960000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 22869000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -554400000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 461506500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -229422600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2689835400. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2815902000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1706468400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 979299000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 3448296000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 97796160. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 63504000. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1441906200. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -152409600. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) 50589000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -123094125. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -47817000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 55440000. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1985602500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 1143072000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 191279880.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 573035400. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 1984512600. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -112545000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 26959212000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2140903800. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -8216460000. (($P SIMP) 4. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 38142720. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -13028400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 1742567400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -104706000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 11143188000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 1433934000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 10099224000. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 22782816000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -48898080.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 88905600. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -3485601000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -21448980000. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -20197296000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -1108800. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -50741460. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1108800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 51632460. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -189982800.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -891000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -64033200. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1417046400. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 62979840. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 2110875840. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 79349760. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -62979840.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 84672000. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -3445764840. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -797635800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -23838796800. (($P SIMP) 3. 3.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 423899280. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 93033360. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 559707120. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 27609019200. (($P SIMP) 4. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -79797312. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) 1108800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 49850460. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 22176000. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 823788000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -824698800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -62979840.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 795916800. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 710735400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -785433600. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -4431276000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -1174899600. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 2676945600. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -1697552640. (($P SIMP) 5. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -1108800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -22176000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -49850460.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 649504800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -2331504000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -394578000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -18289152000. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -2043354600. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -10720231200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -31071801600. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 62979840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -95155200. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 3653841600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 18925459200. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 17805312000. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 771901200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 8935214400. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 2465769600. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 4927910400. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 5.))
           ((MTIMES SIMP) -14503500. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 14503500. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 127008000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -179115300. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 79323300. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -923056800. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -37346400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 724144800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 3512544000. (($P SIMP) 3. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 63216720. (($P SIMP) 1. 0.) (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -6368846400. (($P SIMP) 4. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 16934400. (($P SIMP) 5. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 14503500. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -889056000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 450670500.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 792054000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 5563026000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 673207200. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 647760000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 7409404800. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -14503500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -30006000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 266017500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 6774894000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 6787401600. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -1071031200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -12582480000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -1521273600. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -6867504000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 16426368000. (($P SIMP) 6. 5.))
           ((MTIMES SIMP) -36288000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 514197000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -22788000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -371061000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -2073456000. (($P SIMP) 2. 2.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 38655360. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 4612204800. (($P SIMP) 3. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 19872000. (($P SIMP) 4. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 36288000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -398305800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -3129156000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -4342291200. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 267265800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 3371076000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) -2464704000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 1833753600. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 3.))
           ((MTIMES SIMP) -31354560000. (($P SIMP) 7. 4.))
           ((MTIMES SIMP) -22176000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -35480160. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -1229356800. (($P SIMP) 2. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 52963200. (($P SIMP) 3. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 23688000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) 30240000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) 1639915200. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) 422078400. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 20261664000. (($P SIMP) 8. 3.))
           ((MTIMES SIMP) 10180480. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 220550400. (($P SIMP) 1. 1.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) -142116800. (($P SIMP) 2. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) -359660800. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -5815936000. (($P SIMP) 9. 2.))
           ((MTIMES SIMP) 61001280. (($P SIMP) 1. 0.)
            (($P SIMP) 10. 0.))
           ((MTIMES SIMP) 443865600. (($P SIMP) 10. 1.))
           ((MTIMES SIMP) 70560000. (($P SIMP) 11. 0.)))) 
(ADD2LNC '|$qq| $VALUES) 
(DSKSETQ |$nq3| '0.) 
(ADD2LNC '|$nq3| $VALUES) 
(DSKSETQ |$nq2| '0.) 
(ADD2LNC '|$nq2| $VALUES) 
(DSKSETQ |$nq1| '0.) 
(ADD2LNC '|$nq1| $VALUES) 
(DSKSETQ |$nq| '11.) 
(ADD2LNC '|$nq| $VALUES) 
(DSKSETQ |$filename| '"S11zTTT.lisp") 
(ADD2LNC '|$filename| $VALUES) 
(DSKSETQ |$Assss|
         '((MTIMES SIMP) -1.
           ((MPLUS SIMP) -58279232.
            ((MTIMES SIMP RATSIMP) -108199552. |$Ms|)
            ((MTIMES SIMP) 17357056. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
            ((MTIMES SIMP) 1278464. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 524513088.
              ((MTIMES SIMP RATSIMP) 1086712992. |$Ms|)
              ((MTIMES SIMP) -422722048.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 41581440. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -116558464.
                ((MTIMES SIMP RATSIMP) -314225536. |$Ms|)
                ((MTIMES SIMP) 97225984.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|))
             |$om|)
            ((MTIMES SIMP)
             ((MPLUS SIMP) -2412606180.
              ((MTIMES SIMP RATSIMP) -4111978040. |$Ms|)
              ((MTIMES SIMP) 1775116800.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -201732480.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1790062720.
                ((MTIMES SIMP RATSIMP) 2331697680. |$Ms|)
                ((MTIMES SIMP) -1012475520.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 60139200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -344934400.
                ((MTIMES SIMP RATSIMP) -315858400. |$Ms|)
                ((MTIMES SIMP) 60139200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 6042118230.
              ((MTIMES SIMP RATSIMP) 10439414100. |$Ms|)
              ((MTIMES SIMP) -4177142400.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 426478080.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -9517841520.
                ((MTIMES SIMP RATSIMP) -6444334680. |$Ms|)
                ((MTIMES SIMP) 3271048320.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -272748960.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 3986524800.
                ((MTIMES SIMP RATSIMP) 748129680. |$Ms|)
                ((MTIMES SIMP) -276994080.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -463680000.
                ((MTIMES SIMP RATSIMP) -4245120. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -7226968110.
              ((MTIMES SIMP RATSIMP) -23788418100. |$Ms|)
              ((MTIMES SIMP) 9540048000.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -942359040.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 26959944960.
                ((MTIMES SIMP RATSIMP) 7940151480. |$Ms|)
                ((MTIMES SIMP) -5120915520.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 513305760.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -13770480000.
                ((MTIMES SIMP RATSIMP) 32064240. |$Ms|)
                ((MTIMES SIMP) 530286240.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1854720000.
                ((MTIMES SIMP RATSIMP) 16980480. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 3215991996.
              ((MTIMES SIMP RATSIMP) 40767831564. |$Ms|)
              ((MTIMES SIMP) -18670470336.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 2173248000.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -43340687268.
                ((MTIMES SIMP RATSIMP) -3544069872. |$Ms|)
                ((MTIMES SIMP) 4623737328.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -440431200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 22035921600.
                ((MTIMES SIMP RATSIMP) -2319120720. |$Ms|)
                ((MTIMES SIMP) -313431360.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -2888256000.
                ((MTIMES SIMP RATSIMP) 126999840. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 3215991996.
              ((MTIMES SIMP RATSIMP) -43340687268. |$Ms|)
              ((MTIMES SIMP) 22035921600.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -2888256000.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 40767831564.
                ((MTIMES SIMP RATSIMP) -3544069872. |$Ms|)
                ((MTIMES SIMP) -2319120720.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 126999840.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -18670470336.
                ((MTIMES SIMP RATSIMP) 4623737328. |$Ms|)
                ((MTIMES SIMP) -313431360.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 2173248000.
                ((MTIMES SIMP RATSIMP) -440431200. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -7226968110.
              ((MTIMES SIMP RATSIMP) 26959944960. |$Ms|)
              ((MTIMES SIMP) -13770480000.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 1854720000.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -23788418100.
                ((MTIMES SIMP RATSIMP) 7940151480. |$Ms|)
                ((MTIMES SIMP) 32064240.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 16980480.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 9540048000.
                ((MTIMES SIMP RATSIMP) -5120915520. |$Ms|)
                ((MTIMES SIMP) 530286240.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -942359040.
                ((MTIMES SIMP RATSIMP) 513305760. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 6042118230.
              ((MTIMES SIMP RATSIMP) -9517841520. |$Ms|)
              ((MTIMES SIMP) 3986524800.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -463680000.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 10439414100.
                ((MTIMES SIMP RATSIMP) -6444334680. |$Ms|)
                ((MTIMES SIMP) 748129680.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -4245120.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -4177142400.
                ((MTIMES SIMP RATSIMP) 3271048320. |$Ms|)
                ((MTIMES SIMP) -276994080.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 426478080.
                ((MTIMES SIMP RATSIMP) -272748960. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -2412606180.
              ((MTIMES SIMP RATSIMP) 1790062720. |$Ms|)
              ((MTIMES SIMP) -344934400.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -4111978040.
                ((MTIMES SIMP RATSIMP) 2331697680. |$Ms|)
                ((MTIMES SIMP) -315858400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1775116800.
                ((MTIMES SIMP RATSIMP) -1012475520. |$Ms|)
                ((MTIMES SIMP) 60139200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -201732480.
                ((MTIMES SIMP RATSIMP) 60139200. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 9.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 524513088.
              ((MTIMES SIMP RATSIMP) -116558464. |$Ms|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1086712992.
                ((MTIMES SIMP RATSIMP) -314225536. |$Ms|))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -422722048.
                ((MTIMES SIMP RATSIMP) 97225984. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) 41581440. ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 10.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -58279232.
              ((MTIMES SIMP RATSIMP) -108199552. |$Mt|)
              ((MTIMES SIMP) 17357056. ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) 1278464. ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 11.)))
           ((MEXPT SIMP)
            ((MPLUS SIMP)
             ((MTIMES SIMP) -1. ((MEXPT SIMP RATSIMP) |$Xi| 11.))
             ((MTIMES SIMP) 11. ((MEXPT SIMP RATSIMP) |$Xi| 12.))
             ((MTIMES SIMP) -55. ((MEXPT SIMP RATSIMP) |$Xi| 13.))
             ((MTIMES SIMP) 165. ((MEXPT SIMP RATSIMP) |$Xi| 14.))
             ((MTIMES SIMP) -330. ((MEXPT SIMP RATSIMP) |$Xi| 15.))
             ((MTIMES SIMP) 462. ((MEXPT SIMP RATSIMP) |$Xi| 16.))
             ((MTIMES SIMP) -462. ((MEXPT SIMP RATSIMP) |$Xi| 17.))
             ((MTIMES SIMP) 330. ((MEXPT SIMP RATSIMP) |$Xi| 18.))
             ((MTIMES SIMP) -165. ((MEXPT SIMP RATSIMP) |$Xi| 19.))
             ((MTIMES SIMP) 55. ((MEXPT SIMP RATSIMP) |$Xi| 20.))
             ((MTIMES SIMP) -11. ((MEXPT SIMP RATSIMP) |$Xi| 21.))
             ((MEXPT SIMP RATSIMP) |$Xi| 22.))
            -1.))) 
(ADD2LNC '|$Assss| $VALUES) 
(DSKSETQ $GH_0
         '((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 2.) -1.)
           ((MEXPT SIMP) (($XX SIMP) 1. 4.) -1.)
           ((MEXPT SIMP) (($XX SIMP) 2. 4.) -1.))) 
(ADD2LNC '$GH_0 $VALUES) 
(DSKSETQ |$tttt0|
         '((MTIMES SIMP)
           ((MEXPT SIMP) (($XX SIMP) 1. 2.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 2.)))
           ((MEXPT SIMP) (($XX SIMP) 1. 3.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 3.)))
           ((MEXPT SIMP) (($XX SIMP) 1. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 4.)))
           ((MEXPT SIMP) (($XX SIMP) 2. 3.)
            ((MTIMES SIMP) -4. (($PP SIMP) 2. 3.)))
           ((MEXPT SIMP) (($XX SIMP) 2. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 2. 4.)))
           ((MEXPT SIMP) (($XX SIMP) 3. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 3. 4.))))) 
(ADD2LNC '|$tttt0| $VALUES) 
(DSKSETQ |$tttt|
         '((MTIMES SIMP FACTORED) -1.
           ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
            ((MPLUS SIMP) -9. ((MTIMES SIMP) 2. |$Ms|)
             ((MTIMES SIMP) 2. |$Mt|)))
           ((MEXPT SIMP) |$om|
            ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 9.)
           ((MEXPT SIMP) |$Xi| 9.)
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|) 2.))) 
(ADD2LNC '|$tttt| $VALUES) 
(DSKSETQ |$a1234|
         '((MLIST SIMP)
           ((MTIMES SIMP FACTORED) 2.
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -9. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MPLUS SIMP IRREDUCIBLE) -29139616.
             ((MTIMES SIMP RATSIMP) -54099776. |$Ms|)
             ((MTIMES SIMP) 8678528. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) 639232. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP RATSIMP) 262256544. |$om|)
             ((MTIMES SIMP RATSIMP) 543356496. |$Ms| |$om|)
             ((MTIMES SIMP) -211361024. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP) 20790720. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP RATSIMP) -58279232. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) -157112768. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) 48612992. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -1206303090.
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -2055989020. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 887558400. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -100866240. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 895031360. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 1165848840. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -506237760. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 30069600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -172467200. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -157929200. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 30069600. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 3021059115.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 5219707050. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -2088571200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 213239040. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -4758920760. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3222167340. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1635524160. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -136374480. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1993262400. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 374064840. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -138497040. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -231840000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -2122560. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3613484055.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -11894209050. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 4770024000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -471179520. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 13479972480. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 3970075740. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -2560457760.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 256652880. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -6885240000.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 16032120. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 265143120. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 927360000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 8490240. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1607995998.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 20383915782. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -9335235168.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1086624000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -21670343634. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1772034936. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 2311868664. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -220215600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 11017960800.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1159560360. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -156715680. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1444128000.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 63499920. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1607995998.
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -21670343634. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 11017960800.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1444128000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 20383915782. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1772034936. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1159560360.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 63499920. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -9335235168.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2311868664. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -156715680. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1086624000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -220215600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -3613484055.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 13479972480. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -6885240000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 927360000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -11894209050. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 3970075740. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 16032120. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 8490240. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 4770024000. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2560457760. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 265143120. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -471179520. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 256652880. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 3021059115.
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -4758920760. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1993262400. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -231840000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 5219707050. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -3222167340. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 374064840. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -2122560. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -2088571200.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1635524160. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -138497040. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 213239040. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -136374480. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1206303090.
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 895031360. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -172467200. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -2055989020. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1165848840. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -157929200. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 887558400. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -506237760. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 30069600. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -100866240. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 30069600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 262256544.
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -58279232. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 543356496. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -157112768. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -211361024. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 48612992. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 20790720. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -29139616.
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -54099776. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 8678528. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 639232. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))))
           ((MTIMES SIMP FACTORED) -2.
            ((MPLUS SIMP IRREDUCIBLE) -29139616.
             ((MTIMES SIMP RATSIMP) -54099776. |$Ms|)
             ((MTIMES SIMP) 8678528. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) 639232. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP RATSIMP) 262256544. |$om|)
             ((MTIMES SIMP RATSIMP) 543356496. |$Ms| |$om|)
             ((MTIMES SIMP) -211361024. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP) 20790720. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP RATSIMP) -58279232. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) -157112768. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) 48612992. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -1206303090.
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -2055989020. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 887558400. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -100866240. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 895031360. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 1165848840. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -506237760. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 30069600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -172467200. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -157929200. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 30069600. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 3021059115.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 5219707050. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -2088571200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 213239040. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -4758920760. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3222167340. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1635524160. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -136374480. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1993262400. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 374064840. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -138497040. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -231840000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -2122560. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3613484055.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -11894209050. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 4770024000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -471179520. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 13479972480. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 3970075740. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -2560457760.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 256652880. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -6885240000.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 16032120. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 265143120. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 927360000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 8490240. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1607995998.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 20383915782. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -9335235168.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1086624000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -21670343634. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1772034936. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 2311868664. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -220215600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 11017960800.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1159560360. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -156715680. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1444128000.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 63499920. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1607995998.
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -21670343634. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 11017960800.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1444128000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 20383915782. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1772034936. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1159560360.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 63499920. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -9335235168.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2311868664. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -156715680. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1086624000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -220215600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -3613484055.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 13479972480. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -6885240000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 927360000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -11894209050. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 3970075740. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 16032120. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 8490240. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 4770024000. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2560457760. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 265143120. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -471179520. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 256652880. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 3021059115.
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -4758920760. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1993262400. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -231840000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 5219707050. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -3222167340. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 374064840. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -2122560. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -2088571200.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1635524160. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -138497040. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 213239040. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -136374480. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1206303090.
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 895031360. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -172467200. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -2055989020. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1165848840. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -157929200. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 887558400. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -506237760. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 30069600. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -100866240. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 30069600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 262256544.
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -58279232. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 543356496. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -157112768. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -211361024. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 48612992. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 20790720. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -29139616.
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -54099776. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 8678528. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 639232. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) -11.)
            ((MEXPT SIMP) |$Xi| -11.))
           ((MTIMES SIMP FACTORED) -1.
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -9. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 11.)
            ((MEXPT SIMP) |$Xi| 11.))
           ((MTIMES SIMP FACTORED) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|)
            |$Xi|
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -2.)))) 
(ADD2LNC '|$a1234| $VALUES) 
(DEFPROP $SET_NUMBER_OF_PARTICLE %SET_NUMBER_OF_PARTICLE VERB) 
(MDEFPROP $SET_NUMBER_OF_PARTICLE
    ((LAMBDA) ((MLIST) |$nn0|)
     ((MPROG) ((MSETQ) |$nn| |$nn0|)
      (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.) ((MPLUS) |$nn0| 1.))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MSETQ) ((|$s| ARRAY) $R)
        ((MPLUS) ((|$k|) $R)
         (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S ((MPLUS) $R 1.)
          |$nn0|))))))
    MEXPR) 
(DEFPROP $SET_NUMBER_OF_PARTICLE $ANY FUNCTION-MODE) 
(ADD2LNC '(($SET_NUMBER_OF_PARTICLE) |$nn0|) $FUNCTIONS) 
(DEFPROP %SET_NUMBER_OF_PARTICLE $SET_NUMBER_OF_PARTICLE NOUN) 
(DEFPROP $NOTZERO %NOTZERO VERB) 
(MDEFPROP $NOTZERO
    ((LAMBDA) ((MLIST) $X) ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))
    MEXPR) 
(DEFPROP $NOTZERO $FIXNUM FUNCTION-MODE) 
(ADD2LNC '(($NOTZERO) $X) $FUNCTIONS) 
(DEFPROP %NOTZERO $NOTZERO NOUN) 
(DEFPROP |$compute_alphas_no_zmV1| |%compute_alphas_no_zmV1| VERB) 
(MDEFPROP |$compute_alphas_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
        ((MSETQ) $POW0
         ((MTIMES) 2.
          (($SUM)
           (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0 $MAX_USED_LEVEL0)
           $L0 2. $MAX_USED_LEVEL0)))
        ((MSETQ) $POW0
         ((MPLUS) $POW0
          (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2. $MAX_USED_LEVEL0)))
        ((MCOND) |$dbg_compute_levels|
         (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T $FALSE)
        ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
      ((MRETURN) |$noAlphas0|)))
    MEXPR) 
(DEFPROP |$compute_alphas_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_alphas_no_zmV1| |$compute_alphas_no_zmV1| NOUN) 
(DEFPROP |$compute_levels_used_no_zmV1| |%compute_levels_used_no_zmV1|
         VERB) 
(MDEFPROP |$compute_levels_used_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
        ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
         ((MPROGN)
          ((MSETQ) $POW0
           ((MPLUS)
            (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
             ((MPLUS) $L0 ((MMINUS) 1.)))
            (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0 $MAX_USED_LEVEL0)))
          ((MCOND) ((MGREATERP) $POW0 0.)
           ((MSETQ) ((|$usedLevels0| ARRAY) $R)
            (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
             ((|$usedLevels0| ARRAY) $R)))
           T $FALSE)))))
      ((MRETURN) |$usedLevels0|)))
    MEXPR) 
(DEFPROP |$compute_levels_used_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_levels_used_no_zmV1| |$compute_levels_used_no_zmV1|
         NOUN) 
(DEFPROP |$compute_levels_and_powers_used_no_zmV1|
         |%compute_levels_and_powers_used_no_zmV1| VERB) 
(MDEFPROP |$compute_levels_and_powers_used_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
        ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
         ((MPROGN)
          ((MSETQ) $POW0
           ((MPLUS)
            (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
             ((MPLUS) $L0 ((MMINUS) 1.)))
            ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
            (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
             $MAX_USED_LEVEL0)))
          ((MCOND) ((MGREATERP) $POW0 0.)
           ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
            (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
             ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
           T $FALSE)))))
      ((MRETURN) |$usedLevelsPowers0|)))
    MEXPR) 
(DEFPROP |$compute_levels_and_powers_used_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_levels_and_powers_used_no_zmV1|)
           $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_levels_and_powers_used_no_zmV1|
         |$compute_levels_and_powers_used_no_zmV1| NOUN) 
(DEFPROP |$compute_Ks_no_zmV1| |%compute_Ks_no_zmV1| VERB) 
(MDEFPROP |$compute_Ks_no_zmV1|
    ((LAMBDA) ((MLIST) $LEVEL_USED_ARRAY0)
     ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
      ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
      ((MDO) $R 1. NIL NIL |$nn| NIL
       ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
        ((MSETQ) |$Nlus0| (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
        ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
         ((MPROGN)
          ((MSETQ) $NR_PQ
           ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R) $INR_PQ))
          ((MSETQ) ((|$explK0| ARRAY) $R)
           ((MPLUS) ((|$explK0| ARRAY) $R)
            ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
        ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
         ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
        |$end_r_loop|))
      ((MRETURN) |$Ks_rules0|)))
    MEXPR) 
(DEFPROP |$compute_Ks_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0) $FUNCTIONS) 
(DEFPROP |%compute_Ks_no_zmV1| |$compute_Ks_no_zmV1| NOUN) 
(DEFPROP |$compute_Ds| |%compute_Ds| VERB) 
(MDEFPROP |$compute_Ds|
    ((LAMBDA) ((MLIST) $LEVEL_USED_ARRAY0)
     ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
      ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
      ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
       ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
        ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
         ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
          ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL NIL
           NIL
           ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL NIL NIL
            NIL
            ((MSETQ) ((|$explD0| ARRAY) $R $S)
             ((MPLUS) ((|$explD0| ARRAY) $R $S)
              ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
               ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
          ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
           (($ENDCONS)
            ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
            ((|$Ds_rules0| ARRAY) $R)))
          |$end_s_loop|))
        |$end_r_loop|))
      ((MRETURN) |$Ds_rules0|)))
    MEXPR) 
(DEFPROP |$compute_Ds| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_Ds|) $LEVEL_USED_ARRAY0) $FUNCTIONS) 
(DEFPROP |%compute_Ds| |$compute_Ds| NOUN) 
(DSKSETQ $WICK '$WICK) 
(DEFPROP $WICK %WICK VERB) 
(MDEFPROP $WICK
    ((LAMBDA) ((MLIST) |$list_Nr0|)
     ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
      ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
      ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
      ((MSETQ) $WICK00
       ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
        ((MFACTORIAL) |$Nr0|)))
      ((MDO) $R 2. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $WICK0 0.)
        ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
        ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
         ((MPROGN) ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
          ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
           ((MSETQ) $WICK0
            ((MPLUS) $WICK0
             ((MTIMES)
              ((MQUOTIENT) 1.
               ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
              $CO0
              ((MEXPT) ((|$s| ARRAY) $R)
               ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
           T $FALSE)))
        ((MSETQ) $WICK00 $WICK0)))
      ((MRETURN) $WICK00)))
    MEXPR) 
(DEFPROP $WICK $ANY FUNCTION-MODE) 
(ADD2LNC '(($WICK) |$list_Nr0|) $FUNCTIONS) 
(DEFPROP %WICK $WICK NOUN) 
(DEFPROP $DO_ALL_TERM %DO_ALL_TERM VERB) 
(MDEFPROP $DO_ALL_TERM
    ((LAMBDA) ((MLIST) $INT0 $LEVELS_POWERS0 |$Ks_rules0| |$Ds_rules0|)
     ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
      (($PRINT) "in computing 'Z' (do_all_term)")
      ((MSETQ) $EXPL_INT0 $INT0)
      ((MDO) $R 1. NIL NIL |$nn| NIL
       ((MPROGN)
        ((MCOND) |$dbg_all_terms|
         (($PRINT)
          "in computing 'Z' (do_all_term) doing all terms for particle"
          $R)
         T $FALSE)
        ((MSETQ) $EXPL_INT0
         (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
          ((|$Ds_rules0| ARRAY) $R)))
        ((MSETQ) $NLEVELS0 (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
        ((MCOND) |$dbg_all_terms|
         (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
        ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
         ((MPROGN)
          ((MCOND) |$dbg_all_terms|
           (($PRINT) " project to"
            (($L) $R
             ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
            "^"
            ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
             ((MPLUS) $L0 1.)))
           T $FALSE)
          ((MSETQ) $EXPL_INT0
           (($RATCOEF) $EXPL_INT0
            (($L) $R
             ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
            ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
             ((MPLUS) $L0 1.))))
          ((MCOND) |$dbg_all_terms|
           (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
      ((MRETURN) $EXPL_INT0)))
    MEXPR) 
(DEFPROP $DO_ALL_TERM $ANY FUNCTION-MODE) 
(ADD2LNC '(($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
           |$Ds_rules0|)
         $FUNCTIONS) 
(DEFPROP %DO_ALL_TERM $DO_ALL_TERM NOUN) 
(DEFPROP $STATE2MATRIX %STATE2MATRIX VERB) 
(MDEFPROP $STATE2MATRIX
    ((LAMBDA) ((MLIST) $STATE0 |$MaxLevel0|)
     ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
      ((MSETQ) $MAT0
       (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
        ((MPLUS) |$MaxLevel0| 1.)))
      ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
       ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
        ((MPROGN)
         ((MSETQ) (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
          (($HIPOW) $STATE0 (($P) $IP $IQ)))
         ((MSETQ) $STATE00
          ((MQUOTIENT) $STATE00
           ((MEXPT) (($P) $IP $IQ)
            (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
      ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
       ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
        ((MPROGN)
         ((MSETQ) (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
          ((MPLUS) (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
           (($HIPOW) $STATE0 (($P) $IP $IQ))))
         ((MSETQ) $STATE00
          ((MQUOTIENT) $STATE00
           ((MEXPT) (($P) $IP $IQ) (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
      ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
       (($ERROR) "In state2matrix missing some contributions in"
        $STATE0 "since we are left with" $STATE00 "after analysis")
       T $FALSE)
      ((MRETURN) (($COPYMATRIX) $MAT0))))
    MEXPR) 
(DEFPROP $STATE2MATRIX $ANY FUNCTION-MODE) 
(ADD2LNC '(($STATE2MATRIX) $STATE0 |$MaxLevel0|) $FUNCTIONS) 
(DEFPROP %STATE2MATRIX $STATE2MATRIX NOUN) 
(DEFPROP |$take_derivative_wrt_lambdaV1|
         |%take_derivative_wrt_lambdaV1| VERB) 
(MDEFPROP |$take_derivative_wrt_lambdaV1|
    ((LAMBDA) ((MLIST) $NR0 $LEVEL0 $INDEX0 $TERM0)
     ((MPROG)
      ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0 $NPOW0
       $OP0)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
       ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
       ((MSETQ) $TERM00 $TERM0))
      ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $NEWTERM00 0.)
        ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MSETQ) $OP0 (($INPART) $FAC0 0.))
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MCOND) ((MGREATERP) $NPOW0 2.)
            (($ERROR)
             "la() has one index and it cannot occour with a power bigger than 2! term="
             $TERM00)
            T
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$l|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$ll|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
             ((MEXPT) ((MMINUS) 1.) $LEVEL0)
             ((MFACTORIAL)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
             ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LAK)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$laSk|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
              $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LALA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$ll|)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
             ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
             ((MFACTORIAL)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
             ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $KLA)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$Skla|)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LALA)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA2)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) 2. $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          |$end_pow_op|)
         T
         ((MCOND) $ISOP0
          ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$l|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0) $TERM00
              $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) $LEVEL0)
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LAK)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$laSk|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
               $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LA2)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) 2.
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $KLA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$Skla|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
               $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MPROGN)
             ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
              ((MSETQ) $NEWTERM00 (($SUBSTINPART) |$Dim| $TERM00 $NF0))
              T
              ((MPROGN)
               ((MSETQ) $NEWTERM00 (($SUBSTINPART) 1. $TERM00 $NF0))
               ((MSETQ) $NEWTERM00
                (($SUBSTITUTE) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                 $NEWTERM00))))
             |$end_lambda|)
            T $FALSE)
           |$end_if_op|)
          T $FALSE))
        ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
      ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_lambdaV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_lambdaV1|
         |$take_derivative_wrt_lambdaV1| NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA %TAKE_DERIVATIVE_WRT_LAMBDA VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA
    ((LAMBDA) ((MLIST) $NR0 $LEVEL0 $INDEX0 $TERM0)
     ((MPROG)
      ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0 $NPOW0
       $OP0)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
       ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
       ((MSETQ) $TERM00 $TERM0))
      ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $NEWTERM00 0.)
        ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0)) ((MSETQ) $NPOW0 1.)
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MSETQ) $OP0 (($INPART) $FAC0 0.))
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MCOND) ((MGREATERP) $NPOW0 2.)
            (($ERROR)
             "la() has one index and it cannot occour with a power bigger than 2! term="
             $TERM00)
            T
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$l|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MPROGN)
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0
              (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
               $NF0 2.)))
            ((MCOND) ((MEQUAL) $OP0 |$ll|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               ((MEXPT) ((MMINUS) 1.) $LEVEL0)
               ((MFACTORIAL)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
               ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LAK)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 |$laSk|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LALA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)))
             T $FALSE)
            |$end_lambda_other|)
           T $FALSE)
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MPROGN)
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0
              (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
               $NF0 2.)))
            ((MCOND) ((MEQUAL) $OP0 |$ll|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
               ((MFACTORIAL)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
               ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $KLA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 |$Skla|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LALA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)))
             T $FALSE)
            |$end_other_la|)
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA2)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) 2. $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          |$end_pow_op|)
         T
         ((MCOND) $ISOP0
          ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$l|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0) $TERM00
              $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) $LEVEL0)
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LAK)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$laSk|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
               $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LA2)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) 2.
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $KLA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$Skla|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
               $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MPROGN)
             ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
              ((MSETQ) $NEWTERM00 (($SUBSTINPART) |$Dim| $TERM00 $NF0))
              T
              ((MPROGN)
               ((MSETQ) $NEWTERM00 (($SUBSTINPART) 1. $TERM00 $NF0))
               ((MSETQ) $NEWTERM00
                (($SUBSTITUTE) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                 $NEWTERM00))))
             |$end_lambda|)
            T $FALSE)
           |$end_if_op|)
          T $FALSE))
        ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
      ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_LAMBDA $TAKE_DERIVATIVE_WRT_LAMBDA NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR
         %TAKE_DERIVATIVE_WRT_SCALAR_PAIR VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR
    ((LAMBDA) ((MLIST) $NR0 $LEVEL10 $LEVEL20 $TERM0)
     ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
      ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
      ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.)) ((MSETQ) $DER0 0.)
      ((MCOND) ((MGREATERP) $LEVEL10 0.)
       ((MSETQ) $DER00
        (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0| $TERM0))
       T ((MSETQ) $DER00 ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
      ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
      ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
       ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
        ((MDO) $NT0 1. NIL NIL $LDER00 NIL
         ((MPROGN)
          ((MCOND) |$dbg_wrt_pair|
           (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
            "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
           T $FALSE)
          ((MSETQ) $TMP_DER0
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
            (($INPART) $DER00 $NT0)))
          ((MSETQ) $DER0 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
       T
       ((MPROGN)
        ((MCOND) |$dbg_wrt_pair|
         (($PRINT) "    SINGLE term: take der of" $DER00 "wrt lambda("
          $NR0 $LEVEL20 |$newII0| ")")
         T $FALSE)
        ((MSETQ) $DER0
         (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0| $DER00))))
      ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0)) ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
           $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_SCALAR_PAIR
         $TAKE_DERIVATIVE_WRT_SCALAR_PAIR NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_STATE %TAKE_DERIVATIVE_WRT_STATE VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_STATE
    ((LAMBDA) ((MLIST) $NR0 $ONE_STATE_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
      ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $ONE_STATE_IN_MATRIX0))
      ((MSETQ) |$Der0| $TERM0)
      ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
       ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
        ((MCOND)
         ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
         ((MPROGN)
          ((MDO) $N_PQ 1. NIL NIL
           (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
           ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
             ((MPROGN)
              ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
               ((MSETQ) |$tmp_Der0|
                ((MPLUS) |$tmp_Der0|
                 (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                  ((MPLUS) $L0 ((MMINUS) 1.))
                  ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
              ((MSETQ) |$Der0| |$tmp_Der0|))
             T
             ((MSETQ) |$Der0|
              (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
               ((MPLUS) $L0 ((MMINUS) 1.)) ((MPLUS) $C0 ((MMINUS) 1.))
               |$Der0|)))))
          |$end_loop_c0|)
         T $FALSE)))
      ((MRETURN) |$Der0|)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_STATE $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_STATE $TAKE_DERIVATIVE_WRT_STATE NOUN) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV1|
         |%take_derivative_wrt_scalar_stateSV1| VERB) 
(MDEFPROP |$take_derivative_wrt_scalar_stateSV1|
    ((LAMBDA) ((MLIST) $SCALARS_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
      ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
      ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
       ((MCOND)
        ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
        ((MPROGN)
         ((MCOND) |$dbg_scalars|
          (($PRINT) "nr0=" $NR0 "out of"
           (($LENGTH) $SCALARS_IN_MATRIX0))
          T $FALSE)
         ((MSETQ) |$tmp_DER0| 0.)
         ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
          ((MPROGN)
           (($PRINT) "before length(DER0) is" (($LENGTH) |$der0|))
           ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
            ((MSETQ) |$tmp_DER0|
             ((MPLUS) |$tmp_DER0|
              (($TAKE_DERIVATIVE_WRT_STATE) $NR0
               (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
           ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
          T
          ((MPROGN)
           ((MCOND) |$dbg_scalars|
            (($PRINT) "SINGLE term " |$der0| "derivative wrt r=" $NR0
             "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0) "with nr=" $NR0)
            T $FALSE)
           ((MSETQ) |$der0|
            (($TAKE_DERIVATIVE_WRT_STATE) $NR0
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
           |$end_single|)))
        T $FALSE))
      ((MRETURN) |$der0|)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_scalar_stateSV1|) $SCALARS_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_scalar_stateSV1|
         |$take_derivative_wrt_scalar_stateSV1| NOUN) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV2|
         |%take_derivative_wrt_scalar_stateSV2| VERB) 
(MDEFPROP |$take_derivative_wrt_scalar_stateSV2|
    ((LAMBDA) ((MLIST) $SCALARS_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
      ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
       ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
        (($PRINT) "in take_derivative_wrt_scalar_stateSV2 acting on"
         $LT0 "terms")
        ((MDO) $NT0 1. NIL NIL $LT0 NIL
         ((MPROGN)
          ((MCOND) |$dbg_wrt_states|
           (($PRINT) "in take_derivative_wrt_scalar_stateSV2 EXAM term"
            $NT0 "out of" $LT0 "now there are"
            ((MCOND) ((MNOT) (($NUMBERP) |$der0|)) (($LENGTH) |$der0|)
             T 0.)
            "terms")
           T
           ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
            (($PRINT)
             "in take_derivative_wrt_scalar_stateSV2 EXAM term" $NT0
             "(step 100) out of" $LT0)
            T $FALSE))
          ((MSETQ) |$NIused| 0.)
          ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
          ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
           ((MCOND)
            ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
            ((MPROGN)
             ((MSETQ) |$tmp_DER0|
              (($TAKE_DERIVATIVE_WRT_STATE) $NR0
               (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
             |$end_nr_loop|)
            T $FALSE))
          ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
          |$end_t0_loop|)))
       T
       ((MPROGN) ((MSETQ) |$der0| $TERM0)
        ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
         ((MCOND)
          ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
          ((MPROGN)
           ((MCOND) |$dbg_wrt_states|
            (($PRINT)
             "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
             |$der0| "derivative wrt r=" $NR0 "and"
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
            T $FALSE)
           ((MSETQ) |$der0|
            (($TAKE_DERIVATIVE_WRT_STATE) $NR0
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
           |$end_single|)
          T $FALSE))))
      ((MRETURN) |$der0|)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV2| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_scalar_stateSV2|) $SCALARS_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_scalar_stateSV2|
         |$take_derivative_wrt_scalar_stateSV2| NOUN) 
(DEFPROP $CONTRACT_PAIRS_IN_ONE_TERM %CONTRACT_PAIRS_IN_ONE_TERM VERB) 
(MDEFPROP $CONTRACT_PAIRS_IN_ONE_TERM
    ((LAMBDA) ((MLIST) $UTERM0)
     ((MPROG)
      ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0 $NPOW0
       $OP0 $IND0 $NFAC0 $NR0 $NS0)
      ((MSETQ) $UTERM00 $UTERM0)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
       ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
       ((MRETURN) $UTERM0) T $FALSE)
      ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
      ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_contract| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
            ((MNOT) ((MEQUAL) $NPOW0 2.)))
           (($ERROR) "the power must be 2!! wrong term=" $UTERM0) T
           $FALSE)
          ((MCOND) ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
           ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MCOND) ((MEQUAL) $OP0 $LA)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE)
          ((MCOND) ((MEQUAL) $OP0 |$Sk|)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE)
          ((MCOND) ((MEQUAL) $OP0 $K)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE))
         T
         ((MCOND)
          ((MAND) $ISOP0
           (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
          ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
           ((MCOND)
            ((MNOT)
             (($IS) ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
            ((MPROGN)
             ((MSETQ) $OTHERFAC0 (($ASSOC) $IND0 $LIST_INDEX_FACS0))
             ((MSETQ) $NR0 (($INPART) $FAC0 1.))
             ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
             ((MCOND) ((MLEQP) $NR0 $NS0)
              ((MSETQ) $CTERM0
               ((MTIMES) $CTERM0
                ((MQAPPLY)
                 (($CONCAT) (($INPART) $FAC0 0.)
                  (($INPART) $OTHERFAC0 0.))
                 $NR0 (($INPART) $FAC0 2.) $NS0
                 (($INPART) $OTHERFAC0 2.))))
              T
              ((MSETQ) $CTERM0
               ((MTIMES) $CTERM0
                ((MQAPPLY)
                 (($CONCAT) (($INPART) $OTHERFAC0 0.)
                  (($INPART) $FAC0 0.))
                 $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                 (($INPART) $FAC0 2.)))))
             ((MSETQ) $LIST_INDEX_FACS0
              (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0) $LIST_INDEX_FACS0)))
            T
            ((MSETQ) $LIST_INDEX_FACS0
             (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
          T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
        |$end_fac_loop|))
      ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
       ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
       ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
      ((MRETURN) $CTERM0)))
    MEXPR) 
(DEFPROP $CONTRACT_PAIRS_IN_ONE_TERM $ANY FUNCTION-MODE) 
(ADD2LNC '(($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0) $FUNCTIONS) 
(DEFPROP %CONTRACT_PAIRS_IN_ONE_TERM $CONTRACT_PAIRS_IN_ONE_TERM NOUN) 
(DEFPROP $CONTRACT_PAIRS %CONTRACT_PAIRS VERB) 
(MDEFPROP $CONTRACT_PAIRS
    ((LAMBDA) ((MLIST) |$utermS0|)
     ((MPROG) ((MLIST) $SUM0)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
       ((MPROGN) ((MSETQ) $SUM0 0.)
        ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
         ((MSETQ) $SUM0
          ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
       T ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
      ((MRETURN) $SUM0)))
    MEXPR) 
(DEFPROP $CONTRACT_PAIRS $ANY FUNCTION-MODE) 
(ADD2LNC '(($CONTRACT_PAIRS) |$utermS0|) $FUNCTIONS) 
(DEFPROP %CONTRACT_PAIRS $CONTRACT_PAIRS NOUN) 
(DEFPROP $TRUE_XX %TRUE_XX VERB) 
(MDEFPROP $TRUE_XX
    ((LAMBDA) ((MLIST) $R $S)
     ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))
    MEXPR) 
(DEFPROP $TRUE_XX $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_XX) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_XX $TRUE_XX NOUN) 
(DEFPROP |$otherN| |%otherN| VERB) 
(MDEFPROP |$otherN|
    ((LAMBDA) ((MLIST) $M $N)
     ((MCOND)
      ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
       ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
      3. T
      ((MCOND)
       ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
        ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
       2. T
       ((MCOND)
        ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
         ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
        1. T $FALSE))))
    MEXPR) 
(DEFPROP |$otherN| $BOOLEAN FUNCTION-MODE) 
(ADD2LNC '((|$otherN|) $M $N) $FUNCTIONS) 
(DEFPROP |%otherN| |$otherN| NOUN) 
(DEFPROP $COMPUTE_PP3 %COMPUTE_PP3 VERB) 
(MDEFPROP $COMPUTE_PP3
    ((LAMBDA) ((MLIST) ((MLIST) |$n|))
     ((MPROG)
      ((MDO) $M 1. NIL NIL |$nn| NIL
       ((MDO) $N 1. NIL NIL |$nn| NIL
        ((MCOND) ((MEQUAL) $M $N)
         ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
          ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))) $AP))
         T
         ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
          ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
           ((MPLUS)
            ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
            ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
            ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))
    MEXPR) 
(DEFPROP $COMPUTE_PP3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_PP3) ((MLIST) |$n|)) $FUNCTIONS) 
(MDEFPROP $COMPUTE_PP3 T MLEXPRP) 
(DEFPROP %COMPUTE_PP3 $COMPUTE_PP3 NOUN) 
(DEFPROP $PP3ONSHELL %PP3ONSHELL VERB) 
(MDEFPROP $PP3ONSHELL
    ((LAMBDA) ((MLIST) $M $N) (($NUM_PP3 ARRAY) $M $N)) MEXPR) 
(DEFPROP $PP3ONSHELL $ANY FUNCTION-MODE) 
(ADD2LNC '(($PP3ONSHELL) $M $N) $FUNCTIONS) 
(DEFPROP %PP3ONSHELL $PP3ONSHELL NOUN) 
(DEFPROP $TRUE_GF_XX3 %TRUE_GF_XX3 VERB) 
(MDEFPROP $TRUE_GF_XX3
    ((LAMBDA) ((MLIST) $R $S) (($NUM_XX3 ARRAY) $R $S)) MEXPR) 
(DEFPROP $TRUE_GF_XX3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_GF_XX3) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_GF_XX3 $TRUE_GF_XX3 NOUN) 
(DEFPROP $GF_XX3 %GF_XX3 VERB) 
(MDEFPROP $GF_XX3
    ((LAMBDA) ((MLIST) $M $N)
     ((MCOND) ((MEQUAL) $M 1.) |$x1| T
      ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
       ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
        |$x3|))))
    MEXPR) 
(DEFPROP $GF_XX3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($GF_XX3) $M $N) $FUNCTIONS) 
(DEFPROP %GF_XX3 $GF_XX3 NOUN) 
(DSKSETQ $COMPUTE_PP4 '$COMPUTE_PP4) 
(DEFPROP $COMPUTE_PP4 %COMPUTE_PP4 VERB) 
(MDEFPROP $COMPUTE_PP4
    ((LAMBDA) ((MLIST) ((MLIST) |$n|))
     ((MPROG)
      ((MDO) $M 1. NIL NIL |$nn| NIL
       ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
        ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))) $AP)))
      ((MSETQ) |$Mu|
       ((MPLUS)
        ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
        ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Ms|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Mt|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
       (($RATSIMP)
        ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
         ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
          ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
      ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Ms|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Mt|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
       (($RATSIMP)
        ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
         ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.) ((MMINUS) 2.)
          ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))
    MEXPR) 
(DEFPROP $COMPUTE_PP4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_PP4) ((MLIST) |$n|)) $FUNCTIONS) 
(MDEFPROP $COMPUTE_PP4 T MLEXPRP) 
(DEFPROP %COMPUTE_PP4 $COMPUTE_PP4 NOUN) 
(DEFPROP $PP4ONSHELL %PP4ONSHELL VERB) 
(MDEFPROP $PP4ONSHELL
    ((LAMBDA) ((MLIST) $M $N) (($NUM_PP4 ARRAY) $M $N)) MEXPR) 
(DEFPROP $PP4ONSHELL $ANY FUNCTION-MODE) 
(ADD2LNC '(($PP4ONSHELL) $M $N) $FUNCTIONS) 
(DEFPROP %PP4ONSHELL $PP4ONSHELL NOUN) 
(DEFPROP $COMPUTE_XX4 %COMPUTE_XX4 VERB) 
(MDEFPROP $COMPUTE_XX4
    ((LAMBDA) ((MLIST))
     ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
      (($REMARRAY) $NUM_XX4)
      ((MSETQ) $GF_X_RULES
       ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
      ((MSETQ) $EQ_XX40
       ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
        ((MEQUAL) |$om|
         ((MQUOTIENT)
          ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
           (($XX) 1. 3.))
          (($XX) 2. 4.)))))
      ((MSETQ) $EQ_XX40
       ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
        ((MEQUAL)
         ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.) (($XX) 2. 4.))
         ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
      ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
      ((MSETQ) $SO_X13
       (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
      ((MSETQ) $XX4_LIST
       (($MAKELIST)
        (($MAKELIST)
         ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S)) $S
         ((MPLUS) $R 1.) |$nn|)
        $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
      ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
      ((MSETQ) $XX4_LIST
       (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
      ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
      ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
       (($MAP) ":" ((MLIST) (($LHS) $GFXX0)) ((MLIST) (($RHS) $GFXX0))))
      ((MSETQ) |$dx3_dOM| (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
      ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES)) |$xx4_done|))
    MEXPR) 
(DEFPROP $COMPUTE_XX4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_XX4)) $FUNCTIONS) 
(DEFPROP %COMPUTE_XX4 $COMPUTE_XX4 NOUN) 
(DEFPROP $TRUE_GF_XX4 %TRUE_GF_XX4 VERB) 
(MDEFPROP $TRUE_GF_XX4
    ((LAMBDA) ((MLIST) $R $S) (($NUM_XX4 ARRAY) $R $S)) MEXPR) 
(DEFPROP $TRUE_GF_XX4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_GF_XX4) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_GF_XX4 $TRUE_GF_XX4 NOUN) 
(DEFPROP |$check_cyc_A_234| |%check_cyc_A_234| VERB) 
(MDEFPROP |$check_cyc_A_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
        ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
        ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
        ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
        ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
        ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
        ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
        ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
        ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
        ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
        ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
        ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_cyc_A_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_cyc_A_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_cyc_A_234| |$check_cyc_A_234| NOUN) 
(DEFPROP |$cyc_A_234| |%cyc_A_234| VERB) 
(MDEFPROP |$cyc_A_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
        ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
        ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$cyc_A_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$cyc_A_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%cyc_A_234| |$cyc_A_234| NOUN) 
(DEFPROP |$check_cyc_gfA_234| |%check_cyc_gfA_234| VERB) 
(MDEFPROP |$check_cyc_gfA_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
        ((MEQUAL) |$om| ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_cyc_gfA_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_cyc_gfA_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_cyc_gfA_234| |$check_cyc_gfA_234| NOUN) 
(DEFPROP |$cyc_gfA_234| |%cyc_gfA_234| VERB) 
(MDEFPROP |$cyc_gfA_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST)
        ((MEQUAL) |$om| ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
       $AMP00)))
    MEXPR) 
(DEFPROP |$cyc_gfA_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$cyc_gfA_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%cyc_gfA_234| |$cyc_gfA_234| NOUN) 
(DEFPROP |$check_swap_A_23| |%check_swap_A_23| VERB) 
(MDEFPROP |$check_swap_A_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
        ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_swap_A_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_swap_A_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_swap_A_23| |$check_swap_A_23| NOUN) 
(DEFPROP |$swap_A_23| |%swap_A_23| VERB) 
(MDEFPROP |$swap_A_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
        ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$swap_A_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$swap_A_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%swap_A_23| |$swap_A_23| NOUN) 
(DEFPROP |$swap_gfA_23| |%swap_gfA_23| VERB) 
(MDEFPROP |$swap_gfA_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE) ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$swap_gfA_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$swap_gfA_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%swap_gfA_23| |$swap_gfA_23| NOUN) 
(DEFPROP $TEST_MEASURE %TEST_MEASURE VERB) 
(MDEFPROP $TEST_MEASURE
    ((LAMBDA) ((MLIST) |$l1| |$l2| |$l3| |$l4|)
     ((MPROG) ((MSETQ) |$nn| 4.)
      (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
      ((MSETQ) $GH_00
       ((MQUOTIENT) 1.
        ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
      ((MSETQ) |$tttt_00|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
           ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
           ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
      ((MSETQ) |$tttt_00|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
      ((MSETQ) $GH_0P
       (($FACTOR)
        (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) (($XX) 1. 2.)
          ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.)) (($XX) 1. 3.)
           (($XX) 2. 4.))))))
      ((MSETQ) |$TTTT_0p|
       (($FACTOR)
        (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) (($XX) 1. 2.)
          ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.)) (($XX) 1. 3.)
           (($XX) 2. 4.))))))
      ((MSETQ) |$TTTT_pp|
       (($FACTOR)
        (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.))))
      ((MSETQ) |$gh_TTT0|
       (($FACTOR)
        (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
         ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTT|
       (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))
    MEXPR) 
(DEFPROP $TEST_MEASURE $ANY FUNCTION-MODE) 
(ADD2LNC '(($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|) $FUNCTIONS) 
(DEFPROP %TEST_MEASURE $TEST_MEASURE NOUN) 
(DEFPROP $ORDERXX %ORDERXX VERB) 
(MDEFPROP $ORDERXX
    ((LAMBDA) ((MLIST) $R $S)
     ((MCOND) ((MEQUAL) $R $S) 0. T
      ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
       ((MMINUS) (($XX) $S $R)))))
    MEXPR) 
(DEFPROP $ORDERXX $ANY FUNCTION-MODE) 
(ADD2LNC '(($ORDERXX) $R $S) $FUNCTIONS) 
(DEFPROP %ORDERXX $ORDERXX NOUN) 
(DEFPROP $ORDERPP %ORDERPP VERB) 
(MDEFPROP $ORDERPP
    ((LAMBDA) ((MLIST) $R $S)
     ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))
    MEXPR) 
(DEFPROP $ORDERPP $ANY FUNCTION-MODE) 
(ADD2LNC '(($ORDERPP) $R $S) $FUNCTIONS) 
(DEFPROP %ORDERPP $ORDERPP NOUN) 
(DEFPROP $TRUE_KK %TRUE_KK VERB) 
(MDEFPROP $TRUE_KK
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))
    MEXPR) 
(DEFPROP $TRUE_KK $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_KK) $R $M $S $N) $FUNCTIONS) 
(DEFPROP %TRUE_KK $TRUE_KK NOUN) 
(DEFPROP |$true_Skk| |%true_Skk| VERB) 
(MDEFPROP |$true_Skk|
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
      (($SUM)
       ((MTIMES) (($ORDERPP) $T $S) ((MEXPT) (($ORDERXX) $R $T) $M)) $T
       1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_Skk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_Skk|) $R $M $S $N) $FUNCTIONS) 
(DEFPROP |%true_Skk| |$true_Skk| NOUN) 
(DEFPROP |$true_kSk| |%true_kSk| VERB) 
(MDEFPROP |$true_kSk|
    ((LAMBDA) ((MLIST) $S $N $R $M)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
      (($SUM)
       ((MTIMES) (($ORDERPP) $T $S) ((MEXPT) (($ORDERXX) $R $T) $M)) $T
       1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_kSk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_kSk|) $S $N $R $M) $FUNCTIONS) 
(DEFPROP |%true_kSk| |$true_kSk| NOUN) 
(DEFPROP |$true_SkSk| |%true_SkSk| VERB) 
(MDEFPROP |$true_SkSk|
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
      (($SUM)
       (($SUM)
        ((MTIMES) (($ORDERPP) $T $U) ((MEXPT) (($ORDERXX) $R $T) $M)
         ((MEXPT) (($ORDERXX) $S $U) $N))
        $T 1. |$nn|)
       $U 1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_SkSk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_SkSk|) $R $M $S $N) $FUNCTIONS) 
(DEFPROP |%true_SkSk| |$true_SkSk| NOUN) 
(DEFPROP $FROM_STATE_TO_ADDEND_LIST %FROM_STATE_TO_ADDEND_LIST VERB) 
(MDEFPROP $FROM_STATE_TO_ADDEND_LIST
    ((LAMBDA) ((MLIST) $STATE0)
     ((MPROG)
      ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T $FALSE)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
       ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
      ((MSETQ) $LIST0
       (($MAKELIST) (($INPART) $STATE0 $T) $T 1. (($LENGTH) $STATE0)))
      ((MRETURN) $LIST0)))
    MEXPR) 
(DEFPROP $FROM_STATE_TO_ADDEND_LIST $ANY FUNCTION-MODE) 
(ADD2LNC '(($FROM_STATE_TO_ADDEND_LIST) $STATE0) $FUNCTIONS) 
(DEFPROP %FROM_STATE_TO_ADDEND_LIST $FROM_STATE_TO_ADDEND_LIST NOUN) 
(DEFPROP $EXTRACT_AND_NORMALIZE_COEFFS %EXTRACT_AND_NORMALIZE_COEFFS
         VERB) 
(MDEFPROP $EXTRACT_AND_NORMALIZE_COEFFS
    ((LAMBDA) ((MLIST) $LIST_OF_LISTS_OF_SUBSTATES0)
     ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
      ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
       ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
        ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
         ((MPROGN) ((MSETQ) $S00 $S0)
          ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
           ((MPROGN) ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
            ((MCOND) ((MGREATERP) $POW0 0.)
             ((MSETQ) $S00
              ((MTIMES)
               ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
               ((MEXPT)
                ((MQUOTIENT) 1.
                 ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                $POW0)))
             T $FALSE)
            ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
            ((MCOND) ((MGREATERP) $POW0 0.)
             ((MSETQ) $S00
              ((MTIMES)
               ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
               ((MEXPT)
                ((MQUOTIENT) 1.
                 ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                $POW0)))
             T $FALSE)))
          ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
           ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
            ((MPROGN) ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
             ((MCOND) ((MGREATERP) $POW0 0.)
              ((MSETQ) $S00
               ((MTIMES)
                ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                ((MEXPT)
                 ((MQUOTIENT)
                  ((MQUOTIENT) ((MMINUS) 1.)
                   ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                  ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                 $POW0)))
              T $FALSE))))
          ((MCOND)
           ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
            ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
           (($ERROR)
            "extract_and_normalize_coeffs cannot compute normalized coeff from"
            $S0 "left over is" $S00)
           T $FALSE)
          ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
        ((MSETQ) $COEFFS_LIST0 (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
      ((MRETURN) $COEFFS_LIST0)))
    MEXPR) 
(DEFPROP $EXTRACT_AND_NORMALIZE_COEFFS $ANY FUNCTION-MODE) 
(ADD2LNC '(($EXTRACT_AND_NORMALIZE_COEFFS)
           $LIST_OF_LISTS_OF_SUBSTATES0)
         $FUNCTIONS) 
(DEFPROP %EXTRACT_AND_NORMALIZE_COEFFS $EXTRACT_AND_NORMALIZE_COEFFS
         NOUN) 
(DEFPROP |$amplitudeN4V1| |%amplitudeN4V1| VERB) 
(MDEFPROP |$amplitudeN4V1|
    ((LAMBDA) ((MLIST) $STATES_LIST0)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) |$Partials0|
            (($ENDCONS)
             ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4) $LIST_OF_SUBSTATES0
              $PARTIAL_AMP0)
             |$Partials0|))
           ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$amplitudeN4V1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$amplitudeN4V1|) $STATES_LIST0) $FUNCTIONS) 
(DEFPROP |%amplitudeN4V1| |$amplitudeN4V1| NOUN) 
(DEFPROP |$amplitudeN4V1_list| |%amplitudeN4V1_list| VERB) 
(MDEFPROP |$amplitudeN4V1_list|
    ((LAMBDA) ((MLIST) $STATES_LIST0 $CHECKPOINT_SAVE_FILENAME)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MPROGN)
        ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
         ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
          ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
           ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
            (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
             $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
             (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
             (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
             "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
            ((MSETQ) $LIST_OF_SUBSTATES0
             ((MLIST)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
            (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
            ((MSETQ) $SL0
             (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
              $LIST_OF_SUBSTATES0))
            ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
            ((MSETQ) $NAS_LIST0
             (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
            ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
            ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
            ((MSETQ) $ULPS0
             ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
            ((MSETQ) $ULPS_LIST0
             (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
            ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
            ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
            ((MSETQ) $EI0
             (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
            ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
            ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
            (($PRINT)
             "Computed the expression on which we must act with derivatives in"
             ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
            ((MSETQ) $PARTIAL_AMP0
             ((MTIMES)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
               $NA1)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
               $NA2)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
               $NA3)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
               $NA4)
              ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
            ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
            (($PRINT)
             "Taken the derivatives and computed the partial amplitude in"
             ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
              |$Partials0|))
            |$end_3_loops|))))
        (($SAVE)
         (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_" (($STRING) $NA1)
          ".lisp")
         $NA1 $STATES_LIST0 |$Partials0|)
        |$end_na1_loop|))
      ((MRETURN) |$Partials0|)))
    MEXPR) 
(DEFPROP |$amplitudeN4V1_list| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$amplitudeN4V1_list|) $STATES_LIST0
           $CHECKPOINT_SAVE_FILENAME)
         $FUNCTIONS) 
(DEFPROP |%amplitudeN4V1_list| |$amplitudeN4V1_list| NOUN) 
(DEFPROP |$gf_amplitudeN4V1| |%gf_amplitudeN4V1| VERB) 
(MDEFPROP |$gf_amplitudeN4V1|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0
            (($RATSIMP)
             (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)
              ((MEQUAL) $XX $TRUE_GF_XX4))))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V1| |$gf_amplitudeN4V1| NOUN) 
(DEFPROP |$gf_amplitudeN4V2| |%gf_amplitudeN4V2| VERB) 
(MDEFPROP |$gf_amplitudeN4V2|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| |$Mt|))
           ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp the amplitude"
            ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
           ((MSETQ) $MAXNSNT0
            ((MPLUS)
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              (($SUM)
               (($SUM) ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                2. (($LENGTH) (($SL0 ARRAY) $NR0)))
               $NR0 1. |$nn0|))))
           ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
            ((MPROGN)
             ((MSETQ) |$Ms_proj_amp0|
              (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| $NS0))
             ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
              ((MDO) $NT0 0. NIL NIL
               ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
               ((MPROGN)
                (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                 "terms")
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATSIMP)
                  (($EV) |$Mt_Ms_proj_amp0|
                   ((MEQUAL) $XX $TRUE_GF_XX4))))
                ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                 ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                  ((MTIMES) |$Mt_Ms_proj_amp0| ((MEXPT) |$Ms| $NS0)
                   ((MEXPT) |$Mt| $NT0))))))
              T $FALSE)))
           ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude fully gauge fixed in"
            ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp-ed the amplitude in"
            ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6)) "s")
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V2| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V2| |$gf_amplitudeN4V2| NOUN) 
(DEFPROP |$gf_amplitudeN4V2_1| |%gf_amplitudeN4V2_1| VERB) 
(MDEFPROP |$gf_amplitudeN4V2_1|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| |$Mt|))
           ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratexpand the amplitude"
            ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
            "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
            "terms")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
           ((MSETQ) $MAXNSNT0
            ((MPLUS)
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              (($SUM)
               (($SUM) ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                2. (($LENGTH) (($SL0 ARRAY) $NR0)))
               $NR0 1. |$nn0|))))
           ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
            ((MPROGN)
             ((MSETQ) |$Ms_proj_amp0|
              (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| $NS0))
             ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
              ((MDO) $NT0 0. NIL NIL
               ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
               ((MPROGN)
                (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                 "terms")
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATSIMP)
                  (($EV) |$Mt_Ms_proj_amp0|
                   ((MEQUAL) $XX $TRUE_GF_XX4))))
                ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                 ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                  ((MTIMES) |$Mt_Ms_proj_amp0| ((MEXPT) |$Ms| $NS0)
                   ((MEXPT) |$Mt| $NT0))))))
              T $FALSE)))
           ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude fully gauge fixed in"
            ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp-ed the amplitude in"
            ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6)) "s")
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V2_1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V2_1| |$gf_amplitudeN4V2_1| NOUN) 
(DEFPROP |$SetStates| |%SetStates| VERB) 
(MDEFPROP |$SetStates|
    ((LAMBDA) ((MLIST) |$dd0|)
     ((MPROG) ((MSETQ) |$Lev0| 2.)
      ((MSETQ) |$Null2|
       (($EV)
        ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
         ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
         ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
         ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Lev0| 3.)
      ((MSETQ) |$Null3|
       (($EV)
        ((MPLUS)
         ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.) |$dd|)
         ((MMINUS)
          ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.) |$dd|))
         ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
         ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 1.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
         ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 2. 0.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 3.))
         ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$dd| |$dd0|)))
      ((MSETQ) |$Lev0| 4.)
      ((MSETQ) |$S4z|
       ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
        ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 5742. (($P) 2. 2.))
        ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
      ((MSETQ) |$S4m|
       ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
        ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 2268. (($P) 2. 2.))
        ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
        ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$S4r1|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
          (($P) 3. 1.) |$d|)
         ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.) |$d|)
         ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
          (($P) 3. 1.))
         ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 0.) 4.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$S4r2|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.) ((MEXPT) |$d| 2.))
         ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.) ((MEXPT) |$d| 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.) |$d|)
         ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.) |$d|)
         ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 4. 0.))
         ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
         ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
         ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.))
         ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
         ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 2. 1.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 2. 1.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$S4r3|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.) ((MEXPT) |$d| 2.))
         ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.) ((MEXPT) |$d| 2.))
         ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.) |$d|)
         ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 3. 1.))
         ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
         ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.))
         ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4r1|
       (($EV)
        ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
         ((MTIMES) 624. (($P) 3. 1.))
         ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 936. (($P) 2. 2.))
         ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
         ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES)
          ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
           ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
      ((MSETQ) |$Null4r2|
       ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
        ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 4050. (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$Null4g|
       (($EV)
        ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|) 2.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|) 8.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|) 6.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|) 72.)
         ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
         ((MTIMES) 6. (($P) 3. 1.))
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
         ((MTIMES) 3. (($P) 2. 2.))
         ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
         ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
         ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
         ((MQUOTIENT)
          ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)) 6.)
         ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.)) 72.))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4cr|
       ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
        ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$S6m|
       ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
        ((MTIMES) 28320. (($P) 5. 1.))
        ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 82400. (($P) 3. 3.))
        ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
      ((MSETQ) |$S6z|
       ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
        ((MTIMES) 1177320. (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
        ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) 929500. (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
        ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.))
        ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
      ((MSETQ) |$Null6r16|
       ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
        ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
        ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 3074625000. (($P) 3. 3.))
        ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.))
        ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
        ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
      ((MSETQ) |$Null6g|
       (($EV)
        ((MPLUS) ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
         ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
         ((MQUOTIENT) ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
         ((MQUOTIENT)
          ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|)) 4.)
         ((MQUOTIENT) ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|)
          168.)
         ((MQUOTIENT)
          ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.) |$d|)
          280.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
         ((MQUOTIENT) ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
         ((MQUOTIENT)
          ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|)) 3.)
         ((MQUOTIENT)
          ((MMINUS)
           ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
          3.)
         ((MQUOTIENT) ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|)
          378.)
         ((MQUOTIENT)
          ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.) |$d|)
          1260.)
         ((MQUOTIENT)
          ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.) |$d|)
          945.)
         ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|) 4.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|) 4.)
         ((MQUOTIENT) ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|)
          2520.)
         ((MQUOTIENT)
          ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 2. 0.) 2.) |$d|)
          140.)
         ((MQUOTIENT)
          ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.) |$d|)
          252.)
         ((MQUOTIENT) ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|)
          7560.)
         ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.))) 18.)
         ((MTIMES) 110. (($P) 5. 1.))
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
         ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.)) 7.)
         ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.)) 12.)
         ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
         ((MQUOTIENT)
          ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)) 70.)
         ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
         ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.)) 7.)
         ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
         ((MQUOTIENT)
          ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)) 7.)
         ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.)) 54.)
         ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.)) 6.)
         ((MQUOTIENT)
          ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
          1260.)
         ((MQUOTIENT)
          ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)) 3.)
         ((MQUOTIENT)
          ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.))
          3780.)
         ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)) 14.)
         ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
         ((MQUOTIENT)
          ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)) 28.)
         ((MQUOTIENT)
          ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.)) 420.)
         ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.)) 45.)
         ((MQUOTIENT)
          ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 2. 0.) 2.))
          280.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.))
          2.)
         ((MQUOTIENT)
          ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
           (($P) 2. 0.))
          140.)
         ((MQUOTIENT)
          ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)) 630.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 1. 1.) 2.))
          2.)
         ((MQUOTIENT)
          ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.)) 420.)
         ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
          37800.))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Lev0| 8.)
      ((MSETQ) |$S8m1|
       ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
        ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
        ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) 8289945720. (($P) 6. 2.))
        ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
        ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 5. 0.))
        ((MTIMES) 8399122200. (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 1.))
        ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 1.))
        ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 4515839300.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 300059350. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
        ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2066129100.) ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 47098800. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
      ((MSETQ) |$S8m2|
       ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
        ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
        ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) 51399096. (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
        ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
        ((MTIMES) 46431000. (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 1.))
        ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 1903750. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
      ((MSETQ) |$S8z1|
       ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
        ((MTIMES) 419373360. (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 6188984592. (($P) 5. 3.))
        ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 20048000. (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 8144150. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 2.))
        ((MTIMES) 23738400. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
      ((MSETQ) |$S8z2|
       ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
        ((MTIMES) 359941680. (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 5264441616. (($P) 5. 3.))
        ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 17416000. (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6809950. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 2.))
        ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 2. 2.))
        ((MTIMES) 20437200. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.))))
      ((MSETQ) |$S10z1|
       ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
        ((MTIMES) 94471732800. (($P) 9. 1.))
        ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
        ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 8. 0.))
        ((MTIMES) 1017474393600. (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1805580000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
        ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.) (($P) 6. 0.))
        ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 6. 0.))
        ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) 607282147584. (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 20082748000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 3.))
        ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 36082698000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 23408646912.) ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 5. 0.))
        ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 3.))
        ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 2.))
        ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
        ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 28894320000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 771289485750.) ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
        ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.) (($P) 4. 1.))
        ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
        ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 11311477275. (($P) 1. 1.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 4. 0.))
        ((MTIMES) 612360000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 3.))
        ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
        ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 575909838000.) ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 2.))
        ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 816480000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 2.))
        ((MTIMES) 27552406000. (($P) 2. 0.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 34574400000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 11854080000.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 3. 1.))
        ((MTIMES) 493920000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 40166544600. (($P) 2. 2.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
        ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.) (($P) 2. 2.))))
      ((MSETQ) |$S10z2|
       ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
        ((MTIMES) 65112321600. (($P) 9. 1.))
        ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
        ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 8. 0.))
        ((MTIMES) 690708211200. (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
        ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 2261880000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.) (($P) 6. 0.))
        ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 6. 0.))
        ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) 376838832384. (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
        ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 2.))
        ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 2.))
        ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 11114538000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 24356973312.) ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 5. 0.))
        ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 6161648325.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 14804370000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1210524000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 6667920000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 359389840950.) ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
        ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.) (($P) 4. 1.))
        ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 1210524000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 3.))
        ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 338354074800.) ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 2.))
        ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
        ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 16134720000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) 18276010200. (($P) 2. 2.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 493920000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))))
      ((MSETQ) |$S103z|
       ((MPLUS) ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
        ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
        ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) 36360611332200. (($P) 8. 2.))
        ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 8. 0.))
        ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1631223468000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) 372093476932800. (($P) 6. 4.))
        ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 6. 2.))
        ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
         (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 540966535200.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 6. 0.))
        ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 1170019452000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 2.))
        ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 5. 1.))
        ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 4662858416400.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 66919708800.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 5. 0.))
        ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.) (($P) 5. 0.))
        ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 66919708800.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 805050582525.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 4.))
        ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 9453628800.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 4. 3.))
        ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 4. 2.))
        ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 40416163200.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 237200140800.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 112702665600.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
         (($P) 4. 1.))
        ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 4. 1.))
        ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 161245123200.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 4. 1.))
        ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 232452259200. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 324362765475. (($P) 1. 1.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 811066032000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 7740984220200.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 3.))
        ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 185345126400.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 430303104000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 3. 3.))
        ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 3. 3.))
        ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 437098032000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) 296415302400. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 2.))
        ((MTIMES) 37933056000. (($P) 1. 0.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 270273024000.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 552463430400.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 3. 1.))
        ((MTIMES) 300421900800. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
         ((MEXPT) (($P) 3. 0.) 3.))
        ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 441839664000. (($P) 1. 0.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 0.))
        ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 14224896000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 10668672000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 8001504000.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 99574272000.) ((MEXPT) (($P) 1. 1.) 3.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 3.))
        ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 16003008000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 4.))
        ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 0.) 3.))))
      ((MSETQ) |$S11z|
       ((MPLUS) ((MTIMES) 70560000. (($P) 11. 0.))
        ((MTIMES) 443865600. (($P) 10. 1.))
        ((MTIMES) 61001280. (($P) 1. 0.) (($P) 10. 0.))
        ((MTIMES) ((MMINUS) 5815936000.) (($P) 9. 2.))
        ((MTIMES) ((MMINUS) 359660800.) (($P) 1. 0.) (($P) 9. 1.))
        ((MTIMES) ((MMINUS) 142116800.) (($P) 2. 0.) (($P) 9. 0.))
        ((MTIMES) 220550400. (($P) 1. 1.) (($P) 9. 0.))
        ((MTIMES) 10180480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 9. 0.))
        ((MTIMES) 20261664000. (($P) 8. 3.))
        ((MTIMES) 422078400. (($P) 1. 0.) (($P) 8. 2.))
        ((MTIMES) 1639915200. (($P) 2. 0.) (($P) 8. 1.))
        ((MTIMES) 30240000. (($P) 1. 1.) (($P) 8. 1.))
        ((MTIMES) 23688000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 8. 1.))
        ((MTIMES) 52963200. (($P) 3. 0.) (($P) 8. 0.))
        ((MTIMES) ((MMINUS) 1229356800.) (($P) 2. 1.) (($P) 8. 0.))
        ((MTIMES) ((MMINUS) 35480160.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 8. 0.))
        ((MTIMES) ((MMINUS) 22176000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 8. 0.))
        ((MTIMES) ((MMINUS) 31354560000.) (($P) 7. 4.))
        ((MTIMES) 1833753600. (($P) 1. 0.) (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 2464704000.) (($P) 2. 0.) (($P) 7. 2.))
        ((MTIMES) 3371076000. (($P) 1. 1.) (($P) 7. 2.))
        ((MTIMES) 267265800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 2.))
        ((MTIMES) ((MMINUS) 4342291200.) (($P) 3. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 3129156000.) (($P) 2. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 398305800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 1.))
        ((MTIMES) 36288000. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) 19872000. (($P) 4. 0.) (($P) 7. 0.))
        ((MTIMES) 4612204800. (($P) 3. 1.) (($P) 7. 0.))
        ((MTIMES) 38655360. (($P) 1. 0.) (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 2073456000.) (($P) 2. 2.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 371061000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 22788000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 7. 0.))
        ((MTIMES) 514197000. (($P) 1. 1.) (($P) 2. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 36288000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 7. 0.))
        ((MTIMES) 16426368000. (($P) 6. 5.))
        ((MTIMES) ((MMINUS) 6867504000.) (($P) 1. 0.) (($P) 6. 4.))
        ((MTIMES) ((MMINUS) 1521273600.) (($P) 2. 0.) (($P) 6. 3.))
        ((MTIMES) ((MMINUS) 12582480000.) (($P) 1. 1.) (($P) 6. 3.))
        ((MTIMES) ((MMINUS) 1071031200.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 6. 3.))
        ((MTIMES) 6787401600. (($P) 3. 0.) (($P) 6. 2.))
        ((MTIMES) 6774894000. (($P) 2. 1.) (($P) 6. 2.))
        ((MTIMES) 266017500. (($P) 1. 0.) (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 30006000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 14503500.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 6. 2.))
        ((MTIMES) 7409404800. (($P) 4. 0.) (($P) 6. 1.))
        ((MTIMES) 647760000. (($P) 3. 1.) (($P) 6. 1.))
        ((MTIMES) 673207200. (($P) 1. 0.) (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) 5563026000. (($P) 2. 2.) (($P) 6. 1.))
        ((MTIMES) 792054000. (($P) 1. 0.) (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 450670500. ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 889056000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 6. 1.))
        ((MTIMES) 14503500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 6. 1.))
        ((MTIMES) 16934400. (($P) 5. 0.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 6368846400.) (($P) 4. 1.) (($P) 6. 0.))
        ((MTIMES) 63216720. (($P) 1. 0.) (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) 3512544000. (($P) 3. 2.) (($P) 6. 0.))
        ((MTIMES) 724144800. (($P) 1. 0.) (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 37346400.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 923056800.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) 79323300. (($P) 1. 0.) (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 179115300.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 6. 0.))
        ((MTIMES) 127008000. (($P) 1. 1.) (($P) 2. 1.) (($P) 6. 0.))
        ((MTIMES) 14503500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 14503500.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 4927910400. (($P) 1. 0.) (($P) 5. 5.))
        ((MTIMES) 2465769600. (($P) 2. 0.) (($P) 5. 4.))
        ((MTIMES) 8935214400. (($P) 1. 1.) (($P) 5. 4.))
        ((MTIMES) 771901200. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 4.))
        ((MTIMES) 17805312000. (($P) 3. 0.) (($P) 5. 3.))
        ((MTIMES) 18925459200. (($P) 2. 1.) (($P) 5. 3.))
        ((MTIMES) 3653841600. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 95155200.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 3.))
        ((MTIMES) 62979840. ((MEXPT) (($P) 1. 0.) 3.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 31071801600.) (($P) 4. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 10720231200.) (($P) 3. 1.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 2043354600.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 18289152000.) (($P) 2. 2.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 394578000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 2331504000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 2.))
        ((MTIMES) 649504800. (($P) 1. 1.) (($P) 2. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 49850460.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 22176000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 1108800.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 1697552640.) (($P) 5. 0.) (($P) 5. 1.))
        ((MTIMES) 2676945600. (($P) 4. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 1174899600.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 4431276000.) (($P) 3. 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 785433600.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 5. 1.))
        ((MTIMES) 710735400. (($P) 2. 0.) (($P) 3. 0.) (($P) 5. 1.))
        ((MTIMES) 795916800. (($P) 1. 1.) (($P) 3. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 62979840.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 824698800.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 5. 1.))
        ((MTIMES) 823788000. (($P) 2. 0.) (($P) 2. 1.) (($P) 5. 1.))
        ((MTIMES) 22176000. (($P) 1. 1.) (($P) 2. 1.) (($P) 5. 1.))
        ((MTIMES) 49850460. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 1108800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 79797312.) (($P) 1. 0.)
         ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) 27609019200. (($P) 4. 2.) (($P) 5. 0.))
        ((MTIMES) 559707120. (($P) 1. 0.) (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 93033360. (($P) 2. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) 423899280. (($P) 1. 1.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 23838796800.) (($P) 3. 3.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 797635800.) (($P) 1. 0.) (($P) 3. 2.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 3445764840.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 5. 0.))
        ((MTIMES) 84672000. (($P) 1. 1.) (($P) 3. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 62979840.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 1.) (($P) 5. 0.))
        ((MTIMES) 79349760. ((MEXPT) (($P) 3. 0.) 2.) (($P) 5. 0.))
        ((MTIMES) 2110875840. (($P) 2. 1.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) 62979840. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) 1417046400. (($P) 2. 0.) (($P) 2. 2.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 64033200.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 891000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 189982800.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 5. 0.))
        ((MTIMES) 51632460. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) 1108800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 50741460.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1108800.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 20197296000.) (($P) 3. 0.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 21448980000.) (($P) 2. 1.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 3485601000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 4.))
        ((MTIMES) 88905600. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 48898080.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 4. 4.))
        ((MTIMES) 22782816000. (($P) 4. 0.) (($P) 4. 3.))
        ((MTIMES) 10099224000. (($P) 3. 1.) (($P) 4. 3.))
        ((MTIMES) 1433934000. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) 11143188000. (($P) 2. 2.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 104706000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 4. 3.))
        ((MTIMES) 1742567400. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 13028400.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 38142720. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 8216460000.) (($P) 4. 1.) (($P) 4. 2.))
        ((MTIMES) 2140903800. (($P) 1. 0.) (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) 26959212000. (($P) 3. 2.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 112545000.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 4. 2.))
        ((MTIMES) 1984512600. (($P) 2. 0.) (($P) 3. 0.) (($P) 4. 2.))
        ((MTIMES) 573035400. (($P) 1. 1.) (($P) 3. 0.) (($P) 4. 2.))
        ((MTIMES) 191279880. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) 1143072000. (($P) 1. 0.) (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1985602500.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 2.))
        ((MTIMES) 55440000. (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 47817000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 123094125.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
        ((MTIMES) 50589000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 152409600.) (($P) 1. 0.)
         ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) 1441906200. (($P) 2. 0.) (($P) 4. 0.) (($P) 4. 1.))
        ((MTIMES) 63504000. (($P) 1. 1.) (($P) 4. 0.) (($P) 4. 1.))
        ((MTIMES) 97796160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) 3448296000. (($P) 3. 3.) (($P) 4. 1.))
        ((MTIMES) 979299000. (($P) 1. 0.) (($P) 3. 2.) (($P) 4. 1.))
        ((MTIMES) 1706468400. (($P) 2. 0.) (($P) 3. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 2815902000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 2689835400.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 229422600.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 461506500. (($P) 2. 0.) (($P) 2. 2.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 554400000.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 1.))
        ((MTIMES) 22869000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 1.))
        ((MTIMES) 498960000. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 1.))
        ((MTIMES) 2079000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 123094125. ((MEXPT) (($P) 2. 0.) 3.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 27720000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 108864000.) (($P) 3. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 1580481000.) (($P) 2. 1.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 48898080.) (($P) 1. 0.) (($P) 1. 1.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 1230721200.) (($P) 1. 0.) (($P) 3. 3.)
         (($P) 4. 0.))
        ((MTIMES) 125055000. (($P) 2. 0.) (($P) 3. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 299754000.) (($P) 1. 1.) (($P) 3. 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 54474750.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 2.) (($P) 4. 0.))
        ((MTIMES) 3290065200. (($P) 3. 0.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 38934000.) (($P) 2. 1.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 16332030. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 1947015000.) (($P) 2. 2.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 136805130.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 174947850. (($P) 1. 1.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 381024000. (($P) 2. 1.) (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 123094125. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 50589000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 47817000. (($P) 1. 0.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 123094125.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 2772000. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 19756800000.) (($P) 3. 2.) (($P) 3. 3.))
        ((MTIMES) 733824000. (($P) 1. 0.) (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 2297433600.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 989184000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 125664000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 734882400.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 3. 3.))
        ((MTIMES) 1199368800. (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 3.))
        ((MTIMES) 31046400. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 3.))
        ((MTIMES) 63866880. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 31046400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 535197600.) (($P) 1. 0.)
         ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) ((MMINUS) 3485512800.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) 554400000. (($P) 1. 1.) (($P) 3. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 3326400.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 1.) (($P) 3. 2.))
        ((MTIMES) 1309593600. ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 2.))
        ((MTIMES) 2454253200. (($P) 2. 1.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) 73998540. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 31046400. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 1524096000. (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 665280000.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 2.))
        ((MTIMES) 46292400. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 38808000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 79556400.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
        ((MTIMES) 38808000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) 255360000. (($P) 3. 0.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 554400000.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) 3326400. (($P) 1. 0.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) 251328000. (($P) 1. 0.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 1101970800. (($P) 2. 2.) (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 58766400.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 201732300.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 27720000. (($P) 1. 1.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 665280000. (($P) 2. 1.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 79556400.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 38808000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 112820400. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 38808000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 125664000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 0.) 3.))
        ((MTIMES) ((MMINUS) 137865420.) (($P) 1. 0.) (($P) 2. 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 201732300. (($P) 2. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 1524096000.) ((MEXPT) (($P) 2. 2.) 2.)
         (($P) 3. 0.))
        ((MTIMES) 33264000. (($P) 1. 0.) (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 79556400. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 38808000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 112820400.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
        ((MTIMES) 38808000. (($P) 1. 1.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 0.))))
      |$states_defined|))
    MEXPR) 
(DEFPROP |$SetStates| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SetStates|) |$dd0|) $FUNCTIONS) 
(DEFPROP |%SetStates| |$SetStates| NOUN) 
(DEFPROP |$SSSSstep0| |%SSSSstep0| VERB) 
(MDEFPROP |$SSSSstep0|
    ((LAMBDA)
     ((MLIST) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4| |$l4|
      |$dd0|)
     ((MPROG) ((MLIST) |$d|)
      ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
      ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
      ((MSETQ) |$Asss|
       ((|$gf_amplitudeN4V2|) ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
        ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
      ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
      (($PRINT) "Step0: amplitude computation time"
       ((MPLUS) $TI1 ((MMINUS) $TI0)))
      ((MRETURN) |$Asss|)))
    MEXPR) 
(DEFPROP |$SSSSstep0| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
           |$l4| |$dd0|)
         $FUNCTIONS) 
(DEFPROP |%SSSSstep0| |$SSSSstep0| NOUN) 
(DEFPROP |$SSSSstep1| |%SSSSstep1| VERB) 
(MDEFPROP |$SSSSstep1| ((LAMBDA) ((MLIST) |$AmpS40|) |$AmpS40|) MEXPR) 
(DEFPROP |$SSSSstep1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SSSSstep1|) |$AmpS40|) $FUNCTIONS) 
(DEFPROP |%SSSSstep1| |$SSSSstep1| NOUN) 
(DEFPROP |$gf_SSSSV3| |%gf_SSSSV3| VERB) 
(MDEFPROP |$gf_SSSSV3|
    ((LAMBDA)
     ((MLIST) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4| |$l4|
      |$dd0|)
     ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
      (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
      ((MSETQ) |$Assss0|
       ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
        |$l4| |$dd0|))
      ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
      ((MSETQ) |$f_Assss|
       (($RATSIMP)
        (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
      (($PRINT) "simplification computation time"
       ((MPLUS) $TI2 ((MMINUS) $TI1)))
      ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
      (($PRINT) "computation times" $TI0 $TI1 $TI2)
      ((MSETQ) $GH_0
       ((MQUOTIENT) 1.
        ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
      ((MSETQ) |$tttt0|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
      ((MSETQ) |$tttt|
       (($FACTOR)
        (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTTT|
       (($FACTOR)
        (($EV) ((MTIMES) $GH_0 |$tttt0|) ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTTT_dx3|
       (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
      (($PRINT) "factors from ghosts and momenta and measure"
       |$gh_TTTT_dx3|)
      ((MSETQ) $FINAL_AMP_DX
       (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
      ((MRETURN)
       ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
        (($FACTOR) |$dx3_dOM|)))))
    MEXPR) 
(DEFPROP |$gf_SSSSV3| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
           |$l4| |$dd0|)
         $FUNCTIONS) 
(DEFPROP |%gf_SSSSV3| |$gf_SSSSV3| NOUN) 
(DSKSETQ $NUM_XX3 '$NUM_XX3) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_XX3) 
(MREMPROP '$NUM_XX3 'ARRAY) 
(MPUTPROP '$NUM_XX3 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2. NIL NIL (((1. 3.) . |$Xi|))
      (((1. 2.) (MTIMES SIMP)
        ((MEXPT SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$Xi|)) -1.)
        |$Xi|)
       ((2. 3.) . 1.)))) 
(ADD2LNC '$NUM_XX3 $ARRAYS) 
(DSKSETQ |$usedLevels0| '|$usedLevels0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$usedLevels0| 'HASHAR) 
(MPUTPROP '|$usedLevels0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MLIST) 11.) ((MLIST)) ((MLIST)) ((MLIST)) |#####|)) 
(ADD2LNC '|$usedLevels0| $ARRAYS) 
(DSKSETQ |$usedLevelsPowers0| '|$usedLevelsPowers0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$usedLevelsPowers0| 'HASHAR) 
(MPUTPROP '|$usedLevelsPowers0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MLIST) 11. 1.) ((MLIST)) ((MLIST)) ((MLIST)) |#####|)) 
(ADD2LNC '|$usedLevelsPowers0| $ARRAYS) 
(DSKSETQ |$noAlphas0| '|$noAlphas0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$noAlphas0| 'HASHAR) 
(MPUTPROP '|$noAlphas0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA '(|#####| 1. 0. 0. 0. |#####|)) 
(ADD2LNC '|$noAlphas0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$explK0| 'HASHAR) 
(MPUTPROP '|$explK0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MTIMES SIMP) ((|$l| SIMP) 1. 11.) (($L SIMP) 1. 11.))
              0. 0. 0. |#####|)) 
(ADD2LNC '|$explK0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$explD0| 'HASHAR) 
(MPUTPROP '|$explD0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6. 6.) 
(FILLARRAY AAAAA
    '(|#####| |#####| |#####| |#####| |#####| |#####| |#####| |#####|
              0. 0. 0. |#####| |#####| |#####| |#####| 0. 0. |#####|
              |#####| |#####| |#####| |#####| 0. |#####| |#####|
              |#####| |#####| |#####| |#####| |#####| |#####| |#####|
              |#####| |#####| |#####| |#####|)) 
(ADD2LNC '|$explD0| $ARRAYS) 
(DSKSETQ |$s| '|$s|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$s|) 
(MREMPROP '|$s| 'ARRAY) 
(MPUTPROP '|$s| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 4. 1. (((4.) (|$k| SIMP) 4.))
      (((1.) (MPLUS SIMP) ((|$k| SIMP) 1.)
        ((MTIMES SIMP) ((|$d| SIMP) 1. 2.) (($X SIMP) 2.))
        ((MTIMES SIMP) ((|$d| SIMP) 1. 3.) (($X SIMP) 3.))
        ((MTIMES SIMP) ((|$d| SIMP) 1. 4.) (($X SIMP) 4.))))
      (((2.) (MPLUS SIMP) ((|$k| SIMP) 2.)
        ((MTIMES SIMP) ((|$d| SIMP) 2. 3.) (($X SIMP) 3.))
        ((MTIMES SIMP) ((|$d| SIMP) 2. 4.) (($X SIMP) 4.))))
      (((3.) (MPLUS SIMP) ((|$k| SIMP) 3.)
        ((MTIMES SIMP) ((|$d| SIMP) 3. 4.) (($X SIMP) 4.)))))) 
(ADD2LNC '|$s| $ARRAYS) 
(DSKSETQ $NUM_PP4 '$NUM_PP4) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_PP4) 
(MREMPROP '$NUM_PP4 'ARRAY) 
(MPUTPROP '$NUM_PP4 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 10. 2.
      (((2. 2.) (RAT SIMP) 1. 2.) ((4. 4.) (RAT SIMP) 1. 2.)) NIL NIL
      NIL NIL NIL
      (((1. 3.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 9. ((MTIMES SIMP) -2. |$Mt|))))
      (((2. 3.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) -9. ((MTIMES SIMP RATSIMP) 2. |$Ms|)
         ((MTIMES SIMP RATSIMP) 2. |$Mt|))))
      (((1. 1.) . -5.) ((3. 3.) (RAT SIMP) 1. 2.)) NIL NIL NIL NIL
      (((1. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 2.)
        ((MPLUS SIMP) 1. |$Ms| |$Mt|)))
      (((2. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Mt|))))
      (((1. 2.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 9. ((MTIMES SIMP) -2. |$Ms|)))
       ((3. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))))) 
(ADD2LNC '$NUM_PP4 $ARRAYS) 
(DSKSETQ $NUM_XX4 '$NUM_XX4) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_XX4) 
(MREMPROP '$NUM_XX4 'ARRAY) 
(MPUTPROP '$NUM_XX4 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 6. 2. NIL NIL NIL NIL NIL (((1. 4.) (MEXPT SIMP) |$Xi| -1.))
      (((1. 3.) (MTIMES SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|)
        ((MEXPT SIMP)
         ((MPLUS SIMP) ((MTIMES SIMP) -1. |$Xi|)
          ((MEXPT SIMP RATSIMP) |$Xi| 2.))
         -1.))
       ((2. 4.) . 1.))
      (((1. 2.) (MEXPT SIMP) ((MPLUS SIMP) -1. |$Xi|) -1.)
       ((2. 3.) (MTIMES SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|)
        ((MEXPT SIMP)
         ((MPLUS SIMP) -1. |$om|
          ((MTIMES SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$om|))
           |$Xi|))
         -1.))
       ((3. 4.) (MTIMES SIMP) ((MEXPT SIMP) |$om| -1.)
        ((MEXPT SIMP) |$Xi| -1.) ((MPLUS SIMP) -1. |$om| |$Xi|))))) 
(ADD2LNC '$NUM_XX4 $ARRAYS) 
(DSKSETQ $INFLAG 'T) 
(DSKSETQ $K '$K) 
(DEFPROP $K $ANY MODE) 
(ADD2LNC '$K $PROPS) 
(DSKSETQ |$Mt| '|$Mt|) 
(RESTORE-FACTS '((($KIND) |$Mt| $INTEGER))) 
(ADD2LNC '|$Mt| $PROPS) 
(DEFPROP $R $FIXNUM MODE) 
(ADD2LNC '$R $PROPS) 
(DEFPROP $L0 $FIXNUM MODE) 
(ADD2LNC '$L0 $PROPS) 
(DEFPROP $INR_PQ $FIXNUM MODE) 
(ADD2LNC '$INR_PQ $PROPS) 
(DEFPROP $S $FIXNUM MODE) 
(ADD2LNC '$S $PROPS) 
(DEFPROP $NR $ANY MODE) 
(ADD2LNC '$NR $PROPS) 
(DEFPROP $IP $FIXNUM MODE) 
(ADD2LNC '$IP $PROPS) 
(DEFPROP $IQ $FIXNUM MODE) 
(ADD2LNC '$IQ $PROPS) 
(DEFPROP $NF0 $FIXNUM MODE) 
(ADD2LNC '$NF0 $PROPS) 
(DEFPROP $NT0 $FIXNUM MODE) 
(ADD2LNC '$NT0 $PROPS) 
(DEFPROP $C0 $FIXNUM MODE) 
(ADD2LNC '$C0 $PROPS) 
(DEFPROP $N_PQ $FIXNUM MODE) 
(ADD2LNC '$N_PQ $PROPS) 
(DEFPROP $NR0 $FIXNUM MODE) 
(ADD2LNC '$NR0 $PROPS) 
(DEFPROP $M $FIXNUM MODE) 
(ADD2LNC '$M $PROPS) 
(DEFPROP $N $FIXNUM MODE) 
(ADD2LNC '$N $PROPS) 
(DEFPROP $T $ANY MODE) 
(ADD2LNC '$T $PROPS) 
(DEFPROP $N0 $FIXNUM MODE) 
(ADD2LNC '$N0 $PROPS) 
(DEFPROP $M0 $FIXNUM MODE) 
(ADD2LNC '$M0 $PROPS) 
(DEFPROP $S0 $ANY MODE) 
(ADD2LNC '$S0 $PROPS) 
(DEFPROP $NS0 $ANY MODE) 
(ADD2LNC '$NS0 $PROPS) 
(DEFPROP $NA1 $FIXNUM MODE) 
(ADD2LNC '$NA1 $PROPS) 
(DEFPROP $NA2 $FIXNUM MODE) 
(ADD2LNC '$NA2 $PROPS) 
(DEFPROP $NA3 $FIXNUM MODE) 
(ADD2LNC '$NA3 $PROPS) 
(DEFPROP $NA4 $FIXNUM MODE) 
(ADD2LNC '$NA4 $PROPS) 
(DSKSETQ |$Ms| '|$Ms|) 
(RESTORE-FACTS '((($KIND) |$Ms| $INTEGER))) 
(ADD2LNC '|$Ms| $PROPS) 
(SETQ $LINENUM 104.) 
(SETQ *ALPHABET* (NCONC '(#\_ #\%) *ALPHABET*)) 
(DSKSETQ $CONTEXT '$INITIAL) 
(RESTORE-FACTS '((($KIND) |$Mt| $INTEGER) (($KIND) |$Ms| $INTEGER))) 

==> anc/lisp_results/S4zS4zTS4z.lisp <==
;;; -*- Mode: LISP; package:maxima; syntax:common-lisp; -*- 
(in-package :maxima)
(DSKSETQ $%O0 '$DONE) 
(ADDLABEL '$%O0) 
(DSKSETQ $%I1 '(($BATCH) "10_exp_reggeon.v3.mat")) 
(ADDLABEL '$%I1) 
(DSKSETQ $%I2
         '(($DEFINE_VARIABLE) |$expand_reggeon_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I2) 
(DSKSETQ $%O2 'NIL) 
(ADDLABEL '$%O2) 
(DSKSETQ $%I3 '(($DEFINE_VARIABLE) |$dbg_all_terms| NIL $BOOLEAN)) 
(ADDLABEL '$%I3) 
(DSKSETQ $%O3 'NIL) 
(ADDLABEL '$%O3) 
(DSKSETQ $%I4 '(($DEFINE_VARIABLE) |$dbg_compute_levels| NIL $BOOLEAN)) 
(ADDLABEL '$%I4) 
(DSKSETQ $%O4 'NIL) 
(ADDLABEL '$%O4) 
(DSKSETQ $%I5 '(($DEFINE_VARIABLE) |$nn| 0. $INTEGER)) 
(ADDLABEL '$%I5) 
(DSKSETQ $%O5 '0.) 
(ADDLABEL '$%O5) 
(DSKSETQ $%I6 '(($KILL) |$nn|)) 
(ADDLABEL '$%I6) 
(DSKSETQ $%O6 '$DONE) 
(ADDLABEL '$%O6) 
(DSKSETQ $%I7
         '((MDEFINE) (($SET_NUMBER_OF_PARTICLE) |$nn0|)
           ((MPROG) ((MSETQ) |$nn| |$nn0|)
            (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.)
             ((MPLUS) |$nn0| 1.))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MSETQ) ((|$s| ARRAY) $R)
              ((MPLUS) ((|$k|) $R)
               (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S
                ((MPLUS) $R 1.) |$nn0|))))))) 
(ADDLABEL '$%I7) 
(DSKSETQ $%O7
         '((MDEFINE SIMP) (($SET_NUMBER_OF_PARTICLE) |$nn0|)
           ((MPROG) ((MSETQ) |$nn| |$nn0|)
            (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.)
             ((MPLUS) |$nn0| 1.))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MSETQ) ((|$s| ARRAY) $R)
              ((MPLUS) ((|$k|) $R)
               (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S
                ((MPLUS) $R 1.) |$nn0|))))))) 
(ADDLABEL '$%O7) 
(DSKSETQ $%I8
         '((MDEFINE) (($NOTZERO) $X)
           ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))) 
(ADDLABEL '$%I8) 
(DSKSETQ $%O8
         '((MDEFINE SIMP) (($NOTZERO) $X)
           ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))) 
(ADDLABEL '$%O8) 
(DSKSETQ $%I9
         '((MDEFINE)
           ((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
              ((MSETQ) $POW0
               ((MTIMES) 2.
                (($SUM)
                 (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0
                  $MAX_USED_LEVEL0)
                 $L0 2. $MAX_USED_LEVEL0)))
              ((MSETQ) $POW0
               ((MPLUS) $POW0
                (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2.
                 $MAX_USED_LEVEL0)))
              ((MCOND) |$dbg_compute_levels|
               (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T
               $FALSE)
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
            ((MRETURN) |$noAlphas0|)))) 
(ADDLABEL '$%I9) 
(DSKSETQ $%O9
         '((MDEFINE SIMP)
           ((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
              ((MSETQ) $POW0
               ((MTIMES) 2.
                (($SUM)
                 (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0
                  $MAX_USED_LEVEL0)
                 $L0 2. $MAX_USED_LEVEL0)))
              ((MSETQ) $POW0
               ((MPLUS) $POW0
                (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2.
                 $MAX_USED_LEVEL0)))
              ((MCOND) |$dbg_compute_levels|
               (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T
               $FALSE)
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
            ((MRETURN) |$noAlphas0|)))) 
(ADDLABEL '$%O9) 
(DSKSETQ $%I10
         '((MDEFINE)
           ((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevels0| ARRAY) $R)
                  (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
                   ((|$usedLevels0| ARRAY) $R)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevels0|)))) 
(ADDLABEL '$%I10) 
(DSKSETQ $%O10
         '((MDEFINE SIMP)
           ((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevels0| ARRAY) $R)
                  (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
                   ((|$usedLevels0| ARRAY) $R)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevels0|)))) 
(ADDLABEL '$%O10) 
(DSKSETQ $%I11
         '((MDEFINE)
           ((|$compute_levels_and_powers_used_no_zmV1|)
            $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
                  (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
                   ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevelsPowers0|)))) 
(ADDLABEL '$%I11) 
(DSKSETQ $%O11
         '((MDEFINE SIMP)
           ((|$compute_levels_and_powers_used_no_zmV1|)
            $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
                  (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
                   ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevelsPowers0|)))) 
(ADDLABEL '$%O11) 
(DSKSETQ $%I12
         '((MDEFINE) ((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
            ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
              ((MSETQ) |$Nlus0|
               (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
              ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
               ((MPROGN)
                ((MSETQ) $NR_PQ
                 ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R)
                  $INR_PQ))
                ((MSETQ) ((|$explK0| ARRAY) $R)
                 ((MPLUS) ((|$explK0| ARRAY) $R)
                  ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
              ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
               ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
              |$end_r_loop|))
            ((MRETURN) |$Ks_rules0|)))) 
(ADDLABEL '$%I12) 
(DSKSETQ $%O12
         '((MDEFINE SIMP) ((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
            ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
              ((MSETQ) |$Nlus0|
               (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
              ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
               ((MPROGN)
                ((MSETQ) $NR_PQ
                 ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R)
                  $INR_PQ))
                ((MSETQ) ((|$explK0| ARRAY) $R)
                 ((MPLUS) ((|$explK0| ARRAY) $R)
                  ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
              ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
               ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
              |$end_r_loop|))
            ((MRETURN) |$Ks_rules0|)))) 
(ADDLABEL '$%O12) 
(DSKSETQ $%I13
         '((MDEFINE) ((|$compute_Ds|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
            ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
             ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
              ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
               ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
                ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL
                 NIL NIL
                 ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL
                  NIL NIL NIL
                  ((MSETQ) ((|$explD0| ARRAY) $R $S)
                   ((MPLUS) ((|$explD0| ARRAY) $R $S)
                    ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
                     ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
                ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
                 (($ENDCONS)
                  ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
                  ((|$Ds_rules0| ARRAY) $R)))
                |$end_s_loop|))
              |$end_r_loop|))
            ((MRETURN) |$Ds_rules0|)))) 
(ADDLABEL '$%I13) 
(DSKSETQ $%O13
         '((MDEFINE SIMP) ((|$compute_Ds|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
            ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
             ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
              ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
               ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
                ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL
                 NIL NIL
                 ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL
                  NIL NIL NIL
                  ((MSETQ) ((|$explD0| ARRAY) $R $S)
                   ((MPLUS) ((|$explD0| ARRAY) $R $S)
                    ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
                     ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
                ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
                 (($ENDCONS)
                  ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
                  ((|$Ds_rules0| ARRAY) $R)))
                |$end_s_loop|))
              |$end_r_loop|))
            ((MRETURN) |$Ds_rules0|)))) 
(ADDLABEL '$%O13) 
(DSKSETQ $%I14
         '((MDEFINE) (($WICK) |$list_Nr0|)
           ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
            ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
            ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
            ((MSETQ) $WICK00
             ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
              ((MFACTORIAL) |$Nr0|)))
            ((MDO) $R 2. NIL NIL |$nn0| NIL
             ((MPROGN) ((MSETQ) $WICK0 0.)
              ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
              ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
                ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
                 ((MSETQ) $WICK0
                  ((MPLUS) $WICK0
                   ((MTIMES)
                    ((MQUOTIENT) 1.
                     ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
                    $CO0
                    ((MEXPT) ((|$s| ARRAY) $R)
                     ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
                 T $FALSE)))
              ((MSETQ) $WICK00 $WICK0)))
            ((MRETURN) $WICK00)))) 
(ADDLABEL '$%I14) 
(DSKSETQ $%O14
         '((MDEFINE SIMP) (($WICK) |$list_Nr0|)
           ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
            ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
            ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
            ((MSETQ) $WICK00
             ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
              ((MFACTORIAL) |$Nr0|)))
            ((MDO) $R 2. NIL NIL |$nn0| NIL
             ((MPROGN) ((MSETQ) $WICK0 0.)
              ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
              ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
                ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
                 ((MSETQ) $WICK0
                  ((MPLUS) $WICK0
                   ((MTIMES)
                    ((MQUOTIENT) 1.
                     ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
                    $CO0
                    ((MEXPT) ((|$s| ARRAY) $R)
                     ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
                 T $FALSE)))
              ((MSETQ) $WICK00 $WICK0)))
            ((MRETURN) $WICK00)))) 
(ADDLABEL '$%O14) 
(DSKSETQ $%I15
         '((MDEFINE)
           (($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
            |$Ds_rules0|)
           ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
            (($PRINT) "in computing 'Z' (do_all_term)")
            ((MSETQ) $EXPL_INT0 $INT0)
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN)
              ((MCOND) |$dbg_all_terms|
               (($PRINT)
                "in computing 'Z' (do_all_term) doing all terms for particle"
                $R)
               T $FALSE)
              ((MSETQ) $EXPL_INT0
               (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
                ((|$Ds_rules0| ARRAY) $R)))
              ((MSETQ) $NLEVELS0
               (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
              ((MCOND) |$dbg_all_terms|
               (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
              ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) " project to"
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  "^"
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.)))
                 T $FALSE)
                ((MSETQ) $EXPL_INT0
                 (($RATCOEF) $EXPL_INT0
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.))))
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
            ((MRETURN) $EXPL_INT0)))) 
(ADDLABEL '$%I15) 
(DSKSETQ $%O15
         '((MDEFINE SIMP)
           (($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
            |$Ds_rules0|)
           ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
            (($PRINT) "in computing 'Z' (do_all_term)")
            ((MSETQ) $EXPL_INT0 $INT0)
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN)
              ((MCOND) |$dbg_all_terms|
               (($PRINT)
                "in computing 'Z' (do_all_term) doing all terms for particle"
                $R)
               T $FALSE)
              ((MSETQ) $EXPL_INT0
               (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
                ((|$Ds_rules0| ARRAY) $R)))
              ((MSETQ) $NLEVELS0
               (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
              ((MCOND) |$dbg_all_terms|
               (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
              ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) " project to"
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  "^"
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.)))
                 T $FALSE)
                ((MSETQ) $EXPL_INT0
                 (($RATCOEF) $EXPL_INT0
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.))))
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
            ((MRETURN) $EXPL_INT0)))) 
(ADDLABEL '$%O15) 
(DSKSETQ $%I16
         '((MDEFINE) (($STATE2MATRIX) $STATE0 |$MaxLevel0|)
           ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
            ((MSETQ) $MAT0
             (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
              ((MPLUS) |$MaxLevel0| 1.)))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
                (($HIPOW) $STATE0 (($P) $IP $IQ)))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                ((MPLUS)
                 (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                 (($HIPOW) $STATE0 (($P) $IP $IQ))))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
            ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
             (($ERROR) "In state2matrix missing some contributions in"
              $STATE0 "since we are left with" $STATE00
              "after analysis")
             T $FALSE)
            ((MRETURN) (($COPYMATRIX) $MAT0))))) 
(ADDLABEL '$%I16) 
(DSKSETQ $%O16
         '((MDEFINE SIMP) (($STATE2MATRIX) $STATE0 |$MaxLevel0|)
           ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
            ((MSETQ) $MAT0
             (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
              ((MPLUS) |$MaxLevel0| 1.)))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
                (($HIPOW) $STATE0 (($P) $IP $IQ)))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                ((MPLUS)
                 (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                 (($HIPOW) $STATE0 (($P) $IP $IQ))))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
            ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
             (($ERROR) "In state2matrix missing some contributions in"
              $STATE0 "since we are left with" $STATE00
              "after analysis")
             T $FALSE)
            ((MRETURN) (($COPYMATRIX) $MAT0))))) 
(ADDLABEL '$%O16) 
(DSKSETQ $%I17 '((MSETQ) |$expand_reggeon_loaded| T)) 
(ADDLABEL '$%I17) 
(DSKSETQ $%O17 'T) 
(ADDLABEL '$%O17) 
(DSKSETQ $%O18
         '"/home/igor/tex/NoChaos/maxima.cov/SSST/10_exp_reggeon.v3.mat") 
(ADDLABEL '$%O18) 
(DSKSETQ $%I19
         '((MCOND) ((MNOT) |$expand_reggeon_loaded|)
           (($ERROR) "Cannot batch 10_exp_reggeon") T $FALSE)) 
(ADDLABEL '$%I19) 
(DSKSETQ $%O19 'NIL) 
(ADDLABEL '$%O19) 
(DSKSETQ $%I20 '(($BATCH) "20_der.v2.mat")) 
(ADDLABEL '$%I20) 
(DSKSETQ $%I21
         '(($DEFINE_VARIABLE) |$derivatives_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I21) 
(DSKSETQ $%O21 'NIL) 
(ADDLABEL '$%O21) 
(DSKSETQ $%I22 '(($DEFINE_VARIABLE) |$dbg_wrt_lambda| NIL $BOOLEAN)) 
(ADDLABEL '$%I22) 
(DSKSETQ $%O22 'NIL) 
(ADDLABEL '$%O22) 
(DSKSETQ $%I23 '(($DEFINE_VARIABLE) |$dbg_wrt_pair| NIL $BOOLEAN)) 
(ADDLABEL '$%I23) 
(DSKSETQ $%O23 'NIL) 
(ADDLABEL '$%O23) 
(DSKSETQ $%I24 '(($DEFINE_VARIABLE) |$dbg_wrt_states| NIL $BOOLEAN)) 
(ADDLABEL '$%I24) 
(DSKSETQ $%O24 'NIL) 
(ADDLABEL '$%O24) 
(DSKSETQ $%I25 '(($DEFINE_VARIABLE) |$dbg_wrt_contract| NIL $BOOLEAN)) 
(ADDLABEL '$%I25) 
(DSKSETQ $%O25 'NIL) 
(ADDLABEL '$%O25) 
(DSKSETQ $%I26 '(($DEFINE_VARIABLE) |$dbg_scalars| NIL $BOOLEAN)) 
(ADDLABEL '$%I26) 
(DSKSETQ $%O26 'NIL) 
(ADDLABEL '$%O26) 
(DSKSETQ $%I27 '((MSETQ) $INFLAG T)) 
(ADDLABEL '$%I27) 
(DSKSETQ $%O27 'T) 
(ADDLABEL '$%O27) 
(DSKSETQ $%I28 '((MSETQ) |$NIused| 0.)) 
(ADDLABEL '$%I28) 
(DSKSETQ $%O28 '0.) 
(ADDLABEL '$%O28) 
(DSKSETQ $%I29 '((MSETQ) |$objects_with_index| ((MLIST) $LA |$Sk| $K))) 
(ADDLABEL '$%I29) 
(DSKSETQ $%O29 '((MLIST SIMP) $LA |$Sk| $K)) 
(ADDLABEL '$%O29) 
(DSKSETQ $%I30
         '((MDEFINE)
           ((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
            $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LAK)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$laSk|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $KLA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$Skla|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I30) 
(DSKSETQ $%O30
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
            $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LAK)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$laSk|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $KLA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$Skla|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O30) 
(DSKSETQ $%I31
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $NPOW0 1.)
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LAK)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$laSk|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_lambda_other|)
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $KLA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$Skla|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_other_la|)
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I31) 
(DSKSETQ $%O31
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $NPOW0 1.)
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LAK)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$laSk|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_lambda_other|)
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $KLA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$Skla|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_other_la|)
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O31) 
(DSKSETQ $%I32
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
            $TERM0)
           ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
            ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
            ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.))
            ((MSETQ) $DER0 0.)
            ((MCOND) ((MGREATERP) $LEVEL10 0.)
             ((MSETQ) $DER00
              (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0|
               $TERM0))
             T
             ((MSETQ) $DER00
              ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
            ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
            ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
             ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
              ((MDO) $NT0 1. NIL NIL $LDER00 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_pair|
                 (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
                  "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
                 T $FALSE)
                ((MSETQ) $TMP_DER0
                 (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                  (($INPART) $DER00 $NT0)))
                ((MSETQ) $DER0
                 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
             T
             ((MPROGN)
              ((MCOND) |$dbg_wrt_pair|
               (($PRINT) "    SINGLE term: take der of" $DER00
                "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
               T $FALSE)
              ((MSETQ) $DER0
               (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                $DER00))))
            ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I32) 
(DSKSETQ $%O32
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
            $TERM0)
           ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
            ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
            ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.))
            ((MSETQ) $DER0 0.)
            ((MCOND) ((MGREATERP) $LEVEL10 0.)
             ((MSETQ) $DER00
              (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0|
               $TERM0))
             T
             ((MSETQ) $DER00
              ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
            ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
            ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
             ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
              ((MDO) $NT0 1. NIL NIL $LDER00 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_pair|
                 (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
                  "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
                 T $FALSE)
                ((MSETQ) $TMP_DER0
                 (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                  (($INPART) $DER00 $NT0)))
                ((MSETQ) $DER0
                 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
             T
             ((MPROGN)
              ((MCOND) |$dbg_wrt_pair|
               (($PRINT) "    SINGLE term: take der of" $DER00
                "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
               T $FALSE)
              ((MSETQ) $DER0
               (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                $DER00))))
            ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O32) 
(DSKSETQ $%I33
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
            $TERM0)
           ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
            ((MSETQ) $MAX_USED_LEVEL0
             (($LENGTH) $ONE_STATE_IN_MATRIX0))
            ((MSETQ) |$Der0| $TERM0)
            ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
             ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
              ((MCOND)
               ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
               ((MPROGN)
                ((MDO) $N_PQ 1. NIL NIL
                 (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
                 ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
                  ((MCOND)
                   (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
                   ((MPROGN)
                    ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
                     ((MSETQ) |$tmp_Der0|
                      ((MPLUS) |$tmp_Der0|
                       (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                        ((MPLUS) $L0 ((MMINUS) 1.))
                        ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
                    ((MSETQ) |$Der0| |$tmp_Der0|))
                   T
                   ((MSETQ) |$Der0|
                    (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                     ((MPLUS) $L0 ((MMINUS) 1.))
                     ((MPLUS) $C0 ((MMINUS) 1.)) |$Der0|)))))
                |$end_loop_c0|)
               T $FALSE)))
            ((MRETURN) |$Der0|)))) 
(ADDLABEL '$%I33) 
(DSKSETQ $%O33
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
            $TERM0)
           ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
            ((MSETQ) $MAX_USED_LEVEL0
             (($LENGTH) $ONE_STATE_IN_MATRIX0))
            ((MSETQ) |$Der0| $TERM0)
            ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
             ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
              ((MCOND)
               ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
               ((MPROGN)
                ((MDO) $N_PQ 1. NIL NIL
                 (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
                 ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
                  ((MCOND)
                   (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
                   ((MPROGN)
                    ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
                     ((MSETQ) |$tmp_Der0|
                      ((MPLUS) |$tmp_Der0|
                       (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                        ((MPLUS) $L0 ((MMINUS) 1.))
                        ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
                    ((MSETQ) |$Der0| |$tmp_Der0|))
                   T
                   ((MSETQ) |$Der0|
                    (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                     ((MPLUS) $L0 ((MMINUS) 1.))
                     ((MPLUS) $C0 ((MMINUS) 1.)) |$Der0|)))))
                |$end_loop_c0|)
               T $FALSE)))
            ((MRETURN) |$Der0|)))) 
(ADDLABEL '$%O33) 
(DSKSETQ $%I34
         '((MDEFINE)
           ((|$take_derivative_wrt_scalar_stateSV1|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
            ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
              ((MPROGN)
               ((MCOND) |$dbg_scalars|
                (($PRINT) "nr0=" $NR0 "out of"
                 (($LENGTH) $SCALARS_IN_MATRIX0))
                T $FALSE)
               ((MSETQ) |$tmp_DER0| 0.)
               ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
                ((MPROGN)
                 (($PRINT) "before length(DER0) is"
                  (($LENGTH) |$der0|))
                 ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
                  ((MSETQ) |$tmp_DER0|
                   ((MPLUS) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
                 ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
                T
                ((MPROGN)
                 ((MCOND) |$dbg_scalars|
                  (($PRINT) "SINGLE term " |$der0| "derivative wrt r="
                   $NR0 "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0)
                   "with nr=" $NR0)
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)))
              T $FALSE))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%I34) 
(DSKSETQ $%O34
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_scalar_stateSV1|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
            ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
              ((MPROGN)
               ((MCOND) |$dbg_scalars|
                (($PRINT) "nr0=" $NR0 "out of"
                 (($LENGTH) $SCALARS_IN_MATRIX0))
                T $FALSE)
               ((MSETQ) |$tmp_DER0| 0.)
               ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
                ((MPROGN)
                 (($PRINT) "before length(DER0) is"
                  (($LENGTH) |$der0|))
                 ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
                  ((MSETQ) |$tmp_DER0|
                   ((MPLUS) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
                 ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
                T
                ((MPROGN)
                 ((MCOND) |$dbg_scalars|
                  (($PRINT) "SINGLE term " |$der0| "derivative wrt r="
                   $NR0 "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0)
                   "with nr=" $NR0)
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)))
              T $FALSE))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%O34) 
(DSKSETQ $%I35
         '((MDEFINE)
           ((|$take_derivative_wrt_scalar_stateSV2|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
            ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
             ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
              (($PRINT)
               "in take_derivative_wrt_scalar_stateSV2 acting on" $LT0
               "terms")
              ((MDO) $NT0 1. NIL NIL $LT0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_states|
                 (($PRINT)
                  "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                  $NT0 "out of" $LT0 "now there are"
                  ((MCOND) ((MNOT) (($NUMBERP) |$der0|))
                   (($LENGTH) |$der0|) T 0.)
                  "terms")
                 T
                 ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                   $NT0 "(step 100) out of" $LT0)
                  T $FALSE))
                ((MSETQ) |$NIused| 0.)
                ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
                ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
                 NIL
                 ((MCOND)
                  ((MNOT)
                   ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                  ((MPROGN)
                   ((MSETQ) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
                   |$end_nr_loop|)
                  T $FALSE))
                ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
                |$end_t0_loop|)))
             T
             ((MPROGN) ((MSETQ) |$der0| $TERM0)
              ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
               NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                ((MPROGN)
                 ((MCOND) |$dbg_wrt_states|
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
                   |$der0| "derivative wrt r=" $NR0 "and"
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)
                T $FALSE))))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%I35) 
(DSKSETQ $%O35
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_scalar_stateSV2|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
            ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
             ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
              (($PRINT)
               "in take_derivative_wrt_scalar_stateSV2 acting on" $LT0
               "terms")
              ((MDO) $NT0 1. NIL NIL $LT0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_states|
                 (($PRINT)
                  "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                  $NT0 "out of" $LT0 "now there are"
                  ((MCOND) ((MNOT) (($NUMBERP) |$der0|))
                   (($LENGTH) |$der0|) T 0.)
                  "terms")
                 T
                 ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                   $NT0 "(step 100) out of" $LT0)
                  T $FALSE))
                ((MSETQ) |$NIused| 0.)
                ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
                ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
                 NIL
                 ((MCOND)
                  ((MNOT)
                   ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                  ((MPROGN)
                   ((MSETQ) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
                   |$end_nr_loop|)
                  T $FALSE))
                ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
                |$end_t0_loop|)))
             T
             ((MPROGN) ((MSETQ) |$der0| $TERM0)
              ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
               NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                ((MPROGN)
                 ((MCOND) |$dbg_wrt_states|
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
                   |$der0| "derivative wrt r=" $NR0 "and"
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)
                T $FALSE))))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%O35) 
(DSKSETQ $%I36
         '((MDEFINE) (($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0)
           ((MPROG)
            ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0
             $NPOW0 $OP0 $IND0 $NFAC0 $NR0 $NS0)
            ((MSETQ) $UTERM00 $UTERM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
             ((MRETURN) $UTERM0) T $FALSE)
            ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
            ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_contract|
               (($PRINT) "      Exam" $FAC0) T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
                ((MCOND)
                 ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
                  ((MNOT) ((MEQUAL) $NPOW0 2.)))
                 (($ERROR) "the power must be 2!! wrong term=" $UTERM0)
                 T $FALSE)
                ((MCOND)
                 ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
                 ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MCOND) ((MEQUAL) $OP0 $LA)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 |$Sk|)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 $K)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE))
               T
               ((MCOND)
                ((MAND) $ISOP0
                 (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
                ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
                 ((MCOND)
                  ((MNOT)
                   (($IS)
                    ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
                  ((MPROGN)
                   ((MSETQ) $OTHERFAC0
                    (($ASSOC) $IND0 $LIST_INDEX_FACS0))
                   ((MSETQ) $NR0 (($INPART) $FAC0 1.))
                   ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
                   ((MCOND) ((MLEQP) $NR0 $NS0)
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $FAC0 0.)
                        (($INPART) $OTHERFAC0 0.))
                       $NR0 (($INPART) $FAC0 2.) $NS0
                       (($INPART) $OTHERFAC0 2.))))
                    T
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $OTHERFAC0 0.)
                        (($INPART) $FAC0 0.))
                       $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                       (($INPART) $FAC0 2.)))))
                   ((MSETQ) $LIST_INDEX_FACS0
                    (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0)
                     $LIST_INDEX_FACS0)))
                  T
                  ((MSETQ) $LIST_INDEX_FACS0
                   (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
                T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
              |$end_fac_loop|))
            ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
             ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
            ((MRETURN) $CTERM0)))) 
(ADDLABEL '$%I36) 
(DSKSETQ $%O36
         '((MDEFINE SIMP) (($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0)
           ((MPROG)
            ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0
             $NPOW0 $OP0 $IND0 $NFAC0 $NR0 $NS0)
            ((MSETQ) $UTERM00 $UTERM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
             ((MRETURN) $UTERM0) T $FALSE)
            ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
            ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_contract|
               (($PRINT) "      Exam" $FAC0) T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
                ((MCOND)
                 ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
                  ((MNOT) ((MEQUAL) $NPOW0 2.)))
                 (($ERROR) "the power must be 2!! wrong term=" $UTERM0)
                 T $FALSE)
                ((MCOND)
                 ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
                 ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MCOND) ((MEQUAL) $OP0 $LA)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 |$Sk|)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 $K)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE))
               T
               ((MCOND)
                ((MAND) $ISOP0
                 (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
                ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
                 ((MCOND)
                  ((MNOT)
                   (($IS)
                    ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
                  ((MPROGN)
                   ((MSETQ) $OTHERFAC0
                    (($ASSOC) $IND0 $LIST_INDEX_FACS0))
                   ((MSETQ) $NR0 (($INPART) $FAC0 1.))
                   ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
                   ((MCOND) ((MLEQP) $NR0 $NS0)
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $FAC0 0.)
                        (($INPART) $OTHERFAC0 0.))
                       $NR0 (($INPART) $FAC0 2.) $NS0
                       (($INPART) $OTHERFAC0 2.))))
                    T
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $OTHERFAC0 0.)
                        (($INPART) $FAC0 0.))
                       $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                       (($INPART) $FAC0 2.)))))
                   ((MSETQ) $LIST_INDEX_FACS0
                    (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0)
                     $LIST_INDEX_FACS0)))
                  T
                  ((MSETQ) $LIST_INDEX_FACS0
                   (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
                T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
              |$end_fac_loop|))
            ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
             ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
            ((MRETURN) $CTERM0)))) 
(ADDLABEL '$%O36) 
(DSKSETQ $%I37
         '((MDEFINE) (($CONTRACT_PAIRS) |$utermS0|)
           ((MPROG) ((MLIST) $SUM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
             ((MPROGN) ((MSETQ) $SUM0 0.)
              ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
               ((MSETQ) $SUM0
                ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
             T
             ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
            ((MRETURN) $SUM0)))) 
(ADDLABEL '$%I37) 
(DSKSETQ $%O37
         '((MDEFINE SIMP) (($CONTRACT_PAIRS) |$utermS0|)
           ((MPROG) ((MLIST) $SUM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
             ((MPROGN) ((MSETQ) $SUM0 0.)
              ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
               ((MSETQ) $SUM0
                ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
             T
             ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
            ((MRETURN) $SUM0)))) 
(ADDLABEL '$%O37) 
(DSKSETQ $%I38 '((MSETQ) |$derivatives_loaded| T)) 
(ADDLABEL '$%I38) 
(DSKSETQ $%O38 'T) 
(ADDLABEL '$%O38) 
(DSKSETQ $%O39 '"/home/igor/tex/NoChaos/maxima.cov/SSST/20_der.v2.mat") 
(ADDLABEL '$%O39) 
(DSKSETQ $%I40
         '((MCOND) ((MNOT) |$derivatives_loaded|)
           (($ERROR) "Cannot batch 20_der") T $FALSE)) 
(ADDLABEL '$%I40) 
(DSKSETQ $%O40 'NIL) 
(ADDLABEL '$%O40) 
(DSKSETQ $%I41 '(($BATCH) "39_aux_functions_for_amplitudes.v0.mat")) 
(ADDLABEL '$%I41) 
(DSKSETQ $%I42 '(($DEFINE_VARIABLE) |$compute_pp_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I42) 
(DSKSETQ $%O42 'NIL) 
(ADDLABEL '$%O42) 
(DSKSETQ $%I43 '(($DEFINE_VARIABLE) $AP 2. $INTEGER)) 
(ADDLABEL '$%I43) 
(DSKSETQ $%O43 '2.) 
(ADDLABEL '$%O43) 
(DSKSETQ $%I44
         '((MDEFINE) (($TRUE_XX) $R $S)
           ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))) 
(ADDLABEL '$%I44) 
(DSKSETQ $%O44
         '((MDEFINE SIMP) (($TRUE_XX) $R $S)
           ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))) 
(ADDLABEL '$%O44) 
(DSKSETQ $%I45
         '((MDEFINE) ((|$otherN|) $M $N)
           ((MCOND)
            ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
             ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
            3. T
            ((MCOND)
             ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
              ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
             2. T
             ((MCOND)
              ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
               ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
              1. T $FALSE))))) 
(ADDLABEL '$%I45) 
(DSKSETQ $%O45
         '((MDEFINE SIMP) ((|$otherN|) $M $N)
           ((MCOND)
            ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
             ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
            3. T
            ((MCOND)
             ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
              ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
             2. T
             ((MCOND)
              ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
               ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
              1. T $FALSE))))) 
(ADDLABEL '$%O45) 
(DSKSETQ $%I46
         '((MDEFINE) (($COMPUTE_PP3) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MDO) $N 1. NIL NIL |$nn| NIL
              ((MCOND) ((MEQUAL) $M $N)
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
                 $AP))
               T
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
                 ((MPLUS)
                  ((MPLUS) 1.
                   ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))) 
(ADDLABEL '$%I46) 
(DSKSETQ $%O46
         '((MDEFINE SIMP) (($COMPUTE_PP3) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MDO) $N 1. NIL NIL |$nn| NIL
              ((MCOND) ((MEQUAL) $M $N)
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
                 $AP))
               T
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
                 ((MPLUS)
                  ((MPLUS) 1.
                   ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))) 
(ADDLABEL '$%O46) 
(DSKSETQ $%I47
         '((MDEFINE) (($PP3ONSHELL) $M $N) (($NUM_PP3 ARRAY) $M $N))) 
(ADDLABEL '$%I47) 
(DSKSETQ $%O47
         '((MDEFINE SIMP) (($PP3ONSHELL) $M $N)
           (($NUM_PP3 ARRAY) $M $N))) 
(ADDLABEL '$%O47) 
(DSKSETQ $%I48
         '((MSETQ) (($NUM_XX3 ARRAY) 1. 2.)
           ((MQUOTIENT) |$Xi| ((MPLUS) 1. ((MMINUS) |$Xi|))))) 
(ADDLABEL '$%I48) 
(DSKSETQ $%O48
         '((MTIMES SIMP)
           ((MEXPT SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$Xi|))
            -1.)
           |$Xi|)) 
(ADDLABEL '$%O48) 
(DSKSETQ $%I49 '((MSETQ) (($NUM_XX3 ARRAY) 1. 3.) |$Xi|)) 
(ADDLABEL '$%I49) 
(DSKSETQ $%O49 '|$Xi|) 
(ADDLABEL '$%O49) 
(DSKSETQ $%I50 '((MSETQ) (($NUM_XX3 ARRAY) 2. 3.) 1.)) 
(ADDLABEL '$%I50) 
(DSKSETQ $%O50 '1.) 
(ADDLABEL '$%O50) 
(DSKSETQ $%I51
         '((MDEFINE) (($TRUE_GF_XX3) $R $S) (($NUM_XX3 ARRAY) $R $S))) 
(ADDLABEL '$%I51) 
(DSKSETQ $%O51
         '((MDEFINE SIMP) (($TRUE_GF_XX3) $R $S)
           (($NUM_XX3 ARRAY) $R $S))) 
(ADDLABEL '$%O51) 
(DSKSETQ $%I52
         '((MDEFINE) (($GF_XX3) $M $N)
           ((MCOND) ((MEQUAL) $M 1.) |$x1| T
            ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
             ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
              |$x3|))))) 
(ADDLABEL '$%I52) 
(DSKSETQ $%O52
         '((MDEFINE SIMP) (($GF_XX3) $M $N)
           ((MCOND) ((MEQUAL) $M 1.) |$x1| T
            ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
             ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
              |$x3|))))) 
(ADDLABEL '$%O52) 
(DSKSETQ $%I53
         '((MDEFINE) (($COMPUTE_PP4) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
              ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
               $AP)))
            ((MSETQ) |$Mu|
             ((MPLUS)
              ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
              ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
            ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))) 
(ADDLABEL '$%I53) 
(DSKSETQ $%O53
         '((MDEFINE SIMP) (($COMPUTE_PP4) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
              ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
               $AP)))
            ((MSETQ) |$Mu|
             ((MPLUS)
              ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
              ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
            ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))) 
(ADDLABEL '$%O53) 
(DSKSETQ $%I54
         '((MDEFINE) (($PP4ONSHELL) $M $N) (($NUM_PP4 ARRAY) $M $N))) 
(ADDLABEL '$%I54) 
(DSKSETQ $%O54
         '((MDEFINE SIMP) (($PP4ONSHELL) $M $N)
           (($NUM_PP4 ARRAY) $M $N))) 
(ADDLABEL '$%O54) 
(DSKSETQ $%I55
         '((MDEFINE) (($COMPUTE_XX4))
           ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
            (($REMARRAY) $NUM_XX4)
            ((MSETQ) $GF_X_RULES
             ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
              ((MEQUAL) |$om|
               ((MQUOTIENT)
                ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
                 (($XX) 1. 3.))
                (($XX) 2. 4.)))))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
              ((MEQUAL)
               ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.)
                (($XX) 2. 4.))
               ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
            ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
            ((MSETQ) $SO_X13
             (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
            ((MSETQ) $XX4_LIST
             (($MAKELIST)
              (($MAKELIST)
               ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S))
               $S ((MPLUS) $R 1.) |$nn|)
              $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
            ((MSETQ) $XX4_LIST
             (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
            ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
            ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
             (($MAP) ":" ((MLIST) (($LHS) $GFXX0))
              ((MLIST) (($RHS) $GFXX0))))
            ((MSETQ) |$dx3_dOM|
             (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
            ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES))
            |$xx4_done|))) 
(ADDLABEL '$%I55) 
(DSKSETQ $%O55
         '((MDEFINE SIMP) (($COMPUTE_XX4))
           ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
            (($REMARRAY) $NUM_XX4)
            ((MSETQ) $GF_X_RULES
             ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
              ((MEQUAL) |$om|
               ((MQUOTIENT)
                ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
                 (($XX) 1. 3.))
                (($XX) 2. 4.)))))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
              ((MEQUAL)
               ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.)
                (($XX) 2. 4.))
               ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
            ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
            ((MSETQ) $SO_X13
             (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
            ((MSETQ) $XX4_LIST
             (($MAKELIST)
              (($MAKELIST)
               ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S))
               $S ((MPLUS) $R 1.) |$nn|)
              $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
            ((MSETQ) $XX4_LIST
             (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
            ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
            ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
             (($MAP) ":" ((MLIST) (($LHS) $GFXX0))
              ((MLIST) (($RHS) $GFXX0))))
            ((MSETQ) |$dx3_dOM|
             (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
            ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES))
            |$xx4_done|))) 
(ADDLABEL '$%O55) 
(DSKSETQ $%I56
         '((MDEFINE) (($TRUE_GF_XX4) $R $S) (($NUM_XX4 ARRAY) $R $S))) 
(ADDLABEL '$%I56) 
(DSKSETQ $%O56
         '((MDEFINE SIMP) (($TRUE_GF_XX4) $R $S)
           (($NUM_XX4 ARRAY) $R $S))) 
(ADDLABEL '$%O56) 
(DSKSETQ $%I57
         '((MDEFINE) ((|$check_cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
              ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
              ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
              ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
              ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
              ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
              ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
              ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
              ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
              ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%I57) 
(DSKSETQ $%O57
         '((MDEFINE SIMP) ((|$check_cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
              ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
              ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
              ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
              ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
              ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
              ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
              ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
              ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
              ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%O57) 
(DSKSETQ $%I58
         '((MDEFINE) ((|$cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%I58) 
(DSKSETQ $%O58
         '((MDEFINE SIMP) ((|$cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%O58) 
(DSKSETQ $%I59
         '((MDEFINE) ((|$check_cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%I59) 
(DSKSETQ $%O59
         '((MDEFINE SIMP) ((|$check_cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%O59) 
(DSKSETQ $%I60
         '((MDEFINE) ((|$cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%I60) 
(DSKSETQ $%O60
         '((MDEFINE SIMP) ((|$cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%O60) 
(DSKSETQ $%I61
         '((MDEFINE) ((|$check_swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%I61) 
(DSKSETQ $%O61
         '((MDEFINE SIMP) ((|$check_swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%O61) 
(DSKSETQ $%I62
         '((MDEFINE) ((|$swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%I62) 
(DSKSETQ $%O62
         '((MDEFINE SIMP) ((|$swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%O62) 
(DSKSETQ $%I63
         '((MDEFINE) ((|$swap_gfA_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|))) $AMP00)))) 
(ADDLABEL '$%I63) 
(DSKSETQ $%O63
         '((MDEFINE SIMP) ((|$swap_gfA_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|))) $AMP00)))) 
(ADDLABEL '$%O63) 
(DSKSETQ $%I64
         '((MDEFINE) (($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|)
           ((MPROG) ((MSETQ) |$nn| 4.)
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
            ((MSETQ) $GH_00
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) $GH_0P
             (($FACTOR)
              (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_0p|
             (($FACTOR)
              (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_pp|
             (($FACTOR)
              (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.)
               ((MEQUAL) |$Mt| 0.))))
            ((MSETQ) |$gh_TTT0|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTT|
             (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))) 
(ADDLABEL '$%I64) 
(DSKSETQ $%O64
         '((MDEFINE SIMP) (($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|)
           ((MPROG) ((MSETQ) |$nn| 4.)
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
            ((MSETQ) $GH_00
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) $GH_0P
             (($FACTOR)
              (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_0p|
             (($FACTOR)
              (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_pp|
             (($FACTOR)
              (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.)
               ((MEQUAL) |$Mt| 0.))))
            ((MSETQ) |$gh_TTT0|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTT|
             (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))) 
(ADDLABEL '$%O64) 
(DSKSETQ $%I65 '((MSETQ) |$compute_pp_loaded| T)) 
(ADDLABEL '$%I65) 
(DSKSETQ $%O65 'T) 
(ADDLABEL '$%O65) 
(DSKSETQ $%O66
         '"/home/igor/tex/NoChaos/maxima.cov/SSST/39_aux_functions_for_amplitudes.v0.mat") 
(ADDLABEL '$%O66) 
(DSKSETQ $%I67
         '((MCOND) ((MNOT) |$compute_pp_loaded|)
           (($ERROR) "Cannot batch 39_aux_functions_for_amplitudes") T
           $FALSE)) 
(ADDLABEL '$%I67) 
(DSKSETQ $%O67 'NIL) 
(ADDLABEL '$%O67) 
(DSKSETQ $%I68 '(($BATCH) "32_compute_4pts_amplitude.v0.3.mat")) 
(ADDLABEL '$%I68) 
(DSKSETQ $%I69 '(($DEFINE_VARIABLE) |$amp_4pts_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I69) 
(DSKSETQ $%O69 'NIL) 
(ADDLABEL '$%O69) 
(DSKSETQ $%I70
         '((MDEFINE) (($ORDERXX) $R $S)
           ((MCOND) ((MEQUAL) $R $S) 0. T
            ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
             ((MMINUS) (($XX) $S $R)))))) 
(ADDLABEL '$%I70) 
(DSKSETQ $%O70
         '((MDEFINE SIMP) (($ORDERXX) $R $S)
           ((MCOND) ((MEQUAL) $R $S) 0. T
            ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
             ((MMINUS) (($XX) $S $R)))))) 
(ADDLABEL '$%O70) 
(DSKSETQ $%I71
         '((MDEFINE) (($ORDERPP) $R $S)
           ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))) 
(ADDLABEL '$%I71) 
(DSKSETQ $%O71
         '((MDEFINE SIMP) (($ORDERPP) $R $S)
           ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))) 
(ADDLABEL '$%O71) 
(DSKSETQ $%I72
         '((MDEFINE) (($TRUE_KK) $R $M $S $N)
           ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))) 
(ADDLABEL '$%I72) 
(DSKSETQ $%O72
         '((MDEFINE SIMP) (($TRUE_KK) $R $M $S $N)
           ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))) 
(ADDLABEL '$%O72) 
(DSKSETQ $%I73
         '((MDEFINE) ((|$true_Skk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%I73) 
(DSKSETQ $%O73
         '((MDEFINE SIMP) ((|$true_Skk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%O73) 
(DSKSETQ $%I74
         '((MDEFINE) ((|$true_kSk|) $S $N $R $M)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%I74) 
(DSKSETQ $%O74
         '((MDEFINE SIMP) ((|$true_kSk|) $S $N $R $M)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%O74) 
(DSKSETQ $%I75
         '((MDEFINE) ((|$true_SkSk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
            (($SUM)
             (($SUM)
              ((MTIMES) (($ORDERPP) $T $U)
               ((MEXPT) (($ORDERXX) $R $T) $M)
               ((MEXPT) (($ORDERXX) $S $U) $N))
              $T 1. |$nn|)
             $U 1. |$nn|)))) 
(ADDLABEL '$%I75) 
(DSKSETQ $%O75
         '((MDEFINE SIMP) ((|$true_SkSk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
            (($SUM)
             (($SUM)
              ((MTIMES) (($ORDERPP) $T $U)
               ((MEXPT) (($ORDERXX) $R $T) $M)
               ((MEXPT) (($ORDERXX) $S $U) $N))
              $T 1. |$nn|)
             $U 1. |$nn|)))) 
(ADDLABEL '$%O75) 
(DSKSETQ $%I76
         '((MDEFINE) (($FROM_STATE_TO_ADDEND_LIST) $STATE0)
           ((MPROG)
            ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T
             $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
             ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
            ((MSETQ) $LIST0
             (($MAKELIST) (($INPART) $STATE0 $T) $T 1.
              (($LENGTH) $STATE0)))
            ((MRETURN) $LIST0)))) 
(ADDLABEL '$%I76) 
(DSKSETQ $%O76
         '((MDEFINE SIMP) (($FROM_STATE_TO_ADDEND_LIST) $STATE0)
           ((MPROG)
            ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T
             $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
             ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
            ((MSETQ) $LIST0
             (($MAKELIST) (($INPART) $STATE0 $T) $T 1.
              (($LENGTH) $STATE0)))
            ((MRETURN) $LIST0)))) 
(ADDLABEL '$%O76) 
(DSKSETQ $%I77
         '((MDEFINE)
           (($EXTRACT_AND_NORMALIZE_COEFFS)
            $LIST_OF_LISTS_OF_SUBSTATES0)
           ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
            ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
              ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
               ((MPROGN) ((MSETQ) $S00 $S0)
                ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                 ((MPROGN)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)))
                ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
                 ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                  ((MPROGN)
                   ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
                   ((MCOND) ((MGREATERP) $POW0 0.)
                    ((MSETQ) $S00
                     ((MTIMES)
                      ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                      ((MEXPT)
                       ((MQUOTIENT)
                        ((MQUOTIENT) ((MMINUS) 1.)
                         ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                        ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                       $POW0)))
                    T $FALSE))))
                ((MCOND)
                 ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
                  ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
                 (($ERROR)
                  "extract_and_normalize_coeffs cannot compute normalized coeff from"
                  $S0 "left over is" $S00)
                 T $FALSE)
                ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
              ((MSETQ) $COEFFS_LIST0
               (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
            ((MRETURN) $COEFFS_LIST0)))) 
(ADDLABEL '$%I77) 
(DSKSETQ $%O77
         '((MDEFINE SIMP)
           (($EXTRACT_AND_NORMALIZE_COEFFS)
            $LIST_OF_LISTS_OF_SUBSTATES0)
           ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
            ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
              ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
               ((MPROGN) ((MSETQ) $S00 $S0)
                ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                 ((MPROGN)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)))
                ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
                 ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                  ((MPROGN)
                   ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
                   ((MCOND) ((MGREATERP) $POW0 0.)
                    ((MSETQ) $S00
                     ((MTIMES)
                      ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                      ((MEXPT)
                       ((MQUOTIENT)
                        ((MQUOTIENT) ((MMINUS) 1.)
                         ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                        ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                       $POW0)))
                    T $FALSE))))
                ((MCOND)
                 ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
                  ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
                 (($ERROR)
                  "extract_and_normalize_coeffs cannot compute normalized coeff from"
                  $S0 "left over is" $S00)
                 T $FALSE)
                ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
              ((MSETQ) $COEFFS_LIST0
               (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
            ((MRETURN) $COEFFS_LIST0)))) 
(ADDLABEL '$%O77) 
(DSKSETQ $%I78
         '((MDEFINE) ((|$amplitudeN4V1|) $STATES_LIST0)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) |$Partials0|
                  (($ENDCONS)
                   ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                    $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                   |$Partials0|))
                 ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I78) 
(DSKSETQ $%O78
         '((MDEFINE SIMP) ((|$amplitudeN4V1|) $STATES_LIST0)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) |$Partials0|
                  (($ENDCONS)
                   ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                    $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                   |$Partials0|))
                 ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O78) 
(DSKSETQ $%I79
         '((MDEFINE)
           ((|$amplitudeN4V1_list|) $STATES_LIST0
            $CHECKPOINT_SAVE_FILENAME)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MPROGN)
              ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
               ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
                ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                 ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                  (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                   "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                   (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                   (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                   "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                   "s")
                  ((MSETQ) $LIST_OF_SUBSTATES0
                   ((MLIST)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                  (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                  ((MSETQ) $SL0
                   (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                    $LIST_OF_SUBSTATES0))
                  ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                  ((MSETQ) $NAS_LIST0
                   (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                  ((MSETQ) $US0
                   ((|$compute_levels_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS0
                   ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS_LIST0
                   (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                  ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                  ((MSETQ) $EI0
                   (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                    $DS_RULES0))
                  ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                  ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Computed the expression on which we must act with derivatives in"
                   ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                  ((MSETQ) $PARTIAL_AMP0
                   ((MTIMES)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
                    ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                     $EX_EI0)))
                  ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Taken the derivatives and computed the partial amplitude in"
                   ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                   "s")
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                    |$Partials0|))
                  |$end_3_loops|))))
              (($SAVE)
               (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_"
                (($STRING) $NA1) ".lisp")
               $NA1 $STATES_LIST0 |$Partials0|)
              |$end_na1_loop|))
            ((MRETURN) |$Partials0|)))) 
(ADDLABEL '$%I79) 
(DSKSETQ $%O79
         '((MDEFINE SIMP)
           ((|$amplitudeN4V1_list|) $STATES_LIST0
            $CHECKPOINT_SAVE_FILENAME)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MPROGN)
              ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
               ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
                ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                 ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                  (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                   "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                   (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                   (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                   "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                   "s")
                  ((MSETQ) $LIST_OF_SUBSTATES0
                   ((MLIST)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                  (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                  ((MSETQ) $SL0
                   (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                    $LIST_OF_SUBSTATES0))
                  ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                  ((MSETQ) $NAS_LIST0
                   (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                  ((MSETQ) $US0
                   ((|$compute_levels_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS0
                   ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS_LIST0
                   (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                  ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                  ((MSETQ) $EI0
                   (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                    $DS_RULES0))
                  ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                  ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Computed the expression on which we must act with derivatives in"
                   ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                  ((MSETQ) $PARTIAL_AMP0
                   ((MTIMES)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
                    ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                     $EX_EI0)))
                  ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Taken the derivatives and computed the partial amplitude in"
                   ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                   "s")
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                    |$Partials0|))
                  |$end_3_loops|))))
              (($SAVE)
               (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_"
                (($STRING) $NA1) ".lisp")
               $NA1 $STATES_LIST0 |$Partials0|)
              |$end_na1_loop|))
            ((MRETURN) |$Partials0|)))) 
(ADDLABEL '$%O79) 
(DSKSETQ $%I80
         '((MDEFINE)
           ((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                  (($RATSIMP)
                   (($EV) $FINAL_PARTIAL_AMP0
                    ((MEQUAL) $PP $PP4ONSHELL)
                    ((MEQUAL) $XX $TRUE_GF_XX4))))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I80) 
(DSKSETQ $%O80
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                  (($RATSIMP)
                   (($EV) $FINAL_PARTIAL_AMP0
                    ((MEQUAL) $PP $PP4ONSHELL)
                    ((MEQUAL) $XX $TRUE_GF_XX4))))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O80) 
(DSKSETQ $%I81
         '((MDEFINE)
           ((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I81) 
(DSKSETQ $%O81
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O81) 
(DSKSETQ $%I82
         '((MDEFINE)
           ((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratexpand the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
                  "terms")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I82) 
(DSKSETQ $%O82
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratexpand the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
                  "terms")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O82) 
(DSKSETQ $%I83 '((MSETQ) |$amp_4pts_loaded| T)) 
(ADDLABEL '$%I83) 
(DSKSETQ $%O83 'T) 
(ADDLABEL '$%O83) 
(DSKSETQ $%O84
         '"/home/igor/tex/NoChaos/maxima.cov/SSST/32_compute_4pts_amplitude.v0.3.mat") 
(ADDLABEL '$%O84) 
(DSKSETQ $%I85
         '((MCOND) ((MNOT) |$amp_4pts_loaded|)
           (($ERROR) "Cannot batch 32_compute_4pts_amplitude") T
           $FALSE)) 
(ADDLABEL '$%I85) 
(DSKSETQ $%O85 'NIL) 
(ADDLABEL '$%O85) 
(DSKSETQ $%I86 '(($BATCH) "40_define_test_states.v1.mat")) 
(ADDLABEL '$%I86) 
(DSKSETQ $%I87
         '((MDEFINE) ((|$SetStates|) |$dd0|)
           ((MPROG) ((MSETQ) |$Lev0| 2.)
            ((MSETQ) |$Null2|
             (($EV)
              ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
               ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
               ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
               ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 3.)
            ((MSETQ) |$Null3|
             (($EV)
              ((MPLUS)
               ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.)
                |$dd|)
               ((MMINUS)
                ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.)
                 |$dd|))
               ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
               ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 0.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 3.))
               ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$dd| |$dd0|)))
            ((MSETQ) |$Lev0| 4.)
            ((MSETQ) |$S4z|
             ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
              ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 5742. (($P) 2. 2.))
              ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
            ((MSETQ) |$S4m|
             ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
              ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 2268. (($P) 2. 2.))
              ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
              ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S4r1|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.) |$d|)
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.))
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 4.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r2|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.)
                |$d|)
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 4. 0.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
               ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r3|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 3. 1.))
               ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.))
               ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1|
             (($EV)
              ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
               ((MTIMES) 624. (($P) 3. 1.))
               ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 936. (($P) 2. 2.))
               ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES)
                ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
                 ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
            ((MSETQ) |$Null4r2|
             ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
              ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 4050. (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null4g|
             (($EV)
              ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|)
                2.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                8.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
                6.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|)
                72.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
               ((MTIMES) 6. (($P) 3. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
               ((MTIMES) 3. (($P) 2. 2.))
               ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
               ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
               ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
               ((MQUOTIENT)
                ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
                6.)
               ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.))
                72.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4cr|
             ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
              ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S6m|
             ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
              ((MTIMES) 28320. (($P) 5. 1.))
              ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 82400. (($P) 3. 3.))
              ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S6z|
             ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
              ((MTIMES) 1177320. (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
              ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 929500. (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
            ((MSETQ) |$Null6r16|
             ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
              ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
              ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 3074625000. (($P) 3. 3.))
              ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.))
              ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
              ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
            ((MSETQ) |$Null6g|
             (($EV)
              ((MPLUS)
               ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
               ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
               ((MQUOTIENT)
                ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|))
                4.)
               ((MQUOTIENT)
                ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|) 168.)
               ((MQUOTIENT)
                ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)
                 |$d|)
                280.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
               ((MQUOTIENT)
                ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MMINUS)
                 ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|) 378.)
               ((MQUOTIENT)
                ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
                 |$d|)
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.)
                 |$d|)
                945.)
               ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|) 2520.)
               ((MQUOTIENT)
                ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                140.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)
                 |$d|)
                252.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|) 7560.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.)))
                18.)
               ((MTIMES) 110. (($P) 5. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
               ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
               ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.))
                12.)
               ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
               ((MQUOTIENT)
                ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.))
                70.)
               ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
               ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.))
                7.)
               ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
               ((MQUOTIENT)
                ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.))
                54.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.))
                6.)
               ((MQUOTIENT)
                ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.)
                 (($P) 3. 0.))
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.)
                 (($P) 3. 0.))
                3780.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
                14.)
               ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
               ((MQUOTIENT)
                ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
                28.)
               ((MQUOTIENT)
                ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.))
                45.)
               ((MQUOTIENT)
                ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.))
                280.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
                 (($P) 2. 0.))
                140.)
               ((MQUOTIENT)
                ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.))
                630.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 1. 1.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
                37800.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 8.)
            ((MSETQ) |$S8m1|
             ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.)
               (($P) 7. 0.))
              ((MTIMES) 8289945720. (($P) 6. 2.))
              ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
              ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 0.))
              ((MTIMES) 8399122200. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 1.))
              ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 4515839300.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 300059350. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2066129100.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 47098800. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
            ((MSETQ) |$S8m2|
             ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) 51399096. (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
              ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
              ((MTIMES) 46431000. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
              ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1903750. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
              ((MTIMES) 419373360. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 6188984592. (($P) 5. 3.))
              ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 20048000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 8144150. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 23738400. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
              ((MTIMES) 359941680. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 5264441616. (($P) 5. 3.))
              ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 17416000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6809950. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 20437200. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S10z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
              ((MTIMES) 94471732800. (($P) 9. 1.))
              ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 1017474393600. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1805580000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
              ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.)
               (($P) 6. 1.))
              ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 607282147584. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 20082748000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 36082698000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 23408646912.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 28894320000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 771289485750.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 11311477275. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 612360000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 575909838000.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 816480000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 27552406000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 34574400000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 11854080000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 40166544600. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 2. 2.))))
            ((MSETQ) |$S10z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
              ((MTIMES) 65112321600. (($P) 9. 1.))
              ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 690708211200. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 7. 1.))
              ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
              ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 2261880000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 6. 0.))
              ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 376838832384. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 3.))
              ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 2.))
              ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 11114538000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 24356973312.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.)
               (($P) 4. 4.))
              ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6161648325.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 14804370000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
              ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1210524000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6667920000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 359389840950.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
               (($P) 4. 1.))
              ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1210524000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 338354074800.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 16134720000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 18276010200. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))))
            ((MSETQ) |$S103z|
             ((MPLUS)
              ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
              ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
              ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.)
               (($P) 9. 0.))
              ((MTIMES) 36360611332200. (($P) 8. 2.))
              ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
              ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
              ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1631223468000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.)
               (($P) 7. 0.))
              ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 7. 0.))
              ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) 372093476932800. (($P) 6. 4.))
              ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.)
               (($P) 6. 2.))
              ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
              ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.)
               (($P) 6. 0.))
              ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 540966535200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 6. 0.))
              ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.)
               (($P) 5. 3.))
              ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 1170019452000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.)
               (($P) 5. 2.))
              ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
              ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 4662858416400.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.)
               (($P) 5. 0.))
              ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
              ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 5. 0.))
              ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 805050582525.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 3.))
              ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 9453628800.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
              ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
              ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 4. 2.))
              ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 40416163200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 237200140800.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 112702665600.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
               (($P) 4. 1.))
              ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 161245123200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 4. 1.))
              ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 232452259200. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 324362765475. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.)
               (($P) 4. 0.))
              ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 811066032000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
              ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 7740984220200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
              ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 185345126400.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 430303104000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
              ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 3. 2.))
              ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 437098032000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 296415302400. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 37933056000. (($P) 1. 0.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 270273024000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 552463430400.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
              ((MTIMES) 300421900800. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
               ((MEXPT) (($P) 3. 0.) 3.))
              ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.)
               (($P) 2. 1.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 441839664000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 14224896000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 10668672000.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 8001504000.)
               ((MEXPT) (($P) 1. 0.) 2.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 99574272000.)
               ((MEXPT) (($P) 1. 1.) 3.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 3.))
              ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 16003008000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.)
               (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 4.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 3.))))
            |$states_defined|))) 
(ADDLABEL '$%I87) 
(DSKSETQ $%O87
         '((MDEFINE SIMP) ((|$SetStates|) |$dd0|)
           ((MPROG) ((MSETQ) |$Lev0| 2.)
            ((MSETQ) |$Null2|
             (($EV)
              ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
               ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
               ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
               ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 3.)
            ((MSETQ) |$Null3|
             (($EV)
              ((MPLUS)
               ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.)
                |$dd|)
               ((MMINUS)
                ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.)
                 |$dd|))
               ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
               ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 0.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 3.))
               ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$dd| |$dd0|)))
            ((MSETQ) |$Lev0| 4.)
            ((MSETQ) |$S4z|
             ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
              ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 5742. (($P) 2. 2.))
              ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
            ((MSETQ) |$S4m|
             ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
              ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 2268. (($P) 2. 2.))
              ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
              ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S4r1|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.) |$d|)
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.))
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 4.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r2|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.)
                |$d|)
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 4. 0.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
               ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r3|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 3. 1.))
               ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.))
               ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1|
             (($EV)
              ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
               ((MTIMES) 624. (($P) 3. 1.))
               ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 936. (($P) 2. 2.))
               ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES)
                ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
                 ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
            ((MSETQ) |$Null4r2|
             ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
              ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 4050. (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null4g|
             (($EV)
              ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|)
                2.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                8.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
                6.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|)
                72.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
               ((MTIMES) 6. (($P) 3. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
               ((MTIMES) 3. (($P) 2. 2.))
               ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
               ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
               ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
               ((MQUOTIENT)
                ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
                6.)
               ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.))
                72.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4cr|
             ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
              ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S6m|
             ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
              ((MTIMES) 28320. (($P) 5. 1.))
              ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 82400. (($P) 3. 3.))
              ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S6z|
             ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
              ((MTIMES) 1177320. (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
              ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 929500. (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
            ((MSETQ) |$Null6r16|
             ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
              ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
              ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 3074625000. (($P) 3. 3.))
              ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.))
              ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
              ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
            ((MSETQ) |$Null6g|
             (($EV)
              ((MPLUS)
               ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
               ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
               ((MQUOTIENT)
                ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|))
                4.)
               ((MQUOTIENT)
                ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|) 168.)
               ((MQUOTIENT)
                ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)
                 |$d|)
                280.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
               ((MQUOTIENT)
                ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MMINUS)
                 ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|) 378.)
               ((MQUOTIENT)
                ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
                 |$d|)
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.)
                 |$d|)
                945.)
               ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|) 2520.)
               ((MQUOTIENT)
                ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                140.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)
                 |$d|)
                252.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|) 7560.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.)))
                18.)
               ((MTIMES) 110. (($P) 5. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
               ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
               ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.))
                12.)
               ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
               ((MQUOTIENT)
                ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.))
                70.)
               ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
               ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.))
                7.)
               ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
               ((MQUOTIENT)
                ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.))
                54.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.))
                6.)
               ((MQUOTIENT)
                ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.)
                 (($P) 3. 0.))
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.)
                 (($P) 3. 0.))
                3780.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
                14.)
               ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
               ((MQUOTIENT)
                ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
                28.)
               ((MQUOTIENT)
                ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.))
                45.)
               ((MQUOTIENT)
                ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.))
                280.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
                 (($P) 2. 0.))
                140.)
               ((MQUOTIENT)
                ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.))
                630.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 1. 1.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
                37800.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 8.)
            ((MSETQ) |$S8m1|
             ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.)
               (($P) 7. 0.))
              ((MTIMES) 8289945720. (($P) 6. 2.))
              ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
              ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 0.))
              ((MTIMES) 8399122200. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 1.))
              ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 4515839300.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 300059350. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2066129100.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 47098800. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
            ((MSETQ) |$S8m2|
             ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) 51399096. (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
              ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
              ((MTIMES) 46431000. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
              ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1903750. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
              ((MTIMES) 419373360. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 6188984592. (($P) 5. 3.))
              ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 20048000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 8144150. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 23738400. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
              ((MTIMES) 359941680. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 5264441616. (($P) 5. 3.))
              ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 17416000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6809950. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 20437200. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S10z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
              ((MTIMES) 94471732800. (($P) 9. 1.))
              ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 1017474393600. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1805580000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
              ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.)
               (($P) 6. 1.))
              ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 607282147584. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 20082748000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 36082698000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 23408646912.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 28894320000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 771289485750.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 11311477275. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 612360000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 575909838000.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 816480000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 27552406000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 34574400000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 11854080000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 40166544600. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 2. 2.))))
            ((MSETQ) |$S10z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
              ((MTIMES) 65112321600. (($P) 9. 1.))
              ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 690708211200. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 7. 1.))
              ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
              ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 2261880000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 6. 0.))
              ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 376838832384. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 3.))
              ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 2.))
              ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 11114538000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 24356973312.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.)
               (($P) 4. 4.))
              ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6161648325.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 14804370000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
              ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1210524000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6667920000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 359389840950.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
               (($P) 4. 1.))
              ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1210524000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 338354074800.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 16134720000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 18276010200. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))))
            ((MSETQ) |$S103z|
             ((MPLUS)
              ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
              ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
              ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.)
               (($P) 9. 0.))
              ((MTIMES) 36360611332200. (($P) 8. 2.))
              ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
              ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
              ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1631223468000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.)
               (($P) 7. 0.))
              ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 7. 0.))
              ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) 372093476932800. (($P) 6. 4.))
              ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.)
               (($P) 6. 2.))
              ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
              ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.)
               (($P) 6. 0.))
              ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 540966535200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 6. 0.))
              ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.)
               (($P) 5. 3.))
              ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 1170019452000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.)
               (($P) 5. 2.))
              ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
              ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 4662858416400.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.)
               (($P) 5. 0.))
              ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
              ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 5. 0.))
              ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 805050582525.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 3.))
              ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 9453628800.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
              ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
              ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 4. 2.))
              ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 40416163200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 237200140800.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 112702665600.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
               (($P) 4. 1.))
              ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 161245123200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 4. 1.))
              ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 232452259200. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 324362765475. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.)
               (($P) 4. 0.))
              ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 811066032000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
              ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 7740984220200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
              ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 185345126400.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 430303104000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
              ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 3. 2.))
              ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 437098032000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 296415302400. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 37933056000. (($P) 1. 0.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 270273024000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 552463430400.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
              ((MTIMES) 300421900800. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
               ((MEXPT) (($P) 3. 0.) 3.))
              ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.)
               (($P) 2. 1.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 441839664000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 14224896000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 10668672000.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 8001504000.)
               ((MEXPT) (($P) 1. 0.) 2.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 99574272000.)
               ((MEXPT) (($P) 1. 1.) 3.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 3.))
              ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 16003008000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.)
               (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 4.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 3.))))
            |$states_defined|))) 
(ADDLABEL '$%O87) 
(DSKSETQ $%O88
         '"/home/igor/tex/NoChaos/maxima.cov/SSST/40_define_test_states.v1.mat") 
(ADDLABEL '$%O88) 
(DSKSETQ $%I89 '(($SET_NUMBER_OF_PARTICLE) 4.)) 
(ADDLABEL '$%I89) 
(DSKSETQ $%O89 '$DONE) 
(ADDLABEL '$%O89) 
(DSKSETQ $%I90 '((|$SetStates|) 26.)) 
(ADDLABEL '$%I90) 
(DSKSETQ $%O90 '|$states_defined|) 
(ADDLABEL '$%O90) 
(DSKSETQ $%I91 '(($BATCH) "SSSS_w_ghTTTT_dx3_save_Partials.mat")) 
(ADDLABEL '$%I91) 
(DSKSETQ $%I92
         '((MDEFINE)
           ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|)
            ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
            ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
            ((MSETQ) |$Asss|
             ((|$gf_amplitudeN4V2|)
              ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
              ((MLIST) |$l1| |$l2| |$l3| |$l4|) T))
            ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "Step0: amplitude computation time"
             ((MPLUS) $TI1 ((MMINUS) $TI0)))
            ((MRETURN) |$Asss|)))) 
(ADDLABEL '$%I92) 
(DSKSETQ $%O92
         '((MDEFINE SIMP)
           ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|)
            ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
            ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
            ((MSETQ) |$Asss|
             ((|$gf_amplitudeN4V2|)
              ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
              ((MLIST) |$l1| |$l2| |$l3| |$l4|) T))
            ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "Step0: amplitude computation time"
             ((MPLUS) $TI1 ((MMINUS) $TI0)))
            ((MRETURN) |$Asss|)))) 
(ADDLABEL '$%O92) 
(DSKSETQ $%I93 '((MDEFINE) ((|$SSSSstep1|) |$AmpS40|) |$AmpS40|)) 
(ADDLABEL '$%I93) 
(DSKSETQ $%O93 '((MDEFINE SIMP) ((|$SSSSstep1|) |$AmpS40|) |$AmpS40|)) 
(ADDLABEL '$%O93) 
(DSKSETQ $%I94
         '((MDEFINE)
           ((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
            ((MSETQ) |$Assss0|
             ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
              |$Sc4| |$l4| |$dd0|))
            ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
            ((MSETQ) |$f_Assss|
             (($RATSIMP)
              (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "simplification computation time"
             ((MPLUS) $TI2 ((MMINUS) $TI1)))
            ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
            (($PRINT) "computation times" $TI0 $TI1 $TI2)
            ((MSETQ) $GH_0
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt0|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) |$tttt|
             (($FACTOR)
              (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_0 |$tttt0|)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT_dx3|
             (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
            (($PRINT) "factors from ghosts and momenta and measure"
             |$gh_TTTT_dx3|)
            ((MSETQ) $FINAL_AMP_DX
             (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
            ((MRETURN)
             ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
              (($FACTOR) |$dx3_dOM|)))))) 
(ADDLABEL '$%I94) 
(DSKSETQ $%O94
         '((MDEFINE SIMP)
           ((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
            ((MSETQ) |$Assss0|
             ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
              |$Sc4| |$l4| |$dd0|))
            ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
            ((MSETQ) |$f_Assss|
             (($RATSIMP)
              (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "simplification computation time"
             ((MPLUS) $TI2 ((MMINUS) $TI1)))
            ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
            (($PRINT) "computation times" $TI0 $TI1 $TI2)
            ((MSETQ) $GH_0
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt0|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) |$tttt|
             (($FACTOR)
              (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_0 |$tttt0|)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT_dx3|
             (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
            (($PRINT) "factors from ghosts and momenta and measure"
             |$gh_TTTT_dx3|)
            ((MSETQ) $FINAL_AMP_DX
             (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
            ((MRETURN)
             ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
              (($FACTOR) |$dx3_dOM|)))))) 
(ADDLABEL '$%O94) 
(DSKSETQ $%O95
         '"/home/igor/tex/NoChaos/maxima.cov/SSST/SSSS_w_ghTTTT_dx3_save_Partials.mat") 
(ADDLABEL '$%O95) 
(DSKSETQ $%I96
         '(($EV) (($DECLARE) |$Ms| $INTEGER)
           (($DECLARE) |$Mt| $INTEGER) (($COMPILE) $ALL))) 
(ADDLABEL '$%I96) 
(DSKSETQ $%O96 '$DONE) 
(ADDLABEL '$%O96) 
(DSKSETQ $%I97 '((MSETQ) |$qq1| ((MSETQ) |$qq2| ((MSETQ) |$qq3| 1.)))) 
(ADDLABEL '$%I97) 
(DSKSETQ $%O97 '1.) 
(ADDLABEL '$%O97) 
(DSKSETQ $%I98 '((MSETQ) |$nq1| ((MSETQ) |$nq2| ((MSETQ) |$nq3| 0.)))) 
(ADDLABEL '$%I98) 
(DSKSETQ $%O98 '0.) 
(ADDLABEL '$%O98) 
(DSKSETQ $%I99 '((MSETQ) |$filename| "S4zS4zTS4z.lisp")) 
(ADDLABEL '$%I99) 
(DSKSETQ $%O99 '"S4zS4zTS4z.lisp") 
(ADDLABEL '$%O99) 
(DSKSETQ $%I100 '((MSETQ) |$qq| |$S4z|)) 
(ADDLABEL '$%I100) 
(DSKSETQ $%O100
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADDLABEL '$%O100) 
(DSKSETQ $%I101 '((MSETQ) |$nq| 4.)) 
(ADDLABEL '$%I101) 
(DSKSETQ $%O101 '4.) 
(ADDLABEL '$%O101) 
(DSKSETQ $%I102 '((MSETQ) |$qq1| |$S4z|)) 
(ADDLABEL '$%I102) 
(DSKSETQ $%O102
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADDLABEL '$%O102) 
(DSKSETQ $%I103 '((MSETQ) |$nq1| 4.)) 
(ADDLABEL '$%I103) 
(DSKSETQ $%O103 '4.) 
(ADDLABEL '$%O103) 
(DSKSETQ $%I104 '((MSETQ) |$qq3| |$S4z|)) 
(ADDLABEL '$%I104) 
(DSKSETQ $%O104
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADDLABEL '$%O104) 
(DSKSETQ $%I105 '((MSETQ) |$nq3| 4.)) 
(ADDLABEL '$%I105) 
(DSKSETQ $%O105 '4.) 
(ADDLABEL '$%O105) 
(DSKSETQ $%I106
         '((MSETQ) |$a1234|
           ((|$gf_SSSSV3|) |$qq| |$nq| |$qq1| |$nq1| |$qq2| |$nq2|
            |$qq3| |$nq3| ""))) 
(ADDLABEL '$%I106) 
(DSKSETQ $%O106
         '((MLIST SIMP)
           ((MTIMES SIMP FACTORED) 2048.
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -10. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MPLUS SIMP IRREDUCIBLE) -10381640400.
             ((MTIMES SIMP RATSIMP) -6021309600. |$Ms|)
             ((MTIMES SIMP) 4148351325.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) 909980081. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) 60957696. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP) 9036252. ((MEXPT SIMP RATSIMP) |$Ms| 5.))
             ((MTIMES SIMP) 476656. ((MEXPT SIMP RATSIMP) |$Ms| 6.))
             ((MTIMES SIMP RATSIMP) 103816404000. |$om|)
             ((MTIMES SIMP RATSIMP) 89396132400. |$Ms| |$om|)
             ((MTIMES SIMP) -27340434090.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$om|)
             ((MTIMES SIMP) -6640385627.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$om|)
             ((MTIMES SIMP) -645725312. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$om|)
             ((MTIMES SIMP) -105103772. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$om|)
             ((MTIMES SIMP) -6780816. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              |$om|)
             ((MTIMES SIMP RATSIMP) -20763280800. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) -31824957600. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -6731076330.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt| |$om|)
             ((MTIMES SIMP) -1092516512.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt| |$om|)
             ((MTIMES SIMP) -133139560. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -7841760. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -231326990892.
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -425663744028. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 91357349094.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 16582038633.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 2594224848. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 478293948. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 38935008. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 7939780272. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 150006729744. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 28378098259.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 8442805140. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 1270990268. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 92913696. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 26564566032.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 12898775772. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 5385399332. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 737858752. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 49784016. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 49123872612.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1030670688090. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -168109739498.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -21725798796.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -6041865660.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1125490912.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -115132752. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 159858668916. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -336791359086. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -42707801907.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -25616406946.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -4687611440.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -434405184. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -81295685424.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -23816477772. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -29406961558.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -5498882300.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -478387440. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -8587857456.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -8926531212. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1818305320.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -152978240. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1054015268850.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -1378410122400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 137943413300.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 14938820024.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 11436395228.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1630827528. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 184627296. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -517506157674. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 322782900717. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 42293360017.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 50190801764.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 9057892836. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1019860128. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 169346430414.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 5834005218. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 69958137494.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 15669665856.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1777325472. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 4594537368. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 34253372262. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 9900974076. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1160547264. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 4256352648. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1803590436. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 236072592. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 5401523336424.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1192141682910. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -60305769546.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 8972250114. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -17119814916.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1771351224.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -152473104. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 679127382756. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 42921259064. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -17134935372.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -78244260830.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -11353343556.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1260963648.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -145077125760.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 8551010802. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -116272019210.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -24173789100.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -3251197872.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 10012398972.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -63652959956. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -21016676232.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -3359682432.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -11132592192.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -6924271944. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1385113968.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -589281840. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -176329440. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -8400523283004.
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -911714412930. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 81302255586.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -22997206530.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 16948147836.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1452594024. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 50824368. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -911714412930. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -237121922812. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -19388628338.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 86070016994.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 10863512980.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 769626144. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 81302255586.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -19388628338. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 142807368940.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 25994394308.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 3058667040. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -22997206530.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 86070016994. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 25994394308.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 4713759936. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 16948147836.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 10863512980. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 3058667040. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1452594024. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 769626144. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 50824368. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 5401523336424.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 679127382756. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -145077125760.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 10012398972.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -11132592192.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -589281840. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 1192141682910. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 42921259064. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 8551010802. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -63652959956.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -6924271944.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -176329440. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -60305769546.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -17134935372. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -116272019210.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -21016676232.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1385113968.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 8972250114. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -78244260830. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -24173789100.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -3359682432.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -17119814916.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -11353343556. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -3251197872.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1771351224.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1260963648. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -152473104. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1054015268850.
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -517506157674. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 169346430414.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 4594537368. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 4256352648. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1378410122400. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 322782900717. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 5834005218. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 34253372262.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1803590436. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 137943413300.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 42293360017. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 69958137494.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 9900974076. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 236072592. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 14938820024.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 50190801764. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 15669665856.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1160547264. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 11436395228.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 9057892836. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1777325472. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1630827528. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1019860128. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 184627296. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 49123872612.
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 159858668916. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -81295685424.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -8587857456.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1030670688090. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -336791359086. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -23816477772.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -8926531212.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -168109739498.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -42707801907. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -29406961558.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -1818305320.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -21725798796.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -25616406946. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -5498882300.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -152978240. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -6041865660.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -4687611440. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -478387440. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -1125490912.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -434405184. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -115132752. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -231326990892.
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 7939780272. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 26564566032.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -425663744028. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 150006729744. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 12898775772.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 91357349094.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 28378098259. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 5385399332. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 16582038633.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 8442805140. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 737858752. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 2594224848. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 1270990268. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 49784016. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 478293948. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 92913696. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 38935008. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 103816404000.
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -20763280800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 89396132400. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -31824957600. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -27340434090.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -6731076330. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -6640385627.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -1092516512. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -645725312. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -133139560. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -105103772. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -7841760. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -6780816. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -10381640400.
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -6021309600. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 4148351325. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 909980081. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 60957696. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 9036252. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 476656. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))))
           ((MTIMES SIMP FACTORED) 2048.
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om|) -4.)
            ((MEXPT SIMP) |$om| -4.)
            ((MPLUS SIMP IRREDUCIBLE) -10381640400.
             ((MTIMES SIMP RATSIMP) -6021309600. |$Ms|)
             ((MTIMES SIMP) 4148351325.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) 909980081. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) 60957696. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP) 9036252. ((MEXPT SIMP RATSIMP) |$Ms| 5.))
             ((MTIMES SIMP) 476656. ((MEXPT SIMP RATSIMP) |$Ms| 6.))
             ((MTIMES SIMP RATSIMP) 103816404000. |$om|)
             ((MTIMES SIMP RATSIMP) 89396132400. |$Ms| |$om|)
             ((MTIMES SIMP) -27340434090.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$om|)
             ((MTIMES SIMP) -6640385627.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$om|)
             ((MTIMES SIMP) -645725312. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$om|)
             ((MTIMES SIMP) -105103772. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$om|)
             ((MTIMES SIMP) -6780816. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              |$om|)
             ((MTIMES SIMP RATSIMP) -20763280800. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) -31824957600. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -6731076330.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt| |$om|)
             ((MTIMES SIMP) -1092516512.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt| |$om|)
             ((MTIMES SIMP) -133139560. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -7841760. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -231326990892.
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -425663744028. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 91357349094.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 16582038633.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 2594224848. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 478293948. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 38935008. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 7939780272. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 150006729744. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 28378098259.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 8442805140. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 1270990268. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 92913696. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 26564566032.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 12898775772. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 5385399332. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 737858752. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 49784016. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 49123872612.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1030670688090. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -168109739498.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -21725798796.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -6041865660.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1125490912.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -115132752. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 159858668916. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -336791359086. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -42707801907.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -25616406946.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -4687611440.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -434405184. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -81295685424.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -23816477772. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -29406961558.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -5498882300.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -478387440. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -8587857456.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -8926531212. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1818305320.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -152978240. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1054015268850.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -1378410122400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 137943413300.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 14938820024.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 11436395228.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1630827528. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 184627296. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -517506157674. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 322782900717. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 42293360017.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 50190801764.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 9057892836. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1019860128. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 169346430414.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 5834005218. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 69958137494.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 15669665856.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1777325472. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 4594537368. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 34253372262. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 9900974076. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1160547264. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 4256352648. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1803590436. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 236072592. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 5401523336424.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1192141682910. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -60305769546.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 8972250114. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -17119814916.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1771351224.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -152473104. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 679127382756. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 42921259064. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -17134935372.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -78244260830.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -11353343556.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1260963648.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -145077125760.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 8551010802. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -116272019210.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -24173789100.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -3251197872.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 10012398972.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -63652959956. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -21016676232.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -3359682432.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -11132592192.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -6924271944. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1385113968.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -589281840. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -176329440. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -8400523283004.
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -911714412930. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 81302255586.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -22997206530.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 16948147836.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1452594024. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 50824368. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -911714412930. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -237121922812. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -19388628338.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 86070016994.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 10863512980.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 769626144. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 81302255586.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -19388628338. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 142807368940.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 25994394308.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 3058667040. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -22997206530.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 86070016994. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 25994394308.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 4713759936. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 16948147836.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 10863512980. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 3058667040. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1452594024. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 769626144. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 50824368. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 5401523336424.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 679127382756. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -145077125760.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 10012398972.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -11132592192.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -589281840. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 1192141682910. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 42921259064. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 8551010802. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -63652959956.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -6924271944.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -176329440. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -60305769546.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -17134935372. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -116272019210.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -21016676232.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1385113968.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 8972250114. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -78244260830. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -24173789100.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -3359682432.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -17119814916.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -11353343556. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -3251197872.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1771351224.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1260963648. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -152473104. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1054015268850.
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -517506157674. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 169346430414.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 4594537368. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 4256352648. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1378410122400. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 322782900717. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 5834005218. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 34253372262.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1803590436. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 137943413300.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 42293360017. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 69958137494.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 9900974076. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 236072592. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 14938820024.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 50190801764. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 15669665856.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1160547264. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 11436395228.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 9057892836. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1777325472. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1630827528. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1019860128. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 184627296. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 49123872612.
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 159858668916. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -81295685424.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -8587857456.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1030670688090. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -336791359086. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -23816477772.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -8926531212.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -168109739498.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -42707801907. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -29406961558.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -1818305320.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -21725798796.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -25616406946. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -5498882300.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -152978240. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -6041865660.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -4687611440. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -478387440. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -1125490912.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -434405184. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -115132752. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -231326990892.
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 7939780272. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 26564566032.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -425663744028. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 150006729744. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 12898775772.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 91357349094.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 28378098259. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 5385399332. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 16582038633.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 8442805140. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 737858752. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 2594224848. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 1270990268. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 49784016. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 478293948. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 92913696. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 38935008. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 103816404000.
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -20763280800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 89396132400. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -31824957600. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -27340434090.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -6731076330. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -6640385627.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -1092516512. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -645725312. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -133139560. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -105103772. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -7841760. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -6780816. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -10381640400.
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -6021309600. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 4148351325. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 909980081. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 60957696. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 9036252. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 476656. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 12.)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) -4.)
            ((MEXPT SIMP) |$Xi| -4.))
           ((MTIMES SIMP FACTORED)
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -6. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) 2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 4.)
            ((MEXPT SIMP) |$Xi| 4.))
           ((MTIMES SIMP FACTORED) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|)
            |$Xi|
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -2.)))) 
(ADDLABEL '$%O106) 
(DSKSETQ $%I107 '(($SAVE) |$filename| $ALL)) 
(ADDLABEL '$%I107) 
(DSKSETQ |$expand_reggeon_loaded| 'T) 
(ADD2LNC '|$expand_reggeon_loaded| $VALUES) 
(DEFPROP |$expand_reggeon_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$expand_reggeon_loaded| $PROPS) 
(DEFPROP |$expand_reggeon_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$expand_reggeon_loaded| $PROPS) 
(DSKSETQ |$dbg_all_terms| 'NIL) 
(ADD2LNC '|$dbg_all_terms| $VALUES) 
(DEFPROP |$dbg_all_terms| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_all_terms| $PROPS) 
(DEFPROP |$dbg_all_terms| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_all_terms| $PROPS) 
(DSKSETQ |$dbg_compute_levels| 'NIL) 
(ADD2LNC '|$dbg_compute_levels| $VALUES) 
(DEFPROP |$dbg_compute_levels| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_compute_levels| $PROPS) 
(DEFPROP |$dbg_compute_levels| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_compute_levels| $PROPS) 
(DSKSETQ |$derivatives_loaded| 'T) 
(ADD2LNC '|$derivatives_loaded| $VALUES) 
(DEFPROP |$derivatives_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$derivatives_loaded| $PROPS) 
(DEFPROP |$derivatives_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$derivatives_loaded| $PROPS) 
(DSKSETQ |$dbg_wrt_lambda| 'NIL) 
(ADD2LNC '|$dbg_wrt_lambda| $VALUES) 
(DEFPROP |$dbg_wrt_lambda| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_lambda| $PROPS) 
(DEFPROP |$dbg_wrt_lambda| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_lambda| $PROPS) 
(DSKSETQ |$dbg_wrt_pair| 'NIL) 
(ADD2LNC '|$dbg_wrt_pair| $VALUES) 
(DEFPROP |$dbg_wrt_pair| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_pair| $PROPS) 
(DEFPROP |$dbg_wrt_pair| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_pair| $PROPS) 
(DSKSETQ |$dbg_wrt_states| 'NIL) 
(ADD2LNC '|$dbg_wrt_states| $VALUES) 
(DEFPROP |$dbg_wrt_states| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_states| $PROPS) 
(DEFPROP |$dbg_wrt_states| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_states| $PROPS) 
(DSKSETQ |$dbg_wrt_contract| 'NIL) 
(ADD2LNC '|$dbg_wrt_contract| $VALUES) 
(DEFPROP |$dbg_wrt_contract| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_contract| $PROPS) 
(DEFPROP |$dbg_wrt_contract| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_contract| $PROPS) 
(DSKSETQ |$dbg_scalars| 'NIL) 
(ADD2LNC '|$dbg_scalars| $VALUES) 
(DEFPROP |$dbg_scalars| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_scalars| $PROPS) 
(DEFPROP |$dbg_scalars| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_scalars| $PROPS) 
(DSKSETQ |$NIused| '3.) 
(ADD2LNC '|$NIused| $VALUES) 
(DSKSETQ |$objects_with_index| '((MLIST SIMP) $LA |$Sk| $K)) 
(ADD2LNC '|$objects_with_index| $VALUES) 
(DSKSETQ |$compute_pp_loaded| 'T) 
(ADD2LNC '|$compute_pp_loaded| $VALUES) 
(DEFPROP |$compute_pp_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$compute_pp_loaded| $PROPS) 
(DEFPROP |$compute_pp_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$compute_pp_loaded| $PROPS) 
(DSKSETQ $AP '2.) 
(ADD2LNC '$AP $VALUES) 
(DEFPROP $AP ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '$AP $PROPS) 
(DEFPROP $AP $FIXNUM MODE) 
(ADD2LNC '$AP $PROPS) 
(DSKSETQ |$amp_4pts_loaded| 'T) 
(ADD2LNC '|$amp_4pts_loaded| $VALUES) 
(DEFPROP |$amp_4pts_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$amp_4pts_loaded| $PROPS) 
(DEFPROP |$amp_4pts_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$amp_4pts_loaded| $PROPS) 
(DSKSETQ |$nn| '4.) 
(ADD2LNC '|$nn| $VALUES) 
(DSKSETQ |$Lev0| '8.) 
(ADD2LNC '|$Lev0| $VALUES) 
(DSKSETQ |$Null2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -30. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.))
           ((MTIMES SIMP) -10. (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -50. (($P SIMP) 2. 0.)))) 
(ADD2LNC '|$Null2| $VALUES) 
(DSKSETQ |$Null3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 136. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.))
           ((MTIMES SIMP) 144. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.))
           ((MTIMES SIMP) 672. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 288. (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 800. (($P SIMP) 3. 0.)))) 
(ADD2LNC '|$Null3| $VALUES) 
(DSKSETQ |$S4z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4z| $VALUES) 
(DSKSETQ |$S4m|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 25. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 300. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -504. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 153. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 504. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 2268. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 1164. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -2016. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 2250. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4m| $VALUES) 
(DSKSETQ |$S4r1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 1512. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 18144. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) 54432. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 122472. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 734832. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -163296. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -979776. (($P SIMP) 3. 1.)))) 
(ADD2LNC '|$S4r1| $VALUES) 
(DSKSETQ |$S4r2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -1452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -5112. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 1452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -10512. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 1512. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -67122. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19320. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 92520. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 5850. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4r2| $VALUES) 
(DSKSETQ |$S4r3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -552. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -2412. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 552. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 1512. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -4896. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -37476. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 7728. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 49968. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -900. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4r3| $VALUES) 
(DSKSETQ |$Null4r1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 25. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -152. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -312. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1224. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -519. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 936. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 936. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 3004. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 624. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 4350. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4r1| $VALUES) 
(DSKSETQ |$Null4r2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -778. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -3696. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -3393. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -5640. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -15354. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -13050. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -36. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 4050. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 5088. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -5472. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 9000. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4r2| $VALUES) 
(DSKSETQ |$Null4g|
         '((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 37. 72.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 31. 6.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 29. 8.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 5. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 3. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 27. 2.) (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 75. 4.) (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4g| $VALUES) 
(DSKSETQ |$Null4cr|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -82. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -288. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -351. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -696. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1494. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1458. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 468. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 702. (($P SIMP) 2. 2.)))) 
(ADD2LNC '|$Null4cr| $VALUES) 
(DSKSETQ |$S6m|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 925. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -2700. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 1390. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5150. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -2315. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -5150. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -27000. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -2160. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 4320. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6480. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 14240. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 2160. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 30720. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 82400. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -1620. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -8640. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19860. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -7560. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -108600. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 6432. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 28320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$S6m| $VALUES) 
(DSKSETQ |$S6z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 6750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -20250. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 12275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -6750. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 15950. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 1900. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -7975. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 251225. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -43875. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9720. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 75700. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -337500. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 100680. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -191400. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 929500. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 79515. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -141150. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 214110. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1872750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18168. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1177320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -226500. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$S6z| $VALUES) 
(DSKSETQ |$Null6r16|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -251797. ((MEXPT SIMP) (($P SIMP) 1. 0.) 6.))
           ((MTIMES SIMP) -2092175. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -7110175. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -29761875.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -5461735. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -24201350.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -50991925.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -24404550.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -12108575. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -62731800.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -3421800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 69175800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -121746050. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 70097000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 59508925. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -294064625. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -775902375. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -23008900.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -19102900. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 11421000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -442111500. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -78516400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 529209500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1024096500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1110037500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 3074625000. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -149096700.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 40996125. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -116943750. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -1724253750. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1836843750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -221157000. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2713770000. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 83700000. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$Null6r16| $VALUES) 
(DSKSETQ |$Null6g|
         '((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 709. 5400.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 6.))
           ((MTIMES SIMP) ((RAT SIMP) 253. 420.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.) (($P SIMP) 1. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 1051. 315.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 603. 140.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 919. 56.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 5. 2.) (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 10547. 1260.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) ((RAT SIMP) 2831. 420.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 9. 2.) (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 667. 28.) (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 151. 7.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 5. 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 333. 14.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 66103. 3780.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 22. 3.) (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 104651. 1260.) (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 121. 6.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 19141. 378.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 415. 21.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 5. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 508. 21.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 884. 7.) (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 2245. 21.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) ((RAT SIMP) 11343. 140.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 5065. 42.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 295. 14.) (($P SIMP) 1. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 2175. 14.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 1613. 6.) (($P SIMP) 1. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -20. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 8125. 18.) (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$Null6g| $VALUES) 
(DSKSETQ |$S8m1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 3704400. ((MEXPT SIMP) (($P SIMP) 2. 0.) 4.))
           ((MTIMES SIMP) -4233600. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 47098800. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 4233600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 121564800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -95719050.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -168663600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -2066129100.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 2822400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -8467200. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 564480. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -134930880. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -164058060. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 446029860. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 1881600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 300059350. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -166168800. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -564480. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -89953920. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 240527460.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 193485600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6641529720. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -566729900. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -4515839300.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -2822400. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 31399200. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -303712860. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -1918948920. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -2176090560. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 218051350.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 3466376900. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 356247360. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -1693440. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 67465440. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4233600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -301960395. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 200500650.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 84091995. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 1532790000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 87908400. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -1519737120. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 922165425.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 1693440. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -67465440. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 329030595. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1768903290. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 2882147400. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -220555395.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -4130193690. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 514439100. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -384952680. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 8399122200. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -1354752. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 37184832. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -151277760. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -432712800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1501803216. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2179008. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 755612928. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -1367559072. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 442163232. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -14516463024. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 28910880. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 105066720. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 697965480. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 46425600. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 8289945720. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -120426480. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -2275704720. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 73716750. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8m1| $VALUES) 
(DSKSETQ |$S8m2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 11760. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -23520. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 364560. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 11760. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 769440. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -992250. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -1134000. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -13891500.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -7840. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -907200. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -1003948. (($P SIMP) 2. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 2996548. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 1903750. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -776160. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -604800. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1974148. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1268960. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 43927352. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -3903500. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -30054500.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 243040. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -1698748. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -12175352. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -12949440. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 1495750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 22998500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 4603200. (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 453600. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2003091. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 921690. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 624291. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 9218160. (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 412080. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -9684000. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4919625. ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -453600. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1842891. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 11683434. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 17523720. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1598091. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -27559434. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -94500. (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -3330600. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 46431000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 279360. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -676800. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2152800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -8285520. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 83520. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 5080320. (($P SIMP) 1. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -7653024. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 4110624. (($P SIMP) 1. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -83615280. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 118560. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 522720. (($P SIMP) 1. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 4197864. (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -122880. (($P SIMP) 1. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 51399096. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -856944. (($P SIMP) 1. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -14931216. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 366750. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8m2| $VALUES) 
(DSKSETQ |$S8z1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 63000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -126000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -12448800. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 23738400. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 12448800. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 63000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -35002800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19192950. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 11264400. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 618823800.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -42000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 23950080. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -68817420. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 10255140. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 8144150. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 20048000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -631680. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 26813220. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -22545600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1237619880. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -14149100. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 539448700.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -772800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -15677340. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -360009720. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -156750720. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 13777750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -223149500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 910342720. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -11975040.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 16215885. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19570950.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 28720755. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 462861000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10558800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222613440. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -73024875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 11975040. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2116485. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 529542090. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -18257400. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -12882555.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 512024310. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1212819300. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -247152360. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -4300632000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -10789632. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 10184832. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -262211040. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 135449328. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1209600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -383096448. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 384247584. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 356467104. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 6188984592. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 126077280. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -64299480. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -113561280. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2262735720. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -1427760. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 419373360. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -54920250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8z1| $VALUES) 
(DSKSETQ |$S8z2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -63000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -10823400. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 20437200. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 10823400. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -30038400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 17038350. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9601200. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 530541900.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -21000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 20139840. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -57671460. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7657020. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6809950. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 17416000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -416640. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 21328860. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -19210800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1064138040. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11458300. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 464137100.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -512400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -13549620. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -305834760. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -134722560. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 11726750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -191999500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 772506560. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -10069920.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 13616505. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -17038350.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 24652215. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 393876000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -9248400. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -194265120. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -64519875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 10069920. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -802305. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 453611970. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10546200. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10779615.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 439123230. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1028682900. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -208166280. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -3654567000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -9265536. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 8963136. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -220237920. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 118298544. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 604800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -328898304. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 324832032. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 300357792. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 5264441616. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 106609440. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -55667640. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -95941440. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -1931385960. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -848880. (($P SIMP) 1. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 359941680. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -46478250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8z2| $VALUES) 
(DSKSETQ |$S10z1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 8890560000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -493920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -47040000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -816480000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -680400000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21840000. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 40166544600. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 47040000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11854080000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -47040000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 38525760000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -17406144000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -823200000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1338960000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 22514954000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -34574400000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -28153440000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 27552406000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 816480000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 47040000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -26671680000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41114304000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -21840000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41941606000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -65582521200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -30367750000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -575909838000.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 28153440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -658560000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -68300806000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 26403816600.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 6659590000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 556646958000. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 17012800000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -414892800000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 612360000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -778260000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 15500824500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 165900000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -23835724500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2976750000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 123480000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19766203100. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 8643600000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2610368400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 37648107500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 347766720000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11311477275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -6952837500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -446460000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 28894320000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -55227112500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 8829124500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 73883607500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 15484392000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1332626535000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -40007615550. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -771289485750.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -28894320000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 446460000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 54671452500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2976750000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 61435500. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 55566000000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -43951472400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -271032372000. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -286098435000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 6371568000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -12604951100. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -215509203000. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -167485920000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 14943553275.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 412610955750. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 59737860000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -104496000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 17850699600. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -12435219600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5376162400. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -9549187200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 9348102400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -319433436000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 6258067200. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 368756136000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -23408646912.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -36082698000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -5845392000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -790017472800. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 29446648000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 865169323200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -89828383680. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -5267808000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 12886098000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 247693312800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 225351473760. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -20082748000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -551036203200. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 2634992640. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -81345942720. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 607282147584. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 1587600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5427840000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 7813260000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 854670000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 254080638000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5662720000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -255510192000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 11300654400. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 1345650000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -6006960000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -71086512000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 6561480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 177150240000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -116617158000. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 116534544000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -1256174740800. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -801360000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -32628708000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 25637875200. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -1805580000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -52980480000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 68103216000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -33493788000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 1017474393600. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) 269482500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 16188732000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -15851576700. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -3532347000. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) -456913920600. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 1395489600. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 94471732800. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -6935292000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S10z1| $VALUES) 
(DSKSETQ |$S10z2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -987840000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 493920000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -538272000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -211680000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -282240000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 538272000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -740880000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 887600000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 297808000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 18276010200. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -1152480000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 538272000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1528800000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -870240000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 8890560000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6979392000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1481760000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -2073008000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 28865354000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -16134720000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -7408800000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -7021994000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 282240000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -538272000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 211680000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 16728768000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -297808000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 35591206000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -41558252400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -28984774000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -338354074800.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) -740880000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 7408800000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 1185408000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -33726406000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 26245762200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 5276614000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 354653434800. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 3841600000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -320060160000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 864360000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -897624000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -864360000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 584724000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7033624500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 312900000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15368524500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11840850000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222264000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -12051172700. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4033680000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10236358800. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7923867500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 158101440000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -903164325. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -2084197500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -864360000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1210524000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 6667920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -19580200500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 3007924500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 42183687500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 21707784000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 706144455000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -760732350. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -359389840950.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) 864360000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -6667920000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1210524000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 19024540500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -14804370000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 5882635500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2222640000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -6136822800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18131623200. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -73995075000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 148176000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -2914240700. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -90863551800. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -60799200000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -6161648325.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 107398030950. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -64729980000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 271824000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 7107435600. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1691955600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 9836573600. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5484931200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5864633600. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -243228636000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1347091200. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 275616936000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -24356973312.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) -271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -11114538000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -12619152000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -413747200800. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -3152072000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 377966635200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -105001606080. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 1505952000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -227982000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 84796480800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 77209342560. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 8564612000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -134957995200. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 147728931840. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -61431088320. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 376838832384. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 1587600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -8324160000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 3410316000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 3750990000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 185496318000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -845824000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -183256752000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 16200340800. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 4241970000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 20725200000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -28186032000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2261880000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 43731360000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -127285830000. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 88084752000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -812357985600. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -349776000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -20774628000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 18773798400. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -112140000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -22498560000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 56394288000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -25510428000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 690708211200. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) -55093500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 9414972000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -12279627900. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -2600955000. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) -316414042200. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 705211200. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 65112321600. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -5241852000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S10z2| $VALUES) 
(DSKSETQ |$S103z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -8001504000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 4.))
           ((MTIMES SIMP) -32006016000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 16003008000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 99574272000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 21337344000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -196777728000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 104908608000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -45045504000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 3.))
           ((MTIMES SIMP) -99574272000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 47416320000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -8001504000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 48009024000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 194406912000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -92461824000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 43563744000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -1792336896000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -2576484288000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 7112448000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -14224896000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -501150988800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 514530374400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 441839664000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7112448000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 87761116800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -457630790400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 4061207808000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 134708448000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -106673616000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 6322176000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -167181974400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -3589526644200. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -5619712000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 3.))
           ((MTIMES SIMP) 132765696000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 300421900800. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -552463430400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -170698752000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -26156592000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -270273024000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 60928560000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 3839299430400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 4795698700800. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -294705600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 405817910400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -3905736870000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 3143109312000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -432673920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -3369517242000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 37933056000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -26119900800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 296415302400. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -437098032000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 2106707097600. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -2541052684800. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 3435312384000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 192470678400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -6213646698000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5520826256400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 1443258877200. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 62480247253200.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) 204252384000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -430303104000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -185345126400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 5319068874000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -7740984220200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -4520578045200. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -44612888821200. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 697085760000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 40182960384000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 15321398400.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15066475200. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15321398400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -202319308800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 923941588500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 121367736000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 2064731287500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -3029894910000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 75895747200. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 1456309992900. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -811066032000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 9453628800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 5207328000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -4368576128400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4017877831500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19190767680000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 324362765475. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -394125385500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -143345462400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 232452259200. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 256048128000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -4741513459200. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 4475838005100. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -6569242375500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -161245123200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 3944646216000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1380872467500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1179466142400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -127827325665000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2053316263950. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 75396325217850.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) -112702665600.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -237200140800.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -40416163200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -2692058273100. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 9439988670000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1453598968500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -11342131920000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -3345674864400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 11567302783200. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 17434459413000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -9453628800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 1869329145600. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 4020673836900. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -5866932670200. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 12281913504000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -805050582525.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -6720249875850. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 59658933348000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 66919708800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1500917040000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 2178181861200. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 163034924400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1618250440800. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1910158588800. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1613022297600. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 49111179012000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 438568300800. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -17279037720000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 10785603015936.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) 1991485440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -2648040595200. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -4662858416400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 7078970505600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 57583975615200. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -546142632000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -69884033083200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -27245214682560. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -85033670400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -6880443591600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 420527181600. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -35674605701280. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -1170019452000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 19828757793600. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -87175629112320. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -26971837583040. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) -271805393809152. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 168391440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 975316665600. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -540966535200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -2722302709200. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -33663814002000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -567494860800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 11635371216000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -9239591390400. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -2776289040000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 4976458318800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 17649435254400. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 40063922640000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 3509112859200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -10309655635200. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 40713698768400. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 33410065449600. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) 372093476932800. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 799527909600. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -48348316800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 4728322620000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -3565119398400. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -1631223468000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -9236108851200. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -18527478710400. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -4958602812000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) -126713247091200. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) 16108035300.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 1771370748000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 2953030572900. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 840041987400. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) 36360611332200. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) -1078772817600. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) -6400051876800. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -1301785884000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S103z| $VALUES) 
(DSKSETQ |$qq3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$qq3| $VALUES) 
(DSKSETQ |$qq2| '1.) 
(ADD2LNC '|$qq2| $VALUES) 
(DSKSETQ |$qq1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$qq1| $VALUES) 
(DSKSETQ |$nq3| '4.) 
(ADD2LNC '|$nq3| $VALUES) 
(DSKSETQ |$nq2| '0.) 
(ADD2LNC '|$nq2| $VALUES) 
(DSKSETQ |$nq1| '4.) 
(ADD2LNC '|$nq1| $VALUES) 
(DSKSETQ |$filename| '"S4zS4zTS4z.lisp") 
(ADD2LNC '|$filename| $VALUES) 
(DSKSETQ |$qq|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$qq| $VALUES) 
(DSKSETQ |$nq| '4.) 
(ADD2LNC '|$nq| $VALUES) 
(DSKSETQ |$Assss|
         '((MTIMES SIMP)
           ((MPLUS SIMP) -21261599539200.
            ((MTIMES SIMP RATSIMP) -12331642060800. |$Ms|)
            ((MTIMES SIMP) 8495823513600.
             ((MEXPT SIMP RATSIMP) |$Ms| 2.))
            ((MTIMES SIMP) 1863639205888.
             ((MEXPT SIMP RATSIMP) |$Ms| 3.))
            ((MTIMES SIMP) 124841361408.
             ((MEXPT SIMP RATSIMP) |$Ms| 4.))
            ((MTIMES SIMP) 18506244096.
             ((MEXPT SIMP RATSIMP) |$Ms| 5.))
            ((MTIMES SIMP) 976191488. ((MEXPT SIMP RATSIMP) |$Ms| 6.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 212615995392000.
              ((MTIMES SIMP RATSIMP) 183083279155200. |$Ms|)
              ((MTIMES SIMP) -55993209016320.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -13599509764096.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -1322445438976.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) -215252525056.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP) -13887111168.
               ((MEXPT SIMP RATSIMP) |$Ms| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -42523199078400.
                ((MTIMES SIMP RATSIMP) -65177513164800. |$Ms|)
                ((MTIMES SIMP) -13785244323840.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -2237473816576.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -272669818880.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -16059924480.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               |$Mt|))
             |$om|)
            ((MTIMES SIMP)
             ((MPLUS SIMP) -473757677346816.
              ((MTIMES SIMP RATSIMP) -871759347769344. |$Ms|)
              ((MTIMES SIMP) 187099850944512.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 33960015120384.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 5312972488704.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) 979546005504.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP) 79738896384.
               ((MEXPT SIMP RATSIMP) |$Ms| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 16260669997056.
                ((MTIMES SIMP RATSIMP) 307213782515712. |$Ms|)
                ((MTIMES SIMP) 58118345234432.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 17290864926720.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 2602988068864.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 190287249408.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 54404231233536.
                ((MTIMES SIMP RATSIMP) 26416692781056. |$Ms|)
                ((MTIMES SIMP) 11029297831936.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 1511134724096.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 101957664768.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 100605691109376.
              ((MTIMES SIMP RATSIMP) 2110813569208320. |$Ms|)
              ((MTIMES SIMP) -344288746491904.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -44494435934208.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -12373740871680.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) -2305005387776.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP) -235791876096.
               ((MEXPT SIMP RATSIMP) |$Ms| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 327390553939968.
                ((MTIMES SIMP RATSIMP) -689748703408128. |$Ms|)
                ((MTIMES SIMP) -87465578305536.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -52462401425408.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -9600228229120.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -889661816832.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -166493563748352.
                ((MTIMES SIMP RATSIMP) -48776146477056. |$Ms|)
                ((MTIMES SIMP) -60225457270784.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -11261710950400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -979737477120.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -17587932069888.
                ((MTIMES SIMP RATSIMP) -18281535922176. |$Ms|)
                ((MTIMES SIMP) -3723889295360.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -313299435520.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -2158623270604800.
              ((MTIMES SIMP RATSIMP) -2822983930675200. |$Ms|)
              ((MTIMES SIMP) 282508110438400.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 30594703409152.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 23421737426944.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) 3339934777344.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP) 378116702208.
               ((MEXPT SIMP RATSIMP) |$Ms| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1059852610916352.
                ((MTIMES SIMP RATSIMP) 661059380668416. |$Ms|)
                ((MTIMES SIMP) 86616801314816.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 102790762012672.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 18550564528128.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 2088673542144.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 346821489487872.
                ((MTIMES SIMP RATSIMP) 11948042686464. |$Ms|)
                ((MTIMES SIMP) 143274265587712.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 32091475673088.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 3639962566656.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 9409612529664.
                ((MTIMES SIMP RATSIMP) 70150906392576. |$Ms|)
                ((MTIMES SIMP) 20277194907648.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 2376800796672.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 8717010223104.
                ((MTIMES SIMP RATSIMP) 3693753212928. |$Ms|)
                ((MTIMES SIMP) 483476668416.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 11062319792996352.
              ((MTIMES SIMP RATSIMP) 2441506166599680. |$Ms|)
              ((MTIMES SIMP) -123506216030208.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 18375168233472.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -35061380947968.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) -3627727306752.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP) -312264916992.
               ((MEXPT SIMP RATSIMP) |$Ms| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1390852879884288.
                ((MTIMES SIMP RATSIMP) 87902738563072. |$Ms|)
                ((MTIMES SIMP) -35092347641856.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -160244246179840.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -23251647602688.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -2582453551104.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -297117953556480.
                ((MTIMES SIMP RATSIMP) 17512470122496. |$Ms|)
                ((MTIMES SIMP) -238125095342080.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -49507920076800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -6658453241856.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 20505393094656.
                ((MTIMES SIMP RATSIMP) -130361261989888. |$Ms|)
                ((MTIMES SIMP) -43042152923136.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -6880629620736.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -22799548809216.
                ((MTIMES SIMP RATSIMP) -14180908941312. |$Ms|)
                ((MTIMES SIMP) -2836713406464.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1206849208320.
                ((MTIMES SIMP RATSIMP) -361122693120. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -17204271683592192.
              ((MTIMES SIMP RATSIMP) -1867191117680640. |$Ms|)
              ((MTIMES SIMP) 166507019440128.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -47098278973440.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 34709806768128.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) 2974912561152.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP) 104088305664.
               ((MEXPT SIMP RATSIMP) |$Ms| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1867191117680640.
                ((MTIMES SIMP RATSIMP) -485625697918976. |$Ms|)
                ((MTIMES SIMP) -39707910836224.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 176271394803712.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 22248474583040.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 1576194342912.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 166507019440128.
                ((MTIMES SIMP RATSIMP) -39707910836224. |$Ms|)
                ((MTIMES SIMP) 292469491589120.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 53236519542784.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 6264150097920.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -47098278973440.
                ((MTIMES SIMP RATSIMP) 176271394803712. |$Ms|)
                ((MTIMES SIMP) 53236519542784.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 9653780348928.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 34709806768128.
                ((MTIMES SIMP RATSIMP) 22248474583040. |$Ms|)
                ((MTIMES SIMP) 6264150097920.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 2974912561152.
                ((MTIMES SIMP RATSIMP) 1576194342912. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.))
              ((MTIMES SIMP) 104088305664.
               ((MEXPT SIMP RATSIMP) |$Mt| 6.)))
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 11062319792996352.
              ((MTIMES SIMP RATSIMP) 1390852879884288. |$Ms|)
              ((MTIMES SIMP) -297117953556480.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 20505393094656.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -22799548809216.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) -1206849208320.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 2441506166599680.
                ((MTIMES SIMP RATSIMP) 87902738563072. |$Ms|)
                ((MTIMES SIMP) 17512470122496.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -130361261989888.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -14180908941312.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -361122693120.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -123506216030208.
                ((MTIMES SIMP RATSIMP) -35092347641856. |$Ms|)
                ((MTIMES SIMP) -238125095342080.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -43042152923136.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -2836713406464.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 18375168233472.
                ((MTIMES SIMP RATSIMP) -160244246179840. |$Ms|)
                ((MTIMES SIMP) -49507920076800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -6880629620736.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -35061380947968.
                ((MTIMES SIMP RATSIMP) -23251647602688. |$Ms|)
                ((MTIMES SIMP) -6658453241856.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -3627727306752.
                ((MTIMES SIMP RATSIMP) -2582453551104. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.))
              ((MTIMES SIMP) -312264916992.
               ((MEXPT SIMP RATSIMP) |$Mt| 6.)))
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -2158623270604800.
              ((MTIMES SIMP RATSIMP) -1059852610916352. |$Ms|)
              ((MTIMES SIMP) 346821489487872.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 9409612529664.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 8717010223104.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -2822983930675200.
                ((MTIMES SIMP RATSIMP) 661059380668416. |$Ms|)
                ((MTIMES SIMP) 11948042686464.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 70150906392576.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 3693753212928.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 282508110438400.
                ((MTIMES SIMP RATSIMP) 86616801314816. |$Ms|)
                ((MTIMES SIMP) 143274265587712.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 20277194907648.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 483476668416.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 30594703409152.
                ((MTIMES SIMP RATSIMP) 102790762012672. |$Ms|)
                ((MTIMES SIMP) 32091475673088.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 2376800796672.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 23421737426944.
                ((MTIMES SIMP RATSIMP) 18550564528128. |$Ms|)
                ((MTIMES SIMP) 3639962566656.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 3339934777344.
                ((MTIMES SIMP RATSIMP) 2088673542144. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.))
              ((MTIMES SIMP) 378116702208.
               ((MEXPT SIMP RATSIMP) |$Mt| 6.)))
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 100605691109376.
              ((MTIMES SIMP RATSIMP) 327390553939968. |$Ms|)
              ((MTIMES SIMP) -166493563748352.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -17587932069888.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 2110813569208320.
                ((MTIMES SIMP RATSIMP) -689748703408128. |$Ms|)
                ((MTIMES SIMP) -48776146477056.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -18281535922176.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -344288746491904.
                ((MTIMES SIMP RATSIMP) -87465578305536. |$Ms|)
                ((MTIMES SIMP) -60225457270784.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -3723889295360.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -44494435934208.
                ((MTIMES SIMP RATSIMP) -52462401425408. |$Ms|)
                ((MTIMES SIMP) -11261710950400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -313299435520.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -12373740871680.
                ((MTIMES SIMP RATSIMP) -9600228229120. |$Ms|)
                ((MTIMES SIMP) -979737477120.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -2305005387776.
                ((MTIMES SIMP RATSIMP) -889661816832. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.))
              ((MTIMES SIMP) -235791876096.
               ((MEXPT SIMP RATSIMP) |$Mt| 6.)))
             ((MEXPT SIMP RATSIMP) |$om| 9.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -473757677346816.
              ((MTIMES SIMP RATSIMP) 16260669997056. |$Ms|)
              ((MTIMES SIMP) 54404231233536.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -871759347769344.
                ((MTIMES SIMP RATSIMP) 307213782515712. |$Ms|)
                ((MTIMES SIMP) 26416692781056.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 187099850944512.
                ((MTIMES SIMP RATSIMP) 58118345234432. |$Ms|)
                ((MTIMES SIMP) 11029297831936.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 33960015120384.
                ((MTIMES SIMP RATSIMP) 17290864926720. |$Ms|)
                ((MTIMES SIMP) 1511134724096.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 5312972488704.
                ((MTIMES SIMP RATSIMP) 2602988068864. |$Ms|)
                ((MTIMES SIMP) 101957664768.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 979546005504.
                ((MTIMES SIMP RATSIMP) 190287249408. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.))
              ((MTIMES SIMP) 79738896384.
               ((MEXPT SIMP RATSIMP) |$Mt| 6.)))
             ((MEXPT SIMP RATSIMP) |$om| 10.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 212615995392000.
              ((MTIMES SIMP RATSIMP) -42523199078400. |$Ms|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 183083279155200.
                ((MTIMES SIMP RATSIMP) -65177513164800. |$Ms|))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -55993209016320.
                ((MTIMES SIMP RATSIMP) -13785244323840. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -13599509764096.
                ((MTIMES SIMP RATSIMP) -2237473816576. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1322445438976.
                ((MTIMES SIMP RATSIMP) -272669818880. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -215252525056.
                ((MTIMES SIMP RATSIMP) -16059924480. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.))
              ((MTIMES SIMP) -13887111168.
               ((MEXPT SIMP RATSIMP) |$Mt| 6.)))
             ((MEXPT SIMP RATSIMP) |$om| 11.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -21261599539200.
              ((MTIMES SIMP RATSIMP) -12331642060800. |$Mt|)
              ((MTIMES SIMP) 8495823513600.
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) 1863639205888.
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP) 124841361408.
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP) 18506244096.
               ((MEXPT SIMP RATSIMP) |$Mt| 5.))
              ((MTIMES SIMP) 976191488.
               ((MEXPT SIMP RATSIMP) |$Mt| 6.)))
             ((MEXPT SIMP RATSIMP) |$om| 12.)))
           ((MEXPT SIMP)
            ((MPLUS SIMP)
             ((MTIMES SIMP)
              ((MPLUS SIMP) ((MEXPT SIMP RATSIMP) |$om| 4.)
               ((MTIMES SIMP) -4. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 6. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -4. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MEXPT SIMP RATSIMP) |$om| 8.))
              ((MEXPT SIMP RATSIMP) |$Xi| 4.))
             ((MTIMES SIMP)
              ((MPLUS SIMP)
               ((MTIMES SIMP) -4. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 16. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -24. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 16. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -4. ((MEXPT SIMP RATSIMP) |$om| 8.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 5.))
             ((MTIMES SIMP)
              ((MPLUS SIMP)
               ((MTIMES SIMP) 6. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -24. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 36. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -24. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) 6. ((MEXPT SIMP RATSIMP) |$om| 8.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 6.))
             ((MTIMES SIMP)
              ((MPLUS SIMP)
               ((MTIMES SIMP) -4. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 16. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -24. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 16. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -4. ((MEXPT SIMP RATSIMP) |$om| 8.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 7.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) ((MEXPT SIMP RATSIMP) |$om| 4.)
               ((MTIMES SIMP) -4. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 6. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -4. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MEXPT SIMP RATSIMP) |$om| 8.))
              ((MEXPT SIMP RATSIMP) |$Xi| 8.)))
            -1.))) 
(ADD2LNC '|$Assss| $VALUES) 
(DSKSETQ $GH_0
         '((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 2.) -1.)
           ((MEXPT SIMP) (($XX SIMP) 1. 4.) -1.)
           ((MEXPT SIMP) (($XX SIMP) 2. 4.) -1.))) 
(ADD2LNC '$GH_0 $VALUES) 
(DSKSETQ |$tttt0|
         '((MTIMES SIMP)
           ((MEXPT SIMP) (($XX SIMP) 1. 2.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 2.)))
           ((MEXPT SIMP) (($XX SIMP) 1. 3.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 3.)))
           ((MEXPT SIMP) (($XX SIMP) 1. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 4.)))
           ((MEXPT SIMP) (($XX SIMP) 2. 3.)
            ((MTIMES SIMP) -4. (($PP SIMP) 2. 3.)))
           ((MEXPT SIMP) (($XX SIMP) 2. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 2. 4.)))
           ((MEXPT SIMP) (($XX SIMP) 3. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 3. 4.))))) 
(ADD2LNC '|$tttt0| $VALUES) 
(DSKSETQ |$tttt|
         '((MTIMES SIMP FACTORED)
           ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
            ((MPLUS SIMP) -6. ((MTIMES SIMP) 2. |$Ms|)
             ((MTIMES SIMP) 2. |$Mt|)))
           ((MEXPT SIMP) |$om|
            ((MPLUS SIMP) 2. ((MTIMES SIMP) -2. |$Ms|)))
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 2.)
           ((MEXPT SIMP) |$Xi| 2.)
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|) 2.))) 
(ADD2LNC '|$tttt| $VALUES) 
(DSKSETQ |$a1234|
         '((MLIST SIMP)
           ((MTIMES SIMP FACTORED) 2048.
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -10. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MPLUS SIMP IRREDUCIBLE) -10381640400.
             ((MTIMES SIMP RATSIMP) -6021309600. |$Ms|)
             ((MTIMES SIMP) 4148351325.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) 909980081. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) 60957696. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP) 9036252. ((MEXPT SIMP RATSIMP) |$Ms| 5.))
             ((MTIMES SIMP) 476656. ((MEXPT SIMP RATSIMP) |$Ms| 6.))
             ((MTIMES SIMP RATSIMP) 103816404000. |$om|)
             ((MTIMES SIMP RATSIMP) 89396132400. |$Ms| |$om|)
             ((MTIMES SIMP) -27340434090.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$om|)
             ((MTIMES SIMP) -6640385627.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$om|)
             ((MTIMES SIMP) -645725312. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$om|)
             ((MTIMES SIMP) -105103772. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$om|)
             ((MTIMES SIMP) -6780816. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              |$om|)
             ((MTIMES SIMP RATSIMP) -20763280800. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) -31824957600. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -6731076330.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt| |$om|)
             ((MTIMES SIMP) -1092516512.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt| |$om|)
             ((MTIMES SIMP) -133139560. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -7841760. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -231326990892.
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -425663744028. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 91357349094.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 16582038633.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 2594224848. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 478293948. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 38935008. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 7939780272. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 150006729744. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 28378098259.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 8442805140. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 1270990268. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 92913696. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 26564566032.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 12898775772. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 5385399332. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 737858752. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 49784016. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 49123872612.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1030670688090. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -168109739498.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -21725798796.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -6041865660.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1125490912.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -115132752. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 159858668916. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -336791359086. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -42707801907.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -25616406946.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -4687611440.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -434405184. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -81295685424.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -23816477772. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -29406961558.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -5498882300.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -478387440. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -8587857456.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -8926531212. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1818305320.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -152978240. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1054015268850.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -1378410122400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 137943413300.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 14938820024.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 11436395228.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1630827528. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 184627296. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -517506157674. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 322782900717. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 42293360017.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 50190801764.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 9057892836. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1019860128. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 169346430414.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 5834005218. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 69958137494.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 15669665856.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1777325472. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 4594537368. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 34253372262. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 9900974076. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1160547264. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 4256352648. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1803590436. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 236072592. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 5401523336424.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1192141682910. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -60305769546.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 8972250114. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -17119814916.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1771351224.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -152473104. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 679127382756. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 42921259064. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -17134935372.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -78244260830.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -11353343556.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1260963648.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -145077125760.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 8551010802. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -116272019210.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -24173789100.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -3251197872.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 10012398972.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -63652959956. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -21016676232.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -3359682432.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -11132592192.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -6924271944. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1385113968.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -589281840. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -176329440. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -8400523283004.
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -911714412930. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 81302255586.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -22997206530.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 16948147836.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1452594024. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 50824368. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -911714412930. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -237121922812. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -19388628338.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 86070016994.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 10863512980.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 769626144. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 81302255586.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -19388628338. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 142807368940.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 25994394308.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 3058667040. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -22997206530.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 86070016994. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 25994394308.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 4713759936. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 16948147836.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 10863512980. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 3058667040. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1452594024. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 769626144. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 50824368. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 5401523336424.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 679127382756. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -145077125760.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 10012398972.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -11132592192.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -589281840. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 1192141682910. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 42921259064. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 8551010802. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -63652959956.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -6924271944.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -176329440. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -60305769546.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -17134935372. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -116272019210.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -21016676232.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1385113968.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 8972250114. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -78244260830. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -24173789100.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -3359682432.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -17119814916.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -11353343556. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -3251197872.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1771351224.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1260963648. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -152473104. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1054015268850.
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -517506157674. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 169346430414.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 4594537368. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 4256352648. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1378410122400. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 322782900717. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 5834005218. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 34253372262.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1803590436. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 137943413300.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 42293360017. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 69958137494.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 9900974076. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 236072592. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 14938820024.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 50190801764. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 15669665856.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1160547264. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 11436395228.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 9057892836. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1777325472. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1630827528. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1019860128. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 184627296. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 49123872612.
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 159858668916. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -81295685424.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -8587857456.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1030670688090. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -336791359086. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -23816477772.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -8926531212.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -168109739498.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -42707801907. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -29406961558.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -1818305320.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -21725798796.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -25616406946. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -5498882300.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -152978240. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -6041865660.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -4687611440. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -478387440. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -1125490912.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -434405184. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -115132752. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -231326990892.
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 7939780272. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 26564566032.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -425663744028. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 150006729744. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 12898775772.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 91357349094.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 28378098259. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 5385399332. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 16582038633.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 8442805140. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 737858752. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 2594224848. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 1270990268. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 49784016. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 478293948. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 92913696. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 38935008. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 103816404000.
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -20763280800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 89396132400. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -31824957600. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -27340434090.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -6731076330. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -6640385627.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -1092516512. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -645725312. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -133139560. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -105103772. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -7841760. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -6780816. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -10381640400.
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -6021309600. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 4148351325. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 909980081. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 60957696. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 9036252. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 476656. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))))
           ((MTIMES SIMP FACTORED) 2048.
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om|) -4.)
            ((MEXPT SIMP) |$om| -4.)
            ((MPLUS SIMP IRREDUCIBLE) -10381640400.
             ((MTIMES SIMP RATSIMP) -6021309600. |$Ms|)
             ((MTIMES SIMP) 4148351325.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) 909980081. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) 60957696. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP) 9036252. ((MEXPT SIMP RATSIMP) |$Ms| 5.))
             ((MTIMES SIMP) 476656. ((MEXPT SIMP RATSIMP) |$Ms| 6.))
             ((MTIMES SIMP RATSIMP) 103816404000. |$om|)
             ((MTIMES SIMP RATSIMP) 89396132400. |$Ms| |$om|)
             ((MTIMES SIMP) -27340434090.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$om|)
             ((MTIMES SIMP) -6640385627.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$om|)
             ((MTIMES SIMP) -645725312. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$om|)
             ((MTIMES SIMP) -105103772. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$om|)
             ((MTIMES SIMP) -6780816. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              |$om|)
             ((MTIMES SIMP RATSIMP) -20763280800. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) -31824957600. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -6731076330.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt| |$om|)
             ((MTIMES SIMP) -1092516512.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt| |$om|)
             ((MTIMES SIMP) -133139560. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -7841760. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -231326990892.
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -425663744028. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 91357349094.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 16582038633.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 2594224848. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 478293948. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 38935008. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 7939780272. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 150006729744. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 28378098259.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 8442805140. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 1270990268. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 92913696. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 26564566032.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 12898775772. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 5385399332. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 737858752. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 49784016. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 49123872612.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1030670688090. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -168109739498.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -21725798796.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -6041865660.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1125490912.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -115132752. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 159858668916. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -336791359086. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -42707801907.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -25616406946.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -4687611440.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -434405184. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -81295685424.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -23816477772. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -29406961558.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -5498882300.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -478387440. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -8587857456.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -8926531212. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1818305320.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -152978240. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1054015268850.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -1378410122400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 137943413300.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 14938820024.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 11436395228.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1630827528. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 184627296. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -517506157674. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 322782900717. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 42293360017.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 50190801764.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 9057892836. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1019860128. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 169346430414.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 5834005218. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 69958137494.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 15669665856.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1777325472. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 4594537368. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 34253372262. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 9900974076. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1160547264. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 4256352648. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1803590436. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 236072592. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 5401523336424.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1192141682910. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -60305769546.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 8972250114. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -17119814916.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1771351224.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -152473104. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 679127382756. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 42921259064. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -17134935372.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -78244260830.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -11353343556.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1260963648.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -145077125760.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 8551010802. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -116272019210.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -24173789100.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -3251197872.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 10012398972.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -63652959956. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -21016676232.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -3359682432.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -11132592192.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -6924271944. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1385113968.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -589281840. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -176329440. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -8400523283004.
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -911714412930. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 81302255586.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -22997206530.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 16948147836.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1452594024. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 50824368. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -911714412930. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -237121922812. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -19388628338.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 86070016994.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 10863512980.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 769626144. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 81302255586.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -19388628338. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 142807368940.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 25994394308.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 3058667040. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -22997206530.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 86070016994. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 25994394308.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 4713759936. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 16948147836.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 10863512980. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 3058667040. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1452594024. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 769626144. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 50824368. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 5401523336424.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 679127382756. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -145077125760.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 10012398972.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -11132592192.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -589281840. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 1192141682910. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 42921259064. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 8551010802. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -63652959956.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -6924271944.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -176329440. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -60305769546.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -17134935372. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -116272019210.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -21016676232.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1385113968.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 8972250114. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -78244260830. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -24173789100.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -3359682432.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -17119814916.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -11353343556. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -3251197872.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1771351224.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1260963648. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -152473104. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1054015268850.
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -517506157674. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 169346430414.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 4594537368. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 4256352648. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1378410122400. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 322782900717. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 5834005218. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 34253372262.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1803590436. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 137943413300.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 42293360017. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 69958137494.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 9900974076. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 236072592. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 14938820024.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 50190801764. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 15669665856.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1160547264. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 11436395228.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 9057892836. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1777325472. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1630827528. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1019860128. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 184627296. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 49123872612.
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 159858668916. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -81295685424.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -8587857456.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1030670688090. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -336791359086. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -23816477772.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -8926531212.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -168109739498.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -42707801907. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -29406961558.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -1818305320.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -21725798796.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -25616406946. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -5498882300.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -152978240. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -6041865660.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -4687611440. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -478387440. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -1125490912.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -434405184. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -115132752. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -231326990892.
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 7939780272. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 26564566032.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -425663744028. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 150006729744. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 12898775772.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 91357349094.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 28378098259. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 5385399332. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 16582038633.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 8442805140. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 737858752. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 2594224848. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 1270990268. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 49784016. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 478293948. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 92913696. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 38935008. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 103816404000.
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -20763280800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 89396132400. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -31824957600. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -27340434090.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -6731076330. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -6640385627.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -1092516512. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -645725312. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -133139560. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -105103772. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -7841760. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -6780816. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -10381640400.
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -6021309600. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 4148351325. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 909980081. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 60957696. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 9036252. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 476656. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 12.)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) -4.)
            ((MEXPT SIMP) |$Xi| -4.))
           ((MTIMES SIMP FACTORED)
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -6. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) 2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 4.)
            ((MEXPT SIMP) |$Xi| 4.))
           ((MTIMES SIMP FACTORED) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|)
            |$Xi|
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -2.)))) 
(ADD2LNC '|$a1234| $VALUES) 
(DEFPROP $SET_NUMBER_OF_PARTICLE %SET_NUMBER_OF_PARTICLE VERB) 
(MDEFPROP $SET_NUMBER_OF_PARTICLE
    ((LAMBDA) ((MLIST) |$nn0|)
     ((MPROG) ((MSETQ) |$nn| |$nn0|)
      (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.) ((MPLUS) |$nn0| 1.))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MSETQ) ((|$s| ARRAY) $R)
        ((MPLUS) ((|$k|) $R)
         (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S ((MPLUS) $R 1.)
          |$nn0|))))))
    MEXPR) 
(DEFPROP $SET_NUMBER_OF_PARTICLE $ANY FUNCTION-MODE) 
(ADD2LNC '(($SET_NUMBER_OF_PARTICLE) |$nn0|) $FUNCTIONS) 
(DEFPROP %SET_NUMBER_OF_PARTICLE $SET_NUMBER_OF_PARTICLE NOUN) 
(DEFPROP $NOTZERO %NOTZERO VERB) 
(MDEFPROP $NOTZERO
    ((LAMBDA) ((MLIST) $X) ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))
    MEXPR) 
(DEFPROP $NOTZERO $FIXNUM FUNCTION-MODE) 
(ADD2LNC '(($NOTZERO) $X) $FUNCTIONS) 
(DEFPROP %NOTZERO $NOTZERO NOUN) 
(DEFPROP |$compute_alphas_no_zmV1| |%compute_alphas_no_zmV1| VERB) 
(MDEFPROP |$compute_alphas_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
        ((MSETQ) $POW0
         ((MTIMES) 2.
          (($SUM)
           (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0 $MAX_USED_LEVEL0)
           $L0 2. $MAX_USED_LEVEL0)))
        ((MSETQ) $POW0
         ((MPLUS) $POW0
          (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2. $MAX_USED_LEVEL0)))
        ((MCOND) |$dbg_compute_levels|
         (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T $FALSE)
        ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
      ((MRETURN) |$noAlphas0|)))
    MEXPR) 
(DEFPROP |$compute_alphas_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_alphas_no_zmV1| |$compute_alphas_no_zmV1| NOUN) 
(DEFPROP |$compute_levels_used_no_zmV1| |%compute_levels_used_no_zmV1|
         VERB) 
(MDEFPROP |$compute_levels_used_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
        ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
         ((MPROGN)
          ((MSETQ) $POW0
           ((MPLUS)
            (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
             ((MPLUS) $L0 ((MMINUS) 1.)))
            (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0 $MAX_USED_LEVEL0)))
          ((MCOND) ((MGREATERP) $POW0 0.)
           ((MSETQ) ((|$usedLevels0| ARRAY) $R)
            (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
             ((|$usedLevels0| ARRAY) $R)))
           T $FALSE)))))
      ((MRETURN) |$usedLevels0|)))
    MEXPR) 
(DEFPROP |$compute_levels_used_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_levels_used_no_zmV1| |$compute_levels_used_no_zmV1|
         NOUN) 
(DEFPROP |$compute_levels_and_powers_used_no_zmV1|
         |%compute_levels_and_powers_used_no_zmV1| VERB) 
(MDEFPROP |$compute_levels_and_powers_used_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
        ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
         ((MPROGN)
          ((MSETQ) $POW0
           ((MPLUS)
            (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
             ((MPLUS) $L0 ((MMINUS) 1.)))
            ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
            (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
             $MAX_USED_LEVEL0)))
          ((MCOND) ((MGREATERP) $POW0 0.)
           ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
            (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
             ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
           T $FALSE)))))
      ((MRETURN) |$usedLevelsPowers0|)))
    MEXPR) 
(DEFPROP |$compute_levels_and_powers_used_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_levels_and_powers_used_no_zmV1|)
           $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_levels_and_powers_used_no_zmV1|
         |$compute_levels_and_powers_used_no_zmV1| NOUN) 
(DEFPROP |$compute_Ks_no_zmV1| |%compute_Ks_no_zmV1| VERB) 
(MDEFPROP |$compute_Ks_no_zmV1|
    ((LAMBDA) ((MLIST) $LEVEL_USED_ARRAY0)
     ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
      ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
      ((MDO) $R 1. NIL NIL |$nn| NIL
       ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
        ((MSETQ) |$Nlus0| (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
        ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
         ((MPROGN)
          ((MSETQ) $NR_PQ
           ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R) $INR_PQ))
          ((MSETQ) ((|$explK0| ARRAY) $R)
           ((MPLUS) ((|$explK0| ARRAY) $R)
            ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
        ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
         ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
        |$end_r_loop|))
      ((MRETURN) |$Ks_rules0|)))
    MEXPR) 
(DEFPROP |$compute_Ks_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0) $FUNCTIONS) 
(DEFPROP |%compute_Ks_no_zmV1| |$compute_Ks_no_zmV1| NOUN) 
(DEFPROP |$compute_Ds| |%compute_Ds| VERB) 
(MDEFPROP |$compute_Ds|
    ((LAMBDA) ((MLIST) $LEVEL_USED_ARRAY0)
     ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
      ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
      ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
       ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
        ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
         ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
          ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL NIL
           NIL
           ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL NIL NIL
            NIL
            ((MSETQ) ((|$explD0| ARRAY) $R $S)
             ((MPLUS) ((|$explD0| ARRAY) $R $S)
              ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
               ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
          ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
           (($ENDCONS)
            ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
            ((|$Ds_rules0| ARRAY) $R)))
          |$end_s_loop|))
        |$end_r_loop|))
      ((MRETURN) |$Ds_rules0|)))
    MEXPR) 
(DEFPROP |$compute_Ds| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_Ds|) $LEVEL_USED_ARRAY0) $FUNCTIONS) 
(DEFPROP |%compute_Ds| |$compute_Ds| NOUN) 
(DSKSETQ $WICK '$WICK) 
(DEFPROP $WICK %WICK VERB) 
(MDEFPROP $WICK
    ((LAMBDA) ((MLIST) |$list_Nr0|)
     ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
      ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
      ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
      ((MSETQ) $WICK00
       ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
        ((MFACTORIAL) |$Nr0|)))
      ((MDO) $R 2. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $WICK0 0.)
        ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
        ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
         ((MPROGN) ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
          ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
           ((MSETQ) $WICK0
            ((MPLUS) $WICK0
             ((MTIMES)
              ((MQUOTIENT) 1.
               ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
              $CO0
              ((MEXPT) ((|$s| ARRAY) $R)
               ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
           T $FALSE)))
        ((MSETQ) $WICK00 $WICK0)))
      ((MRETURN) $WICK00)))
    MEXPR) 
(DEFPROP $WICK $ANY FUNCTION-MODE) 
(ADD2LNC '(($WICK) |$list_Nr0|) $FUNCTIONS) 
(DEFPROP %WICK $WICK NOUN) 
(DEFPROP $DO_ALL_TERM %DO_ALL_TERM VERB) 
(MDEFPROP $DO_ALL_TERM
    ((LAMBDA) ((MLIST) $INT0 $LEVELS_POWERS0 |$Ks_rules0| |$Ds_rules0|)
     ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
      (($PRINT) "in computing 'Z' (do_all_term)")
      ((MSETQ) $EXPL_INT0 $INT0)
      ((MDO) $R 1. NIL NIL |$nn| NIL
       ((MPROGN)
        ((MCOND) |$dbg_all_terms|
         (($PRINT)
          "in computing 'Z' (do_all_term) doing all terms for particle"
          $R)
         T $FALSE)
        ((MSETQ) $EXPL_INT0
         (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
          ((|$Ds_rules0| ARRAY) $R)))
        ((MSETQ) $NLEVELS0 (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
        ((MCOND) |$dbg_all_terms|
         (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
        ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
         ((MPROGN)
          ((MCOND) |$dbg_all_terms|
           (($PRINT) " project to"
            (($L) $R
             ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
            "^"
            ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
             ((MPLUS) $L0 1.)))
           T $FALSE)
          ((MSETQ) $EXPL_INT0
           (($RATCOEF) $EXPL_INT0
            (($L) $R
             ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
            ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
             ((MPLUS) $L0 1.))))
          ((MCOND) |$dbg_all_terms|
           (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
      ((MRETURN) $EXPL_INT0)))
    MEXPR) 
(DEFPROP $DO_ALL_TERM $ANY FUNCTION-MODE) 
(ADD2LNC '(($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
           |$Ds_rules0|)
         $FUNCTIONS) 
(DEFPROP %DO_ALL_TERM $DO_ALL_TERM NOUN) 
(DEFPROP $STATE2MATRIX %STATE2MATRIX VERB) 
(MDEFPROP $STATE2MATRIX
    ((LAMBDA) ((MLIST) $STATE0 |$MaxLevel0|)
     ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
      ((MSETQ) $MAT0
       (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
        ((MPLUS) |$MaxLevel0| 1.)))
      ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
       ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
        ((MPROGN)
         ((MSETQ) (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
          (($HIPOW) $STATE0 (($P) $IP $IQ)))
         ((MSETQ) $STATE00
          ((MQUOTIENT) $STATE00
           ((MEXPT) (($P) $IP $IQ)
            (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
      ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
       ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
        ((MPROGN)
         ((MSETQ) (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
          ((MPLUS) (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
           (($HIPOW) $STATE0 (($P) $IP $IQ))))
         ((MSETQ) $STATE00
          ((MQUOTIENT) $STATE00
           ((MEXPT) (($P) $IP $IQ) (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
      ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
       (($ERROR) "In state2matrix missing some contributions in"
        $STATE0 "since we are left with" $STATE00 "after analysis")
       T $FALSE)
      ((MRETURN) (($COPYMATRIX) $MAT0))))
    MEXPR) 
(DEFPROP $STATE2MATRIX $ANY FUNCTION-MODE) 
(ADD2LNC '(($STATE2MATRIX) $STATE0 |$MaxLevel0|) $FUNCTIONS) 
(DEFPROP %STATE2MATRIX $STATE2MATRIX NOUN) 
(DEFPROP |$take_derivative_wrt_lambdaV1|
         |%take_derivative_wrt_lambdaV1| VERB) 
(MDEFPROP |$take_derivative_wrt_lambdaV1|
    ((LAMBDA) ((MLIST) $NR0 $LEVEL0 $INDEX0 $TERM0)
     ((MPROG)
      ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0 $NPOW0
       $OP0)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
       ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
       ((MSETQ) $TERM00 $TERM0))
      ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $NEWTERM00 0.)
        ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MSETQ) $OP0 (($INPART) $FAC0 0.))
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MCOND) ((MGREATERP) $NPOW0 2.)
            (($ERROR)
             "la() has one index and it cannot occour with a power bigger than 2! term="
             $TERM00)
            T
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$l|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$ll|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
             ((MEXPT) ((MMINUS) 1.) $LEVEL0)
             ((MFACTORIAL)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
             ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LAK)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$laSk|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
              $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LALA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$ll|)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
             ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
             ((MFACTORIAL)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
             ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $KLA)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$Skla|)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LALA)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA2)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) 2. $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          |$end_pow_op|)
         T
         ((MCOND) $ISOP0
          ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$l|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0) $TERM00
              $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) $LEVEL0)
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LAK)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$laSk|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
               $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LA2)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) 2.
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $KLA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$Skla|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
               $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MPROGN)
             ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
              ((MSETQ) $NEWTERM00 (($SUBSTINPART) |$Dim| $TERM00 $NF0))
              T
              ((MPROGN)
               ((MSETQ) $NEWTERM00 (($SUBSTINPART) 1. $TERM00 $NF0))
               ((MSETQ) $NEWTERM00
                (($SUBSTITUTE) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                 $NEWTERM00))))
             |$end_lambda|)
            T $FALSE)
           |$end_if_op|)
          T $FALSE))
        ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
      ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_lambdaV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_lambdaV1|
         |$take_derivative_wrt_lambdaV1| NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA %TAKE_DERIVATIVE_WRT_LAMBDA VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA
    ((LAMBDA) ((MLIST) $NR0 $LEVEL0 $INDEX0 $TERM0)
     ((MPROG)
      ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0 $NPOW0
       $OP0)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
       ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
       ((MSETQ) $TERM00 $TERM0))
      ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $NEWTERM00 0.)
        ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0)) ((MSETQ) $NPOW0 1.)
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MSETQ) $OP0 (($INPART) $FAC0 0.))
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MCOND) ((MGREATERP) $NPOW0 2.)
            (($ERROR)
             "la() has one index and it cannot occour with a power bigger than 2! term="
             $TERM00)
            T
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$l|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MPROGN)
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0
              (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
               $NF0 2.)))
            ((MCOND) ((MEQUAL) $OP0 |$ll|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               ((MEXPT) ((MMINUS) 1.) $LEVEL0)
               ((MFACTORIAL)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
               ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LAK)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 |$laSk|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LALA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)))
             T $FALSE)
            |$end_lambda_other|)
           T $FALSE)
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MPROGN)
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0
              (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
               $NF0 2.)))
            ((MCOND) ((MEQUAL) $OP0 |$ll|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
               ((MFACTORIAL)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
               ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $KLA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 |$Skla|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LALA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)))
             T $FALSE)
            |$end_other_la|)
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA2)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) 2. $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          |$end_pow_op|)
         T
         ((MCOND) $ISOP0
          ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$l|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0) $TERM00
              $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) $LEVEL0)
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LAK)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$laSk|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
               $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LA2)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) 2.
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $KLA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$Skla|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
               $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MPROGN)
             ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
              ((MSETQ) $NEWTERM00 (($SUBSTINPART) |$Dim| $TERM00 $NF0))
              T
              ((MPROGN)
               ((MSETQ) $NEWTERM00 (($SUBSTINPART) 1. $TERM00 $NF0))
               ((MSETQ) $NEWTERM00
                (($SUBSTITUTE) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                 $NEWTERM00))))
             |$end_lambda|)
            T $FALSE)
           |$end_if_op|)
          T $FALSE))
        ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
      ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_LAMBDA $TAKE_DERIVATIVE_WRT_LAMBDA NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR
         %TAKE_DERIVATIVE_WRT_SCALAR_PAIR VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR
    ((LAMBDA) ((MLIST) $NR0 $LEVEL10 $LEVEL20 $TERM0)
     ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
      ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
      ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.)) ((MSETQ) $DER0 0.)
      ((MCOND) ((MGREATERP) $LEVEL10 0.)
       ((MSETQ) $DER00
        (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0| $TERM0))
       T ((MSETQ) $DER00 ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
      ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
      ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
       ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
        ((MDO) $NT0 1. NIL NIL $LDER00 NIL
         ((MPROGN)
          ((MCOND) |$dbg_wrt_pair|
           (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
            "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
           T $FALSE)
          ((MSETQ) $TMP_DER0
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
            (($INPART) $DER00 $NT0)))
          ((MSETQ) $DER0 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
       T
       ((MPROGN)
        ((MCOND) |$dbg_wrt_pair|
         (($PRINT) "    SINGLE term: take der of" $DER00 "wrt lambda("
          $NR0 $LEVEL20 |$newII0| ")")
         T $FALSE)
        ((MSETQ) $DER0
         (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0| $DER00))))
      ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0)) ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
           $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_SCALAR_PAIR
         $TAKE_DERIVATIVE_WRT_SCALAR_PAIR NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_STATE %TAKE_DERIVATIVE_WRT_STATE VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_STATE
    ((LAMBDA) ((MLIST) $NR0 $ONE_STATE_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
      ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $ONE_STATE_IN_MATRIX0))
      ((MSETQ) |$Der0| $TERM0)
      ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
       ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
        ((MCOND)
         ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
         ((MPROGN)
          ((MDO) $N_PQ 1. NIL NIL
           (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
           ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
             ((MPROGN)
              ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
               ((MSETQ) |$tmp_Der0|
                ((MPLUS) |$tmp_Der0|
                 (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                  ((MPLUS) $L0 ((MMINUS) 1.))
                  ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
              ((MSETQ) |$Der0| |$tmp_Der0|))
             T
             ((MSETQ) |$Der0|
              (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
               ((MPLUS) $L0 ((MMINUS) 1.)) ((MPLUS) $C0 ((MMINUS) 1.))
               |$Der0|)))))
          |$end_loop_c0|)
         T $FALSE)))
      ((MRETURN) |$Der0|)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_STATE $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_STATE $TAKE_DERIVATIVE_WRT_STATE NOUN) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV1|
         |%take_derivative_wrt_scalar_stateSV1| VERB) 
(MDEFPROP |$take_derivative_wrt_scalar_stateSV1|
    ((LAMBDA) ((MLIST) $SCALARS_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
      ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
      ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
       ((MCOND)
        ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
        ((MPROGN)
         ((MCOND) |$dbg_scalars|
          (($PRINT) "nr0=" $NR0 "out of"
           (($LENGTH) $SCALARS_IN_MATRIX0))
          T $FALSE)
         ((MSETQ) |$tmp_DER0| 0.)
         ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
          ((MPROGN)
           (($PRINT) "before length(DER0) is" (($LENGTH) |$der0|))
           ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
            ((MSETQ) |$tmp_DER0|
             ((MPLUS) |$tmp_DER0|
              (($TAKE_DERIVATIVE_WRT_STATE) $NR0
               (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
           ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
          T
          ((MPROGN)
           ((MCOND) |$dbg_scalars|
            (($PRINT) "SINGLE term " |$der0| "derivative wrt r=" $NR0
             "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0) "with nr=" $NR0)
            T $FALSE)
           ((MSETQ) |$der0|
            (($TAKE_DERIVATIVE_WRT_STATE) $NR0
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
           |$end_single|)))
        T $FALSE))
      ((MRETURN) |$der0|)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_scalar_stateSV1|) $SCALARS_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_scalar_stateSV1|
         |$take_derivative_wrt_scalar_stateSV1| NOUN) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV2|
         |%take_derivative_wrt_scalar_stateSV2| VERB) 
(MDEFPROP |$take_derivative_wrt_scalar_stateSV2|
    ((LAMBDA) ((MLIST) $SCALARS_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
      ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
       ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
        (($PRINT) "in take_derivative_wrt_scalar_stateSV2 acting on"
         $LT0 "terms")
        ((MDO) $NT0 1. NIL NIL $LT0 NIL
         ((MPROGN)
          ((MCOND) |$dbg_wrt_states|
           (($PRINT) "in take_derivative_wrt_scalar_stateSV2 EXAM term"
            $NT0 "out of" $LT0 "now there are"
            ((MCOND) ((MNOT) (($NUMBERP) |$der0|)) (($LENGTH) |$der0|)
             T 0.)
            "terms")
           T
           ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
            (($PRINT)
             "in take_derivative_wrt_scalar_stateSV2 EXAM term" $NT0
             "(step 100) out of" $LT0)
            T $FALSE))
          ((MSETQ) |$NIused| 0.)
          ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
          ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
           ((MCOND)
            ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
            ((MPROGN)
             ((MSETQ) |$tmp_DER0|
              (($TAKE_DERIVATIVE_WRT_STATE) $NR0
               (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
             |$end_nr_loop|)
            T $FALSE))
          ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
          |$end_t0_loop|)))
       T
       ((MPROGN) ((MSETQ) |$der0| $TERM0)
        ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
         ((MCOND)
          ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
          ((MPROGN)
           ((MCOND) |$dbg_wrt_states|
            (($PRINT)
             "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
             |$der0| "derivative wrt r=" $NR0 "and"
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
            T $FALSE)
           ((MSETQ) |$der0|
            (($TAKE_DERIVATIVE_WRT_STATE) $NR0
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
           |$end_single|)
          T $FALSE))))
      ((MRETURN) |$der0|)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV2| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_scalar_stateSV2|) $SCALARS_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_scalar_stateSV2|
         |$take_derivative_wrt_scalar_stateSV2| NOUN) 
(DEFPROP $CONTRACT_PAIRS_IN_ONE_TERM %CONTRACT_PAIRS_IN_ONE_TERM VERB) 
(MDEFPROP $CONTRACT_PAIRS_IN_ONE_TERM
    ((LAMBDA) ((MLIST) $UTERM0)
     ((MPROG)
      ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0 $NPOW0
       $OP0 $IND0 $NFAC0 $NR0 $NS0)
      ((MSETQ) $UTERM00 $UTERM0)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
       ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
       ((MRETURN) $UTERM0) T $FALSE)
      ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
      ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_contract| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
            ((MNOT) ((MEQUAL) $NPOW0 2.)))
           (($ERROR) "the power must be 2!! wrong term=" $UTERM0) T
           $FALSE)
          ((MCOND) ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
           ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MCOND) ((MEQUAL) $OP0 $LA)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE)
          ((MCOND) ((MEQUAL) $OP0 |$Sk|)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE)
          ((MCOND) ((MEQUAL) $OP0 $K)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE))
         T
         ((MCOND)
          ((MAND) $ISOP0
           (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
          ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
           ((MCOND)
            ((MNOT)
             (($IS) ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
            ((MPROGN)
             ((MSETQ) $OTHERFAC0 (($ASSOC) $IND0 $LIST_INDEX_FACS0))
             ((MSETQ) $NR0 (($INPART) $FAC0 1.))
             ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
             ((MCOND) ((MLEQP) $NR0 $NS0)
              ((MSETQ) $CTERM0
               ((MTIMES) $CTERM0
                ((MQAPPLY)
                 (($CONCAT) (($INPART) $FAC0 0.)
                  (($INPART) $OTHERFAC0 0.))
                 $NR0 (($INPART) $FAC0 2.) $NS0
                 (($INPART) $OTHERFAC0 2.))))
              T
              ((MSETQ) $CTERM0
               ((MTIMES) $CTERM0
                ((MQAPPLY)
                 (($CONCAT) (($INPART) $OTHERFAC0 0.)
                  (($INPART) $FAC0 0.))
                 $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                 (($INPART) $FAC0 2.)))))
             ((MSETQ) $LIST_INDEX_FACS0
              (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0) $LIST_INDEX_FACS0)))
            T
            ((MSETQ) $LIST_INDEX_FACS0
             (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
          T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
        |$end_fac_loop|))
      ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
       ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
       ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
      ((MRETURN) $CTERM0)))
    MEXPR) 
(DEFPROP $CONTRACT_PAIRS_IN_ONE_TERM $ANY FUNCTION-MODE) 
(ADD2LNC '(($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0) $FUNCTIONS) 
(DEFPROP %CONTRACT_PAIRS_IN_ONE_TERM $CONTRACT_PAIRS_IN_ONE_TERM NOUN) 
(DEFPROP $CONTRACT_PAIRS %CONTRACT_PAIRS VERB) 
(MDEFPROP $CONTRACT_PAIRS
    ((LAMBDA) ((MLIST) |$utermS0|)
     ((MPROG) ((MLIST) $SUM0)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
       ((MPROGN) ((MSETQ) $SUM0 0.)
        ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
         ((MSETQ) $SUM0
          ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
       T ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
      ((MRETURN) $SUM0)))
    MEXPR) 
(DEFPROP $CONTRACT_PAIRS $ANY FUNCTION-MODE) 
(ADD2LNC '(($CONTRACT_PAIRS) |$utermS0|) $FUNCTIONS) 
(DEFPROP %CONTRACT_PAIRS $CONTRACT_PAIRS NOUN) 
(DEFPROP $TRUE_XX %TRUE_XX VERB) 
(MDEFPROP $TRUE_XX
    ((LAMBDA) ((MLIST) $R $S)
     ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))
    MEXPR) 
(DEFPROP $TRUE_XX $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_XX) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_XX $TRUE_XX NOUN) 
(DEFPROP |$otherN| |%otherN| VERB) 
(MDEFPROP |$otherN|
    ((LAMBDA) ((MLIST) $M $N)
     ((MCOND)
      ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
       ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
      3. T
      ((MCOND)
       ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
        ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
       2. T
       ((MCOND)
        ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
         ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
        1. T $FALSE))))
    MEXPR) 
(DEFPROP |$otherN| $BOOLEAN FUNCTION-MODE) 
(ADD2LNC '((|$otherN|) $M $N) $FUNCTIONS) 
(DEFPROP |%otherN| |$otherN| NOUN) 
(DEFPROP $COMPUTE_PP3 %COMPUTE_PP3 VERB) 
(MDEFPROP $COMPUTE_PP3
    ((LAMBDA) ((MLIST) ((MLIST) |$n|))
     ((MPROG)
      ((MDO) $M 1. NIL NIL |$nn| NIL
       ((MDO) $N 1. NIL NIL |$nn| NIL
        ((MCOND) ((MEQUAL) $M $N)
         ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
          ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))) $AP))
         T
         ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
          ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
           ((MPLUS)
            ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
            ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
            ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))
    MEXPR) 
(DEFPROP $COMPUTE_PP3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_PP3) ((MLIST) |$n|)) $FUNCTIONS) 
(MDEFPROP $COMPUTE_PP3 T MLEXPRP) 
(DEFPROP %COMPUTE_PP3 $COMPUTE_PP3 NOUN) 
(DEFPROP $PP3ONSHELL %PP3ONSHELL VERB) 
(MDEFPROP $PP3ONSHELL
    ((LAMBDA) ((MLIST) $M $N) (($NUM_PP3 ARRAY) $M $N)) MEXPR) 
(DEFPROP $PP3ONSHELL $ANY FUNCTION-MODE) 
(ADD2LNC '(($PP3ONSHELL) $M $N) $FUNCTIONS) 
(DEFPROP %PP3ONSHELL $PP3ONSHELL NOUN) 
(DEFPROP $TRUE_GF_XX3 %TRUE_GF_XX3 VERB) 
(MDEFPROP $TRUE_GF_XX3
    ((LAMBDA) ((MLIST) $R $S) (($NUM_XX3 ARRAY) $R $S)) MEXPR) 
(DEFPROP $TRUE_GF_XX3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_GF_XX3) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_GF_XX3 $TRUE_GF_XX3 NOUN) 
(DEFPROP $GF_XX3 %GF_XX3 VERB) 
(MDEFPROP $GF_XX3
    ((LAMBDA) ((MLIST) $M $N)
     ((MCOND) ((MEQUAL) $M 1.) |$x1| T
      ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
       ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
        |$x3|))))
    MEXPR) 
(DEFPROP $GF_XX3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($GF_XX3) $M $N) $FUNCTIONS) 
(DEFPROP %GF_XX3 $GF_XX3 NOUN) 
(DSKSETQ $COMPUTE_PP4 '$COMPUTE_PP4) 
(DEFPROP $COMPUTE_PP4 %COMPUTE_PP4 VERB) 
(MDEFPROP $COMPUTE_PP4
    ((LAMBDA) ((MLIST) ((MLIST) |$n|))
     ((MPROG)
      ((MDO) $M 1. NIL NIL |$nn| NIL
       ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
        ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))) $AP)))
      ((MSETQ) |$Mu|
       ((MPLUS)
        ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
        ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Ms|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Mt|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
       (($RATSIMP)
        ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
         ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
          ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
      ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Ms|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Mt|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
       (($RATSIMP)
        ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
         ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.) ((MMINUS) 2.)
          ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))
    MEXPR) 
(DEFPROP $COMPUTE_PP4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_PP4) ((MLIST) |$n|)) $FUNCTIONS) 
(MDEFPROP $COMPUTE_PP4 T MLEXPRP) 
(DEFPROP %COMPUTE_PP4 $COMPUTE_PP4 NOUN) 
(DEFPROP $PP4ONSHELL %PP4ONSHELL VERB) 
(MDEFPROP $PP4ONSHELL
    ((LAMBDA) ((MLIST) $M $N) (($NUM_PP4 ARRAY) $M $N)) MEXPR) 
(DEFPROP $PP4ONSHELL $ANY FUNCTION-MODE) 
(ADD2LNC '(($PP4ONSHELL) $M $N) $FUNCTIONS) 
(DEFPROP %PP4ONSHELL $PP4ONSHELL NOUN) 
(DEFPROP $COMPUTE_XX4 %COMPUTE_XX4 VERB) 
(MDEFPROP $COMPUTE_XX4
    ((LAMBDA) ((MLIST))
     ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
      (($REMARRAY) $NUM_XX4)
      ((MSETQ) $GF_X_RULES
       ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
      ((MSETQ) $EQ_XX40
       ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
        ((MEQUAL) |$om|
         ((MQUOTIENT)
          ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
           (($XX) 1. 3.))
          (($XX) 2. 4.)))))
      ((MSETQ) $EQ_XX40
       ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
        ((MEQUAL)
         ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.) (($XX) 2. 4.))
         ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
      ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
      ((MSETQ) $SO_X13
       (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
      ((MSETQ) $XX4_LIST
       (($MAKELIST)
        (($MAKELIST)
         ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S)) $S
         ((MPLUS) $R 1.) |$nn|)
        $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
      ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
      ((MSETQ) $XX4_LIST
       (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
      ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
      ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
       (($MAP) ":" ((MLIST) (($LHS) $GFXX0)) ((MLIST) (($RHS) $GFXX0))))
      ((MSETQ) |$dx3_dOM| (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
      ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES)) |$xx4_done|))
    MEXPR) 
(DEFPROP $COMPUTE_XX4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_XX4)) $FUNCTIONS) 
(DEFPROP %COMPUTE_XX4 $COMPUTE_XX4 NOUN) 
(DEFPROP $TRUE_GF_XX4 %TRUE_GF_XX4 VERB) 
(MDEFPROP $TRUE_GF_XX4
    ((LAMBDA) ((MLIST) $R $S) (($NUM_XX4 ARRAY) $R $S)) MEXPR) 
(DEFPROP $TRUE_GF_XX4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_GF_XX4) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_GF_XX4 $TRUE_GF_XX4 NOUN) 
(DEFPROP |$check_cyc_A_234| |%check_cyc_A_234| VERB) 
(MDEFPROP |$check_cyc_A_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
        ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
        ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
        ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
        ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
        ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
        ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
        ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
        ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
        ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
        ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
        ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_cyc_A_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_cyc_A_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_cyc_A_234| |$check_cyc_A_234| NOUN) 
(DEFPROP |$cyc_A_234| |%cyc_A_234| VERB) 
(MDEFPROP |$cyc_A_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
        ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
        ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$cyc_A_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$cyc_A_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%cyc_A_234| |$cyc_A_234| NOUN) 
(DEFPROP |$check_cyc_gfA_234| |%check_cyc_gfA_234| VERB) 
(MDEFPROP |$check_cyc_gfA_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
        ((MEQUAL) |$om| ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_cyc_gfA_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_cyc_gfA_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_cyc_gfA_234| |$check_cyc_gfA_234| NOUN) 
(DEFPROP |$cyc_gfA_234| |%cyc_gfA_234| VERB) 
(MDEFPROP |$cyc_gfA_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST)
        ((MEQUAL) |$om| ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
       $AMP00)))
    MEXPR) 
(DEFPROP |$cyc_gfA_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$cyc_gfA_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%cyc_gfA_234| |$cyc_gfA_234| NOUN) 
(DEFPROP |$check_swap_A_23| |%check_swap_A_23| VERB) 
(MDEFPROP |$check_swap_A_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
        ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_swap_A_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_swap_A_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_swap_A_23| |$check_swap_A_23| NOUN) 
(DEFPROP |$swap_A_23| |%swap_A_23| VERB) 
(MDEFPROP |$swap_A_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
        ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$swap_A_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$swap_A_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%swap_A_23| |$swap_A_23| NOUN) 
(DEFPROP |$swap_gfA_23| |%swap_gfA_23| VERB) 
(MDEFPROP |$swap_gfA_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE) ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$swap_gfA_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$swap_gfA_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%swap_gfA_23| |$swap_gfA_23| NOUN) 
(DEFPROP $TEST_MEASURE %TEST_MEASURE VERB) 
(MDEFPROP $TEST_MEASURE
    ((LAMBDA) ((MLIST) |$l1| |$l2| |$l3| |$l4|)
     ((MPROG) ((MSETQ) |$nn| 4.)
      (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
      ((MSETQ) $GH_00
       ((MQUOTIENT) 1.
        ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
      ((MSETQ) |$tttt_00|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
           ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
           ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
      ((MSETQ) |$tttt_00|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
      ((MSETQ) $GH_0P
       (($FACTOR)
        (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) (($XX) 1. 2.)
          ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.)) (($XX) 1. 3.)
           (($XX) 2. 4.))))))
      ((MSETQ) |$TTTT_0p|
       (($FACTOR)
        (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) (($XX) 1. 2.)
          ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.)) (($XX) 1. 3.)
           (($XX) 2. 4.))))))
      ((MSETQ) |$TTTT_pp|
       (($FACTOR)
        (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.))))
      ((MSETQ) |$gh_TTT0|
       (($FACTOR)
        (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
         ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTT|
       (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))
    MEXPR) 
(DEFPROP $TEST_MEASURE $ANY FUNCTION-MODE) 
(ADD2LNC '(($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|) $FUNCTIONS) 
(DEFPROP %TEST_MEASURE $TEST_MEASURE NOUN) 
(DEFPROP $ORDERXX %ORDERXX VERB) 
(MDEFPROP $ORDERXX
    ((LAMBDA) ((MLIST) $R $S)
     ((MCOND) ((MEQUAL) $R $S) 0. T
      ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
       ((MMINUS) (($XX) $S $R)))))
    MEXPR) 
(DEFPROP $ORDERXX $ANY FUNCTION-MODE) 
(ADD2LNC '(($ORDERXX) $R $S) $FUNCTIONS) 
(DEFPROP %ORDERXX $ORDERXX NOUN) 
(DEFPROP $ORDERPP %ORDERPP VERB) 
(MDEFPROP $ORDERPP
    ((LAMBDA) ((MLIST) $R $S)
     ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))
    MEXPR) 
(DEFPROP $ORDERPP $ANY FUNCTION-MODE) 
(ADD2LNC '(($ORDERPP) $R $S) $FUNCTIONS) 
(DEFPROP %ORDERPP $ORDERPP NOUN) 
(DEFPROP $TRUE_KK %TRUE_KK VERB) 
(MDEFPROP $TRUE_KK
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))
    MEXPR) 
(DEFPROP $TRUE_KK $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_KK) $R $M $S $N) $FUNCTIONS) 
(DEFPROP %TRUE_KK $TRUE_KK NOUN) 
(DEFPROP |$true_Skk| |%true_Skk| VERB) 
(MDEFPROP |$true_Skk|
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
      (($SUM)
       ((MTIMES) (($ORDERPP) $T $S) ((MEXPT) (($ORDERXX) $R $T) $M)) $T
       1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_Skk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_Skk|) $R $M $S $N) $FUNCTIONS) 
(DEFPROP |%true_Skk| |$true_Skk| NOUN) 
(DEFPROP |$true_kSk| |%true_kSk| VERB) 
(MDEFPROP |$true_kSk|
    ((LAMBDA) ((MLIST) $S $N $R $M)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
      (($SUM)
       ((MTIMES) (($ORDERPP) $T $S) ((MEXPT) (($ORDERXX) $R $T) $M)) $T
       1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_kSk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_kSk|) $S $N $R $M) $FUNCTIONS) 
(DEFPROP |%true_kSk| |$true_kSk| NOUN) 
(DEFPROP |$true_SkSk| |%true_SkSk| VERB) 
(MDEFPROP |$true_SkSk|
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
      (($SUM)
       (($SUM)
        ((MTIMES) (($ORDERPP) $T $U) ((MEXPT) (($ORDERXX) $R $T) $M)
         ((MEXPT) (($ORDERXX) $S $U) $N))
        $T 1. |$nn|)
       $U 1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_SkSk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_SkSk|) $R $M $S $N) $FUNCTIONS) 
(DEFPROP |%true_SkSk| |$true_SkSk| NOUN) 
(DEFPROP $FROM_STATE_TO_ADDEND_LIST %FROM_STATE_TO_ADDEND_LIST VERB) 
(MDEFPROP $FROM_STATE_TO_ADDEND_LIST
    ((LAMBDA) ((MLIST) $STATE0)
     ((MPROG)
      ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T $FALSE)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
       ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
      ((MSETQ) $LIST0
       (($MAKELIST) (($INPART) $STATE0 $T) $T 1. (($LENGTH) $STATE0)))
      ((MRETURN) $LIST0)))
    MEXPR) 
(DEFPROP $FROM_STATE_TO_ADDEND_LIST $ANY FUNCTION-MODE) 
(ADD2LNC '(($FROM_STATE_TO_ADDEND_LIST) $STATE0) $FUNCTIONS) 
(DEFPROP %FROM_STATE_TO_ADDEND_LIST $FROM_STATE_TO_ADDEND_LIST NOUN) 
(DEFPROP $EXTRACT_AND_NORMALIZE_COEFFS %EXTRACT_AND_NORMALIZE_COEFFS
         VERB) 
(MDEFPROP $EXTRACT_AND_NORMALIZE_COEFFS
    ((LAMBDA) ((MLIST) $LIST_OF_LISTS_OF_SUBSTATES0)
     ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
      ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
       ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
        ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
         ((MPROGN) ((MSETQ) $S00 $S0)
          ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
           ((MPROGN) ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
            ((MCOND) ((MGREATERP) $POW0 0.)
             ((MSETQ) $S00
              ((MTIMES)
               ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
               ((MEXPT)
                ((MQUOTIENT) 1.
                 ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                $POW0)))
             T $FALSE)
            ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
            ((MCOND) ((MGREATERP) $POW0 0.)
             ((MSETQ) $S00
              ((MTIMES)
               ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
               ((MEXPT)
                ((MQUOTIENT) 1.
                 ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                $POW0)))
             T $FALSE)))
          ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
           ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
            ((MPROGN) ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
             ((MCOND) ((MGREATERP) $POW0 0.)
              ((MSETQ) $S00
               ((MTIMES)
                ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                ((MEXPT)
                 ((MQUOTIENT)
                  ((MQUOTIENT) ((MMINUS) 1.)
                   ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                  ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                 $POW0)))
              T $FALSE))))
          ((MCOND)
           ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
            ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
           (($ERROR)
            "extract_and_normalize_coeffs cannot compute normalized coeff from"
            $S0 "left over is" $S00)
           T $FALSE)
          ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
        ((MSETQ) $COEFFS_LIST0 (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
      ((MRETURN) $COEFFS_LIST0)))
    MEXPR) 
(DEFPROP $EXTRACT_AND_NORMALIZE_COEFFS $ANY FUNCTION-MODE) 
(ADD2LNC '(($EXTRACT_AND_NORMALIZE_COEFFS)
           $LIST_OF_LISTS_OF_SUBSTATES0)
         $FUNCTIONS) 
(DEFPROP %EXTRACT_AND_NORMALIZE_COEFFS $EXTRACT_AND_NORMALIZE_COEFFS
         NOUN) 
(DEFPROP |$amplitudeN4V1| |%amplitudeN4V1| VERB) 
(MDEFPROP |$amplitudeN4V1|
    ((LAMBDA) ((MLIST) $STATES_LIST0)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) |$Partials0|
            (($ENDCONS)
             ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4) $LIST_OF_SUBSTATES0
              $PARTIAL_AMP0)
             |$Partials0|))
           ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$amplitudeN4V1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$amplitudeN4V1|) $STATES_LIST0) $FUNCTIONS) 
(DEFPROP |%amplitudeN4V1| |$amplitudeN4V1| NOUN) 
(DEFPROP |$amplitudeN4V1_list| |%amplitudeN4V1_list| VERB) 
(MDEFPROP |$amplitudeN4V1_list|
    ((LAMBDA) ((MLIST) $STATES_LIST0 $CHECKPOINT_SAVE_FILENAME)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MPROGN)
        ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
         ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
          ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
           ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
            (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
             $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
             (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
             (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
             "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
            ((MSETQ) $LIST_OF_SUBSTATES0
             ((MLIST)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
            (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
            ((MSETQ) $SL0
             (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
              $LIST_OF_SUBSTATES0))
            ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
            ((MSETQ) $NAS_LIST0
             (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
            ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
            ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
            ((MSETQ) $ULPS0
             ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
            ((MSETQ) $ULPS_LIST0
             (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
            ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
            ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
            ((MSETQ) $EI0
             (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
            ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
            ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
            (($PRINT)
             "Computed the expression on which we must act with derivatives in"
             ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
            ((MSETQ) $PARTIAL_AMP0
             ((MTIMES)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
               $NA1)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
               $NA2)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
               $NA3)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
               $NA4)
              ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
            ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
            (($PRINT)
             "Taken the derivatives and computed the partial amplitude in"
             ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
              |$Partials0|))
            |$end_3_loops|))))
        (($SAVE)
         (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_" (($STRING) $NA1)
          ".lisp")
         $NA1 $STATES_LIST0 |$Partials0|)
        |$end_na1_loop|))
      ((MRETURN) |$Partials0|)))
    MEXPR) 
(DEFPROP |$amplitudeN4V1_list| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$amplitudeN4V1_list|) $STATES_LIST0
           $CHECKPOINT_SAVE_FILENAME)
         $FUNCTIONS) 
(DEFPROP |%amplitudeN4V1_list| |$amplitudeN4V1_list| NOUN) 
(DEFPROP |$gf_amplitudeN4V1| |%gf_amplitudeN4V1| VERB) 
(MDEFPROP |$gf_amplitudeN4V1|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0
            (($RATSIMP)
             (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)
              ((MEQUAL) $XX $TRUE_GF_XX4))))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V1| |$gf_amplitudeN4V1| NOUN) 
(DEFPROP |$gf_amplitudeN4V2| |%gf_amplitudeN4V2| VERB) 
(MDEFPROP |$gf_amplitudeN4V2|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| |$Mt|))
           ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp the amplitude"
            ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
           ((MSETQ) $MAXNSNT0
            ((MPLUS)
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              (($SUM)
               (($SUM) ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                2. (($LENGTH) (($SL0 ARRAY) $NR0)))
               $NR0 1. |$nn0|))))
           ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
            ((MPROGN)
             ((MSETQ) |$Ms_proj_amp0|
              (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| $NS0))
             ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
              ((MDO) $NT0 0. NIL NIL
               ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
               ((MPROGN)
                (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                 "terms")
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATSIMP)
                  (($EV) |$Mt_Ms_proj_amp0|
                   ((MEQUAL) $XX $TRUE_GF_XX4))))
                ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                 ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                  ((MTIMES) |$Mt_Ms_proj_amp0| ((MEXPT) |$Ms| $NS0)
                   ((MEXPT) |$Mt| $NT0))))))
              T $FALSE)))
           ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude fully gauge fixed in"
            ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp-ed the amplitude in"
            ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6)) "s")
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V2| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V2| |$gf_amplitudeN4V2| NOUN) 
(DEFPROP |$gf_amplitudeN4V2_1| |%gf_amplitudeN4V2_1| VERB) 
(MDEFPROP |$gf_amplitudeN4V2_1|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| |$Mt|))
           ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratexpand the amplitude"
            ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
            "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
            "terms")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
           ((MSETQ) $MAXNSNT0
            ((MPLUS)
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              (($SUM)
               (($SUM) ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                2. (($LENGTH) (($SL0 ARRAY) $NR0)))
               $NR0 1. |$nn0|))))
           ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
            ((MPROGN)
             ((MSETQ) |$Ms_proj_amp0|
              (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| $NS0))
             ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
              ((MDO) $NT0 0. NIL NIL
               ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
               ((MPROGN)
                (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                 "terms")
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATSIMP)
                  (($EV) |$Mt_Ms_proj_amp0|
                   ((MEQUAL) $XX $TRUE_GF_XX4))))
                ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                 ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                  ((MTIMES) |$Mt_Ms_proj_amp0| ((MEXPT) |$Ms| $NS0)
                   ((MEXPT) |$Mt| $NT0))))))
              T $FALSE)))
           ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude fully gauge fixed in"
            ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp-ed the amplitude in"
            ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6)) "s")
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V2_1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V2_1| |$gf_amplitudeN4V2_1| NOUN) 
(DEFPROP |$SetStates| |%SetStates| VERB) 
(MDEFPROP |$SetStates|
    ((LAMBDA) ((MLIST) |$dd0|)
     ((MPROG) ((MSETQ) |$Lev0| 2.)
      ((MSETQ) |$Null2|
       (($EV)
        ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
         ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
         ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
         ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Lev0| 3.)
      ((MSETQ) |$Null3|
       (($EV)
        ((MPLUS)
         ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.) |$dd|)
         ((MMINUS)
          ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.) |$dd|))
         ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
         ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 1.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
         ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 2. 0.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 3.))
         ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$dd| |$dd0|)))
      ((MSETQ) |$Lev0| 4.)
      ((MSETQ) |$S4z|
       ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
        ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 5742. (($P) 2. 2.))
        ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
      ((MSETQ) |$S4m|
       ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
        ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 2268. (($P) 2. 2.))
        ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
        ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$S4r1|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
          (($P) 3. 1.) |$d|)
         ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.) |$d|)
         ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
          (($P) 3. 1.))
         ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 0.) 4.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$S4r2|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.) ((MEXPT) |$d| 2.))
         ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.) ((MEXPT) |$d| 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.) |$d|)
         ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.) |$d|)
         ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 4. 0.))
         ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
         ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
         ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.))
         ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
         ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 2. 1.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 2. 1.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$S4r3|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.) ((MEXPT) |$d| 2.))
         ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.) ((MEXPT) |$d| 2.))
         ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.) |$d|)
         ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 3. 1.))
         ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
         ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.))
         ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4r1|
       (($EV)
        ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
         ((MTIMES) 624. (($P) 3. 1.))
         ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 936. (($P) 2. 2.))
         ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
         ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES)
          ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
           ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
      ((MSETQ) |$Null4r2|
       ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
        ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 4050. (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$Null4g|
       (($EV)
        ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|) 2.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|) 8.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|) 6.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|) 72.)
         ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
         ((MTIMES) 6. (($P) 3. 1.))
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
         ((MTIMES) 3. (($P) 2. 2.))
         ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
         ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
         ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
         ((MQUOTIENT)
          ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)) 6.)
         ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.)) 72.))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4cr|
       ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
        ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$S6m|
       ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
        ((MTIMES) 28320. (($P) 5. 1.))
        ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 82400. (($P) 3. 3.))
        ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
      ((MSETQ) |$S6z|
       ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
        ((MTIMES) 1177320. (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
        ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) 929500. (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
        ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.))
        ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
      ((MSETQ) |$Null6r16|
       ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
        ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
        ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 3074625000. (($P) 3. 3.))
        ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.))
        ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
        ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
      ((MSETQ) |$Null6g|
       (($EV)
        ((MPLUS) ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
         ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
         ((MQUOTIENT) ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
         ((MQUOTIENT)
          ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|)) 4.)
         ((MQUOTIENT) ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|)
          168.)
         ((MQUOTIENT)
          ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.) |$d|)
          280.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
         ((MQUOTIENT) ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
         ((MQUOTIENT)
          ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|)) 3.)
         ((MQUOTIENT)
          ((MMINUS)
           ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
          3.)
         ((MQUOTIENT) ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|)
          378.)
         ((MQUOTIENT)
          ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.) |$d|)
          1260.)
         ((MQUOTIENT)
          ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.) |$d|)
          945.)
         ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|) 4.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|) 4.)
         ((MQUOTIENT) ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|)
          2520.)
         ((MQUOTIENT)
          ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 2. 0.) 2.) |$d|)
          140.)
         ((MQUOTIENT)
          ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.) |$d|)
          252.)
         ((MQUOTIENT) ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|)
          7560.)
         ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.))) 18.)
         ((MTIMES) 110. (($P) 5. 1.))
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
         ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.)) 7.)
         ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.)) 12.)
         ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
         ((MQUOTIENT)
          ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)) 70.)
         ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
         ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.)) 7.)
         ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
         ((MQUOTIENT)
          ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)) 7.)
         ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.)) 54.)
         ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.)) 6.)
         ((MQUOTIENT)
          ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
          1260.)
         ((MQUOTIENT)
          ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)) 3.)
         ((MQUOTIENT)
          ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.))
          3780.)
         ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)) 14.)
         ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
         ((MQUOTIENT)
          ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)) 28.)
         ((MQUOTIENT)
          ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.)) 420.)
         ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.)) 45.)
         ((MQUOTIENT)
          ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 2. 0.) 2.))
          280.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.))
          2.)
         ((MQUOTIENT)
          ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
           (($P) 2. 0.))
          140.)
         ((MQUOTIENT)
          ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)) 630.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 1. 1.) 2.))
          2.)
         ((MQUOTIENT)
          ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.)) 420.)
         ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
          37800.))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Lev0| 8.)
      ((MSETQ) |$S8m1|
       ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
        ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
        ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) 8289945720. (($P) 6. 2.))
        ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
        ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 5. 0.))
        ((MTIMES) 8399122200. (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 1.))
        ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 1.))
        ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 4515839300.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 300059350. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
        ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2066129100.) ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 47098800. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
      ((MSETQ) |$S8m2|
       ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
        ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
        ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) 51399096. (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
        ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
        ((MTIMES) 46431000. (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 1.))
        ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 1903750. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
      ((MSETQ) |$S8z1|
       ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
        ((MTIMES) 419373360. (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 6188984592. (($P) 5. 3.))
        ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 20048000. (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 8144150. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 2.))
        ((MTIMES) 23738400. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
      ((MSETQ) |$S8z2|
       ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
        ((MTIMES) 359941680. (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 5264441616. (($P) 5. 3.))
        ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 17416000. (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6809950. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 2.))
        ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 2. 2.))
        ((MTIMES) 20437200. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.))))
      ((MSETQ) |$S10z1|
       ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
        ((MTIMES) 94471732800. (($P) 9. 1.))
        ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
        ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 8. 0.))
        ((MTIMES) 1017474393600. (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1805580000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
        ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.) (($P) 6. 0.))
        ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 6. 0.))
        ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) 607282147584. (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 20082748000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 3.))
        ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 36082698000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 23408646912.) ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 5. 0.))
        ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 3.))
        ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 2.))
        ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
        ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 28894320000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 771289485750.) ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
        ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.) (($P) 4. 1.))
        ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
        ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 11311477275. (($P) 1. 1.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 4. 0.))
        ((MTIMES) 612360000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 3.))
        ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
        ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 575909838000.) ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 2.))
        ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 816480000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 2.))
        ((MTIMES) 27552406000. (($P) 2. 0.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 34574400000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 11854080000.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 3. 1.))
        ((MTIMES) 493920000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 40166544600. (($P) 2. 2.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
        ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.) (($P) 2. 2.))))
      ((MSETQ) |$S10z2|
       ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
        ((MTIMES) 65112321600. (($P) 9. 1.))
        ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
        ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 8. 0.))
        ((MTIMES) 690708211200. (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
        ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 2261880000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.) (($P) 6. 0.))
        ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 6. 0.))
        ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) 376838832384. (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
        ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 2.))
        ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 2.))
        ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 11114538000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 24356973312.) ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 5. 0.))
        ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 6161648325.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 14804370000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1210524000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 6667920000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 359389840950.) ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
        ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.) (($P) 4. 1.))
        ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 1210524000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 3.))
        ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 338354074800.) ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 2.))
        ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
        ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 16134720000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) 18276010200. (($P) 2. 2.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 493920000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))))
      ((MSETQ) |$S103z|
       ((MPLUS) ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
        ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
        ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) 36360611332200. (($P) 8. 2.))
        ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 8. 0.))
        ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1631223468000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) 372093476932800. (($P) 6. 4.))
        ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 6. 2.))
        ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
         (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 540966535200.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 6. 0.))
        ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 1170019452000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 2.))
        ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 5. 1.))
        ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 4662858416400.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 66919708800.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 5. 0.))
        ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.) (($P) 5. 0.))
        ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 66919708800.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 805050582525.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 4.))
        ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 9453628800.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 4. 3.))
        ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 4. 2.))
        ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 40416163200.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 237200140800.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 112702665600.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
         (($P) 4. 1.))
        ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 4. 1.))
        ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 161245123200.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 4. 1.))
        ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 232452259200. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 324362765475. (($P) 1. 1.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 811066032000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 7740984220200.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 3.))
        ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 185345126400.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 430303104000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 3. 3.))
        ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 3. 3.))
        ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 437098032000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) 296415302400. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 2.))
        ((MTIMES) 37933056000. (($P) 1. 0.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 270273024000.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 552463430400.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 3. 1.))
        ((MTIMES) 300421900800. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
         ((MEXPT) (($P) 3. 0.) 3.))
        ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 441839664000. (($P) 1. 0.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 0.))
        ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 14224896000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 10668672000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 8001504000.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 99574272000.) ((MEXPT) (($P) 1. 1.) 3.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 3.))
        ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 16003008000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 4.))
        ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 0.) 3.))))
      |$states_defined|))
    MEXPR) 
(DEFPROP |$SetStates| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SetStates|) |$dd0|) $FUNCTIONS) 
(DEFPROP |%SetStates| |$SetStates| NOUN) 
(DEFPROP |$SSSSstep0| |%SSSSstep0| VERB) 
(MDEFPROP |$SSSSstep0|
    ((LAMBDA)
     ((MLIST) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4| |$l4|
      |$dd0|)
     ((MPROG) ((MLIST) |$d|)
      ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
      ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
      ((MSETQ) |$Asss|
       ((|$gf_amplitudeN4V2|) ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
        ((MLIST) |$l1| |$l2| |$l3| |$l4|) T))
      ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
      (($PRINT) "Step0: amplitude computation time"
       ((MPLUS) $TI1 ((MMINUS) $TI0)))
      ((MRETURN) |$Asss|)))
    MEXPR) 
(DEFPROP |$SSSSstep0| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
           |$l4| |$dd0|)
         $FUNCTIONS) 
(DEFPROP |%SSSSstep0| |$SSSSstep0| NOUN) 
(DEFPROP |$SSSSstep1| |%SSSSstep1| VERB) 
(MDEFPROP |$SSSSstep1| ((LAMBDA) ((MLIST) |$AmpS40|) |$AmpS40|) MEXPR) 
(DEFPROP |$SSSSstep1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SSSSstep1|) |$AmpS40|) $FUNCTIONS) 
(DEFPROP |%SSSSstep1| |$SSSSstep1| NOUN) 
(DEFPROP |$gf_SSSSV3| |%gf_SSSSV3| VERB) 
(MDEFPROP |$gf_SSSSV3|
    ((LAMBDA)
     ((MLIST) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4| |$l4|
      |$dd0|)
     ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
      (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
      ((MSETQ) |$Assss0|
       ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
        |$l4| |$dd0|))
      ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
      ((MSETQ) |$f_Assss|
       (($RATSIMP)
        (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
      (($PRINT) "simplification computation time"
       ((MPLUS) $TI2 ((MMINUS) $TI1)))
      ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
      (($PRINT) "computation times" $TI0 $TI1 $TI2)
      ((MSETQ) $GH_0
       ((MQUOTIENT) 1.
        ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
      ((MSETQ) |$tttt0|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
      ((MSETQ) |$tttt|
       (($FACTOR)
        (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTTT|
       (($FACTOR)
        (($EV) ((MTIMES) $GH_0 |$tttt0|) ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTTT_dx3|
       (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
      (($PRINT) "factors from ghosts and momenta and measure"
       |$gh_TTTT_dx3|)
      ((MSETQ) $FINAL_AMP_DX
       (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
      ((MRETURN)
       ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
        (($FACTOR) |$dx3_dOM|)))))
    MEXPR) 
(DEFPROP |$gf_SSSSV3| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
           |$l4| |$dd0|)
         $FUNCTIONS) 
(DEFPROP |%gf_SSSSV3| |$gf_SSSSV3| NOUN) 
(DSKSETQ $NUM_XX3 '$NUM_XX3) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_XX3) 
(MREMPROP '$NUM_XX3 'ARRAY) 
(MPUTPROP '$NUM_XX3 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2. NIL NIL (((1. 3.) . |$Xi|))
      (((1. 2.) (MTIMES SIMP)
        ((MEXPT SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$Xi|)) -1.)
        |$Xi|)
       ((2. 3.) . 1.)))) 
(ADD2LNC '$NUM_XX3 $ARRAYS) 
(DSKSETQ |$usedLevels0| '|$usedLevels0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$usedLevels0| 'HASHAR) 
(MPUTPROP '|$usedLevels0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MLIST) 4.) ((MLIST) 4.) ((MLIST)) ((MLIST) 4.) |#####|)) 
(ADD2LNC '|$usedLevels0| $ARRAYS) 
(DSKSETQ |$usedLevelsPowers0| '|$usedLevelsPowers0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$usedLevelsPowers0| 'HASHAR) 
(MPUTPROP '|$usedLevelsPowers0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MLIST) 4. 1.) ((MLIST) 4. 1.) ((MLIST)) ((MLIST) 4. 1.)
              |#####|)) 
(ADD2LNC '|$usedLevelsPowers0| $ARRAYS) 
(DSKSETQ |$noAlphas0| '|$noAlphas0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$noAlphas0| 'HASHAR) 
(MPUTPROP '|$noAlphas0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA '(|#####| 1. 1. 0. 1. |#####|)) 
(ADD2LNC '|$noAlphas0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$explK0| 'HASHAR) 
(MPUTPROP '|$explK0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MTIMES SIMP) ((|$l| SIMP) 1. 4.) (($L SIMP) 1. 4.))
              ((MTIMES SIMP) ((|$l| SIMP) 2. 4.) (($L SIMP) 2. 4.)) 0.
              ((MTIMES SIMP) ((|$l| SIMP) 4. 4.) (($L SIMP) 4. 4.))
              |#####|)) 
(ADD2LNC '|$explK0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$explD0| 'HASHAR) 
(MPUTPROP '|$explD0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6. 6.) 
(FILLARRAY AAAAA
    '(|#####| |#####| |#####| |#####| |#####| |#####| |#####| |#####|
              ((MTIMES SIMP) (($L SIMP) 1. 4.)
               ((|$ll| SIMP) 1. 4. 2. 4.) (($L SIMP) 2. 4.))
              0.
              ((MTIMES SIMP) (($L SIMP) 1. 4.)
               ((|$ll| SIMP) 1. 4. 4. 4.) (($L SIMP) 4. 4.))
              |#####| |#####| |#####| |#####| 0.
              ((MTIMES SIMP) (($L SIMP) 2. 4.)
               ((|$ll| SIMP) 2. 4. 4. 4.) (($L SIMP) 4. 4.))
              |#####| |#####| |#####| |#####| |#####| 0. |#####|
              |#####| |#####| |#####| |#####| |#####| |#####| |#####|
              |#####| |#####| |#####| |#####| |#####|)) 
(ADD2LNC '|$explD0| $ARRAYS) 
(DSKSETQ |$s| '|$s|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$s|) 
(MREMPROP '|$s| 'ARRAY) 
(MPUTPROP '|$s| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 4. 1. (((4.) (|$k| SIMP) 4.))
      (((1.) (MPLUS SIMP) ((|$k| SIMP) 1.)
        ((MTIMES SIMP) ((|$d| SIMP) 1. 2.) (($X SIMP) 2.))
        ((MTIMES SIMP) ((|$d| SIMP) 1. 3.) (($X SIMP) 3.))
        ((MTIMES SIMP) ((|$d| SIMP) 1. 4.) (($X SIMP) 4.))))
      (((2.) (MPLUS SIMP) ((|$k| SIMP) 2.)
        ((MTIMES SIMP) ((|$d| SIMP) 2. 3.) (($X SIMP) 3.))
        ((MTIMES SIMP) ((|$d| SIMP) 2. 4.) (($X SIMP) 4.))))
      (((3.) (MPLUS SIMP) ((|$k| SIMP) 3.)
        ((MTIMES SIMP) ((|$d| SIMP) 3. 4.) (($X SIMP) 4.)))))) 
(ADD2LNC '|$s| $ARRAYS) 
(DSKSETQ $NUM_PP4 '$NUM_PP4) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_PP4) 
(MREMPROP '$NUM_PP4 'ARRAY) 
(MPUTPROP '$NUM_PP4 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 10. 2.
      (((2. 2.) (RAT SIMP) -3. 2.) ((4. 4.) (RAT SIMP) -3. 2.)) NIL NIL
      NIL NIL NIL
      (((1. 3.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 2. ((MTIMES SIMP) -2. |$Mt|))))
      (((2. 3.) (MTIMES SIMP) ((RAT SIMP) 1. 2.)
        ((MPLUS SIMP) -3. |$Ms| |$Mt|)))
      (((1. 1.) (RAT SIMP) -3. 2.) ((3. 3.) (RAT SIMP) 1. 2.)) NIL NIL
      NIL NIL
      (((1. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 2.)
        ((MPLUS SIMP) -1. |$Ms| |$Mt|)))
      (((2. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 6. ((MTIMES SIMP) -2. |$Mt|))))
      (((1. 2.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 6. ((MTIMES SIMP) -2. |$Ms|)))
       ((3. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 2. ((MTIMES SIMP) -2. |$Ms|)))))) 
(ADD2LNC '$NUM_PP4 $ARRAYS) 
(DSKSETQ $NUM_XX4 '$NUM_XX4) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_XX4) 
(MREMPROP '$NUM_XX4 'ARRAY) 
(MPUTPROP '$NUM_XX4 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 6. 2. NIL NIL NIL NIL NIL (((1. 4.) (MEXPT SIMP) |$Xi| -1.))
      (((1. 3.) (MTIMES SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|)
        ((MEXPT SIMP)
         ((MPLUS SIMP) ((MTIMES SIMP) -1. |$Xi|)
          ((MEXPT SIMP RATSIMP) |$Xi| 2.))
         -1.))
       ((2. 4.) . 1.))
      (((1. 2.) (MEXPT SIMP) ((MPLUS SIMP) -1. |$Xi|) -1.)
       ((2. 3.) (MTIMES SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|)
        ((MEXPT SIMP)
         ((MPLUS SIMP) -1. |$om|
          ((MTIMES SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$om|))
           |$Xi|))
         -1.))
       ((3. 4.) (MTIMES SIMP) ((MEXPT SIMP) |$om| -1.)
        ((MEXPT SIMP) |$Xi| -1.) ((MPLUS SIMP) -1. |$om| |$Xi|))))) 
(ADD2LNC '$NUM_XX4 $ARRAYS) 
(DSKSETQ $INFLAG 'T) 
(DSKSETQ $K '$K) 
(DEFPROP $K $ANY MODE) 
(ADD2LNC '$K $PROPS) 
(DSKSETQ |$Mt| '|$Mt|) 
(RESTORE-FACTS '((($KIND) |$Mt| $INTEGER))) 
(ADD2LNC '|$Mt| $PROPS) 
(DEFPROP $R $FIXNUM MODE) 
(ADD2LNC '$R $PROPS) 
(DEFPROP $L0 $FIXNUM MODE) 
(ADD2LNC '$L0 $PROPS) 
(DEFPROP $INR_PQ $FIXNUM MODE) 
(ADD2LNC '$INR_PQ $PROPS) 
(DEFPROP $S $FIXNUM MODE) 
(ADD2LNC '$S $PROPS) 
(DEFPROP $NR $ANY MODE) 
(ADD2LNC '$NR $PROPS) 
(DEFPROP $IP $FIXNUM MODE) 
(ADD2LNC '$IP $PROPS) 
(DEFPROP $IQ $FIXNUM MODE) 
(ADD2LNC '$IQ $PROPS) 
(DEFPROP $NF0 $FIXNUM MODE) 
(ADD2LNC '$NF0 $PROPS) 
(DEFPROP $NT0 $FIXNUM MODE) 
(ADD2LNC '$NT0 $PROPS) 
(DEFPROP $C0 $FIXNUM MODE) 
(ADD2LNC '$C0 $PROPS) 
(DEFPROP $N_PQ $FIXNUM MODE) 
(ADD2LNC '$N_PQ $PROPS) 
(DEFPROP $NR0 $FIXNUM MODE) 
(ADD2LNC '$NR0 $PROPS) 
(DEFPROP $M $FIXNUM MODE) 
(ADD2LNC '$M $PROPS) 
(DEFPROP $N $FIXNUM MODE) 
(ADD2LNC '$N $PROPS) 
(DEFPROP $T $ANY MODE) 
(ADD2LNC '$T $PROPS) 
(DEFPROP $N0 $FIXNUM MODE) 
(ADD2LNC '$N0 $PROPS) 
(DEFPROP $M0 $FIXNUM MODE) 
(ADD2LNC '$M0 $PROPS) 
(DEFPROP $S0 $ANY MODE) 
(ADD2LNC '$S0 $PROPS) 
(DEFPROP $NS0 $ANY MODE) 
(ADD2LNC '$NS0 $PROPS) 
(DEFPROP $NA1 $FIXNUM MODE) 
(ADD2LNC '$NA1 $PROPS) 
(DEFPROP $NA2 $FIXNUM MODE) 
(ADD2LNC '$NA2 $PROPS) 
(DEFPROP $NA3 $FIXNUM MODE) 
(ADD2LNC '$NA3 $PROPS) 
(DEFPROP $NA4 $FIXNUM MODE) 
(ADD2LNC '$NA4 $PROPS) 
(DSKSETQ |$Ms| '|$Ms|) 
(RESTORE-FACTS '((($KIND) |$Ms| $INTEGER))) 
(ADD2LNC '|$Ms| $PROPS) 
(SETQ $LINENUM 107.) 
(SETQ *ALPHABET* (NCONC '(#\_ #\%) *ALPHABET*)) 
(DSKSETQ $CONTEXT '$INITIAL) 
(RESTORE-FACTS '((($KIND) |$Mt| $INTEGER) (($KIND) |$Ms| $INTEGER))) 

==> anc/lisp_results/S4zS4zTT.lisp <==
;;; -*- Mode: LISP; package:maxima; syntax:common-lisp; -*- 
(in-package :maxima)
(DSKSETQ $%O0 '$DONE) 
(ADDLABEL '$%O0) 
(DSKSETQ $%I1 '(($BATCH) "10_exp_reggeon.v3.mat")) 
(ADDLABEL '$%I1) 
(DSKSETQ $%I2
         '(($DEFINE_VARIABLE) |$expand_reggeon_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I2) 
(DSKSETQ $%O2 'NIL) 
(ADDLABEL '$%O2) 
(DSKSETQ $%I3 '(($DEFINE_VARIABLE) |$dbg_all_terms| NIL $BOOLEAN)) 
(ADDLABEL '$%I3) 
(DSKSETQ $%O3 'NIL) 
(ADDLABEL '$%O3) 
(DSKSETQ $%I4 '(($DEFINE_VARIABLE) |$dbg_compute_levels| NIL $BOOLEAN)) 
(ADDLABEL '$%I4) 
(DSKSETQ $%O4 'NIL) 
(ADDLABEL '$%O4) 
(DSKSETQ $%I5 '(($DEFINE_VARIABLE) |$nn| 0. $INTEGER)) 
(ADDLABEL '$%I5) 
(DSKSETQ $%O5 '0.) 
(ADDLABEL '$%O5) 
(DSKSETQ $%I6 '(($KILL) |$nn|)) 
(ADDLABEL '$%I6) 
(DSKSETQ $%O6 '$DONE) 
(ADDLABEL '$%O6) 
(DSKSETQ $%I7
         '((MDEFINE) (($SET_NUMBER_OF_PARTICLE) |$nn0|)
           ((MPROG) ((MSETQ) |$nn| |$nn0|)
            (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.)
             ((MPLUS) |$nn0| 1.))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MSETQ) ((|$s| ARRAY) $R)
              ((MPLUS) ((|$k|) $R)
               (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S
                ((MPLUS) $R 1.) |$nn0|))))))) 
(ADDLABEL '$%I7) 
(DSKSETQ $%O7
         '((MDEFINE SIMP) (($SET_NUMBER_OF_PARTICLE) |$nn0|)
           ((MPROG) ((MSETQ) |$nn| |$nn0|)
            (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.)
             ((MPLUS) |$nn0| 1.))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MSETQ) ((|$s| ARRAY) $R)
              ((MPLUS) ((|$k|) $R)
               (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S
                ((MPLUS) $R 1.) |$nn0|))))))) 
(ADDLABEL '$%O7) 
(DSKSETQ $%I8
         '((MDEFINE) (($NOTZERO) $X)
           ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))) 
(ADDLABEL '$%I8) 
(DSKSETQ $%O8
         '((MDEFINE SIMP) (($NOTZERO) $X)
           ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))) 
(ADDLABEL '$%O8) 
(DSKSETQ $%I9
         '((MDEFINE)
           ((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
              ((MSETQ) $POW0
               ((MTIMES) 2.
                (($SUM)
                 (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0
                  $MAX_USED_LEVEL0)
                 $L0 2. $MAX_USED_LEVEL0)))
              ((MSETQ) $POW0
               ((MPLUS) $POW0
                (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2.
                 $MAX_USED_LEVEL0)))
              ((MCOND) |$dbg_compute_levels|
               (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T
               $FALSE)
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
            ((MRETURN) |$noAlphas0|)))) 
(ADDLABEL '$%I9) 
(DSKSETQ $%O9
         '((MDEFINE SIMP)
           ((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
              ((MSETQ) $POW0
               ((MTIMES) 2.
                (($SUM)
                 (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0
                  $MAX_USED_LEVEL0)
                 $L0 2. $MAX_USED_LEVEL0)))
              ((MSETQ) $POW0
               ((MPLUS) $POW0
                (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2.
                 $MAX_USED_LEVEL0)))
              ((MCOND) |$dbg_compute_levels|
               (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T
               $FALSE)
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
            ((MRETURN) |$noAlphas0|)))) 
(ADDLABEL '$%O9) 
(DSKSETQ $%I10
         '((MDEFINE)
           ((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevels0| ARRAY) $R)
                  (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
                   ((|$usedLevels0| ARRAY) $R)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevels0|)))) 
(ADDLABEL '$%I10) 
(DSKSETQ $%O10
         '((MDEFINE SIMP)
           ((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevels0| ARRAY) $R)
                  (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
                   ((|$usedLevels0| ARRAY) $R)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevels0|)))) 
(ADDLABEL '$%O10) 
(DSKSETQ $%I11
         '((MDEFINE)
           ((|$compute_levels_and_powers_used_no_zmV1|)
            $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
                  (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
                   ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevelsPowers0|)))) 
(ADDLABEL '$%I11) 
(DSKSETQ $%O11
         '((MDEFINE SIMP)
           ((|$compute_levels_and_powers_used_no_zmV1|)
            $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
                  (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
                   ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevelsPowers0|)))) 
(ADDLABEL '$%O11) 
(DSKSETQ $%I12
         '((MDEFINE) ((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
            ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
              ((MSETQ) |$Nlus0|
               (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
              ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
               ((MPROGN)
                ((MSETQ) $NR_PQ
                 ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R)
                  $INR_PQ))
                ((MSETQ) ((|$explK0| ARRAY) $R)
                 ((MPLUS) ((|$explK0| ARRAY) $R)
                  ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
              ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
               ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
              |$end_r_loop|))
            ((MRETURN) |$Ks_rules0|)))) 
(ADDLABEL '$%I12) 
(DSKSETQ $%O12
         '((MDEFINE SIMP) ((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
            ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
              ((MSETQ) |$Nlus0|
               (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
              ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
               ((MPROGN)
                ((MSETQ) $NR_PQ
                 ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R)
                  $INR_PQ))
                ((MSETQ) ((|$explK0| ARRAY) $R)
                 ((MPLUS) ((|$explK0| ARRAY) $R)
                  ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
              ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
               ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
              |$end_r_loop|))
            ((MRETURN) |$Ks_rules0|)))) 
(ADDLABEL '$%O12) 
(DSKSETQ $%I13
         '((MDEFINE) ((|$compute_Ds|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
            ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
             ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
              ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
               ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
                ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL
                 NIL NIL
                 ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL
                  NIL NIL NIL
                  ((MSETQ) ((|$explD0| ARRAY) $R $S)
                   ((MPLUS) ((|$explD0| ARRAY) $R $S)
                    ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
                     ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
                ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
                 (($ENDCONS)
                  ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
                  ((|$Ds_rules0| ARRAY) $R)))
                |$end_s_loop|))
              |$end_r_loop|))
            ((MRETURN) |$Ds_rules0|)))) 
(ADDLABEL '$%I13) 
(DSKSETQ $%O13
         '((MDEFINE SIMP) ((|$compute_Ds|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
            ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
             ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
              ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
               ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
                ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL
                 NIL NIL
                 ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL
                  NIL NIL NIL
                  ((MSETQ) ((|$explD0| ARRAY) $R $S)
                   ((MPLUS) ((|$explD0| ARRAY) $R $S)
                    ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
                     ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
                ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
                 (($ENDCONS)
                  ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
                  ((|$Ds_rules0| ARRAY) $R)))
                |$end_s_loop|))
              |$end_r_loop|))
            ((MRETURN) |$Ds_rules0|)))) 
(ADDLABEL '$%O13) 
(DSKSETQ $%I14
         '((MDEFINE) (($WICK) |$list_Nr0|)
           ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
            ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
            ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
            ((MSETQ) $WICK00
             ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
              ((MFACTORIAL) |$Nr0|)))
            ((MDO) $R 2. NIL NIL |$nn0| NIL
             ((MPROGN) ((MSETQ) $WICK0 0.)
              ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
              ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
                ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
                 ((MSETQ) $WICK0
                  ((MPLUS) $WICK0
                   ((MTIMES)
                    ((MQUOTIENT) 1.
                     ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
                    $CO0
                    ((MEXPT) ((|$s| ARRAY) $R)
                     ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
                 T $FALSE)))
              ((MSETQ) $WICK00 $WICK0)))
            ((MRETURN) $WICK00)))) 
(ADDLABEL '$%I14) 
(DSKSETQ $%O14
         '((MDEFINE SIMP) (($WICK) |$list_Nr0|)
           ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
            ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
            ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
            ((MSETQ) $WICK00
             ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
              ((MFACTORIAL) |$Nr0|)))
            ((MDO) $R 2. NIL NIL |$nn0| NIL
             ((MPROGN) ((MSETQ) $WICK0 0.)
              ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
              ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
                ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
                 ((MSETQ) $WICK0
                  ((MPLUS) $WICK0
                   ((MTIMES)
                    ((MQUOTIENT) 1.
                     ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
                    $CO0
                    ((MEXPT) ((|$s| ARRAY) $R)
                     ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
                 T $FALSE)))
              ((MSETQ) $WICK00 $WICK0)))
            ((MRETURN) $WICK00)))) 
(ADDLABEL '$%O14) 
(DSKSETQ $%I15
         '((MDEFINE)
           (($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
            |$Ds_rules0|)
           ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
            (($PRINT) "in computing 'Z' (do_all_term)")
            ((MSETQ) $EXPL_INT0 $INT0)
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN)
              ((MCOND) |$dbg_all_terms|
               (($PRINT)
                "in computing 'Z' (do_all_term) doing all terms for particle"
                $R)
               T $FALSE)
              ((MSETQ) $EXPL_INT0
               (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
                ((|$Ds_rules0| ARRAY) $R)))
              ((MSETQ) $NLEVELS0
               (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
              ((MCOND) |$dbg_all_terms|
               (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
              ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) " project to"
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  "^"
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.)))
                 T $FALSE)
                ((MSETQ) $EXPL_INT0
                 (($RATCOEF) $EXPL_INT0
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.))))
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
            ((MRETURN) $EXPL_INT0)))) 
(ADDLABEL '$%I15) 
(DSKSETQ $%O15
         '((MDEFINE SIMP)
           (($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
            |$Ds_rules0|)
           ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
            (($PRINT) "in computing 'Z' (do_all_term)")
            ((MSETQ) $EXPL_INT0 $INT0)
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN)
              ((MCOND) |$dbg_all_terms|
               (($PRINT)
                "in computing 'Z' (do_all_term) doing all terms for particle"
                $R)
               T $FALSE)
              ((MSETQ) $EXPL_INT0
               (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
                ((|$Ds_rules0| ARRAY) $R)))
              ((MSETQ) $NLEVELS0
               (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
              ((MCOND) |$dbg_all_terms|
               (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
              ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) " project to"
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  "^"
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.)))
                 T $FALSE)
                ((MSETQ) $EXPL_INT0
                 (($RATCOEF) $EXPL_INT0
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.))))
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
            ((MRETURN) $EXPL_INT0)))) 
(ADDLABEL '$%O15) 
(DSKSETQ $%I16
         '((MDEFINE) (($STATE2MATRIX) $STATE0 |$MaxLevel0|)
           ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
            ((MSETQ) $MAT0
             (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
              ((MPLUS) |$MaxLevel0| 1.)))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
                (($HIPOW) $STATE0 (($P) $IP $IQ)))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                ((MPLUS)
                 (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                 (($HIPOW) $STATE0 (($P) $IP $IQ))))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
            ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
             (($ERROR) "In state2matrix missing some contributions in"
              $STATE0 "since we are left with" $STATE00
              "after analysis")
             T $FALSE)
            ((MRETURN) (($COPYMATRIX) $MAT0))))) 
(ADDLABEL '$%I16) 
(DSKSETQ $%O16
         '((MDEFINE SIMP) (($STATE2MATRIX) $STATE0 |$MaxLevel0|)
           ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
            ((MSETQ) $MAT0
             (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
              ((MPLUS) |$MaxLevel0| 1.)))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
                (($HIPOW) $STATE0 (($P) $IP $IQ)))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                ((MPLUS)
                 (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                 (($HIPOW) $STATE0 (($P) $IP $IQ))))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
            ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
             (($ERROR) "In state2matrix missing some contributions in"
              $STATE0 "since we are left with" $STATE00
              "after analysis")
             T $FALSE)
            ((MRETURN) (($COPYMATRIX) $MAT0))))) 
(ADDLABEL '$%O16) 
(DSKSETQ $%I17 '((MSETQ) |$expand_reggeon_loaded| T)) 
(ADDLABEL '$%I17) 
(DSKSETQ $%O17 'T) 
(ADDLABEL '$%O17) 
(DSKSETQ $%O18
         '"/home/igor/tex/NoChaos/maxima.cov/SSTT/10_exp_reggeon.v3.mat") 
(ADDLABEL '$%O18) 
(DSKSETQ $%I19
         '((MCOND) ((MNOT) |$expand_reggeon_loaded|)
           (($ERROR) "Cannot batch 10_exp_reggeon") T $FALSE)) 
(ADDLABEL '$%I19) 
(DSKSETQ $%O19 'NIL) 
(ADDLABEL '$%O19) 
(DSKSETQ $%I20 '(($BATCH) "20_der.v2.mat")) 
(ADDLABEL '$%I20) 
(DSKSETQ $%I21
         '(($DEFINE_VARIABLE) |$derivatives_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I21) 
(DSKSETQ $%O21 'NIL) 
(ADDLABEL '$%O21) 
(DSKSETQ $%I22 '(($DEFINE_VARIABLE) |$dbg_wrt_lambda| NIL $BOOLEAN)) 
(ADDLABEL '$%I22) 
(DSKSETQ $%O22 'NIL) 
(ADDLABEL '$%O22) 
(DSKSETQ $%I23 '(($DEFINE_VARIABLE) |$dbg_wrt_pair| NIL $BOOLEAN)) 
(ADDLABEL '$%I23) 
(DSKSETQ $%O23 'NIL) 
(ADDLABEL '$%O23) 
(DSKSETQ $%I24 '(($DEFINE_VARIABLE) |$dbg_wrt_states| NIL $BOOLEAN)) 
(ADDLABEL '$%I24) 
(DSKSETQ $%O24 'NIL) 
(ADDLABEL '$%O24) 
(DSKSETQ $%I25 '(($DEFINE_VARIABLE) |$dbg_wrt_contract| NIL $BOOLEAN)) 
(ADDLABEL '$%I25) 
(DSKSETQ $%O25 'NIL) 
(ADDLABEL '$%O25) 
(DSKSETQ $%I26 '(($DEFINE_VARIABLE) |$dbg_scalars| NIL $BOOLEAN)) 
(ADDLABEL '$%I26) 
(DSKSETQ $%O26 'NIL) 
(ADDLABEL '$%O26) 
(DSKSETQ $%I27 '((MSETQ) $INFLAG T)) 
(ADDLABEL '$%I27) 
(DSKSETQ $%O27 'T) 
(ADDLABEL '$%O27) 
(DSKSETQ $%I28 '((MSETQ) |$NIused| 0.)) 
(ADDLABEL '$%I28) 
(DSKSETQ $%O28 '0.) 
(ADDLABEL '$%O28) 
(DSKSETQ $%I29 '((MSETQ) |$objects_with_index| ((MLIST) $LA |$Sk| $K))) 
(ADDLABEL '$%I29) 
(DSKSETQ $%O29 '((MLIST SIMP) $LA |$Sk| $K)) 
(ADDLABEL '$%O29) 
(DSKSETQ $%I30
         '((MDEFINE)
           ((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
            $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LAK)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$laSk|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $KLA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$Skla|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I30) 
(DSKSETQ $%O30
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
            $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LAK)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$laSk|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $KLA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$Skla|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O30) 
(DSKSETQ $%I31
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $NPOW0 1.)
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LAK)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$laSk|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_lambda_other|)
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $KLA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$Skla|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_other_la|)
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I31) 
(DSKSETQ $%O31
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $NPOW0 1.)
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LAK)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$laSk|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_lambda_other|)
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $KLA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$Skla|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_other_la|)
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O31) 
(DSKSETQ $%I32
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
            $TERM0)
           ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
            ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
            ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.))
            ((MSETQ) $DER0 0.)
            ((MCOND) ((MGREATERP) $LEVEL10 0.)
             ((MSETQ) $DER00
              (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0|
               $TERM0))
             T
             ((MSETQ) $DER00
              ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
            ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
            ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
             ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
              ((MDO) $NT0 1. NIL NIL $LDER00 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_pair|
                 (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
                  "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
                 T $FALSE)
                ((MSETQ) $TMP_DER0
                 (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                  (($INPART) $DER00 $NT0)))
                ((MSETQ) $DER0
                 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
             T
             ((MPROGN)
              ((MCOND) |$dbg_wrt_pair|
               (($PRINT) "    SINGLE term: take der of" $DER00
                "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
               T $FALSE)
              ((MSETQ) $DER0
               (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                $DER00))))
            ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I32) 
(DSKSETQ $%O32
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
            $TERM0)
           ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
            ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
            ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.))
            ((MSETQ) $DER0 0.)
            ((MCOND) ((MGREATERP) $LEVEL10 0.)
             ((MSETQ) $DER00
              (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0|
               $TERM0))
             T
             ((MSETQ) $DER00
              ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
            ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
            ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
             ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
              ((MDO) $NT0 1. NIL NIL $LDER00 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_pair|
                 (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
                  "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
                 T $FALSE)
                ((MSETQ) $TMP_DER0
                 (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                  (($INPART) $DER00 $NT0)))
                ((MSETQ) $DER0
                 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
             T
             ((MPROGN)
              ((MCOND) |$dbg_wrt_pair|
               (($PRINT) "    SINGLE term: take der of" $DER00
                "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
               T $FALSE)
              ((MSETQ) $DER0
               (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                $DER00))))
            ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O32) 
(DSKSETQ $%I33
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
            $TERM0)
           ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
            ((MSETQ) $MAX_USED_LEVEL0
             (($LENGTH) $ONE_STATE_IN_MATRIX0))
            ((MSETQ) |$Der0| $TERM0)
            ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
             ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
              ((MCOND)
               ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
               ((MPROGN)
                ((MDO) $N_PQ 1. NIL NIL
                 (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
                 ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
                  ((MCOND)
                   (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
                   ((MPROGN)
                    ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
                     ((MSETQ) |$tmp_Der0|
                      ((MPLUS) |$tmp_Der0|
                       (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                        ((MPLUS) $L0 ((MMINUS) 1.))
                        ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
                    ((MSETQ) |$Der0| |$tmp_Der0|))
                   T
                   ((MSETQ) |$Der0|
                    (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                     ((MPLUS) $L0 ((MMINUS) 1.))
                     ((MPLUS) $C0 ((MMINUS) 1.)) |$Der0|)))))
                |$end_loop_c0|)
               T $FALSE)))
            ((MRETURN) |$Der0|)))) 
(ADDLABEL '$%I33) 
(DSKSETQ $%O33
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
            $TERM0)
           ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
            ((MSETQ) $MAX_USED_LEVEL0
             (($LENGTH) $ONE_STATE_IN_MATRIX0))
            ((MSETQ) |$Der0| $TERM0)
            ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
             ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
              ((MCOND)
               ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
               ((MPROGN)
                ((MDO) $N_PQ 1. NIL NIL
                 (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
                 ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
                  ((MCOND)
                   (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
                   ((MPROGN)
                    ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
                     ((MSETQ) |$tmp_Der0|
                      ((MPLUS) |$tmp_Der0|
                       (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                        ((MPLUS) $L0 ((MMINUS) 1.))
                        ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
                    ((MSETQ) |$Der0| |$tmp_Der0|))
                   T
                   ((MSETQ) |$Der0|
                    (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                     ((MPLUS) $L0 ((MMINUS) 1.))
                     ((MPLUS) $C0 ((MMINUS) 1.)) |$Der0|)))))
                |$end_loop_c0|)
               T $FALSE)))
            ((MRETURN) |$Der0|)))) 
(ADDLABEL '$%O33) 
(DSKSETQ $%I34
         '((MDEFINE)
           ((|$take_derivative_wrt_scalar_stateSV1|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
            ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
              ((MPROGN)
               ((MCOND) |$dbg_scalars|
                (($PRINT) "nr0=" $NR0 "out of"
                 (($LENGTH) $SCALARS_IN_MATRIX0))
                T $FALSE)
               ((MSETQ) |$tmp_DER0| 0.)
               ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
                ((MPROGN)
                 (($PRINT) "before length(DER0) is"
                  (($LENGTH) |$der0|))
                 ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
                  ((MSETQ) |$tmp_DER0|
                   ((MPLUS) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
                 ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
                T
                ((MPROGN)
                 ((MCOND) |$dbg_scalars|
                  (($PRINT) "SINGLE term " |$der0| "derivative wrt r="
                   $NR0 "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0)
                   "with nr=" $NR0)
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)))
              T $FALSE))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%I34) 
(DSKSETQ $%O34
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_scalar_stateSV1|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
            ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
              ((MPROGN)
               ((MCOND) |$dbg_scalars|
                (($PRINT) "nr0=" $NR0 "out of"
                 (($LENGTH) $SCALARS_IN_MATRIX0))
                T $FALSE)
               ((MSETQ) |$tmp_DER0| 0.)
               ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
                ((MPROGN)
                 (($PRINT) "before length(DER0) is"
                  (($LENGTH) |$der0|))
                 ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
                  ((MSETQ) |$tmp_DER0|
                   ((MPLUS) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
                 ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
                T
                ((MPROGN)
                 ((MCOND) |$dbg_scalars|
                  (($PRINT) "SINGLE term " |$der0| "derivative wrt r="
                   $NR0 "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0)
                   "with nr=" $NR0)
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)))
              T $FALSE))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%O34) 
(DSKSETQ $%I35
         '((MDEFINE)
           ((|$take_derivative_wrt_scalar_stateSV2|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
            ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
             ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
              (($PRINT)
               "in take_derivative_wrt_scalar_stateSV2 acting on" $LT0
               "terms")
              ((MDO) $NT0 1. NIL NIL $LT0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_states|
                 (($PRINT)
                  "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                  $NT0 "out of" $LT0 "now there are"
                  ((MCOND) ((MNOT) (($NUMBERP) |$der0|))
                   (($LENGTH) |$der0|) T 0.)
                  "terms")
                 T
                 ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                   $NT0 "(step 100) out of" $LT0)
                  T $FALSE))
                ((MSETQ) |$NIused| 0.)
                ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
                ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
                 NIL
                 ((MCOND)
                  ((MNOT)
                   ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                  ((MPROGN)
                   ((MSETQ) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
                   |$end_nr_loop|)
                  T $FALSE))
                ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
                |$end_t0_loop|)))
             T
             ((MPROGN) ((MSETQ) |$der0| $TERM0)
              ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
               NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                ((MPROGN)
                 ((MCOND) |$dbg_wrt_states|
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
                   |$der0| "derivative wrt r=" $NR0 "and"
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)
                T $FALSE))))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%I35) 
(DSKSETQ $%O35
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_scalar_stateSV2|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
            ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
             ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
              (($PRINT)
               "in take_derivative_wrt_scalar_stateSV2 acting on" $LT0
               "terms")
              ((MDO) $NT0 1. NIL NIL $LT0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_states|
                 (($PRINT)
                  "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                  $NT0 "out of" $LT0 "now there are"
                  ((MCOND) ((MNOT) (($NUMBERP) |$der0|))
                   (($LENGTH) |$der0|) T 0.)
                  "terms")
                 T
                 ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                   $NT0 "(step 100) out of" $LT0)
                  T $FALSE))
                ((MSETQ) |$NIused| 0.)
                ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
                ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
                 NIL
                 ((MCOND)
                  ((MNOT)
                   ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                  ((MPROGN)
                   ((MSETQ) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
                   |$end_nr_loop|)
                  T $FALSE))
                ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
                |$end_t0_loop|)))
             T
             ((MPROGN) ((MSETQ) |$der0| $TERM0)
              ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
               NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                ((MPROGN)
                 ((MCOND) |$dbg_wrt_states|
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
                   |$der0| "derivative wrt r=" $NR0 "and"
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)
                T $FALSE))))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%O35) 
(DSKSETQ $%I36
         '((MDEFINE) (($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0)
           ((MPROG)
            ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0
             $NPOW0 $OP0 $IND0 $NFAC0 $NR0 $NS0)
            ((MSETQ) $UTERM00 $UTERM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
             ((MRETURN) $UTERM0) T $FALSE)
            ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
            ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_contract|
               (($PRINT) "      Exam" $FAC0) T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
                ((MCOND)
                 ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
                  ((MNOT) ((MEQUAL) $NPOW0 2.)))
                 (($ERROR) "the power must be 2!! wrong term=" $UTERM0)
                 T $FALSE)
                ((MCOND)
                 ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
                 ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MCOND) ((MEQUAL) $OP0 $LA)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 |$Sk|)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 $K)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE))
               T
               ((MCOND)
                ((MAND) $ISOP0
                 (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
                ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
                 ((MCOND)
                  ((MNOT)
                   (($IS)
                    ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
                  ((MPROGN)
                   ((MSETQ) $OTHERFAC0
                    (($ASSOC) $IND0 $LIST_INDEX_FACS0))
                   ((MSETQ) $NR0 (($INPART) $FAC0 1.))
                   ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
                   ((MCOND) ((MLEQP) $NR0 $NS0)
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $FAC0 0.)
                        (($INPART) $OTHERFAC0 0.))
                       $NR0 (($INPART) $FAC0 2.) $NS0
                       (($INPART) $OTHERFAC0 2.))))
                    T
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $OTHERFAC0 0.)
                        (($INPART) $FAC0 0.))
                       $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                       (($INPART) $FAC0 2.)))))
                   ((MSETQ) $LIST_INDEX_FACS0
                    (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0)
                     $LIST_INDEX_FACS0)))
                  T
                  ((MSETQ) $LIST_INDEX_FACS0
                   (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
                T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
              |$end_fac_loop|))
            ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
             ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
            ((MRETURN) $CTERM0)))) 
(ADDLABEL '$%I36) 
(DSKSETQ $%O36
         '((MDEFINE SIMP) (($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0)
           ((MPROG)
            ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0
             $NPOW0 $OP0 $IND0 $NFAC0 $NR0 $NS0)
            ((MSETQ) $UTERM00 $UTERM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
             ((MRETURN) $UTERM0) T $FALSE)
            ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
            ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_contract|
               (($PRINT) "      Exam" $FAC0) T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
                ((MCOND)
                 ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
                  ((MNOT) ((MEQUAL) $NPOW0 2.)))
                 (($ERROR) "the power must be 2!! wrong term=" $UTERM0)
                 T $FALSE)
                ((MCOND)
                 ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
                 ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MCOND) ((MEQUAL) $OP0 $LA)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 |$Sk|)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 $K)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE))
               T
               ((MCOND)
                ((MAND) $ISOP0
                 (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
                ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
                 ((MCOND)
                  ((MNOT)
                   (($IS)
                    ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
                  ((MPROGN)
                   ((MSETQ) $OTHERFAC0
                    (($ASSOC) $IND0 $LIST_INDEX_FACS0))
                   ((MSETQ) $NR0 (($INPART) $FAC0 1.))
                   ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
                   ((MCOND) ((MLEQP) $NR0 $NS0)
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $FAC0 0.)
                        (($INPART) $OTHERFAC0 0.))
                       $NR0 (($INPART) $FAC0 2.) $NS0
                       (($INPART) $OTHERFAC0 2.))))
                    T
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $OTHERFAC0 0.)
                        (($INPART) $FAC0 0.))
                       $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                       (($INPART) $FAC0 2.)))))
                   ((MSETQ) $LIST_INDEX_FACS0
                    (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0)
                     $LIST_INDEX_FACS0)))
                  T
                  ((MSETQ) $LIST_INDEX_FACS0
                   (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
                T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
              |$end_fac_loop|))
            ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
             ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
            ((MRETURN) $CTERM0)))) 
(ADDLABEL '$%O36) 
(DSKSETQ $%I37
         '((MDEFINE) (($CONTRACT_PAIRS) |$utermS0|)
           ((MPROG) ((MLIST) $SUM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
             ((MPROGN) ((MSETQ) $SUM0 0.)
              ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
               ((MSETQ) $SUM0
                ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
             T
             ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
            ((MRETURN) $SUM0)))) 
(ADDLABEL '$%I37) 
(DSKSETQ $%O37
         '((MDEFINE SIMP) (($CONTRACT_PAIRS) |$utermS0|)
           ((MPROG) ((MLIST) $SUM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
             ((MPROGN) ((MSETQ) $SUM0 0.)
              ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
               ((MSETQ) $SUM0
                ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
             T
             ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
            ((MRETURN) $SUM0)))) 
(ADDLABEL '$%O37) 
(DSKSETQ $%I38 '((MSETQ) |$derivatives_loaded| T)) 
(ADDLABEL '$%I38) 
(DSKSETQ $%O38 'T) 
(ADDLABEL '$%O38) 
(DSKSETQ $%O39 '"/home/igor/tex/NoChaos/maxima.cov/SSTT/20_der.v2.mat") 
(ADDLABEL '$%O39) 
(DSKSETQ $%I40
         '((MCOND) ((MNOT) |$derivatives_loaded|)
           (($ERROR) "Cannot batch 20_der") T $FALSE)) 
(ADDLABEL '$%I40) 
(DSKSETQ $%O40 'NIL) 
(ADDLABEL '$%O40) 
(DSKSETQ $%I41 '(($BATCH) "39_aux_functions_for_amplitudes.v0.mat")) 
(ADDLABEL '$%I41) 
(DSKSETQ $%I42 '(($DEFINE_VARIABLE) |$compute_pp_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I42) 
(DSKSETQ $%O42 'NIL) 
(ADDLABEL '$%O42) 
(DSKSETQ $%I43 '(($DEFINE_VARIABLE) $AP 2. $INTEGER)) 
(ADDLABEL '$%I43) 
(DSKSETQ $%O43 '2.) 
(ADDLABEL '$%O43) 
(DSKSETQ $%I44
         '((MDEFINE) (($TRUE_XX) $R $S)
           ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))) 
(ADDLABEL '$%I44) 
(DSKSETQ $%O44
         '((MDEFINE SIMP) (($TRUE_XX) $R $S)
           ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))) 
(ADDLABEL '$%O44) 
(DSKSETQ $%I45
         '((MDEFINE) ((|$otherN|) $M $N)
           ((MCOND)
            ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
             ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
            3. T
            ((MCOND)
             ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
              ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
             2. T
             ((MCOND)
              ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
               ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
              1. T $FALSE))))) 
(ADDLABEL '$%I45) 
(DSKSETQ $%O45
         '((MDEFINE SIMP) ((|$otherN|) $M $N)
           ((MCOND)
            ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
             ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
            3. T
            ((MCOND)
             ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
              ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
             2. T
             ((MCOND)
              ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
               ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
              1. T $FALSE))))) 
(ADDLABEL '$%O45) 
(DSKSETQ $%I46
         '((MDEFINE) (($COMPUTE_PP3) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MDO) $N 1. NIL NIL |$nn| NIL
              ((MCOND) ((MEQUAL) $M $N)
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
                 $AP))
               T
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
                 ((MPLUS)
                  ((MPLUS) 1.
                   ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))) 
(ADDLABEL '$%I46) 
(DSKSETQ $%O46
         '((MDEFINE SIMP) (($COMPUTE_PP3) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MDO) $N 1. NIL NIL |$nn| NIL
              ((MCOND) ((MEQUAL) $M $N)
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
                 $AP))
               T
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
                 ((MPLUS)
                  ((MPLUS) 1.
                   ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))) 
(ADDLABEL '$%O46) 
(DSKSETQ $%I47
         '((MDEFINE) (($PP3ONSHELL) $M $N) (($NUM_PP3 ARRAY) $M $N))) 
(ADDLABEL '$%I47) 
(DSKSETQ $%O47
         '((MDEFINE SIMP) (($PP3ONSHELL) $M $N)
           (($NUM_PP3 ARRAY) $M $N))) 
(ADDLABEL '$%O47) 
(DSKSETQ $%I48
         '((MSETQ) (($NUM_XX3 ARRAY) 1. 2.)
           ((MQUOTIENT) |$Xi| ((MPLUS) 1. ((MMINUS) |$Xi|))))) 
(ADDLABEL '$%I48) 
(DSKSETQ $%O48
         '((MTIMES SIMP)
           ((MEXPT SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$Xi|))
            -1.)
           |$Xi|)) 
(ADDLABEL '$%O48) 
(DSKSETQ $%I49 '((MSETQ) (($NUM_XX3 ARRAY) 1. 3.) |$Xi|)) 
(ADDLABEL '$%I49) 
(DSKSETQ $%O49 '|$Xi|) 
(ADDLABEL '$%O49) 
(DSKSETQ $%I50 '((MSETQ) (($NUM_XX3 ARRAY) 2. 3.) 1.)) 
(ADDLABEL '$%I50) 
(DSKSETQ $%O50 '1.) 
(ADDLABEL '$%O50) 
(DSKSETQ $%I51
         '((MDEFINE) (($TRUE_GF_XX3) $R $S) (($NUM_XX3 ARRAY) $R $S))) 
(ADDLABEL '$%I51) 
(DSKSETQ $%O51
         '((MDEFINE SIMP) (($TRUE_GF_XX3) $R $S)
           (($NUM_XX3 ARRAY) $R $S))) 
(ADDLABEL '$%O51) 
(DSKSETQ $%I52
         '((MDEFINE) (($GF_XX3) $M $N)
           ((MCOND) ((MEQUAL) $M 1.) |$x1| T
            ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
             ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
              |$x3|))))) 
(ADDLABEL '$%I52) 
(DSKSETQ $%O52
         '((MDEFINE SIMP) (($GF_XX3) $M $N)
           ((MCOND) ((MEQUAL) $M 1.) |$x1| T
            ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
             ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
              |$x3|))))) 
(ADDLABEL '$%O52) 
(DSKSETQ $%I53
         '((MDEFINE) (($COMPUTE_PP4) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
              ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
               $AP)))
            ((MSETQ) |$Mu|
             ((MPLUS)
              ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
              ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
            ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))) 
(ADDLABEL '$%I53) 
(DSKSETQ $%O53
         '((MDEFINE SIMP) (($COMPUTE_PP4) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
              ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
               $AP)))
            ((MSETQ) |$Mu|
             ((MPLUS)
              ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
              ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
            ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))) 
(ADDLABEL '$%O53) 
(DSKSETQ $%I54
         '((MDEFINE) (($PP4ONSHELL) $M $N) (($NUM_PP4 ARRAY) $M $N))) 
(ADDLABEL '$%I54) 
(DSKSETQ $%O54
         '((MDEFINE SIMP) (($PP4ONSHELL) $M $N)
           (($NUM_PP4 ARRAY) $M $N))) 
(ADDLABEL '$%O54) 
(DSKSETQ $%I55
         '((MDEFINE) (($COMPUTE_XX4))
           ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
            (($REMARRAY) $NUM_XX4)
            ((MSETQ) $GF_X_RULES
             ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
              ((MEQUAL) |$om|
               ((MQUOTIENT)
                ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
                 (($XX) 1. 3.))
                (($XX) 2. 4.)))))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
              ((MEQUAL)
               ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.)
                (($XX) 2. 4.))
               ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
            ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
            ((MSETQ) $SO_X13
             (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
            ((MSETQ) $XX4_LIST
             (($MAKELIST)
              (($MAKELIST)
               ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S))
               $S ((MPLUS) $R 1.) |$nn|)
              $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
            ((MSETQ) $XX4_LIST
             (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
            ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
            ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
             (($MAP) ":" ((MLIST) (($LHS) $GFXX0))
              ((MLIST) (($RHS) $GFXX0))))
            ((MSETQ) |$dx3_dOM|
             (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
            ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES))
            |$xx4_done|))) 
(ADDLABEL '$%I55) 
(DSKSETQ $%O55
         '((MDEFINE SIMP) (($COMPUTE_XX4))
           ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
            (($REMARRAY) $NUM_XX4)
            ((MSETQ) $GF_X_RULES
             ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
              ((MEQUAL) |$om|
               ((MQUOTIENT)
                ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
                 (($XX) 1. 3.))
                (($XX) 2. 4.)))))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
              ((MEQUAL)
               ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.)
                (($XX) 2. 4.))
               ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
            ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
            ((MSETQ) $SO_X13
             (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
            ((MSETQ) $XX4_LIST
             (($MAKELIST)
              (($MAKELIST)
               ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S))
               $S ((MPLUS) $R 1.) |$nn|)
              $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
            ((MSETQ) $XX4_LIST
             (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
            ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
            ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
             (($MAP) ":" ((MLIST) (($LHS) $GFXX0))
              ((MLIST) (($RHS) $GFXX0))))
            ((MSETQ) |$dx3_dOM|
             (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
            ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES))
            |$xx4_done|))) 
(ADDLABEL '$%O55) 
(DSKSETQ $%I56
         '((MDEFINE) (($TRUE_GF_XX4) $R $S) (($NUM_XX4 ARRAY) $R $S))) 
(ADDLABEL '$%I56) 
(DSKSETQ $%O56
         '((MDEFINE SIMP) (($TRUE_GF_XX4) $R $S)
           (($NUM_XX4 ARRAY) $R $S))) 
(ADDLABEL '$%O56) 
(DSKSETQ $%I57
         '((MDEFINE) ((|$check_cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
              ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
              ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
              ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
              ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
              ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
              ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
              ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
              ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
              ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%I57) 
(DSKSETQ $%O57
         '((MDEFINE SIMP) ((|$check_cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
              ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
              ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
              ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
              ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
              ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
              ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
              ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
              ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
              ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%O57) 
(DSKSETQ $%I58
         '((MDEFINE) ((|$cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%I58) 
(DSKSETQ $%O58
         '((MDEFINE SIMP) ((|$cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%O58) 
(DSKSETQ $%I59
         '((MDEFINE) ((|$check_cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%I59) 
(DSKSETQ $%O59
         '((MDEFINE SIMP) ((|$check_cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%O59) 
(DSKSETQ $%I60
         '((MDEFINE) ((|$cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%I60) 
(DSKSETQ $%O60
         '((MDEFINE SIMP) ((|$cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%O60) 
(DSKSETQ $%I61
         '((MDEFINE) ((|$check_swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%I61) 
(DSKSETQ $%O61
         '((MDEFINE SIMP) ((|$check_swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%O61) 
(DSKSETQ $%I62
         '((MDEFINE) ((|$swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%I62) 
(DSKSETQ $%O62
         '((MDEFINE SIMP) ((|$swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%O62) 
(DSKSETQ $%I63
         '((MDEFINE) ((|$swap_gfA_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|))) $AMP00)))) 
(ADDLABEL '$%I63) 
(DSKSETQ $%O63
         '((MDEFINE SIMP) ((|$swap_gfA_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|))) $AMP00)))) 
(ADDLABEL '$%O63) 
(DSKSETQ $%I64
         '((MDEFINE) (($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|)
           ((MPROG) ((MSETQ) |$nn| 4.)
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
            ((MSETQ) $GH_00
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) $GH_0P
             (($FACTOR)
              (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_0p|
             (($FACTOR)
              (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_pp|
             (($FACTOR)
              (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.)
               ((MEQUAL) |$Mt| 0.))))
            ((MSETQ) |$gh_TTT0|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTT|
             (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))) 
(ADDLABEL '$%I64) 
(DSKSETQ $%O64
         '((MDEFINE SIMP) (($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|)
           ((MPROG) ((MSETQ) |$nn| 4.)
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
            ((MSETQ) $GH_00
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) $GH_0P
             (($FACTOR)
              (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_0p|
             (($FACTOR)
              (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_pp|
             (($FACTOR)
              (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.)
               ((MEQUAL) |$Mt| 0.))))
            ((MSETQ) |$gh_TTT0|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTT|
             (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))) 
(ADDLABEL '$%O64) 
(DSKSETQ $%I65 '((MSETQ) |$compute_pp_loaded| T)) 
(ADDLABEL '$%I65) 
(DSKSETQ $%O65 'T) 
(ADDLABEL '$%O65) 
(DSKSETQ $%O66
         '"/home/igor/tex/NoChaos/maxima.cov/SSTT/39_aux_functions_for_amplitudes.v0.mat") 
(ADDLABEL '$%O66) 
(DSKSETQ $%I67
         '((MCOND) ((MNOT) |$compute_pp_loaded|)
           (($ERROR) "Cannot batch 39_aux_functions_for_amplitudes") T
           $FALSE)) 
(ADDLABEL '$%I67) 
(DSKSETQ $%O67 'NIL) 
(ADDLABEL '$%O67) 
(DSKSETQ $%I68 '(($BATCH) "32_compute_4pts_amplitude.v0.3.mat")) 
(ADDLABEL '$%I68) 
(DSKSETQ $%I69 '(($DEFINE_VARIABLE) |$amp_4pts_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I69) 
(DSKSETQ $%O69 'NIL) 
(ADDLABEL '$%O69) 
(DSKSETQ $%I70
         '((MDEFINE) (($ORDERXX) $R $S)
           ((MCOND) ((MEQUAL) $R $S) 0. T
            ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
             ((MMINUS) (($XX) $S $R)))))) 
(ADDLABEL '$%I70) 
(DSKSETQ $%O70
         '((MDEFINE SIMP) (($ORDERXX) $R $S)
           ((MCOND) ((MEQUAL) $R $S) 0. T
            ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
             ((MMINUS) (($XX) $S $R)))))) 
(ADDLABEL '$%O70) 
(DSKSETQ $%I71
         '((MDEFINE) (($ORDERPP) $R $S)
           ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))) 
(ADDLABEL '$%I71) 
(DSKSETQ $%O71
         '((MDEFINE SIMP) (($ORDERPP) $R $S)
           ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))) 
(ADDLABEL '$%O71) 
(DSKSETQ $%I72
         '((MDEFINE) (($TRUE_KK) $R $M $S $N)
           ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))) 
(ADDLABEL '$%I72) 
(DSKSETQ $%O72
         '((MDEFINE SIMP) (($TRUE_KK) $R $M $S $N)
           ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))) 
(ADDLABEL '$%O72) 
(DSKSETQ $%I73
         '((MDEFINE) ((|$true_Skk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%I73) 
(DSKSETQ $%O73
         '((MDEFINE SIMP) ((|$true_Skk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%O73) 
(DSKSETQ $%I74
         '((MDEFINE) ((|$true_kSk|) $S $N $R $M)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%I74) 
(DSKSETQ $%O74
         '((MDEFINE SIMP) ((|$true_kSk|) $S $N $R $M)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%O74) 
(DSKSETQ $%I75
         '((MDEFINE) ((|$true_SkSk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
            (($SUM)
             (($SUM)
              ((MTIMES) (($ORDERPP) $T $U)
               ((MEXPT) (($ORDERXX) $R $T) $M)
               ((MEXPT) (($ORDERXX) $S $U) $N))
              $T 1. |$nn|)
             $U 1. |$nn|)))) 
(ADDLABEL '$%I75) 
(DSKSETQ $%O75
         '((MDEFINE SIMP) ((|$true_SkSk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
            (($SUM)
             (($SUM)
              ((MTIMES) (($ORDERPP) $T $U)
               ((MEXPT) (($ORDERXX) $R $T) $M)
               ((MEXPT) (($ORDERXX) $S $U) $N))
              $T 1. |$nn|)
             $U 1. |$nn|)))) 
(ADDLABEL '$%O75) 
(DSKSETQ $%I76
         '((MDEFINE) (($FROM_STATE_TO_ADDEND_LIST) $STATE0)
           ((MPROG)
            ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T
             $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
             ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
            ((MSETQ) $LIST0
             (($MAKELIST) (($INPART) $STATE0 $T) $T 1.
              (($LENGTH) $STATE0)))
            ((MRETURN) $LIST0)))) 
(ADDLABEL '$%I76) 
(DSKSETQ $%O76
         '((MDEFINE SIMP) (($FROM_STATE_TO_ADDEND_LIST) $STATE0)
           ((MPROG)
            ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T
             $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
             ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
            ((MSETQ) $LIST0
             (($MAKELIST) (($INPART) $STATE0 $T) $T 1.
              (($LENGTH) $STATE0)))
            ((MRETURN) $LIST0)))) 
(ADDLABEL '$%O76) 
(DSKSETQ $%I77
         '((MDEFINE)
           (($EXTRACT_AND_NORMALIZE_COEFFS)
            $LIST_OF_LISTS_OF_SUBSTATES0)
           ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
            ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
              ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
               ((MPROGN) ((MSETQ) $S00 $S0)
                ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                 ((MPROGN)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)))
                ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
                 ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                  ((MPROGN)
                   ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
                   ((MCOND) ((MGREATERP) $POW0 0.)
                    ((MSETQ) $S00
                     ((MTIMES)
                      ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                      ((MEXPT)
                       ((MQUOTIENT)
                        ((MQUOTIENT) ((MMINUS) 1.)
                         ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                        ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                       $POW0)))
                    T $FALSE))))
                ((MCOND)
                 ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
                  ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
                 (($ERROR)
                  "extract_and_normalize_coeffs cannot compute normalized coeff from"
                  $S0 "left over is" $S00)
                 T $FALSE)
                ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
              ((MSETQ) $COEFFS_LIST0
               (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
            ((MRETURN) $COEFFS_LIST0)))) 
(ADDLABEL '$%I77) 
(DSKSETQ $%O77
         '((MDEFINE SIMP)
           (($EXTRACT_AND_NORMALIZE_COEFFS)
            $LIST_OF_LISTS_OF_SUBSTATES0)
           ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
            ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
              ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
               ((MPROGN) ((MSETQ) $S00 $S0)
                ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                 ((MPROGN)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)))
                ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
                 ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                  ((MPROGN)
                   ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
                   ((MCOND) ((MGREATERP) $POW0 0.)
                    ((MSETQ) $S00
                     ((MTIMES)
                      ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                      ((MEXPT)
                       ((MQUOTIENT)
                        ((MQUOTIENT) ((MMINUS) 1.)
                         ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                        ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                       $POW0)))
                    T $FALSE))))
                ((MCOND)
                 ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
                  ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
                 (($ERROR)
                  "extract_and_normalize_coeffs cannot compute normalized coeff from"
                  $S0 "left over is" $S00)
                 T $FALSE)
                ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
              ((MSETQ) $COEFFS_LIST0
               (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
            ((MRETURN) $COEFFS_LIST0)))) 
(ADDLABEL '$%O77) 
(DSKSETQ $%I78
         '((MDEFINE) ((|$amplitudeN4V1|) $STATES_LIST0)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) |$Partials0|
                  (($ENDCONS)
                   ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                    $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                   |$Partials0|))
                 ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I78) 
(DSKSETQ $%O78
         '((MDEFINE SIMP) ((|$amplitudeN4V1|) $STATES_LIST0)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) |$Partials0|
                  (($ENDCONS)
                   ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                    $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                   |$Partials0|))
                 ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O78) 
(DSKSETQ $%I79
         '((MDEFINE)
           ((|$amplitudeN4V1_list|) $STATES_LIST0
            $CHECKPOINT_SAVE_FILENAME)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MPROGN)
              ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
               ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
                ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                 ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                  (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                   "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                   (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                   (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                   "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                   "s")
                  ((MSETQ) $LIST_OF_SUBSTATES0
                   ((MLIST)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                  (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                  ((MSETQ) $SL0
                   (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                    $LIST_OF_SUBSTATES0))
                  ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                  ((MSETQ) $NAS_LIST0
                   (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                  ((MSETQ) $US0
                   ((|$compute_levels_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS0
                   ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS_LIST0
                   (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                  ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                  ((MSETQ) $EI0
                   (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                    $DS_RULES0))
                  ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                  ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Computed the expression on which we must act with derivatives in"
                   ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                  ((MSETQ) $PARTIAL_AMP0
                   ((MTIMES)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
                    ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                     $EX_EI0)))
                  ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Taken the derivatives and computed the partial amplitude in"
                   ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                   "s")
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                    |$Partials0|))
                  |$end_3_loops|))))
              (($SAVE)
               (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_"
                (($STRING) $NA1) ".lisp")
               $NA1 $STATES_LIST0 |$Partials0|)
              |$end_na1_loop|))
            ((MRETURN) |$Partials0|)))) 
(ADDLABEL '$%I79) 
(DSKSETQ $%O79
         '((MDEFINE SIMP)
           ((|$amplitudeN4V1_list|) $STATES_LIST0
            $CHECKPOINT_SAVE_FILENAME)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MPROGN)
              ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
               ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
                ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                 ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                  (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                   "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                   (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                   (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                   "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                   "s")
                  ((MSETQ) $LIST_OF_SUBSTATES0
                   ((MLIST)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                  (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                  ((MSETQ) $SL0
                   (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                    $LIST_OF_SUBSTATES0))
                  ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                  ((MSETQ) $NAS_LIST0
                   (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                  ((MSETQ) $US0
                   ((|$compute_levels_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS0
                   ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS_LIST0
                   (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                  ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                  ((MSETQ) $EI0
                   (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                    $DS_RULES0))
                  ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                  ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Computed the expression on which we must act with derivatives in"
                   ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                  ((MSETQ) $PARTIAL_AMP0
                   ((MTIMES)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
                    ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                     $EX_EI0)))
                  ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Taken the derivatives and computed the partial amplitude in"
                   ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                   "s")
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                    |$Partials0|))
                  |$end_3_loops|))))
              (($SAVE)
               (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_"
                (($STRING) $NA1) ".lisp")
               $NA1 $STATES_LIST0 |$Partials0|)
              |$end_na1_loop|))
            ((MRETURN) |$Partials0|)))) 
(ADDLABEL '$%O79) 
(DSKSETQ $%I80
         '((MDEFINE)
           ((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                  (($RATSIMP)
                   (($EV) $FINAL_PARTIAL_AMP0
                    ((MEQUAL) $PP $PP4ONSHELL)
                    ((MEQUAL) $XX $TRUE_GF_XX4))))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I80) 
(DSKSETQ $%O80
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                  (($RATSIMP)
                   (($EV) $FINAL_PARTIAL_AMP0
                    ((MEQUAL) $PP $PP4ONSHELL)
                    ((MEQUAL) $XX $TRUE_GF_XX4))))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O80) 
(DSKSETQ $%I81
         '((MDEFINE)
           ((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I81) 
(DSKSETQ $%O81
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O81) 
(DSKSETQ $%I82
         '((MDEFINE)
           ((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratexpand the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
                  "terms")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I82) 
(DSKSETQ $%O82
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratexpand the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
                  "terms")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O82) 
(DSKSETQ $%I83 '((MSETQ) |$amp_4pts_loaded| T)) 
(ADDLABEL '$%I83) 
(DSKSETQ $%O83 'T) 
(ADDLABEL '$%O83) 
(DSKSETQ $%O84
         '"/home/igor/tex/NoChaos/maxima.cov/SSTT/32_compute_4pts_amplitude.v0.3.mat") 
(ADDLABEL '$%O84) 
(DSKSETQ $%I85
         '((MCOND) ((MNOT) |$amp_4pts_loaded|)
           (($ERROR) "Cannot batch 32_compute_4pts_amplitude") T
           $FALSE)) 
(ADDLABEL '$%I85) 
(DSKSETQ $%O85 'NIL) 
(ADDLABEL '$%O85) 
(DSKSETQ $%I86 '(($BATCH) "40_define_test_states.v1.mat")) 
(ADDLABEL '$%I86) 
(DSKSETQ $%I87
         '((MDEFINE) ((|$SetStates|) |$dd0|)
           ((MPROG) ((MSETQ) |$Lev0| 2.)
            ((MSETQ) |$Null2|
             (($EV)
              ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
               ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
               ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
               ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 3.)
            ((MSETQ) |$Null3|
             (($EV)
              ((MPLUS)
               ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.)
                |$dd|)
               ((MMINUS)
                ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.)
                 |$dd|))
               ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
               ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 0.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 3.))
               ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$dd| |$dd0|)))
            ((MSETQ) |$Lev0| 4.)
            ((MSETQ) |$S4z|
             ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
              ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 5742. (($P) 2. 2.))
              ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
            ((MSETQ) |$S4m|
             ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
              ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 2268. (($P) 2. 2.))
              ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
              ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S4r1|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.) |$d|)
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.))
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 4.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r2|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.)
                |$d|)
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 4. 0.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
               ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r3|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 3. 1.))
               ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.))
               ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1|
             (($EV)
              ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
               ((MTIMES) 624. (($P) 3. 1.))
               ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 936. (($P) 2. 2.))
               ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES)
                ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
                 ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
            ((MSETQ) |$Null4r2|
             ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
              ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 4050. (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null4g|
             (($EV)
              ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|)
                2.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                8.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
                6.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|)
                72.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
               ((MTIMES) 6. (($P) 3. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
               ((MTIMES) 3. (($P) 2. 2.))
               ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
               ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
               ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
               ((MQUOTIENT)
                ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
                6.)
               ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.))
                72.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4cr|
             ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
              ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S6m|
             ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
              ((MTIMES) 28320. (($P) 5. 1.))
              ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 82400. (($P) 3. 3.))
              ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S6z|
             ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
              ((MTIMES) 1177320. (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
              ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 929500. (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
            ((MSETQ) |$Null6r16|
             ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
              ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
              ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 3074625000. (($P) 3. 3.))
              ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.))
              ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
              ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
            ((MSETQ) |$Null6g|
             (($EV)
              ((MPLUS)
               ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
               ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
               ((MQUOTIENT)
                ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|))
                4.)
               ((MQUOTIENT)
                ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|) 168.)
               ((MQUOTIENT)
                ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)
                 |$d|)
                280.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
               ((MQUOTIENT)
                ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MMINUS)
                 ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|) 378.)
               ((MQUOTIENT)
                ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
                 |$d|)
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.)
                 |$d|)
                945.)
               ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|) 2520.)
               ((MQUOTIENT)
                ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                140.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)
                 |$d|)
                252.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|) 7560.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.)))
                18.)
               ((MTIMES) 110. (($P) 5. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
               ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
               ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.))
                12.)
               ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
               ((MQUOTIENT)
                ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.))
                70.)
               ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
               ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.))
                7.)
               ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
               ((MQUOTIENT)
                ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.))
                54.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.))
                6.)
               ((MQUOTIENT)
                ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.)
                 (($P) 3. 0.))
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.)
                 (($P) 3. 0.))
                3780.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
                14.)
               ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
               ((MQUOTIENT)
                ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
                28.)
               ((MQUOTIENT)
                ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.))
                45.)
               ((MQUOTIENT)
                ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.))
                280.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
                 (($P) 2. 0.))
                140.)
               ((MQUOTIENT)
                ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.))
                630.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 1. 1.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
                37800.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 8.)
            ((MSETQ) |$S8m1|
             ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.)
               (($P) 7. 0.))
              ((MTIMES) 8289945720. (($P) 6. 2.))
              ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
              ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 0.))
              ((MTIMES) 8399122200. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 1.))
              ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 4515839300.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 300059350. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2066129100.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 47098800. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
            ((MSETQ) |$S8m2|
             ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) 51399096. (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
              ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
              ((MTIMES) 46431000. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
              ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1903750. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
              ((MTIMES) 419373360. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 6188984592. (($P) 5. 3.))
              ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 20048000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 8144150. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 23738400. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
              ((MTIMES) 359941680. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 5264441616. (($P) 5. 3.))
              ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 17416000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6809950. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 20437200. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S10z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
              ((MTIMES) 94471732800. (($P) 9. 1.))
              ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 1017474393600. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1805580000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
              ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.)
               (($P) 6. 1.))
              ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 607282147584. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 20082748000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 36082698000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 23408646912.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 28894320000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 771289485750.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 11311477275. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 612360000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 575909838000.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 816480000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 27552406000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 34574400000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 11854080000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 40166544600. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 2. 2.))))
            ((MSETQ) |$S10z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
              ((MTIMES) 65112321600. (($P) 9. 1.))
              ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 690708211200. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 7. 1.))
              ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
              ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 2261880000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 6. 0.))
              ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 376838832384. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 3.))
              ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 2.))
              ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 11114538000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 24356973312.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.)
               (($P) 4. 4.))
              ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6161648325.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 14804370000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
              ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1210524000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6667920000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 359389840950.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
               (($P) 4. 1.))
              ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1210524000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 338354074800.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 16134720000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 18276010200. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))))
            ((MSETQ) |$S103z|
             ((MPLUS)
              ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
              ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
              ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.)
               (($P) 9. 0.))
              ((MTIMES) 36360611332200. (($P) 8. 2.))
              ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
              ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
              ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1631223468000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.)
               (($P) 7. 0.))
              ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 7. 0.))
              ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) 372093476932800. (($P) 6. 4.))
              ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.)
               (($P) 6. 2.))
              ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
              ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.)
               (($P) 6. 0.))
              ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 540966535200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 6. 0.))
              ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.)
               (($P) 5. 3.))
              ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 1170019452000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.)
               (($P) 5. 2.))
              ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
              ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 4662858416400.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.)
               (($P) 5. 0.))
              ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
              ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 5. 0.))
              ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 805050582525.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 3.))
              ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 9453628800.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
              ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
              ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 4. 2.))
              ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 40416163200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 237200140800.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 112702665600.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
               (($P) 4. 1.))
              ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 161245123200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 4. 1.))
              ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 232452259200. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 324362765475. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.)
               (($P) 4. 0.))
              ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 811066032000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
              ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 7740984220200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
              ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 185345126400.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 430303104000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
              ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 3. 2.))
              ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 437098032000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 296415302400. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 37933056000. (($P) 1. 0.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 270273024000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 552463430400.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
              ((MTIMES) 300421900800. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
               ((MEXPT) (($P) 3. 0.) 3.))
              ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.)
               (($P) 2. 1.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 441839664000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 14224896000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 10668672000.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 8001504000.)
               ((MEXPT) (($P) 1. 0.) 2.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 99574272000.)
               ((MEXPT) (($P) 1. 1.) 3.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 3.))
              ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 16003008000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.)
               (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 4.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 3.))))
            |$states_defined|))) 
(ADDLABEL '$%I87) 
(DSKSETQ $%O87
         '((MDEFINE SIMP) ((|$SetStates|) |$dd0|)
           ((MPROG) ((MSETQ) |$Lev0| 2.)
            ((MSETQ) |$Null2|
             (($EV)
              ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
               ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
               ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
               ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 3.)
            ((MSETQ) |$Null3|
             (($EV)
              ((MPLUS)
               ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.)
                |$dd|)
               ((MMINUS)
                ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.)
                 |$dd|))
               ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
               ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 0.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 3.))
               ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$dd| |$dd0|)))
            ((MSETQ) |$Lev0| 4.)
            ((MSETQ) |$S4z|
             ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
              ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 5742. (($P) 2. 2.))
              ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
            ((MSETQ) |$S4m|
             ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
              ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 2268. (($P) 2. 2.))
              ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
              ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S4r1|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.) |$d|)
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.))
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 4.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r2|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.)
                |$d|)
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 4. 0.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
               ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r3|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 3. 1.))
               ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.))
               ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1|
             (($EV)
              ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
               ((MTIMES) 624. (($P) 3. 1.))
               ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 936. (($P) 2. 2.))
               ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES)
                ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
                 ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
            ((MSETQ) |$Null4r2|
             ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
              ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 4050. (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null4g|
             (($EV)
              ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|)
                2.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                8.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
                6.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|)
                72.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
               ((MTIMES) 6. (($P) 3. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
               ((MTIMES) 3. (($P) 2. 2.))
               ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
               ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
               ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
               ((MQUOTIENT)
                ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
                6.)
               ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.))
                72.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4cr|
             ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
              ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S6m|
             ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
              ((MTIMES) 28320. (($P) 5. 1.))
              ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 82400. (($P) 3. 3.))
              ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S6z|
             ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
              ((MTIMES) 1177320. (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
              ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 929500. (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
            ((MSETQ) |$Null6r16|
             ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
              ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
              ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 3074625000. (($P) 3. 3.))
              ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.))
              ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
              ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
            ((MSETQ) |$Null6g|
             (($EV)
              ((MPLUS)
               ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
               ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
               ((MQUOTIENT)
                ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|))
                4.)
               ((MQUOTIENT)
                ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|) 168.)
               ((MQUOTIENT)
                ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)
                 |$d|)
                280.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
               ((MQUOTIENT)
                ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MMINUS)
                 ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|) 378.)
               ((MQUOTIENT)
                ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
                 |$d|)
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.)
                 |$d|)
                945.)
               ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|) 2520.)
               ((MQUOTIENT)
                ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                140.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)
                 |$d|)
                252.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|) 7560.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.)))
                18.)
               ((MTIMES) 110. (($P) 5. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
               ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
               ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.))
                12.)
               ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
               ((MQUOTIENT)
                ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.))
                70.)
               ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
               ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.))
                7.)
               ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
               ((MQUOTIENT)
                ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.))
                54.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.))
                6.)
               ((MQUOTIENT)
                ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.)
                 (($P) 3. 0.))
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.)
                 (($P) 3. 0.))
                3780.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
                14.)
               ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
               ((MQUOTIENT)
                ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
                28.)
               ((MQUOTIENT)
                ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.))
                45.)
               ((MQUOTIENT)
                ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.))
                280.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
                 (($P) 2. 0.))
                140.)
               ((MQUOTIENT)
                ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.))
                630.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 1. 1.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
                37800.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 8.)
            ((MSETQ) |$S8m1|
             ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.)
               (($P) 7. 0.))
              ((MTIMES) 8289945720. (($P) 6. 2.))
              ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
              ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 0.))
              ((MTIMES) 8399122200. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 1.))
              ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 4515839300.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 300059350. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2066129100.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 47098800. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
            ((MSETQ) |$S8m2|
             ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) 51399096. (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
              ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
              ((MTIMES) 46431000. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
              ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1903750. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
              ((MTIMES) 419373360. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 6188984592. (($P) 5. 3.))
              ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 20048000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 8144150. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 23738400. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
              ((MTIMES) 359941680. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 5264441616. (($P) 5. 3.))
              ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 17416000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6809950. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 20437200. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S10z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
              ((MTIMES) 94471732800. (($P) 9. 1.))
              ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 1017474393600. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1805580000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
              ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.)
               (($P) 6. 1.))
              ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 607282147584. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 20082748000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 36082698000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 23408646912.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 28894320000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 771289485750.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 11311477275. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 612360000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 575909838000.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 816480000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 27552406000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 34574400000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 11854080000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 40166544600. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 2. 2.))))
            ((MSETQ) |$S10z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
              ((MTIMES) 65112321600. (($P) 9. 1.))
              ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 690708211200. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 7. 1.))
              ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
              ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 2261880000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 6. 0.))
              ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 376838832384. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 3.))
              ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 2.))
              ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 11114538000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 24356973312.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.)
               (($P) 4. 4.))
              ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6161648325.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 14804370000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
              ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1210524000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6667920000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 359389840950.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
               (($P) 4. 1.))
              ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1210524000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 338354074800.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 16134720000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 18276010200. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))))
            ((MSETQ) |$S103z|
             ((MPLUS)
              ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
              ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
              ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.)
               (($P) 9. 0.))
              ((MTIMES) 36360611332200. (($P) 8. 2.))
              ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
              ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
              ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1631223468000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.)
               (($P) 7. 0.))
              ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 7. 0.))
              ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) 372093476932800. (($P) 6. 4.))
              ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.)
               (($P) 6. 2.))
              ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
              ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.)
               (($P) 6. 0.))
              ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 540966535200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 6. 0.))
              ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.)
               (($P) 5. 3.))
              ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 1170019452000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.)
               (($P) 5. 2.))
              ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
              ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 4662858416400.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.)
               (($P) 5. 0.))
              ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
              ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 5. 0.))
              ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 805050582525.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 3.))
              ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 9453628800.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
              ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
              ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 4. 2.))
              ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 40416163200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 237200140800.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 112702665600.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
               (($P) 4. 1.))
              ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 161245123200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 4. 1.))
              ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 232452259200. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 324362765475. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.)
               (($P) 4. 0.))
              ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 811066032000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
              ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 7740984220200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
              ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 185345126400.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 430303104000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
              ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 3. 2.))
              ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 437098032000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 296415302400. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 37933056000. (($P) 1. 0.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 270273024000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 552463430400.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
              ((MTIMES) 300421900800. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
               ((MEXPT) (($P) 3. 0.) 3.))
              ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.)
               (($P) 2. 1.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 441839664000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 14224896000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 10668672000.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 8001504000.)
               ((MEXPT) (($P) 1. 0.) 2.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 99574272000.)
               ((MEXPT) (($P) 1. 1.) 3.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 3.))
              ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 16003008000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.)
               (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 4.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 3.))))
            |$states_defined|))) 
(ADDLABEL '$%O87) 
(DSKSETQ $%O88
         '"/home/igor/tex/NoChaos/maxima.cov/SSTT/40_define_test_states.v1.mat") 
(ADDLABEL '$%O88) 
(DSKSETQ $%I89 '(($SET_NUMBER_OF_PARTICLE) 4.)) 
(ADDLABEL '$%I89) 
(DSKSETQ $%O89 '$DONE) 
(ADDLABEL '$%O89) 
(DSKSETQ $%I90 '((|$SetStates|) 26.)) 
(ADDLABEL '$%I90) 
(DSKSETQ $%O90 '|$states_defined|) 
(ADDLABEL '$%O90) 
(DSKSETQ $%I91 '(($BATCH) "SSSS_w_ghTTTT_dx3.mat")) 
(ADDLABEL '$%I91) 
(DSKSETQ $%I92
         '((MDEFINE)
           ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|)
            ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
            ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
            ((MSETQ) |$Asss|
             ((|$gf_amplitudeN4V2|)
              ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
              ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
            ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "Step0: amplitude computation time"
             ((MPLUS) $TI1 ((MMINUS) $TI0)))
            ((MRETURN) |$Asss|)))) 
(ADDLABEL '$%I92) 
(DSKSETQ $%O92
         '((MDEFINE SIMP)
           ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|)
            ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
            ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
            ((MSETQ) |$Asss|
             ((|$gf_amplitudeN4V2|)
              ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
              ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
            ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "Step0: amplitude computation time"
             ((MPLUS) $TI1 ((MMINUS) $TI0)))
            ((MRETURN) |$Asss|)))) 
(ADDLABEL '$%O92) 
(DSKSETQ $%I93 '((MDEFINE) ((|$SSSSstep1|) |$AmpS40|) |$AmpS40|)) 
(ADDLABEL '$%I93) 
(DSKSETQ $%O93 '((MDEFINE SIMP) ((|$SSSSstep1|) |$AmpS40|) |$AmpS40|)) 
(ADDLABEL '$%O93) 
(DSKSETQ $%I94
         '((MDEFINE)
           ((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
            ((MSETQ) |$Assss0|
             ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
              |$Sc4| |$l4| |$dd0|))
            ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
            ((MSETQ) |$f_Assss|
             (($RATSIMP)
              (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "simplification computation time"
             ((MPLUS) $TI2 ((MMINUS) $TI1)))
            ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
            (($PRINT) "computation times" $TI0 $TI1 $TI2)
            ((MSETQ) $GH_0
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt0|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) |$tttt|
             (($FACTOR)
              (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_0 |$tttt0|)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT_dx3|
             (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
            (($PRINT) "factors from ghosts and momenta and measure"
             |$gh_TTTT_dx3|)
            ((MSETQ) $FINAL_AMP_DX
             (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
            ((MRETURN)
             ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
              (($FACTOR) |$dx3_dOM|)))))) 
(ADDLABEL '$%I94) 
(DSKSETQ $%O94
         '((MDEFINE SIMP)
           ((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
            ((MSETQ) |$Assss0|
             ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
              |$Sc4| |$l4| |$dd0|))
            ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
            ((MSETQ) |$f_Assss|
             (($RATSIMP)
              (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "simplification computation time"
             ((MPLUS) $TI2 ((MMINUS) $TI1)))
            ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
            (($PRINT) "computation times" $TI0 $TI1 $TI2)
            ((MSETQ) $GH_0
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt0|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) |$tttt|
             (($FACTOR)
              (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_0 |$tttt0|)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT_dx3|
             (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
            (($PRINT) "factors from ghosts and momenta and measure"
             |$gh_TTTT_dx3|)
            ((MSETQ) $FINAL_AMP_DX
             (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
            ((MRETURN)
             ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
              (($FACTOR) |$dx3_dOM|)))))) 
(ADDLABEL '$%O94) 
(DSKSETQ $%O95
         '"/home/igor/tex/NoChaos/maxima.cov/SSTT/SSSS_w_ghTTTT_dx3.mat") 
(ADDLABEL '$%O95) 
(DSKSETQ $%I96
         '(($EV) (($DECLARE) |$Ms| $INTEGER)
           (($DECLARE) |$Mt| $INTEGER) (($COMPILE) $ALL))) 
(ADDLABEL '$%I96) 
(DSKSETQ $%O96 '$DONE) 
(ADDLABEL '$%O96) 
(DSKSETQ $%I97 '((MSETQ) |$qq1| ((MSETQ) |$qq2| ((MSETQ) |$qq3| 1.)))) 
(ADDLABEL '$%I97) 
(DSKSETQ $%O97 '1.) 
(ADDLABEL '$%O97) 
(DSKSETQ $%I98 '((MSETQ) |$nq1| ((MSETQ) |$nq2| ((MSETQ) |$nq3| 0.)))) 
(ADDLABEL '$%I98) 
(DSKSETQ $%O98 '0.) 
(ADDLABEL '$%O98) 
(DSKSETQ $%I99 '((MSETQ) |$filename| "S4zS4zTT.lisp")) 
(ADDLABEL '$%I99) 
(DSKSETQ $%O99 '"S4zS4zTT.lisp") 
(ADDLABEL '$%O99) 
(DSKSETQ $%I100 '((MSETQ) |$qq| |$S4z|)) 
(ADDLABEL '$%I100) 
(DSKSETQ $%O100
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADDLABEL '$%O100) 
(DSKSETQ $%I101 '((MSETQ) |$nq| 4.)) 
(ADDLABEL '$%I101) 
(DSKSETQ $%O101 '4.) 
(ADDLABEL '$%O101) 
(DSKSETQ $%I102 '((MSETQ) |$qq1| |$S4z|)) 
(ADDLABEL '$%I102) 
(DSKSETQ $%O102
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADDLABEL '$%O102) 
(DSKSETQ $%I103 '((MSETQ) |$nq1| 4.)) 
(ADDLABEL '$%I103) 
(DSKSETQ $%O103 '4.) 
(ADDLABEL '$%O103) 
(DSKSETQ $%I104
         '((MSETQ) |$a1234|
           ((|$gf_SSSSV3|) |$qq| |$nq| |$qq1| |$nq1| |$qq2| |$nq2|
            |$qq3| |$nq3| ""))) 
(ADDLABEL '$%I104) 
(DSKSETQ $%O104
         '((MLIST SIMP)
           ((MTIMES SIMP FACTORED) 128.
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -6. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MPLUS SIMP IRREDUCIBLE) 81745200.
             ((MTIMES SIMP RATSIMP) 15872400. |$Ms|)
             ((MTIMES SIMP) 1118925. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) 151822. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) 7688. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP RATSIMP) -326980800. |$om|)
             ((MTIMES SIMP RATSIMP) -54809820. |$Ms| |$om|)
             ((MTIMES SIMP) -7696806. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP) -1082360. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP) -72912. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$om|)
             ((MTIMES SIMP RATSIMP) -8679780. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -1118784. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -84320. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 525928572. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 83570508. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 17723387. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 2888214. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 245784. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -18477936. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 33871986. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 6180626. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 599232. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 9238968. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 2873106. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 304112. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -431601336.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -77456400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -20672240. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3502900. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -345744. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 51355188. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -52005912. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -11115586. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1429664. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -24226344. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -9165078. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1512096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1163520. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -399840. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 195120828. ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 46703256. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 13416256. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2140320. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 172872. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -52532190. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 40260669. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 8920710. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1345344. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 23329458. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 10160280. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2462096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2217312. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1345344. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 172872. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -53885652. ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -16963882. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -4169436. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -644448. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 23244084. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -15594150. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -3702678. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -399840. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -9686268. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -5127006. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1512096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1360560. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1429664. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -345744. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 9835536. ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 3001114. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 364820. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -3398124. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2267215. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 687656. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1332198. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1222594. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 304112. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 223368. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 599232. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 245784. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -193548. ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 64516. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -234222. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 49784. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 123588. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -111952. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 46200. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -84320. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -72912. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 32258. ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 24892. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -26694. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -12152. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 7688. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))))
           ((MTIMES SIMP FACTORED) 128.
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om|) -4.)
            ((MPLUS SIMP IRREDUCIBLE) 81745200.
             ((MTIMES SIMP RATSIMP) 15872400. |$Ms|)
             ((MTIMES SIMP) 1118925. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) 151822. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) 7688. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP RATSIMP) -326980800. |$om|)
             ((MTIMES SIMP RATSIMP) -54809820. |$Ms| |$om|)
             ((MTIMES SIMP) -7696806. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP) -1082360. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP) -72912. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$om|)
             ((MTIMES SIMP RATSIMP) -8679780. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -1118784. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -84320. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 525928572. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 83570508. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 17723387. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 2888214. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 245784. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -18477936. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 33871986. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 6180626. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 599232. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 9238968. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 2873106. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 304112. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -431601336.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -77456400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -20672240. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3502900. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -345744. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 51355188. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -52005912. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -11115586. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1429664. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -24226344. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -9165078. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1512096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1163520. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -399840. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 195120828. ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 46703256. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 13416256. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2140320. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 172872. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -52532190. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 40260669. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 8920710. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1345344. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 23329458. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 10160280. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2462096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2217312. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1345344. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 172872. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -53885652. ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -16963882. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -4169436. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -644448. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 23244084. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -15594150. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -3702678. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -399840. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -9686268. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -5127006. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1512096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1360560. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1429664. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -345744. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 9835536. ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 3001114. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 364820. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -3398124. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2267215. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 687656. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1332198. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1222594. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 304112. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 223368. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 599232. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 245784. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -193548. ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 64516. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -234222. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 49784. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 123588. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -111952. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 46200. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -84320. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -72912. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 32258. ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 24892. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -26694. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -12152. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 7688. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) -8.))
           ((MTIMES SIMP FACTORED)
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -2. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 8.))
           ((MTIMES SIMP FACTORED) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|)
            |$Xi|
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -2.)))) 
(ADDLABEL '$%O104) 
(DSKSETQ $%I105 '(($SAVE) |$filename| $ALL)) 
(ADDLABEL '$%I105) 
(DSKSETQ |$expand_reggeon_loaded| 'T) 
(ADD2LNC '|$expand_reggeon_loaded| $VALUES) 
(DEFPROP |$expand_reggeon_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$expand_reggeon_loaded| $PROPS) 
(DEFPROP |$expand_reggeon_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$expand_reggeon_loaded| $PROPS) 
(DSKSETQ |$dbg_all_terms| 'NIL) 
(ADD2LNC '|$dbg_all_terms| $VALUES) 
(DEFPROP |$dbg_all_terms| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_all_terms| $PROPS) 
(DEFPROP |$dbg_all_terms| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_all_terms| $PROPS) 
(DSKSETQ |$dbg_compute_levels| 'NIL) 
(ADD2LNC '|$dbg_compute_levels| $VALUES) 
(DEFPROP |$dbg_compute_levels| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_compute_levels| $PROPS) 
(DEFPROP |$dbg_compute_levels| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_compute_levels| $PROPS) 
(DSKSETQ |$derivatives_loaded| 'T) 
(ADD2LNC '|$derivatives_loaded| $VALUES) 
(DEFPROP |$derivatives_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$derivatives_loaded| $PROPS) 
(DEFPROP |$derivatives_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$derivatives_loaded| $PROPS) 
(DSKSETQ |$dbg_wrt_lambda| 'NIL) 
(ADD2LNC '|$dbg_wrt_lambda| $VALUES) 
(DEFPROP |$dbg_wrt_lambda| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_lambda| $PROPS) 
(DEFPROP |$dbg_wrt_lambda| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_lambda| $PROPS) 
(DSKSETQ |$dbg_wrt_pair| 'NIL) 
(ADD2LNC '|$dbg_wrt_pair| $VALUES) 
(DEFPROP |$dbg_wrt_pair| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_pair| $PROPS) 
(DEFPROP |$dbg_wrt_pair| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_pair| $PROPS) 
(DSKSETQ |$dbg_wrt_states| 'NIL) 
(ADD2LNC '|$dbg_wrt_states| $VALUES) 
(DEFPROP |$dbg_wrt_states| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_states| $PROPS) 
(DEFPROP |$dbg_wrt_states| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_states| $PROPS) 
(DSKSETQ |$dbg_wrt_contract| 'NIL) 
(ADD2LNC '|$dbg_wrt_contract| $VALUES) 
(DEFPROP |$dbg_wrt_contract| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_contract| $PROPS) 
(DEFPROP |$dbg_wrt_contract| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_contract| $PROPS) 
(DSKSETQ |$dbg_scalars| 'NIL) 
(ADD2LNC '|$dbg_scalars| $VALUES) 
(DEFPROP |$dbg_scalars| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_scalars| $PROPS) 
(DEFPROP |$dbg_scalars| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_scalars| $PROPS) 
(DSKSETQ |$NIused| '2.) 
(ADD2LNC '|$NIused| $VALUES) 
(DSKSETQ |$objects_with_index| '((MLIST SIMP) $LA |$Sk| $K)) 
(ADD2LNC '|$objects_with_index| $VALUES) 
(DSKSETQ |$compute_pp_loaded| 'T) 
(ADD2LNC '|$compute_pp_loaded| $VALUES) 
(DEFPROP |$compute_pp_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$compute_pp_loaded| $PROPS) 
(DEFPROP |$compute_pp_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$compute_pp_loaded| $PROPS) 
(DSKSETQ $AP '2.) 
(ADD2LNC '$AP $VALUES) 
(DEFPROP $AP ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '$AP $PROPS) 
(DEFPROP $AP $FIXNUM MODE) 
(ADD2LNC '$AP $PROPS) 
(DSKSETQ |$amp_4pts_loaded| 'T) 
(ADD2LNC '|$amp_4pts_loaded| $VALUES) 
(DEFPROP |$amp_4pts_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$amp_4pts_loaded| $PROPS) 
(DEFPROP |$amp_4pts_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$amp_4pts_loaded| $PROPS) 
(DSKSETQ |$nn| '4.) 
(ADD2LNC '|$nn| $VALUES) 
(DSKSETQ |$Lev0| '8.) 
(ADD2LNC '|$Lev0| $VALUES) 
(DSKSETQ |$Null2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -30. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.))
           ((MTIMES SIMP) -10. (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -50. (($P SIMP) 2. 0.)))) 
(ADD2LNC '|$Null2| $VALUES) 
(DSKSETQ |$Null3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 136. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.))
           ((MTIMES SIMP) 144. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.))
           ((MTIMES SIMP) 672. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 288. (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 800. (($P SIMP) 3. 0.)))) 
(ADD2LNC '|$Null3| $VALUES) 
(DSKSETQ |$S4z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4z| $VALUES) 
(DSKSETQ |$S4m|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 25. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 300. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -504. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 153. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 504. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 2268. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 1164. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -2016. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 2250. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4m| $VALUES) 
(DSKSETQ |$S4r1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 1512. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 18144. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) 54432. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 122472. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 734832. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -163296. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -979776. (($P SIMP) 3. 1.)))) 
(ADD2LNC '|$S4r1| $VALUES) 
(DSKSETQ |$S4r2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -1452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -5112. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 1452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -10512. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 1512. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -67122. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19320. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 92520. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 5850. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4r2| $VALUES) 
(DSKSETQ |$S4r3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -552. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -2412. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 552. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 1512. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -4896. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -37476. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 7728. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 49968. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -900. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4r3| $VALUES) 
(DSKSETQ |$Null4r1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 25. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -152. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -312. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1224. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -519. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 936. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 936. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 3004. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 624. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 4350. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4r1| $VALUES) 
(DSKSETQ |$Null4r2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -778. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -3696. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -3393. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -5640. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -15354. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -13050. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -36. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 4050. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 5088. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -5472. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 9000. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4r2| $VALUES) 
(DSKSETQ |$Null4g|
         '((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 37. 72.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 31. 6.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 29. 8.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 5. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 3. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 27. 2.) (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 75. 4.) (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4g| $VALUES) 
(DSKSETQ |$Null4cr|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -82. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -288. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -351. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -696. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1494. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1458. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 468. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 702. (($P SIMP) 2. 2.)))) 
(ADD2LNC '|$Null4cr| $VALUES) 
(DSKSETQ |$S6m|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 925. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -2700. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 1390. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5150. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -2315. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -5150. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -27000. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -2160. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 4320. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6480. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 14240. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 2160. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 30720. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 82400. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -1620. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -8640. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19860. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -7560. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -108600. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 6432. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 28320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$S6m| $VALUES) 
(DSKSETQ |$S6z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 6750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -20250. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 12275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -6750. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 15950. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 1900. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -7975. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 251225. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -43875. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9720. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 75700. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -337500. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 100680. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -191400. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 929500. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 79515. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -141150. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 214110. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1872750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18168. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1177320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -226500. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$S6z| $VALUES) 
(DSKSETQ |$Null6r16|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -251797. ((MEXPT SIMP) (($P SIMP) 1. 0.) 6.))
           ((MTIMES SIMP) -2092175. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -7110175. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -29761875.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -5461735. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -24201350.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -50991925.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -24404550.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -12108575. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -62731800.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -3421800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 69175800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -121746050. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 70097000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 59508925. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -294064625. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -775902375. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -23008900.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -19102900. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 11421000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -442111500. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -78516400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 529209500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1024096500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1110037500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 3074625000. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -149096700.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 40996125. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -116943750. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -1724253750. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1836843750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -221157000. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2713770000. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 83700000. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$Null6r16| $VALUES) 
(DSKSETQ |$Null6g|
         '((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 709. 5400.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 6.))
           ((MTIMES SIMP) ((RAT SIMP) 253. 420.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.) (($P SIMP) 1. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 1051. 315.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 603. 140.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 919. 56.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 5. 2.) (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 10547. 1260.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) ((RAT SIMP) 2831. 420.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 9. 2.) (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 667. 28.) (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 151. 7.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 5. 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 333. 14.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 66103. 3780.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 22. 3.) (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 104651. 1260.) (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 121. 6.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 19141. 378.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 415. 21.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 5. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 508. 21.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 884. 7.) (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 2245. 21.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) ((RAT SIMP) 11343. 140.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 5065. 42.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 295. 14.) (($P SIMP) 1. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 2175. 14.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 1613. 6.) (($P SIMP) 1. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -20. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 8125. 18.) (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$Null6g| $VALUES) 
(DSKSETQ |$S8m1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 3704400. ((MEXPT SIMP) (($P SIMP) 2. 0.) 4.))
           ((MTIMES SIMP) -4233600. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 47098800. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 4233600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 121564800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -95719050.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -168663600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -2066129100.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 2822400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -8467200. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 564480. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -134930880. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -164058060. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 446029860. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 1881600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 300059350. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -166168800. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -564480. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -89953920. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 240527460.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 193485600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6641529720. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -566729900. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -4515839300.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -2822400. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 31399200. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -303712860. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -1918948920. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -2176090560. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 218051350.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 3466376900. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 356247360. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -1693440. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 67465440. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4233600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -301960395. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 200500650.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 84091995. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 1532790000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 87908400. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -1519737120. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 922165425.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 1693440. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -67465440. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 329030595. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1768903290. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 2882147400. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -220555395.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -4130193690. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 514439100. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -384952680. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 8399122200. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -1354752. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 37184832. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -151277760. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -432712800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1501803216. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2179008. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 755612928. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -1367559072. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 442163232. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -14516463024. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 28910880. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 105066720. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 697965480. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 46425600. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 8289945720. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -120426480. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -2275704720. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 73716750. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8m1| $VALUES) 
(DSKSETQ |$S8m2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 11760. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -23520. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 364560. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 11760. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 769440. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -992250. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -1134000. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -13891500.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -7840. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -907200. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -1003948. (($P SIMP) 2. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 2996548. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 1903750. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -776160. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -604800. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1974148. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1268960. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 43927352. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -3903500. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -30054500.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 243040. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -1698748. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -12175352. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -12949440. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 1495750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 22998500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 4603200. (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 453600. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2003091. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 921690. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 624291. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 9218160. (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 412080. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -9684000. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4919625. ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -453600. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1842891. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 11683434. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 17523720. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1598091. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -27559434. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -94500. (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -3330600. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 46431000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 279360. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -676800. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2152800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -8285520. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 83520. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 5080320. (($P SIMP) 1. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -7653024. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 4110624. (($P SIMP) 1. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -83615280. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 118560. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 522720. (($P SIMP) 1. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 4197864. (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -122880. (($P SIMP) 1. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 51399096. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -856944. (($P SIMP) 1. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -14931216. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 366750. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8m2| $VALUES) 
(DSKSETQ |$S8z1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 63000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -126000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -12448800. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 23738400. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 12448800. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 63000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -35002800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19192950. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 11264400. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 618823800.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -42000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 23950080. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -68817420. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 10255140. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 8144150. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 20048000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -631680. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 26813220. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -22545600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1237619880. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -14149100. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 539448700.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -772800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -15677340. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -360009720. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -156750720. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 13777750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -223149500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 910342720. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -11975040.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 16215885. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19570950.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 28720755. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 462861000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10558800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222613440. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -73024875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 11975040. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2116485. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 529542090. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -18257400. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -12882555.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 512024310. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1212819300. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -247152360. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -4300632000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -10789632. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 10184832. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -262211040. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 135449328. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1209600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -383096448. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 384247584. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 356467104. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 6188984592. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 126077280. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -64299480. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -113561280. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2262735720. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -1427760. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 419373360. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -54920250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8z1| $VALUES) 
(DSKSETQ |$S8z2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -63000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -10823400. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 20437200. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 10823400. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -30038400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 17038350. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9601200. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 530541900.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -21000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 20139840. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -57671460. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7657020. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6809950. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 17416000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -416640. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 21328860. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -19210800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1064138040. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11458300. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 464137100.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -512400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -13549620. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -305834760. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -134722560. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 11726750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -191999500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 772506560. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -10069920.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 13616505. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -17038350.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 24652215. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 393876000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -9248400. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -194265120. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -64519875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 10069920. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -802305. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 453611970. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10546200. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10779615.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 439123230. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1028682900. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -208166280. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -3654567000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -9265536. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 8963136. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -220237920. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 118298544. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 604800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -328898304. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 324832032. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 300357792. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 5264441616. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 106609440. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -55667640. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -95941440. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -1931385960. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -848880. (($P SIMP) 1. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 359941680. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -46478250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8z2| $VALUES) 
(DSKSETQ |$S10z1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 8890560000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -493920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -47040000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -816480000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -680400000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21840000. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 40166544600. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 47040000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11854080000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -47040000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 38525760000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -17406144000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -823200000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1338960000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 22514954000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -34574400000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -28153440000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 27552406000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 816480000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 47040000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -26671680000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41114304000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -21840000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41941606000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -65582521200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -30367750000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -575909838000.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 28153440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -658560000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -68300806000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 26403816600.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 6659590000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 556646958000. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 17012800000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -414892800000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 612360000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -778260000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 15500824500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 165900000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -23835724500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2976750000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 123480000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19766203100. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 8643600000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2610368400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 37648107500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 347766720000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11311477275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -6952837500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -446460000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 28894320000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -55227112500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 8829124500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 73883607500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 15484392000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1332626535000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -40007615550. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -771289485750.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -28894320000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 446460000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 54671452500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2976750000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 61435500. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 55566000000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -43951472400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -271032372000. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -286098435000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 6371568000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -12604951100. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -215509203000. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -167485920000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 14943553275.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 412610955750. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 59737860000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -104496000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 17850699600. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -12435219600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5376162400. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -9549187200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 9348102400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -319433436000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 6258067200. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 368756136000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -23408646912.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -36082698000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -5845392000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -790017472800. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 29446648000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 865169323200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -89828383680. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -5267808000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 12886098000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 247693312800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 225351473760. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -20082748000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -551036203200. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 2634992640. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -81345942720. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 607282147584. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 1587600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5427840000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 7813260000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 854670000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 254080638000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5662720000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -255510192000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 11300654400. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 1345650000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -6006960000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -71086512000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 6561480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 177150240000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -116617158000. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 116534544000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -1256174740800. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -801360000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -32628708000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 25637875200. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -1805580000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -52980480000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 68103216000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -33493788000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 1017474393600. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) 269482500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 16188732000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -15851576700. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -3532347000. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) -456913920600. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 1395489600. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 94471732800. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -6935292000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S10z1| $VALUES) 
(DSKSETQ |$S10z2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -987840000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 493920000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -538272000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -211680000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -282240000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 538272000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -740880000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 887600000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 297808000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 18276010200. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -1152480000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 538272000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1528800000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -870240000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 8890560000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6979392000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1481760000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -2073008000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 28865354000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -16134720000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -7408800000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -7021994000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 282240000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -538272000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 211680000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 16728768000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -297808000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 35591206000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -41558252400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -28984774000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -338354074800.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) -740880000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 7408800000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 1185408000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -33726406000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 26245762200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 5276614000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 354653434800. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 3841600000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -320060160000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 864360000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -897624000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -864360000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 584724000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7033624500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 312900000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15368524500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11840850000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222264000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -12051172700. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4033680000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10236358800. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7923867500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 158101440000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -903164325. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -2084197500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -864360000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1210524000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 6667920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -19580200500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 3007924500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 42183687500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 21707784000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 706144455000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -760732350. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -359389840950.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) 864360000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -6667920000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1210524000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 19024540500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -14804370000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 5882635500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2222640000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -6136822800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18131623200. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -73995075000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 148176000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -2914240700. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -90863551800. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -60799200000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -6161648325.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 107398030950. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -64729980000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 271824000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 7107435600. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1691955600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 9836573600. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5484931200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5864633600. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -243228636000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1347091200. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 275616936000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -24356973312.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) -271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -11114538000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -12619152000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -413747200800. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -3152072000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 377966635200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -105001606080. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 1505952000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -227982000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 84796480800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 77209342560. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 8564612000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -134957995200. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 147728931840. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -61431088320. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 376838832384. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 1587600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -8324160000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 3410316000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 3750990000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 185496318000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -845824000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -183256752000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 16200340800. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 4241970000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 20725200000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -28186032000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2261880000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 43731360000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -127285830000. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 88084752000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -812357985600. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -349776000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -20774628000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 18773798400. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -112140000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -22498560000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 56394288000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -25510428000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 690708211200. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) -55093500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 9414972000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -12279627900. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -2600955000. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) -316414042200. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 705211200. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 65112321600. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -5241852000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S10z2| $VALUES) 
(DSKSETQ |$S103z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -8001504000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 4.))
           ((MTIMES SIMP) -32006016000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 16003008000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 99574272000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 21337344000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -196777728000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 104908608000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -45045504000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 3.))
           ((MTIMES SIMP) -99574272000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 47416320000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -8001504000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 48009024000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 194406912000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -92461824000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 43563744000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -1792336896000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -2576484288000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 7112448000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -14224896000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -501150988800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 514530374400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 441839664000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7112448000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 87761116800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -457630790400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 4061207808000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 134708448000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -106673616000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 6322176000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -167181974400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -3589526644200. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -5619712000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 3.))
           ((MTIMES SIMP) 132765696000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 300421900800. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -552463430400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -170698752000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -26156592000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -270273024000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 60928560000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 3839299430400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 4795698700800. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -294705600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 405817910400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -3905736870000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 3143109312000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -432673920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -3369517242000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 37933056000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -26119900800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 296415302400. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -437098032000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 2106707097600. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -2541052684800. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 3435312384000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 192470678400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -6213646698000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5520826256400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 1443258877200. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 62480247253200.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) 204252384000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -430303104000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -185345126400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 5319068874000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -7740984220200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -4520578045200. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -44612888821200. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 697085760000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 40182960384000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 15321398400.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15066475200. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15321398400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -202319308800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 923941588500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 121367736000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 2064731287500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -3029894910000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 75895747200. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 1456309992900. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -811066032000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 9453628800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 5207328000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -4368576128400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4017877831500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19190767680000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 324362765475. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -394125385500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -143345462400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 232452259200. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 256048128000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -4741513459200. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 4475838005100. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -6569242375500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -161245123200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 3944646216000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1380872467500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1179466142400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -127827325665000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2053316263950. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 75396325217850.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) -112702665600.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -237200140800.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -40416163200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -2692058273100. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 9439988670000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1453598968500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -11342131920000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -3345674864400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 11567302783200. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 17434459413000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -9453628800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 1869329145600. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 4020673836900. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -5866932670200. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 12281913504000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -805050582525.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -6720249875850. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 59658933348000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 66919708800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1500917040000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 2178181861200. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 163034924400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1618250440800. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1910158588800. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1613022297600. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 49111179012000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 438568300800. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -17279037720000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 10785603015936.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) 1991485440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -2648040595200. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -4662858416400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 7078970505600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 57583975615200. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -546142632000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -69884033083200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -27245214682560. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -85033670400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -6880443591600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 420527181600. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -35674605701280. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -1170019452000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 19828757793600. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -87175629112320. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -26971837583040. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) -271805393809152. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 168391440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 975316665600. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -540966535200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -2722302709200. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -33663814002000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -567494860800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 11635371216000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -9239591390400. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -2776289040000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 4976458318800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 17649435254400. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 40063922640000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 3509112859200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -10309655635200. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 40713698768400. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 33410065449600. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) 372093476932800. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 799527909600. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -48348316800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 4728322620000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -3565119398400. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -1631223468000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -9236108851200. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -18527478710400. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -4958602812000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) -126713247091200. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) 16108035300.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 1771370748000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 2953030572900. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 840041987400. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) 36360611332200. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) -1078772817600. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) -6400051876800. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -1301785884000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S103z| $VALUES) 
(DSKSETQ |$qq3| '1.) 
(ADD2LNC '|$qq3| $VALUES) 
(DSKSETQ |$qq2| '1.) 
(ADD2LNC '|$qq2| $VALUES) 
(DSKSETQ |$qq1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$qq1| $VALUES) 
(DSKSETQ |$nq3| '0.) 
(ADD2LNC '|$nq3| $VALUES) 
(DSKSETQ |$nq2| '0.) 
(ADD2LNC '|$nq2| $VALUES) 
(DSKSETQ |$nq1| '4.) 
(ADD2LNC '|$nq1| $VALUES) 
(DSKSETQ |$filename| '"S4zS4zTT.lisp") 
(ADD2LNC '|$filename| $VALUES) 
(DSKSETQ |$qq|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$qq| $VALUES) 
(DSKSETQ |$nq| '4.) 
(ADD2LNC '|$nq| $VALUES) 
(DSKSETQ |$Assss|
         '((MTIMES SIMP)
           ((MPLUS SIMP) 10463385600.
            ((MTIMES SIMP RATSIMP) 2031667200. |$Ms|)
            ((MTIMES SIMP) 143222400. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
            ((MTIMES SIMP) 19433216. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
            ((MTIMES SIMP) 984064. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -41853542400.
              ((MTIMES SIMP RATSIMP) -7015656960. |$Ms|)
              ((MTIMES SIMP) -985191168.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -138542080.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -9332736. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1111011840. |$Ms|)
                ((MTIMES SIMP) -143204352.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -10792960.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|))
             |$om|)
            ((MTIMES SIMP)
             ((MPLUS SIMP) 67318857216.
              ((MTIMES SIMP RATSIMP) 10697025024. |$Ms|)
              ((MTIMES SIMP) 2268593536.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 369691392.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 31460352. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -2365175808.
                ((MTIMES SIMP RATSIMP) 4335614208. |$Ms|)
                ((MTIMES SIMP) 791120128.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 76701696.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1182587904.
                ((MTIMES SIMP RATSIMP) 367757568. |$Ms|)
                ((MTIMES SIMP) 38926336.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -55244971008.
              ((MTIMES SIMP RATSIMP) -9914419200. |$Ms|)
              ((MTIMES SIMP) -2646046720.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -448371200.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -44255232.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 6573464064.
                ((MTIMES SIMP RATSIMP) -6656756736. |$Ms|)
                ((MTIMES SIMP) -1422795008.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -182996992.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -3100972032.
                ((MTIMES SIMP RATSIMP) -1173129984. |$Ms|)
                ((MTIMES SIMP) -193548288.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -148930560.
                ((MTIMES SIMP RATSIMP) -51179520. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 24975465984.
              ((MTIMES SIMP RATSIMP) 5978016768. |$Ms|)
              ((MTIMES SIMP) 1717280768.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 273960960.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 22127616. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -6724120320.
                ((MTIMES SIMP RATSIMP) 5153365632. |$Ms|)
                ((MTIMES SIMP) 1141850880.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 172204032.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 2986170624.
                ((MTIMES SIMP RATSIMP) 1300515840. |$Ms|)
                ((MTIMES SIMP) 315148288.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 283815936.
                ((MTIMES SIMP RATSIMP) 172204032. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP) 22127616. ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -6897363456.
              ((MTIMES SIMP RATSIMP) -2171376896. |$Ms|)
              ((MTIMES SIMP) -533687808.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -82489344.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 2975242752.
                ((MTIMES SIMP RATSIMP) -1996051200. |$Ms|)
                ((MTIMES SIMP) -473942784.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -51179520.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1239842304.
                ((MTIMES SIMP RATSIMP) -656256768. |$Ms|)
                ((MTIMES SIMP) -193548288.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -174151680.
                ((MTIMES SIMP RATSIMP) -182996992. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP) -44255232.
               ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 1258948608.
              ((MTIMES SIMP RATSIMP) 384142592. |$Ms|)
              ((MTIMES SIMP) 46696960. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -434959872.
                ((MTIMES SIMP RATSIMP) 290203520. |$Ms|)
                ((MTIMES SIMP) 88019968.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 170521344.
                ((MTIMES SIMP RATSIMP) 156492032. |$Ms|)
                ((MTIMES SIMP) 38926336.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 28591104.
                ((MTIMES SIMP RATSIMP) 76701696. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP) 31460352. ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -24774144.
              ((MTIMES SIMP RATSIMP) 8258048. |$Ms|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -29980416.
                ((MTIMES SIMP RATSIMP) 6372352. |$Ms|))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 15819264.
                ((MTIMES SIMP RATSIMP) -14329856. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 5913600.
                ((MTIMES SIMP RATSIMP) -10792960. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP) -9332736. ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 4129024.
              ((MTIMES SIMP RATSIMP) 3186176. |$Mt|)
              ((MTIMES SIMP) -3416832. ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) -1555456. ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP) 984064. ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
             ((MEXPT SIMP RATSIMP) |$om| 8.)))
           ((MEXPT SIMP)
            ((MPLUS SIMP) 1. ((MTIMES SIMP RATSIMP) -4. |$om|)
             ((MTIMES SIMP) 6. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -4. ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MEXPT SIMP RATSIMP) |$om| 4.)
             ((MTIMES SIMP)
              ((MPLUS SIMP) -8. ((MTIMES SIMP RATSIMP) 32. |$om|)
               ((MTIMES SIMP) -48. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 32. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -8. ((MEXPT SIMP RATSIMP) |$om| 4.)))
              |$Xi|)
             ((MTIMES SIMP)
              ((MPLUS SIMP) 28. ((MTIMES SIMP RATSIMP) -112. |$om|)
               ((MTIMES SIMP) 168. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -112. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 28. ((MEXPT SIMP RATSIMP) |$om| 4.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 2.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -56. ((MTIMES SIMP RATSIMP) 224. |$om|)
               ((MTIMES SIMP) -336. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 224. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -56. ((MEXPT SIMP RATSIMP) |$om| 4.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 3.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 70. ((MTIMES SIMP RATSIMP) -280. |$om|)
               ((MTIMES SIMP) 420. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -280. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 70. ((MEXPT SIMP RATSIMP) |$om| 4.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 4.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -56. ((MTIMES SIMP RATSIMP) 224. |$om|)
               ((MTIMES SIMP) -336. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 224. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -56. ((MEXPT SIMP RATSIMP) |$om| 4.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 5.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 28. ((MTIMES SIMP RATSIMP) -112. |$om|)
               ((MTIMES SIMP) 168. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -112. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 28. ((MEXPT SIMP RATSIMP) |$om| 4.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 6.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -8. ((MTIMES SIMP RATSIMP) 32. |$om|)
               ((MTIMES SIMP) -48. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 32. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -8. ((MEXPT SIMP RATSIMP) |$om| 4.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 7.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 1. ((MTIMES SIMP RATSIMP) -4. |$om|)
               ((MTIMES SIMP) 6. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -4. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MEXPT SIMP RATSIMP) |$om| 4.))
              ((MEXPT SIMP RATSIMP) |$Xi| 8.)))
            -1.))) 
(ADD2LNC '|$Assss| $VALUES) 
(DSKSETQ $GH_0
         '((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 2.) -1.)
           ((MEXPT SIMP) (($XX SIMP) 1. 4.) -1.)
           ((MEXPT SIMP) (($XX SIMP) 2. 4.) -1.))) 
(ADD2LNC '$GH_0 $VALUES) 
(DSKSETQ |$tttt0|
         '((MTIMES SIMP)
           ((MEXPT SIMP) (($XX SIMP) 1. 2.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 2.)))
           ((MEXPT SIMP) (($XX SIMP) 1. 3.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 3.)))
           ((MEXPT SIMP) (($XX SIMP) 1. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 4.)))
           ((MEXPT SIMP) (($XX SIMP) 2. 3.)
            ((MTIMES SIMP) -4. (($PP SIMP) 2. 3.)))
           ((MEXPT SIMP) (($XX SIMP) 2. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 2. 4.)))
           ((MEXPT SIMP) (($XX SIMP) 3. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 3. 4.))))) 
(ADD2LNC '|$tttt0| $VALUES) 
(DSKSETQ |$tttt|
         '((MTIMES SIMP FACTORED)
           ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
            ((MPLUS SIMP) -2. ((MTIMES SIMP) 2. |$Ms|)
             ((MTIMES SIMP) 2. |$Mt|)))
           ((MEXPT SIMP) |$om|
            ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 6.)
           ((MEXPT SIMP) |$Xi| -2.)
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|) 2.))) 
(ADD2LNC '|$tttt| $VALUES) 
(DSKSETQ |$a1234|
         '((MLIST SIMP)
           ((MTIMES SIMP FACTORED) 128.
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -6. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MPLUS SIMP IRREDUCIBLE) 81745200.
             ((MTIMES SIMP RATSIMP) 15872400. |$Ms|)
             ((MTIMES SIMP) 1118925. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) 151822. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) 7688. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP RATSIMP) -326980800. |$om|)
             ((MTIMES SIMP RATSIMP) -54809820. |$Ms| |$om|)
             ((MTIMES SIMP) -7696806. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP) -1082360. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP) -72912. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$om|)
             ((MTIMES SIMP RATSIMP) -8679780. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -1118784. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -84320. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 525928572. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 83570508. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 17723387. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 2888214. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 245784. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -18477936. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 33871986. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 6180626. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 599232. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 9238968. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 2873106. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 304112. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -431601336.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -77456400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -20672240. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3502900. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -345744. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 51355188. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -52005912. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -11115586. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1429664. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -24226344. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -9165078. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1512096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1163520. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -399840. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 195120828. ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 46703256. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 13416256. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2140320. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 172872. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -52532190. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 40260669. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 8920710. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1345344. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 23329458. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 10160280. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2462096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2217312. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1345344. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 172872. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -53885652. ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -16963882. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -4169436. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -644448. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 23244084. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -15594150. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -3702678. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -399840. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -9686268. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -5127006. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1512096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1360560. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1429664. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -345744. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 9835536. ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 3001114. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 364820. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -3398124. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2267215. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 687656. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1332198. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1222594. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 304112. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 223368. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 599232. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 245784. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -193548. ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 64516. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -234222. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 49784. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 123588. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -111952. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 46200. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -84320. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -72912. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 32258. ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 24892. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -26694. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -12152. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 7688. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))))
           ((MTIMES SIMP FACTORED) 128.
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om|) -4.)
            ((MPLUS SIMP IRREDUCIBLE) 81745200.
             ((MTIMES SIMP RATSIMP) 15872400. |$Ms|)
             ((MTIMES SIMP) 1118925. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) 151822. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) 7688. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP RATSIMP) -326980800. |$om|)
             ((MTIMES SIMP RATSIMP) -54809820. |$Ms| |$om|)
             ((MTIMES SIMP) -7696806. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP) -1082360. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP) -72912. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$om|)
             ((MTIMES SIMP RATSIMP) -8679780. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -1118784. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -84320. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 525928572. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 83570508. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 17723387. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 2888214. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 245784. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -18477936. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 33871986. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 6180626. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 599232. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 9238968. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 2873106. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 304112. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -431601336.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -77456400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -20672240. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3502900. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -345744. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 51355188. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -52005912. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -11115586. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1429664. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -24226344. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -9165078. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1512096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1163520. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -399840. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 195120828. ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 46703256. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 13416256. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2140320. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 172872. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -52532190. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 40260669. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 8920710. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1345344. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 23329458. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 10160280. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2462096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2217312. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1345344. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 172872. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -53885652. ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -16963882. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -4169436. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -644448. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 23244084. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -15594150. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -3702678. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -399840. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -9686268. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -5127006. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1512096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1360560. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1429664. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -345744. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 9835536. ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 3001114. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 364820. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -3398124. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2267215. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 687656. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1332198. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1222594. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 304112. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 223368. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 599232. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 245784. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -193548. ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 64516. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -234222. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 49784. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 123588. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -111952. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 46200. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -84320. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -72912. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 32258. ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 24892. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -26694. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -12152. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 7688. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) -8.))
           ((MTIMES SIMP FACTORED)
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -2. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 8.))
           ((MTIMES SIMP FACTORED) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|)
            |$Xi|
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -2.)))) 
(ADD2LNC '|$a1234| $VALUES) 
(DEFPROP $SET_NUMBER_OF_PARTICLE %SET_NUMBER_OF_PARTICLE VERB) 
(MDEFPROP $SET_NUMBER_OF_PARTICLE
    ((LAMBDA) ((MLIST) |$nn0|)
     ((MPROG) ((MSETQ) |$nn| |$nn0|)
      (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.) ((MPLUS) |$nn0| 1.))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MSETQ) ((|$s| ARRAY) $R)
        ((MPLUS) ((|$k|) $R)
         (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S ((MPLUS) $R 1.)
          |$nn0|))))))
    MEXPR) 
(DEFPROP $SET_NUMBER_OF_PARTICLE $ANY FUNCTION-MODE) 
(ADD2LNC '(($SET_NUMBER_OF_PARTICLE) |$nn0|) $FUNCTIONS) 
(DEFPROP %SET_NUMBER_OF_PARTICLE $SET_NUMBER_OF_PARTICLE NOUN) 
(DEFPROP $NOTZERO %NOTZERO VERB) 
(MDEFPROP $NOTZERO
    ((LAMBDA) ((MLIST) $X) ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))
    MEXPR) 
(DEFPROP $NOTZERO $FIXNUM FUNCTION-MODE) 
(ADD2LNC '(($NOTZERO) $X) $FUNCTIONS) 
(DEFPROP %NOTZERO $NOTZERO NOUN) 
(DEFPROP |$compute_alphas_no_zmV1| |%compute_alphas_no_zmV1| VERB) 
(MDEFPROP |$compute_alphas_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
        ((MSETQ) $POW0
         ((MTIMES) 2.
          (($SUM)
           (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0 $MAX_USED_LEVEL0)
           $L0 2. $MAX_USED_LEVEL0)))
        ((MSETQ) $POW0
         ((MPLUS) $POW0
          (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2. $MAX_USED_LEVEL0)))
        ((MCOND) |$dbg_compute_levels|
         (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T $FALSE)
        ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
      ((MRETURN) |$noAlphas0|)))
    MEXPR) 
(DEFPROP |$compute_alphas_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_alphas_no_zmV1| |$compute_alphas_no_zmV1| NOUN) 
(DEFPROP |$compute_levels_used_no_zmV1| |%compute_levels_used_no_zmV1|
         VERB) 
(MDEFPROP |$compute_levels_used_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
        ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
         ((MPROGN)
          ((MSETQ) $POW0
           ((MPLUS)
            (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
             ((MPLUS) $L0 ((MMINUS) 1.)))
            (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0 $MAX_USED_LEVEL0)))
          ((MCOND) ((MGREATERP) $POW0 0.)
           ((MSETQ) ((|$usedLevels0| ARRAY) $R)
            (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
             ((|$usedLevels0| ARRAY) $R)))
           T $FALSE)))))
      ((MRETURN) |$usedLevels0|)))
    MEXPR) 
(DEFPROP |$compute_levels_used_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_levels_used_no_zmV1| |$compute_levels_used_no_zmV1|
         NOUN) 
(DEFPROP |$compute_levels_and_powers_used_no_zmV1|
         |%compute_levels_and_powers_used_no_zmV1| VERB) 
(MDEFPROP |$compute_levels_and_powers_used_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
        ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
         ((MPROGN)
          ((MSETQ) $POW0
           ((MPLUS)
            (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
             ((MPLUS) $L0 ((MMINUS) 1.)))
            ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
            (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
             $MAX_USED_LEVEL0)))
          ((MCOND) ((MGREATERP) $POW0 0.)
           ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
            (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
             ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
           T $FALSE)))))
      ((MRETURN) |$usedLevelsPowers0|)))
    MEXPR) 
(DEFPROP |$compute_levels_and_powers_used_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_levels_and_powers_used_no_zmV1|)
           $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_levels_and_powers_used_no_zmV1|
         |$compute_levels_and_powers_used_no_zmV1| NOUN) 
(DEFPROP |$compute_Ks_no_zmV1| |%compute_Ks_no_zmV1| VERB) 
(MDEFPROP |$compute_Ks_no_zmV1|
    ((LAMBDA) ((MLIST) $LEVEL_USED_ARRAY0)
     ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
      ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
      ((MDO) $R 1. NIL NIL |$nn| NIL
       ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
        ((MSETQ) |$Nlus0| (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
        ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
         ((MPROGN)
          ((MSETQ) $NR_PQ
           ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R) $INR_PQ))
          ((MSETQ) ((|$explK0| ARRAY) $R)
           ((MPLUS) ((|$explK0| ARRAY) $R)
            ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
        ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
         ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
        |$end_r_loop|))
      ((MRETURN) |$Ks_rules0|)))
    MEXPR) 
(DEFPROP |$compute_Ks_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0) $FUNCTIONS) 
(DEFPROP |%compute_Ks_no_zmV1| |$compute_Ks_no_zmV1| NOUN) 
(DEFPROP |$compute_Ds| |%compute_Ds| VERB) 
(MDEFPROP |$compute_Ds|
    ((LAMBDA) ((MLIST) $LEVEL_USED_ARRAY0)
     ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
      ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
      ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
       ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
        ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
         ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
          ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL NIL
           NIL
           ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL NIL NIL
            NIL
            ((MSETQ) ((|$explD0| ARRAY) $R $S)
             ((MPLUS) ((|$explD0| ARRAY) $R $S)
              ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
               ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
          ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
           (($ENDCONS)
            ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
            ((|$Ds_rules0| ARRAY) $R)))
          |$end_s_loop|))
        |$end_r_loop|))
      ((MRETURN) |$Ds_rules0|)))
    MEXPR) 
(DEFPROP |$compute_Ds| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_Ds|) $LEVEL_USED_ARRAY0) $FUNCTIONS) 
(DEFPROP |%compute_Ds| |$compute_Ds| NOUN) 
(DSKSETQ $WICK '$WICK) 
(DEFPROP $WICK %WICK VERB) 
(MDEFPROP $WICK
    ((LAMBDA) ((MLIST) |$list_Nr0|)
     ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
      ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
      ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
      ((MSETQ) $WICK00
       ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
        ((MFACTORIAL) |$Nr0|)))
      ((MDO) $R 2. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $WICK0 0.)
        ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
        ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
         ((MPROGN) ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
          ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
           ((MSETQ) $WICK0
            ((MPLUS) $WICK0
             ((MTIMES)
              ((MQUOTIENT) 1.
               ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
              $CO0
              ((MEXPT) ((|$s| ARRAY) $R)
               ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
           T $FALSE)))
        ((MSETQ) $WICK00 $WICK0)))
      ((MRETURN) $WICK00)))
    MEXPR) 
(DEFPROP $WICK $ANY FUNCTION-MODE) 
(ADD2LNC '(($WICK) |$list_Nr0|) $FUNCTIONS) 
(DEFPROP %WICK $WICK NOUN) 
(DEFPROP $DO_ALL_TERM %DO_ALL_TERM VERB) 
(MDEFPROP $DO_ALL_TERM
    ((LAMBDA) ((MLIST) $INT0 $LEVELS_POWERS0 |$Ks_rules0| |$Ds_rules0|)
     ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
      (($PRINT) "in computing 'Z' (do_all_term)")
      ((MSETQ) $EXPL_INT0 $INT0)
      ((MDO) $R 1. NIL NIL |$nn| NIL
       ((MPROGN)
        ((MCOND) |$dbg_all_terms|
         (($PRINT)
          "in computing 'Z' (do_all_term) doing all terms for particle"
          $R)
         T $FALSE)
        ((MSETQ) $EXPL_INT0
         (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
          ((|$Ds_rules0| ARRAY) $R)))
        ((MSETQ) $NLEVELS0 (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
        ((MCOND) |$dbg_all_terms|
         (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
        ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
         ((MPROGN)
          ((MCOND) |$dbg_all_terms|
           (($PRINT) " project to"
            (($L) $R
             ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
            "^"
            ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
             ((MPLUS) $L0 1.)))
           T $FALSE)
          ((MSETQ) $EXPL_INT0
           (($RATCOEF) $EXPL_INT0
            (($L) $R
             ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
            ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
             ((MPLUS) $L0 1.))))
          ((MCOND) |$dbg_all_terms|
           (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
      ((MRETURN) $EXPL_INT0)))
    MEXPR) 
(DEFPROP $DO_ALL_TERM $ANY FUNCTION-MODE) 
(ADD2LNC '(($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
           |$Ds_rules0|)
         $FUNCTIONS) 
(DEFPROP %DO_ALL_TERM $DO_ALL_TERM NOUN) 
(DEFPROP $STATE2MATRIX %STATE2MATRIX VERB) 
(MDEFPROP $STATE2MATRIX
    ((LAMBDA) ((MLIST) $STATE0 |$MaxLevel0|)
     ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
      ((MSETQ) $MAT0
       (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
        ((MPLUS) |$MaxLevel0| 1.)))
      ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
       ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
        ((MPROGN)
         ((MSETQ) (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
          (($HIPOW) $STATE0 (($P) $IP $IQ)))
         ((MSETQ) $STATE00
          ((MQUOTIENT) $STATE00
           ((MEXPT) (($P) $IP $IQ)
            (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
      ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
       ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
        ((MPROGN)
         ((MSETQ) (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
          ((MPLUS) (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
           (($HIPOW) $STATE0 (($P) $IP $IQ))))
         ((MSETQ) $STATE00
          ((MQUOTIENT) $STATE00
           ((MEXPT) (($P) $IP $IQ) (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
      ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
       (($ERROR) "In state2matrix missing some contributions in"
        $STATE0 "since we are left with" $STATE00 "after analysis")
       T $FALSE)
      ((MRETURN) (($COPYMATRIX) $MAT0))))
    MEXPR) 
(DEFPROP $STATE2MATRIX $ANY FUNCTION-MODE) 
(ADD2LNC '(($STATE2MATRIX) $STATE0 |$MaxLevel0|) $FUNCTIONS) 
(DEFPROP %STATE2MATRIX $STATE2MATRIX NOUN) 
(DEFPROP |$take_derivative_wrt_lambdaV1|
         |%take_derivative_wrt_lambdaV1| VERB) 
(MDEFPROP |$take_derivative_wrt_lambdaV1|
    ((LAMBDA) ((MLIST) $NR0 $LEVEL0 $INDEX0 $TERM0)
     ((MPROG)
      ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0 $NPOW0
       $OP0)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
       ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
       ((MSETQ) $TERM00 $TERM0))
      ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $NEWTERM00 0.)
        ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MSETQ) $OP0 (($INPART) $FAC0 0.))
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MCOND) ((MGREATERP) $NPOW0 2.)
            (($ERROR)
             "la() has one index and it cannot occour with a power bigger than 2! term="
             $TERM00)
            T
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$l|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$ll|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
             ((MEXPT) ((MMINUS) 1.) $LEVEL0)
             ((MFACTORIAL)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
             ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LAK)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$laSk|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
              $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LALA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$ll|)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
             ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
             ((MFACTORIAL)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
             ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $KLA)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$Skla|)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LALA)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA2)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) 2. $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          |$end_pow_op|)
         T
         ((MCOND) $ISOP0
          ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$l|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0) $TERM00
              $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) $LEVEL0)
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LAK)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$laSk|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
               $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LA2)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) 2.
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $KLA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$Skla|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
               $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MPROGN)
             ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
              ((MSETQ) $NEWTERM00 (($SUBSTINPART) |$Dim| $TERM00 $NF0))
              T
              ((MPROGN)
               ((MSETQ) $NEWTERM00 (($SUBSTINPART) 1. $TERM00 $NF0))
               ((MSETQ) $NEWTERM00
                (($SUBSTITUTE) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                 $NEWTERM00))))
             |$end_lambda|)
            T $FALSE)
           |$end_if_op|)
          T $FALSE))
        ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
      ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_lambdaV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_lambdaV1|
         |$take_derivative_wrt_lambdaV1| NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA %TAKE_DERIVATIVE_WRT_LAMBDA VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA
    ((LAMBDA) ((MLIST) $NR0 $LEVEL0 $INDEX0 $TERM0)
     ((MPROG)
      ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0 $NPOW0
       $OP0)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
       ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
       ((MSETQ) $TERM00 $TERM0))
      ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $NEWTERM00 0.)
        ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0)) ((MSETQ) $NPOW0 1.)
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MSETQ) $OP0 (($INPART) $FAC0 0.))
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MCOND) ((MGREATERP) $NPOW0 2.)
            (($ERROR)
             "la() has one index and it cannot occour with a power bigger than 2! term="
             $TERM00)
            T
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$l|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MPROGN)
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0
              (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
               $NF0 2.)))
            ((MCOND) ((MEQUAL) $OP0 |$ll|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               ((MEXPT) ((MMINUS) 1.) $LEVEL0)
               ((MFACTORIAL)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
               ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LAK)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 |$laSk|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LALA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)))
             T $FALSE)
            |$end_lambda_other|)
           T $FALSE)
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MPROGN)
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0
              (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
               $NF0 2.)))
            ((MCOND) ((MEQUAL) $OP0 |$ll|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
               ((MFACTORIAL)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
               ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $KLA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 |$Skla|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LALA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)))
             T $FALSE)
            |$end_other_la|)
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA2)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) 2. $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          |$end_pow_op|)
         T
         ((MCOND) $ISOP0
          ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$l|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0) $TERM00
              $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) $LEVEL0)
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LAK)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$laSk|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
               $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LA2)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) 2.
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $KLA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$Skla|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
               $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MPROGN)
             ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
              ((MSETQ) $NEWTERM00 (($SUBSTINPART) |$Dim| $TERM00 $NF0))
              T
              ((MPROGN)
               ((MSETQ) $NEWTERM00 (($SUBSTINPART) 1. $TERM00 $NF0))
               ((MSETQ) $NEWTERM00
                (($SUBSTITUTE) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                 $NEWTERM00))))
             |$end_lambda|)
            T $FALSE)
           |$end_if_op|)
          T $FALSE))
        ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
      ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_LAMBDA $TAKE_DERIVATIVE_WRT_LAMBDA NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR
         %TAKE_DERIVATIVE_WRT_SCALAR_PAIR VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR
    ((LAMBDA) ((MLIST) $NR0 $LEVEL10 $LEVEL20 $TERM0)
     ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
      ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
      ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.)) ((MSETQ) $DER0 0.)
      ((MCOND) ((MGREATERP) $LEVEL10 0.)
       ((MSETQ) $DER00
        (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0| $TERM0))
       T ((MSETQ) $DER00 ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
      ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
      ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
       ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
        ((MDO) $NT0 1. NIL NIL $LDER00 NIL
         ((MPROGN)
          ((MCOND) |$dbg_wrt_pair|
           (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
            "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
           T $FALSE)
          ((MSETQ) $TMP_DER0
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
            (($INPART) $DER00 $NT0)))
          ((MSETQ) $DER0 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
       T
       ((MPROGN)
        ((MCOND) |$dbg_wrt_pair|
         (($PRINT) "    SINGLE term: take der of" $DER00 "wrt lambda("
          $NR0 $LEVEL20 |$newII0| ")")
         T $FALSE)
        ((MSETQ) $DER0
         (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0| $DER00))))
      ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0)) ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
           $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_SCALAR_PAIR
         $TAKE_DERIVATIVE_WRT_SCALAR_PAIR NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_STATE %TAKE_DERIVATIVE_WRT_STATE VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_STATE
    ((LAMBDA) ((MLIST) $NR0 $ONE_STATE_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
      ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $ONE_STATE_IN_MATRIX0))
      ((MSETQ) |$Der0| $TERM0)
      ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
       ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
        ((MCOND)
         ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
         ((MPROGN)
          ((MDO) $N_PQ 1. NIL NIL
           (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
           ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
             ((MPROGN)
              ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
               ((MSETQ) |$tmp_Der0|
                ((MPLUS) |$tmp_Der0|
                 (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                  ((MPLUS) $L0 ((MMINUS) 1.))
                  ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
              ((MSETQ) |$Der0| |$tmp_Der0|))
             T
             ((MSETQ) |$Der0|
              (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
               ((MPLUS) $L0 ((MMINUS) 1.)) ((MPLUS) $C0 ((MMINUS) 1.))
               |$Der0|)))))
          |$end_loop_c0|)
         T $FALSE)))
      ((MRETURN) |$Der0|)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_STATE $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_STATE $TAKE_DERIVATIVE_WRT_STATE NOUN) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV1|
         |%take_derivative_wrt_scalar_stateSV1| VERB) 
(MDEFPROP |$take_derivative_wrt_scalar_stateSV1|
    ((LAMBDA) ((MLIST) $SCALARS_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
      ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
      ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
       ((MCOND)
        ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
        ((MPROGN)
         ((MCOND) |$dbg_scalars|
          (($PRINT) "nr0=" $NR0 "out of"
           (($LENGTH) $SCALARS_IN_MATRIX0))
          T $FALSE)
         ((MSETQ) |$tmp_DER0| 0.)
         ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
          ((MPROGN)
           (($PRINT) "before length(DER0) is" (($LENGTH) |$der0|))
           ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
            ((MSETQ) |$tmp_DER0|
             ((MPLUS) |$tmp_DER0|
              (($TAKE_DERIVATIVE_WRT_STATE) $NR0
               (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
           ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
          T
          ((MPROGN)
           ((MCOND) |$dbg_scalars|
            (($PRINT) "SINGLE term " |$der0| "derivative wrt r=" $NR0
             "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0) "with nr=" $NR0)
            T $FALSE)
           ((MSETQ) |$der0|
            (($TAKE_DERIVATIVE_WRT_STATE) $NR0
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
           |$end_single|)))
        T $FALSE))
      ((MRETURN) |$der0|)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_scalar_stateSV1|) $SCALARS_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_scalar_stateSV1|
         |$take_derivative_wrt_scalar_stateSV1| NOUN) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV2|
         |%take_derivative_wrt_scalar_stateSV2| VERB) 
(MDEFPROP |$take_derivative_wrt_scalar_stateSV2|
    ((LAMBDA) ((MLIST) $SCALARS_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
      ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
       ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
        (($PRINT) "in take_derivative_wrt_scalar_stateSV2 acting on"
         $LT0 "terms")
        ((MDO) $NT0 1. NIL NIL $LT0 NIL
         ((MPROGN)
          ((MCOND) |$dbg_wrt_states|
           (($PRINT) "in take_derivative_wrt_scalar_stateSV2 EXAM term"
            $NT0 "out of" $LT0 "now there are"
            ((MCOND) ((MNOT) (($NUMBERP) |$der0|)) (($LENGTH) |$der0|)
             T 0.)
            "terms")
           T
           ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
            (($PRINT)
             "in take_derivative_wrt_scalar_stateSV2 EXAM term" $NT0
             "(step 100) out of" $LT0)
            T $FALSE))
          ((MSETQ) |$NIused| 0.)
          ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
          ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
           ((MCOND)
            ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
            ((MPROGN)
             ((MSETQ) |$tmp_DER0|
              (($TAKE_DERIVATIVE_WRT_STATE) $NR0
               (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
             |$end_nr_loop|)
            T $FALSE))
          ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
          |$end_t0_loop|)))
       T
       ((MPROGN) ((MSETQ) |$der0| $TERM0)
        ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
         ((MCOND)
          ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
          ((MPROGN)
           ((MCOND) |$dbg_wrt_states|
            (($PRINT)
             "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
             |$der0| "derivative wrt r=" $NR0 "and"
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
            T $FALSE)
           ((MSETQ) |$der0|
            (($TAKE_DERIVATIVE_WRT_STATE) $NR0
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
           |$end_single|)
          T $FALSE))))
      ((MRETURN) |$der0|)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV2| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_scalar_stateSV2|) $SCALARS_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_scalar_stateSV2|
         |$take_derivative_wrt_scalar_stateSV2| NOUN) 
(DEFPROP $CONTRACT_PAIRS_IN_ONE_TERM %CONTRACT_PAIRS_IN_ONE_TERM VERB) 
(MDEFPROP $CONTRACT_PAIRS_IN_ONE_TERM
    ((LAMBDA) ((MLIST) $UTERM0)
     ((MPROG)
      ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0 $NPOW0
       $OP0 $IND0 $NFAC0 $NR0 $NS0)
      ((MSETQ) $UTERM00 $UTERM0)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
       ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
       ((MRETURN) $UTERM0) T $FALSE)
      ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
      ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_contract| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
            ((MNOT) ((MEQUAL) $NPOW0 2.)))
           (($ERROR) "the power must be 2!! wrong term=" $UTERM0) T
           $FALSE)
          ((MCOND) ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
           ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MCOND) ((MEQUAL) $OP0 $LA)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE)
          ((MCOND) ((MEQUAL) $OP0 |$Sk|)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE)
          ((MCOND) ((MEQUAL) $OP0 $K)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE))
         T
         ((MCOND)
          ((MAND) $ISOP0
           (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
          ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
           ((MCOND)
            ((MNOT)
             (($IS) ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
            ((MPROGN)
             ((MSETQ) $OTHERFAC0 (($ASSOC) $IND0 $LIST_INDEX_FACS0))
             ((MSETQ) $NR0 (($INPART) $FAC0 1.))
             ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
             ((MCOND) ((MLEQP) $NR0 $NS0)
              ((MSETQ) $CTERM0
               ((MTIMES) $CTERM0
                ((MQAPPLY)
                 (($CONCAT) (($INPART) $FAC0 0.)
                  (($INPART) $OTHERFAC0 0.))
                 $NR0 (($INPART) $FAC0 2.) $NS0
                 (($INPART) $OTHERFAC0 2.))))
              T
              ((MSETQ) $CTERM0
               ((MTIMES) $CTERM0
                ((MQAPPLY)
                 (($CONCAT) (($INPART) $OTHERFAC0 0.)
                  (($INPART) $FAC0 0.))
                 $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                 (($INPART) $FAC0 2.)))))
             ((MSETQ) $LIST_INDEX_FACS0
              (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0) $LIST_INDEX_FACS0)))
            T
            ((MSETQ) $LIST_INDEX_FACS0
             (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
          T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
        |$end_fac_loop|))
      ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
       ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
       ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
      ((MRETURN) $CTERM0)))
    MEXPR) 
(DEFPROP $CONTRACT_PAIRS_IN_ONE_TERM $ANY FUNCTION-MODE) 
(ADD2LNC '(($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0) $FUNCTIONS) 
(DEFPROP %CONTRACT_PAIRS_IN_ONE_TERM $CONTRACT_PAIRS_IN_ONE_TERM NOUN) 
(DEFPROP $CONTRACT_PAIRS %CONTRACT_PAIRS VERB) 
(MDEFPROP $CONTRACT_PAIRS
    ((LAMBDA) ((MLIST) |$utermS0|)
     ((MPROG) ((MLIST) $SUM0)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
       ((MPROGN) ((MSETQ) $SUM0 0.)
        ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
         ((MSETQ) $SUM0
          ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
       T ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
      ((MRETURN) $SUM0)))
    MEXPR) 
(DEFPROP $CONTRACT_PAIRS $ANY FUNCTION-MODE) 
(ADD2LNC '(($CONTRACT_PAIRS) |$utermS0|) $FUNCTIONS) 
(DEFPROP %CONTRACT_PAIRS $CONTRACT_PAIRS NOUN) 
(DEFPROP $TRUE_XX %TRUE_XX VERB) 
(MDEFPROP $TRUE_XX
    ((LAMBDA) ((MLIST) $R $S)
     ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))
    MEXPR) 
(DEFPROP $TRUE_XX $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_XX) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_XX $TRUE_XX NOUN) 
(DEFPROP |$otherN| |%otherN| VERB) 
(MDEFPROP |$otherN|
    ((LAMBDA) ((MLIST) $M $N)
     ((MCOND)
      ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
       ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
      3. T
      ((MCOND)
       ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
        ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
       2. T
       ((MCOND)
        ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
         ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
        1. T $FALSE))))
    MEXPR) 
(DEFPROP |$otherN| $BOOLEAN FUNCTION-MODE) 
(ADD2LNC '((|$otherN|) $M $N) $FUNCTIONS) 
(DEFPROP |%otherN| |$otherN| NOUN) 
(DEFPROP $COMPUTE_PP3 %COMPUTE_PP3 VERB) 
(MDEFPROP $COMPUTE_PP3
    ((LAMBDA) ((MLIST) ((MLIST) |$n|))
     ((MPROG)
      ((MDO) $M 1. NIL NIL |$nn| NIL
       ((MDO) $N 1. NIL NIL |$nn| NIL
        ((MCOND) ((MEQUAL) $M $N)
         ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
          ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))) $AP))
         T
         ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
          ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
           ((MPLUS)
            ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
            ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
            ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))
    MEXPR) 
(DEFPROP $COMPUTE_PP3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_PP3) ((MLIST) |$n|)) $FUNCTIONS) 
(MDEFPROP $COMPUTE_PP3 T MLEXPRP) 
(DEFPROP %COMPUTE_PP3 $COMPUTE_PP3 NOUN) 
(DEFPROP $PP3ONSHELL %PP3ONSHELL VERB) 
(MDEFPROP $PP3ONSHELL
    ((LAMBDA) ((MLIST) $M $N) (($NUM_PP3 ARRAY) $M $N)) MEXPR) 
(DEFPROP $PP3ONSHELL $ANY FUNCTION-MODE) 
(ADD2LNC '(($PP3ONSHELL) $M $N) $FUNCTIONS) 
(DEFPROP %PP3ONSHELL $PP3ONSHELL NOUN) 
(DEFPROP $TRUE_GF_XX3 %TRUE_GF_XX3 VERB) 
(MDEFPROP $TRUE_GF_XX3
    ((LAMBDA) ((MLIST) $R $S) (($NUM_XX3 ARRAY) $R $S)) MEXPR) 
(DEFPROP $TRUE_GF_XX3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_GF_XX3) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_GF_XX3 $TRUE_GF_XX3 NOUN) 
(DEFPROP $GF_XX3 %GF_XX3 VERB) 
(MDEFPROP $GF_XX3
    ((LAMBDA) ((MLIST) $M $N)
     ((MCOND) ((MEQUAL) $M 1.) |$x1| T
      ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
       ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
        |$x3|))))
    MEXPR) 
(DEFPROP $GF_XX3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($GF_XX3) $M $N) $FUNCTIONS) 
(DEFPROP %GF_XX3 $GF_XX3 NOUN) 
(DSKSETQ $COMPUTE_PP4 '$COMPUTE_PP4) 
(DEFPROP $COMPUTE_PP4 %COMPUTE_PP4 VERB) 
(MDEFPROP $COMPUTE_PP4
    ((LAMBDA) ((MLIST) ((MLIST) |$n|))
     ((MPROG)
      ((MDO) $M 1. NIL NIL |$nn| NIL
       ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
        ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))) $AP)))
      ((MSETQ) |$Mu|
       ((MPLUS)
        ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
        ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Ms|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Mt|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
       (($RATSIMP)
        ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
         ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
          ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
      ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Ms|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Mt|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
       (($RATSIMP)
        ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
         ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.) ((MMINUS) 2.)
          ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))
    MEXPR) 
(DEFPROP $COMPUTE_PP4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_PP4) ((MLIST) |$n|)) $FUNCTIONS) 
(MDEFPROP $COMPUTE_PP4 T MLEXPRP) 
(DEFPROP %COMPUTE_PP4 $COMPUTE_PP4 NOUN) 
(DEFPROP $PP4ONSHELL %PP4ONSHELL VERB) 
(MDEFPROP $PP4ONSHELL
    ((LAMBDA) ((MLIST) $M $N) (($NUM_PP4 ARRAY) $M $N)) MEXPR) 
(DEFPROP $PP4ONSHELL $ANY FUNCTION-MODE) 
(ADD2LNC '(($PP4ONSHELL) $M $N) $FUNCTIONS) 
(DEFPROP %PP4ONSHELL $PP4ONSHELL NOUN) 
(DEFPROP $COMPUTE_XX4 %COMPUTE_XX4 VERB) 
(MDEFPROP $COMPUTE_XX4
    ((LAMBDA) ((MLIST))
     ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
      (($REMARRAY) $NUM_XX4)
      ((MSETQ) $GF_X_RULES
       ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
      ((MSETQ) $EQ_XX40
       ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
        ((MEQUAL) |$om|
         ((MQUOTIENT)
          ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
           (($XX) 1. 3.))
          (($XX) 2. 4.)))))
      ((MSETQ) $EQ_XX40
       ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
        ((MEQUAL)
         ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.) (($XX) 2. 4.))
         ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
      ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
      ((MSETQ) $SO_X13
       (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
      ((MSETQ) $XX4_LIST
       (($MAKELIST)
        (($MAKELIST)
         ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S)) $S
         ((MPLUS) $R 1.) |$nn|)
        $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
      ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
      ((MSETQ) $XX4_LIST
       (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
      ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
      ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
       (($MAP) ":" ((MLIST) (($LHS) $GFXX0)) ((MLIST) (($RHS) $GFXX0))))
      ((MSETQ) |$dx3_dOM| (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
      ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES)) |$xx4_done|))
    MEXPR) 
(DEFPROP $COMPUTE_XX4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_XX4)) $FUNCTIONS) 
(DEFPROP %COMPUTE_XX4 $COMPUTE_XX4 NOUN) 
(DEFPROP $TRUE_GF_XX4 %TRUE_GF_XX4 VERB) 
(MDEFPROP $TRUE_GF_XX4
    ((LAMBDA) ((MLIST) $R $S) (($NUM_XX4 ARRAY) $R $S)) MEXPR) 
(DEFPROP $TRUE_GF_XX4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_GF_XX4) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_GF_XX4 $TRUE_GF_XX4 NOUN) 
(DEFPROP |$check_cyc_A_234| |%check_cyc_A_234| VERB) 
(MDEFPROP |$check_cyc_A_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
        ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
        ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
        ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
        ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
        ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
        ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
        ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
        ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
        ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
        ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
        ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_cyc_A_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_cyc_A_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_cyc_A_234| |$check_cyc_A_234| NOUN) 
(DEFPROP |$cyc_A_234| |%cyc_A_234| VERB) 
(MDEFPROP |$cyc_A_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
        ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
        ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$cyc_A_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$cyc_A_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%cyc_A_234| |$cyc_A_234| NOUN) 
(DEFPROP |$check_cyc_gfA_234| |%check_cyc_gfA_234| VERB) 
(MDEFPROP |$check_cyc_gfA_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
        ((MEQUAL) |$om| ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_cyc_gfA_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_cyc_gfA_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_cyc_gfA_234| |$check_cyc_gfA_234| NOUN) 
(DEFPROP |$cyc_gfA_234| |%cyc_gfA_234| VERB) 
(MDEFPROP |$cyc_gfA_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST)
        ((MEQUAL) |$om| ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
       $AMP00)))
    MEXPR) 
(DEFPROP |$cyc_gfA_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$cyc_gfA_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%cyc_gfA_234| |$cyc_gfA_234| NOUN) 
(DEFPROP |$check_swap_A_23| |%check_swap_A_23| VERB) 
(MDEFPROP |$check_swap_A_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
        ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_swap_A_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_swap_A_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_swap_A_23| |$check_swap_A_23| NOUN) 
(DEFPROP |$swap_A_23| |%swap_A_23| VERB) 
(MDEFPROP |$swap_A_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
        ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$swap_A_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$swap_A_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%swap_A_23| |$swap_A_23| NOUN) 
(DEFPROP |$swap_gfA_23| |%swap_gfA_23| VERB) 
(MDEFPROP |$swap_gfA_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE) ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$swap_gfA_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$swap_gfA_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%swap_gfA_23| |$swap_gfA_23| NOUN) 
(DEFPROP $TEST_MEASURE %TEST_MEASURE VERB) 
(MDEFPROP $TEST_MEASURE
    ((LAMBDA) ((MLIST) |$l1| |$l2| |$l3| |$l4|)
     ((MPROG) ((MSETQ) |$nn| 4.)
      (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
      ((MSETQ) $GH_00
       ((MQUOTIENT) 1.
        ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
      ((MSETQ) |$tttt_00|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
           ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
           ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
      ((MSETQ) |$tttt_00|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
      ((MSETQ) $GH_0P
       (($FACTOR)
        (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) (($XX) 1. 2.)
          ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.)) (($XX) 1. 3.)
           (($XX) 2. 4.))))))
      ((MSETQ) |$TTTT_0p|
       (($FACTOR)
        (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) (($XX) 1. 2.)
          ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.)) (($XX) 1. 3.)
           (($XX) 2. 4.))))))
      ((MSETQ) |$TTTT_pp|
       (($FACTOR)
        (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.))))
      ((MSETQ) |$gh_TTT0|
       (($FACTOR)
        (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
         ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTT|
       (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))
    MEXPR) 
(DEFPROP $TEST_MEASURE $ANY FUNCTION-MODE) 
(ADD2LNC '(($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|) $FUNCTIONS) 
(DEFPROP %TEST_MEASURE $TEST_MEASURE NOUN) 
(DEFPROP $ORDERXX %ORDERXX VERB) 
(MDEFPROP $ORDERXX
    ((LAMBDA) ((MLIST) $R $S)
     ((MCOND) ((MEQUAL) $R $S) 0. T
      ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
       ((MMINUS) (($XX) $S $R)))))
    MEXPR) 
(DEFPROP $ORDERXX $ANY FUNCTION-MODE) 
(ADD2LNC '(($ORDERXX) $R $S) $FUNCTIONS) 
(DEFPROP %ORDERXX $ORDERXX NOUN) 
(DEFPROP $ORDERPP %ORDERPP VERB) 
(MDEFPROP $ORDERPP
    ((LAMBDA) ((MLIST) $R $S)
     ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))
    MEXPR) 
(DEFPROP $ORDERPP $ANY FUNCTION-MODE) 
(ADD2LNC '(($ORDERPP) $R $S) $FUNCTIONS) 
(DEFPROP %ORDERPP $ORDERPP NOUN) 
(DEFPROP $TRUE_KK %TRUE_KK VERB) 
(MDEFPROP $TRUE_KK
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))
    MEXPR) 
(DEFPROP $TRUE_KK $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_KK) $R $M $S $N) $FUNCTIONS) 
(DEFPROP %TRUE_KK $TRUE_KK NOUN) 
(DEFPROP |$true_Skk| |%true_Skk| VERB) 
(MDEFPROP |$true_Skk|
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
      (($SUM)
       ((MTIMES) (($ORDERPP) $T $S) ((MEXPT) (($ORDERXX) $R $T) $M)) $T
       1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_Skk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_Skk|) $R $M $S $N) $FUNCTIONS) 
(DEFPROP |%true_Skk| |$true_Skk| NOUN) 
(DEFPROP |$true_kSk| |%true_kSk| VERB) 
(MDEFPROP |$true_kSk|
    ((LAMBDA) ((MLIST) $S $N $R $M)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
      (($SUM)
       ((MTIMES) (($ORDERPP) $T $S) ((MEXPT) (($ORDERXX) $R $T) $M)) $T
       1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_kSk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_kSk|) $S $N $R $M) $FUNCTIONS) 
(DEFPROP |%true_kSk| |$true_kSk| NOUN) 
(DEFPROP |$true_SkSk| |%true_SkSk| VERB) 
(MDEFPROP |$true_SkSk|
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
      (($SUM)
       (($SUM)
        ((MTIMES) (($ORDERPP) $T $U) ((MEXPT) (($ORDERXX) $R $T) $M)
         ((MEXPT) (($ORDERXX) $S $U) $N))
        $T 1. |$nn|)
       $U 1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_SkSk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_SkSk|) $R $M $S $N) $FUNCTIONS) 
(DEFPROP |%true_SkSk| |$true_SkSk| NOUN) 
(DEFPROP $FROM_STATE_TO_ADDEND_LIST %FROM_STATE_TO_ADDEND_LIST VERB) 
(MDEFPROP $FROM_STATE_TO_ADDEND_LIST
    ((LAMBDA) ((MLIST) $STATE0)
     ((MPROG)
      ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T $FALSE)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
       ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
      ((MSETQ) $LIST0
       (($MAKELIST) (($INPART) $STATE0 $T) $T 1. (($LENGTH) $STATE0)))
      ((MRETURN) $LIST0)))
    MEXPR) 
(DEFPROP $FROM_STATE_TO_ADDEND_LIST $ANY FUNCTION-MODE) 
(ADD2LNC '(($FROM_STATE_TO_ADDEND_LIST) $STATE0) $FUNCTIONS) 
(DEFPROP %FROM_STATE_TO_ADDEND_LIST $FROM_STATE_TO_ADDEND_LIST NOUN) 
(DEFPROP $EXTRACT_AND_NORMALIZE_COEFFS %EXTRACT_AND_NORMALIZE_COEFFS
         VERB) 
(MDEFPROP $EXTRACT_AND_NORMALIZE_COEFFS
    ((LAMBDA) ((MLIST) $LIST_OF_LISTS_OF_SUBSTATES0)
     ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
      ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
       ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
        ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
         ((MPROGN) ((MSETQ) $S00 $S0)
          ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
           ((MPROGN) ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
            ((MCOND) ((MGREATERP) $POW0 0.)
             ((MSETQ) $S00
              ((MTIMES)
               ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
               ((MEXPT)
                ((MQUOTIENT) 1.
                 ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                $POW0)))
             T $FALSE)
            ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
            ((MCOND) ((MGREATERP) $POW0 0.)
             ((MSETQ) $S00
              ((MTIMES)
               ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
               ((MEXPT)
                ((MQUOTIENT) 1.
                 ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                $POW0)))
             T $FALSE)))
          ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
           ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
            ((MPROGN) ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
             ((MCOND) ((MGREATERP) $POW0 0.)
              ((MSETQ) $S00
               ((MTIMES)
                ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                ((MEXPT)
                 ((MQUOTIENT)
                  ((MQUOTIENT) ((MMINUS) 1.)
                   ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                  ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                 $POW0)))
              T $FALSE))))
          ((MCOND)
           ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
            ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
           (($ERROR)
            "extract_and_normalize_coeffs cannot compute normalized coeff from"
            $S0 "left over is" $S00)
           T $FALSE)
          ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
        ((MSETQ) $COEFFS_LIST0 (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
      ((MRETURN) $COEFFS_LIST0)))
    MEXPR) 
(DEFPROP $EXTRACT_AND_NORMALIZE_COEFFS $ANY FUNCTION-MODE) 
(ADD2LNC '(($EXTRACT_AND_NORMALIZE_COEFFS)
           $LIST_OF_LISTS_OF_SUBSTATES0)
         $FUNCTIONS) 
(DEFPROP %EXTRACT_AND_NORMALIZE_COEFFS $EXTRACT_AND_NORMALIZE_COEFFS
         NOUN) 
(DEFPROP |$amplitudeN4V1| |%amplitudeN4V1| VERB) 
(MDEFPROP |$amplitudeN4V1|
    ((LAMBDA) ((MLIST) $STATES_LIST0)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) |$Partials0|
            (($ENDCONS)
             ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4) $LIST_OF_SUBSTATES0
              $PARTIAL_AMP0)
             |$Partials0|))
           ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$amplitudeN4V1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$amplitudeN4V1|) $STATES_LIST0) $FUNCTIONS) 
(DEFPROP |%amplitudeN4V1| |$amplitudeN4V1| NOUN) 
(DEFPROP |$amplitudeN4V1_list| |%amplitudeN4V1_list| VERB) 
(MDEFPROP |$amplitudeN4V1_list|
    ((LAMBDA) ((MLIST) $STATES_LIST0 $CHECKPOINT_SAVE_FILENAME)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MPROGN)
        ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
         ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
          ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
           ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
            (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
             $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
             (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
             (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
             "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
            ((MSETQ) $LIST_OF_SUBSTATES0
             ((MLIST)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
            (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
            ((MSETQ) $SL0
             (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
              $LIST_OF_SUBSTATES0))
            ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
            ((MSETQ) $NAS_LIST0
             (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
            ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
            ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
            ((MSETQ) $ULPS0
             ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
            ((MSETQ) $ULPS_LIST0
             (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
            ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
            ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
            ((MSETQ) $EI0
             (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
            ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
            ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
            (($PRINT)
             "Computed the expression on which we must act with derivatives in"
             ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
            ((MSETQ) $PARTIAL_AMP0
             ((MTIMES)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
               $NA1)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
               $NA2)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
               $NA3)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
               $NA4)
              ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
            ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
            (($PRINT)
             "Taken the derivatives and computed the partial amplitude in"
             ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
              |$Partials0|))
            |$end_3_loops|))))
        (($SAVE)
         (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_" (($STRING) $NA1)
          ".lisp")
         $NA1 $STATES_LIST0 |$Partials0|)
        |$end_na1_loop|))
      ((MRETURN) |$Partials0|)))
    MEXPR) 
(DEFPROP |$amplitudeN4V1_list| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$amplitudeN4V1_list|) $STATES_LIST0
           $CHECKPOINT_SAVE_FILENAME)
         $FUNCTIONS) 
(DEFPROP |%amplitudeN4V1_list| |$amplitudeN4V1_list| NOUN) 
(DEFPROP |$gf_amplitudeN4V1| |%gf_amplitudeN4V1| VERB) 
(MDEFPROP |$gf_amplitudeN4V1|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0
            (($RATSIMP)
             (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)
              ((MEQUAL) $XX $TRUE_GF_XX4))))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V1| |$gf_amplitudeN4V1| NOUN) 
(DEFPROP |$gf_amplitudeN4V2| |%gf_amplitudeN4V2| VERB) 
(MDEFPROP |$gf_amplitudeN4V2|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| |$Mt|))
           ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp the amplitude"
            ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
           ((MSETQ) $MAXNSNT0
            ((MPLUS)
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              (($SUM)
               (($SUM) ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                2. (($LENGTH) (($SL0 ARRAY) $NR0)))
               $NR0 1. |$nn0|))))
           ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
            ((MPROGN)
             ((MSETQ) |$Ms_proj_amp0|
              (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| $NS0))
             ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
              ((MDO) $NT0 0. NIL NIL
               ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
               ((MPROGN)
                (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                 "terms")
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATSIMP)
                  (($EV) |$Mt_Ms_proj_amp0|
                   ((MEQUAL) $XX $TRUE_GF_XX4))))
                ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                 ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                  ((MTIMES) |$Mt_Ms_proj_amp0| ((MEXPT) |$Ms| $NS0)
                   ((MEXPT) |$Mt| $NT0))))))
              T $FALSE)))
           ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude fully gauge fixed in"
            ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp-ed the amplitude in"
            ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6)) "s")
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V2| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V2| |$gf_amplitudeN4V2| NOUN) 
(DEFPROP |$gf_amplitudeN4V2_1| |%gf_amplitudeN4V2_1| VERB) 
(MDEFPROP |$gf_amplitudeN4V2_1|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| |$Mt|))
           ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratexpand the amplitude"
            ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
            "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
            "terms")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
           ((MSETQ) $MAXNSNT0
            ((MPLUS)
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              (($SUM)
               (($SUM) ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                2. (($LENGTH) (($SL0 ARRAY) $NR0)))
               $NR0 1. |$nn0|))))
           ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
            ((MPROGN)
             ((MSETQ) |$Ms_proj_amp0|
              (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| $NS0))
             ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
              ((MDO) $NT0 0. NIL NIL
               ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
               ((MPROGN)
                (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                 "terms")
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATSIMP)
                  (($EV) |$Mt_Ms_proj_amp0|
                   ((MEQUAL) $XX $TRUE_GF_XX4))))
                ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                 ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                  ((MTIMES) |$Mt_Ms_proj_amp0| ((MEXPT) |$Ms| $NS0)
                   ((MEXPT) |$Mt| $NT0))))))
              T $FALSE)))
           ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude fully gauge fixed in"
            ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp-ed the amplitude in"
            ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6)) "s")
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V2_1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V2_1| |$gf_amplitudeN4V2_1| NOUN) 
(DEFPROP |$SetStates| |%SetStates| VERB) 
(MDEFPROP |$SetStates|
    ((LAMBDA) ((MLIST) |$dd0|)
     ((MPROG) ((MSETQ) |$Lev0| 2.)
      ((MSETQ) |$Null2|
       (($EV)
        ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
         ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
         ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
         ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Lev0| 3.)
      ((MSETQ) |$Null3|
       (($EV)
        ((MPLUS)
         ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.) |$dd|)
         ((MMINUS)
          ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.) |$dd|))
         ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
         ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 1.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
         ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 2. 0.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 3.))
         ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$dd| |$dd0|)))
      ((MSETQ) |$Lev0| 4.)
      ((MSETQ) |$S4z|
       ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
        ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 5742. (($P) 2. 2.))
        ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
      ((MSETQ) |$S4m|
       ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
        ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 2268. (($P) 2. 2.))
        ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
        ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$S4r1|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
          (($P) 3. 1.) |$d|)
         ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.) |$d|)
         ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
          (($P) 3. 1.))
         ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 0.) 4.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$S4r2|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.) ((MEXPT) |$d| 2.))
         ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.) ((MEXPT) |$d| 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.) |$d|)
         ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.) |$d|)
         ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 4. 0.))
         ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
         ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
         ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.))
         ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
         ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 2. 1.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 2. 1.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$S4r3|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.) ((MEXPT) |$d| 2.))
         ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.) ((MEXPT) |$d| 2.))
         ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.) |$d|)
         ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 3. 1.))
         ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
         ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.))
         ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4r1|
       (($EV)
        ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
         ((MTIMES) 624. (($P) 3. 1.))
         ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 936. (($P) 2. 2.))
         ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
         ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES)
          ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
           ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
      ((MSETQ) |$Null4r2|
       ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
        ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 4050. (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$Null4g|
       (($EV)
        ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|) 2.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|) 8.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|) 6.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|) 72.)
         ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
         ((MTIMES) 6. (($P) 3. 1.))
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
         ((MTIMES) 3. (($P) 2. 2.))
         ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
         ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
         ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
         ((MQUOTIENT)
          ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)) 6.)
         ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.)) 72.))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4cr|
       ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
        ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$S6m|
       ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
        ((MTIMES) 28320. (($P) 5. 1.))
        ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 82400. (($P) 3. 3.))
        ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
      ((MSETQ) |$S6z|
       ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
        ((MTIMES) 1177320. (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
        ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) 929500. (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
        ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.))
        ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
      ((MSETQ) |$Null6r16|
       ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
        ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
        ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 3074625000. (($P) 3. 3.))
        ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.))
        ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
        ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
      ((MSETQ) |$Null6g|
       (($EV)
        ((MPLUS) ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
         ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
         ((MQUOTIENT) ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
         ((MQUOTIENT)
          ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|)) 4.)
         ((MQUOTIENT) ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|)
          168.)
         ((MQUOTIENT)
          ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.) |$d|)
          280.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
         ((MQUOTIENT) ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
         ((MQUOTIENT)
          ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|)) 3.)
         ((MQUOTIENT)
          ((MMINUS)
           ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
          3.)
         ((MQUOTIENT) ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|)
          378.)
         ((MQUOTIENT)
          ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.) |$d|)
          1260.)
         ((MQUOTIENT)
          ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.) |$d|)
          945.)
         ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|) 4.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|) 4.)
         ((MQUOTIENT) ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|)
          2520.)
         ((MQUOTIENT)
          ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 2. 0.) 2.) |$d|)
          140.)
         ((MQUOTIENT)
          ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.) |$d|)
          252.)
         ((MQUOTIENT) ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|)
          7560.)
         ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.))) 18.)
         ((MTIMES) 110. (($P) 5. 1.))
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
         ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.)) 7.)
         ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.)) 12.)
         ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
         ((MQUOTIENT)
          ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)) 70.)
         ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
         ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.)) 7.)
         ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
         ((MQUOTIENT)
          ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)) 7.)
         ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.)) 54.)
         ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.)) 6.)
         ((MQUOTIENT)
          ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
          1260.)
         ((MQUOTIENT)
          ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)) 3.)
         ((MQUOTIENT)
          ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.))
          3780.)
         ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)) 14.)
         ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
         ((MQUOTIENT)
          ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)) 28.)
         ((MQUOTIENT)
          ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.)) 420.)
         ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.)) 45.)
         ((MQUOTIENT)
          ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 2. 0.) 2.))
          280.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.))
          2.)
         ((MQUOTIENT)
          ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
           (($P) 2. 0.))
          140.)
         ((MQUOTIENT)
          ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)) 630.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 1. 1.) 2.))
          2.)
         ((MQUOTIENT)
          ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.)) 420.)
         ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
          37800.))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Lev0| 8.)
      ((MSETQ) |$S8m1|
       ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
        ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
        ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) 8289945720. (($P) 6. 2.))
        ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
        ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 5. 0.))
        ((MTIMES) 8399122200. (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 1.))
        ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 1.))
        ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 4515839300.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 300059350. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
        ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2066129100.) ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 47098800. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
      ((MSETQ) |$S8m2|
       ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
        ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
        ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) 51399096. (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
        ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
        ((MTIMES) 46431000. (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 1.))
        ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 1903750. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
      ((MSETQ) |$S8z1|
       ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
        ((MTIMES) 419373360. (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 6188984592. (($P) 5. 3.))
        ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 20048000. (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 8144150. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 2.))
        ((MTIMES) 23738400. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
      ((MSETQ) |$S8z2|
       ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
        ((MTIMES) 359941680. (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 5264441616. (($P) 5. 3.))
        ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 17416000. (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6809950. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 2.))
        ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 2. 2.))
        ((MTIMES) 20437200. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.))))
      ((MSETQ) |$S10z1|
       ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
        ((MTIMES) 94471732800. (($P) 9. 1.))
        ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
        ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 8. 0.))
        ((MTIMES) 1017474393600. (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1805580000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
        ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.) (($P) 6. 0.))
        ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 6. 0.))
        ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) 607282147584. (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 20082748000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 3.))
        ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 36082698000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 23408646912.) ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 5. 0.))
        ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 3.))
        ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 2.))
        ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
        ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 28894320000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 771289485750.) ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
        ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.) (($P) 4. 1.))
        ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
        ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 11311477275. (($P) 1. 1.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 4. 0.))
        ((MTIMES) 612360000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 3.))
        ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
        ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 575909838000.) ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 2.))
        ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 816480000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 2.))
        ((MTIMES) 27552406000. (($P) 2. 0.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 34574400000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 11854080000.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 3. 1.))
        ((MTIMES) 493920000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 40166544600. (($P) 2. 2.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
        ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.) (($P) 2. 2.))))
      ((MSETQ) |$S10z2|
       ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
        ((MTIMES) 65112321600. (($P) 9. 1.))
        ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
        ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 8. 0.))
        ((MTIMES) 690708211200. (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
        ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 2261880000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.) (($P) 6. 0.))
        ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 6. 0.))
        ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) 376838832384. (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
        ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 2.))
        ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 2.))
        ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 11114538000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 24356973312.) ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 5. 0.))
        ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 6161648325.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 14804370000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1210524000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 6667920000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 359389840950.) ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
        ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.) (($P) 4. 1.))
        ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 1210524000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 3.))
        ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 338354074800.) ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 2.))
        ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
        ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 16134720000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) 18276010200. (($P) 2. 2.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 493920000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))))
      ((MSETQ) |$S103z|
       ((MPLUS) ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
        ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
        ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) 36360611332200. (($P) 8. 2.))
        ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 8. 0.))
        ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1631223468000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) 372093476932800. (($P) 6. 4.))
        ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 6. 2.))
        ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
         (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 540966535200.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 6. 0.))
        ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 1170019452000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 2.))
        ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 5. 1.))
        ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 4662858416400.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 66919708800.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 5. 0.))
        ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.) (($P) 5. 0.))
        ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 66919708800.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 805050582525.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 4.))
        ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 9453628800.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 4. 3.))
        ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 4. 2.))
        ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 40416163200.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 237200140800.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 112702665600.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
         (($P) 4. 1.))
        ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 4. 1.))
        ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 161245123200.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 4. 1.))
        ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 232452259200. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 324362765475. (($P) 1. 1.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 811066032000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 7740984220200.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 3.))
        ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 185345126400.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 430303104000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 3. 3.))
        ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 3. 3.))
        ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 437098032000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) 296415302400. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 2.))
        ((MTIMES) 37933056000. (($P) 1. 0.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 270273024000.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 552463430400.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 3. 1.))
        ((MTIMES) 300421900800. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
         ((MEXPT) (($P) 3. 0.) 3.))
        ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 441839664000. (($P) 1. 0.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 0.))
        ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 14224896000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 10668672000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 8001504000.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 99574272000.) ((MEXPT) (($P) 1. 1.) 3.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 3.))
        ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 16003008000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 4.))
        ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 0.) 3.))))
      |$states_defined|))
    MEXPR) 
(DEFPROP |$SetStates| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SetStates|) |$dd0|) $FUNCTIONS) 
(DEFPROP |%SetStates| |$SetStates| NOUN) 
(DEFPROP |$SSSSstep0| |%SSSSstep0| VERB) 
(MDEFPROP |$SSSSstep0|
    ((LAMBDA)
     ((MLIST) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4| |$l4|
      |$dd0|)
     ((MPROG) ((MLIST) |$d|)
      ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
      ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
      ((MSETQ) |$Asss|
       ((|$gf_amplitudeN4V2|) ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
        ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
      ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
      (($PRINT) "Step0: amplitude computation time"
       ((MPLUS) $TI1 ((MMINUS) $TI0)))
      ((MRETURN) |$Asss|)))
    MEXPR) 
(DEFPROP |$SSSSstep0| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
           |$l4| |$dd0|)
         $FUNCTIONS) 
(DEFPROP |%SSSSstep0| |$SSSSstep0| NOUN) 
(DEFPROP |$SSSSstep1| |%SSSSstep1| VERB) 
(MDEFPROP |$SSSSstep1| ((LAMBDA) ((MLIST) |$AmpS40|) |$AmpS40|) MEXPR) 
(DEFPROP |$SSSSstep1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SSSSstep1|) |$AmpS40|) $FUNCTIONS) 
(DEFPROP |%SSSSstep1| |$SSSSstep1| NOUN) 
(DEFPROP |$gf_SSSSV3| |%gf_SSSSV3| VERB) 
(MDEFPROP |$gf_SSSSV3|
    ((LAMBDA)
     ((MLIST) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4| |$l4|
      |$dd0|)
     ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
      (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
      ((MSETQ) |$Assss0|
       ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
        |$l4| |$dd0|))
      ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
      ((MSETQ) |$f_Assss|
       (($RATSIMP)
        (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
      (($PRINT) "simplification computation time"
       ((MPLUS) $TI2 ((MMINUS) $TI1)))
      ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
      (($PRINT) "computation times" $TI0 $TI1 $TI2)
      ((MSETQ) $GH_0
       ((MQUOTIENT) 1.
        ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
      ((MSETQ) |$tttt0|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
      ((MSETQ) |$tttt|
       (($FACTOR)
        (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTTT|
       (($FACTOR)
        (($EV) ((MTIMES) $GH_0 |$tttt0|) ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTTT_dx3|
       (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
      (($PRINT) "factors from ghosts and momenta and measure"
       |$gh_TTTT_dx3|)
      ((MSETQ) $FINAL_AMP_DX
       (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
      ((MRETURN)
       ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
        (($FACTOR) |$dx3_dOM|)))))
    MEXPR) 
(DEFPROP |$gf_SSSSV3| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
           |$l4| |$dd0|)
         $FUNCTIONS) 
(DEFPROP |%gf_SSSSV3| |$gf_SSSSV3| NOUN) 
(DSKSETQ $NUM_XX3 '$NUM_XX3) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_XX3) 
(MREMPROP '$NUM_XX3 'ARRAY) 
(MPUTPROP '$NUM_XX3 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2. NIL NIL (((1. 3.) . |$Xi|))
      (((1. 2.) (MTIMES SIMP)
        ((MEXPT SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$Xi|)) -1.)
        |$Xi|)
       ((2. 3.) . 1.)))) 
(ADD2LNC '$NUM_XX3 $ARRAYS) 
(DSKSETQ |$usedLevels0| '|$usedLevels0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$usedLevels0| 'HASHAR) 
(MPUTPROP '|$usedLevels0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MLIST) 4.) ((MLIST) 4.) ((MLIST)) ((MLIST)) |#####|)) 
(ADD2LNC '|$usedLevels0| $ARRAYS) 
(DSKSETQ |$usedLevelsPowers0| '|$usedLevelsPowers0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$usedLevelsPowers0| 'HASHAR) 
(MPUTPROP '|$usedLevelsPowers0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MLIST) 4. 1.) ((MLIST) 4. 1.) ((MLIST)) ((MLIST))
              |#####|)) 
(ADD2LNC '|$usedLevelsPowers0| $ARRAYS) 
(DSKSETQ |$noAlphas0| '|$noAlphas0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$noAlphas0| 'HASHAR) 
(MPUTPROP '|$noAlphas0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA '(|#####| 1. 1. 0. 0. |#####|)) 
(ADD2LNC '|$noAlphas0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$explK0| 'HASHAR) 
(MPUTPROP '|$explK0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MTIMES SIMP) ((|$l| SIMP) 1. 4.) (($L SIMP) 1. 4.))
              ((MTIMES SIMP) ((|$l| SIMP) 2. 4.) (($L SIMP) 2. 4.)) 0.
              0. |#####|)) 
(ADD2LNC '|$explK0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$explD0| 'HASHAR) 
(MPUTPROP '|$explD0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6. 6.) 
(FILLARRAY AAAAA
    '(|#####| |#####| |#####| |#####| |#####| |#####| |#####| |#####|
              ((MTIMES SIMP) (($L SIMP) 1. 4.)
               ((|$ll| SIMP) 1. 4. 2. 4.) (($L SIMP) 2. 4.))
              0. 0. |#####| |#####| |#####| |#####| 0. 0. |#####|
              |#####| |#####| |#####| |#####| 0. |#####| |#####|
              |#####| |#####| |#####| |#####| |#####| |#####| |#####|
              |#####| |#####| |#####| |#####|)) 
(ADD2LNC '|$explD0| $ARRAYS) 
(DSKSETQ |$s| '|$s|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$s|) 
(MREMPROP '|$s| 'ARRAY) 
(MPUTPROP '|$s| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 4. 1. (((4.) (|$k| SIMP) 4.))
      (((1.) (MPLUS SIMP) ((|$k| SIMP) 1.)
        ((MTIMES SIMP) ((|$d| SIMP) 1. 2.) (($X SIMP) 2.))
        ((MTIMES SIMP) ((|$d| SIMP) 1. 3.) (($X SIMP) 3.))
        ((MTIMES SIMP) ((|$d| SIMP) 1. 4.) (($X SIMP) 4.))))
      (((2.) (MPLUS SIMP) ((|$k| SIMP) 2.)
        ((MTIMES SIMP) ((|$d| SIMP) 2. 3.) (($X SIMP) 3.))
        ((MTIMES SIMP) ((|$d| SIMP) 2. 4.) (($X SIMP) 4.))))
      (((3.) (MPLUS SIMP) ((|$k| SIMP) 3.)
        ((MTIMES SIMP) ((|$d| SIMP) 3. 4.) (($X SIMP) 4.)))))) 
(ADD2LNC '|$s| $ARRAYS) 
(DSKSETQ $NUM_PP4 '$NUM_PP4) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_PP4) 
(MREMPROP '$NUM_PP4 'ARRAY) 
(MPUTPROP '$NUM_PP4 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 10. 2.
      (((2. 2.) (RAT SIMP) -3. 2.) ((4. 4.) (RAT SIMP) 1. 2.)) NIL NIL
      NIL NIL NIL
      (((1. 3.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 2. ((MTIMES SIMP) -2. |$Mt|))))
      (((2. 3.) (MTIMES SIMP) ((RAT SIMP) 1. 2.)
        ((MPLUS SIMP) -1. |$Ms| |$Mt|)))
      (((1. 1.) (RAT SIMP) -3. 2.) ((3. 3.) (RAT SIMP) 1. 2.)) NIL NIL
      NIL NIL
      (((1. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 2.)
        ((MPLUS SIMP) -1. |$Ms| |$Mt|)))
      (((2. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 2. ((MTIMES SIMP) -2. |$Mt|))))
      (((1. 2.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 6. ((MTIMES SIMP) -2. |$Ms|)))
       ((3. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))))) 
(ADD2LNC '$NUM_PP4 $ARRAYS) 
(DSKSETQ $NUM_XX4 '$NUM_XX4) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_XX4) 
(MREMPROP '$NUM_XX4 'ARRAY) 
(MPUTPROP '$NUM_XX4 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 6. 2. NIL NIL NIL NIL NIL (((1. 4.) (MEXPT SIMP) |$Xi| -1.))
      (((1. 3.) (MTIMES SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|)
        ((MEXPT SIMP)
         ((MPLUS SIMP) ((MTIMES SIMP) -1. |$Xi|)
          ((MEXPT SIMP RATSIMP) |$Xi| 2.))
         -1.))
       ((2. 4.) . 1.))
      (((1. 2.) (MEXPT SIMP) ((MPLUS SIMP) -1. |$Xi|) -1.)
       ((2. 3.) (MTIMES SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|)
        ((MEXPT SIMP)
         ((MPLUS SIMP) -1. |$om|
          ((MTIMES SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$om|))
           |$Xi|))
         -1.))
       ((3. 4.) (MTIMES SIMP) ((MEXPT SIMP) |$om| -1.)
        ((MEXPT SIMP) |$Xi| -1.) ((MPLUS SIMP) -1. |$om| |$Xi|))))) 
(ADD2LNC '$NUM_XX4 $ARRAYS) 
(DSKSETQ $INFLAG 'T) 
(DSKSETQ $K '$K) 
(DEFPROP $K $ANY MODE) 
(ADD2LNC '$K $PROPS) 
(DSKSETQ |$Mt| '|$Mt|) 
(RESTORE-FACTS '((($KIND) |$Mt| $INTEGER))) 
(ADD2LNC '|$Mt| $PROPS) 
(DEFPROP $R $FIXNUM MODE) 
(ADD2LNC '$R $PROPS) 
(DEFPROP $L0 $FIXNUM MODE) 
(ADD2LNC '$L0 $PROPS) 
(DEFPROP $INR_PQ $FIXNUM MODE) 
(ADD2LNC '$INR_PQ $PROPS) 
(DEFPROP $S $FIXNUM MODE) 
(ADD2LNC '$S $PROPS) 
(DEFPROP $NR $ANY MODE) 
(ADD2LNC '$NR $PROPS) 
(DEFPROP $IP $FIXNUM MODE) 
(ADD2LNC '$IP $PROPS) 
(DEFPROP $IQ $FIXNUM MODE) 
(ADD2LNC '$IQ $PROPS) 
(DEFPROP $NF0 $FIXNUM MODE) 
(ADD2LNC '$NF0 $PROPS) 
(DEFPROP $NT0 $FIXNUM MODE) 
(ADD2LNC '$NT0 $PROPS) 
(DEFPROP $C0 $FIXNUM MODE) 
(ADD2LNC '$C0 $PROPS) 
(DEFPROP $N_PQ $FIXNUM MODE) 
(ADD2LNC '$N_PQ $PROPS) 
(DEFPROP $NR0 $FIXNUM MODE) 
(ADD2LNC '$NR0 $PROPS) 
(DEFPROP $M $FIXNUM MODE) 
(ADD2LNC '$M $PROPS) 
(DEFPROP $N $FIXNUM MODE) 
(ADD2LNC '$N $PROPS) 
(DEFPROP $T $ANY MODE) 
(ADD2LNC '$T $PROPS) 
(DEFPROP $N0 $FIXNUM MODE) 
(ADD2LNC '$N0 $PROPS) 
(DEFPROP $M0 $FIXNUM MODE) 
(ADD2LNC '$M0 $PROPS) 
(DEFPROP $S0 $ANY MODE) 
(ADD2LNC '$S0 $PROPS) 
(DEFPROP $NS0 $ANY MODE) 
(ADD2LNC '$NS0 $PROPS) 
(DEFPROP $NA1 $FIXNUM MODE) 
(ADD2LNC '$NA1 $PROPS) 
(DEFPROP $NA2 $FIXNUM MODE) 
(ADD2LNC '$NA2 $PROPS) 
(DEFPROP $NA3 $FIXNUM MODE) 
(ADD2LNC '$NA3 $PROPS) 
(DEFPROP $NA4 $FIXNUM MODE) 
(ADD2LNC '$NA4 $PROPS) 
(DSKSETQ |$Ms| '|$Ms|) 
(RESTORE-FACTS '((($KIND) |$Ms| $INTEGER))) 
(ADD2LNC '|$Ms| $PROPS) 
(SETQ $LINENUM 105.) 
(SETQ *ALPHABET* (NCONC '(#\_ #\%) *ALPHABET*)) 
(DSKSETQ $CONTEXT '$INITIAL) 
(RESTORE-FACTS '((($KIND) |$Mt| $INTEGER) (($KIND) |$Ms| $INTEGER))) 

==> anc/lisp_results/S4zS6zTT.lisp <==
;;; -*- Mode: LISP; package:maxima; syntax:common-lisp; -*- 
(in-package :maxima)
(DSKSETQ $%O0 '$DONE) 
(ADDLABEL '$%O0) 
(DSKSETQ $%I1 '(($BATCH) "10_exp_reggeon.v3.mat")) 
(ADDLABEL '$%I1) 
(DSKSETQ $%I2
         '(($DEFINE_VARIABLE) |$expand_reggeon_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I2) 
(DSKSETQ $%O2 'NIL) 
(ADDLABEL '$%O2) 
(DSKSETQ $%I3 '(($DEFINE_VARIABLE) |$dbg_all_terms| NIL $BOOLEAN)) 
(ADDLABEL '$%I3) 
(DSKSETQ $%O3 'NIL) 
(ADDLABEL '$%O3) 
(DSKSETQ $%I4 '(($DEFINE_VARIABLE) |$dbg_compute_levels| NIL $BOOLEAN)) 
(ADDLABEL '$%I4) 
(DSKSETQ $%O4 'NIL) 
(ADDLABEL '$%O4) 
(DSKSETQ $%I5 '(($DEFINE_VARIABLE) |$nn| 0. $INTEGER)) 
(ADDLABEL '$%I5) 
(DSKSETQ $%O5 '0.) 
(ADDLABEL '$%O5) 
(DSKSETQ $%I6 '(($KILL) |$nn|)) 
(ADDLABEL '$%I6) 
(DSKSETQ $%O6 '$DONE) 
(ADDLABEL '$%O6) 
(DSKSETQ $%I7
         '((MDEFINE) (($SET_NUMBER_OF_PARTICLE) |$nn0|)
           ((MPROG) ((MSETQ) |$nn| |$nn0|)
            (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.)
             ((MPLUS) |$nn0| 1.))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MSETQ) ((|$s| ARRAY) $R)
              ((MPLUS) ((|$k|) $R)
               (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S
                ((MPLUS) $R 1.) |$nn0|))))))) 
(ADDLABEL '$%I7) 
(DSKSETQ $%O7
         '((MDEFINE SIMP) (($SET_NUMBER_OF_PARTICLE) |$nn0|)
           ((MPROG) ((MSETQ) |$nn| |$nn0|)
            (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.)
             ((MPLUS) |$nn0| 1.))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MSETQ) ((|$s| ARRAY) $R)
              ((MPLUS) ((|$k|) $R)
               (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S
                ((MPLUS) $R 1.) |$nn0|))))))) 
(ADDLABEL '$%O7) 
(DSKSETQ $%I8
         '((MDEFINE) (($NOTZERO) $X)
           ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))) 
(ADDLABEL '$%I8) 
(DSKSETQ $%O8
         '((MDEFINE SIMP) (($NOTZERO) $X)
           ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))) 
(ADDLABEL '$%O8) 
(DSKSETQ $%I9
         '((MDEFINE)
           ((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
              ((MSETQ) $POW0
               ((MTIMES) 2.
                (($SUM)
                 (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0
                  $MAX_USED_LEVEL0)
                 $L0 2. $MAX_USED_LEVEL0)))
              ((MSETQ) $POW0
               ((MPLUS) $POW0
                (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2.
                 $MAX_USED_LEVEL0)))
              ((MCOND) |$dbg_compute_levels|
               (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T
               $FALSE)
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
            ((MRETURN) |$noAlphas0|)))) 
(ADDLABEL '$%I9) 
(DSKSETQ $%O9
         '((MDEFINE SIMP)
           ((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
              ((MSETQ) $POW0
               ((MTIMES) 2.
                (($SUM)
                 (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0
                  $MAX_USED_LEVEL0)
                 $L0 2. $MAX_USED_LEVEL0)))
              ((MSETQ) $POW0
               ((MPLUS) $POW0
                (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2.
                 $MAX_USED_LEVEL0)))
              ((MCOND) |$dbg_compute_levels|
               (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T
               $FALSE)
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
            ((MRETURN) |$noAlphas0|)))) 
(ADDLABEL '$%O9) 
(DSKSETQ $%I10
         '((MDEFINE)
           ((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevels0| ARRAY) $R)
                  (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
                   ((|$usedLevels0| ARRAY) $R)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevels0|)))) 
(ADDLABEL '$%I10) 
(DSKSETQ $%O10
         '((MDEFINE SIMP)
           ((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevels0| ARRAY) $R)
                  (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
                   ((|$usedLevels0| ARRAY) $R)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevels0|)))) 
(ADDLABEL '$%O10) 
(DSKSETQ $%I11
         '((MDEFINE)
           ((|$compute_levels_and_powers_used_no_zmV1|)
            $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
                  (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
                   ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevelsPowers0|)))) 
(ADDLABEL '$%I11) 
(DSKSETQ $%O11
         '((MDEFINE SIMP)
           ((|$compute_levels_and_powers_used_no_zmV1|)
            $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
                  (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
                   ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevelsPowers0|)))) 
(ADDLABEL '$%O11) 
(DSKSETQ $%I12
         '((MDEFINE) ((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
            ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
              ((MSETQ) |$Nlus0|
               (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
              ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
               ((MPROGN)
                ((MSETQ) $NR_PQ
                 ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R)
                  $INR_PQ))
                ((MSETQ) ((|$explK0| ARRAY) $R)
                 ((MPLUS) ((|$explK0| ARRAY) $R)
                  ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
              ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
               ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
              |$end_r_loop|))
            ((MRETURN) |$Ks_rules0|)))) 
(ADDLABEL '$%I12) 
(DSKSETQ $%O12
         '((MDEFINE SIMP) ((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
            ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
              ((MSETQ) |$Nlus0|
               (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
              ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
               ((MPROGN)
                ((MSETQ) $NR_PQ
                 ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R)
                  $INR_PQ))
                ((MSETQ) ((|$explK0| ARRAY) $R)
                 ((MPLUS) ((|$explK0| ARRAY) $R)
                  ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
              ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
               ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
              |$end_r_loop|))
            ((MRETURN) |$Ks_rules0|)))) 
(ADDLABEL '$%O12) 
(DSKSETQ $%I13
         '((MDEFINE) ((|$compute_Ds|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
            ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
             ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
              ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
               ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
                ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL
                 NIL NIL
                 ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL
                  NIL NIL NIL
                  ((MSETQ) ((|$explD0| ARRAY) $R $S)
                   ((MPLUS) ((|$explD0| ARRAY) $R $S)
                    ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
                     ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
                ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
                 (($ENDCONS)
                  ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
                  ((|$Ds_rules0| ARRAY) $R)))
                |$end_s_loop|))
              |$end_r_loop|))
            ((MRETURN) |$Ds_rules0|)))) 
(ADDLABEL '$%I13) 
(DSKSETQ $%O13
         '((MDEFINE SIMP) ((|$compute_Ds|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
            ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
             ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
              ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
               ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
                ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL
                 NIL NIL
                 ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL
                  NIL NIL NIL
                  ((MSETQ) ((|$explD0| ARRAY) $R $S)
                   ((MPLUS) ((|$explD0| ARRAY) $R $S)
                    ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
                     ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
                ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
                 (($ENDCONS)
                  ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
                  ((|$Ds_rules0| ARRAY) $R)))
                |$end_s_loop|))
              |$end_r_loop|))
            ((MRETURN) |$Ds_rules0|)))) 
(ADDLABEL '$%O13) 
(DSKSETQ $%I14
         '((MDEFINE) (($WICK) |$list_Nr0|)
           ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
            ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
            ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
            ((MSETQ) $WICK00
             ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
              ((MFACTORIAL) |$Nr0|)))
            ((MDO) $R 2. NIL NIL |$nn0| NIL
             ((MPROGN) ((MSETQ) $WICK0 0.)
              ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
              ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
                ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
                 ((MSETQ) $WICK0
                  ((MPLUS) $WICK0
                   ((MTIMES)
                    ((MQUOTIENT) 1.
                     ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
                    $CO0
                    ((MEXPT) ((|$s| ARRAY) $R)
                     ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
                 T $FALSE)))
              ((MSETQ) $WICK00 $WICK0)))
            ((MRETURN) $WICK00)))) 
(ADDLABEL '$%I14) 
(DSKSETQ $%O14
         '((MDEFINE SIMP) (($WICK) |$list_Nr0|)
           ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
            ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
            ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
            ((MSETQ) $WICK00
             ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
              ((MFACTORIAL) |$Nr0|)))
            ((MDO) $R 2. NIL NIL |$nn0| NIL
             ((MPROGN) ((MSETQ) $WICK0 0.)
              ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
              ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
                ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
                 ((MSETQ) $WICK0
                  ((MPLUS) $WICK0
                   ((MTIMES)
                    ((MQUOTIENT) 1.
                     ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
                    $CO0
                    ((MEXPT) ((|$s| ARRAY) $R)
                     ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
                 T $FALSE)))
              ((MSETQ) $WICK00 $WICK0)))
            ((MRETURN) $WICK00)))) 
(ADDLABEL '$%O14) 
(DSKSETQ $%I15
         '((MDEFINE)
           (($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
            |$Ds_rules0|)
           ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
            (($PRINT) "in computing 'Z' (do_all_term)")
            ((MSETQ) $EXPL_INT0 $INT0)
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN)
              ((MCOND) |$dbg_all_terms|
               (($PRINT)
                "in computing 'Z' (do_all_term) doing all terms for particle"
                $R)
               T $FALSE)
              ((MSETQ) $EXPL_INT0
               (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
                ((|$Ds_rules0| ARRAY) $R)))
              ((MSETQ) $NLEVELS0
               (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
              ((MCOND) |$dbg_all_terms|
               (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
              ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) " project to"
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  "^"
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.)))
                 T $FALSE)
                ((MSETQ) $EXPL_INT0
                 (($RATCOEF) $EXPL_INT0
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.))))
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
            ((MRETURN) $EXPL_INT0)))) 
(ADDLABEL '$%I15) 
(DSKSETQ $%O15
         '((MDEFINE SIMP)
           (($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
            |$Ds_rules0|)
           ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
            (($PRINT) "in computing 'Z' (do_all_term)")
            ((MSETQ) $EXPL_INT0 $INT0)
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN)
              ((MCOND) |$dbg_all_terms|
               (($PRINT)
                "in computing 'Z' (do_all_term) doing all terms for particle"
                $R)
               T $FALSE)
              ((MSETQ) $EXPL_INT0
               (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
                ((|$Ds_rules0| ARRAY) $R)))
              ((MSETQ) $NLEVELS0
               (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
              ((MCOND) |$dbg_all_terms|
               (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
              ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) " project to"
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  "^"
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.)))
                 T $FALSE)
                ((MSETQ) $EXPL_INT0
                 (($RATCOEF) $EXPL_INT0
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.))))
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
            ((MRETURN) $EXPL_INT0)))) 
(ADDLABEL '$%O15) 
(DSKSETQ $%I16
         '((MDEFINE) (($STATE2MATRIX) $STATE0 |$MaxLevel0|)
           ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
            ((MSETQ) $MAT0
             (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
              ((MPLUS) |$MaxLevel0| 1.)))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
                (($HIPOW) $STATE0 (($P) $IP $IQ)))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                ((MPLUS)
                 (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                 (($HIPOW) $STATE0 (($P) $IP $IQ))))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
            ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
             (($ERROR) "In state2matrix missing some contributions in"
              $STATE0 "since we are left with" $STATE00
              "after analysis")
             T $FALSE)
            ((MRETURN) (($COPYMATRIX) $MAT0))))) 
(ADDLABEL '$%I16) 
(DSKSETQ $%O16
         '((MDEFINE SIMP) (($STATE2MATRIX) $STATE0 |$MaxLevel0|)
           ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
            ((MSETQ) $MAT0
             (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
              ((MPLUS) |$MaxLevel0| 1.)))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
                (($HIPOW) $STATE0 (($P) $IP $IQ)))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                ((MPLUS)
                 (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                 (($HIPOW) $STATE0 (($P) $IP $IQ))))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
            ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
             (($ERROR) "In state2matrix missing some contributions in"
              $STATE0 "since we are left with" $STATE00
              "after analysis")
             T $FALSE)
            ((MRETURN) (($COPYMATRIX) $MAT0))))) 
(ADDLABEL '$%O16) 
(DSKSETQ $%I17 '((MSETQ) |$expand_reggeon_loaded| T)) 
(ADDLABEL '$%I17) 
(DSKSETQ $%O17 'T) 
(ADDLABEL '$%O17) 
(DSKSETQ $%O18
         '"/home/igor/tex/NoChaos/maxima.cov/SSTT/10_exp_reggeon.v3.mat") 
(ADDLABEL '$%O18) 
(DSKSETQ $%I19
         '((MCOND) ((MNOT) |$expand_reggeon_loaded|)
           (($ERROR) "Cannot batch 10_exp_reggeon") T $FALSE)) 
(ADDLABEL '$%I19) 
(DSKSETQ $%O19 'NIL) 
(ADDLABEL '$%O19) 
(DSKSETQ $%I20 '(($BATCH) "20_der.v2.mat")) 
(ADDLABEL '$%I20) 
(DSKSETQ $%I21
         '(($DEFINE_VARIABLE) |$derivatives_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I21) 
(DSKSETQ $%O21 'NIL) 
(ADDLABEL '$%O21) 
(DSKSETQ $%I22 '(($DEFINE_VARIABLE) |$dbg_wrt_lambda| NIL $BOOLEAN)) 
(ADDLABEL '$%I22) 
(DSKSETQ $%O22 'NIL) 
(ADDLABEL '$%O22) 
(DSKSETQ $%I23 '(($DEFINE_VARIABLE) |$dbg_wrt_pair| NIL $BOOLEAN)) 
(ADDLABEL '$%I23) 
(DSKSETQ $%O23 'NIL) 
(ADDLABEL '$%O23) 
(DSKSETQ $%I24 '(($DEFINE_VARIABLE) |$dbg_wrt_states| NIL $BOOLEAN)) 
(ADDLABEL '$%I24) 
(DSKSETQ $%O24 'NIL) 
(ADDLABEL '$%O24) 
(DSKSETQ $%I25 '(($DEFINE_VARIABLE) |$dbg_wrt_contract| NIL $BOOLEAN)) 
(ADDLABEL '$%I25) 
(DSKSETQ $%O25 'NIL) 
(ADDLABEL '$%O25) 
(DSKSETQ $%I26 '(($DEFINE_VARIABLE) |$dbg_scalars| NIL $BOOLEAN)) 
(ADDLABEL '$%I26) 
(DSKSETQ $%O26 'NIL) 
(ADDLABEL '$%O26) 
(DSKSETQ $%I27 '((MSETQ) $INFLAG T)) 
(ADDLABEL '$%I27) 
(DSKSETQ $%O27 'T) 
(ADDLABEL '$%O27) 
(DSKSETQ $%I28 '((MSETQ) |$NIused| 0.)) 
(ADDLABEL '$%I28) 
(DSKSETQ $%O28 '0.) 
(ADDLABEL '$%O28) 
(DSKSETQ $%I29 '((MSETQ) |$objects_with_index| ((MLIST) $LA |$Sk| $K))) 
(ADDLABEL '$%I29) 
(DSKSETQ $%O29 '((MLIST SIMP) $LA |$Sk| $K)) 
(ADDLABEL '$%O29) 
(DSKSETQ $%I30
         '((MDEFINE)
           ((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
            $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LAK)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$laSk|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $KLA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$Skla|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I30) 
(DSKSETQ $%O30
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
            $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LAK)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$laSk|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $KLA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$Skla|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O30) 
(DSKSETQ $%I31
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $NPOW0 1.)
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LAK)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$laSk|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_lambda_other|)
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $KLA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$Skla|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_other_la|)
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I31) 
(DSKSETQ $%O31
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $NPOW0 1.)
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LAK)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$laSk|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_lambda_other|)
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $KLA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$Skla|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_other_la|)
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O31) 
(DSKSETQ $%I32
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
            $TERM0)
           ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
            ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
            ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.))
            ((MSETQ) $DER0 0.)
            ((MCOND) ((MGREATERP) $LEVEL10 0.)
             ((MSETQ) $DER00
              (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0|
               $TERM0))
             T
             ((MSETQ) $DER00
              ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
            ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
            ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
             ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
              ((MDO) $NT0 1. NIL NIL $LDER00 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_pair|
                 (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
                  "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
                 T $FALSE)
                ((MSETQ) $TMP_DER0
                 (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                  (($INPART) $DER00 $NT0)))
                ((MSETQ) $DER0
                 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
             T
             ((MPROGN)
              ((MCOND) |$dbg_wrt_pair|
               (($PRINT) "    SINGLE term: take der of" $DER00
                "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
               T $FALSE)
              ((MSETQ) $DER0
               (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                $DER00))))
            ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I32) 
(DSKSETQ $%O32
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
            $TERM0)
           ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
            ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
            ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.))
            ((MSETQ) $DER0 0.)
            ((MCOND) ((MGREATERP) $LEVEL10 0.)
             ((MSETQ) $DER00
              (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0|
               $TERM0))
             T
             ((MSETQ) $DER00
              ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
            ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
            ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
             ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
              ((MDO) $NT0 1. NIL NIL $LDER00 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_pair|
                 (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
                  "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
                 T $FALSE)
                ((MSETQ) $TMP_DER0
                 (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                  (($INPART) $DER00 $NT0)))
                ((MSETQ) $DER0
                 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
             T
             ((MPROGN)
              ((MCOND) |$dbg_wrt_pair|
               (($PRINT) "    SINGLE term: take der of" $DER00
                "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
               T $FALSE)
              ((MSETQ) $DER0
               (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                $DER00))))
            ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O32) 
(DSKSETQ $%I33
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
            $TERM0)
           ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
            ((MSETQ) $MAX_USED_LEVEL0
             (($LENGTH) $ONE_STATE_IN_MATRIX0))
            ((MSETQ) |$Der0| $TERM0)
            ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
             ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
              ((MCOND)
               ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
               ((MPROGN)
                ((MDO) $N_PQ 1. NIL NIL
                 (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
                 ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
                  ((MCOND)
                   (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
                   ((MPROGN)
                    ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
                     ((MSETQ) |$tmp_Der0|
                      ((MPLUS) |$tmp_Der0|
                       (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                        ((MPLUS) $L0 ((MMINUS) 1.))
                        ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
                    ((MSETQ) |$Der0| |$tmp_Der0|))
                   T
                   ((MSETQ) |$Der0|
                    (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                     ((MPLUS) $L0 ((MMINUS) 1.))
                     ((MPLUS) $C0 ((MMINUS) 1.)) |$Der0|)))))
                |$end_loop_c0|)
               T $FALSE)))
            ((MRETURN) |$Der0|)))) 
(ADDLABEL '$%I33) 
(DSKSETQ $%O33
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
            $TERM0)
           ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
            ((MSETQ) $MAX_USED_LEVEL0
             (($LENGTH) $ONE_STATE_IN_MATRIX0))
            ((MSETQ) |$Der0| $TERM0)
            ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
             ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
              ((MCOND)
               ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
               ((MPROGN)
                ((MDO) $N_PQ 1. NIL NIL
                 (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
                 ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
                  ((MCOND)
                   (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
                   ((MPROGN)
                    ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
                     ((MSETQ) |$tmp_Der0|
                      ((MPLUS) |$tmp_Der0|
                       (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                        ((MPLUS) $L0 ((MMINUS) 1.))
                        ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
                    ((MSETQ) |$Der0| |$tmp_Der0|))
                   T
                   ((MSETQ) |$Der0|
                    (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                     ((MPLUS) $L0 ((MMINUS) 1.))
                     ((MPLUS) $C0 ((MMINUS) 1.)) |$Der0|)))))
                |$end_loop_c0|)
               T $FALSE)))
            ((MRETURN) |$Der0|)))) 
(ADDLABEL '$%O33) 
(DSKSETQ $%I34
         '((MDEFINE)
           ((|$take_derivative_wrt_scalar_stateSV1|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
            ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
              ((MPROGN)
               ((MCOND) |$dbg_scalars|
                (($PRINT) "nr0=" $NR0 "out of"
                 (($LENGTH) $SCALARS_IN_MATRIX0))
                T $FALSE)
               ((MSETQ) |$tmp_DER0| 0.)
               ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
                ((MPROGN)
                 (($PRINT) "before length(DER0) is"
                  (($LENGTH) |$der0|))
                 ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
                  ((MSETQ) |$tmp_DER0|
                   ((MPLUS) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
                 ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
                T
                ((MPROGN)
                 ((MCOND) |$dbg_scalars|
                  (($PRINT) "SINGLE term " |$der0| "derivative wrt r="
                   $NR0 "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0)
                   "with nr=" $NR0)
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)))
              T $FALSE))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%I34) 
(DSKSETQ $%O34
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_scalar_stateSV1|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
            ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
              ((MPROGN)
               ((MCOND) |$dbg_scalars|
                (($PRINT) "nr0=" $NR0 "out of"
                 (($LENGTH) $SCALARS_IN_MATRIX0))
                T $FALSE)
               ((MSETQ) |$tmp_DER0| 0.)
               ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
                ((MPROGN)
                 (($PRINT) "before length(DER0) is"
                  (($LENGTH) |$der0|))
                 ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
                  ((MSETQ) |$tmp_DER0|
                   ((MPLUS) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
                 ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
                T
                ((MPROGN)
                 ((MCOND) |$dbg_scalars|
                  (($PRINT) "SINGLE term " |$der0| "derivative wrt r="
                   $NR0 "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0)
                   "with nr=" $NR0)
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)))
              T $FALSE))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%O34) 
(DSKSETQ $%I35
         '((MDEFINE)
           ((|$take_derivative_wrt_scalar_stateSV2|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
            ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
             ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
              (($PRINT)
               "in take_derivative_wrt_scalar_stateSV2 acting on" $LT0
               "terms")
              ((MDO) $NT0 1. NIL NIL $LT0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_states|
                 (($PRINT)
                  "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                  $NT0 "out of" $LT0 "now there are"
                  ((MCOND) ((MNOT) (($NUMBERP) |$der0|))
                   (($LENGTH) |$der0|) T 0.)
                  "terms")
                 T
                 ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                   $NT0 "(step 100) out of" $LT0)
                  T $FALSE))
                ((MSETQ) |$NIused| 0.)
                ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
                ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
                 NIL
                 ((MCOND)
                  ((MNOT)
                   ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                  ((MPROGN)
                   ((MSETQ) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
                   |$end_nr_loop|)
                  T $FALSE))
                ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
                |$end_t0_loop|)))
             T
             ((MPROGN) ((MSETQ) |$der0| $TERM0)
              ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
               NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                ((MPROGN)
                 ((MCOND) |$dbg_wrt_states|
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
                   |$der0| "derivative wrt r=" $NR0 "and"
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)
                T $FALSE))))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%I35) 
(DSKSETQ $%O35
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_scalar_stateSV2|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
            ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
             ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
              (($PRINT)
               "in take_derivative_wrt_scalar_stateSV2 acting on" $LT0
               "terms")
              ((MDO) $NT0 1. NIL NIL $LT0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_states|
                 (($PRINT)
                  "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                  $NT0 "out of" $LT0 "now there are"
                  ((MCOND) ((MNOT) (($NUMBERP) |$der0|))
                   (($LENGTH) |$der0|) T 0.)
                  "terms")
                 T
                 ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                   $NT0 "(step 100) out of" $LT0)
                  T $FALSE))
                ((MSETQ) |$NIused| 0.)
                ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
                ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
                 NIL
                 ((MCOND)
                  ((MNOT)
                   ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                  ((MPROGN)
                   ((MSETQ) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
                   |$end_nr_loop|)
                  T $FALSE))
                ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
                |$end_t0_loop|)))
             T
             ((MPROGN) ((MSETQ) |$der0| $TERM0)
              ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
               NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                ((MPROGN)
                 ((MCOND) |$dbg_wrt_states|
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
                   |$der0| "derivative wrt r=" $NR0 "and"
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)
                T $FALSE))))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%O35) 
(DSKSETQ $%I36
         '((MDEFINE) (($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0)
           ((MPROG)
            ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0
             $NPOW0 $OP0 $IND0 $NFAC0 $NR0 $NS0)
            ((MSETQ) $UTERM00 $UTERM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
             ((MRETURN) $UTERM0) T $FALSE)
            ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
            ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_contract|
               (($PRINT) "      Exam" $FAC0) T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
                ((MCOND)
                 ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
                  ((MNOT) ((MEQUAL) $NPOW0 2.)))
                 (($ERROR) "the power must be 2!! wrong term=" $UTERM0)
                 T $FALSE)
                ((MCOND)
                 ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
                 ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MCOND) ((MEQUAL) $OP0 $LA)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 |$Sk|)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 $K)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE))
               T
               ((MCOND)
                ((MAND) $ISOP0
                 (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
                ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
                 ((MCOND)
                  ((MNOT)
                   (($IS)
                    ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
                  ((MPROGN)
                   ((MSETQ) $OTHERFAC0
                    (($ASSOC) $IND0 $LIST_INDEX_FACS0))
                   ((MSETQ) $NR0 (($INPART) $FAC0 1.))
                   ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
                   ((MCOND) ((MLEQP) $NR0 $NS0)
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $FAC0 0.)
                        (($INPART) $OTHERFAC0 0.))
                       $NR0 (($INPART) $FAC0 2.) $NS0
                       (($INPART) $OTHERFAC0 2.))))
                    T
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $OTHERFAC0 0.)
                        (($INPART) $FAC0 0.))
                       $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                       (($INPART) $FAC0 2.)))))
                   ((MSETQ) $LIST_INDEX_FACS0
                    (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0)
                     $LIST_INDEX_FACS0)))
                  T
                  ((MSETQ) $LIST_INDEX_FACS0
                   (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
                T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
              |$end_fac_loop|))
            ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
             ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
            ((MRETURN) $CTERM0)))) 
(ADDLABEL '$%I36) 
(DSKSETQ $%O36
         '((MDEFINE SIMP) (($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0)
           ((MPROG)
            ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0
             $NPOW0 $OP0 $IND0 $NFAC0 $NR0 $NS0)
            ((MSETQ) $UTERM00 $UTERM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
             ((MRETURN) $UTERM0) T $FALSE)
            ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
            ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_contract|
               (($PRINT) "      Exam" $FAC0) T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
                ((MCOND)
                 ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
                  ((MNOT) ((MEQUAL) $NPOW0 2.)))
                 (($ERROR) "the power must be 2!! wrong term=" $UTERM0)
                 T $FALSE)
                ((MCOND)
                 ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
                 ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MCOND) ((MEQUAL) $OP0 $LA)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 |$Sk|)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 $K)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE))
               T
               ((MCOND)
                ((MAND) $ISOP0
                 (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
                ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
                 ((MCOND)
                  ((MNOT)
                   (($IS)
                    ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
                  ((MPROGN)
                   ((MSETQ) $OTHERFAC0
                    (($ASSOC) $IND0 $LIST_INDEX_FACS0))
                   ((MSETQ) $NR0 (($INPART) $FAC0 1.))
                   ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
                   ((MCOND) ((MLEQP) $NR0 $NS0)
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $FAC0 0.)
                        (($INPART) $OTHERFAC0 0.))
                       $NR0 (($INPART) $FAC0 2.) $NS0
                       (($INPART) $OTHERFAC0 2.))))
                    T
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $OTHERFAC0 0.)
                        (($INPART) $FAC0 0.))
                       $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                       (($INPART) $FAC0 2.)))))
                   ((MSETQ) $LIST_INDEX_FACS0
                    (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0)
                     $LIST_INDEX_FACS0)))
                  T
                  ((MSETQ) $LIST_INDEX_FACS0
                   (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
                T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
              |$end_fac_loop|))
            ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
             ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
            ((MRETURN) $CTERM0)))) 
(ADDLABEL '$%O36) 
(DSKSETQ $%I37
         '((MDEFINE) (($CONTRACT_PAIRS) |$utermS0|)
           ((MPROG) ((MLIST) $SUM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
             ((MPROGN) ((MSETQ) $SUM0 0.)
              ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
               ((MSETQ) $SUM0
                ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
             T
             ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
            ((MRETURN) $SUM0)))) 
(ADDLABEL '$%I37) 
(DSKSETQ $%O37
         '((MDEFINE SIMP) (($CONTRACT_PAIRS) |$utermS0|)
           ((MPROG) ((MLIST) $SUM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
             ((MPROGN) ((MSETQ) $SUM0 0.)
              ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
               ((MSETQ) $SUM0
                ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
             T
             ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
            ((MRETURN) $SUM0)))) 
(ADDLABEL '$%O37) 
(DSKSETQ $%I38 '((MSETQ) |$derivatives_loaded| T)) 
(ADDLABEL '$%I38) 
(DSKSETQ $%O38 'T) 
(ADDLABEL '$%O38) 
(DSKSETQ $%O39 '"/home/igor/tex/NoChaos/maxima.cov/SSTT/20_der.v2.mat") 
(ADDLABEL '$%O39) 
(DSKSETQ $%I40
         '((MCOND) ((MNOT) |$derivatives_loaded|)
           (($ERROR) "Cannot batch 20_der") T $FALSE)) 
(ADDLABEL '$%I40) 
(DSKSETQ $%O40 'NIL) 
(ADDLABEL '$%O40) 
(DSKSETQ $%I41 '(($BATCH) "39_aux_functions_for_amplitudes.v0.mat")) 
(ADDLABEL '$%I41) 
(DSKSETQ $%I42 '(($DEFINE_VARIABLE) |$compute_pp_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I42) 
(DSKSETQ $%O42 'NIL) 
(ADDLABEL '$%O42) 
(DSKSETQ $%I43 '(($DEFINE_VARIABLE) $AP 2. $INTEGER)) 
(ADDLABEL '$%I43) 
(DSKSETQ $%O43 '2.) 
(ADDLABEL '$%O43) 
(DSKSETQ $%I44
         '((MDEFINE) (($TRUE_XX) $R $S)
           ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))) 
(ADDLABEL '$%I44) 
(DSKSETQ $%O44
         '((MDEFINE SIMP) (($TRUE_XX) $R $S)
           ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))) 
(ADDLABEL '$%O44) 
(DSKSETQ $%I45
         '((MDEFINE) ((|$otherN|) $M $N)
           ((MCOND)
            ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
             ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
            3. T
            ((MCOND)
             ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
              ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
             2. T
             ((MCOND)
              ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
               ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
              1. T $FALSE))))) 
(ADDLABEL '$%I45) 
(DSKSETQ $%O45
         '((MDEFINE SIMP) ((|$otherN|) $M $N)
           ((MCOND)
            ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
             ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
            3. T
            ((MCOND)
             ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
              ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
             2. T
             ((MCOND)
              ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
               ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
              1. T $FALSE))))) 
(ADDLABEL '$%O45) 
(DSKSETQ $%I46
         '((MDEFINE) (($COMPUTE_PP3) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MDO) $N 1. NIL NIL |$nn| NIL
              ((MCOND) ((MEQUAL) $M $N)
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
                 $AP))
               T
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
                 ((MPLUS)
                  ((MPLUS) 1.
                   ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))) 
(ADDLABEL '$%I46) 
(DSKSETQ $%O46
         '((MDEFINE SIMP) (($COMPUTE_PP3) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MDO) $N 1. NIL NIL |$nn| NIL
              ((MCOND) ((MEQUAL) $M $N)
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
                 $AP))
               T
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
                 ((MPLUS)
                  ((MPLUS) 1.
                   ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))) 
(ADDLABEL '$%O46) 
(DSKSETQ $%I47
         '((MDEFINE) (($PP3ONSHELL) $M $N) (($NUM_PP3 ARRAY) $M $N))) 
(ADDLABEL '$%I47) 
(DSKSETQ $%O47
         '((MDEFINE SIMP) (($PP3ONSHELL) $M $N)
           (($NUM_PP3 ARRAY) $M $N))) 
(ADDLABEL '$%O47) 
(DSKSETQ $%I48
         '((MSETQ) (($NUM_XX3 ARRAY) 1. 2.)
           ((MQUOTIENT) |$Xi| ((MPLUS) 1. ((MMINUS) |$Xi|))))) 
(ADDLABEL '$%I48) 
(DSKSETQ $%O48
         '((MTIMES SIMP)
           ((MEXPT SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$Xi|))
            -1.)
           |$Xi|)) 
(ADDLABEL '$%O48) 
(DSKSETQ $%I49 '((MSETQ) (($NUM_XX3 ARRAY) 1. 3.) |$Xi|)) 
(ADDLABEL '$%I49) 
(DSKSETQ $%O49 '|$Xi|) 
(ADDLABEL '$%O49) 
(DSKSETQ $%I50 '((MSETQ) (($NUM_XX3 ARRAY) 2. 3.) 1.)) 
(ADDLABEL '$%I50) 
(DSKSETQ $%O50 '1.) 
(ADDLABEL '$%O50) 
(DSKSETQ $%I51
         '((MDEFINE) (($TRUE_GF_XX3) $R $S) (($NUM_XX3 ARRAY) $R $S))) 
(ADDLABEL '$%I51) 
(DSKSETQ $%O51
         '((MDEFINE SIMP) (($TRUE_GF_XX3) $R $S)
           (($NUM_XX3 ARRAY) $R $S))) 
(ADDLABEL '$%O51) 
(DSKSETQ $%I52
         '((MDEFINE) (($GF_XX3) $M $N)
           ((MCOND) ((MEQUAL) $M 1.) |$x1| T
            ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
             ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
              |$x3|))))) 
(ADDLABEL '$%I52) 
(DSKSETQ $%O52
         '((MDEFINE SIMP) (($GF_XX3) $M $N)
           ((MCOND) ((MEQUAL) $M 1.) |$x1| T
            ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
             ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
              |$x3|))))) 
(ADDLABEL '$%O52) 
(DSKSETQ $%I53
         '((MDEFINE) (($COMPUTE_PP4) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
              ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
               $AP)))
            ((MSETQ) |$Mu|
             ((MPLUS)
              ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
              ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
            ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))) 
(ADDLABEL '$%I53) 
(DSKSETQ $%O53
         '((MDEFINE SIMP) (($COMPUTE_PP4) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
              ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
               $AP)))
            ((MSETQ) |$Mu|
             ((MPLUS)
              ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
              ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
            ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))) 
(ADDLABEL '$%O53) 
(DSKSETQ $%I54
         '((MDEFINE) (($PP4ONSHELL) $M $N) (($NUM_PP4 ARRAY) $M $N))) 
(ADDLABEL '$%I54) 
(DSKSETQ $%O54
         '((MDEFINE SIMP) (($PP4ONSHELL) $M $N)
           (($NUM_PP4 ARRAY) $M $N))) 
(ADDLABEL '$%O54) 
(DSKSETQ $%I55
         '((MDEFINE) (($COMPUTE_XX4))
           ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
            (($REMARRAY) $NUM_XX4)
            ((MSETQ) $GF_X_RULES
             ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
              ((MEQUAL) |$om|
               ((MQUOTIENT)
                ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
                 (($XX) 1. 3.))
                (($XX) 2. 4.)))))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
              ((MEQUAL)
               ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.)
                (($XX) 2. 4.))
               ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
            ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
            ((MSETQ) $SO_X13
             (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
            ((MSETQ) $XX4_LIST
             (($MAKELIST)
              (($MAKELIST)
               ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S))
               $S ((MPLUS) $R 1.) |$nn|)
              $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
            ((MSETQ) $XX4_LIST
             (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
            ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
            ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
             (($MAP) ":" ((MLIST) (($LHS) $GFXX0))
              ((MLIST) (($RHS) $GFXX0))))
            ((MSETQ) |$dx3_dOM|
             (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
            ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES))
            |$xx4_done|))) 
(ADDLABEL '$%I55) 
(DSKSETQ $%O55
         '((MDEFINE SIMP) (($COMPUTE_XX4))
           ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
            (($REMARRAY) $NUM_XX4)
            ((MSETQ) $GF_X_RULES
             ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
              ((MEQUAL) |$om|
               ((MQUOTIENT)
                ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
                 (($XX) 1. 3.))
                (($XX) 2. 4.)))))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
              ((MEQUAL)
               ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.)
                (($XX) 2. 4.))
               ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
            ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
            ((MSETQ) $SO_X13
             (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
            ((MSETQ) $XX4_LIST
             (($MAKELIST)
              (($MAKELIST)
               ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S))
               $S ((MPLUS) $R 1.) |$nn|)
              $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
            ((MSETQ) $XX4_LIST
             (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
            ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
            ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
             (($MAP) ":" ((MLIST) (($LHS) $GFXX0))
              ((MLIST) (($RHS) $GFXX0))))
            ((MSETQ) |$dx3_dOM|
             (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
            ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES))
            |$xx4_done|))) 
(ADDLABEL '$%O55) 
(DSKSETQ $%I56
         '((MDEFINE) (($TRUE_GF_XX4) $R $S) (($NUM_XX4 ARRAY) $R $S))) 
(ADDLABEL '$%I56) 
(DSKSETQ $%O56
         '((MDEFINE SIMP) (($TRUE_GF_XX4) $R $S)
           (($NUM_XX4 ARRAY) $R $S))) 
(ADDLABEL '$%O56) 
(DSKSETQ $%I57
         '((MDEFINE) ((|$check_cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
              ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
              ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
              ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
              ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
              ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
              ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
              ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
              ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
              ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%I57) 
(DSKSETQ $%O57
         '((MDEFINE SIMP) ((|$check_cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
              ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
              ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
              ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
              ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
              ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
              ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
              ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
              ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
              ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%O57) 
(DSKSETQ $%I58
         '((MDEFINE) ((|$cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%I58) 
(DSKSETQ $%O58
         '((MDEFINE SIMP) ((|$cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%O58) 
(DSKSETQ $%I59
         '((MDEFINE) ((|$check_cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%I59) 
(DSKSETQ $%O59
         '((MDEFINE SIMP) ((|$check_cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%O59) 
(DSKSETQ $%I60
         '((MDEFINE) ((|$cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%I60) 
(DSKSETQ $%O60
         '((MDEFINE SIMP) ((|$cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%O60) 
(DSKSETQ $%I61
         '((MDEFINE) ((|$check_swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%I61) 
(DSKSETQ $%O61
         '((MDEFINE SIMP) ((|$check_swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%O61) 
(DSKSETQ $%I62
         '((MDEFINE) ((|$swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%I62) 
(DSKSETQ $%O62
         '((MDEFINE SIMP) ((|$swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%O62) 
(DSKSETQ $%I63
         '((MDEFINE) ((|$swap_gfA_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|))) $AMP00)))) 
(ADDLABEL '$%I63) 
(DSKSETQ $%O63
         '((MDEFINE SIMP) ((|$swap_gfA_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|))) $AMP00)))) 
(ADDLABEL '$%O63) 
(DSKSETQ $%I64
         '((MDEFINE) (($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|)
           ((MPROG) ((MSETQ) |$nn| 4.)
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
            ((MSETQ) $GH_00
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) $GH_0P
             (($FACTOR)
              (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_0p|
             (($FACTOR)
              (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_pp|
             (($FACTOR)
              (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.)
               ((MEQUAL) |$Mt| 0.))))
            ((MSETQ) |$gh_TTT0|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTT|
             (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))) 
(ADDLABEL '$%I64) 
(DSKSETQ $%O64
         '((MDEFINE SIMP) (($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|)
           ((MPROG) ((MSETQ) |$nn| 4.)
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
            ((MSETQ) $GH_00
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) $GH_0P
             (($FACTOR)
              (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_0p|
             (($FACTOR)
              (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_pp|
             (($FACTOR)
              (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.)
               ((MEQUAL) |$Mt| 0.))))
            ((MSETQ) |$gh_TTT0|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTT|
             (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))) 
(ADDLABEL '$%O64) 
(DSKSETQ $%I65 '((MSETQ) |$compute_pp_loaded| T)) 
(ADDLABEL '$%I65) 
(DSKSETQ $%O65 'T) 
(ADDLABEL '$%O65) 
(DSKSETQ $%O66
         '"/home/igor/tex/NoChaos/maxima.cov/SSTT/39_aux_functions_for_amplitudes.v0.mat") 
(ADDLABEL '$%O66) 
(DSKSETQ $%I67
         '((MCOND) ((MNOT) |$compute_pp_loaded|)
           (($ERROR) "Cannot batch 39_aux_functions_for_amplitudes") T
           $FALSE)) 
(ADDLABEL '$%I67) 
(DSKSETQ $%O67 'NIL) 
(ADDLABEL '$%O67) 
(DSKSETQ $%I68 '(($BATCH) "32_compute_4pts_amplitude.v0.3.mat")) 
(ADDLABEL '$%I68) 
(DSKSETQ $%I69 '(($DEFINE_VARIABLE) |$amp_4pts_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I69) 
(DSKSETQ $%O69 'NIL) 
(ADDLABEL '$%O69) 
(DSKSETQ $%I70
         '((MDEFINE) (($ORDERXX) $R $S)
           ((MCOND) ((MEQUAL) $R $S) 0. T
            ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
             ((MMINUS) (($XX) $S $R)))))) 
(ADDLABEL '$%I70) 
(DSKSETQ $%O70
         '((MDEFINE SIMP) (($ORDERXX) $R $S)
           ((MCOND) ((MEQUAL) $R $S) 0. T
            ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
             ((MMINUS) (($XX) $S $R)))))) 
(ADDLABEL '$%O70) 
(DSKSETQ $%I71
         '((MDEFINE) (($ORDERPP) $R $S)
           ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))) 
(ADDLABEL '$%I71) 
(DSKSETQ $%O71
         '((MDEFINE SIMP) (($ORDERPP) $R $S)
           ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))) 
(ADDLABEL '$%O71) 
(DSKSETQ $%I72
         '((MDEFINE) (($TRUE_KK) $R $M $S $N)
           ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))) 
(ADDLABEL '$%I72) 
(DSKSETQ $%O72
         '((MDEFINE SIMP) (($TRUE_KK) $R $M $S $N)
           ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))) 
(ADDLABEL '$%O72) 
(DSKSETQ $%I73
         '((MDEFINE) ((|$true_Skk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%I73) 
(DSKSETQ $%O73
         '((MDEFINE SIMP) ((|$true_Skk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%O73) 
(DSKSETQ $%I74
         '((MDEFINE) ((|$true_kSk|) $S $N $R $M)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%I74) 
(DSKSETQ $%O74
         '((MDEFINE SIMP) ((|$true_kSk|) $S $N $R $M)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%O74) 
(DSKSETQ $%I75
         '((MDEFINE) ((|$true_SkSk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
            (($SUM)
             (($SUM)
              ((MTIMES) (($ORDERPP) $T $U)
               ((MEXPT) (($ORDERXX) $R $T) $M)
               ((MEXPT) (($ORDERXX) $S $U) $N))
              $T 1. |$nn|)
             $U 1. |$nn|)))) 
(ADDLABEL '$%I75) 
(DSKSETQ $%O75
         '((MDEFINE SIMP) ((|$true_SkSk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
            (($SUM)
             (($SUM)
              ((MTIMES) (($ORDERPP) $T $U)
               ((MEXPT) (($ORDERXX) $R $T) $M)
               ((MEXPT) (($ORDERXX) $S $U) $N))
              $T 1. |$nn|)
             $U 1. |$nn|)))) 
(ADDLABEL '$%O75) 
(DSKSETQ $%I76
         '((MDEFINE) (($FROM_STATE_TO_ADDEND_LIST) $STATE0)
           ((MPROG)
            ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T
             $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
             ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
            ((MSETQ) $LIST0
             (($MAKELIST) (($INPART) $STATE0 $T) $T 1.
              (($LENGTH) $STATE0)))
            ((MRETURN) $LIST0)))) 
(ADDLABEL '$%I76) 
(DSKSETQ $%O76
         '((MDEFINE SIMP) (($FROM_STATE_TO_ADDEND_LIST) $STATE0)
           ((MPROG)
            ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T
             $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
             ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
            ((MSETQ) $LIST0
             (($MAKELIST) (($INPART) $STATE0 $T) $T 1.
              (($LENGTH) $STATE0)))
            ((MRETURN) $LIST0)))) 
(ADDLABEL '$%O76) 
(DSKSETQ $%I77
         '((MDEFINE)
           (($EXTRACT_AND_NORMALIZE_COEFFS)
            $LIST_OF_LISTS_OF_SUBSTATES0)
           ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
            ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
              ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
               ((MPROGN) ((MSETQ) $S00 $S0)
                ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                 ((MPROGN)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)))
                ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
                 ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                  ((MPROGN)
                   ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
                   ((MCOND) ((MGREATERP) $POW0 0.)
                    ((MSETQ) $S00
                     ((MTIMES)
                      ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                      ((MEXPT)
                       ((MQUOTIENT)
                        ((MQUOTIENT) ((MMINUS) 1.)
                         ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                        ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                       $POW0)))
                    T $FALSE))))
                ((MCOND)
                 ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
                  ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
                 (($ERROR)
                  "extract_and_normalize_coeffs cannot compute normalized coeff from"
                  $S0 "left over is" $S00)
                 T $FALSE)
                ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
              ((MSETQ) $COEFFS_LIST0
               (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
            ((MRETURN) $COEFFS_LIST0)))) 
(ADDLABEL '$%I77) 
(DSKSETQ $%O77
         '((MDEFINE SIMP)
           (($EXTRACT_AND_NORMALIZE_COEFFS)
            $LIST_OF_LISTS_OF_SUBSTATES0)
           ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
            ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
              ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
               ((MPROGN) ((MSETQ) $S00 $S0)
                ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                 ((MPROGN)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)))
                ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
                 ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                  ((MPROGN)
                   ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
                   ((MCOND) ((MGREATERP) $POW0 0.)
                    ((MSETQ) $S00
                     ((MTIMES)
                      ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                      ((MEXPT)
                       ((MQUOTIENT)
                        ((MQUOTIENT) ((MMINUS) 1.)
                         ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                        ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                       $POW0)))
                    T $FALSE))))
                ((MCOND)
                 ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
                  ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
                 (($ERROR)
                  "extract_and_normalize_coeffs cannot compute normalized coeff from"
                  $S0 "left over is" $S00)
                 T $FALSE)
                ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
              ((MSETQ) $COEFFS_LIST0
               (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
            ((MRETURN) $COEFFS_LIST0)))) 
(ADDLABEL '$%O77) 
(DSKSETQ $%I78
         '((MDEFINE) ((|$amplitudeN4V1|) $STATES_LIST0)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) |$Partials0|
                  (($ENDCONS)
                   ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                    $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                   |$Partials0|))
                 ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I78) 
(DSKSETQ $%O78
         '((MDEFINE SIMP) ((|$amplitudeN4V1|) $STATES_LIST0)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) |$Partials0|
                  (($ENDCONS)
                   ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                    $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                   |$Partials0|))
                 ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O78) 
(DSKSETQ $%I79
         '((MDEFINE)
           ((|$amplitudeN4V1_list|) $STATES_LIST0
            $CHECKPOINT_SAVE_FILENAME)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MPROGN)
              ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
               ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
                ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                 ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                  (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                   "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                   (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                   (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                   "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                   "s")
                  ((MSETQ) $LIST_OF_SUBSTATES0
                   ((MLIST)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                  (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                  ((MSETQ) $SL0
                   (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                    $LIST_OF_SUBSTATES0))
                  ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                  ((MSETQ) $NAS_LIST0
                   (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                  ((MSETQ) $US0
                   ((|$compute_levels_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS0
                   ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS_LIST0
                   (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                  ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                  ((MSETQ) $EI0
                   (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                    $DS_RULES0))
                  ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                  ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Computed the expression on which we must act with derivatives in"
                   ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                  ((MSETQ) $PARTIAL_AMP0
                   ((MTIMES)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
                    ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                     $EX_EI0)))
                  ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Taken the derivatives and computed the partial amplitude in"
                   ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                   "s")
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                    |$Partials0|))
                  |$end_3_loops|))))
              (($SAVE)
               (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_"
                (($STRING) $NA1) ".lisp")
               $NA1 $STATES_LIST0 |$Partials0|)
              |$end_na1_loop|))
            ((MRETURN) |$Partials0|)))) 
(ADDLABEL '$%I79) 
(DSKSETQ $%O79
         '((MDEFINE SIMP)
           ((|$amplitudeN4V1_list|) $STATES_LIST0
            $CHECKPOINT_SAVE_FILENAME)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MPROGN)
              ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
               ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
                ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                 ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                  (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                   "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                   (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                   (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                   "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                   "s")
                  ((MSETQ) $LIST_OF_SUBSTATES0
                   ((MLIST)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                  (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                  ((MSETQ) $SL0
                   (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                    $LIST_OF_SUBSTATES0))
                  ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                  ((MSETQ) $NAS_LIST0
                   (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                  ((MSETQ) $US0
                   ((|$compute_levels_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS0
                   ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS_LIST0
                   (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                  ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                  ((MSETQ) $EI0
                   (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                    $DS_RULES0))
                  ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                  ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Computed the expression on which we must act with derivatives in"
                   ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                  ((MSETQ) $PARTIAL_AMP0
                   ((MTIMES)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
                    ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                     $EX_EI0)))
                  ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Taken the derivatives and computed the partial amplitude in"
                   ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                   "s")
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                    |$Partials0|))
                  |$end_3_loops|))))
              (($SAVE)
               (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_"
                (($STRING) $NA1) ".lisp")
               $NA1 $STATES_LIST0 |$Partials0|)
              |$end_na1_loop|))
            ((MRETURN) |$Partials0|)))) 
(ADDLABEL '$%O79) 
(DSKSETQ $%I80
         '((MDEFINE)
           ((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                  (($RATSIMP)
                   (($EV) $FINAL_PARTIAL_AMP0
                    ((MEQUAL) $PP $PP4ONSHELL)
                    ((MEQUAL) $XX $TRUE_GF_XX4))))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I80) 
(DSKSETQ $%O80
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                  (($RATSIMP)
                   (($EV) $FINAL_PARTIAL_AMP0
                    ((MEQUAL) $PP $PP4ONSHELL)
                    ((MEQUAL) $XX $TRUE_GF_XX4))))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O80) 
(DSKSETQ $%I81
         '((MDEFINE)
           ((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I81) 
(DSKSETQ $%O81
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O81) 
(DSKSETQ $%I82
         '((MDEFINE)
           ((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratexpand the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
                  "terms")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I82) 
(DSKSETQ $%O82
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratexpand the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
                  "terms")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O82) 
(DSKSETQ $%I83 '((MSETQ) |$amp_4pts_loaded| T)) 
(ADDLABEL '$%I83) 
(DSKSETQ $%O83 'T) 
(ADDLABEL '$%O83) 
(DSKSETQ $%O84
         '"/home/igor/tex/NoChaos/maxima.cov/SSTT/32_compute_4pts_amplitude.v0.3.mat") 
(ADDLABEL '$%O84) 
(DSKSETQ $%I85
         '((MCOND) ((MNOT) |$amp_4pts_loaded|)
           (($ERROR) "Cannot batch 32_compute_4pts_amplitude") T
           $FALSE)) 
(ADDLABEL '$%I85) 
(DSKSETQ $%O85 'NIL) 
(ADDLABEL '$%O85) 
(DSKSETQ $%I86 '(($BATCH) "40_define_test_states.v1.mat")) 
(ADDLABEL '$%I86) 
(DSKSETQ $%I87
         '((MDEFINE) ((|$SetStates|) |$dd0|)
           ((MPROG) ((MSETQ) |$Lev0| 2.)
            ((MSETQ) |$Null2|
             (($EV)
              ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
               ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
               ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
               ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 3.)
            ((MSETQ) |$Null3|
             (($EV)
              ((MPLUS)
               ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.)
                |$dd|)
               ((MMINUS)
                ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.)
                 |$dd|))
               ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
               ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 0.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 3.))
               ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$dd| |$dd0|)))
            ((MSETQ) |$Lev0| 4.)
            ((MSETQ) |$S4z|
             ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
              ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 5742. (($P) 2. 2.))
              ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
            ((MSETQ) |$S4m|
             ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
              ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 2268. (($P) 2. 2.))
              ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
              ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S4r1|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.) |$d|)
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.))
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 4.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r2|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.)
                |$d|)
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 4. 0.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
               ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r3|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 3. 1.))
               ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.))
               ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1|
             (($EV)
              ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
               ((MTIMES) 624. (($P) 3. 1.))
               ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 936. (($P) 2. 2.))
               ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES)
                ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
                 ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
            ((MSETQ) |$Null4r2|
             ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
              ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 4050. (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null4g|
             (($EV)
              ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|)
                2.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                8.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
                6.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|)
                72.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
               ((MTIMES) 6. (($P) 3. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
               ((MTIMES) 3. (($P) 2. 2.))
               ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
               ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
               ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
               ((MQUOTIENT)
                ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
                6.)
               ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.))
                72.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4cr|
             ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
              ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S6m|
             ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
              ((MTIMES) 28320. (($P) 5. 1.))
              ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 82400. (($P) 3. 3.))
              ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S6z|
             ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
              ((MTIMES) 1177320. (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
              ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 929500. (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
            ((MSETQ) |$Null6r16|
             ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
              ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
              ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 3074625000. (($P) 3. 3.))
              ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.))
              ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
              ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
            ((MSETQ) |$Null6g|
             (($EV)
              ((MPLUS)
               ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
               ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
               ((MQUOTIENT)
                ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|))
                4.)
               ((MQUOTIENT)
                ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|) 168.)
               ((MQUOTIENT)
                ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)
                 |$d|)
                280.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
               ((MQUOTIENT)
                ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MMINUS)
                 ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|) 378.)
               ((MQUOTIENT)
                ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
                 |$d|)
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.)
                 |$d|)
                945.)
               ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|) 2520.)
               ((MQUOTIENT)
                ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                140.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)
                 |$d|)
                252.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|) 7560.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.)))
                18.)
               ((MTIMES) 110. (($P) 5. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
               ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
               ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.))
                12.)
               ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
               ((MQUOTIENT)
                ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.))
                70.)
               ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
               ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.))
                7.)
               ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
               ((MQUOTIENT)
                ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.))
                54.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.))
                6.)
               ((MQUOTIENT)
                ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.)
                 (($P) 3. 0.))
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.)
                 (($P) 3. 0.))
                3780.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
                14.)
               ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
               ((MQUOTIENT)
                ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
                28.)
               ((MQUOTIENT)
                ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.))
                45.)
               ((MQUOTIENT)
                ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.))
                280.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
                 (($P) 2. 0.))
                140.)
               ((MQUOTIENT)
                ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.))
                630.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 1. 1.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
                37800.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 8.)
            ((MSETQ) |$S8m1|
             ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.)
               (($P) 7. 0.))
              ((MTIMES) 8289945720. (($P) 6. 2.))
              ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
              ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 0.))
              ((MTIMES) 8399122200. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 1.))
              ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 4515839300.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 300059350. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2066129100.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 47098800. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
            ((MSETQ) |$S8m2|
             ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) 51399096. (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
              ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
              ((MTIMES) 46431000. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
              ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1903750. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
              ((MTIMES) 419373360. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 6188984592. (($P) 5. 3.))
              ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 20048000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 8144150. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 23738400. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
              ((MTIMES) 359941680. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 5264441616. (($P) 5. 3.))
              ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 17416000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6809950. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 20437200. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S10z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
              ((MTIMES) 94471732800. (($P) 9. 1.))
              ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 1017474393600. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1805580000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
              ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.)
               (($P) 6. 1.))
              ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 607282147584. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 20082748000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 36082698000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 23408646912.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 28894320000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 771289485750.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 11311477275. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 612360000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 575909838000.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 816480000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 27552406000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 34574400000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 11854080000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 40166544600. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 2. 2.))))
            ((MSETQ) |$S10z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
              ((MTIMES) 65112321600. (($P) 9. 1.))
              ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 690708211200. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 7. 1.))
              ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
              ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 2261880000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 6. 0.))
              ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 376838832384. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 3.))
              ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 2.))
              ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 11114538000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 24356973312.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.)
               (($P) 4. 4.))
              ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6161648325.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 14804370000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
              ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1210524000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6667920000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 359389840950.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
               (($P) 4. 1.))
              ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1210524000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 338354074800.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 16134720000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 18276010200. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))))
            ((MSETQ) |$S103z|
             ((MPLUS)
              ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
              ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
              ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.)
               (($P) 9. 0.))
              ((MTIMES) 36360611332200. (($P) 8. 2.))
              ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
              ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
              ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1631223468000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.)
               (($P) 7. 0.))
              ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 7. 0.))
              ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) 372093476932800. (($P) 6. 4.))
              ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.)
               (($P) 6. 2.))
              ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
              ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.)
               (($P) 6. 0.))
              ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 540966535200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 6. 0.))
              ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.)
               (($P) 5. 3.))
              ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 1170019452000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.)
               (($P) 5. 2.))
              ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
              ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 4662858416400.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.)
               (($P) 5. 0.))
              ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
              ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 5. 0.))
              ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 805050582525.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 3.))
              ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 9453628800.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
              ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
              ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 4. 2.))
              ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 40416163200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 237200140800.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 112702665600.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
               (($P) 4. 1.))
              ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 161245123200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 4. 1.))
              ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 232452259200. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 324362765475. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.)
               (($P) 4. 0.))
              ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 811066032000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
              ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 7740984220200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
              ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 185345126400.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 430303104000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
              ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 3. 2.))
              ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 437098032000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 296415302400. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 37933056000. (($P) 1. 0.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 270273024000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 552463430400.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
              ((MTIMES) 300421900800. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
               ((MEXPT) (($P) 3. 0.) 3.))
              ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.)
               (($P) 2. 1.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 441839664000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 14224896000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 10668672000.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 8001504000.)
               ((MEXPT) (($P) 1. 0.) 2.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 99574272000.)
               ((MEXPT) (($P) 1. 1.) 3.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 3.))
              ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 16003008000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.)
               (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 4.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 3.))))
            |$states_defined|))) 
(ADDLABEL '$%I87) 
(DSKSETQ $%O87
         '((MDEFINE SIMP) ((|$SetStates|) |$dd0|)
           ((MPROG) ((MSETQ) |$Lev0| 2.)
            ((MSETQ) |$Null2|
             (($EV)
              ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
               ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
               ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
               ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 3.)
            ((MSETQ) |$Null3|
             (($EV)
              ((MPLUS)
               ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.)
                |$dd|)
               ((MMINUS)
                ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.)
                 |$dd|))
               ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
               ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 0.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 3.))
               ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$dd| |$dd0|)))
            ((MSETQ) |$Lev0| 4.)
            ((MSETQ) |$S4z|
             ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
              ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 5742. (($P) 2. 2.))
              ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
            ((MSETQ) |$S4m|
             ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
              ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 2268. (($P) 2. 2.))
              ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
              ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S4r1|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.) |$d|)
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.))
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 4.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r2|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.)
                |$d|)
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 4. 0.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
               ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r3|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 3. 1.))
               ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.))
               ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1|
             (($EV)
              ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
               ((MTIMES) 624. (($P) 3. 1.))
               ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 936. (($P) 2. 2.))
               ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES)
                ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
                 ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
            ((MSETQ) |$Null4r2|
             ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
              ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 4050. (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null4g|
             (($EV)
              ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|)
                2.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                8.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
                6.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|)
                72.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
               ((MTIMES) 6. (($P) 3. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
               ((MTIMES) 3. (($P) 2. 2.))
               ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
               ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
               ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
               ((MQUOTIENT)
                ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
                6.)
               ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.))
                72.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4cr|
             ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
              ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S6m|
             ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
              ((MTIMES) 28320. (($P) 5. 1.))
              ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 82400. (($P) 3. 3.))
              ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S6z|
             ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
              ((MTIMES) 1177320. (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
              ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 929500. (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
            ((MSETQ) |$Null6r16|
             ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
              ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
              ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 3074625000. (($P) 3. 3.))
              ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.))
              ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
              ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
            ((MSETQ) |$Null6g|
             (($EV)
              ((MPLUS)
               ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
               ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
               ((MQUOTIENT)
                ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|))
                4.)
               ((MQUOTIENT)
                ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|) 168.)
               ((MQUOTIENT)
                ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)
                 |$d|)
                280.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
               ((MQUOTIENT)
                ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MMINUS)
                 ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|) 378.)
               ((MQUOTIENT)
                ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
                 |$d|)
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.)
                 |$d|)
                945.)
               ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|) 2520.)
               ((MQUOTIENT)
                ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                140.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)
                 |$d|)
                252.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|) 7560.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.)))
                18.)
               ((MTIMES) 110. (($P) 5. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
               ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
               ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.))
                12.)
               ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
               ((MQUOTIENT)
                ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.))
                70.)
               ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
               ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.))
                7.)
               ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
               ((MQUOTIENT)
                ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.))
                54.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.))
                6.)
               ((MQUOTIENT)
                ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.)
                 (($P) 3. 0.))
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.)
                 (($P) 3. 0.))
                3780.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
                14.)
               ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
               ((MQUOTIENT)
                ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
                28.)
               ((MQUOTIENT)
                ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.))
                45.)
               ((MQUOTIENT)
                ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.))
                280.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
                 (($P) 2. 0.))
                140.)
               ((MQUOTIENT)
                ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.))
                630.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 1. 1.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
                37800.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 8.)
            ((MSETQ) |$S8m1|
             ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.)
               (($P) 7. 0.))
              ((MTIMES) 8289945720. (($P) 6. 2.))
              ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
              ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 0.))
              ((MTIMES) 8399122200. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 1.))
              ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 4515839300.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 300059350. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2066129100.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 47098800. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
            ((MSETQ) |$S8m2|
             ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) 51399096. (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
              ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
              ((MTIMES) 46431000. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
              ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1903750. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
              ((MTIMES) 419373360. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 6188984592. (($P) 5. 3.))
              ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 20048000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 8144150. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 23738400. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
              ((MTIMES) 359941680. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 5264441616. (($P) 5. 3.))
              ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 17416000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6809950. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 20437200. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S10z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
              ((MTIMES) 94471732800. (($P) 9. 1.))
              ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 1017474393600. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1805580000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
              ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.)
               (($P) 6. 1.))
              ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 607282147584. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 20082748000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 36082698000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 23408646912.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 28894320000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 771289485750.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 11311477275. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 612360000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 575909838000.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 816480000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 27552406000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 34574400000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 11854080000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 40166544600. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 2. 2.))))
            ((MSETQ) |$S10z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
              ((MTIMES) 65112321600. (($P) 9. 1.))
              ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 690708211200. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 7. 1.))
              ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
              ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 2261880000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 6. 0.))
              ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 376838832384. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 3.))
              ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 2.))
              ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 11114538000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 24356973312.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.)
               (($P) 4. 4.))
              ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6161648325.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 14804370000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
              ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1210524000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6667920000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 359389840950.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
               (($P) 4. 1.))
              ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1210524000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 338354074800.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 16134720000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 18276010200. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))))
            ((MSETQ) |$S103z|
             ((MPLUS)
              ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
              ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
              ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.)
               (($P) 9. 0.))
              ((MTIMES) 36360611332200. (($P) 8. 2.))
              ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
              ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
              ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1631223468000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.)
               (($P) 7. 0.))
              ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 7. 0.))
              ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) 372093476932800. (($P) 6. 4.))
              ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.)
               (($P) 6. 2.))
              ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
              ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.)
               (($P) 6. 0.))
              ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 540966535200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 6. 0.))
              ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.)
               (($P) 5. 3.))
              ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 1170019452000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.)
               (($P) 5. 2.))
              ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
              ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 4662858416400.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.)
               (($P) 5. 0.))
              ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
              ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 5. 0.))
              ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 805050582525.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 3.))
              ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 9453628800.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
              ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
              ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 4. 2.))
              ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 40416163200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 237200140800.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 112702665600.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
               (($P) 4. 1.))
              ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 161245123200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 4. 1.))
              ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 232452259200. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 324362765475. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.)
               (($P) 4. 0.))
              ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 811066032000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
              ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 7740984220200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
              ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 185345126400.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 430303104000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
              ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 3. 2.))
              ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 437098032000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 296415302400. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 37933056000. (($P) 1. 0.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 270273024000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 552463430400.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
              ((MTIMES) 300421900800. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
               ((MEXPT) (($P) 3. 0.) 3.))
              ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.)
               (($P) 2. 1.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 441839664000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 14224896000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 10668672000.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 8001504000.)
               ((MEXPT) (($P) 1. 0.) 2.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 99574272000.)
               ((MEXPT) (($P) 1. 1.) 3.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 3.))
              ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 16003008000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.)
               (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 4.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 3.))))
            |$states_defined|))) 
(ADDLABEL '$%O87) 
(DSKSETQ $%O88
         '"/home/igor/tex/NoChaos/maxima.cov/SSTT/40_define_test_states.v1.mat") 
(ADDLABEL '$%O88) 
(DSKSETQ $%I89 '(($SET_NUMBER_OF_PARTICLE) 4.)) 
(ADDLABEL '$%I89) 
(DSKSETQ $%O89 '$DONE) 
(ADDLABEL '$%O89) 
(DSKSETQ $%I90 '((|$SetStates|) 26.)) 
(ADDLABEL '$%I90) 
(DSKSETQ $%O90 '|$states_defined|) 
(ADDLABEL '$%O90) 
(DSKSETQ $%I91 '(($BATCH) "SSSS_w_ghTTTT_dx3.mat")) 
(ADDLABEL '$%I91) 
(DSKSETQ $%I92
         '((MDEFINE)
           ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|)
            ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
            ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
            ((MSETQ) |$Asss|
             ((|$gf_amplitudeN4V2|)
              ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
              ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
            ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "Step0: amplitude computation time"
             ((MPLUS) $TI1 ((MMINUS) $TI0)))
            ((MRETURN) |$Asss|)))) 
(ADDLABEL '$%I92) 
(DSKSETQ $%O92
         '((MDEFINE SIMP)
           ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|)
            ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
            ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
            ((MSETQ) |$Asss|
             ((|$gf_amplitudeN4V2|)
              ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
              ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
            ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "Step0: amplitude computation time"
             ((MPLUS) $TI1 ((MMINUS) $TI0)))
            ((MRETURN) |$Asss|)))) 
(ADDLABEL '$%O92) 
(DSKSETQ $%I93 '((MDEFINE) ((|$SSSSstep1|) |$AmpS40|) |$AmpS40|)) 
(ADDLABEL '$%I93) 
(DSKSETQ $%O93 '((MDEFINE SIMP) ((|$SSSSstep1|) |$AmpS40|) |$AmpS40|)) 
(ADDLABEL '$%O93) 
(DSKSETQ $%I94
         '((MDEFINE)
           ((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
            ((MSETQ) |$Assss0|
             ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
              |$Sc4| |$l4| |$dd0|))
            ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
            ((MSETQ) |$f_Assss|
             (($RATSIMP)
              (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "simplification computation time"
             ((MPLUS) $TI2 ((MMINUS) $TI1)))
            ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
            (($PRINT) "computation times" $TI0 $TI1 $TI2)
            ((MSETQ) $GH_0
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt0|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) |$tttt|
             (($FACTOR)
              (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_0 |$tttt0|)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT_dx3|
             (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
            (($PRINT) "factors from ghosts and momenta and measure"
             |$gh_TTTT_dx3|)
            ((MSETQ) $FINAL_AMP_DX
             (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
            ((MRETURN)
             ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
              (($FACTOR) |$dx3_dOM|)))))) 
(ADDLABEL '$%I94) 
(DSKSETQ $%O94
         '((MDEFINE SIMP)
           ((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
            ((MSETQ) |$Assss0|
             ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
              |$Sc4| |$l4| |$dd0|))
            ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
            ((MSETQ) |$f_Assss|
             (($RATSIMP)
              (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "simplification computation time"
             ((MPLUS) $TI2 ((MMINUS) $TI1)))
            ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
            (($PRINT) "computation times" $TI0 $TI1 $TI2)
            ((MSETQ) $GH_0
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt0|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) |$tttt|
             (($FACTOR)
              (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_0 |$tttt0|)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT_dx3|
             (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
            (($PRINT) "factors from ghosts and momenta and measure"
             |$gh_TTTT_dx3|)
            ((MSETQ) $FINAL_AMP_DX
             (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
            ((MRETURN)
             ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
              (($FACTOR) |$dx3_dOM|)))))) 
(ADDLABEL '$%O94) 
(DSKSETQ $%O95
         '"/home/igor/tex/NoChaos/maxima.cov/SSTT/SSSS_w_ghTTTT_dx3.mat") 
(ADDLABEL '$%O95) 
(DSKSETQ $%I96
         '(($EV) (($DECLARE) |$Ms| $INTEGER)
           (($DECLARE) |$Mt| $INTEGER) (($COMPILE) $ALL))) 
(ADDLABEL '$%I96) 
(DSKSETQ $%O96 '$DONE) 
(ADDLABEL '$%O96) 
(DSKSETQ $%I97 '((MSETQ) |$qq1| ((MSETQ) |$qq2| ((MSETQ) |$qq3| 1.)))) 
(ADDLABEL '$%I97) 
(DSKSETQ $%O97 '1.) 
(ADDLABEL '$%O97) 
(DSKSETQ $%I98 '((MSETQ) |$nq1| ((MSETQ) |$nq2| ((MSETQ) |$nq3| 0.)))) 
(ADDLABEL '$%I98) 
(DSKSETQ $%O98 '0.) 
(ADDLABEL '$%O98) 
(DSKSETQ $%I99 '((MSETQ) |$filename| "S4zS6zTT.lisp")) 
(ADDLABEL '$%I99) 
(DSKSETQ $%O99 '"S4zS6zTT.lisp") 
(ADDLABEL '$%O99) 
(DSKSETQ $%I100 '((MSETQ) |$qq1| |$S6z|)) 
(ADDLABEL '$%I100) 
(DSKSETQ $%O100
         '((MPLUS SIMP)
           ((MTIMES SIMP) 6750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -20250. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 12275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -6750. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 15950. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 1900. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -7975. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 251225. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -43875. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9720. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 75700. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -337500. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 100680. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -191400. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 929500. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 79515. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -141150. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 214110. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1872750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18168. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1177320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -226500. (($P SIMP) 6. 0.)))) 
(ADDLABEL '$%O100) 
(DSKSETQ $%I101 '((MSETQ) |$nq1| 6.)) 
(ADDLABEL '$%I101) 
(DSKSETQ $%O101 '6.) 
(ADDLABEL '$%O101) 
(DSKSETQ $%I102 '((MSETQ) |$qq| |$S4z|)) 
(ADDLABEL '$%I102) 
(DSKSETQ $%O102
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADDLABEL '$%O102) 
(DSKSETQ $%I103 '((MSETQ) |$nq| 4.)) 
(ADDLABEL '$%I103) 
(DSKSETQ $%O103 '4.) 
(ADDLABEL '$%O103) 
(DSKSETQ $%I104
         '((MSETQ) |$a1234|
           ((|$gf_SSSSV3|) |$qq| |$nq| |$qq1| |$nq1| |$qq2| |$nq2|
            |$qq3| |$nq3| ""))) 
(ADDLABEL '$%I104) 
(DSKSETQ $%O104
         '((MLIST SIMP)
           ((MTIMES SIMP FACTORED) -32.
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -8. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MPLUS SIMP IRREDUCIBLE) -9977013424.
             ((MTIMES SIMP RATSIMP) 68932112860. |$Ms|)
             ((MTIMES SIMP) 12332889714.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) 755277412. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) 51246632. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP) 1674000. ((MEXPT SIMP RATSIMP) |$Ms| 5.))
             ((MTIMES SIMP RATSIMP) 79816107392. |$om|)
             ((MTIMES SIMP RATSIMP) -339553682826. |$Ms| |$om|)
             ((MTIMES SIMP) -59698484448.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$om|)
             ((MTIMES SIMP) -5430812204.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$om|)
             ((MTIMES SIMP) -453025344. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$om|)
             ((MTIMES SIMP) -17982000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$om|)
             ((MTIMES SIMP RATSIMP) -19954026848. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) -10055929932. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -4662619392.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt| |$om|)
             ((MTIMES SIMP) -451256368. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -19224000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -218156684699.
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 713755809318. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 120991128398.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 15441194580.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 1543707624. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 75654000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 61649042436. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 30198759822. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 25310129596.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 3065342160. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 165658400. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 9381359460. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 8144761444. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 1272139704. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 79150400. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 298233011300.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -826560218724. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -140242611120.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -22829010896.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -2574229680.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -156276000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -77371655472. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -29490129896. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -53088632480.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -7732137496.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -545137600. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -23361068928.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -31699292968. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -6282932520.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -540833600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3147637536.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1244713136. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -149488000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -219658576702.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 568667092266. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 105164718148.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 19689647760.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2245220640. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 158760000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 55755041400. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 7494066752. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 57775661412.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 9208598360. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 848970800. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 18304902976.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 48122216188. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 11251370592.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1387549600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 7991776656. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 4465181416. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 823085600. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 504159120. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 149938800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 75674204372.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -237870268614. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -51251474820.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -9950462664.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1070217360.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -63504000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -37219521708. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 4530767260. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -36047539000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -5680565208.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -608576400. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1130373372. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -37872721048. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -9382268160.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1616204000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -8195901048.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -5509234008. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1616204000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1036197360.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -608576400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -63504000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -3941902839.
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 60696732276. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 14936745120.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2430744768. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 276387120. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 28727168688. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1839590420. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 12150834536.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2008775416. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 149938800. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -9579145848.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 16296984556. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 4205527992. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 823085600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 4382350740. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 3105190760. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1387549600. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 684755640. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 848970800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 158760000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -526091832.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -7930109204. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2065206792.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -182119248. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -14323375816. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1094636260. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1663155484.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -342398336. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 4876179896. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -3373253452. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1084032120.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -149488000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1247477800.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -819899896. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -540833600. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -58045680. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -545137600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -156276000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1551532160.
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -173456772. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -48590928. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 2649252564. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 491448594. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1300664. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -505302976. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 101145436. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 134732304. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 127415184. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 77975760. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 79150400. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -119384376. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 165658400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 75654000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 98169984. ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -24542496. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 25807528. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 3470624. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -146293652. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 53538368. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 16808404. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1857632. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 49822656. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -19224000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -17982000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -12271248.
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 1735312. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 18108972. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -2875092. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -6020368. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 1674000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))))
           ((MTIMES SIMP FACTORED) -32.
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om|) -6.)
            ((MPLUS SIMP IRREDUCIBLE) -9977013424.
             ((MTIMES SIMP RATSIMP) 68932112860. |$Ms|)
             ((MTIMES SIMP) 12332889714.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) 755277412. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) 51246632. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP) 1674000. ((MEXPT SIMP RATSIMP) |$Ms| 5.))
             ((MTIMES SIMP RATSIMP) 79816107392. |$om|)
             ((MTIMES SIMP RATSIMP) -339553682826. |$Ms| |$om|)
             ((MTIMES SIMP) -59698484448.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$om|)
             ((MTIMES SIMP) -5430812204.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$om|)
             ((MTIMES SIMP) -453025344. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$om|)
             ((MTIMES SIMP) -17982000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$om|)
             ((MTIMES SIMP RATSIMP) -19954026848. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) -10055929932. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -4662619392.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt| |$om|)
             ((MTIMES SIMP) -451256368. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -19224000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -218156684699.
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 713755809318. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 120991128398.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 15441194580.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 1543707624. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 75654000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 61649042436. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 30198759822. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 25310129596.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 3065342160. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 165658400. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 9381359460. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 8144761444. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 1272139704. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 79150400. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 298233011300.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -826560218724. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -140242611120.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -22829010896.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -2574229680.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -156276000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -77371655472. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -29490129896. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -53088632480.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -7732137496.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -545137600. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -23361068928.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -31699292968. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -6282932520.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -540833600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3147637536.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1244713136. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -149488000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -219658576702.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 568667092266. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 105164718148.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 19689647760.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2245220640. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 158760000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 55755041400. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 7494066752. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 57775661412.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 9208598360. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 848970800. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 18304902976.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 48122216188. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 11251370592.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1387549600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 7991776656. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 4465181416. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 823085600. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 504159120. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 149938800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 75674204372.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -237870268614. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -51251474820.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -9950462664.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1070217360.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -63504000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -37219521708. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 4530767260. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -36047539000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -5680565208.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -608576400. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1130373372. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -37872721048. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -9382268160.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1616204000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -8195901048.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -5509234008. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1616204000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1036197360.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -608576400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -63504000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -3941902839.
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 60696732276. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 14936745120.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2430744768. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 276387120. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 28727168688. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1839590420. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 12150834536.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2008775416. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 149938800. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -9579145848.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 16296984556. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 4205527992. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 823085600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 4382350740. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 3105190760. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1387549600. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 684755640. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 848970800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 158760000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -526091832.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -7930109204. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2065206792.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -182119248. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -14323375816. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1094636260. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1663155484.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -342398336. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 4876179896. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -3373253452. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1084032120.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -149488000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1247477800.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -819899896. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -540833600. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -58045680. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -545137600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -156276000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1551532160.
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -173456772. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -48590928. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 2649252564. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 491448594. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1300664. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -505302976. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 101145436. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 134732304. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 127415184. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 77975760. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 79150400. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -119384376. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 165658400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 75654000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 98169984. ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -24542496. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 25807528. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 3470624. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -146293652. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 53538368. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 16808404. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1857632. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 49822656. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -19224000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -17982000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -12271248.
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 1735312. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 18108972. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -2875092. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -6020368. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 1674000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) -10.)
            ((MEXPT SIMP) |$Xi| 2.))
           ((MTIMES SIMP FACTORED)
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -2. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 10.)
            ((MEXPT SIMP) |$Xi| -2.))
           ((MTIMES SIMP FACTORED) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|)
            |$Xi|
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -2.)))) 
(ADDLABEL '$%O104) 
(DSKSETQ $%I105 '((|$a1234| ARRAY) 1.)) 
(ADDLABEL '$%I105) 
(DSKSETQ $%O105
         '((MTIMES SIMP FACTORED) -32.
           ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
            ((MPLUS SIMP) -8. ((MTIMES SIMP) 2. |$Ms|)
             ((MTIMES SIMP) 2. |$Mt|)))
           ((MEXPT SIMP) |$om|
            ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
           ((MPLUS SIMP IRREDUCIBLE) -9977013424.
            ((MTIMES SIMP RATSIMP) 68932112860. |$Ms|)
            ((MTIMES SIMP) 12332889714.
             ((MEXPT SIMP RATSIMP) |$Ms| 2.))
            ((MTIMES SIMP) 755277412. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
            ((MTIMES SIMP) 51246632. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
            ((MTIMES SIMP) 1674000. ((MEXPT SIMP RATSIMP) |$Ms| 5.))
            ((MTIMES SIMP RATSIMP) 79816107392. |$om|)
            ((MTIMES SIMP RATSIMP) -339553682826. |$Ms| |$om|)
            ((MTIMES SIMP) -59698484448.
             ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$om|)
            ((MTIMES SIMP) -5430812204. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$om|)
            ((MTIMES SIMP) -453025344. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
             |$om|)
            ((MTIMES SIMP) -17982000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
             |$om|)
            ((MTIMES SIMP RATSIMP) -19954026848. |$Mt| |$om|)
            ((MTIMES SIMP RATSIMP) -10055929932. |$Ms| |$Mt| |$om|)
            ((MTIMES SIMP) -4662619392. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| |$om|)
            ((MTIMES SIMP) -451256368. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$Mt| |$om|)
            ((MTIMES SIMP) -19224000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
             |$Mt| |$om|)
            ((MTIMES SIMP) -218156684699.
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 713755809318. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 120991128398.
             ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 15441194580. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 1543707624. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 75654000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 61649042436. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 30198759822. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 25310129596. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 3065342160. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 165658400. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 9381359460. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 8144761444. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 1272139704. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 79150400. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 298233011300.
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -826560218724. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -140242611120.
             ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -22829010896.
             ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -2574229680. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -156276000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -77371655472. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -29490129896. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -53088632480.
             ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -7732137496. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -545137600. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -23361068928.
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -31699292968. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -6282932520. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -540833600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -3147637536. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -1244713136. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -149488000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -219658576702.
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 568667092266. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 105164718148.
             ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 19689647760. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 2245220640. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 158760000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 55755041400. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 7494066752. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 57775661412. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 9208598360. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 848970800. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 18304902976. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 48122216188. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 11251370592. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 1387549600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 7991776656. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 4465181416. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 823085600. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 504159120. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 149938800. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 4.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 75674204372.
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -237870268614. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -51251474820.
             ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -9950462664. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -1070217360. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -63504000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -37219521708. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) 4530767260. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -36047539000.
             ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -5680565208. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -608576400. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) 1130373372. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -37872721048. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -9382268160. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -1616204000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -8195901048. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -5509234008. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -1616204000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -1036197360. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -608576400. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 4.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -63504000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -3941902839.
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 60696732276. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 14936745120. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 2430744768. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 276387120. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 28727168688. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) -1839590420. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 12150834536. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 2008775416. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 149938800. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) -9579145848. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 16296984556. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 4205527992. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 823085600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 4382350740. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 3105190760. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 1387549600. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 684755640. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 848970800. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 4.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 158760000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) -526091832. ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -7930109204. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -2065206792. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -182119248. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -14323375816. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -1094636260. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -1663155484. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -342398336. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) 4876179896. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -3373253452. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -1084032120. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -149488000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -1247477800. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -819899896. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -540833600. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -58045680. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -545137600. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 4.)
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -156276000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -1551532160.
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) -173456772. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) -48590928. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) 2649252564. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) 491448594. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) -1300664. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) -505302976. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) 101145436. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) 134732304. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) 127415184. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) 77975760. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) 79150400. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) -119384376. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) 165658400. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 4.)
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) 75654000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) 98169984. ((MEXPT SIMP RATSIMP) |$om| 9.))
            ((MTIMES SIMP) -24542496. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 9.))
            ((MTIMES SIMP) 25807528. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 9.))
            ((MTIMES SIMP) 3470624. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 9.))
            ((MTIMES SIMP) -146293652. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 9.))
            ((MTIMES SIMP) 53538368. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 9.))
            ((MTIMES SIMP) 16808404. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 9.))
            ((MTIMES SIMP) 1857632. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 9.))
            ((MTIMES SIMP) 49822656. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
             ((MEXPT SIMP RATSIMP) |$om| 9.))
            ((MTIMES SIMP) -19224000. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 4.)
             ((MEXPT SIMP RATSIMP) |$om| 9.))
            ((MTIMES SIMP) -17982000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
             ((MEXPT SIMP RATSIMP) |$om| 9.))
            ((MTIMES SIMP) -12271248. ((MEXPT SIMP RATSIMP) |$om| 10.))
            ((MTIMES SIMP) 1735312. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 10.))
            ((MTIMES SIMP) 18108972. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 10.))
            ((MTIMES SIMP) -2875092. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 10.))
            ((MTIMES SIMP) -6020368. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
             ((MEXPT SIMP RATSIMP) |$om| 10.))
            ((MTIMES SIMP) 1674000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
             ((MEXPT SIMP RATSIMP) |$om| 10.))))) 
(ADDLABEL '$%O105) 
(DSKSETQ $%I106 '(($SAVE) |$filename| $ALL)) 
(ADDLABEL '$%I106) 
(DSKSETQ |$expand_reggeon_loaded| 'T) 
(ADD2LNC '|$expand_reggeon_loaded| $VALUES) 
(DEFPROP |$expand_reggeon_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$expand_reggeon_loaded| $PROPS) 
(DEFPROP |$expand_reggeon_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$expand_reggeon_loaded| $PROPS) 
(DSKSETQ |$dbg_all_terms| 'NIL) 
(ADD2LNC '|$dbg_all_terms| $VALUES) 
(DEFPROP |$dbg_all_terms| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_all_terms| $PROPS) 
(DEFPROP |$dbg_all_terms| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_all_terms| $PROPS) 
(DSKSETQ |$dbg_compute_levels| 'NIL) 
(ADD2LNC '|$dbg_compute_levels| $VALUES) 
(DEFPROP |$dbg_compute_levels| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_compute_levels| $PROPS) 
(DEFPROP |$dbg_compute_levels| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_compute_levels| $PROPS) 
(DSKSETQ |$derivatives_loaded| 'T) 
(ADD2LNC '|$derivatives_loaded| $VALUES) 
(DEFPROP |$derivatives_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$derivatives_loaded| $PROPS) 
(DEFPROP |$derivatives_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$derivatives_loaded| $PROPS) 
(DSKSETQ |$dbg_wrt_lambda| 'NIL) 
(ADD2LNC '|$dbg_wrt_lambda| $VALUES) 
(DEFPROP |$dbg_wrt_lambda| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_lambda| $PROPS) 
(DEFPROP |$dbg_wrt_lambda| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_lambda| $PROPS) 
(DSKSETQ |$dbg_wrt_pair| 'NIL) 
(ADD2LNC '|$dbg_wrt_pair| $VALUES) 
(DEFPROP |$dbg_wrt_pair| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_pair| $PROPS) 
(DEFPROP |$dbg_wrt_pair| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_pair| $PROPS) 
(DSKSETQ |$dbg_wrt_states| 'NIL) 
(ADD2LNC '|$dbg_wrt_states| $VALUES) 
(DEFPROP |$dbg_wrt_states| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_states| $PROPS) 
(DEFPROP |$dbg_wrt_states| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_states| $PROPS) 
(DSKSETQ |$dbg_wrt_contract| 'NIL) 
(ADD2LNC '|$dbg_wrt_contract| $VALUES) 
(DEFPROP |$dbg_wrt_contract| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_contract| $PROPS) 
(DEFPROP |$dbg_wrt_contract| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_contract| $PROPS) 
(DSKSETQ |$dbg_scalars| 'NIL) 
(ADD2LNC '|$dbg_scalars| $VALUES) 
(DEFPROP |$dbg_scalars| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_scalars| $PROPS) 
(DEFPROP |$dbg_scalars| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_scalars| $PROPS) 
(DSKSETQ |$NIused| '2.) 
(ADD2LNC '|$NIused| $VALUES) 
(DSKSETQ |$objects_with_index| '((MLIST SIMP) $LA |$Sk| $K)) 
(ADD2LNC '|$objects_with_index| $VALUES) 
(DSKSETQ |$compute_pp_loaded| 'T) 
(ADD2LNC '|$compute_pp_loaded| $VALUES) 
(DEFPROP |$compute_pp_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$compute_pp_loaded| $PROPS) 
(DEFPROP |$compute_pp_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$compute_pp_loaded| $PROPS) 
(DSKSETQ $AP '2.) 
(ADD2LNC '$AP $VALUES) 
(DEFPROP $AP ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '$AP $PROPS) 
(DEFPROP $AP $FIXNUM MODE) 
(ADD2LNC '$AP $PROPS) 
(DSKSETQ |$amp_4pts_loaded| 'T) 
(ADD2LNC '|$amp_4pts_loaded| $VALUES) 
(DEFPROP |$amp_4pts_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$amp_4pts_loaded| $PROPS) 
(DEFPROP |$amp_4pts_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$amp_4pts_loaded| $PROPS) 
(DSKSETQ |$nn| '4.) 
(ADD2LNC '|$nn| $VALUES) 
(DSKSETQ |$Lev0| '8.) 
(ADD2LNC '|$Lev0| $VALUES) 
(DSKSETQ |$Null2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -30. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.))
           ((MTIMES SIMP) -10. (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -50. (($P SIMP) 2. 0.)))) 
(ADD2LNC '|$Null2| $VALUES) 
(DSKSETQ |$Null3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 136. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.))
           ((MTIMES SIMP) 144. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.))
           ((MTIMES SIMP) 672. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 288. (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 800. (($P SIMP) 3. 0.)))) 
(ADD2LNC '|$Null3| $VALUES) 
(DSKSETQ |$S4z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4z| $VALUES) 
(DSKSETQ |$S4m|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 25. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 300. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -504. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 153. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 504. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 2268. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 1164. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -2016. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 2250. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4m| $VALUES) 
(DSKSETQ |$S4r1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 1512. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 18144. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) 54432. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 122472. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 734832. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -163296. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -979776. (($P SIMP) 3. 1.)))) 
(ADD2LNC '|$S4r1| $VALUES) 
(DSKSETQ |$S4r2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -1452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -5112. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 1452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -10512. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 1512. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -67122. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19320. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 92520. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 5850. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4r2| $VALUES) 
(DSKSETQ |$S4r3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -552. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -2412. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 552. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 1512. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -4896. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -37476. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 7728. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 49968. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -900. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4r3| $VALUES) 
(DSKSETQ |$Null4r1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 25. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -152. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -312. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1224. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -519. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 936. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 936. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 3004. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 624. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 4350. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4r1| $VALUES) 
(DSKSETQ |$Null4r2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -778. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -3696. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -3393. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -5640. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -15354. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -13050. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -36. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 4050. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 5088. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -5472. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 9000. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4r2| $VALUES) 
(DSKSETQ |$Null4g|
         '((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 37. 72.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 31. 6.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 29. 8.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 5. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 3. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 27. 2.) (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 75. 4.) (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4g| $VALUES) 
(DSKSETQ |$Null4cr|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -82. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -288. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -351. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -696. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1494. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1458. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 468. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 702. (($P SIMP) 2. 2.)))) 
(ADD2LNC '|$Null4cr| $VALUES) 
(DSKSETQ |$S6m|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 925. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -2700. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 1390. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5150. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -2315. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -5150. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -27000. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -2160. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 4320. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6480. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 14240. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 2160. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 30720. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 82400. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -1620. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -8640. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19860. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -7560. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -108600. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 6432. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 28320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$S6m| $VALUES) 
(DSKSETQ |$S6z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 6750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -20250. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 12275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -6750. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 15950. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 1900. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -7975. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 251225. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -43875. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9720. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 75700. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -337500. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 100680. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -191400. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 929500. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 79515. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -141150. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 214110. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1872750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18168. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1177320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -226500. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$S6z| $VALUES) 
(DSKSETQ |$Null6r16|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -251797. ((MEXPT SIMP) (($P SIMP) 1. 0.) 6.))
           ((MTIMES SIMP) -2092175. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -7110175. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -29761875.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -5461735. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -24201350.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -50991925.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -24404550.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -12108575. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -62731800.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -3421800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 69175800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -121746050. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 70097000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 59508925. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -294064625. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -775902375. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -23008900.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -19102900. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 11421000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -442111500. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -78516400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 529209500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1024096500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1110037500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 3074625000. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -149096700.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 40996125. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -116943750. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -1724253750. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1836843750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -221157000. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2713770000. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 83700000. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$Null6r16| $VALUES) 
(DSKSETQ |$Null6g|
         '((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 709. 5400.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 6.))
           ((MTIMES SIMP) ((RAT SIMP) 253. 420.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.) (($P SIMP) 1. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 1051. 315.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 603. 140.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 919. 56.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 5. 2.) (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 10547. 1260.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) ((RAT SIMP) 2831. 420.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 9. 2.) (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 667. 28.) (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 151. 7.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 5. 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 333. 14.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 66103. 3780.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 22. 3.) (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 104651. 1260.) (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 121. 6.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 19141. 378.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 415. 21.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 5. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 508. 21.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 884. 7.) (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 2245. 21.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) ((RAT SIMP) 11343. 140.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 5065. 42.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 295. 14.) (($P SIMP) 1. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 2175. 14.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 1613. 6.) (($P SIMP) 1. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -20. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 8125. 18.) (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$Null6g| $VALUES) 
(DSKSETQ |$S8m1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 3704400. ((MEXPT SIMP) (($P SIMP) 2. 0.) 4.))
           ((MTIMES SIMP) -4233600. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 47098800. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 4233600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 121564800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -95719050.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -168663600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -2066129100.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 2822400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -8467200. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 564480. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -134930880. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -164058060. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 446029860. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 1881600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 300059350. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -166168800. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -564480. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -89953920. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 240527460.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 193485600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6641529720. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -566729900. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -4515839300.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -2822400. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 31399200. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -303712860. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -1918948920. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -2176090560. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 218051350.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 3466376900. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 356247360. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -1693440. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 67465440. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4233600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -301960395. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 200500650.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 84091995. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 1532790000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 87908400. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -1519737120. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 922165425.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 1693440. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -67465440. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 329030595. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1768903290. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 2882147400. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -220555395.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -4130193690. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 514439100. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -384952680. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 8399122200. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -1354752. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 37184832. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -151277760. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -432712800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1501803216. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2179008. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 755612928. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -1367559072. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 442163232. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -14516463024. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 28910880. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 105066720. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 697965480. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 46425600. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 8289945720. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -120426480. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -2275704720. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 73716750. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8m1| $VALUES) 
(DSKSETQ |$S8m2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 11760. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -23520. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 364560. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 11760. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 769440. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -992250. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -1134000. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -13891500.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -7840. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -907200. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -1003948. (($P SIMP) 2. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 2996548. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 1903750. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -776160. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -604800. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1974148. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1268960. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 43927352. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -3903500. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -30054500.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 243040. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -1698748. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -12175352. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -12949440. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 1495750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 22998500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 4603200. (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 453600. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2003091. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 921690. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 624291. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 9218160. (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 412080. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -9684000. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4919625. ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -453600. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1842891. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 11683434. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 17523720. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1598091. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -27559434. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -94500. (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -3330600. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 46431000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 279360. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -676800. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2152800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -8285520. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 83520. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 5080320. (($P SIMP) 1. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -7653024. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 4110624. (($P SIMP) 1. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -83615280. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 118560. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 522720. (($P SIMP) 1. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 4197864. (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -122880. (($P SIMP) 1. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 51399096. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -856944. (($P SIMP) 1. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -14931216. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 366750. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8m2| $VALUES) 
(DSKSETQ |$S8z1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 63000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -126000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -12448800. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 23738400. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 12448800. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 63000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -35002800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19192950. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 11264400. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 618823800.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -42000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 23950080. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -68817420. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 10255140. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 8144150. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 20048000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -631680. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 26813220. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -22545600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1237619880. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -14149100. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 539448700.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -772800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -15677340. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -360009720. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -156750720. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 13777750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -223149500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 910342720. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -11975040.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 16215885. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19570950.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 28720755. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 462861000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10558800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222613440. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -73024875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 11975040. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2116485. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 529542090. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -18257400. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -12882555.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 512024310. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1212819300. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -247152360. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -4300632000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -10789632. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 10184832. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -262211040. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 135449328. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1209600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -383096448. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 384247584. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 356467104. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 6188984592. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 126077280. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -64299480. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -113561280. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2262735720. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -1427760. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 419373360. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -54920250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8z1| $VALUES) 
(DSKSETQ |$S8z2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -63000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -10823400. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 20437200. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 10823400. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -30038400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 17038350. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9601200. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 530541900.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -21000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 20139840. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -57671460. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7657020. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6809950. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 17416000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -416640. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 21328860. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -19210800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1064138040. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11458300. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 464137100.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -512400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -13549620. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -305834760. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -134722560. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 11726750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -191999500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 772506560. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -10069920.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 13616505. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -17038350.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 24652215. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 393876000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -9248400. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -194265120. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -64519875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 10069920. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -802305. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 453611970. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10546200. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10779615.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 439123230. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1028682900. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -208166280. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -3654567000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -9265536. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 8963136. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -220237920. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 118298544. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 604800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -328898304. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 324832032. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 300357792. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 5264441616. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 106609440. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -55667640. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -95941440. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -1931385960. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -848880. (($P SIMP) 1. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 359941680. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -46478250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8z2| $VALUES) 
(DSKSETQ |$S10z1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 8890560000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -493920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -47040000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -816480000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -680400000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21840000. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 40166544600. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 47040000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11854080000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -47040000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 38525760000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -17406144000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -823200000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1338960000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 22514954000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -34574400000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -28153440000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 27552406000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 816480000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 47040000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -26671680000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41114304000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -21840000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41941606000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -65582521200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -30367750000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -575909838000.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 28153440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -658560000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -68300806000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 26403816600.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 6659590000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 556646958000. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 17012800000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -414892800000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 612360000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -778260000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 15500824500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 165900000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -23835724500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2976750000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 123480000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19766203100. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 8643600000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2610368400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 37648107500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 347766720000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11311477275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -6952837500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -446460000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 28894320000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -55227112500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 8829124500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 73883607500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 15484392000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1332626535000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -40007615550. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -771289485750.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -28894320000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 446460000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 54671452500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2976750000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 61435500. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 55566000000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -43951472400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -271032372000. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -286098435000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 6371568000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -12604951100. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -215509203000. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -167485920000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 14943553275.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 412610955750. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 59737860000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -104496000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 17850699600. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -12435219600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5376162400. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -9549187200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 9348102400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -319433436000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 6258067200. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 368756136000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -23408646912.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -36082698000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -5845392000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -790017472800. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 29446648000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 865169323200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -89828383680. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -5267808000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 12886098000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 247693312800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 225351473760. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -20082748000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -551036203200. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 2634992640. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -81345942720. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 607282147584. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 1587600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5427840000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 7813260000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 854670000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 254080638000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5662720000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -255510192000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 11300654400. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 1345650000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -6006960000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -71086512000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 6561480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 177150240000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -116617158000. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 116534544000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -1256174740800. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -801360000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -32628708000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 25637875200. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -1805580000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -52980480000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 68103216000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -33493788000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 1017474393600. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) 269482500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 16188732000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -15851576700. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -3532347000. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) -456913920600. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 1395489600. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 94471732800. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -6935292000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S10z1| $VALUES) 
(DSKSETQ |$S10z2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -987840000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 493920000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -538272000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -211680000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -282240000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 538272000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -740880000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 887600000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 297808000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 18276010200. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -1152480000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 538272000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1528800000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -870240000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 8890560000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6979392000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1481760000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -2073008000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 28865354000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -16134720000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -7408800000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -7021994000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 282240000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -538272000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 211680000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 16728768000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -297808000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 35591206000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -41558252400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -28984774000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -338354074800.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) -740880000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 7408800000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 1185408000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -33726406000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 26245762200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 5276614000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 354653434800. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 3841600000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -320060160000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 864360000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -897624000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -864360000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 584724000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7033624500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 312900000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15368524500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11840850000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222264000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -12051172700. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4033680000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10236358800. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7923867500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 158101440000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -903164325. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -2084197500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -864360000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1210524000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 6667920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -19580200500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 3007924500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 42183687500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 21707784000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 706144455000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -760732350. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -359389840950.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) 864360000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -6667920000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1210524000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 19024540500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -14804370000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 5882635500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2222640000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -6136822800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18131623200. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -73995075000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 148176000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -2914240700. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -90863551800. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -60799200000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -6161648325.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 107398030950. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -64729980000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 271824000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 7107435600. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1691955600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 9836573600. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5484931200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5864633600. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -243228636000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1347091200. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 275616936000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -24356973312.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) -271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -11114538000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -12619152000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -413747200800. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -3152072000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 377966635200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -105001606080. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 1505952000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -227982000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 84796480800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 77209342560. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 8564612000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -134957995200. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 147728931840. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -61431088320. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 376838832384. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 1587600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -8324160000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 3410316000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 3750990000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 185496318000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -845824000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -183256752000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 16200340800. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 4241970000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 20725200000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -28186032000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2261880000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 43731360000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -127285830000. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 88084752000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -812357985600. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -349776000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -20774628000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 18773798400. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -112140000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -22498560000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 56394288000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -25510428000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 690708211200. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) -55093500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 9414972000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -12279627900. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -2600955000. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) -316414042200. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 705211200. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 65112321600. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -5241852000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S10z2| $VALUES) 
(DSKSETQ |$S103z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -8001504000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 4.))
           ((MTIMES SIMP) -32006016000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 16003008000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 99574272000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 21337344000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -196777728000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 104908608000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -45045504000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 3.))
           ((MTIMES SIMP) -99574272000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 47416320000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -8001504000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 48009024000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 194406912000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -92461824000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 43563744000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -1792336896000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -2576484288000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 7112448000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -14224896000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -501150988800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 514530374400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 441839664000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7112448000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 87761116800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -457630790400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 4061207808000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 134708448000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -106673616000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 6322176000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -167181974400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -3589526644200. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -5619712000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 3.))
           ((MTIMES SIMP) 132765696000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 300421900800. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -552463430400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -170698752000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -26156592000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -270273024000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 60928560000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 3839299430400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 4795698700800. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -294705600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 405817910400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -3905736870000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 3143109312000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -432673920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -3369517242000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 37933056000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -26119900800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 296415302400. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -437098032000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 2106707097600. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -2541052684800. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 3435312384000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 192470678400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -6213646698000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5520826256400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 1443258877200. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 62480247253200.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) 204252384000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -430303104000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -185345126400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 5319068874000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -7740984220200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -4520578045200. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -44612888821200. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 697085760000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 40182960384000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 15321398400.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15066475200. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15321398400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -202319308800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 923941588500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 121367736000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 2064731287500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -3029894910000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 75895747200. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 1456309992900. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -811066032000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 9453628800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 5207328000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -4368576128400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4017877831500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19190767680000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 324362765475. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -394125385500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -143345462400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 232452259200. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 256048128000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -4741513459200. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 4475838005100. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -6569242375500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -161245123200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 3944646216000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1380872467500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1179466142400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -127827325665000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2053316263950. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 75396325217850.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) -112702665600.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -237200140800.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -40416163200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -2692058273100. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 9439988670000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1453598968500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -11342131920000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -3345674864400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 11567302783200. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 17434459413000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -9453628800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 1869329145600. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 4020673836900. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -5866932670200. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 12281913504000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -805050582525.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -6720249875850. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 59658933348000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 66919708800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1500917040000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 2178181861200. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 163034924400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1618250440800. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1910158588800. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1613022297600. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 49111179012000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 438568300800. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -17279037720000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 10785603015936.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) 1991485440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -2648040595200. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -4662858416400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 7078970505600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 57583975615200. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -546142632000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -69884033083200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -27245214682560. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -85033670400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -6880443591600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 420527181600. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -35674605701280. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -1170019452000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 19828757793600. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -87175629112320. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -26971837583040. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) -271805393809152. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 168391440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 975316665600. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -540966535200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -2722302709200. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -33663814002000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -567494860800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 11635371216000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -9239591390400. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -2776289040000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 4976458318800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 17649435254400. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 40063922640000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 3509112859200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -10309655635200. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 40713698768400. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 33410065449600. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) 372093476932800. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 799527909600. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -48348316800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 4728322620000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -3565119398400. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -1631223468000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -9236108851200. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -18527478710400. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -4958602812000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) -126713247091200. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) 16108035300.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 1771370748000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 2953030572900. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 840041987400. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) 36360611332200. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) -1078772817600. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) -6400051876800. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -1301785884000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S103z| $VALUES) 
(DSKSETQ |$qq3| '1.) 
(ADD2LNC '|$qq3| $VALUES) 
(DSKSETQ |$qq2| '1.) 
(ADD2LNC '|$qq2| $VALUES) 
(DSKSETQ |$qq1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 6750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -20250. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 12275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -6750. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 15950. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 1900. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -7975. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 251225. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -43875. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9720. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 75700. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -337500. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 100680. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -191400. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 929500. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 79515. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -141150. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 214110. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1872750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18168. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1177320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -226500. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$qq1| $VALUES) 
(DSKSETQ |$nq3| '0.) 
(ADD2LNC '|$nq3| $VALUES) 
(DSKSETQ |$nq2| '0.) 
(ADD2LNC '|$nq2| $VALUES) 
(DSKSETQ |$nq1| '6.) 
(ADD2LNC '|$nq1| $VALUES) 
(DSKSETQ |$filename| '"S4zS6zTT.lisp") 
(ADD2LNC '|$filename| $VALUES) 
(DSKSETQ |$qq|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$qq| $VALUES) 
(DSKSETQ |$nq| '4.) 
(ADD2LNC '|$nq| $VALUES) 
(DSKSETQ |$Assss|
         '((MTIMES SIMP) -1.
           ((MPLUS SIMP) -319264429568.
            ((MTIMES SIMP RATSIMP) 2205827611520. |$Ms|)
            ((MTIMES SIMP) 394652470848.
             ((MEXPT SIMP RATSIMP) |$Ms| 2.))
            ((MTIMES SIMP) 24168877184.
             ((MEXPT SIMP RATSIMP) |$Ms| 3.))
            ((MTIMES SIMP) 1639892224. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
            ((MTIMES SIMP) 53568000. ((MEXPT SIMP RATSIMP) |$Ms| 5.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 2554115436544.
              ((MTIMES SIMP RATSIMP) -10865717850432. |$Ms|)
              ((MTIMES SIMP) -1910351502336.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -173785990528.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -14496811008.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) -575424000.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -638528859136.
                ((MTIMES SIMP RATSIMP) -321789757824. |$Ms|)
                ((MTIMES SIMP) -149203820544.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -14440203776.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -615168000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               |$Mt|))
             |$om|)
            ((MTIMES SIMP)
             ((MPLUS SIMP) -6981013910368.
              ((MTIMES SIMP RATSIMP) 22840185898176. |$Ms|)
              ((MTIMES SIMP) 3871716108736.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 494118226560.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 49398643968.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) 2420928000.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1972769357952.
                ((MTIMES SIMP RATSIMP) 966360314304. |$Ms|)
                ((MTIMES SIMP) 809924147072.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 98090949120.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 5301068800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 300203502720.
                ((MTIMES SIMP RATSIMP) 260632366208. |$Ms|)
                ((MTIMES SIMP) 40708470528.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 2532812800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 9543456361600.
              ((MTIMES SIMP RATSIMP) -26449926999168. |$Ms|)
              ((MTIMES SIMP) -4487763555840.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -730528348672.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -82375349760.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) -5000832000.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -2475892975104.
                ((MTIMES SIMP RATSIMP) -943684156672. |$Ms|)
                ((MTIMES SIMP) -1698836239360.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -247428399872.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -17444403200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -747554205696.
                ((MTIMES SIMP RATSIMP) -1014377374976. |$Ms|)
                ((MTIMES SIMP) -201053840640.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -17306675200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -100724401152.
                ((MTIMES SIMP RATSIMP) -39830820352. |$Ms|)
                ((MTIMES SIMP) -4783616000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -7029074454464.
              ((MTIMES SIMP RATSIMP) 18197346952512. |$Ms|)
              ((MTIMES SIMP) 3365270980736.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 630068728320.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 71847060480.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) 5080320000.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1784161324800.
                ((MTIMES SIMP RATSIMP) 239810136064. |$Ms|)
                ((MTIMES SIMP) 1848821165184.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 294675147520.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 27167065600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 585756895232.
                ((MTIMES SIMP RATSIMP) 1539910918016. |$Ms|)
                ((MTIMES SIMP) 360043858944.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 44401587200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 255736852992.
                ((MTIMES SIMP RATSIMP) 142885805312. |$Ms|)
                ((MTIMES SIMP) 26338739200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 16133091840.
                ((MTIMES SIMP RATSIMP) 4798041600. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 2421574539904.
              ((MTIMES SIMP RATSIMP) -7611848595648. |$Ms|)
              ((MTIMES SIMP) -1640047194240.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -318414805248.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -34246955520.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) -2032128000.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1191024694656.
                ((MTIMES SIMP RATSIMP) 144984552320. |$Ms|)
                ((MTIMES SIMP) -1153521248000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -181778086656.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -19474444800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 36171947904.
                ((MTIMES SIMP RATSIMP) -1211927073536. |$Ms|)
                ((MTIMES SIMP) -300232581120.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -51718528000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -262268833536.
                ((MTIMES SIMP RATSIMP) -176295488256. |$Ms|)
                ((MTIMES SIMP) -51718528000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -33158315520.
                ((MTIMES SIMP RATSIMP) -19474444800. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP) -2032128000.
               ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -126140890848.
              ((MTIMES SIMP RATSIMP) 1942295432832. |$Ms|)
              ((MTIMES SIMP) 477975843840.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 77783832576.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 8844387840.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 919269398016.
                ((MTIMES SIMP RATSIMP) -58866893440. |$Ms|)
                ((MTIMES SIMP) 388826705152.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 64280813312.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 4798041600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -306532667136.
                ((MTIMES SIMP RATSIMP) 521503505792. |$Ms|)
                ((MTIMES SIMP) 134576895744.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 26338739200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 140235223680.
                ((MTIMES SIMP RATSIMP) 99366104320. |$Ms|)
                ((MTIMES SIMP) 44401587200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 21912180480.
                ((MTIMES SIMP RATSIMP) 27167065600. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP) 5080320000.
               ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -16834938624.
              ((MTIMES SIMP RATSIMP) -253763494528. |$Ms|)
              ((MTIMES SIMP) -66086617344.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -5827815936.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -458348026112.
                ((MTIMES SIMP RATSIMP) -35028360320. |$Ms|)
                ((MTIMES SIMP) -53220975488.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -10956746752.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 156037756672.
                ((MTIMES SIMP RATSIMP) -107944110464. |$Ms|)
                ((MTIMES SIMP) -34689027840.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -4783616000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -39919289600.
                ((MTIMES SIMP RATSIMP) -26236796672. |$Ms|)
                ((MTIMES SIMP) -17306675200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1857461760.
                ((MTIMES SIMP RATSIMP) -17444403200. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP) -5000832000.
               ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -49649029120.
              ((MTIMES SIMP RATSIMP) -5550616704. |$Ms|)
              ((MTIMES SIMP) -1554909696.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 84776082048.
                ((MTIMES SIMP RATSIMP) 15726355008. |$Ms|)
                ((MTIMES SIMP) -41621248.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -16169695232.
                ((MTIMES SIMP RATSIMP) 3236653952. |$Ms|)
                ((MTIMES SIMP) 4311433728.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 4077285888.
                ((MTIMES SIMP RATSIMP) 2495224320. |$Ms|)
                ((MTIMES SIMP) 2532812800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -3820300032.
                ((MTIMES SIMP RATSIMP) 5301068800. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP) 2420928000.
               ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 3141439488.
              ((MTIMES SIMP RATSIMP) -785359872. |$Ms|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 825840896.
                ((MTIMES SIMP RATSIMP) 111059968. |$Ms|))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -4681396864.
                ((MTIMES SIMP RATSIMP) 1713227776. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 537868928.
                ((MTIMES SIMP RATSIMP) 59444224. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1594324992.
                ((MTIMES SIMP RATSIMP) -615168000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP) -575424000.
               ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
             ((MEXPT SIMP RATSIMP) |$om| 9.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -392679936.
              ((MTIMES SIMP RATSIMP) 55529984. |$Mt|)
              ((MTIMES SIMP) 579487104.
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) -92002944.
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP) -192651776.
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP) 53568000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
             ((MEXPT SIMP RATSIMP) |$om| 10.)))
           ((MEXPT SIMP RATSIMP) |$Xi| 2.)
           ((MEXPT SIMP)
            ((MPLUS SIMP) 1. ((MTIMES SIMP RATSIMP) -6. |$om|)
             ((MTIMES SIMP) 15. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -20. ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 15. ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -6. ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MEXPT SIMP RATSIMP) |$om| 6.)
             ((MTIMES SIMP)
              ((MPLUS SIMP) -10. ((MTIMES SIMP RATSIMP) 60. |$om|)
               ((MTIMES SIMP) -150. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 200. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -150. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 60. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -10. ((MEXPT SIMP RATSIMP) |$om| 6.)))
              |$Xi|)
             ((MTIMES SIMP)
              ((MPLUS SIMP) 45. ((MTIMES SIMP RATSIMP) -270. |$om|)
               ((MTIMES SIMP) 675. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -900. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 675. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -270. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 45. ((MEXPT SIMP RATSIMP) |$om| 6.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 2.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -120. ((MTIMES SIMP RATSIMP) 720. |$om|)
               ((MTIMES SIMP) -1800. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 2400. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -1800. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 720. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -120. ((MEXPT SIMP RATSIMP) |$om| 6.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 3.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 210. ((MTIMES SIMP RATSIMP) -1260. |$om|)
               ((MTIMES SIMP) 3150. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -4200. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 3150. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -1260. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 210. ((MEXPT SIMP RATSIMP) |$om| 6.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 4.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -252. ((MTIMES SIMP RATSIMP) 1512. |$om|)
               ((MTIMES SIMP) -3780. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 5040. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -3780. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 1512. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -252. ((MEXPT SIMP RATSIMP) |$om| 6.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 5.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 210. ((MTIMES SIMP RATSIMP) -1260. |$om|)
               ((MTIMES SIMP) 3150. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -4200. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 3150. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -1260. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 210. ((MEXPT SIMP RATSIMP) |$om| 6.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 6.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -120. ((MTIMES SIMP RATSIMP) 720. |$om|)
               ((MTIMES SIMP) -1800. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 2400. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -1800. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 720. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -120. ((MEXPT SIMP RATSIMP) |$om| 6.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 7.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 45. ((MTIMES SIMP RATSIMP) -270. |$om|)
               ((MTIMES SIMP) 675. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -900. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 675. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -270. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 45. ((MEXPT SIMP RATSIMP) |$om| 6.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 8.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -10. ((MTIMES SIMP RATSIMP) 60. |$om|)
               ((MTIMES SIMP) -150. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 200. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -150. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 60. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -10. ((MEXPT SIMP RATSIMP) |$om| 6.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 9.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 1. ((MTIMES SIMP RATSIMP) -6. |$om|)
               ((MTIMES SIMP) 15. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -20. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 15. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -6. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MEXPT SIMP RATSIMP) |$om| 6.))
              ((MEXPT SIMP RATSIMP) |$Xi| 10.)))
            -1.))) 
(ADD2LNC '|$Assss| $VALUES) 
(DSKSETQ $GH_0
         '((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 2.) -1.)
           ((MEXPT SIMP) (($XX SIMP) 1. 4.) -1.)
           ((MEXPT SIMP) (($XX SIMP) 2. 4.) -1.))) 
(ADD2LNC '$GH_0 $VALUES) 
(DSKSETQ |$tttt0|
         '((MTIMES SIMP)
           ((MEXPT SIMP) (($XX SIMP) 1. 2.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 2.)))
           ((MEXPT SIMP) (($XX SIMP) 1. 3.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 3.)))
           ((MEXPT SIMP) (($XX SIMP) 1. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 4.)))
           ((MEXPT SIMP) (($XX SIMP) 2. 3.)
            ((MTIMES SIMP) -4. (($PP SIMP) 2. 3.)))
           ((MEXPT SIMP) (($XX SIMP) 2. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 2. 4.)))
           ((MEXPT SIMP) (($XX SIMP) 3. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 3. 4.))))) 
(ADD2LNC '|$tttt0| $VALUES) 
(DSKSETQ |$tttt|
         '((MTIMES SIMP FACTORED)
           ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
            ((MPLUS SIMP) -2. ((MTIMES SIMP) 2. |$Ms|)
             ((MTIMES SIMP) 2. |$Mt|)))
           ((MEXPT SIMP) |$om|
            ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 8.)
           ((MEXPT SIMP) |$Xi| -4.)
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|) 2.))) 
(ADD2LNC '|$tttt| $VALUES) 
(DSKSETQ |$a1234|
         '((MLIST SIMP)
           ((MTIMES SIMP FACTORED) -32.
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -8. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MPLUS SIMP IRREDUCIBLE) -9977013424.
             ((MTIMES SIMP RATSIMP) 68932112860. |$Ms|)
             ((MTIMES SIMP) 12332889714.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) 755277412. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) 51246632. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP) 1674000. ((MEXPT SIMP RATSIMP) |$Ms| 5.))
             ((MTIMES SIMP RATSIMP) 79816107392. |$om|)
             ((MTIMES SIMP RATSIMP) -339553682826. |$Ms| |$om|)
             ((MTIMES SIMP) -59698484448.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$om|)
             ((MTIMES SIMP) -5430812204.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$om|)
             ((MTIMES SIMP) -453025344. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$om|)
             ((MTIMES SIMP) -17982000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$om|)
             ((MTIMES SIMP RATSIMP) -19954026848. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) -10055929932. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -4662619392.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt| |$om|)
             ((MTIMES SIMP) -451256368. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -19224000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -218156684699.
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 713755809318. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 120991128398.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 15441194580.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 1543707624. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 75654000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 61649042436. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 30198759822. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 25310129596.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 3065342160. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 165658400. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 9381359460. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 8144761444. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 1272139704. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 79150400. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 298233011300.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -826560218724. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -140242611120.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -22829010896.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -2574229680.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -156276000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -77371655472. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -29490129896. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -53088632480.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -7732137496.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -545137600. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -23361068928.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -31699292968. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -6282932520.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -540833600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3147637536.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1244713136. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -149488000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -219658576702.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 568667092266. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 105164718148.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 19689647760.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2245220640. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 158760000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 55755041400. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 7494066752. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 57775661412.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 9208598360. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 848970800. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 18304902976.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 48122216188. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 11251370592.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1387549600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 7991776656. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 4465181416. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 823085600. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 504159120. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 149938800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 75674204372.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -237870268614. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -51251474820.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -9950462664.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1070217360.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -63504000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -37219521708. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 4530767260. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -36047539000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -5680565208.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -608576400. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1130373372. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -37872721048. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -9382268160.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1616204000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -8195901048.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -5509234008. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1616204000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1036197360.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -608576400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -63504000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -3941902839.
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 60696732276. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 14936745120.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2430744768. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 276387120. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 28727168688. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1839590420. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 12150834536.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2008775416. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 149938800. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -9579145848.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 16296984556. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 4205527992. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 823085600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 4382350740. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 3105190760. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1387549600. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 684755640. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 848970800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 158760000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -526091832.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -7930109204. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2065206792.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -182119248. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -14323375816. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1094636260. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1663155484.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -342398336. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 4876179896. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -3373253452. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1084032120.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -149488000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1247477800.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -819899896. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -540833600. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -58045680. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -545137600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -156276000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1551532160.
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -173456772. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -48590928. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 2649252564. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 491448594. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1300664. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -505302976. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 101145436. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 134732304. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 127415184. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 77975760. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 79150400. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -119384376. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 165658400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 75654000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 98169984. ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -24542496. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 25807528. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 3470624. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -146293652. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 53538368. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 16808404. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1857632. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 49822656. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -19224000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -17982000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -12271248.
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 1735312. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 18108972. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -2875092. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -6020368. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 1674000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))))
           ((MTIMES SIMP FACTORED) -32.
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om|) -6.)
            ((MPLUS SIMP IRREDUCIBLE) -9977013424.
             ((MTIMES SIMP RATSIMP) 68932112860. |$Ms|)
             ((MTIMES SIMP) 12332889714.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) 755277412. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) 51246632. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP) 1674000. ((MEXPT SIMP RATSIMP) |$Ms| 5.))
             ((MTIMES SIMP RATSIMP) 79816107392. |$om|)
             ((MTIMES SIMP RATSIMP) -339553682826. |$Ms| |$om|)
             ((MTIMES SIMP) -59698484448.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$om|)
             ((MTIMES SIMP) -5430812204.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$om|)
             ((MTIMES SIMP) -453025344. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$om|)
             ((MTIMES SIMP) -17982000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$om|)
             ((MTIMES SIMP RATSIMP) -19954026848. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) -10055929932. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -4662619392.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt| |$om|)
             ((MTIMES SIMP) -451256368. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -19224000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -218156684699.
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 713755809318. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 120991128398.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 15441194580.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 1543707624. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 75654000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 61649042436. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 30198759822. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 25310129596.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 3065342160. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 165658400. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 9381359460. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 8144761444. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 1272139704. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 79150400. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 298233011300.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -826560218724. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -140242611120.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -22829010896.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -2574229680.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -156276000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -77371655472. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -29490129896. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -53088632480.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -7732137496.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -545137600. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -23361068928.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -31699292968. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -6282932520.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -540833600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3147637536.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1244713136. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -149488000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -219658576702.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 568667092266. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 105164718148.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 19689647760.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2245220640. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 158760000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 55755041400. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 7494066752. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 57775661412.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 9208598360. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 848970800. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 18304902976.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 48122216188. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 11251370592.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1387549600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 7991776656. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 4465181416. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 823085600. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 504159120. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 149938800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 75674204372.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -237870268614. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -51251474820.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -9950462664.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1070217360.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -63504000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -37219521708. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 4530767260. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -36047539000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -5680565208.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -608576400. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1130373372. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -37872721048. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -9382268160.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1616204000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -8195901048.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -5509234008. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1616204000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1036197360.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -608576400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -63504000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -3941902839.
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 60696732276. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 14936745120.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2430744768. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 276387120. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 28727168688. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1839590420. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 12150834536.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2008775416. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 149938800. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -9579145848.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 16296984556. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 4205527992. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 823085600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 4382350740. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 3105190760. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1387549600. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 684755640. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 848970800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 158760000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -526091832.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -7930109204. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2065206792.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -182119248. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -14323375816. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1094636260. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1663155484.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -342398336. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 4876179896. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -3373253452. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1084032120.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -149488000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1247477800.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -819899896. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -540833600. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -58045680. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -545137600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -156276000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1551532160.
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -173456772. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -48590928. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 2649252564. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 491448594. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1300664. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -505302976. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 101145436. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 134732304. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 127415184. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 77975760. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 79150400. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -119384376. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 165658400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 75654000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 98169984. ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -24542496. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 25807528. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 3470624. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -146293652. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 53538368. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 16808404. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1857632. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 49822656. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -19224000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -17982000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -12271248.
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 1735312. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 18108972. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -2875092. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -6020368. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 1674000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) -10.)
            ((MEXPT SIMP) |$Xi| 2.))
           ((MTIMES SIMP FACTORED)
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -2. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 10.)
            ((MEXPT SIMP) |$Xi| -2.))
           ((MTIMES SIMP FACTORED) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|)
            |$Xi|
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -2.)))) 
(ADD2LNC '|$a1234| $VALUES) 
(DEFPROP $SET_NUMBER_OF_PARTICLE %SET_NUMBER_OF_PARTICLE VERB) 
(MDEFPROP $SET_NUMBER_OF_PARTICLE
    ((LAMBDA) ((MLIST) |$nn0|)
     ((MPROG) ((MSETQ) |$nn| |$nn0|)
      (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.) ((MPLUS) |$nn0| 1.))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MSETQ) ((|$s| ARRAY) $R)
        ((MPLUS) ((|$k|) $R)
         (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S ((MPLUS) $R 1.)
          |$nn0|))))))
    MEXPR) 
(DEFPROP $SET_NUMBER_OF_PARTICLE $ANY FUNCTION-MODE) 
(ADD2LNC '(($SET_NUMBER_OF_PARTICLE) |$nn0|) $FUNCTIONS) 
(DEFPROP %SET_NUMBER_OF_PARTICLE $SET_NUMBER_OF_PARTICLE NOUN) 
(DEFPROP $NOTZERO %NOTZERO VERB) 
(MDEFPROP $NOTZERO
    ((LAMBDA) ((MLIST) $X) ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))
    MEXPR) 
(DEFPROP $NOTZERO $FIXNUM FUNCTION-MODE) 
(ADD2LNC '(($NOTZERO) $X) $FUNCTIONS) 
(DEFPROP %NOTZERO $NOTZERO NOUN) 
(DEFPROP |$compute_alphas_no_zmV1| |%compute_alphas_no_zmV1| VERB) 
(MDEFPROP |$compute_alphas_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
        ((MSETQ) $POW0
         ((MTIMES) 2.
          (($SUM)
           (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0 $MAX_USED_LEVEL0)
           $L0 2. $MAX_USED_LEVEL0)))
        ((MSETQ) $POW0
         ((MPLUS) $POW0
          (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2. $MAX_USED_LEVEL0)))
        ((MCOND) |$dbg_compute_levels|
         (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T $FALSE)
        ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
      ((MRETURN) |$noAlphas0|)))
    MEXPR) 
(DEFPROP |$compute_alphas_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_alphas_no_zmV1| |$compute_alphas_no_zmV1| NOUN) 
(DEFPROP |$compute_levels_used_no_zmV1| |%compute_levels_used_no_zmV1|
         VERB) 
(MDEFPROP |$compute_levels_used_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
        ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
         ((MPROGN)
          ((MSETQ) $POW0
           ((MPLUS)
            (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
             ((MPLUS) $L0 ((MMINUS) 1.)))
            (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0 $MAX_USED_LEVEL0)))
          ((MCOND) ((MGREATERP) $POW0 0.)
           ((MSETQ) ((|$usedLevels0| ARRAY) $R)
            (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
             ((|$usedLevels0| ARRAY) $R)))
           T $FALSE)))))
      ((MRETURN) |$usedLevels0|)))
    MEXPR) 
(DEFPROP |$compute_levels_used_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_levels_used_no_zmV1| |$compute_levels_used_no_zmV1|
         NOUN) 
(DEFPROP |$compute_levels_and_powers_used_no_zmV1|
         |%compute_levels_and_powers_used_no_zmV1| VERB) 
(MDEFPROP |$compute_levels_and_powers_used_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
        ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
         ((MPROGN)
          ((MSETQ) $POW0
           ((MPLUS)
            (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
             ((MPLUS) $L0 ((MMINUS) 1.)))
            ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
            (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
             $MAX_USED_LEVEL0)))
          ((MCOND) ((MGREATERP) $POW0 0.)
           ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
            (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
             ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
           T $FALSE)))))
      ((MRETURN) |$usedLevelsPowers0|)))
    MEXPR) 
(DEFPROP |$compute_levels_and_powers_used_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_levels_and_powers_used_no_zmV1|)
           $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_levels_and_powers_used_no_zmV1|
         |$compute_levels_and_powers_used_no_zmV1| NOUN) 
(DEFPROP |$compute_Ks_no_zmV1| |%compute_Ks_no_zmV1| VERB) 
(MDEFPROP |$compute_Ks_no_zmV1|
    ((LAMBDA) ((MLIST) $LEVEL_USED_ARRAY0)
     ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
      ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
      ((MDO) $R 1. NIL NIL |$nn| NIL
       ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
        ((MSETQ) |$Nlus0| (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
        ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
         ((MPROGN)
          ((MSETQ) $NR_PQ
           ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R) $INR_PQ))
          ((MSETQ) ((|$explK0| ARRAY) $R)
           ((MPLUS) ((|$explK0| ARRAY) $R)
            ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
        ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
         ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
        |$end_r_loop|))
      ((MRETURN) |$Ks_rules0|)))
    MEXPR) 
(DEFPROP |$compute_Ks_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0) $FUNCTIONS) 
(DEFPROP |%compute_Ks_no_zmV1| |$compute_Ks_no_zmV1| NOUN) 
(DEFPROP |$compute_Ds| |%compute_Ds| VERB) 
(MDEFPROP |$compute_Ds|
    ((LAMBDA) ((MLIST) $LEVEL_USED_ARRAY0)
     ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
      ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
      ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
       ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
        ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
         ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
          ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL NIL
           NIL
           ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL NIL NIL
            NIL
            ((MSETQ) ((|$explD0| ARRAY) $R $S)
             ((MPLUS) ((|$explD0| ARRAY) $R $S)
              ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
               ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
          ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
           (($ENDCONS)
            ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
            ((|$Ds_rules0| ARRAY) $R)))
          |$end_s_loop|))
        |$end_r_loop|))
      ((MRETURN) |$Ds_rules0|)))
    MEXPR) 
(DEFPROP |$compute_Ds| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_Ds|) $LEVEL_USED_ARRAY0) $FUNCTIONS) 
(DEFPROP |%compute_Ds| |$compute_Ds| NOUN) 
(DSKSETQ $WICK '$WICK) 
(DEFPROP $WICK %WICK VERB) 
(MDEFPROP $WICK
    ((LAMBDA) ((MLIST) |$list_Nr0|)
     ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
      ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
      ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
      ((MSETQ) $WICK00
       ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
        ((MFACTORIAL) |$Nr0|)))
      ((MDO) $R 2. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $WICK0 0.)
        ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
        ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
         ((MPROGN) ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
          ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
           ((MSETQ) $WICK0
            ((MPLUS) $WICK0
             ((MTIMES)
              ((MQUOTIENT) 1.
               ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
              $CO0
              ((MEXPT) ((|$s| ARRAY) $R)
               ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
           T $FALSE)))
        ((MSETQ) $WICK00 $WICK0)))
      ((MRETURN) $WICK00)))
    MEXPR) 
(DEFPROP $WICK $ANY FUNCTION-MODE) 
(ADD2LNC '(($WICK) |$list_Nr0|) $FUNCTIONS) 
(DEFPROP %WICK $WICK NOUN) 
(DEFPROP $DO_ALL_TERM %DO_ALL_TERM VERB) 
(MDEFPROP $DO_ALL_TERM
    ((LAMBDA) ((MLIST) $INT0 $LEVELS_POWERS0 |$Ks_rules0| |$Ds_rules0|)
     ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
      (($PRINT) "in computing 'Z' (do_all_term)")
      ((MSETQ) $EXPL_INT0 $INT0)
      ((MDO) $R 1. NIL NIL |$nn| NIL
       ((MPROGN)
        ((MCOND) |$dbg_all_terms|
         (($PRINT)
          "in computing 'Z' (do_all_term) doing all terms for particle"
          $R)
         T $FALSE)
        ((MSETQ) $EXPL_INT0
         (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
          ((|$Ds_rules0| ARRAY) $R)))
        ((MSETQ) $NLEVELS0 (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
        ((MCOND) |$dbg_all_terms|
         (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
        ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
         ((MPROGN)
          ((MCOND) |$dbg_all_terms|
           (($PRINT) " project to"
            (($L) $R
             ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
            "^"
            ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
             ((MPLUS) $L0 1.)))
           T $FALSE)
          ((MSETQ) $EXPL_INT0
           (($RATCOEF) $EXPL_INT0
            (($L) $R
             ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
            ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
             ((MPLUS) $L0 1.))))
          ((MCOND) |$dbg_all_terms|
           (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
      ((MRETURN) $EXPL_INT0)))
    MEXPR) 
(DEFPROP $DO_ALL_TERM $ANY FUNCTION-MODE) 
(ADD2LNC '(($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
           |$Ds_rules0|)
         $FUNCTIONS) 
(DEFPROP %DO_ALL_TERM $DO_ALL_TERM NOUN) 
(DEFPROP $STATE2MATRIX %STATE2MATRIX VERB) 
(MDEFPROP $STATE2MATRIX
    ((LAMBDA) ((MLIST) $STATE0 |$MaxLevel0|)
     ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
      ((MSETQ) $MAT0
       (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
        ((MPLUS) |$MaxLevel0| 1.)))
      ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
       ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
        ((MPROGN)
         ((MSETQ) (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
          (($HIPOW) $STATE0 (($P) $IP $IQ)))
         ((MSETQ) $STATE00
          ((MQUOTIENT) $STATE00
           ((MEXPT) (($P) $IP $IQ)
            (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
      ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
       ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
        ((MPROGN)
         ((MSETQ) (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
          ((MPLUS) (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
           (($HIPOW) $STATE0 (($P) $IP $IQ))))
         ((MSETQ) $STATE00
          ((MQUOTIENT) $STATE00
           ((MEXPT) (($P) $IP $IQ) (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
      ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
       (($ERROR) "In state2matrix missing some contributions in"
        $STATE0 "since we are left with" $STATE00 "after analysis")
       T $FALSE)
      ((MRETURN) (($COPYMATRIX) $MAT0))))
    MEXPR) 
(DEFPROP $STATE2MATRIX $ANY FUNCTION-MODE) 
(ADD2LNC '(($STATE2MATRIX) $STATE0 |$MaxLevel0|) $FUNCTIONS) 
(DEFPROP %STATE2MATRIX $STATE2MATRIX NOUN) 
(DEFPROP |$take_derivative_wrt_lambdaV1|
         |%take_derivative_wrt_lambdaV1| VERB) 
(MDEFPROP |$take_derivative_wrt_lambdaV1|
    ((LAMBDA) ((MLIST) $NR0 $LEVEL0 $INDEX0 $TERM0)
     ((MPROG)
      ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0 $NPOW0
       $OP0)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
       ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
       ((MSETQ) $TERM00 $TERM0))
      ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $NEWTERM00 0.)
        ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MSETQ) $OP0 (($INPART) $FAC0 0.))
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MCOND) ((MGREATERP) $NPOW0 2.)
            (($ERROR)
             "la() has one index and it cannot occour with a power bigger than 2! term="
             $TERM00)
            T
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$l|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$ll|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
             ((MEXPT) ((MMINUS) 1.) $LEVEL0)
             ((MFACTORIAL)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
             ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LAK)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$laSk|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
              $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LALA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$ll|)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
             ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
             ((MFACTORIAL)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
             ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $KLA)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$Skla|)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LALA)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA2)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) 2. $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          |$end_pow_op|)
         T
         ((MCOND) $ISOP0
          ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$l|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0) $TERM00
              $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) $LEVEL0)
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LAK)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$laSk|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
               $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LA2)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) 2.
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $KLA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$Skla|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
               $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MPROGN)
             ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
              ((MSETQ) $NEWTERM00 (($SUBSTINPART) |$Dim| $TERM00 $NF0))
              T
              ((MPROGN)
               ((MSETQ) $NEWTERM00 (($SUBSTINPART) 1. $TERM00 $NF0))
               ((MSETQ) $NEWTERM00
                (($SUBSTITUTE) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                 $NEWTERM00))))
             |$end_lambda|)
            T $FALSE)
           |$end_if_op|)
          T $FALSE))
        ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
      ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_lambdaV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_lambdaV1|
         |$take_derivative_wrt_lambdaV1| NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA %TAKE_DERIVATIVE_WRT_LAMBDA VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA
    ((LAMBDA) ((MLIST) $NR0 $LEVEL0 $INDEX0 $TERM0)
     ((MPROG)
      ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0 $NPOW0
       $OP0)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
       ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
       ((MSETQ) $TERM00 $TERM0))
      ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $NEWTERM00 0.)
        ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0)) ((MSETQ) $NPOW0 1.)
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MSETQ) $OP0 (($INPART) $FAC0 0.))
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MCOND) ((MGREATERP) $NPOW0 2.)
            (($ERROR)
             "la() has one index and it cannot occour with a power bigger than 2! term="
             $TERM00)
            T
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$l|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MPROGN)
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0
              (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
               $NF0 2.)))
            ((MCOND) ((MEQUAL) $OP0 |$ll|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               ((MEXPT) ((MMINUS) 1.) $LEVEL0)
               ((MFACTORIAL)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
               ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LAK)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 |$laSk|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LALA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)))
             T $FALSE)
            |$end_lambda_other|)
           T $FALSE)
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MPROGN)
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0
              (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
               $NF0 2.)))
            ((MCOND) ((MEQUAL) $OP0 |$ll|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
               ((MFACTORIAL)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
               ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $KLA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 |$Skla|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LALA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)))
             T $FALSE)
            |$end_other_la|)
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA2)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) 2. $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          |$end_pow_op|)
         T
         ((MCOND) $ISOP0
          ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$l|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0) $TERM00
              $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) $LEVEL0)
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LAK)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$laSk|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
               $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LA2)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) 2.
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $KLA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$Skla|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
               $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MPROGN)
             ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
              ((MSETQ) $NEWTERM00 (($SUBSTINPART) |$Dim| $TERM00 $NF0))
              T
              ((MPROGN)
               ((MSETQ) $NEWTERM00 (($SUBSTINPART) 1. $TERM00 $NF0))
               ((MSETQ) $NEWTERM00
                (($SUBSTITUTE) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                 $NEWTERM00))))
             |$end_lambda|)
            T $FALSE)
           |$end_if_op|)
          T $FALSE))
        ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
      ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_LAMBDA $TAKE_DERIVATIVE_WRT_LAMBDA NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR
         %TAKE_DERIVATIVE_WRT_SCALAR_PAIR VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR
    ((LAMBDA) ((MLIST) $NR0 $LEVEL10 $LEVEL20 $TERM0)
     ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
      ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
      ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.)) ((MSETQ) $DER0 0.)
      ((MCOND) ((MGREATERP) $LEVEL10 0.)
       ((MSETQ) $DER00
        (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0| $TERM0))
       T ((MSETQ) $DER00 ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
      ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
      ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
       ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
        ((MDO) $NT0 1. NIL NIL $LDER00 NIL
         ((MPROGN)
          ((MCOND) |$dbg_wrt_pair|
           (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
            "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
           T $FALSE)
          ((MSETQ) $TMP_DER0
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
            (($INPART) $DER00 $NT0)))
          ((MSETQ) $DER0 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
       T
       ((MPROGN)
        ((MCOND) |$dbg_wrt_pair|
         (($PRINT) "    SINGLE term: take der of" $DER00 "wrt lambda("
          $NR0 $LEVEL20 |$newII0| ")")
         T $FALSE)
        ((MSETQ) $DER0
         (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0| $DER00))))
      ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0)) ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
           $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_SCALAR_PAIR
         $TAKE_DERIVATIVE_WRT_SCALAR_PAIR NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_STATE %TAKE_DERIVATIVE_WRT_STATE VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_STATE
    ((LAMBDA) ((MLIST) $NR0 $ONE_STATE_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
      ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $ONE_STATE_IN_MATRIX0))
      ((MSETQ) |$Der0| $TERM0)
      ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
       ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
        ((MCOND)
         ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
         ((MPROGN)
          ((MDO) $N_PQ 1. NIL NIL
           (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
           ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
             ((MPROGN)
              ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
               ((MSETQ) |$tmp_Der0|
                ((MPLUS) |$tmp_Der0|
                 (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                  ((MPLUS) $L0 ((MMINUS) 1.))
                  ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
              ((MSETQ) |$Der0| |$tmp_Der0|))
             T
             ((MSETQ) |$Der0|
              (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
               ((MPLUS) $L0 ((MMINUS) 1.)) ((MPLUS) $C0 ((MMINUS) 1.))
               |$Der0|)))))
          |$end_loop_c0|)
         T $FALSE)))
      ((MRETURN) |$Der0|)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_STATE $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_STATE $TAKE_DERIVATIVE_WRT_STATE NOUN) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV1|
         |%take_derivative_wrt_scalar_stateSV1| VERB) 
(MDEFPROP |$take_derivative_wrt_scalar_stateSV1|
    ((LAMBDA) ((MLIST) $SCALARS_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
      ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
      ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
       ((MCOND)
        ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
        ((MPROGN)
         ((MCOND) |$dbg_scalars|
          (($PRINT) "nr0=" $NR0 "out of"
           (($LENGTH) $SCALARS_IN_MATRIX0))
          T $FALSE)
         ((MSETQ) |$tmp_DER0| 0.)
         ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
          ((MPROGN)
           (($PRINT) "before length(DER0) is" (($LENGTH) |$der0|))
           ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
            ((MSETQ) |$tmp_DER0|
             ((MPLUS) |$tmp_DER0|
              (($TAKE_DERIVATIVE_WRT_STATE) $NR0
               (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
           ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
          T
          ((MPROGN)
           ((MCOND) |$dbg_scalars|
            (($PRINT) "SINGLE term " |$der0| "derivative wrt r=" $NR0
             "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0) "with nr=" $NR0)
            T $FALSE)
           ((MSETQ) |$der0|
            (($TAKE_DERIVATIVE_WRT_STATE) $NR0
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
           |$end_single|)))
        T $FALSE))
      ((MRETURN) |$der0|)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_scalar_stateSV1|) $SCALARS_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_scalar_stateSV1|
         |$take_derivative_wrt_scalar_stateSV1| NOUN) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV2|
         |%take_derivative_wrt_scalar_stateSV2| VERB) 
(MDEFPROP |$take_derivative_wrt_scalar_stateSV2|
    ((LAMBDA) ((MLIST) $SCALARS_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
      ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
       ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
        (($PRINT) "in take_derivative_wrt_scalar_stateSV2 acting on"
         $LT0 "terms")
        ((MDO) $NT0 1. NIL NIL $LT0 NIL
         ((MPROGN)
          ((MCOND) |$dbg_wrt_states|
           (($PRINT) "in take_derivative_wrt_scalar_stateSV2 EXAM term"
            $NT0 "out of" $LT0 "now there are"
            ((MCOND) ((MNOT) (($NUMBERP) |$der0|)) (($LENGTH) |$der0|)
             T 0.)
            "terms")
           T
           ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
            (($PRINT)
             "in take_derivative_wrt_scalar_stateSV2 EXAM term" $NT0
             "(step 100) out of" $LT0)
            T $FALSE))
          ((MSETQ) |$NIused| 0.)
          ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
          ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
           ((MCOND)
            ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
            ((MPROGN)
             ((MSETQ) |$tmp_DER0|
              (($TAKE_DERIVATIVE_WRT_STATE) $NR0
               (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
             |$end_nr_loop|)
            T $FALSE))
          ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
          |$end_t0_loop|)))
       T
       ((MPROGN) ((MSETQ) |$der0| $TERM0)
        ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
         ((MCOND)
          ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
          ((MPROGN)
           ((MCOND) |$dbg_wrt_states|
            (($PRINT)
             "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
             |$der0| "derivative wrt r=" $NR0 "and"
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
            T $FALSE)
           ((MSETQ) |$der0|
            (($TAKE_DERIVATIVE_WRT_STATE) $NR0
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
           |$end_single|)
          T $FALSE))))
      ((MRETURN) |$der0|)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV2| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_scalar_stateSV2|) $SCALARS_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_scalar_stateSV2|
         |$take_derivative_wrt_scalar_stateSV2| NOUN) 
(DEFPROP $CONTRACT_PAIRS_IN_ONE_TERM %CONTRACT_PAIRS_IN_ONE_TERM VERB) 
(MDEFPROP $CONTRACT_PAIRS_IN_ONE_TERM
    ((LAMBDA) ((MLIST) $UTERM0)
     ((MPROG)
      ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0 $NPOW0
       $OP0 $IND0 $NFAC0 $NR0 $NS0)
      ((MSETQ) $UTERM00 $UTERM0)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
       ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
       ((MRETURN) $UTERM0) T $FALSE)
      ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
      ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_contract| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
            ((MNOT) ((MEQUAL) $NPOW0 2.)))
           (($ERROR) "the power must be 2!! wrong term=" $UTERM0) T
           $FALSE)
          ((MCOND) ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
           ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MCOND) ((MEQUAL) $OP0 $LA)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE)
          ((MCOND) ((MEQUAL) $OP0 |$Sk|)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE)
          ((MCOND) ((MEQUAL) $OP0 $K)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE))
         T
         ((MCOND)
          ((MAND) $ISOP0
           (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
          ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
           ((MCOND)
            ((MNOT)
             (($IS) ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
            ((MPROGN)
             ((MSETQ) $OTHERFAC0 (($ASSOC) $IND0 $LIST_INDEX_FACS0))
             ((MSETQ) $NR0 (($INPART) $FAC0 1.))
             ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
             ((MCOND) ((MLEQP) $NR0 $NS0)
              ((MSETQ) $CTERM0
               ((MTIMES) $CTERM0
                ((MQAPPLY)
                 (($CONCAT) (($INPART) $FAC0 0.)
                  (($INPART) $OTHERFAC0 0.))
                 $NR0 (($INPART) $FAC0 2.) $NS0
                 (($INPART) $OTHERFAC0 2.))))
              T
              ((MSETQ) $CTERM0
               ((MTIMES) $CTERM0
                ((MQAPPLY)
                 (($CONCAT) (($INPART) $OTHERFAC0 0.)
                  (($INPART) $FAC0 0.))
                 $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                 (($INPART) $FAC0 2.)))))
             ((MSETQ) $LIST_INDEX_FACS0
              (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0) $LIST_INDEX_FACS0)))
            T
            ((MSETQ) $LIST_INDEX_FACS0
             (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
          T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
        |$end_fac_loop|))
      ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
       ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
       ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
      ((MRETURN) $CTERM0)))
    MEXPR) 
(DEFPROP $CONTRACT_PAIRS_IN_ONE_TERM $ANY FUNCTION-MODE) 
(ADD2LNC '(($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0) $FUNCTIONS) 
(DEFPROP %CONTRACT_PAIRS_IN_ONE_TERM $CONTRACT_PAIRS_IN_ONE_TERM NOUN) 
(DEFPROP $CONTRACT_PAIRS %CONTRACT_PAIRS VERB) 
(MDEFPROP $CONTRACT_PAIRS
    ((LAMBDA) ((MLIST) |$utermS0|)
     ((MPROG) ((MLIST) $SUM0)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
       ((MPROGN) ((MSETQ) $SUM0 0.)
        ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
         ((MSETQ) $SUM0
          ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
       T ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
      ((MRETURN) $SUM0)))
    MEXPR) 
(DEFPROP $CONTRACT_PAIRS $ANY FUNCTION-MODE) 
(ADD2LNC '(($CONTRACT_PAIRS) |$utermS0|) $FUNCTIONS) 
(DEFPROP %CONTRACT_PAIRS $CONTRACT_PAIRS NOUN) 
(DEFPROP $TRUE_XX %TRUE_XX VERB) 
(MDEFPROP $TRUE_XX
    ((LAMBDA) ((MLIST) $R $S)
     ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))
    MEXPR) 
(DEFPROP $TRUE_XX $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_XX) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_XX $TRUE_XX NOUN) 
(DEFPROP |$otherN| |%otherN| VERB) 
(MDEFPROP |$otherN|
    ((LAMBDA) ((MLIST) $M $N)
     ((MCOND)
      ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
       ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
      3. T
      ((MCOND)
       ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
        ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
       2. T
       ((MCOND)
        ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
         ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
        1. T $FALSE))))
    MEXPR) 
(DEFPROP |$otherN| $BOOLEAN FUNCTION-MODE) 
(ADD2LNC '((|$otherN|) $M $N) $FUNCTIONS) 
(DEFPROP |%otherN| |$otherN| NOUN) 
(DEFPROP $COMPUTE_PP3 %COMPUTE_PP3 VERB) 
(MDEFPROP $COMPUTE_PP3
    ((LAMBDA) ((MLIST) ((MLIST) |$n|))
     ((MPROG)
      ((MDO) $M 1. NIL NIL |$nn| NIL
       ((MDO) $N 1. NIL NIL |$nn| NIL
        ((MCOND) ((MEQUAL) $M $N)
         ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
          ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))) $AP))
         T
         ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
          ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
           ((MPLUS)
            ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
            ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
            ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))
    MEXPR) 
(DEFPROP $COMPUTE_PP3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_PP3) ((MLIST) |$n|)) $FUNCTIONS) 
(MDEFPROP $COMPUTE_PP3 T MLEXPRP) 
(DEFPROP %COMPUTE_PP3 $COMPUTE_PP3 NOUN) 
(DEFPROP $PP3ONSHELL %PP3ONSHELL VERB) 
(MDEFPROP $PP3ONSHELL
    ((LAMBDA) ((MLIST) $M $N) (($NUM_PP3 ARRAY) $M $N)) MEXPR) 
(DEFPROP $PP3ONSHELL $ANY FUNCTION-MODE) 
(ADD2LNC '(($PP3ONSHELL) $M $N) $FUNCTIONS) 
(DEFPROP %PP3ONSHELL $PP3ONSHELL NOUN) 
(DEFPROP $TRUE_GF_XX3 %TRUE_GF_XX3 VERB) 
(MDEFPROP $TRUE_GF_XX3
    ((LAMBDA) ((MLIST) $R $S) (($NUM_XX3 ARRAY) $R $S)) MEXPR) 
(DEFPROP $TRUE_GF_XX3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_GF_XX3) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_GF_XX3 $TRUE_GF_XX3 NOUN) 
(DEFPROP $GF_XX3 %GF_XX3 VERB) 
(MDEFPROP $GF_XX3
    ((LAMBDA) ((MLIST) $M $N)
     ((MCOND) ((MEQUAL) $M 1.) |$x1| T
      ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
       ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
        |$x3|))))
    MEXPR) 
(DEFPROP $GF_XX3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($GF_XX3) $M $N) $FUNCTIONS) 
(DEFPROP %GF_XX3 $GF_XX3 NOUN) 
(DSKSETQ $COMPUTE_PP4 '$COMPUTE_PP4) 
(DEFPROP $COMPUTE_PP4 %COMPUTE_PP4 VERB) 
(MDEFPROP $COMPUTE_PP4
    ((LAMBDA) ((MLIST) ((MLIST) |$n|))
     ((MPROG)
      ((MDO) $M 1. NIL NIL |$nn| NIL
       ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
        ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))) $AP)))
      ((MSETQ) |$Mu|
       ((MPLUS)
        ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
        ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Ms|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Mt|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
       (($RATSIMP)
        ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
         ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
          ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
      ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Ms|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Mt|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
       (($RATSIMP)
        ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
         ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.) ((MMINUS) 2.)
          ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))
    MEXPR) 
(DEFPROP $COMPUTE_PP4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_PP4) ((MLIST) |$n|)) $FUNCTIONS) 
(MDEFPROP $COMPUTE_PP4 T MLEXPRP) 
(DEFPROP %COMPUTE_PP4 $COMPUTE_PP4 NOUN) 
(DEFPROP $PP4ONSHELL %PP4ONSHELL VERB) 
(MDEFPROP $PP4ONSHELL
    ((LAMBDA) ((MLIST) $M $N) (($NUM_PP4 ARRAY) $M $N)) MEXPR) 
(DEFPROP $PP4ONSHELL $ANY FUNCTION-MODE) 
(ADD2LNC '(($PP4ONSHELL) $M $N) $FUNCTIONS) 
(DEFPROP %PP4ONSHELL $PP4ONSHELL NOUN) 
(DEFPROP $COMPUTE_XX4 %COMPUTE_XX4 VERB) 
(MDEFPROP $COMPUTE_XX4
    ((LAMBDA) ((MLIST))
     ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
      (($REMARRAY) $NUM_XX4)
      ((MSETQ) $GF_X_RULES
       ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
      ((MSETQ) $EQ_XX40
       ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
        ((MEQUAL) |$om|
         ((MQUOTIENT)
          ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
           (($XX) 1. 3.))
          (($XX) 2. 4.)))))
      ((MSETQ) $EQ_XX40
       ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
        ((MEQUAL)
         ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.) (($XX) 2. 4.))
         ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
      ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
      ((MSETQ) $SO_X13
       (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
      ((MSETQ) $XX4_LIST
       (($MAKELIST)
        (($MAKELIST)
         ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S)) $S
         ((MPLUS) $R 1.) |$nn|)
        $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
      ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
      ((MSETQ) $XX4_LIST
       (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
      ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
      ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
       (($MAP) ":" ((MLIST) (($LHS) $GFXX0)) ((MLIST) (($RHS) $GFXX0))))
      ((MSETQ) |$dx3_dOM| (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
      ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES)) |$xx4_done|))
    MEXPR) 
(DEFPROP $COMPUTE_XX4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_XX4)) $FUNCTIONS) 
(DEFPROP %COMPUTE_XX4 $COMPUTE_XX4 NOUN) 
(DEFPROP $TRUE_GF_XX4 %TRUE_GF_XX4 VERB) 
(MDEFPROP $TRUE_GF_XX4
    ((LAMBDA) ((MLIST) $R $S) (($NUM_XX4 ARRAY) $R $S)) MEXPR) 
(DEFPROP $TRUE_GF_XX4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_GF_XX4) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_GF_XX4 $TRUE_GF_XX4 NOUN) 
(DEFPROP |$check_cyc_A_234| |%check_cyc_A_234| VERB) 
(MDEFPROP |$check_cyc_A_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
        ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
        ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
        ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
        ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
        ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
        ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
        ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
        ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
        ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
        ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
        ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_cyc_A_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_cyc_A_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_cyc_A_234| |$check_cyc_A_234| NOUN) 
(DEFPROP |$cyc_A_234| |%cyc_A_234| VERB) 
(MDEFPROP |$cyc_A_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
        ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
        ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$cyc_A_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$cyc_A_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%cyc_A_234| |$cyc_A_234| NOUN) 
(DEFPROP |$check_cyc_gfA_234| |%check_cyc_gfA_234| VERB) 
(MDEFPROP |$check_cyc_gfA_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
        ((MEQUAL) |$om| ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_cyc_gfA_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_cyc_gfA_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_cyc_gfA_234| |$check_cyc_gfA_234| NOUN) 
(DEFPROP |$cyc_gfA_234| |%cyc_gfA_234| VERB) 
(MDEFPROP |$cyc_gfA_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST)
        ((MEQUAL) |$om| ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
       $AMP00)))
    MEXPR) 
(DEFPROP |$cyc_gfA_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$cyc_gfA_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%cyc_gfA_234| |$cyc_gfA_234| NOUN) 
(DEFPROP |$check_swap_A_23| |%check_swap_A_23| VERB) 
(MDEFPROP |$check_swap_A_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
        ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_swap_A_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_swap_A_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_swap_A_23| |$check_swap_A_23| NOUN) 
(DEFPROP |$swap_A_23| |%swap_A_23| VERB) 
(MDEFPROP |$swap_A_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
        ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$swap_A_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$swap_A_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%swap_A_23| |$swap_A_23| NOUN) 
(DEFPROP |$swap_gfA_23| |%swap_gfA_23| VERB) 
(MDEFPROP |$swap_gfA_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE) ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$swap_gfA_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$swap_gfA_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%swap_gfA_23| |$swap_gfA_23| NOUN) 
(DEFPROP $TEST_MEASURE %TEST_MEASURE VERB) 
(MDEFPROP $TEST_MEASURE
    ((LAMBDA) ((MLIST) |$l1| |$l2| |$l3| |$l4|)
     ((MPROG) ((MSETQ) |$nn| 4.)
      (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
      ((MSETQ) $GH_00
       ((MQUOTIENT) 1.
        ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
      ((MSETQ) |$tttt_00|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
           ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
           ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
      ((MSETQ) |$tttt_00|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
      ((MSETQ) $GH_0P
       (($FACTOR)
        (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) (($XX) 1. 2.)
          ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.)) (($XX) 1. 3.)
           (($XX) 2. 4.))))))
      ((MSETQ) |$TTTT_0p|
       (($FACTOR)
        (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) (($XX) 1. 2.)
          ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.)) (($XX) 1. 3.)
           (($XX) 2. 4.))))))
      ((MSETQ) |$TTTT_pp|
       (($FACTOR)
        (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.))))
      ((MSETQ) |$gh_TTT0|
       (($FACTOR)
        (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
         ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTT|
       (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))
    MEXPR) 
(DEFPROP $TEST_MEASURE $ANY FUNCTION-MODE) 
(ADD2LNC '(($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|) $FUNCTIONS) 
(DEFPROP %TEST_MEASURE $TEST_MEASURE NOUN) 
(DEFPROP $ORDERXX %ORDERXX VERB) 
(MDEFPROP $ORDERXX
    ((LAMBDA) ((MLIST) $R $S)
     ((MCOND) ((MEQUAL) $R $S) 0. T
      ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
       ((MMINUS) (($XX) $S $R)))))
    MEXPR) 
(DEFPROP $ORDERXX $ANY FUNCTION-MODE) 
(ADD2LNC '(($ORDERXX) $R $S) $FUNCTIONS) 
(DEFPROP %ORDERXX $ORDERXX NOUN) 
(DEFPROP $ORDERPP %ORDERPP VERB) 
(MDEFPROP $ORDERPP
    ((LAMBDA) ((MLIST) $R $S)
     ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))
    MEXPR) 
(DEFPROP $ORDERPP $ANY FUNCTION-MODE) 
(ADD2LNC '(($ORDERPP) $R $S) $FUNCTIONS) 
(DEFPROP %ORDERPP $ORDERPP NOUN) 
(DEFPROP $TRUE_KK %TRUE_KK VERB) 
(MDEFPROP $TRUE_KK
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))
    MEXPR) 
(DEFPROP $TRUE_KK $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_KK) $R $M $S $N) $FUNCTIONS) 
(DEFPROP %TRUE_KK $TRUE_KK NOUN) 
(DEFPROP |$true_Skk| |%true_Skk| VERB) 
(MDEFPROP |$true_Skk|
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
      (($SUM)
       ((MTIMES) (($ORDERPP) $T $S) ((MEXPT) (($ORDERXX) $R $T) $M)) $T
       1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_Skk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_Skk|) $R $M $S $N) $FUNCTIONS) 
(DEFPROP |%true_Skk| |$true_Skk| NOUN) 
(DEFPROP |$true_kSk| |%true_kSk| VERB) 
(MDEFPROP |$true_kSk|
    ((LAMBDA) ((MLIST) $S $N $R $M)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
      (($SUM)
       ((MTIMES) (($ORDERPP) $T $S) ((MEXPT) (($ORDERXX) $R $T) $M)) $T
       1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_kSk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_kSk|) $S $N $R $M) $FUNCTIONS) 
(DEFPROP |%true_kSk| |$true_kSk| NOUN) 
(DEFPROP |$true_SkSk| |%true_SkSk| VERB) 
(MDEFPROP |$true_SkSk|
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
      (($SUM)
       (($SUM)
        ((MTIMES) (($ORDERPP) $T $U) ((MEXPT) (($ORDERXX) $R $T) $M)
         ((MEXPT) (($ORDERXX) $S $U) $N))
        $T 1. |$nn|)
       $U 1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_SkSk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_SkSk|) $R $M $S $N) $FUNCTIONS) 
(DEFPROP |%true_SkSk| |$true_SkSk| NOUN) 
(DEFPROP $FROM_STATE_TO_ADDEND_LIST %FROM_STATE_TO_ADDEND_LIST VERB) 
(MDEFPROP $FROM_STATE_TO_ADDEND_LIST
    ((LAMBDA) ((MLIST) $STATE0)
     ((MPROG)
      ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T $FALSE)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
       ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
      ((MSETQ) $LIST0
       (($MAKELIST) (($INPART) $STATE0 $T) $T 1. (($LENGTH) $STATE0)))
      ((MRETURN) $LIST0)))
    MEXPR) 
(DEFPROP $FROM_STATE_TO_ADDEND_LIST $ANY FUNCTION-MODE) 
(ADD2LNC '(($FROM_STATE_TO_ADDEND_LIST) $STATE0) $FUNCTIONS) 
(DEFPROP %FROM_STATE_TO_ADDEND_LIST $FROM_STATE_TO_ADDEND_LIST NOUN) 
(DEFPROP $EXTRACT_AND_NORMALIZE_COEFFS %EXTRACT_AND_NORMALIZE_COEFFS
         VERB) 
(MDEFPROP $EXTRACT_AND_NORMALIZE_COEFFS
    ((LAMBDA) ((MLIST) $LIST_OF_LISTS_OF_SUBSTATES0)
     ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
      ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
       ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
        ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
         ((MPROGN) ((MSETQ) $S00 $S0)
          ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
           ((MPROGN) ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
            ((MCOND) ((MGREATERP) $POW0 0.)
             ((MSETQ) $S00
              ((MTIMES)
               ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
               ((MEXPT)
                ((MQUOTIENT) 1.
                 ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                $POW0)))
             T $FALSE)
            ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
            ((MCOND) ((MGREATERP) $POW0 0.)
             ((MSETQ) $S00
              ((MTIMES)
               ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
               ((MEXPT)
                ((MQUOTIENT) 1.
                 ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                $POW0)))
             T $FALSE)))
          ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
           ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
            ((MPROGN) ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
             ((MCOND) ((MGREATERP) $POW0 0.)
              ((MSETQ) $S00
               ((MTIMES)
                ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                ((MEXPT)
                 ((MQUOTIENT)
                  ((MQUOTIENT) ((MMINUS) 1.)
                   ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                  ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                 $POW0)))
              T $FALSE))))
          ((MCOND)
           ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
            ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
           (($ERROR)
            "extract_and_normalize_coeffs cannot compute normalized coeff from"
            $S0 "left over is" $S00)
           T $FALSE)
          ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
        ((MSETQ) $COEFFS_LIST0 (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
      ((MRETURN) $COEFFS_LIST0)))
    MEXPR) 
(DEFPROP $EXTRACT_AND_NORMALIZE_COEFFS $ANY FUNCTION-MODE) 
(ADD2LNC '(($EXTRACT_AND_NORMALIZE_COEFFS)
           $LIST_OF_LISTS_OF_SUBSTATES0)
         $FUNCTIONS) 
(DEFPROP %EXTRACT_AND_NORMALIZE_COEFFS $EXTRACT_AND_NORMALIZE_COEFFS
         NOUN) 
(DEFPROP |$amplitudeN4V1| |%amplitudeN4V1| VERB) 
(MDEFPROP |$amplitudeN4V1|
    ((LAMBDA) ((MLIST) $STATES_LIST0)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) |$Partials0|
            (($ENDCONS)
             ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4) $LIST_OF_SUBSTATES0
              $PARTIAL_AMP0)
             |$Partials0|))
           ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$amplitudeN4V1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$amplitudeN4V1|) $STATES_LIST0) $FUNCTIONS) 
(DEFPROP |%amplitudeN4V1| |$amplitudeN4V1| NOUN) 
(DEFPROP |$amplitudeN4V1_list| |%amplitudeN4V1_list| VERB) 
(MDEFPROP |$amplitudeN4V1_list|
    ((LAMBDA) ((MLIST) $STATES_LIST0 $CHECKPOINT_SAVE_FILENAME)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MPROGN)
        ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
         ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
          ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
           ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
            (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
             $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
             (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
             (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
             "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
            ((MSETQ) $LIST_OF_SUBSTATES0
             ((MLIST)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
            (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
            ((MSETQ) $SL0
             (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
              $LIST_OF_SUBSTATES0))
            ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
            ((MSETQ) $NAS_LIST0
             (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
            ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
            ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
            ((MSETQ) $ULPS0
             ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
            ((MSETQ) $ULPS_LIST0
             (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
            ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
            ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
            ((MSETQ) $EI0
             (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
            ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
            ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
            (($PRINT)
             "Computed the expression on which we must act with derivatives in"
             ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
            ((MSETQ) $PARTIAL_AMP0
             ((MTIMES)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
               $NA1)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
               $NA2)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
               $NA3)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
               $NA4)
              ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
            ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
            (($PRINT)
             "Taken the derivatives and computed the partial amplitude in"
             ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
              |$Partials0|))
            |$end_3_loops|))))
        (($SAVE)
         (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_" (($STRING) $NA1)
          ".lisp")
         $NA1 $STATES_LIST0 |$Partials0|)
        |$end_na1_loop|))
      ((MRETURN) |$Partials0|)))
    MEXPR) 
(DEFPROP |$amplitudeN4V1_list| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$amplitudeN4V1_list|) $STATES_LIST0
           $CHECKPOINT_SAVE_FILENAME)
         $FUNCTIONS) 
(DEFPROP |%amplitudeN4V1_list| |$amplitudeN4V1_list| NOUN) 
(DEFPROP |$gf_amplitudeN4V1| |%gf_amplitudeN4V1| VERB) 
(MDEFPROP |$gf_amplitudeN4V1|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0
            (($RATSIMP)
             (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)
              ((MEQUAL) $XX $TRUE_GF_XX4))))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V1| |$gf_amplitudeN4V1| NOUN) 
(DEFPROP |$gf_amplitudeN4V2| |%gf_amplitudeN4V2| VERB) 
(MDEFPROP |$gf_amplitudeN4V2|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| |$Mt|))
           ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp the amplitude"
            ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
           ((MSETQ) $MAXNSNT0
            ((MPLUS)
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              (($SUM)
               (($SUM) ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                2. (($LENGTH) (($SL0 ARRAY) $NR0)))
               $NR0 1. |$nn0|))))
           ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
            ((MPROGN)
             ((MSETQ) |$Ms_proj_amp0|
              (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| $NS0))
             ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
              ((MDO) $NT0 0. NIL NIL
               ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
               ((MPROGN)
                (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                 "terms")
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATSIMP)
                  (($EV) |$Mt_Ms_proj_amp0|
                   ((MEQUAL) $XX $TRUE_GF_XX4))))
                ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                 ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                  ((MTIMES) |$Mt_Ms_proj_amp0| ((MEXPT) |$Ms| $NS0)
                   ((MEXPT) |$Mt| $NT0))))))
              T $FALSE)))
           ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude fully gauge fixed in"
            ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp-ed the amplitude in"
            ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6)) "s")
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V2| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V2| |$gf_amplitudeN4V2| NOUN) 
(DEFPROP |$gf_amplitudeN4V2_1| |%gf_amplitudeN4V2_1| VERB) 
(MDEFPROP |$gf_amplitudeN4V2_1|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| |$Mt|))
           ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratexpand the amplitude"
            ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
            "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
            "terms")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
           ((MSETQ) $MAXNSNT0
            ((MPLUS)
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              (($SUM)
               (($SUM) ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                2. (($LENGTH) (($SL0 ARRAY) $NR0)))
               $NR0 1. |$nn0|))))
           ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
            ((MPROGN)
             ((MSETQ) |$Ms_proj_amp0|
              (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| $NS0))
             ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
              ((MDO) $NT0 0. NIL NIL
               ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
               ((MPROGN)
                (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                 "terms")
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATSIMP)
                  (($EV) |$Mt_Ms_proj_amp0|
                   ((MEQUAL) $XX $TRUE_GF_XX4))))
                ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                 ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                  ((MTIMES) |$Mt_Ms_proj_amp0| ((MEXPT) |$Ms| $NS0)
                   ((MEXPT) |$Mt| $NT0))))))
              T $FALSE)))
           ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude fully gauge fixed in"
            ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp-ed the amplitude in"
            ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6)) "s")
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V2_1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V2_1| |$gf_amplitudeN4V2_1| NOUN) 
(DEFPROP |$SetStates| |%SetStates| VERB) 
(MDEFPROP |$SetStates|
    ((LAMBDA) ((MLIST) |$dd0|)
     ((MPROG) ((MSETQ) |$Lev0| 2.)
      ((MSETQ) |$Null2|
       (($EV)
        ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
         ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
         ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
         ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Lev0| 3.)
      ((MSETQ) |$Null3|
       (($EV)
        ((MPLUS)
         ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.) |$dd|)
         ((MMINUS)
          ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.) |$dd|))
         ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
         ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 1.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
         ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 2. 0.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 3.))
         ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$dd| |$dd0|)))
      ((MSETQ) |$Lev0| 4.)
      ((MSETQ) |$S4z|
       ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
        ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 5742. (($P) 2. 2.))
        ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
      ((MSETQ) |$S4m|
       ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
        ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 2268. (($P) 2. 2.))
        ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
        ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$S4r1|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
          (($P) 3. 1.) |$d|)
         ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.) |$d|)
         ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
          (($P) 3. 1.))
         ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 0.) 4.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$S4r2|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.) ((MEXPT) |$d| 2.))
         ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.) ((MEXPT) |$d| 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.) |$d|)
         ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.) |$d|)
         ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 4. 0.))
         ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
         ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
         ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.))
         ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
         ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 2. 1.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 2. 1.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$S4r3|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.) ((MEXPT) |$d| 2.))
         ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.) ((MEXPT) |$d| 2.))
         ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.) |$d|)
         ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 3. 1.))
         ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
         ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.))
         ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4r1|
       (($EV)
        ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
         ((MTIMES) 624. (($P) 3. 1.))
         ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 936. (($P) 2. 2.))
         ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
         ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES)
          ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
           ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
      ((MSETQ) |$Null4r2|
       ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
        ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 4050. (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$Null4g|
       (($EV)
        ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|) 2.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|) 8.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|) 6.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|) 72.)
         ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
         ((MTIMES) 6. (($P) 3. 1.))
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
         ((MTIMES) 3. (($P) 2. 2.))
         ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
         ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
         ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
         ((MQUOTIENT)
          ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)) 6.)
         ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.)) 72.))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4cr|
       ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
        ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$S6m|
       ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
        ((MTIMES) 28320. (($P) 5. 1.))
        ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 82400. (($P) 3. 3.))
        ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
      ((MSETQ) |$S6z|
       ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
        ((MTIMES) 1177320. (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
        ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) 929500. (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
        ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.))
        ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
      ((MSETQ) |$Null6r16|
       ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
        ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
        ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 3074625000. (($P) 3. 3.))
        ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.))
        ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
        ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
      ((MSETQ) |$Null6g|
       (($EV)
        ((MPLUS) ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
         ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
         ((MQUOTIENT) ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
         ((MQUOTIENT)
          ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|)) 4.)
         ((MQUOTIENT) ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|)
          168.)
         ((MQUOTIENT)
          ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.) |$d|)
          280.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
         ((MQUOTIENT) ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
         ((MQUOTIENT)
          ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|)) 3.)
         ((MQUOTIENT)
          ((MMINUS)
           ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
          3.)
         ((MQUOTIENT) ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|)
          378.)
         ((MQUOTIENT)
          ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.) |$d|)
          1260.)
         ((MQUOTIENT)
          ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.) |$d|)
          945.)
         ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|) 4.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|) 4.)
         ((MQUOTIENT) ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|)
          2520.)
         ((MQUOTIENT)
          ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 2. 0.) 2.) |$d|)
          140.)
         ((MQUOTIENT)
          ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.) |$d|)
          252.)
         ((MQUOTIENT) ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|)
          7560.)
         ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.))) 18.)
         ((MTIMES) 110. (($P) 5. 1.))
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
         ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.)) 7.)
         ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.)) 12.)
         ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
         ((MQUOTIENT)
          ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)) 70.)
         ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
         ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.)) 7.)
         ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
         ((MQUOTIENT)
          ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)) 7.)
         ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.)) 54.)
         ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.)) 6.)
         ((MQUOTIENT)
          ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
          1260.)
         ((MQUOTIENT)
          ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)) 3.)
         ((MQUOTIENT)
          ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.))
          3780.)
         ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)) 14.)
         ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
         ((MQUOTIENT)
          ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)) 28.)
         ((MQUOTIENT)
          ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.)) 420.)
         ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.)) 45.)
         ((MQUOTIENT)
          ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 2. 0.) 2.))
          280.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.))
          2.)
         ((MQUOTIENT)
          ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
           (($P) 2. 0.))
          140.)
         ((MQUOTIENT)
          ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)) 630.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 1. 1.) 2.))
          2.)
         ((MQUOTIENT)
          ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.)) 420.)
         ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
          37800.))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Lev0| 8.)
      ((MSETQ) |$S8m1|
       ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
        ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
        ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) 8289945720. (($P) 6. 2.))
        ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
        ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 5. 0.))
        ((MTIMES) 8399122200. (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 1.))
        ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 1.))
        ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 4515839300.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 300059350. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
        ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2066129100.) ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 47098800. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
      ((MSETQ) |$S8m2|
       ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
        ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
        ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) 51399096. (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
        ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
        ((MTIMES) 46431000. (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 1.))
        ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 1903750. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
      ((MSETQ) |$S8z1|
       ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
        ((MTIMES) 419373360. (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 6188984592. (($P) 5. 3.))
        ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 20048000. (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 8144150. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 2.))
        ((MTIMES) 23738400. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
      ((MSETQ) |$S8z2|
       ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
        ((MTIMES) 359941680. (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 5264441616. (($P) 5. 3.))
        ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 17416000. (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6809950. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 2.))
        ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 2. 2.))
        ((MTIMES) 20437200. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.))))
      ((MSETQ) |$S10z1|
       ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
        ((MTIMES) 94471732800. (($P) 9. 1.))
        ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
        ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 8. 0.))
        ((MTIMES) 1017474393600. (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1805580000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
        ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.) (($P) 6. 0.))
        ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 6. 0.))
        ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) 607282147584. (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 20082748000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 3.))
        ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 36082698000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 23408646912.) ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 5. 0.))
        ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 3.))
        ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 2.))
        ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
        ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 28894320000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 771289485750.) ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
        ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.) (($P) 4. 1.))
        ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
        ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 11311477275. (($P) 1. 1.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 4. 0.))
        ((MTIMES) 612360000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 3.))
        ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
        ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 575909838000.) ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 2.))
        ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 816480000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 2.))
        ((MTIMES) 27552406000. (($P) 2. 0.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 34574400000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 11854080000.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 3. 1.))
        ((MTIMES) 493920000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 40166544600. (($P) 2. 2.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
        ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.) (($P) 2. 2.))))
      ((MSETQ) |$S10z2|
       ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
        ((MTIMES) 65112321600. (($P) 9. 1.))
        ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
        ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 8. 0.))
        ((MTIMES) 690708211200. (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
        ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 2261880000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.) (($P) 6. 0.))
        ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 6. 0.))
        ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) 376838832384. (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
        ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 2.))
        ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 2.))
        ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 11114538000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 24356973312.) ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 5. 0.))
        ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 6161648325.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 14804370000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1210524000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 6667920000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 359389840950.) ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
        ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.) (($P) 4. 1.))
        ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 1210524000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 3.))
        ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 338354074800.) ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 2.))
        ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
        ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 16134720000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) 18276010200. (($P) 2. 2.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 493920000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))))
      ((MSETQ) |$S103z|
       ((MPLUS) ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
        ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
        ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) 36360611332200. (($P) 8. 2.))
        ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 8. 0.))
        ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1631223468000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) 372093476932800. (($P) 6. 4.))
        ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 6. 2.))
        ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
         (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 540966535200.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 6. 0.))
        ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 1170019452000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 2.))
        ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 5. 1.))
        ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 4662858416400.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 66919708800.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 5. 0.))
        ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.) (($P) 5. 0.))
        ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 66919708800.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 805050582525.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 4.))
        ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 9453628800.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 4. 3.))
        ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 4. 2.))
        ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 40416163200.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 237200140800.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 112702665600.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
         (($P) 4. 1.))
        ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 4. 1.))
        ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 161245123200.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 4. 1.))
        ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 232452259200. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 324362765475. (($P) 1. 1.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 811066032000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 7740984220200.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 3.))
        ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 185345126400.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 430303104000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 3. 3.))
        ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 3. 3.))
        ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 437098032000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) 296415302400. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 2.))
        ((MTIMES) 37933056000. (($P) 1. 0.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 270273024000.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 552463430400.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 3. 1.))
        ((MTIMES) 300421900800. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
         ((MEXPT) (($P) 3. 0.) 3.))
        ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 441839664000. (($P) 1. 0.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 0.))
        ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 14224896000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 10668672000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 8001504000.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 99574272000.) ((MEXPT) (($P) 1. 1.) 3.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 3.))
        ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 16003008000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 4.))
        ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 0.) 3.))))
      |$states_defined|))
    MEXPR) 
(DEFPROP |$SetStates| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SetStates|) |$dd0|) $FUNCTIONS) 
(DEFPROP |%SetStates| |$SetStates| NOUN) 
(DEFPROP |$SSSSstep0| |%SSSSstep0| VERB) 
(MDEFPROP |$SSSSstep0|
    ((LAMBDA)
     ((MLIST) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4| |$l4|
      |$dd0|)
     ((MPROG) ((MLIST) |$d|)
      ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
      ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
      ((MSETQ) |$Asss|
       ((|$gf_amplitudeN4V2|) ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
        ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
      ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
      (($PRINT) "Step0: amplitude computation time"
       ((MPLUS) $TI1 ((MMINUS) $TI0)))
      ((MRETURN) |$Asss|)))
    MEXPR) 
(DEFPROP |$SSSSstep0| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
           |$l4| |$dd0|)
         $FUNCTIONS) 
(DEFPROP |%SSSSstep0| |$SSSSstep0| NOUN) 
(DEFPROP |$SSSSstep1| |%SSSSstep1| VERB) 
(MDEFPROP |$SSSSstep1| ((LAMBDA) ((MLIST) |$AmpS40|) |$AmpS40|) MEXPR) 
(DEFPROP |$SSSSstep1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SSSSstep1|) |$AmpS40|) $FUNCTIONS) 
(DEFPROP |%SSSSstep1| |$SSSSstep1| NOUN) 
(DEFPROP |$gf_SSSSV3| |%gf_SSSSV3| VERB) 
(MDEFPROP |$gf_SSSSV3|
    ((LAMBDA)
     ((MLIST) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4| |$l4|
      |$dd0|)
     ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
      (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
      ((MSETQ) |$Assss0|
       ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
        |$l4| |$dd0|))
      ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
      ((MSETQ) |$f_Assss|
       (($RATSIMP)
        (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
      (($PRINT) "simplification computation time"
       ((MPLUS) $TI2 ((MMINUS) $TI1)))
      ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
      (($PRINT) "computation times" $TI0 $TI1 $TI2)
      ((MSETQ) $GH_0
       ((MQUOTIENT) 1.
        ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
      ((MSETQ) |$tttt0|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
      ((MSETQ) |$tttt|
       (($FACTOR)
        (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTTT|
       (($FACTOR)
        (($EV) ((MTIMES) $GH_0 |$tttt0|) ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTTT_dx3|
       (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
      (($PRINT) "factors from ghosts and momenta and measure"
       |$gh_TTTT_dx3|)
      ((MSETQ) $FINAL_AMP_DX
       (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
      ((MRETURN)
       ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
        (($FACTOR) |$dx3_dOM|)))))
    MEXPR) 
(DEFPROP |$gf_SSSSV3| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
           |$l4| |$dd0|)
         $FUNCTIONS) 
(DEFPROP |%gf_SSSSV3| |$gf_SSSSV3| NOUN) 
(DSKSETQ $NUM_XX3 '$NUM_XX3) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_XX3) 
(MREMPROP '$NUM_XX3 'ARRAY) 
(MPUTPROP '$NUM_XX3 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2. NIL NIL (((1. 3.) . |$Xi|))
      (((1. 2.) (MTIMES SIMP)
        ((MEXPT SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$Xi|)) -1.)
        |$Xi|)
       ((2. 3.) . 1.)))) 
(ADD2LNC '$NUM_XX3 $ARRAYS) 
(DSKSETQ |$usedLevels0| '|$usedLevels0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$usedLevels0| 'HASHAR) 
(MPUTPROP '|$usedLevels0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MLIST) 4.) ((MLIST) 6.) ((MLIST)) ((MLIST)) |#####|)) 
(ADD2LNC '|$usedLevels0| $ARRAYS) 
(DSKSETQ |$usedLevelsPowers0| '|$usedLevelsPowers0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$usedLevelsPowers0| 'HASHAR) 
(MPUTPROP '|$usedLevelsPowers0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MLIST) 4. 1.) ((MLIST) 6. 1.) ((MLIST)) ((MLIST))
              |#####|)) 
(ADD2LNC '|$usedLevelsPowers0| $ARRAYS) 
(DSKSETQ |$noAlphas0| '|$noAlphas0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$noAlphas0| 'HASHAR) 
(MPUTPROP '|$noAlphas0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA '(|#####| 1. 1. 0. 0. |#####|)) 
(ADD2LNC '|$noAlphas0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$explK0| 'HASHAR) 
(MPUTPROP '|$explK0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MTIMES SIMP) ((|$l| SIMP) 1. 4.) (($L SIMP) 1. 4.))
              ((MTIMES SIMP) ((|$l| SIMP) 2. 6.) (($L SIMP) 2. 6.)) 0.
              0. |#####|)) 
(ADD2LNC '|$explK0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$explD0| 'HASHAR) 
(MPUTPROP '|$explD0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6. 6.) 
(FILLARRAY AAAAA
    '(|#####| |#####| |#####| |#####| |#####| |#####| |#####| |#####|
              ((MTIMES SIMP) (($L SIMP) 1. 4.)
               ((|$ll| SIMP) 1. 4. 2. 6.) (($L SIMP) 2. 6.))
              0. 0. |#####| |#####| |#####| |#####| 0. 0. |#####|
              |#####| |#####| |#####| |#####| 0. |#####| |#####|
              |#####| |#####| |#####| |#####| |#####| |#####| |#####|
              |#####| |#####| |#####| |#####|)) 
(ADD2LNC '|$explD0| $ARRAYS) 
(DSKSETQ |$s| '|$s|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$s|) 
(MREMPROP '|$s| 'ARRAY) 
(MPUTPROP '|$s| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 4. 1. (((4.) (|$k| SIMP) 4.))
      (((1.) (MPLUS SIMP) ((|$k| SIMP) 1.)
        ((MTIMES SIMP) ((|$d| SIMP) 1. 2.) (($X SIMP) 2.))
        ((MTIMES SIMP) ((|$d| SIMP) 1. 3.) (($X SIMP) 3.))
        ((MTIMES SIMP) ((|$d| SIMP) 1. 4.) (($X SIMP) 4.))))
      (((2.) (MPLUS SIMP) ((|$k| SIMP) 2.)
        ((MTIMES SIMP) ((|$d| SIMP) 2. 3.) (($X SIMP) 3.))
        ((MTIMES SIMP) ((|$d| SIMP) 2. 4.) (($X SIMP) 4.))))
      (((3.) (MPLUS SIMP) ((|$k| SIMP) 3.)
        ((MTIMES SIMP) ((|$d| SIMP) 3. 4.) (($X SIMP) 4.)))))) 
(ADD2LNC '|$s| $ARRAYS) 
(DSKSETQ $NUM_PP4 '$NUM_PP4) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_PP4) 
(MREMPROP '$NUM_PP4 'ARRAY) 
(MPUTPROP '$NUM_PP4 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 10. 2.
      (((2. 2.) (RAT SIMP) -5. 2.) ((4. 4.) (RAT SIMP) 1. 2.)) NIL NIL
      NIL NIL NIL
      (((1. 3.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 2. ((MTIMES SIMP) -2. |$Mt|))))
      (((2. 3.) (MTIMES SIMP) ((RAT SIMP) 1. 2.)
        ((MPLUS SIMP) -1. |$Ms| |$Mt|)))
      (((1. 1.) (RAT SIMP) -3. 2.) ((3. 3.) (RAT SIMP) 1. 2.)) NIL NIL
      NIL NIL
      (((1. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 2.)
        ((MPLUS SIMP) -2. |$Ms| |$Mt|)))
      (((2. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 4. ((MTIMES SIMP) -2. |$Mt|))))
      (((1. 2.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 8. ((MTIMES SIMP) -2. |$Ms|)))
       ((3. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))))) 
(ADD2LNC '$NUM_PP4 $ARRAYS) 
(DSKSETQ $NUM_XX4 '$NUM_XX4) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_XX4) 
(MREMPROP '$NUM_XX4 'ARRAY) 
(MPUTPROP '$NUM_XX4 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 6. 2. NIL NIL NIL NIL NIL (((1. 4.) (MEXPT SIMP) |$Xi| -1.))
      (((1. 3.) (MTIMES SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|)
        ((MEXPT SIMP)
         ((MPLUS SIMP) ((MTIMES SIMP) -1. |$Xi|)
          ((MEXPT SIMP RATSIMP) |$Xi| 2.))
         -1.))
       ((2. 4.) . 1.))
      (((1. 2.) (MEXPT SIMP) ((MPLUS SIMP) -1. |$Xi|) -1.)
       ((2. 3.) (MTIMES SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|)
        ((MEXPT SIMP)
         ((MPLUS SIMP) -1. |$om|
          ((MTIMES SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$om|))
           |$Xi|))
         -1.))
       ((3. 4.) (MTIMES SIMP) ((MEXPT SIMP) |$om| -1.)
        ((MEXPT SIMP) |$Xi| -1.) ((MPLUS SIMP) -1. |$om| |$Xi|))))) 
(ADD2LNC '$NUM_XX4 $ARRAYS) 
(DSKSETQ $INFLAG 'T) 
(DSKSETQ $K '$K) 
(DEFPROP $K $ANY MODE) 
(ADD2LNC '$K $PROPS) 
(DSKSETQ |$Mt| '|$Mt|) 
(RESTORE-FACTS '((($KIND) |$Mt| $INTEGER))) 
(ADD2LNC '|$Mt| $PROPS) 
(DEFPROP $R $FIXNUM MODE) 
(ADD2LNC '$R $PROPS) 
(DEFPROP $L0 $FIXNUM MODE) 
(ADD2LNC '$L0 $PROPS) 
(DEFPROP $INR_PQ $FIXNUM MODE) 
(ADD2LNC '$INR_PQ $PROPS) 
(DEFPROP $S $FIXNUM MODE) 
(ADD2LNC '$S $PROPS) 
(DEFPROP $NR $ANY MODE) 
(ADD2LNC '$NR $PROPS) 
(DEFPROP $IP $FIXNUM MODE) 
(ADD2LNC '$IP $PROPS) 
(DEFPROP $IQ $FIXNUM MODE) 
(ADD2LNC '$IQ $PROPS) 
(DEFPROP $NF0 $FIXNUM MODE) 
(ADD2LNC '$NF0 $PROPS) 
(DEFPROP $NT0 $FIXNUM MODE) 
(ADD2LNC '$NT0 $PROPS) 
(DEFPROP $C0 $FIXNUM MODE) 
(ADD2LNC '$C0 $PROPS) 
(DEFPROP $N_PQ $FIXNUM MODE) 
(ADD2LNC '$N_PQ $PROPS) 
(DEFPROP $NR0 $FIXNUM MODE) 
(ADD2LNC '$NR0 $PROPS) 
(DEFPROP $M $FIXNUM MODE) 
(ADD2LNC '$M $PROPS) 
(DEFPROP $N $FIXNUM MODE) 
(ADD2LNC '$N $PROPS) 
(DEFPROP $T $ANY MODE) 
(ADD2LNC '$T $PROPS) 
(DEFPROP $N0 $FIXNUM MODE) 
(ADD2LNC '$N0 $PROPS) 
(DEFPROP $M0 $FIXNUM MODE) 
(ADD2LNC '$M0 $PROPS) 
(DEFPROP $S0 $ANY MODE) 
(ADD2LNC '$S0 $PROPS) 
(DEFPROP $NS0 $ANY MODE) 
(ADD2LNC '$NS0 $PROPS) 
(DEFPROP $NA1 $FIXNUM MODE) 
(ADD2LNC '$NA1 $PROPS) 
(DEFPROP $NA2 $FIXNUM MODE) 
(ADD2LNC '$NA2 $PROPS) 
(DEFPROP $NA3 $FIXNUM MODE) 
(ADD2LNC '$NA3 $PROPS) 
(DEFPROP $NA4 $FIXNUM MODE) 
(ADD2LNC '$NA4 $PROPS) 
(DSKSETQ |$Ms| '|$Ms|) 
(RESTORE-FACTS '((($KIND) |$Ms| $INTEGER))) 
(ADD2LNC '|$Ms| $PROPS) 
(SETQ $LINENUM 106.) 
(SETQ *ALPHABET* (NCONC '(#\_ #\%) *ALPHABET*)) 
(DSKSETQ $CONTEXT '$INITIAL) 
(RESTORE-FACTS '((($KIND) |$Mt| $INTEGER) (($KIND) |$Ms| $INTEGER))) 

==> anc/lisp_results/S4zST4zT.lisp <==
;;; -*- Mode: LISP; package:maxima; syntax:common-lisp; -*- 
(in-package :maxima)
(DSKSETQ $%O0 '$DONE) 
(ADDLABEL '$%O0) 
(DSKSETQ $%I1 '(($BATCH) "10_exp_reggeon.v3.mat")) 
(ADDLABEL '$%I1) 
(DSKSETQ $%I2
         '(($DEFINE_VARIABLE) |$expand_reggeon_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I2) 
(DSKSETQ $%O2 'NIL) 
(ADDLABEL '$%O2) 
(DSKSETQ $%I3 '(($DEFINE_VARIABLE) |$dbg_all_terms| NIL $BOOLEAN)) 
(ADDLABEL '$%I3) 
(DSKSETQ $%O3 'NIL) 
(ADDLABEL '$%O3) 
(DSKSETQ $%I4 '(($DEFINE_VARIABLE) |$dbg_compute_levels| NIL $BOOLEAN)) 
(ADDLABEL '$%I4) 
(DSKSETQ $%O4 'NIL) 
(ADDLABEL '$%O4) 
(DSKSETQ $%I5 '(($DEFINE_VARIABLE) |$nn| 0. $INTEGER)) 
(ADDLABEL '$%I5) 
(DSKSETQ $%O5 '0.) 
(ADDLABEL '$%O5) 
(DSKSETQ $%I6 '(($KILL) |$nn|)) 
(ADDLABEL '$%I6) 
(DSKSETQ $%O6 '$DONE) 
(ADDLABEL '$%O6) 
(DSKSETQ $%I7
         '((MDEFINE) (($SET_NUMBER_OF_PARTICLE) |$nn0|)
           ((MPROG) ((MSETQ) |$nn| |$nn0|)
            (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.)
             ((MPLUS) |$nn0| 1.))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MSETQ) ((|$s| ARRAY) $R)
              ((MPLUS) ((|$k|) $R)
               (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S
                ((MPLUS) $R 1.) |$nn0|))))))) 
(ADDLABEL '$%I7) 
(DSKSETQ $%O7
         '((MDEFINE SIMP) (($SET_NUMBER_OF_PARTICLE) |$nn0|)
           ((MPROG) ((MSETQ) |$nn| |$nn0|)
            (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.)
             ((MPLUS) |$nn0| 1.))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MSETQ) ((|$s| ARRAY) $R)
              ((MPLUS) ((|$k|) $R)
               (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S
                ((MPLUS) $R 1.) |$nn0|))))))) 
(ADDLABEL '$%O7) 
(DSKSETQ $%I8
         '((MDEFINE) (($NOTZERO) $X)
           ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))) 
(ADDLABEL '$%I8) 
(DSKSETQ $%O8
         '((MDEFINE SIMP) (($NOTZERO) $X)
           ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))) 
(ADDLABEL '$%O8) 
(DSKSETQ $%I9
         '((MDEFINE)
           ((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
              ((MSETQ) $POW0
               ((MTIMES) 2.
                (($SUM)
                 (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0
                  $MAX_USED_LEVEL0)
                 $L0 2. $MAX_USED_LEVEL0)))
              ((MSETQ) $POW0
               ((MPLUS) $POW0
                (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2.
                 $MAX_USED_LEVEL0)))
              ((MCOND) |$dbg_compute_levels|
               (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T
               $FALSE)
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
            ((MRETURN) |$noAlphas0|)))) 
(ADDLABEL '$%I9) 
(DSKSETQ $%O9
         '((MDEFINE SIMP)
           ((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
              ((MSETQ) $POW0
               ((MTIMES) 2.
                (($SUM)
                 (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0
                  $MAX_USED_LEVEL0)
                 $L0 2. $MAX_USED_LEVEL0)))
              ((MSETQ) $POW0
               ((MPLUS) $POW0
                (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2.
                 $MAX_USED_LEVEL0)))
              ((MCOND) |$dbg_compute_levels|
               (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T
               $FALSE)
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
            ((MRETURN) |$noAlphas0|)))) 
(ADDLABEL '$%O9) 
(DSKSETQ $%I10
         '((MDEFINE)
           ((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevels0| ARRAY) $R)
                  (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
                   ((|$usedLevels0| ARRAY) $R)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevels0|)))) 
(ADDLABEL '$%I10) 
(DSKSETQ $%O10
         '((MDEFINE SIMP)
           ((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevels0| ARRAY) $R)
                  (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
                   ((|$usedLevels0| ARRAY) $R)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevels0|)))) 
(ADDLABEL '$%O10) 
(DSKSETQ $%I11
         '((MDEFINE)
           ((|$compute_levels_and_powers_used_no_zmV1|)
            $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
                  (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
                   ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevelsPowers0|)))) 
(ADDLABEL '$%I11) 
(DSKSETQ $%O11
         '((MDEFINE SIMP)
           ((|$compute_levels_and_powers_used_no_zmV1|)
            $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
                  (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
                   ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevelsPowers0|)))) 
(ADDLABEL '$%O11) 
(DSKSETQ $%I12
         '((MDEFINE) ((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
            ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
              ((MSETQ) |$Nlus0|
               (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
              ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
               ((MPROGN)
                ((MSETQ) $NR_PQ
                 ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R)
                  $INR_PQ))
                ((MSETQ) ((|$explK0| ARRAY) $R)
                 ((MPLUS) ((|$explK0| ARRAY) $R)
                  ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
              ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
               ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
              |$end_r_loop|))
            ((MRETURN) |$Ks_rules0|)))) 
(ADDLABEL '$%I12) 
(DSKSETQ $%O12
         '((MDEFINE SIMP) ((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
            ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
              ((MSETQ) |$Nlus0|
               (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
              ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
               ((MPROGN)
                ((MSETQ) $NR_PQ
                 ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R)
                  $INR_PQ))
                ((MSETQ) ((|$explK0| ARRAY) $R)
                 ((MPLUS) ((|$explK0| ARRAY) $R)
                  ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
              ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
               ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
              |$end_r_loop|))
            ((MRETURN) |$Ks_rules0|)))) 
(ADDLABEL '$%O12) 
(DSKSETQ $%I13
         '((MDEFINE) ((|$compute_Ds|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
            ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
             ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
              ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
               ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
                ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL
                 NIL NIL
                 ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL
                  NIL NIL NIL
                  ((MSETQ) ((|$explD0| ARRAY) $R $S)
                   ((MPLUS) ((|$explD0| ARRAY) $R $S)
                    ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
                     ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
                ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
                 (($ENDCONS)
                  ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
                  ((|$Ds_rules0| ARRAY) $R)))
                |$end_s_loop|))
              |$end_r_loop|))
            ((MRETURN) |$Ds_rules0|)))) 
(ADDLABEL '$%I13) 
(DSKSETQ $%O13
         '((MDEFINE SIMP) ((|$compute_Ds|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
            ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
             ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
              ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
               ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
                ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL
                 NIL NIL
                 ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL
                  NIL NIL NIL
                  ((MSETQ) ((|$explD0| ARRAY) $R $S)
                   ((MPLUS) ((|$explD0| ARRAY) $R $S)
                    ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
                     ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
                ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
                 (($ENDCONS)
                  ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
                  ((|$Ds_rules0| ARRAY) $R)))
                |$end_s_loop|))
              |$end_r_loop|))
            ((MRETURN) |$Ds_rules0|)))) 
(ADDLABEL '$%O13) 
(DSKSETQ $%I14
         '((MDEFINE) (($WICK) |$list_Nr0|)
           ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
            ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
            ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
            ((MSETQ) $WICK00
             ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
              ((MFACTORIAL) |$Nr0|)))
            ((MDO) $R 2. NIL NIL |$nn0| NIL
             ((MPROGN) ((MSETQ) $WICK0 0.)
              ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
              ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
                ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
                 ((MSETQ) $WICK0
                  ((MPLUS) $WICK0
                   ((MTIMES)
                    ((MQUOTIENT) 1.
                     ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
                    $CO0
                    ((MEXPT) ((|$s| ARRAY) $R)
                     ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
                 T $FALSE)))
              ((MSETQ) $WICK00 $WICK0)))
            ((MRETURN) $WICK00)))) 
(ADDLABEL '$%I14) 
(DSKSETQ $%O14
         '((MDEFINE SIMP) (($WICK) |$list_Nr0|)
           ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
            ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
            ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
            ((MSETQ) $WICK00
             ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
              ((MFACTORIAL) |$Nr0|)))
            ((MDO) $R 2. NIL NIL |$nn0| NIL
             ((MPROGN) ((MSETQ) $WICK0 0.)
              ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
              ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
                ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
                 ((MSETQ) $WICK0
                  ((MPLUS) $WICK0
                   ((MTIMES)
                    ((MQUOTIENT) 1.
                     ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
                    $CO0
                    ((MEXPT) ((|$s| ARRAY) $R)
                     ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
                 T $FALSE)))
              ((MSETQ) $WICK00 $WICK0)))
            ((MRETURN) $WICK00)))) 
(ADDLABEL '$%O14) 
(DSKSETQ $%I15
         '((MDEFINE)
           (($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
            |$Ds_rules0|)
           ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
            (($PRINT) "in computing 'Z' (do_all_term)")
            ((MSETQ) $EXPL_INT0 $INT0)
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN)
              ((MCOND) |$dbg_all_terms|
               (($PRINT)
                "in computing 'Z' (do_all_term) doing all terms for particle"
                $R)
               T $FALSE)
              ((MSETQ) $EXPL_INT0
               (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
                ((|$Ds_rules0| ARRAY) $R)))
              ((MSETQ) $NLEVELS0
               (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
              ((MCOND) |$dbg_all_terms|
               (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
              ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) " project to"
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  "^"
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.)))
                 T $FALSE)
                ((MSETQ) $EXPL_INT0
                 (($RATCOEF) $EXPL_INT0
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.))))
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
            ((MRETURN) $EXPL_INT0)))) 
(ADDLABEL '$%I15) 
(DSKSETQ $%O15
         '((MDEFINE SIMP)
           (($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
            |$Ds_rules0|)
           ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
            (($PRINT) "in computing 'Z' (do_all_term)")
            ((MSETQ) $EXPL_INT0 $INT0)
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN)
              ((MCOND) |$dbg_all_terms|
               (($PRINT)
                "in computing 'Z' (do_all_term) doing all terms for particle"
                $R)
               T $FALSE)
              ((MSETQ) $EXPL_INT0
               (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
                ((|$Ds_rules0| ARRAY) $R)))
              ((MSETQ) $NLEVELS0
               (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
              ((MCOND) |$dbg_all_terms|
               (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
              ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) " project to"
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  "^"
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.)))
                 T $FALSE)
                ((MSETQ) $EXPL_INT0
                 (($RATCOEF) $EXPL_INT0
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.))))
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
            ((MRETURN) $EXPL_INT0)))) 
(ADDLABEL '$%O15) 
(DSKSETQ $%I16
         '((MDEFINE) (($STATE2MATRIX) $STATE0 |$MaxLevel0|)
           ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
            ((MSETQ) $MAT0
             (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
              ((MPLUS) |$MaxLevel0| 1.)))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
                (($HIPOW) $STATE0 (($P) $IP $IQ)))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                ((MPLUS)
                 (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                 (($HIPOW) $STATE0 (($P) $IP $IQ))))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
            ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
             (($ERROR) "In state2matrix missing some contributions in"
              $STATE0 "since we are left with" $STATE00
              "after analysis")
             T $FALSE)
            ((MRETURN) (($COPYMATRIX) $MAT0))))) 
(ADDLABEL '$%I16) 
(DSKSETQ $%O16
         '((MDEFINE SIMP) (($STATE2MATRIX) $STATE0 |$MaxLevel0|)
           ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
            ((MSETQ) $MAT0
             (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
              ((MPLUS) |$MaxLevel0| 1.)))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
                (($HIPOW) $STATE0 (($P) $IP $IQ)))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                ((MPLUS)
                 (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                 (($HIPOW) $STATE0 (($P) $IP $IQ))))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
            ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
             (($ERROR) "In state2matrix missing some contributions in"
              $STATE0 "since we are left with" $STATE00
              "after analysis")
             T $FALSE)
            ((MRETURN) (($COPYMATRIX) $MAT0))))) 
(ADDLABEL '$%O16) 
(DSKSETQ $%I17 '((MSETQ) |$expand_reggeon_loaded| T)) 
(ADDLABEL '$%I17) 
(DSKSETQ $%O17 'T) 
(ADDLABEL '$%O17) 
(DSKSETQ $%O18
         '"/home/igor/tex/NoChaos/maxima.cov/SSTT/10_exp_reggeon.v3.mat") 
(ADDLABEL '$%O18) 
(DSKSETQ $%I19
         '((MCOND) ((MNOT) |$expand_reggeon_loaded|)
           (($ERROR) "Cannot batch 10_exp_reggeon") T $FALSE)) 
(ADDLABEL '$%I19) 
(DSKSETQ $%O19 'NIL) 
(ADDLABEL '$%O19) 
(DSKSETQ $%I20 '(($BATCH) "20_der.v2.mat")) 
(ADDLABEL '$%I20) 
(DSKSETQ $%I21
         '(($DEFINE_VARIABLE) |$derivatives_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I21) 
(DSKSETQ $%O21 'NIL) 
(ADDLABEL '$%O21) 
(DSKSETQ $%I22 '(($DEFINE_VARIABLE) |$dbg_wrt_lambda| NIL $BOOLEAN)) 
(ADDLABEL '$%I22) 
(DSKSETQ $%O22 'NIL) 
(ADDLABEL '$%O22) 
(DSKSETQ $%I23 '(($DEFINE_VARIABLE) |$dbg_wrt_pair| NIL $BOOLEAN)) 
(ADDLABEL '$%I23) 
(DSKSETQ $%O23 'NIL) 
(ADDLABEL '$%O23) 
(DSKSETQ $%I24 '(($DEFINE_VARIABLE) |$dbg_wrt_states| NIL $BOOLEAN)) 
(ADDLABEL '$%I24) 
(DSKSETQ $%O24 'NIL) 
(ADDLABEL '$%O24) 
(DSKSETQ $%I25 '(($DEFINE_VARIABLE) |$dbg_wrt_contract| NIL $BOOLEAN)) 
(ADDLABEL '$%I25) 
(DSKSETQ $%O25 'NIL) 
(ADDLABEL '$%O25) 
(DSKSETQ $%I26 '(($DEFINE_VARIABLE) |$dbg_scalars| NIL $BOOLEAN)) 
(ADDLABEL '$%I26) 
(DSKSETQ $%O26 'NIL) 
(ADDLABEL '$%O26) 
(DSKSETQ $%I27 '((MSETQ) $INFLAG T)) 
(ADDLABEL '$%I27) 
(DSKSETQ $%O27 'T) 
(ADDLABEL '$%O27) 
(DSKSETQ $%I28 '((MSETQ) |$NIused| 0.)) 
(ADDLABEL '$%I28) 
(DSKSETQ $%O28 '0.) 
(ADDLABEL '$%O28) 
(DSKSETQ $%I29 '((MSETQ) |$objects_with_index| ((MLIST) $LA |$Sk| $K))) 
(ADDLABEL '$%I29) 
(DSKSETQ $%O29 '((MLIST SIMP) $LA |$Sk| $K)) 
(ADDLABEL '$%O29) 
(DSKSETQ $%I30
         '((MDEFINE)
           ((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
            $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LAK)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$laSk|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $KLA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$Skla|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I30) 
(DSKSETQ $%O30
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
            $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LAK)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$laSk|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $KLA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$Skla|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O30) 
(DSKSETQ $%I31
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $NPOW0 1.)
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LAK)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$laSk|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_lambda_other|)
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $KLA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$Skla|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_other_la|)
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I31) 
(DSKSETQ $%O31
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $NPOW0 1.)
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LAK)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$laSk|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_lambda_other|)
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $KLA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$Skla|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_other_la|)
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O31) 
(DSKSETQ $%I32
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
            $TERM0)
           ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
            ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
            ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.))
            ((MSETQ) $DER0 0.)
            ((MCOND) ((MGREATERP) $LEVEL10 0.)
             ((MSETQ) $DER00
              (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0|
               $TERM0))
             T
             ((MSETQ) $DER00
              ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
            ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
            ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
             ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
              ((MDO) $NT0 1. NIL NIL $LDER00 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_pair|
                 (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
                  "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
                 T $FALSE)
                ((MSETQ) $TMP_DER0
                 (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                  (($INPART) $DER00 $NT0)))
                ((MSETQ) $DER0
                 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
             T
             ((MPROGN)
              ((MCOND) |$dbg_wrt_pair|
               (($PRINT) "    SINGLE term: take der of" $DER00
                "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
               T $FALSE)
              ((MSETQ) $DER0
               (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                $DER00))))
            ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I32) 
(DSKSETQ $%O32
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
            $TERM0)
           ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
            ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
            ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.))
            ((MSETQ) $DER0 0.)
            ((MCOND) ((MGREATERP) $LEVEL10 0.)
             ((MSETQ) $DER00
              (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0|
               $TERM0))
             T
             ((MSETQ) $DER00
              ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
            ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
            ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
             ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
              ((MDO) $NT0 1. NIL NIL $LDER00 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_pair|
                 (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
                  "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
                 T $FALSE)
                ((MSETQ) $TMP_DER0
                 (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                  (($INPART) $DER00 $NT0)))
                ((MSETQ) $DER0
                 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
             T
             ((MPROGN)
              ((MCOND) |$dbg_wrt_pair|
               (($PRINT) "    SINGLE term: take der of" $DER00
                "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
               T $FALSE)
              ((MSETQ) $DER0
               (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                $DER00))))
            ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O32) 
(DSKSETQ $%I33
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
            $TERM0)
           ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
            ((MSETQ) $MAX_USED_LEVEL0
             (($LENGTH) $ONE_STATE_IN_MATRIX0))
            ((MSETQ) |$Der0| $TERM0)
            ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
             ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
              ((MCOND)
               ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
               ((MPROGN)
                ((MDO) $N_PQ 1. NIL NIL
                 (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
                 ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
                  ((MCOND)
                   (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
                   ((MPROGN)
                    ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
                     ((MSETQ) |$tmp_Der0|
                      ((MPLUS) |$tmp_Der0|
                       (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                        ((MPLUS) $L0 ((MMINUS) 1.))
                        ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
                    ((MSETQ) |$Der0| |$tmp_Der0|))
                   T
                   ((MSETQ) |$Der0|
                    (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                     ((MPLUS) $L0 ((MMINUS) 1.))
                     ((MPLUS) $C0 ((MMINUS) 1.)) |$Der0|)))))
                |$end_loop_c0|)
               T $FALSE)))
            ((MRETURN) |$Der0|)))) 
(ADDLABEL '$%I33) 
(DSKSETQ $%O33
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
            $TERM0)
           ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
            ((MSETQ) $MAX_USED_LEVEL0
             (($LENGTH) $ONE_STATE_IN_MATRIX0))
            ((MSETQ) |$Der0| $TERM0)
            ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
             ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
              ((MCOND)
               ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
               ((MPROGN)
                ((MDO) $N_PQ 1. NIL NIL
                 (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
                 ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
                  ((MCOND)
                   (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
                   ((MPROGN)
                    ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
                     ((MSETQ) |$tmp_Der0|
                      ((MPLUS) |$tmp_Der0|
                       (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                        ((MPLUS) $L0 ((MMINUS) 1.))
                        ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
                    ((MSETQ) |$Der0| |$tmp_Der0|))
                   T
                   ((MSETQ) |$Der0|
                    (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                     ((MPLUS) $L0 ((MMINUS) 1.))
                     ((MPLUS) $C0 ((MMINUS) 1.)) |$Der0|)))))
                |$end_loop_c0|)
               T $FALSE)))
            ((MRETURN) |$Der0|)))) 
(ADDLABEL '$%O33) 
(DSKSETQ $%I34
         '((MDEFINE)
           ((|$take_derivative_wrt_scalar_stateSV1|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
            ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
              ((MPROGN)
               ((MCOND) |$dbg_scalars|
                (($PRINT) "nr0=" $NR0 "out of"
                 (($LENGTH) $SCALARS_IN_MATRIX0))
                T $FALSE)
               ((MSETQ) |$tmp_DER0| 0.)
               ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
                ((MPROGN)
                 (($PRINT) "before length(DER0) is"
                  (($LENGTH) |$der0|))
                 ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
                  ((MSETQ) |$tmp_DER0|
                   ((MPLUS) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
                 ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
                T
                ((MPROGN)
                 ((MCOND) |$dbg_scalars|
                  (($PRINT) "SINGLE term " |$der0| "derivative wrt r="
                   $NR0 "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0)
                   "with nr=" $NR0)
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)))
              T $FALSE))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%I34) 
(DSKSETQ $%O34
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_scalar_stateSV1|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
            ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
              ((MPROGN)
               ((MCOND) |$dbg_scalars|
                (($PRINT) "nr0=" $NR0 "out of"
                 (($LENGTH) $SCALARS_IN_MATRIX0))
                T $FALSE)
               ((MSETQ) |$tmp_DER0| 0.)
               ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
                ((MPROGN)
                 (($PRINT) "before length(DER0) is"
                  (($LENGTH) |$der0|))
                 ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
                  ((MSETQ) |$tmp_DER0|
                   ((MPLUS) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
                 ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
                T
                ((MPROGN)
                 ((MCOND) |$dbg_scalars|
                  (($PRINT) "SINGLE term " |$der0| "derivative wrt r="
                   $NR0 "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0)
                   "with nr=" $NR0)
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)))
              T $FALSE))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%O34) 
(DSKSETQ $%I35
         '((MDEFINE)
           ((|$take_derivative_wrt_scalar_stateSV2|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
            ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
             ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
              (($PRINT)
               "in take_derivative_wrt_scalar_stateSV2 acting on" $LT0
               "terms")
              ((MDO) $NT0 1. NIL NIL $LT0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_states|
                 (($PRINT)
                  "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                  $NT0 "out of" $LT0 "now there are"
                  ((MCOND) ((MNOT) (($NUMBERP) |$der0|))
                   (($LENGTH) |$der0|) T 0.)
                  "terms")
                 T
                 ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                   $NT0 "(step 100) out of" $LT0)
                  T $FALSE))
                ((MSETQ) |$NIused| 0.)
                ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
                ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
                 NIL
                 ((MCOND)
                  ((MNOT)
                   ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                  ((MPROGN)
                   ((MSETQ) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
                   |$end_nr_loop|)
                  T $FALSE))
                ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
                |$end_t0_loop|)))
             T
             ((MPROGN) ((MSETQ) |$der0| $TERM0)
              ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
               NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                ((MPROGN)
                 ((MCOND) |$dbg_wrt_states|
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
                   |$der0| "derivative wrt r=" $NR0 "and"
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)
                T $FALSE))))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%I35) 
(DSKSETQ $%O35
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_scalar_stateSV2|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
            ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
             ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
              (($PRINT)
               "in take_derivative_wrt_scalar_stateSV2 acting on" $LT0
               "terms")
              ((MDO) $NT0 1. NIL NIL $LT0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_states|
                 (($PRINT)
                  "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                  $NT0 "out of" $LT0 "now there are"
                  ((MCOND) ((MNOT) (($NUMBERP) |$der0|))
                   (($LENGTH) |$der0|) T 0.)
                  "terms")
                 T
                 ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                   $NT0 "(step 100) out of" $LT0)
                  T $FALSE))
                ((MSETQ) |$NIused| 0.)
                ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
                ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
                 NIL
                 ((MCOND)
                  ((MNOT)
                   ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                  ((MPROGN)
                   ((MSETQ) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
                   |$end_nr_loop|)
                  T $FALSE))
                ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
                |$end_t0_loop|)))
             T
             ((MPROGN) ((MSETQ) |$der0| $TERM0)
              ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
               NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                ((MPROGN)
                 ((MCOND) |$dbg_wrt_states|
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
                   |$der0| "derivative wrt r=" $NR0 "and"
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)
                T $FALSE))))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%O35) 
(DSKSETQ $%I36
         '((MDEFINE) (($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0)
           ((MPROG)
            ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0
             $NPOW0 $OP0 $IND0 $NFAC0 $NR0 $NS0)
            ((MSETQ) $UTERM00 $UTERM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
             ((MRETURN) $UTERM0) T $FALSE)
            ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
            ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_contract|
               (($PRINT) "      Exam" $FAC0) T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
                ((MCOND)
                 ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
                  ((MNOT) ((MEQUAL) $NPOW0 2.)))
                 (($ERROR) "the power must be 2!! wrong term=" $UTERM0)
                 T $FALSE)
                ((MCOND)
                 ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
                 ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MCOND) ((MEQUAL) $OP0 $LA)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 |$Sk|)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 $K)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE))
               T
               ((MCOND)
                ((MAND) $ISOP0
                 (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
                ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
                 ((MCOND)
                  ((MNOT)
                   (($IS)
                    ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
                  ((MPROGN)
                   ((MSETQ) $OTHERFAC0
                    (($ASSOC) $IND0 $LIST_INDEX_FACS0))
                   ((MSETQ) $NR0 (($INPART) $FAC0 1.))
                   ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
                   ((MCOND) ((MLEQP) $NR0 $NS0)
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $FAC0 0.)
                        (($INPART) $OTHERFAC0 0.))
                       $NR0 (($INPART) $FAC0 2.) $NS0
                       (($INPART) $OTHERFAC0 2.))))
                    T
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $OTHERFAC0 0.)
                        (($INPART) $FAC0 0.))
                       $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                       (($INPART) $FAC0 2.)))))
                   ((MSETQ) $LIST_INDEX_FACS0
                    (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0)
                     $LIST_INDEX_FACS0)))
                  T
                  ((MSETQ) $LIST_INDEX_FACS0
                   (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
                T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
              |$end_fac_loop|))
            ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
             ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
            ((MRETURN) $CTERM0)))) 
(ADDLABEL '$%I36) 
(DSKSETQ $%O36
         '((MDEFINE SIMP) (($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0)
           ((MPROG)
            ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0
             $NPOW0 $OP0 $IND0 $NFAC0 $NR0 $NS0)
            ((MSETQ) $UTERM00 $UTERM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
             ((MRETURN) $UTERM0) T $FALSE)
            ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
            ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_contract|
               (($PRINT) "      Exam" $FAC0) T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
                ((MCOND)
                 ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
                  ((MNOT) ((MEQUAL) $NPOW0 2.)))
                 (($ERROR) "the power must be 2!! wrong term=" $UTERM0)
                 T $FALSE)
                ((MCOND)
                 ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
                 ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MCOND) ((MEQUAL) $OP0 $LA)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 |$Sk|)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 $K)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE))
               T
               ((MCOND)
                ((MAND) $ISOP0
                 (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
                ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
                 ((MCOND)
                  ((MNOT)
                   (($IS)
                    ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
                  ((MPROGN)
                   ((MSETQ) $OTHERFAC0
                    (($ASSOC) $IND0 $LIST_INDEX_FACS0))
                   ((MSETQ) $NR0 (($INPART) $FAC0 1.))
                   ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
                   ((MCOND) ((MLEQP) $NR0 $NS0)
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $FAC0 0.)
                        (($INPART) $OTHERFAC0 0.))
                       $NR0 (($INPART) $FAC0 2.) $NS0
                       (($INPART) $OTHERFAC0 2.))))
                    T
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $OTHERFAC0 0.)
                        (($INPART) $FAC0 0.))
                       $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                       (($INPART) $FAC0 2.)))))
                   ((MSETQ) $LIST_INDEX_FACS0
                    (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0)
                     $LIST_INDEX_FACS0)))
                  T
                  ((MSETQ) $LIST_INDEX_FACS0
                   (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
                T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
              |$end_fac_loop|))
            ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
             ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
            ((MRETURN) $CTERM0)))) 
(ADDLABEL '$%O36) 
(DSKSETQ $%I37
         '((MDEFINE) (($CONTRACT_PAIRS) |$utermS0|)
           ((MPROG) ((MLIST) $SUM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
             ((MPROGN) ((MSETQ) $SUM0 0.)
              ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
               ((MSETQ) $SUM0
                ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
             T
             ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
            ((MRETURN) $SUM0)))) 
(ADDLABEL '$%I37) 
(DSKSETQ $%O37
         '((MDEFINE SIMP) (($CONTRACT_PAIRS) |$utermS0|)
           ((MPROG) ((MLIST) $SUM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
             ((MPROGN) ((MSETQ) $SUM0 0.)
              ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
               ((MSETQ) $SUM0
                ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
             T
             ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
            ((MRETURN) $SUM0)))) 
(ADDLABEL '$%O37) 
(DSKSETQ $%I38 '((MSETQ) |$derivatives_loaded| T)) 
(ADDLABEL '$%I38) 
(DSKSETQ $%O38 'T) 
(ADDLABEL '$%O38) 
(DSKSETQ $%O39 '"/home/igor/tex/NoChaos/maxima.cov/SSTT/20_der.v2.mat") 
(ADDLABEL '$%O39) 
(DSKSETQ $%I40
         '((MCOND) ((MNOT) |$derivatives_loaded|)
           (($ERROR) "Cannot batch 20_der") T $FALSE)) 
(ADDLABEL '$%I40) 
(DSKSETQ $%O40 'NIL) 
(ADDLABEL '$%O40) 
(DSKSETQ $%I41 '(($BATCH) "39_aux_functions_for_amplitudes.v0.mat")) 
(ADDLABEL '$%I41) 
(DSKSETQ $%I42 '(($DEFINE_VARIABLE) |$compute_pp_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I42) 
(DSKSETQ $%O42 'NIL) 
(ADDLABEL '$%O42) 
(DSKSETQ $%I43 '(($DEFINE_VARIABLE) $AP 2. $INTEGER)) 
(ADDLABEL '$%I43) 
(DSKSETQ $%O43 '2.) 
(ADDLABEL '$%O43) 
(DSKSETQ $%I44
         '((MDEFINE) (($TRUE_XX) $R $S)
           ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))) 
(ADDLABEL '$%I44) 
(DSKSETQ $%O44
         '((MDEFINE SIMP) (($TRUE_XX) $R $S)
           ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))) 
(ADDLABEL '$%O44) 
(DSKSETQ $%I45
         '((MDEFINE) ((|$otherN|) $M $N)
           ((MCOND)
            ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
             ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
            3. T
            ((MCOND)
             ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
              ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
             2. T
             ((MCOND)
              ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
               ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
              1. T $FALSE))))) 
(ADDLABEL '$%I45) 
(DSKSETQ $%O45
         '((MDEFINE SIMP) ((|$otherN|) $M $N)
           ((MCOND)
            ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
             ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
            3. T
            ((MCOND)
             ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
              ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
             2. T
             ((MCOND)
              ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
               ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
              1. T $FALSE))))) 
(ADDLABEL '$%O45) 
(DSKSETQ $%I46
         '((MDEFINE) (($COMPUTE_PP3) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MDO) $N 1. NIL NIL |$nn| NIL
              ((MCOND) ((MEQUAL) $M $N)
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
                 $AP))
               T
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
                 ((MPLUS)
                  ((MPLUS) 1.
                   ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))) 
(ADDLABEL '$%I46) 
(DSKSETQ $%O46
         '((MDEFINE SIMP) (($COMPUTE_PP3) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MDO) $N 1. NIL NIL |$nn| NIL
              ((MCOND) ((MEQUAL) $M $N)
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
                 $AP))
               T
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
                 ((MPLUS)
                  ((MPLUS) 1.
                   ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))) 
(ADDLABEL '$%O46) 
(DSKSETQ $%I47
         '((MDEFINE) (($PP3ONSHELL) $M $N) (($NUM_PP3 ARRAY) $M $N))) 
(ADDLABEL '$%I47) 
(DSKSETQ $%O47
         '((MDEFINE SIMP) (($PP3ONSHELL) $M $N)
           (($NUM_PP3 ARRAY) $M $N))) 
(ADDLABEL '$%O47) 
(DSKSETQ $%I48
         '((MSETQ) (($NUM_XX3 ARRAY) 1. 2.)
           ((MQUOTIENT) |$Xi| ((MPLUS) 1. ((MMINUS) |$Xi|))))) 
(ADDLABEL '$%I48) 
(DSKSETQ $%O48
         '((MTIMES SIMP)
           ((MEXPT SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$Xi|))
            -1.)
           |$Xi|)) 
(ADDLABEL '$%O48) 
(DSKSETQ $%I49 '((MSETQ) (($NUM_XX3 ARRAY) 1. 3.) |$Xi|)) 
(ADDLABEL '$%I49) 
(DSKSETQ $%O49 '|$Xi|) 
(ADDLABEL '$%O49) 
(DSKSETQ $%I50 '((MSETQ) (($NUM_XX3 ARRAY) 2. 3.) 1.)) 
(ADDLABEL '$%I50) 
(DSKSETQ $%O50 '1.) 
(ADDLABEL '$%O50) 
(DSKSETQ $%I51
         '((MDEFINE) (($TRUE_GF_XX3) $R $S) (($NUM_XX3 ARRAY) $R $S))) 
(ADDLABEL '$%I51) 
(DSKSETQ $%O51
         '((MDEFINE SIMP) (($TRUE_GF_XX3) $R $S)
           (($NUM_XX3 ARRAY) $R $S))) 
(ADDLABEL '$%O51) 
(DSKSETQ $%I52
         '((MDEFINE) (($GF_XX3) $M $N)
           ((MCOND) ((MEQUAL) $M 1.) |$x1| T
            ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
             ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
              |$x3|))))) 
(ADDLABEL '$%I52) 
(DSKSETQ $%O52
         '((MDEFINE SIMP) (($GF_XX3) $M $N)
           ((MCOND) ((MEQUAL) $M 1.) |$x1| T
            ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
             ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
              |$x3|))))) 
(ADDLABEL '$%O52) 
(DSKSETQ $%I53
         '((MDEFINE) (($COMPUTE_PP4) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
              ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
               $AP)))
            ((MSETQ) |$Mu|
             ((MPLUS)
              ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
              ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
            ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))) 
(ADDLABEL '$%I53) 
(DSKSETQ $%O53
         '((MDEFINE SIMP) (($COMPUTE_PP4) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
              ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
               $AP)))
            ((MSETQ) |$Mu|
             ((MPLUS)
              ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
              ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
            ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))) 
(ADDLABEL '$%O53) 
(DSKSETQ $%I54
         '((MDEFINE) (($PP4ONSHELL) $M $N) (($NUM_PP4 ARRAY) $M $N))) 
(ADDLABEL '$%I54) 
(DSKSETQ $%O54
         '((MDEFINE SIMP) (($PP4ONSHELL) $M $N)
           (($NUM_PP4 ARRAY) $M $N))) 
(ADDLABEL '$%O54) 
(DSKSETQ $%I55
         '((MDEFINE) (($COMPUTE_XX4))
           ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
            (($REMARRAY) $NUM_XX4)
            ((MSETQ) $GF_X_RULES
             ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
              ((MEQUAL) |$om|
               ((MQUOTIENT)
                ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
                 (($XX) 1. 3.))
                (($XX) 2. 4.)))))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
              ((MEQUAL)
               ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.)
                (($XX) 2. 4.))
               ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
            ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
            ((MSETQ) $SO_X13
             (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
            ((MSETQ) $XX4_LIST
             (($MAKELIST)
              (($MAKELIST)
               ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S))
               $S ((MPLUS) $R 1.) |$nn|)
              $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
            ((MSETQ) $XX4_LIST
             (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
            ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
            ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
             (($MAP) ":" ((MLIST) (($LHS) $GFXX0))
              ((MLIST) (($RHS) $GFXX0))))
            ((MSETQ) |$dx3_dOM|
             (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
            ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES))
            |$xx4_done|))) 
(ADDLABEL '$%I55) 
(DSKSETQ $%O55
         '((MDEFINE SIMP) (($COMPUTE_XX4))
           ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
            (($REMARRAY) $NUM_XX4)
            ((MSETQ) $GF_X_RULES
             ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
              ((MEQUAL) |$om|
               ((MQUOTIENT)
                ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
                 (($XX) 1. 3.))
                (($XX) 2. 4.)))))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
              ((MEQUAL)
               ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.)
                (($XX) 2. 4.))
               ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
            ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
            ((MSETQ) $SO_X13
             (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
            ((MSETQ) $XX4_LIST
             (($MAKELIST)
              (($MAKELIST)
               ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S))
               $S ((MPLUS) $R 1.) |$nn|)
              $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
            ((MSETQ) $XX4_LIST
             (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
            ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
            ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
             (($MAP) ":" ((MLIST) (($LHS) $GFXX0))
              ((MLIST) (($RHS) $GFXX0))))
            ((MSETQ) |$dx3_dOM|
             (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
            ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES))
            |$xx4_done|))) 
(ADDLABEL '$%O55) 
(DSKSETQ $%I56
         '((MDEFINE) (($TRUE_GF_XX4) $R $S) (($NUM_XX4 ARRAY) $R $S))) 
(ADDLABEL '$%I56) 
(DSKSETQ $%O56
         '((MDEFINE SIMP) (($TRUE_GF_XX4) $R $S)
           (($NUM_XX4 ARRAY) $R $S))) 
(ADDLABEL '$%O56) 
(DSKSETQ $%I57
         '((MDEFINE) ((|$check_cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
              ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
              ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
              ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
              ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
              ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
              ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
              ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
              ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
              ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%I57) 
(DSKSETQ $%O57
         '((MDEFINE SIMP) ((|$check_cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
              ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
              ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
              ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
              ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
              ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
              ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
              ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
              ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
              ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%O57) 
(DSKSETQ $%I58
         '((MDEFINE) ((|$cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%I58) 
(DSKSETQ $%O58
         '((MDEFINE SIMP) ((|$cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%O58) 
(DSKSETQ $%I59
         '((MDEFINE) ((|$check_cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%I59) 
(DSKSETQ $%O59
         '((MDEFINE SIMP) ((|$check_cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%O59) 
(DSKSETQ $%I60
         '((MDEFINE) ((|$cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%I60) 
(DSKSETQ $%O60
         '((MDEFINE SIMP) ((|$cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%O60) 
(DSKSETQ $%I61
         '((MDEFINE) ((|$check_swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%I61) 
(DSKSETQ $%O61
         '((MDEFINE SIMP) ((|$check_swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%O61) 
(DSKSETQ $%I62
         '((MDEFINE) ((|$swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%I62) 
(DSKSETQ $%O62
         '((MDEFINE SIMP) ((|$swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%O62) 
(DSKSETQ $%I63
         '((MDEFINE) ((|$swap_gfA_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|))) $AMP00)))) 
(ADDLABEL '$%I63) 
(DSKSETQ $%O63
         '((MDEFINE SIMP) ((|$swap_gfA_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|))) $AMP00)))) 
(ADDLABEL '$%O63) 
(DSKSETQ $%I64
         '((MDEFINE) (($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|)
           ((MPROG) ((MSETQ) |$nn| 4.)
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
            ((MSETQ) $GH_00
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) $GH_0P
             (($FACTOR)
              (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_0p|
             (($FACTOR)
              (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_pp|
             (($FACTOR)
              (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.)
               ((MEQUAL) |$Mt| 0.))))
            ((MSETQ) |$gh_TTT0|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTT|
             (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))) 
(ADDLABEL '$%I64) 
(DSKSETQ $%O64
         '((MDEFINE SIMP) (($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|)
           ((MPROG) ((MSETQ) |$nn| 4.)
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
            ((MSETQ) $GH_00
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) $GH_0P
             (($FACTOR)
              (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_0p|
             (($FACTOR)
              (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_pp|
             (($FACTOR)
              (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.)
               ((MEQUAL) |$Mt| 0.))))
            ((MSETQ) |$gh_TTT0|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTT|
             (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))) 
(ADDLABEL '$%O64) 
(DSKSETQ $%I65 '((MSETQ) |$compute_pp_loaded| T)) 
(ADDLABEL '$%I65) 
(DSKSETQ $%O65 'T) 
(ADDLABEL '$%O65) 
(DSKSETQ $%O66
         '"/home/igor/tex/NoChaos/maxima.cov/SSTT/39_aux_functions_for_amplitudes.v0.mat") 
(ADDLABEL '$%O66) 
(DSKSETQ $%I67
         '((MCOND) ((MNOT) |$compute_pp_loaded|)
           (($ERROR) "Cannot batch 39_aux_functions_for_amplitudes") T
           $FALSE)) 
(ADDLABEL '$%I67) 
(DSKSETQ $%O67 'NIL) 
(ADDLABEL '$%O67) 
(DSKSETQ $%I68 '(($BATCH) "32_compute_4pts_amplitude.v0.3.mat")) 
(ADDLABEL '$%I68) 
(DSKSETQ $%I69 '(($DEFINE_VARIABLE) |$amp_4pts_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I69) 
(DSKSETQ $%O69 'NIL) 
(ADDLABEL '$%O69) 
(DSKSETQ $%I70
         '((MDEFINE) (($ORDERXX) $R $S)
           ((MCOND) ((MEQUAL) $R $S) 0. T
            ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
             ((MMINUS) (($XX) $S $R)))))) 
(ADDLABEL '$%I70) 
(DSKSETQ $%O70
         '((MDEFINE SIMP) (($ORDERXX) $R $S)
           ((MCOND) ((MEQUAL) $R $S) 0. T
            ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
             ((MMINUS) (($XX) $S $R)))))) 
(ADDLABEL '$%O70) 
(DSKSETQ $%I71
         '((MDEFINE) (($ORDERPP) $R $S)
           ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))) 
(ADDLABEL '$%I71) 
(DSKSETQ $%O71
         '((MDEFINE SIMP) (($ORDERPP) $R $S)
           ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))) 
(ADDLABEL '$%O71) 
(DSKSETQ $%I72
         '((MDEFINE) (($TRUE_KK) $R $M $S $N)
           ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))) 
(ADDLABEL '$%I72) 
(DSKSETQ $%O72
         '((MDEFINE SIMP) (($TRUE_KK) $R $M $S $N)
           ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))) 
(ADDLABEL '$%O72) 
(DSKSETQ $%I73
         '((MDEFINE) ((|$true_Skk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%I73) 
(DSKSETQ $%O73
         '((MDEFINE SIMP) ((|$true_Skk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%O73) 
(DSKSETQ $%I74
         '((MDEFINE) ((|$true_kSk|) $S $N $R $M)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%I74) 
(DSKSETQ $%O74
         '((MDEFINE SIMP) ((|$true_kSk|) $S $N $R $M)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%O74) 
(DSKSETQ $%I75
         '((MDEFINE) ((|$true_SkSk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
            (($SUM)
             (($SUM)
              ((MTIMES) (($ORDERPP) $T $U)
               ((MEXPT) (($ORDERXX) $R $T) $M)
               ((MEXPT) (($ORDERXX) $S $U) $N))
              $T 1. |$nn|)
             $U 1. |$nn|)))) 
(ADDLABEL '$%I75) 
(DSKSETQ $%O75
         '((MDEFINE SIMP) ((|$true_SkSk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
            (($SUM)
             (($SUM)
              ((MTIMES) (($ORDERPP) $T $U)
               ((MEXPT) (($ORDERXX) $R $T) $M)
               ((MEXPT) (($ORDERXX) $S $U) $N))
              $T 1. |$nn|)
             $U 1. |$nn|)))) 
(ADDLABEL '$%O75) 
(DSKSETQ $%I76
         '((MDEFINE) (($FROM_STATE_TO_ADDEND_LIST) $STATE0)
           ((MPROG)
            ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T
             $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
             ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
            ((MSETQ) $LIST0
             (($MAKELIST) (($INPART) $STATE0 $T) $T 1.
              (($LENGTH) $STATE0)))
            ((MRETURN) $LIST0)))) 
(ADDLABEL '$%I76) 
(DSKSETQ $%O76
         '((MDEFINE SIMP) (($FROM_STATE_TO_ADDEND_LIST) $STATE0)
           ((MPROG)
            ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T
             $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
             ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
            ((MSETQ) $LIST0
             (($MAKELIST) (($INPART) $STATE0 $T) $T 1.
              (($LENGTH) $STATE0)))
            ((MRETURN) $LIST0)))) 
(ADDLABEL '$%O76) 
(DSKSETQ $%I77
         '((MDEFINE)
           (($EXTRACT_AND_NORMALIZE_COEFFS)
            $LIST_OF_LISTS_OF_SUBSTATES0)
           ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
            ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
              ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
               ((MPROGN) ((MSETQ) $S00 $S0)
                ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                 ((MPROGN)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)))
                ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
                 ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                  ((MPROGN)
                   ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
                   ((MCOND) ((MGREATERP) $POW0 0.)
                    ((MSETQ) $S00
                     ((MTIMES)
                      ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                      ((MEXPT)
                       ((MQUOTIENT)
                        ((MQUOTIENT) ((MMINUS) 1.)
                         ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                        ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                       $POW0)))
                    T $FALSE))))
                ((MCOND)
                 ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
                  ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
                 (($ERROR)
                  "extract_and_normalize_coeffs cannot compute normalized coeff from"
                  $S0 "left over is" $S00)
                 T $FALSE)
                ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
              ((MSETQ) $COEFFS_LIST0
               (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
            ((MRETURN) $COEFFS_LIST0)))) 
(ADDLABEL '$%I77) 
(DSKSETQ $%O77
         '((MDEFINE SIMP)
           (($EXTRACT_AND_NORMALIZE_COEFFS)
            $LIST_OF_LISTS_OF_SUBSTATES0)
           ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
            ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
              ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
               ((MPROGN) ((MSETQ) $S00 $S0)
                ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                 ((MPROGN)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)))
                ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
                 ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                  ((MPROGN)
                   ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
                   ((MCOND) ((MGREATERP) $POW0 0.)
                    ((MSETQ) $S00
                     ((MTIMES)
                      ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                      ((MEXPT)
                       ((MQUOTIENT)
                        ((MQUOTIENT) ((MMINUS) 1.)
                         ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                        ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                       $POW0)))
                    T $FALSE))))
                ((MCOND)
                 ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
                  ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
                 (($ERROR)
                  "extract_and_normalize_coeffs cannot compute normalized coeff from"
                  $S0 "left over is" $S00)
                 T $FALSE)
                ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
              ((MSETQ) $COEFFS_LIST0
               (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
            ((MRETURN) $COEFFS_LIST0)))) 
(ADDLABEL '$%O77) 
(DSKSETQ $%I78
         '((MDEFINE) ((|$amplitudeN4V1|) $STATES_LIST0)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) |$Partials0|
                  (($ENDCONS)
                   ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                    $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                   |$Partials0|))
                 ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I78) 
(DSKSETQ $%O78
         '((MDEFINE SIMP) ((|$amplitudeN4V1|) $STATES_LIST0)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) |$Partials0|
                  (($ENDCONS)
                   ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                    $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                   |$Partials0|))
                 ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O78) 
(DSKSETQ $%I79
         '((MDEFINE)
           ((|$amplitudeN4V1_list|) $STATES_LIST0
            $CHECKPOINT_SAVE_FILENAME)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MPROGN)
              ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
               ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
                ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                 ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                  (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                   "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                   (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                   (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                   "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                   "s")
                  ((MSETQ) $LIST_OF_SUBSTATES0
                   ((MLIST)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                  (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                  ((MSETQ) $SL0
                   (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                    $LIST_OF_SUBSTATES0))
                  ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                  ((MSETQ) $NAS_LIST0
                   (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                  ((MSETQ) $US0
                   ((|$compute_levels_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS0
                   ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS_LIST0
                   (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                  ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                  ((MSETQ) $EI0
                   (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                    $DS_RULES0))
                  ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                  ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Computed the expression on which we must act with derivatives in"
                   ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                  ((MSETQ) $PARTIAL_AMP0
                   ((MTIMES)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
                    ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                     $EX_EI0)))
                  ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Taken the derivatives and computed the partial amplitude in"
                   ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                   "s")
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                    |$Partials0|))
                  |$end_3_loops|))))
              (($SAVE)
               (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_"
                (($STRING) $NA1) ".lisp")
               $NA1 $STATES_LIST0 |$Partials0|)
              |$end_na1_loop|))
            ((MRETURN) |$Partials0|)))) 
(ADDLABEL '$%I79) 
(DSKSETQ $%O79
         '((MDEFINE SIMP)
           ((|$amplitudeN4V1_list|) $STATES_LIST0
            $CHECKPOINT_SAVE_FILENAME)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MPROGN)
              ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
               ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
                ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                 ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                  (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                   "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                   (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                   (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                   "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                   "s")
                  ((MSETQ) $LIST_OF_SUBSTATES0
                   ((MLIST)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                  (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                  ((MSETQ) $SL0
                   (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                    $LIST_OF_SUBSTATES0))
                  ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                  ((MSETQ) $NAS_LIST0
                   (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                  ((MSETQ) $US0
                   ((|$compute_levels_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS0
                   ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS_LIST0
                   (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                  ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                  ((MSETQ) $EI0
                   (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                    $DS_RULES0))
                  ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                  ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Computed the expression on which we must act with derivatives in"
                   ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                  ((MSETQ) $PARTIAL_AMP0
                   ((MTIMES)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
                    ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                     $EX_EI0)))
                  ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Taken the derivatives and computed the partial amplitude in"
                   ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                   "s")
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                    |$Partials0|))
                  |$end_3_loops|))))
              (($SAVE)
               (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_"
                (($STRING) $NA1) ".lisp")
               $NA1 $STATES_LIST0 |$Partials0|)
              |$end_na1_loop|))
            ((MRETURN) |$Partials0|)))) 
(ADDLABEL '$%O79) 
(DSKSETQ $%I80
         '((MDEFINE)
           ((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                  (($RATSIMP)
                   (($EV) $FINAL_PARTIAL_AMP0
                    ((MEQUAL) $PP $PP4ONSHELL)
                    ((MEQUAL) $XX $TRUE_GF_XX4))))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I80) 
(DSKSETQ $%O80
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                  (($RATSIMP)
                   (($EV) $FINAL_PARTIAL_AMP0
                    ((MEQUAL) $PP $PP4ONSHELL)
                    ((MEQUAL) $XX $TRUE_GF_XX4))))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O80) 
(DSKSETQ $%I81
         '((MDEFINE)
           ((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I81) 
(DSKSETQ $%O81
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O81) 
(DSKSETQ $%I82
         '((MDEFINE)
           ((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratexpand the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
                  "terms")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I82) 
(DSKSETQ $%O82
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratexpand the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
                  "terms")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O82) 
(DSKSETQ $%I83 '((MSETQ) |$amp_4pts_loaded| T)) 
(ADDLABEL '$%I83) 
(DSKSETQ $%O83 'T) 
(ADDLABEL '$%O83) 
(DSKSETQ $%O84
         '"/home/igor/tex/NoChaos/maxima.cov/SSTT/32_compute_4pts_amplitude.v0.3.mat") 
(ADDLABEL '$%O84) 
(DSKSETQ $%I85
         '((MCOND) ((MNOT) |$amp_4pts_loaded|)
           (($ERROR) "Cannot batch 32_compute_4pts_amplitude") T
           $FALSE)) 
(ADDLABEL '$%I85) 
(DSKSETQ $%O85 'NIL) 
(ADDLABEL '$%O85) 
(DSKSETQ $%I86 '(($BATCH) "40_define_test_states.v1.mat")) 
(ADDLABEL '$%I86) 
(DSKSETQ $%I87
         '((MDEFINE) ((|$SetStates|) |$dd0|)
           ((MPROG) ((MSETQ) |$Lev0| 2.)
            ((MSETQ) |$Null2|
             (($EV)
              ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
               ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
               ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
               ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 3.)
            ((MSETQ) |$Null3|
             (($EV)
              ((MPLUS)
               ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.)
                |$dd|)
               ((MMINUS)
                ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.)
                 |$dd|))
               ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
               ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 0.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 3.))
               ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$dd| |$dd0|)))
            ((MSETQ) |$Lev0| 4.)
            ((MSETQ) |$S4z|
             ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
              ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 5742. (($P) 2. 2.))
              ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
            ((MSETQ) |$S4m|
             ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
              ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 2268. (($P) 2. 2.))
              ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
              ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S4r1|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.) |$d|)
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.))
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 4.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r2|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.)
                |$d|)
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 4. 0.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
               ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r3|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 3. 1.))
               ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.))
               ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1|
             (($EV)
              ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
               ((MTIMES) 624. (($P) 3. 1.))
               ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 936. (($P) 2. 2.))
               ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES)
                ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
                 ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
            ((MSETQ) |$Null4r2|
             ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
              ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 4050. (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null4g|
             (($EV)
              ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|)
                2.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                8.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
                6.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|)
                72.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
               ((MTIMES) 6. (($P) 3. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
               ((MTIMES) 3. (($P) 2. 2.))
               ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
               ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
               ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
               ((MQUOTIENT)
                ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
                6.)
               ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.))
                72.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4cr|
             ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
              ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S6m|
             ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
              ((MTIMES) 28320. (($P) 5. 1.))
              ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 82400. (($P) 3. 3.))
              ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S6z|
             ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
              ((MTIMES) 1177320. (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
              ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 929500. (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
            ((MSETQ) |$Null6r16|
             ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
              ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
              ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 3074625000. (($P) 3. 3.))
              ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.))
              ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
              ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
            ((MSETQ) |$Null6g|
             (($EV)
              ((MPLUS)
               ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
               ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
               ((MQUOTIENT)
                ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|))
                4.)
               ((MQUOTIENT)
                ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|) 168.)
               ((MQUOTIENT)
                ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)
                 |$d|)
                280.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
               ((MQUOTIENT)
                ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MMINUS)
                 ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|) 378.)
               ((MQUOTIENT)
                ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
                 |$d|)
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.)
                 |$d|)
                945.)
               ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|) 2520.)
               ((MQUOTIENT)
                ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                140.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)
                 |$d|)
                252.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|) 7560.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.)))
                18.)
               ((MTIMES) 110. (($P) 5. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
               ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
               ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.))
                12.)
               ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
               ((MQUOTIENT)
                ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.))
                70.)
               ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
               ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.))
                7.)
               ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
               ((MQUOTIENT)
                ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.))
                54.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.))
                6.)
               ((MQUOTIENT)
                ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.)
                 (($P) 3. 0.))
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.)
                 (($P) 3. 0.))
                3780.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
                14.)
               ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
               ((MQUOTIENT)
                ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
                28.)
               ((MQUOTIENT)
                ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.))
                45.)
               ((MQUOTIENT)
                ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.))
                280.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
                 (($P) 2. 0.))
                140.)
               ((MQUOTIENT)
                ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.))
                630.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 1. 1.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
                37800.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 8.)
            ((MSETQ) |$S8m1|
             ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.)
               (($P) 7. 0.))
              ((MTIMES) 8289945720. (($P) 6. 2.))
              ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
              ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 0.))
              ((MTIMES) 8399122200. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 1.))
              ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 4515839300.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 300059350. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2066129100.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 47098800. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
            ((MSETQ) |$S8m2|
             ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) 51399096. (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
              ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
              ((MTIMES) 46431000. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
              ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1903750. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
              ((MTIMES) 419373360. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 6188984592. (($P) 5. 3.))
              ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 20048000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 8144150. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 23738400. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
              ((MTIMES) 359941680. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 5264441616. (($P) 5. 3.))
              ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 17416000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6809950. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 20437200. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S10z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
              ((MTIMES) 94471732800. (($P) 9. 1.))
              ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 1017474393600. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1805580000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
              ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.)
               (($P) 6. 1.))
              ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 607282147584. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 20082748000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 36082698000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 23408646912.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 28894320000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 771289485750.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 11311477275. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 612360000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 575909838000.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 816480000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 27552406000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 34574400000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 11854080000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 40166544600. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 2. 2.))))
            ((MSETQ) |$S10z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
              ((MTIMES) 65112321600. (($P) 9. 1.))
              ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 690708211200. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 7. 1.))
              ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
              ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 2261880000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 6. 0.))
              ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 376838832384. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 3.))
              ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 2.))
              ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 11114538000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 24356973312.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.)
               (($P) 4. 4.))
              ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6161648325.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 14804370000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
              ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1210524000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6667920000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 359389840950.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
               (($P) 4. 1.))
              ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1210524000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 338354074800.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 16134720000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 18276010200. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))))
            ((MSETQ) |$S103z|
             ((MPLUS)
              ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
              ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
              ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.)
               (($P) 9. 0.))
              ((MTIMES) 36360611332200. (($P) 8. 2.))
              ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
              ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
              ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1631223468000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.)
               (($P) 7. 0.))
              ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 7. 0.))
              ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) 372093476932800. (($P) 6. 4.))
              ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.)
               (($P) 6. 2.))
              ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
              ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.)
               (($P) 6. 0.))
              ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 540966535200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 6. 0.))
              ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.)
               (($P) 5. 3.))
              ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 1170019452000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.)
               (($P) 5. 2.))
              ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
              ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 4662858416400.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.)
               (($P) 5. 0.))
              ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
              ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 5. 0.))
              ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 805050582525.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 3.))
              ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 9453628800.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
              ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
              ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 4. 2.))
              ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 40416163200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 237200140800.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 112702665600.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
               (($P) 4. 1.))
              ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 161245123200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 4. 1.))
              ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 232452259200. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 324362765475. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.)
               (($P) 4. 0.))
              ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 811066032000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
              ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 7740984220200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
              ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 185345126400.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 430303104000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
              ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 3. 2.))
              ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 437098032000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 296415302400. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 37933056000. (($P) 1. 0.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 270273024000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 552463430400.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
              ((MTIMES) 300421900800. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
               ((MEXPT) (($P) 3. 0.) 3.))
              ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.)
               (($P) 2. 1.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 441839664000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 14224896000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 10668672000.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 8001504000.)
               ((MEXPT) (($P) 1. 0.) 2.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 99574272000.)
               ((MEXPT) (($P) 1. 1.) 3.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 3.))
              ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 16003008000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.)
               (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 4.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 3.))))
            |$states_defined|))) 
(ADDLABEL '$%I87) 
(DSKSETQ $%O87
         '((MDEFINE SIMP) ((|$SetStates|) |$dd0|)
           ((MPROG) ((MSETQ) |$Lev0| 2.)
            ((MSETQ) |$Null2|
             (($EV)
              ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
               ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
               ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
               ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 3.)
            ((MSETQ) |$Null3|
             (($EV)
              ((MPLUS)
               ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.)
                |$dd|)
               ((MMINUS)
                ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.)
                 |$dd|))
               ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
               ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 0.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 3.))
               ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$dd| |$dd0|)))
            ((MSETQ) |$Lev0| 4.)
            ((MSETQ) |$S4z|
             ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
              ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 5742. (($P) 2. 2.))
              ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
            ((MSETQ) |$S4m|
             ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
              ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 2268. (($P) 2. 2.))
              ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
              ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S4r1|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.) |$d|)
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.))
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 4.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r2|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.)
                |$d|)
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 4. 0.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
               ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r3|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 3. 1.))
               ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.))
               ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1|
             (($EV)
              ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
               ((MTIMES) 624. (($P) 3. 1.))
               ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 936. (($P) 2. 2.))
               ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES)
                ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
                 ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
            ((MSETQ) |$Null4r2|
             ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
              ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 4050. (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null4g|
             (($EV)
              ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|)
                2.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                8.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
                6.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|)
                72.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
               ((MTIMES) 6. (($P) 3. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
               ((MTIMES) 3. (($P) 2. 2.))
               ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
               ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
               ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
               ((MQUOTIENT)
                ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
                6.)
               ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.))
                72.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4cr|
             ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
              ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S6m|
             ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
              ((MTIMES) 28320. (($P) 5. 1.))
              ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 82400. (($P) 3. 3.))
              ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S6z|
             ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
              ((MTIMES) 1177320. (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
              ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 929500. (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
            ((MSETQ) |$Null6r16|
             ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
              ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
              ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 3074625000. (($P) 3. 3.))
              ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.))
              ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
              ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
            ((MSETQ) |$Null6g|
             (($EV)
              ((MPLUS)
               ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
               ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
               ((MQUOTIENT)
                ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|))
                4.)
               ((MQUOTIENT)
                ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|) 168.)
               ((MQUOTIENT)
                ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)
                 |$d|)
                280.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
               ((MQUOTIENT)
                ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MMINUS)
                 ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|) 378.)
               ((MQUOTIENT)
                ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
                 |$d|)
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.)
                 |$d|)
                945.)
               ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|) 2520.)
               ((MQUOTIENT)
                ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                140.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)
                 |$d|)
                252.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|) 7560.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.)))
                18.)
               ((MTIMES) 110. (($P) 5. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
               ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
               ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.))
                12.)
               ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
               ((MQUOTIENT)
                ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.))
                70.)
               ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
               ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.))
                7.)
               ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
               ((MQUOTIENT)
                ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.))
                54.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.))
                6.)
               ((MQUOTIENT)
                ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.)
                 (($P) 3. 0.))
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.)
                 (($P) 3. 0.))
                3780.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
                14.)
               ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
               ((MQUOTIENT)
                ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
                28.)
               ((MQUOTIENT)
                ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.))
                45.)
               ((MQUOTIENT)
                ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.))
                280.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
                 (($P) 2. 0.))
                140.)
               ((MQUOTIENT)
                ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.))
                630.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 1. 1.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
                37800.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 8.)
            ((MSETQ) |$S8m1|
             ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.)
               (($P) 7. 0.))
              ((MTIMES) 8289945720. (($P) 6. 2.))
              ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
              ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 0.))
              ((MTIMES) 8399122200. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 1.))
              ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 4515839300.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 300059350. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2066129100.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 47098800. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
            ((MSETQ) |$S8m2|
             ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) 51399096. (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
              ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
              ((MTIMES) 46431000. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
              ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1903750. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
              ((MTIMES) 419373360. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 6188984592. (($P) 5. 3.))
              ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 20048000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 8144150. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 23738400. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
              ((MTIMES) 359941680. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 5264441616. (($P) 5. 3.))
              ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 17416000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6809950. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 20437200. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S10z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
              ((MTIMES) 94471732800. (($P) 9. 1.))
              ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 1017474393600. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1805580000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
              ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.)
               (($P) 6. 1.))
              ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 607282147584. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 20082748000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 36082698000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 23408646912.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 28894320000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 771289485750.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 11311477275. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 612360000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 575909838000.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 816480000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 27552406000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 34574400000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 11854080000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 40166544600. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 2. 2.))))
            ((MSETQ) |$S10z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
              ((MTIMES) 65112321600. (($P) 9. 1.))
              ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 690708211200. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 7. 1.))
              ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
              ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 2261880000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 6. 0.))
              ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 376838832384. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 3.))
              ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 2.))
              ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 11114538000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 24356973312.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.)
               (($P) 4. 4.))
              ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6161648325.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 14804370000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
              ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1210524000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6667920000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 359389840950.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
               (($P) 4. 1.))
              ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1210524000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 338354074800.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 16134720000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 18276010200. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))))
            ((MSETQ) |$S103z|
             ((MPLUS)
              ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
              ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
              ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.)
               (($P) 9. 0.))
              ((MTIMES) 36360611332200. (($P) 8. 2.))
              ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
              ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
              ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1631223468000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.)
               (($P) 7. 0.))
              ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 7. 0.))
              ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) 372093476932800. (($P) 6. 4.))
              ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.)
               (($P) 6. 2.))
              ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
              ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.)
               (($P) 6. 0.))
              ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 540966535200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 6. 0.))
              ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.)
               (($P) 5. 3.))
              ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 1170019452000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.)
               (($P) 5. 2.))
              ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
              ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 4662858416400.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.)
               (($P) 5. 0.))
              ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
              ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 5. 0.))
              ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 805050582525.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 3.))
              ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 9453628800.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
              ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
              ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 4. 2.))
              ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 40416163200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 237200140800.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 112702665600.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
               (($P) 4. 1.))
              ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 161245123200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 4. 1.))
              ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 232452259200. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 324362765475. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.)
               (($P) 4. 0.))
              ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 811066032000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
              ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 7740984220200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
              ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 185345126400.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 430303104000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
              ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 3. 2.))
              ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 437098032000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 296415302400. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 37933056000. (($P) 1. 0.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 270273024000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 552463430400.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
              ((MTIMES) 300421900800. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
               ((MEXPT) (($P) 3. 0.) 3.))
              ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.)
               (($P) 2. 1.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 441839664000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 14224896000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 10668672000.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 8001504000.)
               ((MEXPT) (($P) 1. 0.) 2.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 99574272000.)
               ((MEXPT) (($P) 1. 1.) 3.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 3.))
              ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 16003008000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.)
               (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 4.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 3.))))
            |$states_defined|))) 
(ADDLABEL '$%O87) 
(DSKSETQ $%O88
         '"/home/igor/tex/NoChaos/maxima.cov/SSTT/40_define_test_states.v1.mat") 
(ADDLABEL '$%O88) 
(DSKSETQ $%I89 '(($SET_NUMBER_OF_PARTICLE) 4.)) 
(ADDLABEL '$%I89) 
(DSKSETQ $%O89 '$DONE) 
(ADDLABEL '$%O89) 
(DSKSETQ $%I90 '((|$SetStates|) 26.)) 
(ADDLABEL '$%I90) 
(DSKSETQ $%O90 '|$states_defined|) 
(ADDLABEL '$%O90) 
(DSKSETQ $%I91 '(($BATCH) "SSSS_w_ghTTTT_dx3.mat")) 
(ADDLABEL '$%I91) 
(DSKSETQ $%I92
         '((MDEFINE)
           ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|)
            ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
            ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
            ((MSETQ) |$Asss|
             ((|$gf_amplitudeN4V2|)
              ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
              ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
            ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "Step0: amplitude computation time"
             ((MPLUS) $TI1 ((MMINUS) $TI0)))
            ((MRETURN) |$Asss|)))) 
(ADDLABEL '$%I92) 
(DSKSETQ $%O92
         '((MDEFINE SIMP)
           ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|)
            ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
            ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
            ((MSETQ) |$Asss|
             ((|$gf_amplitudeN4V2|)
              ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
              ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
            ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "Step0: amplitude computation time"
             ((MPLUS) $TI1 ((MMINUS) $TI0)))
            ((MRETURN) |$Asss|)))) 
(ADDLABEL '$%O92) 
(DSKSETQ $%I93 '((MDEFINE) ((|$SSSSstep1|) |$AmpS40|) |$AmpS40|)) 
(ADDLABEL '$%I93) 
(DSKSETQ $%O93 '((MDEFINE SIMP) ((|$SSSSstep1|) |$AmpS40|) |$AmpS40|)) 
(ADDLABEL '$%O93) 
(DSKSETQ $%I94
         '((MDEFINE)
           ((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
            ((MSETQ) |$Assss0|
             ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
              |$Sc4| |$l4| |$dd0|))
            ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
            ((MSETQ) |$f_Assss|
             (($RATSIMP)
              (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "simplification computation time"
             ((MPLUS) $TI2 ((MMINUS) $TI1)))
            ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
            (($PRINT) "computation times" $TI0 $TI1 $TI2)
            ((MSETQ) $GH_0
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt0|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) |$tttt|
             (($FACTOR)
              (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_0 |$tttt0|)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT_dx3|
             (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
            (($PRINT) "factors from ghosts and momenta and measure"
             |$gh_TTTT_dx3|)
            ((MSETQ) $FINAL_AMP_DX
             (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
            ((MRETURN)
             ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
              (($FACTOR) |$dx3_dOM|)))))) 
(ADDLABEL '$%I94) 
(DSKSETQ $%O94
         '((MDEFINE SIMP)
           ((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
            ((MSETQ) |$Assss0|
             ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
              |$Sc4| |$l4| |$dd0|))
            ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
            ((MSETQ) |$f_Assss|
             (($RATSIMP)
              (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "simplification computation time"
             ((MPLUS) $TI2 ((MMINUS) $TI1)))
            ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
            (($PRINT) "computation times" $TI0 $TI1 $TI2)
            ((MSETQ) $GH_0
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt0|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) |$tttt|
             (($FACTOR)
              (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_0 |$tttt0|)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT_dx3|
             (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
            (($PRINT) "factors from ghosts and momenta and measure"
             |$gh_TTTT_dx3|)
            ((MSETQ) $FINAL_AMP_DX
             (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
            ((MRETURN)
             ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
              (($FACTOR) |$dx3_dOM|)))))) 
(ADDLABEL '$%O94) 
(DSKSETQ $%O95
         '"/home/igor/tex/NoChaos/maxima.cov/SSTT/SSSS_w_ghTTTT_dx3.mat") 
(ADDLABEL '$%O95) 
(DSKSETQ $%I96
         '(($EV) (($DECLARE) |$Ms| $INTEGER)
           (($DECLARE) |$Mt| $INTEGER) (($COMPILE) $ALL))) 
(ADDLABEL '$%I96) 
(DSKSETQ $%O96 '$DONE) 
(ADDLABEL '$%O96) 
(DSKSETQ $%I97 '((MSETQ) |$qq1| ((MSETQ) |$qq2| ((MSETQ) |$qq3| 1.)))) 
(ADDLABEL '$%I97) 
(DSKSETQ $%O97 '1.) 
(ADDLABEL '$%O97) 
(DSKSETQ $%I98 '((MSETQ) |$nq1| ((MSETQ) |$nq2| ((MSETQ) |$nq3| 0.)))) 
(ADDLABEL '$%I98) 
(DSKSETQ $%O98 '0.) 
(ADDLABEL '$%O98) 
(DSKSETQ $%I99 '((MSETQ) |$filename| "S4zS4zTT.lisp")) 
(ADDLABEL '$%I99) 
(DSKSETQ $%O99 '"S4zS4zTT.lisp") 
(ADDLABEL '$%O99) 
(DSKSETQ $%I100 '((MSETQ) |$qq| |$S4z|)) 
(ADDLABEL '$%I100) 
(DSKSETQ $%O100
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADDLABEL '$%O100) 
(DSKSETQ $%I101 '((MSETQ) |$nq| 4.)) 
(ADDLABEL '$%I101) 
(DSKSETQ $%O101 '4.) 
(ADDLABEL '$%O101) 
(DSKSETQ $%I102 '((MSETQ) |$qq2| |$S4z|)) 
(ADDLABEL '$%I102) 
(DSKSETQ $%O102
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADDLABEL '$%O102) 
(DSKSETQ $%I103 '((MSETQ) |$nq2| 4.)) 
(ADDLABEL '$%I103) 
(DSKSETQ $%O103 '4.) 
(ADDLABEL '$%O103) 
(DSKSETQ $%I104
         '((MSETQ) |$a1234|
           ((|$gf_SSSSV3|) |$qq| |$nq| |$qq1| |$nq1| |$qq2| |$nq2|
            |$qq3| |$nq3| ""))) 
(ADDLABEL '$%I104) 
(DSKSETQ $%O104
         '((MLIST SIMP)
           ((MTIMES SIMP FACTORED) 128.
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -6. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MPLUS SIMP IRREDUCIBLE) 32258.
             ((MTIMES SIMP RATSIMP) 24892. |$Ms|)
             ((MTIMES SIMP) -26694. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) -12152. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) 7688. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP RATSIMP) -193548. |$om|)
             ((MTIMES SIMP RATSIMP) -234222. |$Ms| |$om|)
             ((MTIMES SIMP) 123588. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP) 46200. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP) -72912. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$om|)
             ((MTIMES SIMP RATSIMP) 64516. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) 49784. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -111952. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -84320. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 9835536. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -3398124. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 1332198. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 223368. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 245784. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 3001114. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 2267215. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 1222594. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 599232. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 364820. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 687656. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 304112. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -53885652. ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 23244084. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -9686268. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1360560. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -345744. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -16963882. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -15594150. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -5127006. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1429664. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -4169436. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3702678. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1512096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -644448. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -399840. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 195120828. ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -52532190. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 23329458. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2217312. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 172872. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 46703256. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 40260669. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 10160280. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1345344. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 13416256. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 8920710. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2462096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2140320. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1345344. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 172872. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -431601336.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 51355188. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -24226344. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1163520. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -77456400. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -52005912. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -9165078. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -399840. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -20672240. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -11115586. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1512096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -3502900. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1429664. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -345744. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 525928572. ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -18477936. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 9238968. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 83570508. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 33871986. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2873106. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 17723387. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 6180626. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 304112. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2888214. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 599232. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 245784. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -326980800.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -54809820. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -8679780. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -7696806. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1118784. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1082360. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -84320. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -72912. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 81745200. ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 15872400. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1118925. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 151822. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 7688. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))))
           ((MTIMES SIMP FACTORED) 128.
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om|) -4.)
            ((MEXPT SIMP) |$om| -4.)
            ((MPLUS SIMP IRREDUCIBLE) 32258.
             ((MTIMES SIMP RATSIMP) 24892. |$Ms|)
             ((MTIMES SIMP) -26694. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) -12152. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) 7688. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP RATSIMP) -193548. |$om|)
             ((MTIMES SIMP RATSIMP) -234222. |$Ms| |$om|)
             ((MTIMES SIMP) 123588. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP) 46200. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP) -72912. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$om|)
             ((MTIMES SIMP RATSIMP) 64516. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) 49784. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -111952. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -84320. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 9835536. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -3398124. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 1332198. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 223368. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 245784. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 3001114. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 2267215. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 1222594. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 599232. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 364820. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 687656. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 304112. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -53885652. ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 23244084. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -9686268. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1360560. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -345744. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -16963882. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -15594150. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -5127006. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1429664. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -4169436. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3702678. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1512096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -644448. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -399840. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 195120828. ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -52532190. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 23329458. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2217312. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 172872. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 46703256. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 40260669. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 10160280. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1345344. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 13416256. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 8920710. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2462096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2140320. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1345344. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 172872. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -431601336.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 51355188. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -24226344. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1163520. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -77456400. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -52005912. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -9165078. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -399840. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -20672240. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -11115586. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1512096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -3502900. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1429664. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -345744. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 525928572. ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -18477936. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 9238968. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 83570508. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 33871986. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2873106. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 17723387. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 6180626. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 304112. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2888214. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 599232. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 245784. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -326980800.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -54809820. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -8679780. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -7696806. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1118784. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1082360. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -84320. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -72912. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 81745200. ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 15872400. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1118925. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 151822. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 7688. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) -8.)
            ((MEXPT SIMP) |$Xi| -8.)
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             8.))
           ((MTIMES SIMP FACTORED)
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -2. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) 2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 8.)
            ((MEXPT SIMP) |$Xi| 8.)
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -8.))
           ((MTIMES SIMP FACTORED) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|)
            |$Xi|
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -2.)))) 
(ADDLABEL '$%O104) 
(DSKSETQ $%I105 '((|$a1234| ARRAY) 1.)) 
(ADDLABEL '$%I105) 
(DSKSETQ $%O105
         '((MTIMES SIMP FACTORED) 128.
           ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
            ((MPLUS SIMP) -6. ((MTIMES SIMP) 2. |$Ms|)
             ((MTIMES SIMP) 2. |$Mt|)))
           ((MEXPT SIMP) |$om|
            ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
           ((MPLUS SIMP IRREDUCIBLE) 32258.
            ((MTIMES SIMP RATSIMP) 24892. |$Ms|)
            ((MTIMES SIMP) -26694. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
            ((MTIMES SIMP) -12152. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
            ((MTIMES SIMP) 7688. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
            ((MTIMES SIMP RATSIMP) -193548. |$om|)
            ((MTIMES SIMP RATSIMP) -234222. |$Ms| |$om|)
            ((MTIMES SIMP) 123588. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$om|)
            ((MTIMES SIMP) 46200. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$om|)
            ((MTIMES SIMP) -72912. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
             |$om|)
            ((MTIMES SIMP RATSIMP) 64516. |$Mt| |$om|)
            ((MTIMES SIMP RATSIMP) 49784. |$Ms| |$Mt| |$om|)
            ((MTIMES SIMP) -111952. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| |$om|)
            ((MTIMES SIMP) -84320. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$Mt| |$om|)
            ((MTIMES SIMP) 9835536. ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) -3398124. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 1332198. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 223368. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 245784. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 3001114. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 2267215. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 1222594. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 599232. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 364820. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 687656. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 304112. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) -53885652. ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) 23244084. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -9686268. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -1360560. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -345744. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -16963882. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -15594150. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -5127006. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -1429664. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -4169436. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -3702678. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -1512096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -644448. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -399840. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) 195120828. ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) -52532190. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 23329458. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 2217312. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 172872. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 46703256. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 40260669. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 10160280. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 1345344. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 13416256. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 8920710. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 2462096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 2140320. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 1345344. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 172872. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) -431601336. ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) 51355188. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -24226344. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -1163520. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -77456400. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -52005912. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -9165078. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -399840. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -20672240. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -11115586. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -1512096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -3502900. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -1429664. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -345744. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) 525928572. ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) -18477936. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 9238968. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 83570508. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 33871986. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 2873106. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 17723387. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 6180626. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 304112. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 2888214. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 599232. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 245784. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) -326980800. ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -54809820. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -8679780. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -7696806. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -1118784. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -1082360. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -84320. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -72912. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) 81745200. ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) 15872400. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) 1118925. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) 151822. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) 7688. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
             ((MEXPT SIMP RATSIMP) |$om| 8.))))) 
(ADDLABEL '$%O105) 
(DSKSETQ $%I106 '(($FREEOF) |$Xi| ((|$a1234| ARRAY) 1.))) 
(ADDLABEL '$%I106) 
(DSKSETQ $%O106 'T) 
(ADDLABEL '$%O106) 
(DSKSETQ $%I107 '(($SAVE) |$filename| $ALL)) 
(ADDLABEL '$%I107) 
(DSKSETQ |$expand_reggeon_loaded| 'T) 
(ADD2LNC '|$expand_reggeon_loaded| $VALUES) 
(DEFPROP |$expand_reggeon_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$expand_reggeon_loaded| $PROPS) 
(DEFPROP |$expand_reggeon_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$expand_reggeon_loaded| $PROPS) 
(DSKSETQ |$dbg_all_terms| 'NIL) 
(ADD2LNC '|$dbg_all_terms| $VALUES) 
(DEFPROP |$dbg_all_terms| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_all_terms| $PROPS) 
(DEFPROP |$dbg_all_terms| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_all_terms| $PROPS) 
(DSKSETQ |$dbg_compute_levels| 'NIL) 
(ADD2LNC '|$dbg_compute_levels| $VALUES) 
(DEFPROP |$dbg_compute_levels| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_compute_levels| $PROPS) 
(DEFPROP |$dbg_compute_levels| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_compute_levels| $PROPS) 
(DSKSETQ |$derivatives_loaded| 'T) 
(ADD2LNC '|$derivatives_loaded| $VALUES) 
(DEFPROP |$derivatives_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$derivatives_loaded| $PROPS) 
(DEFPROP |$derivatives_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$derivatives_loaded| $PROPS) 
(DSKSETQ |$dbg_wrt_lambda| 'NIL) 
(ADD2LNC '|$dbg_wrt_lambda| $VALUES) 
(DEFPROP |$dbg_wrt_lambda| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_lambda| $PROPS) 
(DEFPROP |$dbg_wrt_lambda| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_lambda| $PROPS) 
(DSKSETQ |$dbg_wrt_pair| 'NIL) 
(ADD2LNC '|$dbg_wrt_pair| $VALUES) 
(DEFPROP |$dbg_wrt_pair| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_pair| $PROPS) 
(DEFPROP |$dbg_wrt_pair| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_pair| $PROPS) 
(DSKSETQ |$dbg_wrt_states| 'NIL) 
(ADD2LNC '|$dbg_wrt_states| $VALUES) 
(DEFPROP |$dbg_wrt_states| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_states| $PROPS) 
(DEFPROP |$dbg_wrt_states| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_states| $PROPS) 
(DSKSETQ |$dbg_wrt_contract| 'NIL) 
(ADD2LNC '|$dbg_wrt_contract| $VALUES) 
(DEFPROP |$dbg_wrt_contract| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_contract| $PROPS) 
(DEFPROP |$dbg_wrt_contract| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_contract| $PROPS) 
(DSKSETQ |$dbg_scalars| 'NIL) 
(ADD2LNC '|$dbg_scalars| $VALUES) 
(DEFPROP |$dbg_scalars| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_scalars| $PROPS) 
(DEFPROP |$dbg_scalars| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_scalars| $PROPS) 
(DSKSETQ |$NIused| '2.) 
(ADD2LNC '|$NIused| $VALUES) 
(DSKSETQ |$objects_with_index| '((MLIST SIMP) $LA |$Sk| $K)) 
(ADD2LNC '|$objects_with_index| $VALUES) 
(DSKSETQ |$compute_pp_loaded| 'T) 
(ADD2LNC '|$compute_pp_loaded| $VALUES) 
(DEFPROP |$compute_pp_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$compute_pp_loaded| $PROPS) 
(DEFPROP |$compute_pp_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$compute_pp_loaded| $PROPS) 
(DSKSETQ $AP '2.) 
(ADD2LNC '$AP $VALUES) 
(DEFPROP $AP ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '$AP $PROPS) 
(DEFPROP $AP $FIXNUM MODE) 
(ADD2LNC '$AP $PROPS) 
(DSKSETQ |$amp_4pts_loaded| 'T) 
(ADD2LNC '|$amp_4pts_loaded| $VALUES) 
(DEFPROP |$amp_4pts_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$amp_4pts_loaded| $PROPS) 
(DEFPROP |$amp_4pts_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$amp_4pts_loaded| $PROPS) 
(DSKSETQ |$nn| '4.) 
(ADD2LNC '|$nn| $VALUES) 
(DSKSETQ |$Lev0| '8.) 
(ADD2LNC '|$Lev0| $VALUES) 
(DSKSETQ |$Null2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -30. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.))
           ((MTIMES SIMP) -10. (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -50. (($P SIMP) 2. 0.)))) 
(ADD2LNC '|$Null2| $VALUES) 
(DSKSETQ |$Null3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 136. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.))
           ((MTIMES SIMP) 144. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.))
           ((MTIMES SIMP) 672. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 288. (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 800. (($P SIMP) 3. 0.)))) 
(ADD2LNC '|$Null3| $VALUES) 
(DSKSETQ |$S4z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4z| $VALUES) 
(DSKSETQ |$S4m|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 25. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 300. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -504. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 153. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 504. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 2268. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 1164. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -2016. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 2250. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4m| $VALUES) 
(DSKSETQ |$S4r1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 1512. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 18144. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) 54432. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 122472. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 734832. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -163296. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -979776. (($P SIMP) 3. 1.)))) 
(ADD2LNC '|$S4r1| $VALUES) 
(DSKSETQ |$S4r2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -1452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -5112. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 1452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -10512. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 1512. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -67122. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19320. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 92520. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 5850. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4r2| $VALUES) 
(DSKSETQ |$S4r3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -552. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -2412. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 552. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 1512. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -4896. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -37476. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 7728. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 49968. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -900. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4r3| $VALUES) 
(DSKSETQ |$Null4r1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 25. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -152. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -312. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1224. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -519. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 936. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 936. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 3004. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 624. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 4350. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4r1| $VALUES) 
(DSKSETQ |$Null4r2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -778. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -3696. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -3393. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -5640. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -15354. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -13050. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -36. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 4050. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 5088. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -5472. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 9000. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4r2| $VALUES) 
(DSKSETQ |$Null4g|
         '((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 37. 72.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 31. 6.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 29. 8.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 5. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 3. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 27. 2.) (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 75. 4.) (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4g| $VALUES) 
(DSKSETQ |$Null4cr|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -82. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -288. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -351. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -696. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1494. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1458. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 468. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 702. (($P SIMP) 2. 2.)))) 
(ADD2LNC '|$Null4cr| $VALUES) 
(DSKSETQ |$S6m|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 925. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -2700. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 1390. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5150. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -2315. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -5150. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -27000. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -2160. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 4320. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6480. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 14240. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 2160. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 30720. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 82400. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -1620. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -8640. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19860. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -7560. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -108600. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 6432. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 28320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$S6m| $VALUES) 
(DSKSETQ |$S6z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 6750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -20250. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 12275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -6750. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 15950. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 1900. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -7975. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 251225. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -43875. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9720. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 75700. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -337500. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 100680. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -191400. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 929500. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 79515. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -141150. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 214110. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1872750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18168. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1177320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -226500. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$S6z| $VALUES) 
(DSKSETQ |$Null6r16|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -251797. ((MEXPT SIMP) (($P SIMP) 1. 0.) 6.))
           ((MTIMES SIMP) -2092175. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -7110175. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -29761875.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -5461735. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -24201350.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -50991925.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -24404550.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -12108575. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -62731800.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -3421800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 69175800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -121746050. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 70097000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 59508925. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -294064625. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -775902375. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -23008900.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -19102900. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 11421000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -442111500. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -78516400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 529209500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1024096500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1110037500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 3074625000. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -149096700.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 40996125. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -116943750. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -1724253750. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1836843750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -221157000. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2713770000. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 83700000. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$Null6r16| $VALUES) 
(DSKSETQ |$Null6g|
         '((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 709. 5400.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 6.))
           ((MTIMES SIMP) ((RAT SIMP) 253. 420.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.) (($P SIMP) 1. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 1051. 315.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 603. 140.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 919. 56.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 5. 2.) (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 10547. 1260.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) ((RAT SIMP) 2831. 420.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 9. 2.) (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 667. 28.) (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 151. 7.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 5. 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 333. 14.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 66103. 3780.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 22. 3.) (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 104651. 1260.) (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 121. 6.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 19141. 378.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 415. 21.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 5. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 508. 21.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 884. 7.) (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 2245. 21.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) ((RAT SIMP) 11343. 140.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 5065. 42.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 295. 14.) (($P SIMP) 1. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 2175. 14.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 1613. 6.) (($P SIMP) 1. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -20. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 8125. 18.) (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$Null6g| $VALUES) 
(DSKSETQ |$S8m1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 3704400. ((MEXPT SIMP) (($P SIMP) 2. 0.) 4.))
           ((MTIMES SIMP) -4233600. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 47098800. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 4233600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 121564800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -95719050.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -168663600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -2066129100.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 2822400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -8467200. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 564480. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -134930880. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -164058060. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 446029860. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 1881600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 300059350. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -166168800. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -564480. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -89953920. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 240527460.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 193485600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6641529720. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -566729900. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -4515839300.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -2822400. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 31399200. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -303712860. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -1918948920. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -2176090560. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 218051350.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 3466376900. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 356247360. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -1693440. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 67465440. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4233600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -301960395. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 200500650.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 84091995. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 1532790000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 87908400. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -1519737120. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 922165425.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 1693440. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -67465440. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 329030595. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1768903290. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 2882147400. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -220555395.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -4130193690. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 514439100. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -384952680. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 8399122200. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -1354752. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 37184832. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -151277760. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -432712800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1501803216. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2179008. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 755612928. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -1367559072. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 442163232. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -14516463024. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 28910880. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 105066720. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 697965480. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 46425600. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 8289945720. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -120426480. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -2275704720. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 73716750. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8m1| $VALUES) 
(DSKSETQ |$S8m2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 11760. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -23520. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 364560. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 11760. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 769440. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -992250. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -1134000. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -13891500.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -7840. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -907200. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -1003948. (($P SIMP) 2. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 2996548. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 1903750. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -776160. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -604800. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1974148. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1268960. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 43927352. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -3903500. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -30054500.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 243040. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -1698748. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -12175352. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -12949440. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 1495750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 22998500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 4603200. (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 453600. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2003091. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 921690. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 624291. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 9218160. (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 412080. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -9684000. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4919625. ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -453600. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1842891. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 11683434. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 17523720. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1598091. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -27559434. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -94500. (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -3330600. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 46431000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 279360. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -676800. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2152800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -8285520. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 83520. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 5080320. (($P SIMP) 1. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -7653024. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 4110624. (($P SIMP) 1. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -83615280. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 118560. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 522720. (($P SIMP) 1. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 4197864. (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -122880. (($P SIMP) 1. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 51399096. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -856944. (($P SIMP) 1. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -14931216. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 366750. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8m2| $VALUES) 
(DSKSETQ |$S8z1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 63000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -126000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -12448800. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 23738400. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 12448800. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 63000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -35002800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19192950. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 11264400. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 618823800.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -42000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 23950080. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -68817420. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 10255140. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 8144150. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 20048000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -631680. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 26813220. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -22545600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1237619880. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -14149100. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 539448700.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -772800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -15677340. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -360009720. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -156750720. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 13777750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -223149500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 910342720. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -11975040.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 16215885. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19570950.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 28720755. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 462861000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10558800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222613440. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -73024875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 11975040. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2116485. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 529542090. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -18257400. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -12882555.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 512024310. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1212819300. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -247152360. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -4300632000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -10789632. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 10184832. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -262211040. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 135449328. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1209600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -383096448. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 384247584. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 356467104. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 6188984592. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 126077280. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -64299480. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -113561280. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2262735720. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -1427760. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 419373360. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -54920250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8z1| $VALUES) 
(DSKSETQ |$S8z2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -63000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -10823400. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 20437200. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 10823400. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -30038400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 17038350. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9601200. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 530541900.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -21000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 20139840. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -57671460. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7657020. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6809950. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 17416000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -416640. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 21328860. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -19210800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1064138040. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11458300. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 464137100.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -512400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -13549620. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -305834760. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -134722560. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 11726750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -191999500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 772506560. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -10069920.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 13616505. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -17038350.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 24652215. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 393876000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -9248400. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -194265120. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -64519875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 10069920. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -802305. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 453611970. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10546200. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10779615.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 439123230. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1028682900. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -208166280. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -3654567000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -9265536. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 8963136. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -220237920. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 118298544. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 604800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -328898304. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 324832032. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 300357792. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 5264441616. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 106609440. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -55667640. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -95941440. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -1931385960. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -848880. (($P SIMP) 1. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 359941680. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -46478250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8z2| $VALUES) 
(DSKSETQ |$S10z1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 8890560000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -493920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -47040000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -816480000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -680400000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21840000. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 40166544600. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 47040000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11854080000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -47040000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 38525760000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -17406144000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -823200000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1338960000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 22514954000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -34574400000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -28153440000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 27552406000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 816480000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 47040000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -26671680000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41114304000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -21840000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41941606000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -65582521200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -30367750000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -575909838000.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 28153440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -658560000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -68300806000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 26403816600.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 6659590000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 556646958000. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 17012800000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -414892800000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 612360000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -778260000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 15500824500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 165900000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -23835724500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2976750000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 123480000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19766203100. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 8643600000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2610368400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 37648107500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 347766720000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11311477275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -6952837500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -446460000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 28894320000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -55227112500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 8829124500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 73883607500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 15484392000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1332626535000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -40007615550. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -771289485750.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -28894320000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 446460000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 54671452500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2976750000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 61435500. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 55566000000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -43951472400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -271032372000. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -286098435000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 6371568000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -12604951100. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -215509203000. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -167485920000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 14943553275.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 412610955750. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 59737860000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -104496000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 17850699600. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -12435219600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5376162400. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -9549187200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 9348102400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -319433436000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 6258067200. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 368756136000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -23408646912.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -36082698000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -5845392000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -790017472800. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 29446648000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 865169323200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -89828383680. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -5267808000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 12886098000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 247693312800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 225351473760. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -20082748000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -551036203200. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 2634992640. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -81345942720. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 607282147584. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 1587600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5427840000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 7813260000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 854670000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 254080638000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5662720000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -255510192000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 11300654400. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 1345650000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -6006960000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -71086512000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 6561480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 177150240000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -116617158000. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 116534544000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -1256174740800. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -801360000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -32628708000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 25637875200. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -1805580000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -52980480000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 68103216000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -33493788000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 1017474393600. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) 269482500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 16188732000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -15851576700. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -3532347000. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) -456913920600. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 1395489600. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 94471732800. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -6935292000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S10z1| $VALUES) 
(DSKSETQ |$S10z2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -987840000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 493920000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -538272000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -211680000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -282240000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 538272000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -740880000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 887600000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 297808000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 18276010200. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -1152480000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 538272000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1528800000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -870240000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 8890560000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6979392000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1481760000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -2073008000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 28865354000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -16134720000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -7408800000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -7021994000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 282240000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -538272000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 211680000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 16728768000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -297808000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 35591206000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -41558252400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -28984774000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -338354074800.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) -740880000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 7408800000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 1185408000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -33726406000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 26245762200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 5276614000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 354653434800. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 3841600000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -320060160000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 864360000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -897624000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -864360000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 584724000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7033624500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 312900000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15368524500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11840850000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222264000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -12051172700. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4033680000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10236358800. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7923867500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 158101440000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -903164325. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -2084197500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -864360000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1210524000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 6667920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -19580200500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 3007924500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 42183687500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 21707784000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 706144455000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -760732350. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -359389840950.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) 864360000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -6667920000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1210524000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 19024540500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -14804370000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 5882635500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2222640000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -6136822800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18131623200. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -73995075000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 148176000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -2914240700. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -90863551800. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -60799200000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -6161648325.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 107398030950. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -64729980000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 271824000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 7107435600. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1691955600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 9836573600. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5484931200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5864633600. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -243228636000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1347091200. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 275616936000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -24356973312.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) -271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -11114538000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -12619152000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -413747200800. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -3152072000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 377966635200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -105001606080. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 1505952000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -227982000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 84796480800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 77209342560. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 8564612000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -134957995200. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 147728931840. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -61431088320. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 376838832384. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 1587600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -8324160000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 3410316000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 3750990000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 185496318000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -845824000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -183256752000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 16200340800. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 4241970000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 20725200000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -28186032000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2261880000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 43731360000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -127285830000. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 88084752000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -812357985600. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -349776000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -20774628000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 18773798400. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -112140000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -22498560000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 56394288000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -25510428000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 690708211200. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) -55093500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 9414972000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -12279627900. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -2600955000. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) -316414042200. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 705211200. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 65112321600. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -5241852000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S10z2| $VALUES) 
(DSKSETQ |$S103z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -8001504000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 4.))
           ((MTIMES SIMP) -32006016000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 16003008000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 99574272000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 21337344000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -196777728000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 104908608000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -45045504000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 3.))
           ((MTIMES SIMP) -99574272000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 47416320000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -8001504000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 48009024000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 194406912000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -92461824000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 43563744000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -1792336896000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -2576484288000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 7112448000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -14224896000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -501150988800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 514530374400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 441839664000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7112448000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 87761116800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -457630790400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 4061207808000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 134708448000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -106673616000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 6322176000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -167181974400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -3589526644200. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -5619712000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 3.))
           ((MTIMES SIMP) 132765696000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 300421900800. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -552463430400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -170698752000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -26156592000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -270273024000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 60928560000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 3839299430400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 4795698700800. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -294705600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 405817910400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -3905736870000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 3143109312000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -432673920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -3369517242000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 37933056000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -26119900800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 296415302400. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -437098032000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 2106707097600. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -2541052684800. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 3435312384000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 192470678400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -6213646698000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5520826256400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 1443258877200. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 62480247253200.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) 204252384000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -430303104000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -185345126400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 5319068874000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -7740984220200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -4520578045200. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -44612888821200. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 697085760000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 40182960384000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 15321398400.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15066475200. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15321398400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -202319308800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 923941588500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 121367736000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 2064731287500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -3029894910000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 75895747200. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 1456309992900. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -811066032000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 9453628800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 5207328000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -4368576128400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4017877831500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19190767680000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 324362765475. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -394125385500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -143345462400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 232452259200. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 256048128000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -4741513459200. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 4475838005100. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -6569242375500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -161245123200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 3944646216000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1380872467500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1179466142400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -127827325665000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2053316263950. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 75396325217850.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) -112702665600.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -237200140800.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -40416163200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -2692058273100. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 9439988670000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1453598968500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -11342131920000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -3345674864400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 11567302783200. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 17434459413000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -9453628800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 1869329145600. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 4020673836900. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -5866932670200. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 12281913504000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -805050582525.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -6720249875850. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 59658933348000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 66919708800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1500917040000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 2178181861200. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 163034924400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1618250440800. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1910158588800. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1613022297600. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 49111179012000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 438568300800. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -17279037720000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 10785603015936.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) 1991485440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -2648040595200. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -4662858416400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 7078970505600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 57583975615200. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -546142632000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -69884033083200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -27245214682560. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -85033670400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -6880443591600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 420527181600. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -35674605701280. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -1170019452000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 19828757793600. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -87175629112320. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -26971837583040. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) -271805393809152. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 168391440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 975316665600. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -540966535200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -2722302709200. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -33663814002000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -567494860800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 11635371216000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -9239591390400. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -2776289040000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 4976458318800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 17649435254400. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 40063922640000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 3509112859200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -10309655635200. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 40713698768400. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 33410065449600. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) 372093476932800. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 799527909600. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -48348316800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 4728322620000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -3565119398400. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -1631223468000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -9236108851200. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -18527478710400. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -4958602812000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) -126713247091200. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) 16108035300.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 1771370748000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 2953030572900. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 840041987400. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) 36360611332200. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) -1078772817600. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) -6400051876800. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -1301785884000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S103z| $VALUES) 
(DSKSETQ |$qq3| '1.) 
(ADD2LNC '|$qq3| $VALUES) 
(DSKSETQ |$qq2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$qq2| $VALUES) 
(DSKSETQ |$qq1| '1.) 
(ADD2LNC '|$qq1| $VALUES) 
(DSKSETQ |$nq3| '0.) 
(ADD2LNC '|$nq3| $VALUES) 
(DSKSETQ |$nq2| '4.) 
(ADD2LNC '|$nq2| $VALUES) 
(DSKSETQ |$nq1| '0.) 
(ADD2LNC '|$nq1| $VALUES) 
(DSKSETQ |$filename| '"S4zS4zTT.lisp") 
(ADD2LNC '|$filename| $VALUES) 
(DSKSETQ |$qq|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$qq| $VALUES) 
(DSKSETQ |$nq| '4.) 
(ADD2LNC '|$nq| $VALUES) 
(DSKSETQ |$Assss|
         '((MTIMES SIMP)
           ((MPLUS SIMP) 4129024.
            ((MTIMES SIMP RATSIMP) 3186176. |$Ms|)
            ((MTIMES SIMP) -3416832. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
            ((MTIMES SIMP) -1555456. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
            ((MTIMES SIMP) 984064. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -57806336.
              ((MTIMES SIMP RATSIMP) -55469824. |$Ms|)
              ((MTIMES SIMP) 43153920. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 18357248. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -17205248.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 8258048.
                ((MTIMES SIMP RATSIMP) 6372352. |$Ms|)
                ((MTIMES SIMP) -14329856.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -10792960.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|))
             |$om|)
            ((MTIMES SIMP)
             ((MPLUS SIMP) 1572754432.
              ((MTIMES SIMP RATSIMP) -105903616. |$Ms|)
              ((MTIMES SIMP) -51704064.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -62270464.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 133676032.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 318078208.
                ((MTIMES SIMP RATSIMP) 239224704. |$Ms|)
                ((MTIMES SIMP) 271130880.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 163045376.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 46696960.
                ((MTIMES SIMP RATSIMP) 88019968. |$Ms|)
                ((MTIMES SIMP) 38926336.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -17893853696.
              ((MTIMES SIMP RATSIMP) 5437044224. |$Ms|)
              ((MTIMES SIMP) -1969731072.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -150194176.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -612362240.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -5013292288.
                ((MTIMES SIMP RATSIMP) -4139253504. |$Ms|)
                ((MTIMES SIMP) -2309428992.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -1098813440.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -907263488.
                ((MTIMES SIMP RATSIMP) -1178102528. |$Ms|)
                ((MTIMES SIMP) -504958976.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -82489344.
                ((MTIMES SIMP RATSIMP) -51179520. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 117081318400.
              ((MTIMES SIMP RATSIMP) -40803003136. |$Ms|)
              ((MTIMES SIMP) 16554449664.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 2037536768.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 1848577024.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 33642573824.
                ((MTIMES SIMP RATSIMP) 28890622080. |$Ms|)
                ((MTIMES SIMP) 11734818816.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 4388233216.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 7294298112.
                ((MTIMES SIMP RATSIMP) 7397952256. |$Ms|)
                ((MTIMES SIMP) 2953472000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 933875712.
                ((MTIMES SIMP RATSIMP) 581640192. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP) 22127616. ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -520641413120.
              ((MTIMES SIMP RATSIMP) 165753921536. |$Ms|)
              ((MTIMES SIMP) -69956425728.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -8395749376.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -3886346240.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -139471028224.
                ((MTIMES SIMP RATSIMP) -119578447872. |$Ms|)
                ((MTIMES SIMP) -39719089920.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -11603529728.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -33942581248.
                ((MTIMES SIMP RATSIMP) -28757118208. |$Ms|)
                ((MTIMES SIMP) -10313961472.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -4949760512.
                ((MTIMES SIMP RATSIMP) -2993655808. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP) -221276160.
               ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 1684473393664.
              ((MTIMES SIMP RATSIMP) -438520926208. |$Ms|)
              ((MTIMES SIMP) 189989254656.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 20517447680.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 5850277888.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 405421485056.
                ((MTIMES SIMP RATSIMP) 333620167680. |$Ms|)
                ((MTIMES SIMP) 94674534144.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 21452505088.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 104676133248.
                ((MTIMES SIMP RATSIMP) 76847498496. |$Ms|)
                ((MTIMES SIMP) 23975012352.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 16246971136.
                ((MTIMES SIMP RATSIMP) 9228443648. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP) 1005075456.
               ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -4079932955648.
              ((MTIMES SIMP RATSIMP) 811288942592. |$Ms|)
              ((MTIMES SIMP) -359381357568.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -33677443072.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -6367981568.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -878241676288.
                ((MTIMES SIMP RATSIMP) -666570144768. |$Ms|)
                ((MTIMES SIMP) -163721350656.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -28483739648.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -229364146944.
                ((MTIMES SIMP RATSIMP) -148359187968. |$Ms|)
                ((MTIMES SIMP) -39107321856.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -36766534656.
                ((MTIMES SIMP RATSIMP) -18974314496. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP) -2739308544.
               ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 7493925958912.
              ((MTIMES SIMP RATSIMP) -1083576773632. |$Ms|)
              ((MTIMES SIMP) 489874634496.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 38711407616.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 4983761920.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1463629306880.
                ((MTIMES SIMP RATSIMP) 983652850944. |$Ms|)
                ((MTIMES SIMP) 208275394560.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 27402158080.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 371127672960.
                ((MTIMES SIMP RATSIMP) 211908435456. |$Ms|)
                ((MTIMES SIMP) 45917663232.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 60384586496.
                ((MTIMES SIMP RATSIMP) 27402158080. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP) 4983761920.
               ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -10494458881536.
              ((MTIMES SIMP RATSIMP) 1055899563264. |$Ms|)
              ((MTIMES SIMP) -486582455808.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -31417893888.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -2739308544.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1904366852608.
                ((MTIMES SIMP RATSIMP) -1086668863488. |$Ms|)
                ((MTIMES SIMP) -195183865344.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -18974314496.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -452480197632.
                ((MTIMES SIMP RATSIMP) -225826306560. |$Ms|)
                ((MTIMES SIMP) -39107321856.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -73774861312.
                ((MTIMES SIMP RATSIMP) -28483739648. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP) -6367981568.
               ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
             ((MEXPT SIMP RATSIMP) |$om| 9.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 11198562456576.
              ((MTIMES SIMP RATSIMP) -746188564992. |$Ms|)
              ((MTIMES SIMP) 350137624320.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 17708762112.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 1005075456.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1938902325504.
                ((MTIMES SIMP RATSIMP) 899040885632. |$Ms|)
                ((MTIMES SIMP) 133259298560.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 9228443648.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 418561157376.
                ((MTIMES SIMP RATSIMP) 178925760000. |$Ms|)
                ((MTIMES SIMP) 23975012352.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 67620492800.
                ((MTIMES SIMP RATSIMP) 21452505088. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP) 5850277888.
               ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
             ((MEXPT SIMP RATSIMP) |$om| 10.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -9039113845248.
              ((MTIMES SIMP RATSIMP) 373275044352. |$Ms|)
              ((MTIMES SIMP) -178181346816.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -6614734848.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -221276160.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1531502000384.
                ((MTIMES SIMP RATSIMP) -550177389312. |$Ms|)
                ((MTIMES SIMP) -64502446848.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -2993655808.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -292386316288.
                ((MTIMES SIMP RATSIMP) -103774041856. |$Ms|)
                ((MTIMES SIMP) -10313961472.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -46317494272.
                ((MTIMES SIMP RATSIMP) -11603529728. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP) -3886346240.
               ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
             ((MEXPT SIMP RATSIMP) |$om| 11.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 5428098602496.
              ((MTIMES SIMP RATSIMP) -125536755456. |$Ms|)
              ((MTIMES SIMP) 60906408192.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 1475260416.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 22127616. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 919903564800.
                ((MTIMES SIMP RATSIMP) 242021280384. |$Ms|)
                ((MTIMES SIMP) 20982767616.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 581640192.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 151602546944.
                ((MTIMES SIMP RATSIMP) 42695018240. |$Ms|)
                ((MTIMES SIMP) 2953472000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 23330971136.
                ((MTIMES SIMP RATSIMP) 4388233216. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP) 1848577024.
               ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
             ((MEXPT SIMP RATSIMP) |$om| 12.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -2351644609536.
              ((MTIMES SIMP RATSIMP) 25494870528. |$Ms|)
              ((MTIMES SIMP) -12561675264.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -148930560.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -405702377472.
                ((MTIMES SIMP RATSIMP) -72450001920. |$Ms|)
                ((MTIMES SIMP) -4115190528.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -51179520.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -56400602112.
                ((MTIMES SIMP RATSIMP) -11761477888. |$Ms|)
                ((MTIMES SIMP) -504958976.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -8373340672.
                ((MTIMES SIMP RATSIMP) -1098813440. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP) -612362240.
               ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
             ((MEXPT SIMP RATSIMP) |$om| 13.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 695121993216.
              ((MTIMES SIMP RATSIMP) -2365175808. |$Ms|)
              ((MTIMES SIMP) 1182587904.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 123708962304.
                ((MTIMES SIMP RATSIMP) 13223708928. |$Ms|)
                ((MTIMES SIMP) 367757568.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 14160350080.
                ((MTIMES SIMP RATSIMP) 1936754944. |$Ms|)
                ((MTIMES SIMP) 38926336.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 2022158080.
                ((MTIMES SIMP RATSIMP) 163045376. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP) 133676032.
               ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
             ((MEXPT SIMP RATSIMP) |$om| 14.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -125560627200.
              ((MTIMES SIMP)
               ((MPLUS SIMP) -23268994560.
                ((MTIMES SIMP RATSIMP) -1111011840. |$Ms|))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -2130970368.
                ((MTIMES SIMP RATSIMP) -143204352. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -294007808.
                ((MTIMES SIMP RATSIMP) -10792960. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP) -17205248.
               ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
             ((MEXPT SIMP RATSIMP) |$om| 15.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 10463385600.
              ((MTIMES SIMP RATSIMP) 2031667200. |$Mt|)
              ((MTIMES SIMP) 143222400.
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) 19433216. ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP) 984064. ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
             ((MEXPT SIMP RATSIMP) |$om| 16.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -33032192.
              ((MTIMES SIMP RATSIMP) -25489408. |$Ms|)
              ((MTIMES SIMP) 27334656. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 12443648. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -7872512. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 429418496.
                ((MTIMES SIMP RATSIMP) 418269184. |$Ms|)
                ((MTIMES SIMP) -317896704.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -134414336.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 129769472.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -66064384.
                  ((MTIMES SIMP RATSIMP) -50978816. |$Ms|)
                  ((MTIMES SIMP) 114638848.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 86343680.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|))
               |$om|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -12152616960.
                ((MTIMES SIMP RATSIMP) 1265498112. |$Ms|)
                ((MTIMES SIMP) 95735808.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 363749376.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -939638784.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -2610690048.
                  ((MTIMES SIMP RATSIMP) -1964776448. |$Ms|)
                  ((MTIMES SIMP) -2054408192.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -1218019328.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -373575680.
                  ((MTIMES SIMP RATSIMP) -704159744. |$Ms|)
                  ((MTIMES SIMP) -311410688.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 130998212608.
                ((MTIMES SIMP RATSIMP) -42230855680. |$Ms|)
                ((MTIMES SIMP) 15853584384.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 1565302784.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 3959259136.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 37495648256.
                  ((MTIMES SIMP RATSIMP) 31149251584. |$Ms|)
                  ((MTIMES SIMP) 16421023744.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 7572488192.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 6884532224.
                  ((MTIMES SIMP RATSIMP) 8720660480. |$Ms|)
                  ((MTIMES SIMP) 3728261120.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 659914752.
                  ((MTIMES SIMP RATSIMP) 409436160. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -805652334592.
                ((MTIMES SIMP RATSIMP) 284193169408. |$Ms|)
                ((MTIMES SIMP) -116582012928.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -14734991360.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -10829357056.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -231644942336.
                  ((MTIMES SIMP RATSIMP) -199975725056. |$Ms|)
                  ((MTIMES SIMP) -77457526784.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -27533377536.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -51469852672.
                  ((MTIMES SIMP RATSIMP) -50462957568. |$Ms|)
                  ((MTIMES SIMP) -19899514880.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -6811090944.
                  ((MTIMES SIMP RATSIMP) -4243685376. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -177020928.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 3359478970368.
                ((MTIMES SIMP RATSIMP) -1041838202880. |$Ms|)
                ((MTIMES SIMP) 443069392896.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 52431003648.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 20261412864.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 884123283456.
                  ((MTIMES SIMP RATSIMP) 756651857920. |$Ms|)
                  ((MTIMES SIMP) 240295192576.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 65294860288.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 220070797312.
                  ((MTIMES SIMP RATSIMP) 179593988096. |$Ms|)
                  ((MTIMES SIMP) 62612176896.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 32786993152.
                  ((MTIMES SIMP RATSIMP) 19705561088. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 1593188352.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -10116308178944.
                ((MTIMES SIMP RATSIMP) 2466329206784. |$Ms|)
                ((MTIMES SIMP) -1076844644352.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -111708577792.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -26540810240.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -2359248596992.
                  ((MTIMES SIMP RATSIMP) -1912309483520. |$Ms|)
                  ((MTIMES SIMP) -517101080576.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -106325180416.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -617338268672.
                  ((MTIMES SIMP RATSIMP) -435185999872. |$Ms|)
                  ((MTIMES SIMP) -129187921920.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -97188775936.
                  ((MTIMES SIMP RATSIMP) -54121988096. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -6447415296.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 22523155466240.
                ((MTIMES SIMP RATSIMP) -4023982333952. |$Ms|)
                ((MTIMES SIMP) 1798206216192.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 157710966784.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 24403042304.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 4666684813312.
                  ((MTIMES SIMP RATSIMP) 3420251674624. |$Ms|)
                  ((MTIMES SIMP) 792669724672.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 121544736768.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 1217574906880.
                  ((MTIMES SIMP RATSIMP) 751687503872. |$Ms|)
                  ((MTIMES SIMP) 183670652928.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 196943501312.
                  ((MTIMES SIMP RATSIMP) 97672527872. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 15467053056.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 7.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -37428252205056.
                ((MTIMES SIMP RATSIMP) 4644631855104. |$Ms|)
                ((MTIMES SIMP) -2120790859776.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -151980294144.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -15467053056.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -7042349641728.
                  ((MTIMES SIMP RATSIMP) -4448971132928. |$Ms|)
                  ((MTIMES SIMP) -873533431808.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -97672527872.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -1751446476800.
                  ((MTIMES SIMP RATSIMP) -943579979776. |$Ms|)
                  ((MTIMES SIMP) -183670652928.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -286133190656.
                  ((MTIMES SIMP RATSIMP) -121544736768. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -24403042304.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 8.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 46527418847232.
                ((MTIMES SIMP RATSIMP) -3802564651008. |$Ms|)
                ((MTIMES SIMP) 1771868786688.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 99362856960.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 6447415296.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 8192585179136.
                  ((MTIMES SIMP RATSIMP) 4244379774976. |$Ms|)
                  ((MTIMES SIMP) 687937490944.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 54121988096.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 1868395104256.
                  ((MTIMES SIMP RATSIMP) 863030472704. |$Ms|)
                  ((MTIMES SIMP) 129187921920.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 304065699840.
                  ((MTIMES SIMP RATSIMP) 106325180416. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 26540810240.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 9.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -43061080805376.
                ((MTIMES SIMP RATSIMP) 2166943868928. |$Ms|)
                ((MTIMES SIMP) -1029232207872.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -42307239936.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -1593188352.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -7318633424896.
                  ((MTIMES SIMP RATSIMP) -2947947310080. |$Ms|)
                  ((MTIMES SIMP) -378136897536.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -19705561088.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -1480094154752.
                  ((MTIMES SIMP RATSIMP) -568375607296. |$Ms|)
                  ((MTIMES SIMP) -62612176896.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -236898242560.
                  ((MTIMES SIMP RATSIMP) -65294860288. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -20261412864.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 10.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 29251829956608.
                ((MTIMES SIMP RATSIMP) -819256485888. |$Ms|)
                ((MTIMES SIMP) 396218566656.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 10610638848.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 177020928.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 4933382578176.
                  ((MTIMES SIMP RATSIMP) 1453471804416. |$Ms|)
                  ((MTIMES SIMP) 137882677248.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 4243685376.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 858996375552.
                  ((MTIMES SIMP RATSIMP) 261816727552. |$Ms|)
                  ((MTIMES SIMP) 19899514880.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 133641711616.
                  ((MTIMES SIMP RATSIMP) 27533377536. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 10829357056.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 11.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -14172958863360.
                ((MTIMES SIMP RATSIMP) 185037557760. |$Ms|)
                ((MTIMES SIMP) -91032698880.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -1191444480.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -2425845940224.
                  ((MTIMES SIMP RATSIMP) -482698438656. |$Ms|)
                  ((MTIMES SIMP) -29979463680.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -409436160.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -353824000000.
                  ((MTIMES SIMP RATSIMP) -79743418368. |$Ms|)
                  ((MTIMES SIMP) -3728261120.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -53006057472.
                  ((MTIMES SIMP RATSIMP) -7572488192. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -3959259136.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 12.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 4640198012928.
                ((MTIMES SIMP RATSIMP) -18921406464. |$Ms|)
                ((MTIMES SIMP) 9460703232.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 819773079552.
                  ((MTIMES SIMP RATSIMP) 96901576704. |$Ms|)
                  ((MTIMES SIMP) 2942060544.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 97380816896.
                  ((MTIMES SIMP RATSIMP) 14348404736. |$Ms|)
                  ((MTIMES SIMP) 311410688.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 13980667904.
                  ((MTIMES SIMP RATSIMP) 1218019328. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 939638784.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 13.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -920777932800.
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -169898618880.
                  ((MTIMES SIMP RATSIMP) -8888094720. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -15901983744.
                  ((MTIMES SIMP RATSIMP) -1145634816. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -2196596736.
                  ((MTIMES SIMP RATSIMP) -86343680. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -129769472.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 14.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 83707084800.
                ((MTIMES SIMP RATSIMP) 16253337600. |$Mt|)
                ((MTIMES SIMP) 1145779200.
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) 155465728.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 7872512.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 15.)))
             |$Xi|)
            ((MTIMES SIMP)
             ((MPLUS SIMP) 115612672.
              ((MTIMES SIMP RATSIMP) 89212928. |$Ms|)
              ((MTIMES SIMP) -95671296.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -43552768.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 27553792. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1387352064.
                ((MTIMES SIMP RATSIMP) -1374729216. |$Ms|)
                ((MTIMES SIMP) 1016967168.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 426897408.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -426639360.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 231225344.
                  ((MTIMES SIMP RATSIMP) 178425856. |$Ms|)
                  ((MTIMES SIMP) -401235968.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -302202880.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|))
               |$om|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 41146807296.
                ((MTIMES SIMP RATSIMP) -5803972608. |$Ms|)
                ((MTIMES SIMP) 681891840.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -846225408.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 2862096384.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 9368640512.
                  ((MTIMES SIMP RATSIMP) 7055143424. |$Ms|)
                  ((MTIMES SIMP) 6789192704.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 3960864768.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 1307514880.
                  ((MTIMES SIMP RATSIMP) 2464559104. |$Ms|)
                  ((MTIMES SIMP) 1089937408.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -417346936832.
                ((MTIMES SIMP RATSIMP) 142004022272. |$Ms|)
                ((MTIMES SIMP) -54805653504.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -6324785152.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -10995310592.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -121866128384.
                  ((MTIMES SIMP RATSIMP) -101967237120. |$Ms|)
                  ((MTIMES SIMP) -50684390400.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -22542843904.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -22788347904.
                  ((MTIMES SIMP RATSIMP) -28057752576. |$Ms|)
                  ((MTIMES SIMP) -11958976512.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -2309701632.
                  ((MTIMES SIMP RATSIMP) -1433026560. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 2402436234240.
                ((MTIMES SIMP RATSIMP) -852672070656. |$Ms|)
                ((MTIMES SIMP) 353231391744.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 45247684608.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 26907439104.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 688891169792.
                  ((MTIMES SIMP RATSIMP) 597947800576. |$Ms|)
                  ((MTIMES SIMP) 220416953344.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 73823977472.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 157356136448.
                  ((MTIMES SIMP RATSIMP) 148562598912. |$Ms|)
                  ((MTIMES SIMP) 57689325568.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 21529116672.
                  ((MTIMES SIMP RATSIMP) 13419872256. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 619573248.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -9355740162048.
                ((MTIMES SIMP RATSIMP) 2793761639424. |$Ms|)
                ((MTIMES SIMP) -1197511483392.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -138260828160.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -44007505920.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -2405540322304.
                  ((MTIMES SIMP RATSIMP) -2050333702144. |$Ms|)
                  ((MTIMES SIMP) -620616220672.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -154708033536.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -612891654144.
                  ((MTIMES SIMP RATSIMP) -480016359424. |$Ms|)
                  ((MTIMES SIMP) -161453293568.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -93225359360.
                  ((MTIMES SIMP RATSIMP) -55549591552. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -4956585984.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 26051338464256.
                ((MTIMES SIMP RATSIMP) -5838390584320. |$Ms|)
                ((MTIMES SIMP) 2571444771840.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 252719194112.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 48885329920.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 5851829767168.
                  ((MTIMES SIMP RATSIMP) 4642749490176. |$Ms|)
                  ((MTIMES SIMP) 1189237561344.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 217430097920.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 1547792286208.
                  ((MTIMES SIMP RATSIMP) 1043134640128. |$Ms|)
                  ((MTIMES SIMP) 290704433152.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 246935356416.
                  ((MTIMES SIMP RATSIMP) 133877366784. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 17609367552.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -52779705667584.
                ((MTIMES SIMP RATSIMP) 8245547584512. |$Ms|)
                ((MTIMES SIMP) -3722276984832.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -299269189632.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -36525318144.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -10481567079424.
                  ((MTIMES SIMP RATSIMP) -7328131371008. |$Ms|)
                  ((MTIMES SIMP) -1585106475008.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -207976480768.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -2713719887872.
                  ((MTIMES SIMP RATSIMP) -1587771623424. |$Ms|)
                  ((MTIMES SIMP) -352142852096.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -442366898176.
                  ((MTIMES SIMP RATSIMP) -207976480768. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -36525318144.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 7.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 78219177050112.
                ((MTIMES SIMP RATSIMP) -8010663908352. |$Ms|)
                ((MTIMES SIMP) 3700491024384.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 232661839872.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 17609367552.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 14166656666624.
                  ((MTIMES SIMP RATSIMP) 8243267594240. |$Ms|)
                  ((MTIMES SIMP) 1472260536320.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 133877366784.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 3416342780928.
                  ((MTIMES SIMP RATSIMP) 1714758305792. |$Ms|)
                  ((MTIMES SIMP) 290704433152.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 559099269120.
                  ((MTIMES SIMP RATSIMP) 217430097920. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 48885329920.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 8.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -84626788915200.
                ((MTIMES SIMP RATSIMP) 5298312370176. |$Ms|)
                ((MTIMES SIMP) -2501049729024.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -115108159488.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -4956585984.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -14507391460352.
                  ((MTIMES SIMP RATSIMP) -6612061618176. |$Ms|)
                  ((MTIMES SIMP) -935520681984.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -55549591552.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -3123040083968.
                  ((MTIMES SIMP RATSIMP) -1305848348672. |$Ms|)
                  ((MTIMES SIMP) -161453293568.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -505130680320.
                  ((MTIMES SIMP RATSIMP) -154708033536. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -44007505920.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 9.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 66086993903616.
                ((MTIMES SIMP RATSIMP) -2285991171072. |$Ms|)
                ((MTIMES SIMP) 1101262998528.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 32967180288.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 619573248.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 11107825526784.
                  ((MTIMES SIMP RATSIMP) 3705753967104. |$Ms|)
                  ((MTIMES SIMP) 387958459392.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 13419872256.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 2057289457664.
                  ((MTIMES SIMP RATSIMP) 683466276864. |$Ms|)
                  ((MTIMES SIMP) 57689325568.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 324013168640.
                  ((MTIMES SIMP RATSIMP) 73823977472. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 26907439104.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 10.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -36294410944512.
                ((MTIMES SIMP RATSIMP) 581406529536. |$Ms|)
                ((MTIMES SIMP) -285501984768.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -4170055680.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -6159013496832.
                  ((MTIMES SIMP RATSIMP) -1381397348352. |$Ms|)
                  ((MTIMES SIMP) -94630910976.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -1433026560.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -949197856768.
                  ((MTIMES SIMP RATSIMP) -232892269568. |$Ms|)
                  ((MTIMES SIMP) -11958976512.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -143732822016.
                  ((MTIMES SIMP RATSIMP) -22542843904. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -10995310592.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 11.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 13310945077248.
                ((MTIMES SIMP RATSIMP) -66224922624. |$Ms|)
                ((MTIMES SIMP) 33112461312.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 2331447293952.
                  ((MTIMES SIMP RATSIMP) 308047186944. |$Ms|)
                  ((MTIMES SIMP) 10297211904.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 289186143232.
                  ((MTIMES SIMP RATSIMP) 46209694720. |$Ms|)
                  ((MTIMES SIMP) 1089937408.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 41788379136.
                  ((MTIMES SIMP RATSIMP) 3960864768. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 2862096384.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 12.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -2929747968000.
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -537758484480.
                  ((MTIMES SIMP RATSIMP) -31108331520. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -51646715904.
                  ((MTIMES SIMP RATSIMP) -4009721856. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -7143958528.
                  ((MTIMES SIMP RATSIMP) -302202880. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -426639360.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 13.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 292974796800.
                ((MTIMES SIMP RATSIMP) 56886681600. |$Mt|)
                ((MTIMES SIMP) 4010227200.
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) 544130048.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 27553792.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 14.)))
             ((MEXPT SIMP RATSIMP) |$Xi| 2.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -231225344.
              ((MTIMES SIMP RATSIMP) -178425856. |$Ms|)
              ((MTIMES SIMP) 191342592.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 87105536. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -55107584.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 2543478784.
                ((MTIMES SIMP RATSIMP) 2571032576. |$Ms|)
                ((MTIMES SIMP) -1842591744.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -766689280.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 798171136.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -462450688.
                  ((MTIMES SIMP RATSIMP) -356851712. |$Ms|)
                  ((MTIMES SIMP) 802471936.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 604405760.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|))
               |$om|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -79750135808.
                ((MTIMES SIMP RATSIMP) 14178977792. |$Ms|)
                ((MTIMES SIMP) -3206375424.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 925761536.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -4926021632.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -19199731712.
                  ((MTIMES SIMP RATSIMP) -14467138560. |$Ms|)
                  ((MTIMES SIMP) -12775913472.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -7317323776.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -2615029760.
                  ((MTIMES SIMP RATSIMP) -4929118208. |$Ms|)
                  ((MTIMES SIMP) -2179874816.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 754943737856.
                ((MTIMES SIMP RATSIMP) -269829066752. |$Ms|)
                ((MTIMES SIMP) 106404931584.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 13575331840.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 17064599552.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 224532525056.
                  ((MTIMES SIMP RATSIMP) 189467335680. |$Ms|)
                  ((MTIMES SIMP) 88592867328.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 37768364032.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 42961666048.
                  ((MTIMES SIMP RATSIMP) 51186386944. |$Ms|)
                  ((MTIMES SIMP) 21738078208.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 4619403264.
                  ((MTIMES SIMP RATSIMP) 2866053120. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -4049928730624.
                ((MTIMES SIMP RATSIMP) 1435515074560. |$Ms|)
                ((MTIMES SIMP) -600057851904.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -76920037376.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -36750278656.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -1153249814528.
                  ((MTIMES SIMP RATSIMP) -1006428265472. |$Ms|)
                  ((MTIMES SIMP) -352241039360.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -109879590912.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -271750606848.
                  ((MTIMES SIMP RATSIMP) -245938810880. |$Ms|)
                  ((MTIMES SIMP) -93640572928.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -38438830080.
                  ((MTIMES SIMP RATSIMP) -23973691392. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -1239146496.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 14661551593472.
                ((MTIMES SIMP RATSIMP) -4152008204288. |$Ms|)
                ((MTIMES SIMP) 1794965114880.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 199601618944.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 51264733184.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 3657830830080.
                  ((MTIMES SIMP RATSIMP) 3094239138816. |$Ms|)
                  ((MTIMES SIMP) 888991401984.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 199536476160.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 954032701440.
                  ((MTIMES SIMP RATSIMP) 714093907968. |$Ms|)
                  ((MTIMES SIMP) 229266014208.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 148011888640.
                  ((MTIMES SIMP RATSIMP) 87125491712. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 8674025472.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -37441125335040.
                ((MTIMES SIMP RATSIMP) 7524772964352. |$Ms|)
                ((MTIMES SIMP) -3347924428800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -305836769280.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -46505926656.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -8045828704256.
                  ((MTIMES SIMP RATSIMP) -6191259841536. |$Ms|)
                  ((MTIMES SIMP) -1489483720704.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -235323719680.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -2141551870976.
                  ((MTIMES SIMP RATSIMP) -1372175372288. |$Ms|)
                  ((MTIMES SIMP) -352142852096.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -345858824192.
                  ((MTIMES SIMP RATSIMP) -180629241856. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -26544709632.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 68118286000128.
                ((MTIMES SIMP RATSIMP) -8966322204672. |$Ms|)
                ((MTIMES SIMP) 4096629540864.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 292701609984.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 26544709632.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 12917305454592.
                  ((MTIMES SIMP RATSIMP) 8465002900480. |$Ms|)
                  ((MTIMES SIMP) 1680729229312.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 180629241856.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 3285887904768.
                  ((MTIMES SIMP RATSIMP) 1803367874560. |$Ms|)
                  ((MTIMES SIMP) 352142852096.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 538874972160.
                  ((MTIMES SIMP RATSIMP) 235323719680. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 46505926656.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 7.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -88320068100096.
                ((MTIMES SIMP RATSIMP) 7055005612032. |$Ms|)
                ((MTIMES SIMP) -3304352507904.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -172622069760.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -8674025472.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -15416007878656.
                  ((MTIMES SIMP RATSIMP) -8021532288000. |$Ms|)
                  ((MTIMES SIMP) -1263791843328.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -87125491712.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -3546797657088.
                  ((MTIMES SIMP RATSIMP) -1626148737024. |$Ms|)
                  ((MTIMES SIMP) -229266014208.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -579323566080.
                  ((MTIMES SIMP RATSIMP) -199536476160. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -51264733184.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 8.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 80933509730304.
                ((MTIMES SIMP RATSIMP) -3541619128320. |$Ms|)
                ((MTIMES SIMP) 1697746950144.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 57594249216.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 1239146496.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 13598775042048.
                  ((MTIMES SIMP RATSIMP) 5202590948352. |$Ms|)
                  ((MTIMES SIMP) 607249520640.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 23973691392.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 2699282510848.
                  ((MTIMES SIMP RATSIMP) 985547960320. |$Ms|)
                  ((MTIMES SIMP) 93640572928.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 430937794560.
                  ((MTIMES SIMP RATSIMP) 109879590912. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 36750278656.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 9.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -51240478076928.
                ((MTIMES SIMP RATSIMP) 1030363213824. |$Ms|)
                ((MTIMES SIMP) -504779046912.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -8340111360.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -8616876011520.
                  ((MTIMES SIMP RATSIMP) -2208916985856. |$Ms|)
                  ((MTIMES SIMP) -168667398144.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -2866053120.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -1415296404480.
                  ((MTIMES SIMP RATSIMP) -381384593408. |$Ms|)
                  ((MTIMES SIMP) -21738078208.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -217088542720.
                  ((MTIMES SIMP RATSIMP) -37768364032. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -17064599552.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 10.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 21348343812096.
                ((MTIMES SIMP RATSIMP) -132449845248. |$Ms|)
                ((MTIMES SIMP) 66224922624.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 3701150982144.
                  ((MTIMES SIMP RATSIMP) 553877710848. |$Ms|)
                  ((MTIMES SIMP) 20594423808.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 483099309056.
                  ((MTIMES SIMP RATSIMP) 84399945728. |$Ms|)
                  ((MTIMES SIMP) 2179874816.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 70377101312.
                  ((MTIMES SIMP RATSIMP) 7317323776. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 4926021632.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 11.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -5273546342400.
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -961743605760.
                  ((MTIMES SIMP RATSIMP) -62216663040. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -95272977408.
                  ((MTIMES SIMP RATSIMP) -8019443712. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -13199656960.
                  ((MTIMES SIMP RATSIMP) -604405760. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -798171136.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 12.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 585949593600.
                ((MTIMES SIMP RATSIMP) 113773363200. |$Mt|)
                ((MTIMES SIMP) 8020454400.
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) 1088260096.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 55107584.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 13.)))
             ((MEXPT SIMP RATSIMP) |$Xi| 3.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 289031680.
              ((MTIMES SIMP RATSIMP) 223032320. |$Ms|)
              ((MTIMES SIMP) -239178240.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -108881920.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 68884480. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -2890316800.
                ((MTIMES SIMP RATSIMP) -2990758400. |$Ms|)
                ((MTIMES SIMP) 2064061440.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 849479680.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -928829440.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 578063360.
                  ((MTIMES SIMP RATSIMP) 446064640. |$Ms|)
                  ((MTIMES SIMP) -1003089920.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -755507200.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|))
               |$om|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 96797352960.
                ((MTIMES SIMP RATSIMP) -20714480640. |$Ms|)
                ((MTIMES SIMP) 6072030720.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -307722240.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 5228697600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 24577728000.
                  ((MTIMES SIMP RATSIMP) 18529987840. |$Ms|)
                  ((MTIMES SIMP) 14966801920.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 8391147520.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 3268787200.
                  ((MTIMES SIMP RATSIMP) 6161397760. |$Ms|)
                  ((MTIMES SIMP) 2724843520.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -846882319360.
                ((MTIMES SIMP RATSIMP) 316571852800. |$Ms|)
                ((MTIMES SIMP) -126934133760.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -17276887040.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -16102051840.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -256087928320.
                  ((MTIMES SIMP RATSIMP) -218304181760. |$Ms|)
                  ((MTIMES SIMP) -95774282240.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -38819307520.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -50433295360.
                  ((MTIMES SIMP RATSIMP) -57821585920. |$Ms|)
                  ((MTIMES SIMP) -24447754240.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -5774254080.
                  ((MTIMES SIMP RATSIMP) -3582566400. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 4215528593920.
                ((MTIMES SIMP RATSIMP) -1477821990400. |$Ms|)
                ((MTIMES SIMP) 623138181120.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 78873159680.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 29835796480.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 1185474339840.
                  ((MTIMES SIMP RATSIMP) 1039731150080. |$Ms|)
                  ((MTIMES SIMP) 344527016960.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 98530181120.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 289254963200.
                  ((MTIMES SIMP RATSIMP) 249601927680. |$Ms|)
                  ((MTIMES SIMP) 92602961920.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 42274283520.
                  ((MTIMES SIMP RATSIMP) 26384547840. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 1548933120.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -14111410897920.
                ((MTIMES SIMP RATSIMP) 3712188264960. |$Ms|)
                ((MTIMES SIMP) -1620568212480.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -170628864000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -34245120000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -3386814197760.
                  ((MTIMES SIMP RATSIMP) -2828067773440. |$Ms|)
                  ((MTIMES SIMP) -766712235520.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -150890414080.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -903285913600.
                  ((MTIMES SIMP RATSIMP) -643015457280. |$Ms|)
                  ((MTIMES SIMP) -193979555840.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -142740577280.
                  ((MTIMES SIMP RATSIMP) -82522316800. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -9293598720.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 32689995770880.
                ((MTIMES SIMP RATSIMP) -5693777940480. |$Ms|)
                ((MTIMES SIMP) 2564337323520.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 211667097600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 23887288320.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 6670471682560.
                  ((MTIMES SIMP RATSIMP) 4911007028480. |$Ms|)
                  ((MTIMES SIMP) 1095142415360.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 143264235520.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 1773653925120.
                  ((MTIMES SIMP RATSIMP) 1072203758080. |$Ms|)
                  ((MTIMES SIMP) 246199009280.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 289582952960.
                  ((MTIMES SIMP RATSIMP) 143264235520. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 23887288320.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -52457861729280.
                ((MTIMES SIMP RATSIMP) 5514124815360. |$Ms|)
                ((MTIMES SIMP) -2556449602560.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -154209914880.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -9293598720.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -9476160135680.
                  ((MTIMES SIMP RATSIMP) -5670246597120. |$Ms|)
                  ((MTIMES SIMP) -1005769121280.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -82522316800.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -2333705955840.
                  ((MTIMES SIMP RATSIMP) -1182006085120. |$Ms|)
                  ((MTIMES SIMP) -193979555840.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -384010762240.
                  ((MTIMES SIMP RATSIMP) -150890414080. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -34245120000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 7.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 57942223395840.
                ((MTIMES SIMP RATSIMP) -3304632199680. |$Ms|)
                ((MTIMES SIMP) 1573991032320.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 61567672320.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 1548933120.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 9793849712640.
                  ((MTIMES SIMP RATSIMP) 4356668762880. |$Ms|)
                  ((MTIMES SIMP) 573970682880.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 26384547840.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 2099791115520.
                  ((MTIMES SIMP RATSIMP) 850679836160. |$Ms|)
                  ((MTIMES SIMP) 92602961920.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 340143695360.
                  ((MTIMES SIMP RATSIMP) 98530181120. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 29835796480.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 8.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -43224663767040.
                ((MTIMES SIMP RATSIMP) 1122391710720. |$Ms|)
                ((MTIMES SIMP) -548192655360.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -10425139200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -7204619089920.
                  ((MTIMES SIMP RATSIMP) -2146569922560. |$Ms|)
                  ((MTIMES SIMP) -185091217920.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -3582566400.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -1274312023040.
                  ((MTIMES SIMP RATSIMP) -381255114240. |$Ms|)
                  ((MTIMES SIMP) -24447754240.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -198528547840.
                  ((MTIMES SIMP RATSIMP) -38819307520. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -16102051840.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 9.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 20825933829120.
                ((MTIMES SIMP RATSIMP) -165562306560. |$Ms|)
                ((MTIMES SIMP) 82781153280.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 3566475924480.
                  ((MTIMES SIMP RATSIMP) 614576309760. |$Ms|)
                  ((MTIMES SIMP) 25743029760.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 494808482560.
                  ((MTIMES SIMP RATSIMP) 95475627520. |$Ms|)
                  ((MTIMES SIMP) 2724843520.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 72832130560.
                  ((MTIMES SIMP RATSIMP) 8391147520. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 5228697600.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 10.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -5859495936000.
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -1059962803200.
                  ((MTIMES SIMP RATSIMP) -77770828800. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -109065653760.
                  ((MTIMES SIMP RATSIMP) -10024304640. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -15139246080.
                  ((MTIMES SIMP RATSIMP) -755507200. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -928829440.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 11.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 732436992000.
                ((MTIMES SIMP RATSIMP) 142216704000. |$Mt|)
                ((MTIMES SIMP) 10025568000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) 1360325120.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 68884480.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 12.)))
             ((MEXPT SIMP RATSIMP) |$Xi| 4.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -231225344.
              ((MTIMES SIMP RATSIMP) -178425856. |$Ms|)
              ((MTIMES SIMP) 191342592.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 87105536. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -55107584.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 2081028096.
                ((MTIMES SIMP RATSIMP) 2214180864. |$Ms|)
                ((MTIMES SIMP) -1459906560.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -592478208.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 687955968.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -462450688.
                  ((MTIMES SIMP RATSIMP) -356851712. |$Ms|)
                  ((MTIMES SIMP) 802471936.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 604405760.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|))
               |$om|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -75356854272.
                ((MTIMES SIMP RATSIMP) 18785765376. |$Ms|)
                ((MTIMES SIMP) -6317531136.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -346300416.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -3495002112.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -20124633088.
                  ((MTIMES SIMP RATSIMP) -15180841984. |$Ms|)
                  ((MTIMES SIMP) -11170969600.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -6108512256.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -2615029760.
                  ((MTIMES SIMP RATSIMP) -4929118208. |$Ms|)
                  ((MTIMES SIMP) -2179874816.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 602149001216.
                ((MTIMES SIMP RATSIMP) -234471716864. |$Ms|)
                ((MTIMES SIMP) 95229775872.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 13475209216.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 9386639360.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 184745709568.
                  ((MTIMES SIMP RATSIMP) 159462503424. |$Ms|)
                  ((MTIMES SIMP) 65448456192.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 24946933760.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 37731606528.
                  ((MTIMES SIMP RATSIMP) 41328150528. |$Ms|)
                  ((MTIMES SIMP) 17378328576.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 4619403264.
                  ((MTIMES SIMP RATSIMP) 2866053120. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -2770273873920.
                ((MTIMES SIMP RATSIMP) 947785875456. |$Ms|)
                ((MTIMES SIMP) -403280769024.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -49623318528.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -14481997824.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -763633762304.
                  ((MTIMES SIMP RATSIMP) -672322416640. |$Ms|)
                  ((MTIMES SIMP) -210173157376.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -53877211136.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -193672364032.
                  ((MTIMES SIMP RATSIMP) -158353391616. |$Ms|)
                  ((MTIMES SIMP) -56704040960.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -29200023552.
                  ((MTIMES SIMP RATSIMP) -18241585152. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -1239146496.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 8518854844416.
                ((MTIMES SIMP RATSIMP) -2021964736512. |$Ms|)
                ((MTIMES SIMP) 893173800960.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 86879772672.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 12914098176.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 1945817595904.
                  ((MTIMES SIMP RATSIMP) 1590131802112. |$Ms|)
                  ((MTIMES SIMP) 403196631040.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 66835120128.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 528956366848.
                  ((MTIMES SIMP RATSIMP) 356058974208. |$Ms|)
                  ((MTIMES SIMP) 98479603712.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 84992438272.
                  ((MTIMES SIMP RATSIMP) 47776268288. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 6195732480.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -17633141772288.
                ((MTIMES SIMP RATSIMP) 2533057615872. |$Ms|)
                ((MTIMES SIMP) -1158296057856.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -82453905408.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -6195732480.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -3390559750144.
                  ((MTIMES SIMP RATSIMP) -2338673820672. |$Ms|)
                  ((MTIMES SIMP) -472917301248.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -47776268288.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -889966773248.
                  ((MTIMES SIMP RATSIMP) -501704032256. |$Ms|)
                  ((MTIMES SIMP) -98479603712.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -146673924096.
                  ((MTIMES SIMP RATSIMP) -66835120128. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -12914098176.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 24333147611136.
                ((MTIMES SIMP RATSIMP) -1878242236416. |$Ms|)
                ((MTIMES SIMP) 886863624192.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 40914026496.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 1239146496.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 4190368358400.
                  ((MTIMES SIMP RATSIMP) 2197523457024. |$Ms|)
                  ((MTIMES SIMP) 331697995776.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 18241585152.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 976997991424.
                  ((MTIMES SIMP RATSIMP) 443900835840. |$Ms|)
                  ((MTIMES SIMP) 56704040960.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 160534685696.
                  ((MTIMES SIMP RATSIMP) 53877211136. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 14481997824.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 7.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -22020631105536.
                ((MTIMES SIMP RATSIMP) 765463523328. |$Ms|)
                ((MTIMES SIMP) -372329201664.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -8340111360.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -3644711411712.
                  ((MTIMES SIMP RATSIMP) -1287811553280. |$Ms|)
                  ((MTIMES SIMP) -127478550528.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -2866053120.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -702834900992.
                  ((MTIMES SIMP RATSIMP) -236643033088. |$Ms|)
                  ((MTIMES SIMP) -17378328576.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -111580270592.
                  ((MTIMES SIMP RATSIMP) -24946933760. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -9386639360.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 8.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 12559099908096.
                ((MTIMES SIMP RATSIMP) -132449845248. |$Ms|)
                ((MTIMES SIMP) 66224922624.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 2118983860224.
                  ((MTIMES SIMP RATSIMP) 429444384768. |$Ms|)
                  ((MTIMES SIMP) 20594423808.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 316614717440.
                  ((MTIMES SIMP RATSIMP) 68361058304. |$Ms|)
                  ((MTIMES SIMP) 2179874816.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 47242567680.
                  ((MTIMES SIMP RATSIMP) 6108512256. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 3495002112.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 9.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -4101647155200.
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -734196879360.
                  ((MTIMES SIMP RATSIMP) -62216663040. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -79232068608.
                  ((MTIMES SIMP RATSIMP) -8019443712. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -11023136768.
                  ((MTIMES SIMP RATSIMP) -604405760. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -687955968.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 10.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 585949593600.
                ((MTIMES SIMP RATSIMP) 113773363200. |$Mt|)
                ((MTIMES SIMP) 8020454400.
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) 1088260096.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 55107584.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 11.)))
             ((MEXPT SIMP RATSIMP) |$Xi| 5.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 115612672.
              ((MTIMES SIMP RATSIMP) 89212928. |$Ms|)
              ((MTIMES SIMP) -95671296.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -43552768.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 27553792. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -924901376.
                ((MTIMES SIMP RATSIMP) -1017877504. |$Ms|)
                ((MTIMES SIMP) 634281984.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 252686336.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -316424192.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 231225344.
                  ((MTIMES SIMP RATSIMP) 178425856. |$Ms|)
                  ((MTIMES SIMP) -401235968.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -302202880.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|))
               |$om|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 36753525760.
                ((MTIMES SIMP RATSIMP) -10410760192. |$Ms|)
                ((MTIMES SIMP) 3793047552.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 425836544.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 1431076864.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 10293541888.
                  ((MTIMES SIMP RATSIMP) 7768846848. |$Ms|)
                  ((MTIMES SIMP) 5184248832.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 2752053248.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 1307514880.
                  ((MTIMES SIMP RATSIMP) 2464559104. |$Ms|)
                  ((MTIMES SIMP) 1089937408.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -264320974848.
                ((MTIMES SIMP RATSIMP) 106825098240. |$Ms|)
                ((MTIMES SIMP) -43821840384.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -6311768064.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -3262242816.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -82079312896.
                  ((MTIMES SIMP RATSIMP) -71962404864. |$Ms|)
                  ((MTIMES SIMP) -27539979264.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -9721413632.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -17558288384.
                  ((MTIMES SIMP RATSIMP) -18199516160. |$Ms|)
                  ((MTIMES SIMP) -7599226880.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -2309701632.
                  ((MTIMES SIMP RATSIMP) -1433026560. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1120815962112.
                ((MTIMES SIMP RATSIMP) -367067839488. |$Ms|)
                ((MTIMES SIMP) 157818544128.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 18499891200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 3978756096.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 299737568256.
                  ((MTIMES SIMP RATSIMP) 264198803456. |$Ms|)
                  ((MTIMES SIMP) 77546599424.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 17217191936.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 79277893632.
                  ((MTIMES SIMP RATSIMP) 60977179648. |$Ms|)
                  ((MTIMES SIMP) 20752793600.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 12290310144.
                  ((MTIMES SIMP RATSIMP) 7687766016. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 619573248.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -3138611460096.
                ((MTIMES SIMP RATSIMP) 643914528768. |$Ms|)
                ((MTIMES SIMP) -288768356352.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -24939995136.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -2478292992.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -673171229696.
                  ((MTIMES SIMP RATSIMP) -530867097600. |$Ms|)
                  ((MTIMES SIMP) -124051716096.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -16200368128.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -185200289792.
                  ((MTIMES SIMP RATSIMP) -117052307456. |$Ms|)
                  ((MTIMES SIMP) -28487008256.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -30205908992.
                  ((MTIMES SIMP RATSIMP) -16200368128. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -2478292992.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 5677959426048.
                ((MTIMES SIMP RATSIMP) -622614279168. |$Ms|)
                ((MTIMES SIMP) 290379672576.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 16286957568.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 619573248.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 1022108645376.
                  ((MTIMES SIMP RATSIMP) 638469812736. |$Ms|)
                  ((MTIMES SIMP) 112406934528.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 7687766016.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 259783096832.
                  ((MTIMES SIMP RATSIMP) 133799708672. |$Ms|)
                  ((MTIMES SIMP) 20752793600.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 43131053056.
                  ((MTIMES SIMP RATSIMP) 17217191936. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 3978756096.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -6488614379520.
                ((MTIMES SIMP RATSIMP) 316506839040. |$Ms|)
                ((MTIMES SIMP) -153052139520.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -4170055680.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -1073075533824.
                  ((MTIMES SIMP RATSIMP) -460291915776. |$Ms|)
                  ((MTIMES SIMP) -53442063360.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -1433026560.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -228715898880.
                  ((MTIMES SIMP RATSIMP) -88150709248. |$Ms|)
                  ((MTIMES SIMP) -7599226880.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -37136289792.
                  ((MTIMES SIMP RATSIMP) -9721413632. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -3262242816.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 7.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 4521701173248.
                ((MTIMES SIMP RATSIMP) -66224922624. |$Ms|)
                ((MTIMES SIMP) 33112461312.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 749280172032.
                  ((MTIMES SIMP RATSIMP) 183613860864. |$Ms|)
                  ((MTIMES SIMP) 10297211904.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 122701551616.
                  ((MTIMES SIMP RATSIMP) 30170807296. |$Ms|)
                  ((MTIMES SIMP) 1089937408.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 18653845504.
                  ((MTIMES SIMP RATSIMP) 2752053248. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 1431076864.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 8.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1757848780800.
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -310211758080.
                  ((MTIMES SIMP RATSIMP) -31108331520. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -35605807104.
                  ((MTIMES SIMP RATSIMP) -4009721856. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -4967438336.
                  ((MTIMES SIMP RATSIMP) -302202880. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -316424192.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 9.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 292974796800.
                ((MTIMES SIMP RATSIMP) 56886681600. |$Mt|)
                ((MTIMES SIMP) 4010227200.
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) 544130048.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 27553792.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 10.)))
             ((MEXPT SIMP RATSIMP) |$Xi| 6.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -33032192.
              ((MTIMES SIMP RATSIMP) -25489408. |$Ms|)
              ((MTIMES SIMP) 27334656. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 12443648. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -7872512. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 231225344.
                ((MTIMES SIMP RATSIMP) 265332736. |$Ms|)
                ((MTIMES SIMP) -153888768.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -59752448.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 82534400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -66064384.
                  ((MTIMES SIMP RATSIMP) -50978816. |$Ms|)
                  ((MTIMES SIMP) 114638848.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 86343680.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|))
               |$om|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -10269782016.
                ((MTIMES SIMP RATSIMP) 3239835648. |$Ms|)
                ((MTIMES SIMP) -1237616640.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -181420032.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -326344704.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -3007076352.
                  ((MTIMES SIMP RATSIMP) -2270649344. |$Ms|)
                  ((MTIMES SIMP) -1366575104.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -699957248.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -373575680.
                  ((MTIMES SIMP RATSIMP) -704159744. |$Ms|)
                  ((MTIMES SIMP) -311410688.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 65250496512.
                ((MTIMES SIMP RATSIMP) -27281620992. |$Ms|)
                ((MTIMES SIMP) 11282909184.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 1621942272.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 605724672.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 20444155904.
                  ((MTIMES SIMP RATSIMP) 18290037760. |$Ms|)
                  ((MTIMES SIMP) 6501990400.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 2077589504.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 4643078144.
                  ((MTIMES SIMP RATSIMP) 4495702016. |$Ms|)
                  ((MTIMES SIMP) 1859796992.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 659914752.
                  ((MTIMES SIMP RATSIMP) 409436160. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -254982635520.
                ((MTIMES SIMP RATSIMP) 77594904576. |$Ms|)
                ((MTIMES SIMP) -33808103424.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -3663740928.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -531062784.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -65195149312.
                  ((MTIMES SIMP RATSIMP) -57195334656. |$Ms|)
                  ((MTIMES SIMP) -15654180864.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -2841608192.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -18007748608.
                  ((MTIMES SIMP RATSIMP) -12926349312. |$Ms|)
                  ((MTIMES SIMP) -4069572608.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -2851602432.
                  ((MTIMES SIMP RATSIMP) -1787068416. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -177020928.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 641763495936.
                ((MTIMES SIMP RATSIMP) -106380675072. |$Ms|)
                ((MTIMES SIMP) 48697141248.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 3461971968.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 177020928.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 127139487744.
                  ((MTIMES SIMP RATSIMP) 94480978944. |$Ms|)
                  ((MTIMES SIMP) 19789166592.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 1787068416.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 34906619904.
                  ((MTIMES SIMP RATSIMP) 20517167104. |$Ms|)
                  ((MTIMES SIMP) 4069572608.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 5778657280.
                  ((MTIMES SIMP RATSIMP) 2841608192. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 531062784.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -980510625792.
                ((MTIMES SIMP RATSIMP) 71509118976. |$Ms|)
                ((MTIMES SIMP) -34268479488.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -1191444480.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -164891553792.
                  ((MTIMES SIMP RATSIMP) -87938967552. |$Ms|)
                  ((MTIMES SIMP) -12327100416.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -409436160.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -39317122048.
                  ((MTIMES SIMP RATSIMP) -17711321088. |$Ms|)
                  ((MTIMES SIMP) -1859796992.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -6544500736.
                  ((MTIMES SIMP RATSIMP) -2077589504. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -605724672.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 873379196928.
                ((MTIMES SIMP RATSIMP) -18921406464. |$Ms|)
                ((MTIMES SIMP) 9460703232.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 141701455872.
                  ((MTIMES SIMP RATSIMP) 43573008384. |$Ms|)
                  ((MTIMES SIMP) 2942060544.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 26030277632.
                  ((MTIMES SIMP RATSIMP) 7474595840. |$Ms|)
                  ((MTIMES SIMP) 311410688.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 4065867776.
                  ((MTIMES SIMP RATSIMP) 699957248. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 326344704.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 7.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -418535424000.
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -72378593280.
                  ((MTIMES SIMP RATSIMP) -8888094720. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -9027308544.
                  ((MTIMES SIMP RATSIMP) -1145634816. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -1263802368.
                  ((MTIMES SIMP RATSIMP) -86343680. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -82534400.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 8.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 83707084800.
                ((MTIMES SIMP RATSIMP) 16253337600. |$Mt|)
                ((MTIMES SIMP) 1145779200.
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) 155465728.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 7872512.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 9.)))
             ((MEXPT SIMP RATSIMP) |$Xi| 7.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 4129024.
              ((MTIMES SIMP RATSIMP) 3186176. |$Ms|)
              ((MTIMES SIMP) -3416832. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -1555456. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 984064. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -24774144.
                ((MTIMES SIMP RATSIMP) -29980416. |$Ms|)
                ((MTIMES SIMP) 15819264.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 5913600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -9332736.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 8258048.
                  ((MTIMES SIMP RATSIMP) 6372352. |$Ms|)
                  ((MTIMES SIMP) -14329856.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -10792960.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|))
               |$om|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1258948608.
                ((MTIMES SIMP RATSIMP) -434959872. |$Ms|)
                ((MTIMES SIMP) 170521344.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 28591104.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 31460352.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 384142592.
                  ((MTIMES SIMP RATSIMP) 290203520. |$Ms|)
                  ((MTIMES SIMP) 156492032.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 76701696.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 46696960.
                  ((MTIMES SIMP RATSIMP) 88019968. |$Ms|)
                  ((MTIMES SIMP) 38926336.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -6897363456.
                ((MTIMES SIMP RATSIMP) 2975242752. |$Ms|)
                ((MTIMES SIMP) -1239842304.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -174151680.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -44255232.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -2171376896.
                  ((MTIMES SIMP RATSIMP) -1996051200. |$Ms|)
                  ((MTIMES SIMP) -656256768.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -182996992.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -533687808.
                  ((MTIMES SIMP RATSIMP) -473942784. |$Ms|)
                  ((MTIMES SIMP) -193548288.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -82489344.
                  ((MTIMES SIMP RATSIMP) -51179520. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 24975465984.
                ((MTIMES SIMP RATSIMP) -6724120320. |$Ms|)
                ((MTIMES SIMP) 2986170624.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 283815936.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 22127616.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 5978016768.
                  ((MTIMES SIMP RATSIMP) 5153365632. |$Ms|)
                  ((MTIMES SIMP) 1300515840.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 172204032.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 1717280768.
                  ((MTIMES SIMP RATSIMP) 1141850880. |$Ms|)
                  ((MTIMES SIMP) 315148288.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 273960960.
                  ((MTIMES SIMP RATSIMP) 172204032. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 22127616.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -55244971008.
                ((MTIMES SIMP RATSIMP) 6573464064. |$Ms|)
                ((MTIMES SIMP) -3100972032.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -148930560.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -9914419200.
                  ((MTIMES SIMP RATSIMP) -6656756736. |$Ms|)
                  ((MTIMES SIMP) -1173129984.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -51179520.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -2646046720.
                  ((MTIMES SIMP RATSIMP) -1422795008. |$Ms|)
                  ((MTIMES SIMP) -193548288.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -448371200.
                  ((MTIMES SIMP RATSIMP) -182996992. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -44255232.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 67318857216.
                ((MTIMES SIMP RATSIMP) -2365175808. |$Ms|)
                ((MTIMES SIMP) 1182587904.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 10697025024.
                  ((MTIMES SIMP RATSIMP) 4335614208. |$Ms|)
                  ((MTIMES SIMP) 367757568.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 2268593536.
                  ((MTIMES SIMP RATSIMP) 791120128. |$Ms|)
                  ((MTIMES SIMP) 38926336.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 369691392.
                  ((MTIMES SIMP RATSIMP) 76701696. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 31460352.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -41853542400.
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -7015656960.
                  ((MTIMES SIMP RATSIMP) -1111011840. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -985191168.
                  ((MTIMES SIMP RATSIMP) -143204352. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -138542080.
                  ((MTIMES SIMP RATSIMP) -10792960. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -9332736.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 7.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 10463385600.
                ((MTIMES SIMP RATSIMP) 2031667200. |$Mt|)
                ((MTIMES SIMP) 143222400.
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) 19433216.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 984064. ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 8.)))
             ((MEXPT SIMP RATSIMP) |$Xi| 8.)))
           ((MEXPT SIMP)
            ((MPLUS SIMP)
             ((MTIMES SIMP)
              ((MPLUS SIMP) ((MEXPT SIMP RATSIMP) |$om| 4.)
               ((MTIMES SIMP) -4. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 6. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -4. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MEXPT SIMP RATSIMP) |$om| 8.))
              ((MEXPT SIMP RATSIMP) |$Xi| 8.))
             ((MTIMES SIMP)
              ((MPLUS SIMP)
               ((MTIMES SIMP) -8. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 32. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -48. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 32. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -8. ((MEXPT SIMP RATSIMP) |$om| 8.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 9.))
             ((MTIMES SIMP)
              ((MPLUS SIMP)
               ((MTIMES SIMP) 28. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -112. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 168. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -112. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) 28. ((MEXPT SIMP RATSIMP) |$om| 8.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 10.))
             ((MTIMES SIMP)
              ((MPLUS SIMP)
               ((MTIMES SIMP) -56. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 224. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -336. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 224. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -56. ((MEXPT SIMP RATSIMP) |$om| 8.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 11.))
             ((MTIMES SIMP)
              ((MPLUS SIMP)
               ((MTIMES SIMP) 70. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -280. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 420. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -280. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) 70. ((MEXPT SIMP RATSIMP) |$om| 8.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 12.))
             ((MTIMES SIMP)
              ((MPLUS SIMP)
               ((MTIMES SIMP) -56. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 224. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -336. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 224. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -56. ((MEXPT SIMP RATSIMP) |$om| 8.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 13.))
             ((MTIMES SIMP)
              ((MPLUS SIMP)
               ((MTIMES SIMP) 28. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -112. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 168. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -112. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) 28. ((MEXPT SIMP RATSIMP) |$om| 8.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 14.))
             ((MTIMES SIMP)
              ((MPLUS SIMP)
               ((MTIMES SIMP) -8. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 32. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -48. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 32. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -8. ((MEXPT SIMP RATSIMP) |$om| 8.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 15.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) ((MEXPT SIMP RATSIMP) |$om| 4.)
               ((MTIMES SIMP) -4. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 6. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -4. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MEXPT SIMP RATSIMP) |$om| 8.))
              ((MEXPT SIMP RATSIMP) |$Xi| 16.)))
            -1.))) 
(ADD2LNC '|$Assss| $VALUES) 
(DSKSETQ $GH_0
         '((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 2.) -1.)
           ((MEXPT SIMP) (($XX SIMP) 1. 4.) -1.)
           ((MEXPT SIMP) (($XX SIMP) 2. 4.) -1.))) 
(ADD2LNC '$GH_0 $VALUES) 
(DSKSETQ |$tttt0|
         '((MTIMES SIMP)
           ((MEXPT SIMP) (($XX SIMP) 1. 2.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 2.)))
           ((MEXPT SIMP) (($XX SIMP) 1. 3.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 3.)))
           ((MEXPT SIMP) (($XX SIMP) 1. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 4.)))
           ((MEXPT SIMP) (($XX SIMP) 2. 3.)
            ((MTIMES SIMP) -4. (($PP SIMP) 2. 3.)))
           ((MEXPT SIMP) (($XX SIMP) 2. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 2. 4.)))
           ((MEXPT SIMP) (($XX SIMP) 3. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 3. 4.))))) 
(ADD2LNC '|$tttt0| $VALUES) 
(DSKSETQ |$tttt|
         '((MTIMES SIMP FACTORED)
           ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
            ((MPLUS SIMP) -2. ((MTIMES SIMP) 2. |$Ms|)
             ((MTIMES SIMP) 2. |$Mt|)))
           ((MEXPT SIMP) |$om|
            ((MPLUS SIMP) 2. ((MTIMES SIMP) -2. |$Ms|)))
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 6.)
           ((MEXPT SIMP) |$Xi| 6.)
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
            -6.))) 
(ADD2LNC '|$tttt| $VALUES) 
(DSKSETQ |$a1234|
         '((MLIST SIMP)
           ((MTIMES SIMP FACTORED) 128.
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -6. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MPLUS SIMP IRREDUCIBLE) 32258.
             ((MTIMES SIMP RATSIMP) 24892. |$Ms|)
             ((MTIMES SIMP) -26694. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) -12152. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) 7688. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP RATSIMP) -193548. |$om|)
             ((MTIMES SIMP RATSIMP) -234222. |$Ms| |$om|)
             ((MTIMES SIMP) 123588. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP) 46200. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP) -72912. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$om|)
             ((MTIMES SIMP RATSIMP) 64516. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) 49784. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -111952. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -84320. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 9835536. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -3398124. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 1332198. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 223368. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 245784. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 3001114. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 2267215. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 1222594. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 599232. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 364820. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 687656. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 304112. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -53885652. ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 23244084. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -9686268. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1360560. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -345744. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -16963882. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -15594150. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -5127006. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1429664. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -4169436. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3702678. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1512096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -644448. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -399840. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 195120828. ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -52532190. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 23329458. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2217312. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 172872. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 46703256. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 40260669. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 10160280. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1345344. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 13416256. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 8920710. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2462096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2140320. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1345344. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 172872. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -431601336.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 51355188. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -24226344. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1163520. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -77456400. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -52005912. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -9165078. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -399840. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -20672240. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -11115586. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1512096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -3502900. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1429664. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -345744. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 525928572. ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -18477936. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 9238968. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 83570508. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 33871986. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2873106. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 17723387. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 6180626. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 304112. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2888214. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 599232. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 245784. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -326980800.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -54809820. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -8679780. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -7696806. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1118784. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1082360. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -84320. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -72912. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 81745200. ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 15872400. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1118925. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 151822. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 7688. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))))
           ((MTIMES SIMP FACTORED) 128.
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om|) -4.)
            ((MEXPT SIMP) |$om| -4.)
            ((MPLUS SIMP IRREDUCIBLE) 32258.
             ((MTIMES SIMP RATSIMP) 24892. |$Ms|)
             ((MTIMES SIMP) -26694. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) -12152. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) 7688. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP RATSIMP) -193548. |$om|)
             ((MTIMES SIMP RATSIMP) -234222. |$Ms| |$om|)
             ((MTIMES SIMP) 123588. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP) 46200. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP) -72912. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$om|)
             ((MTIMES SIMP RATSIMP) 64516. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) 49784. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -111952. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -84320. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 9835536. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -3398124. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 1332198. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 223368. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 245784. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 3001114. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 2267215. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 1222594. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 599232. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 364820. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 687656. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 304112. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -53885652. ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 23244084. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -9686268. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1360560. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -345744. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -16963882. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -15594150. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -5127006. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1429664. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -4169436. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3702678. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1512096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -644448. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -399840. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 195120828. ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -52532190. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 23329458. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2217312. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 172872. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 46703256. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 40260669. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 10160280. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1345344. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 13416256. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 8920710. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2462096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2140320. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1345344. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 172872. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -431601336.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 51355188. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -24226344. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1163520. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -77456400. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -52005912. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -9165078. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -399840. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -20672240. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -11115586. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1512096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -3502900. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1429664. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -345744. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 525928572. ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -18477936. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 9238968. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 83570508. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 33871986. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2873106. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 17723387. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 6180626. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 304112. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2888214. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 599232. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 245784. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -326980800.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -54809820. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -8679780. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -7696806. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1118784. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1082360. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -84320. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -72912. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 81745200. ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 15872400. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1118925. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 151822. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 7688. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) -8.)
            ((MEXPT SIMP) |$Xi| -8.)
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             8.))
           ((MTIMES SIMP FACTORED)
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -2. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) 2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 8.)
            ((MEXPT SIMP) |$Xi| 8.)
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -8.))
           ((MTIMES SIMP FACTORED) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|)
            |$Xi|
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -2.)))) 
(ADD2LNC '|$a1234| $VALUES) 
(DEFPROP $SET_NUMBER_OF_PARTICLE %SET_NUMBER_OF_PARTICLE VERB) 
(MDEFPROP $SET_NUMBER_OF_PARTICLE
    ((LAMBDA) ((MLIST) |$nn0|)
     ((MPROG) ((MSETQ) |$nn| |$nn0|)
      (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.) ((MPLUS) |$nn0| 1.))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MSETQ) ((|$s| ARRAY) $R)
        ((MPLUS) ((|$k|) $R)
         (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S ((MPLUS) $R 1.)
          |$nn0|))))))
    MEXPR) 
(DEFPROP $SET_NUMBER_OF_PARTICLE $ANY FUNCTION-MODE) 
(ADD2LNC '(($SET_NUMBER_OF_PARTICLE) |$nn0|) $FUNCTIONS) 
(DEFPROP %SET_NUMBER_OF_PARTICLE $SET_NUMBER_OF_PARTICLE NOUN) 
(DEFPROP $NOTZERO %NOTZERO VERB) 
(MDEFPROP $NOTZERO
    ((LAMBDA) ((MLIST) $X) ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))
    MEXPR) 
(DEFPROP $NOTZERO $FIXNUM FUNCTION-MODE) 
(ADD2LNC '(($NOTZERO) $X) $FUNCTIONS) 
(DEFPROP %NOTZERO $NOTZERO NOUN) 
(DEFPROP |$compute_alphas_no_zmV1| |%compute_alphas_no_zmV1| VERB) 
(MDEFPROP |$compute_alphas_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
        ((MSETQ) $POW0
         ((MTIMES) 2.
          (($SUM)
           (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0 $MAX_USED_LEVEL0)
           $L0 2. $MAX_USED_LEVEL0)))
        ((MSETQ) $POW0
         ((MPLUS) $POW0
          (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2. $MAX_USED_LEVEL0)))
        ((MCOND) |$dbg_compute_levels|
         (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T $FALSE)
        ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
      ((MRETURN) |$noAlphas0|)))
    MEXPR) 
(DEFPROP |$compute_alphas_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_alphas_no_zmV1| |$compute_alphas_no_zmV1| NOUN) 
(DEFPROP |$compute_levels_used_no_zmV1| |%compute_levels_used_no_zmV1|
         VERB) 
(MDEFPROP |$compute_levels_used_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
        ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
         ((MPROGN)
          ((MSETQ) $POW0
           ((MPLUS)
            (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
             ((MPLUS) $L0 ((MMINUS) 1.)))
            (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0 $MAX_USED_LEVEL0)))
          ((MCOND) ((MGREATERP) $POW0 0.)
           ((MSETQ) ((|$usedLevels0| ARRAY) $R)
            (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
             ((|$usedLevels0| ARRAY) $R)))
           T $FALSE)))))
      ((MRETURN) |$usedLevels0|)))
    MEXPR) 
(DEFPROP |$compute_levels_used_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_levels_used_no_zmV1| |$compute_levels_used_no_zmV1|
         NOUN) 
(DEFPROP |$compute_levels_and_powers_used_no_zmV1|
         |%compute_levels_and_powers_used_no_zmV1| VERB) 
(MDEFPROP |$compute_levels_and_powers_used_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
        ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
         ((MPROGN)
          ((MSETQ) $POW0
           ((MPLUS)
            (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
             ((MPLUS) $L0 ((MMINUS) 1.)))
            ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
            (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
             $MAX_USED_LEVEL0)))
          ((MCOND) ((MGREATERP) $POW0 0.)
           ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
            (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
             ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
           T $FALSE)))))
      ((MRETURN) |$usedLevelsPowers0|)))
    MEXPR) 
(DEFPROP |$compute_levels_and_powers_used_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_levels_and_powers_used_no_zmV1|)
           $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_levels_and_powers_used_no_zmV1|
         |$compute_levels_and_powers_used_no_zmV1| NOUN) 
(DEFPROP |$compute_Ks_no_zmV1| |%compute_Ks_no_zmV1| VERB) 
(MDEFPROP |$compute_Ks_no_zmV1|
    ((LAMBDA) ((MLIST) $LEVEL_USED_ARRAY0)
     ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
      ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
      ((MDO) $R 1. NIL NIL |$nn| NIL
       ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
        ((MSETQ) |$Nlus0| (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
        ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
         ((MPROGN)
          ((MSETQ) $NR_PQ
           ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R) $INR_PQ))
          ((MSETQ) ((|$explK0| ARRAY) $R)
           ((MPLUS) ((|$explK0| ARRAY) $R)
            ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
        ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
         ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
        |$end_r_loop|))
      ((MRETURN) |$Ks_rules0|)))
    MEXPR) 
(DEFPROP |$compute_Ks_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0) $FUNCTIONS) 
(DEFPROP |%compute_Ks_no_zmV1| |$compute_Ks_no_zmV1| NOUN) 
(DEFPROP |$compute_Ds| |%compute_Ds| VERB) 
(MDEFPROP |$compute_Ds|
    ((LAMBDA) ((MLIST) $LEVEL_USED_ARRAY0)
     ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
      ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
      ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
       ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
        ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
         ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
          ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL NIL
           NIL
           ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL NIL NIL
            NIL
            ((MSETQ) ((|$explD0| ARRAY) $R $S)
             ((MPLUS) ((|$explD0| ARRAY) $R $S)
              ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
               ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
          ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
           (($ENDCONS)
            ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
            ((|$Ds_rules0| ARRAY) $R)))
          |$end_s_loop|))
        |$end_r_loop|))
      ((MRETURN) |$Ds_rules0|)))
    MEXPR) 
(DEFPROP |$compute_Ds| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_Ds|) $LEVEL_USED_ARRAY0) $FUNCTIONS) 
(DEFPROP |%compute_Ds| |$compute_Ds| NOUN) 
(DSKSETQ $WICK '$WICK) 
(DEFPROP $WICK %WICK VERB) 
(MDEFPROP $WICK
    ((LAMBDA) ((MLIST) |$list_Nr0|)
     ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
      ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
      ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
      ((MSETQ) $WICK00
       ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
        ((MFACTORIAL) |$Nr0|)))
      ((MDO) $R 2. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $WICK0 0.)
        ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
        ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
         ((MPROGN) ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
          ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
           ((MSETQ) $WICK0
            ((MPLUS) $WICK0
             ((MTIMES)
              ((MQUOTIENT) 1.
               ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
              $CO0
              ((MEXPT) ((|$s| ARRAY) $R)
               ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
           T $FALSE)))
        ((MSETQ) $WICK00 $WICK0)))
      ((MRETURN) $WICK00)))
    MEXPR) 
(DEFPROP $WICK $ANY FUNCTION-MODE) 
(ADD2LNC '(($WICK) |$list_Nr0|) $FUNCTIONS) 
(DEFPROP %WICK $WICK NOUN) 
(DEFPROP $DO_ALL_TERM %DO_ALL_TERM VERB) 
(MDEFPROP $DO_ALL_TERM
    ((LAMBDA) ((MLIST) $INT0 $LEVELS_POWERS0 |$Ks_rules0| |$Ds_rules0|)
     ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
      (($PRINT) "in computing 'Z' (do_all_term)")
      ((MSETQ) $EXPL_INT0 $INT0)
      ((MDO) $R 1. NIL NIL |$nn| NIL
       ((MPROGN)
        ((MCOND) |$dbg_all_terms|
         (($PRINT)
          "in computing 'Z' (do_all_term) doing all terms for particle"
          $R)
         T $FALSE)
        ((MSETQ) $EXPL_INT0
         (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
          ((|$Ds_rules0| ARRAY) $R)))
        ((MSETQ) $NLEVELS0 (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
        ((MCOND) |$dbg_all_terms|
         (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
        ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
         ((MPROGN)
          ((MCOND) |$dbg_all_terms|
           (($PRINT) " project to"
            (($L) $R
             ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
            "^"
            ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
             ((MPLUS) $L0 1.)))
           T $FALSE)
          ((MSETQ) $EXPL_INT0
           (($RATCOEF) $EXPL_INT0
            (($L) $R
             ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
            ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
             ((MPLUS) $L0 1.))))
          ((MCOND) |$dbg_all_terms|
           (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
      ((MRETURN) $EXPL_INT0)))
    MEXPR) 
(DEFPROP $DO_ALL_TERM $ANY FUNCTION-MODE) 
(ADD2LNC '(($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
           |$Ds_rules0|)
         $FUNCTIONS) 
(DEFPROP %DO_ALL_TERM $DO_ALL_TERM NOUN) 
(DEFPROP $STATE2MATRIX %STATE2MATRIX VERB) 
(MDEFPROP $STATE2MATRIX
    ((LAMBDA) ((MLIST) $STATE0 |$MaxLevel0|)
     ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
      ((MSETQ) $MAT0
       (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
        ((MPLUS) |$MaxLevel0| 1.)))
      ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
       ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
        ((MPROGN)
         ((MSETQ) (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
          (($HIPOW) $STATE0 (($P) $IP $IQ)))
         ((MSETQ) $STATE00
          ((MQUOTIENT) $STATE00
           ((MEXPT) (($P) $IP $IQ)
            (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
      ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
       ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
        ((MPROGN)
         ((MSETQ) (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
          ((MPLUS) (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
           (($HIPOW) $STATE0 (($P) $IP $IQ))))
         ((MSETQ) $STATE00
          ((MQUOTIENT) $STATE00
           ((MEXPT) (($P) $IP $IQ) (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
      ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
       (($ERROR) "In state2matrix missing some contributions in"
        $STATE0 "since we are left with" $STATE00 "after analysis")
       T $FALSE)
      ((MRETURN) (($COPYMATRIX) $MAT0))))
    MEXPR) 
(DEFPROP $STATE2MATRIX $ANY FUNCTION-MODE) 
(ADD2LNC '(($STATE2MATRIX) $STATE0 |$MaxLevel0|) $FUNCTIONS) 
(DEFPROP %STATE2MATRIX $STATE2MATRIX NOUN) 
(DEFPROP |$take_derivative_wrt_lambdaV1|
         |%take_derivative_wrt_lambdaV1| VERB) 
(MDEFPROP |$take_derivative_wrt_lambdaV1|
    ((LAMBDA) ((MLIST) $NR0 $LEVEL0 $INDEX0 $TERM0)
     ((MPROG)
      ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0 $NPOW0
       $OP0)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
       ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
       ((MSETQ) $TERM00 $TERM0))
      ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $NEWTERM00 0.)
        ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MSETQ) $OP0 (($INPART) $FAC0 0.))
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MCOND) ((MGREATERP) $NPOW0 2.)
            (($ERROR)
             "la() has one index and it cannot occour with a power bigger than 2! term="
             $TERM00)
            T
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$l|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$ll|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
             ((MEXPT) ((MMINUS) 1.) $LEVEL0)
             ((MFACTORIAL)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
             ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LAK)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$laSk|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
              $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LALA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$ll|)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
             ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
             ((MFACTORIAL)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
             ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $KLA)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$Skla|)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LALA)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA2)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) 2. $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          |$end_pow_op|)
         T
         ((MCOND) $ISOP0
          ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$l|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0) $TERM00
              $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) $LEVEL0)
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LAK)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$laSk|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
               $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LA2)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) 2.
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $KLA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$Skla|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
               $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MPROGN)
             ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
              ((MSETQ) $NEWTERM00 (($SUBSTINPART) |$Dim| $TERM00 $NF0))
              T
              ((MPROGN)
               ((MSETQ) $NEWTERM00 (($SUBSTINPART) 1. $TERM00 $NF0))
               ((MSETQ) $NEWTERM00
                (($SUBSTITUTE) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                 $NEWTERM00))))
             |$end_lambda|)
            T $FALSE)
           |$end_if_op|)
          T $FALSE))
        ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
      ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_lambdaV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_lambdaV1|
         |$take_derivative_wrt_lambdaV1| NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA %TAKE_DERIVATIVE_WRT_LAMBDA VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA
    ((LAMBDA) ((MLIST) $NR0 $LEVEL0 $INDEX0 $TERM0)
     ((MPROG)
      ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0 $NPOW0
       $OP0)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
       ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
       ((MSETQ) $TERM00 $TERM0))
      ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $NEWTERM00 0.)
        ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0)) ((MSETQ) $NPOW0 1.)
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MSETQ) $OP0 (($INPART) $FAC0 0.))
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MCOND) ((MGREATERP) $NPOW0 2.)
            (($ERROR)
             "la() has one index and it cannot occour with a power bigger than 2! term="
             $TERM00)
            T
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$l|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MPROGN)
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0
              (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
               $NF0 2.)))
            ((MCOND) ((MEQUAL) $OP0 |$ll|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               ((MEXPT) ((MMINUS) 1.) $LEVEL0)
               ((MFACTORIAL)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
               ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LAK)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 |$laSk|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LALA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)))
             T $FALSE)
            |$end_lambda_other|)
           T $FALSE)
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MPROGN)
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0
              (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
               $NF0 2.)))
            ((MCOND) ((MEQUAL) $OP0 |$ll|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
               ((MFACTORIAL)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
               ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $KLA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 |$Skla|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LALA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)))
             T $FALSE)
            |$end_other_la|)
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA2)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) 2. $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          |$end_pow_op|)
         T
         ((MCOND) $ISOP0
          ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$l|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0) $TERM00
              $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) $LEVEL0)
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LAK)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$laSk|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
               $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LA2)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) 2.
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $KLA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$Skla|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
               $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MPROGN)
             ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
              ((MSETQ) $NEWTERM00 (($SUBSTINPART) |$Dim| $TERM00 $NF0))
              T
              ((MPROGN)
               ((MSETQ) $NEWTERM00 (($SUBSTINPART) 1. $TERM00 $NF0))
               ((MSETQ) $NEWTERM00
                (($SUBSTITUTE) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                 $NEWTERM00))))
             |$end_lambda|)
            T $FALSE)
           |$end_if_op|)
          T $FALSE))
        ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
      ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_LAMBDA $TAKE_DERIVATIVE_WRT_LAMBDA NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR
         %TAKE_DERIVATIVE_WRT_SCALAR_PAIR VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR
    ((LAMBDA) ((MLIST) $NR0 $LEVEL10 $LEVEL20 $TERM0)
     ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
      ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
      ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.)) ((MSETQ) $DER0 0.)
      ((MCOND) ((MGREATERP) $LEVEL10 0.)
       ((MSETQ) $DER00
        (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0| $TERM0))
       T ((MSETQ) $DER00 ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
      ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
      ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
       ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
        ((MDO) $NT0 1. NIL NIL $LDER00 NIL
         ((MPROGN)
          ((MCOND) |$dbg_wrt_pair|
           (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
            "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
           T $FALSE)
          ((MSETQ) $TMP_DER0
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
            (($INPART) $DER00 $NT0)))
          ((MSETQ) $DER0 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
       T
       ((MPROGN)
        ((MCOND) |$dbg_wrt_pair|
         (($PRINT) "    SINGLE term: take der of" $DER00 "wrt lambda("
          $NR0 $LEVEL20 |$newII0| ")")
         T $FALSE)
        ((MSETQ) $DER0
         (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0| $DER00))))
      ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0)) ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
           $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_SCALAR_PAIR
         $TAKE_DERIVATIVE_WRT_SCALAR_PAIR NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_STATE %TAKE_DERIVATIVE_WRT_STATE VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_STATE
    ((LAMBDA) ((MLIST) $NR0 $ONE_STATE_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
      ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $ONE_STATE_IN_MATRIX0))
      ((MSETQ) |$Der0| $TERM0)
      ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
       ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
        ((MCOND)
         ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
         ((MPROGN)
          ((MDO) $N_PQ 1. NIL NIL
           (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
           ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
             ((MPROGN)
              ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
               ((MSETQ) |$tmp_Der0|
                ((MPLUS) |$tmp_Der0|
                 (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                  ((MPLUS) $L0 ((MMINUS) 1.))
                  ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
              ((MSETQ) |$Der0| |$tmp_Der0|))
             T
             ((MSETQ) |$Der0|
              (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
               ((MPLUS) $L0 ((MMINUS) 1.)) ((MPLUS) $C0 ((MMINUS) 1.))
               |$Der0|)))))
          |$end_loop_c0|)
         T $FALSE)))
      ((MRETURN) |$Der0|)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_STATE $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_STATE $TAKE_DERIVATIVE_WRT_STATE NOUN) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV1|
         |%take_derivative_wrt_scalar_stateSV1| VERB) 
(MDEFPROP |$take_derivative_wrt_scalar_stateSV1|
    ((LAMBDA) ((MLIST) $SCALARS_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
      ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
      ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
       ((MCOND)
        ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
        ((MPROGN)
         ((MCOND) |$dbg_scalars|
          (($PRINT) "nr0=" $NR0 "out of"
           (($LENGTH) $SCALARS_IN_MATRIX0))
          T $FALSE)
         ((MSETQ) |$tmp_DER0| 0.)
         ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
          ((MPROGN)
           (($PRINT) "before length(DER0) is" (($LENGTH) |$der0|))
           ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
            ((MSETQ) |$tmp_DER0|
             ((MPLUS) |$tmp_DER0|
              (($TAKE_DERIVATIVE_WRT_STATE) $NR0
               (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
           ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
          T
          ((MPROGN)
           ((MCOND) |$dbg_scalars|
            (($PRINT) "SINGLE term " |$der0| "derivative wrt r=" $NR0
             "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0) "with nr=" $NR0)
            T $FALSE)
           ((MSETQ) |$der0|
            (($TAKE_DERIVATIVE_WRT_STATE) $NR0
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
           |$end_single|)))
        T $FALSE))
      ((MRETURN) |$der0|)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_scalar_stateSV1|) $SCALARS_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_scalar_stateSV1|
         |$take_derivative_wrt_scalar_stateSV1| NOUN) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV2|
         |%take_derivative_wrt_scalar_stateSV2| VERB) 
(MDEFPROP |$take_derivative_wrt_scalar_stateSV2|
    ((LAMBDA) ((MLIST) $SCALARS_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
      ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
       ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
        (($PRINT) "in take_derivative_wrt_scalar_stateSV2 acting on"
         $LT0 "terms")
        ((MDO) $NT0 1. NIL NIL $LT0 NIL
         ((MPROGN)
          ((MCOND) |$dbg_wrt_states|
           (($PRINT) "in take_derivative_wrt_scalar_stateSV2 EXAM term"
            $NT0 "out of" $LT0 "now there are"
            ((MCOND) ((MNOT) (($NUMBERP) |$der0|)) (($LENGTH) |$der0|)
             T 0.)
            "terms")
           T
           ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
            (($PRINT)
             "in take_derivative_wrt_scalar_stateSV2 EXAM term" $NT0
             "(step 100) out of" $LT0)
            T $FALSE))
          ((MSETQ) |$NIused| 0.)
          ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
          ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
           ((MCOND)
            ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
            ((MPROGN)
             ((MSETQ) |$tmp_DER0|
              (($TAKE_DERIVATIVE_WRT_STATE) $NR0
               (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
             |$end_nr_loop|)
            T $FALSE))
          ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
          |$end_t0_loop|)))
       T
       ((MPROGN) ((MSETQ) |$der0| $TERM0)
        ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
         ((MCOND)
          ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
          ((MPROGN)
           ((MCOND) |$dbg_wrt_states|
            (($PRINT)
             "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
             |$der0| "derivative wrt r=" $NR0 "and"
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
            T $FALSE)
           ((MSETQ) |$der0|
            (($TAKE_DERIVATIVE_WRT_STATE) $NR0
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
           |$end_single|)
          T $FALSE))))
      ((MRETURN) |$der0|)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV2| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_scalar_stateSV2|) $SCALARS_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_scalar_stateSV2|
         |$take_derivative_wrt_scalar_stateSV2| NOUN) 
(DEFPROP $CONTRACT_PAIRS_IN_ONE_TERM %CONTRACT_PAIRS_IN_ONE_TERM VERB) 
(MDEFPROP $CONTRACT_PAIRS_IN_ONE_TERM
    ((LAMBDA) ((MLIST) $UTERM0)
     ((MPROG)
      ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0 $NPOW0
       $OP0 $IND0 $NFAC0 $NR0 $NS0)
      ((MSETQ) $UTERM00 $UTERM0)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
       ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
       ((MRETURN) $UTERM0) T $FALSE)
      ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
      ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_contract| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
            ((MNOT) ((MEQUAL) $NPOW0 2.)))
           (($ERROR) "the power must be 2!! wrong term=" $UTERM0) T
           $FALSE)
          ((MCOND) ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
           ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MCOND) ((MEQUAL) $OP0 $LA)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE)
          ((MCOND) ((MEQUAL) $OP0 |$Sk|)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE)
          ((MCOND) ((MEQUAL) $OP0 $K)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE))
         T
         ((MCOND)
          ((MAND) $ISOP0
           (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
          ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
           ((MCOND)
            ((MNOT)
             (($IS) ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
            ((MPROGN)
             ((MSETQ) $OTHERFAC0 (($ASSOC) $IND0 $LIST_INDEX_FACS0))
             ((MSETQ) $NR0 (($INPART) $FAC0 1.))
             ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
             ((MCOND) ((MLEQP) $NR0 $NS0)
              ((MSETQ) $CTERM0
               ((MTIMES) $CTERM0
                ((MQAPPLY)
                 (($CONCAT) (($INPART) $FAC0 0.)
                  (($INPART) $OTHERFAC0 0.))
                 $NR0 (($INPART) $FAC0 2.) $NS0
                 (($INPART) $OTHERFAC0 2.))))
              T
              ((MSETQ) $CTERM0
               ((MTIMES) $CTERM0
                ((MQAPPLY)
                 (($CONCAT) (($INPART) $OTHERFAC0 0.)
                  (($INPART) $FAC0 0.))
                 $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                 (($INPART) $FAC0 2.)))))
             ((MSETQ) $LIST_INDEX_FACS0
              (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0) $LIST_INDEX_FACS0)))
            T
            ((MSETQ) $LIST_INDEX_FACS0
             (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
          T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
        |$end_fac_loop|))
      ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
       ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
       ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
      ((MRETURN) $CTERM0)))
    MEXPR) 
(DEFPROP $CONTRACT_PAIRS_IN_ONE_TERM $ANY FUNCTION-MODE) 
(ADD2LNC '(($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0) $FUNCTIONS) 
(DEFPROP %CONTRACT_PAIRS_IN_ONE_TERM $CONTRACT_PAIRS_IN_ONE_TERM NOUN) 
(DEFPROP $CONTRACT_PAIRS %CONTRACT_PAIRS VERB) 
(MDEFPROP $CONTRACT_PAIRS
    ((LAMBDA) ((MLIST) |$utermS0|)
     ((MPROG) ((MLIST) $SUM0)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
       ((MPROGN) ((MSETQ) $SUM0 0.)
        ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
         ((MSETQ) $SUM0
          ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
       T ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
      ((MRETURN) $SUM0)))
    MEXPR) 
(DEFPROP $CONTRACT_PAIRS $ANY FUNCTION-MODE) 
(ADD2LNC '(($CONTRACT_PAIRS) |$utermS0|) $FUNCTIONS) 
(DEFPROP %CONTRACT_PAIRS $CONTRACT_PAIRS NOUN) 
(DEFPROP $TRUE_XX %TRUE_XX VERB) 
(MDEFPROP $TRUE_XX
    ((LAMBDA) ((MLIST) $R $S)
     ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))
    MEXPR) 
(DEFPROP $TRUE_XX $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_XX) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_XX $TRUE_XX NOUN) 
(DEFPROP |$otherN| |%otherN| VERB) 
(MDEFPROP |$otherN|
    ((LAMBDA) ((MLIST) $M $N)
     ((MCOND)
      ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
       ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
      3. T
      ((MCOND)
       ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
        ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
       2. T
       ((MCOND)
        ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
         ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
        1. T $FALSE))))
    MEXPR) 
(DEFPROP |$otherN| $BOOLEAN FUNCTION-MODE) 
(ADD2LNC '((|$otherN|) $M $N) $FUNCTIONS) 
(DEFPROP |%otherN| |$otherN| NOUN) 
(DEFPROP $COMPUTE_PP3 %COMPUTE_PP3 VERB) 
(MDEFPROP $COMPUTE_PP3
    ((LAMBDA) ((MLIST) ((MLIST) |$n|))
     ((MPROG)
      ((MDO) $M 1. NIL NIL |$nn| NIL
       ((MDO) $N 1. NIL NIL |$nn| NIL
        ((MCOND) ((MEQUAL) $M $N)
         ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
          ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))) $AP))
         T
         ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
          ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
           ((MPLUS)
            ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
            ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
            ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))
    MEXPR) 
(DEFPROP $COMPUTE_PP3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_PP3) ((MLIST) |$n|)) $FUNCTIONS) 
(MDEFPROP $COMPUTE_PP3 T MLEXPRP) 
(DEFPROP %COMPUTE_PP3 $COMPUTE_PP3 NOUN) 
(DEFPROP $PP3ONSHELL %PP3ONSHELL VERB) 
(MDEFPROP $PP3ONSHELL
    ((LAMBDA) ((MLIST) $M $N) (($NUM_PP3 ARRAY) $M $N)) MEXPR) 
(DEFPROP $PP3ONSHELL $ANY FUNCTION-MODE) 
(ADD2LNC '(($PP3ONSHELL) $M $N) $FUNCTIONS) 
(DEFPROP %PP3ONSHELL $PP3ONSHELL NOUN) 
(DEFPROP $TRUE_GF_XX3 %TRUE_GF_XX3 VERB) 
(MDEFPROP $TRUE_GF_XX3
    ((LAMBDA) ((MLIST) $R $S) (($NUM_XX3 ARRAY) $R $S)) MEXPR) 
(DEFPROP $TRUE_GF_XX3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_GF_XX3) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_GF_XX3 $TRUE_GF_XX3 NOUN) 
(DEFPROP $GF_XX3 %GF_XX3 VERB) 
(MDEFPROP $GF_XX3
    ((LAMBDA) ((MLIST) $M $N)
     ((MCOND) ((MEQUAL) $M 1.) |$x1| T
      ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
       ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
        |$x3|))))
    MEXPR) 
(DEFPROP $GF_XX3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($GF_XX3) $M $N) $FUNCTIONS) 
(DEFPROP %GF_XX3 $GF_XX3 NOUN) 
(DSKSETQ $COMPUTE_PP4 '$COMPUTE_PP4) 
(DEFPROP $COMPUTE_PP4 %COMPUTE_PP4 VERB) 
(MDEFPROP $COMPUTE_PP4
    ((LAMBDA) ((MLIST) ((MLIST) |$n|))
     ((MPROG)
      ((MDO) $M 1. NIL NIL |$nn| NIL
       ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
        ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))) $AP)))
      ((MSETQ) |$Mu|
       ((MPLUS)
        ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
        ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Ms|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Mt|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
       (($RATSIMP)
        ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
         ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
          ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
      ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Ms|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Mt|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
       (($RATSIMP)
        ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
         ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.) ((MMINUS) 2.)
          ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))
    MEXPR) 
(DEFPROP $COMPUTE_PP4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_PP4) ((MLIST) |$n|)) $FUNCTIONS) 
(MDEFPROP $COMPUTE_PP4 T MLEXPRP) 
(DEFPROP %COMPUTE_PP4 $COMPUTE_PP4 NOUN) 
(DEFPROP $PP4ONSHELL %PP4ONSHELL VERB) 
(MDEFPROP $PP4ONSHELL
    ((LAMBDA) ((MLIST) $M $N) (($NUM_PP4 ARRAY) $M $N)) MEXPR) 
(DEFPROP $PP4ONSHELL $ANY FUNCTION-MODE) 
(ADD2LNC '(($PP4ONSHELL) $M $N) $FUNCTIONS) 
(DEFPROP %PP4ONSHELL $PP4ONSHELL NOUN) 
(DEFPROP $COMPUTE_XX4 %COMPUTE_XX4 VERB) 
(MDEFPROP $COMPUTE_XX4
    ((LAMBDA) ((MLIST))
     ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
      (($REMARRAY) $NUM_XX4)
      ((MSETQ) $GF_X_RULES
       ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
      ((MSETQ) $EQ_XX40
       ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
        ((MEQUAL) |$om|
         ((MQUOTIENT)
          ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
           (($XX) 1. 3.))
          (($XX) 2. 4.)))))
      ((MSETQ) $EQ_XX40
       ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
        ((MEQUAL)
         ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.) (($XX) 2. 4.))
         ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
      ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
      ((MSETQ) $SO_X13
       (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
      ((MSETQ) $XX4_LIST
       (($MAKELIST)
        (($MAKELIST)
         ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S)) $S
         ((MPLUS) $R 1.) |$nn|)
        $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
      ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
      ((MSETQ) $XX4_LIST
       (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
      ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
      ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
       (($MAP) ":" ((MLIST) (($LHS) $GFXX0)) ((MLIST) (($RHS) $GFXX0))))
      ((MSETQ) |$dx3_dOM| (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
      ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES)) |$xx4_done|))
    MEXPR) 
(DEFPROP $COMPUTE_XX4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_XX4)) $FUNCTIONS) 
(DEFPROP %COMPUTE_XX4 $COMPUTE_XX4 NOUN) 
(DEFPROP $TRUE_GF_XX4 %TRUE_GF_XX4 VERB) 
(MDEFPROP $TRUE_GF_XX4
    ((LAMBDA) ((MLIST) $R $S) (($NUM_XX4 ARRAY) $R $S)) MEXPR) 
(DEFPROP $TRUE_GF_XX4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_GF_XX4) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_GF_XX4 $TRUE_GF_XX4 NOUN) 
(DEFPROP |$check_cyc_A_234| |%check_cyc_A_234| VERB) 
(MDEFPROP |$check_cyc_A_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
        ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
        ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
        ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
        ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
        ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
        ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
        ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
        ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
        ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
        ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
        ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_cyc_A_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_cyc_A_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_cyc_A_234| |$check_cyc_A_234| NOUN) 
(DEFPROP |$cyc_A_234| |%cyc_A_234| VERB) 
(MDEFPROP |$cyc_A_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
        ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
        ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$cyc_A_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$cyc_A_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%cyc_A_234| |$cyc_A_234| NOUN) 
(DEFPROP |$check_cyc_gfA_234| |%check_cyc_gfA_234| VERB) 
(MDEFPROP |$check_cyc_gfA_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
        ((MEQUAL) |$om| ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_cyc_gfA_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_cyc_gfA_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_cyc_gfA_234| |$check_cyc_gfA_234| NOUN) 
(DEFPROP |$cyc_gfA_234| |%cyc_gfA_234| VERB) 
(MDEFPROP |$cyc_gfA_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST)
        ((MEQUAL) |$om| ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
       $AMP00)))
    MEXPR) 
(DEFPROP |$cyc_gfA_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$cyc_gfA_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%cyc_gfA_234| |$cyc_gfA_234| NOUN) 
(DEFPROP |$check_swap_A_23| |%check_swap_A_23| VERB) 
(MDEFPROP |$check_swap_A_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
        ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_swap_A_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_swap_A_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_swap_A_23| |$check_swap_A_23| NOUN) 
(DEFPROP |$swap_A_23| |%swap_A_23| VERB) 
(MDEFPROP |$swap_A_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
        ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$swap_A_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$swap_A_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%swap_A_23| |$swap_A_23| NOUN) 
(DEFPROP |$swap_gfA_23| |%swap_gfA_23| VERB) 
(MDEFPROP |$swap_gfA_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE) ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$swap_gfA_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$swap_gfA_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%swap_gfA_23| |$swap_gfA_23| NOUN) 
(DEFPROP $TEST_MEASURE %TEST_MEASURE VERB) 
(MDEFPROP $TEST_MEASURE
    ((LAMBDA) ((MLIST) |$l1| |$l2| |$l3| |$l4|)
     ((MPROG) ((MSETQ) |$nn| 4.)
      (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
      ((MSETQ) $GH_00
       ((MQUOTIENT) 1.
        ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
      ((MSETQ) |$tttt_00|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
           ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
           ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
      ((MSETQ) |$tttt_00|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
      ((MSETQ) $GH_0P
       (($FACTOR)
        (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) (($XX) 1. 2.)
          ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.)) (($XX) 1. 3.)
           (($XX) 2. 4.))))))
      ((MSETQ) |$TTTT_0p|
       (($FACTOR)
        (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) (($XX) 1. 2.)
          ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.)) (($XX) 1. 3.)
           (($XX) 2. 4.))))))
      ((MSETQ) |$TTTT_pp|
       (($FACTOR)
        (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.))))
      ((MSETQ) |$gh_TTT0|
       (($FACTOR)
        (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
         ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTT|
       (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))
    MEXPR) 
(DEFPROP $TEST_MEASURE $ANY FUNCTION-MODE) 
(ADD2LNC '(($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|) $FUNCTIONS) 
(DEFPROP %TEST_MEASURE $TEST_MEASURE NOUN) 
(DEFPROP $ORDERXX %ORDERXX VERB) 
(MDEFPROP $ORDERXX
    ((LAMBDA) ((MLIST) $R $S)
     ((MCOND) ((MEQUAL) $R $S) 0. T
      ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
       ((MMINUS) (($XX) $S $R)))))
    MEXPR) 
(DEFPROP $ORDERXX $ANY FUNCTION-MODE) 
(ADD2LNC '(($ORDERXX) $R $S) $FUNCTIONS) 
(DEFPROP %ORDERXX $ORDERXX NOUN) 
(DEFPROP $ORDERPP %ORDERPP VERB) 
(MDEFPROP $ORDERPP
    ((LAMBDA) ((MLIST) $R $S)
     ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))
    MEXPR) 
(DEFPROP $ORDERPP $ANY FUNCTION-MODE) 
(ADD2LNC '(($ORDERPP) $R $S) $FUNCTIONS) 
(DEFPROP %ORDERPP $ORDERPP NOUN) 
(DEFPROP $TRUE_KK %TRUE_KK VERB) 
(MDEFPROP $TRUE_KK
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))
    MEXPR) 
(DEFPROP $TRUE_KK $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_KK) $R $M $S $N) $FUNCTIONS) 
(DEFPROP %TRUE_KK $TRUE_KK NOUN) 
(DEFPROP |$true_Skk| |%true_Skk| VERB) 
(MDEFPROP |$true_Skk|
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
      (($SUM)
       ((MTIMES) (($ORDERPP) $T $S) ((MEXPT) (($ORDERXX) $R $T) $M)) $T
       1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_Skk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_Skk|) $R $M $S $N) $FUNCTIONS) 
(DEFPROP |%true_Skk| |$true_Skk| NOUN) 
(DEFPROP |$true_kSk| |%true_kSk| VERB) 
(MDEFPROP |$true_kSk|
    ((LAMBDA) ((MLIST) $S $N $R $M)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
      (($SUM)
       ((MTIMES) (($ORDERPP) $T $S) ((MEXPT) (($ORDERXX) $R $T) $M)) $T
       1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_kSk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_kSk|) $S $N $R $M) $FUNCTIONS) 
(DEFPROP |%true_kSk| |$true_kSk| NOUN) 
(DEFPROP |$true_SkSk| |%true_SkSk| VERB) 
(MDEFPROP |$true_SkSk|
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
      (($SUM)
       (($SUM)
        ((MTIMES) (($ORDERPP) $T $U) ((MEXPT) (($ORDERXX) $R $T) $M)
         ((MEXPT) (($ORDERXX) $S $U) $N))
        $T 1. |$nn|)
       $U 1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_SkSk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_SkSk|) $R $M $S $N) $FUNCTIONS) 
(DEFPROP |%true_SkSk| |$true_SkSk| NOUN) 
(DEFPROP $FROM_STATE_TO_ADDEND_LIST %FROM_STATE_TO_ADDEND_LIST VERB) 
(MDEFPROP $FROM_STATE_TO_ADDEND_LIST
    ((LAMBDA) ((MLIST) $STATE0)
     ((MPROG)
      ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T $FALSE)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
       ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
      ((MSETQ) $LIST0
       (($MAKELIST) (($INPART) $STATE0 $T) $T 1. (($LENGTH) $STATE0)))
      ((MRETURN) $LIST0)))
    MEXPR) 
(DEFPROP $FROM_STATE_TO_ADDEND_LIST $ANY FUNCTION-MODE) 
(ADD2LNC '(($FROM_STATE_TO_ADDEND_LIST) $STATE0) $FUNCTIONS) 
(DEFPROP %FROM_STATE_TO_ADDEND_LIST $FROM_STATE_TO_ADDEND_LIST NOUN) 
(DEFPROP $EXTRACT_AND_NORMALIZE_COEFFS %EXTRACT_AND_NORMALIZE_COEFFS
         VERB) 
(MDEFPROP $EXTRACT_AND_NORMALIZE_COEFFS
    ((LAMBDA) ((MLIST) $LIST_OF_LISTS_OF_SUBSTATES0)
     ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
      ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
       ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
        ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
         ((MPROGN) ((MSETQ) $S00 $S0)
          ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
           ((MPROGN) ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
            ((MCOND) ((MGREATERP) $POW0 0.)
             ((MSETQ) $S00
              ((MTIMES)
               ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
               ((MEXPT)
                ((MQUOTIENT) 1.
                 ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                $POW0)))
             T $FALSE)
            ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
            ((MCOND) ((MGREATERP) $POW0 0.)
             ((MSETQ) $S00
              ((MTIMES)
               ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
               ((MEXPT)
                ((MQUOTIENT) 1.
                 ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                $POW0)))
             T $FALSE)))
          ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
           ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
            ((MPROGN) ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
             ((MCOND) ((MGREATERP) $POW0 0.)
              ((MSETQ) $S00
               ((MTIMES)
                ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                ((MEXPT)
                 ((MQUOTIENT)
                  ((MQUOTIENT) ((MMINUS) 1.)
                   ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                  ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                 $POW0)))
              T $FALSE))))
          ((MCOND)
           ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
            ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
           (($ERROR)
            "extract_and_normalize_coeffs cannot compute normalized coeff from"
            $S0 "left over is" $S00)
           T $FALSE)
          ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
        ((MSETQ) $COEFFS_LIST0 (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
      ((MRETURN) $COEFFS_LIST0)))
    MEXPR) 
(DEFPROP $EXTRACT_AND_NORMALIZE_COEFFS $ANY FUNCTION-MODE) 
(ADD2LNC '(($EXTRACT_AND_NORMALIZE_COEFFS)
           $LIST_OF_LISTS_OF_SUBSTATES0)
         $FUNCTIONS) 
(DEFPROP %EXTRACT_AND_NORMALIZE_COEFFS $EXTRACT_AND_NORMALIZE_COEFFS
         NOUN) 
(DEFPROP |$amplitudeN4V1| |%amplitudeN4V1| VERB) 
(MDEFPROP |$amplitudeN4V1|
    ((LAMBDA) ((MLIST) $STATES_LIST0)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) |$Partials0|
            (($ENDCONS)
             ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4) $LIST_OF_SUBSTATES0
              $PARTIAL_AMP0)
             |$Partials0|))
           ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$amplitudeN4V1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$amplitudeN4V1|) $STATES_LIST0) $FUNCTIONS) 
(DEFPROP |%amplitudeN4V1| |$amplitudeN4V1| NOUN) 
(DEFPROP |$amplitudeN4V1_list| |%amplitudeN4V1_list| VERB) 
(MDEFPROP |$amplitudeN4V1_list|
    ((LAMBDA) ((MLIST) $STATES_LIST0 $CHECKPOINT_SAVE_FILENAME)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MPROGN)
        ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
         ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
          ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
           ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
            (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
             $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
             (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
             (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
             "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
            ((MSETQ) $LIST_OF_SUBSTATES0
             ((MLIST)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
            (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
            ((MSETQ) $SL0
             (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
              $LIST_OF_SUBSTATES0))
            ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
            ((MSETQ) $NAS_LIST0
             (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
            ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
            ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
            ((MSETQ) $ULPS0
             ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
            ((MSETQ) $ULPS_LIST0
             (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
            ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
            ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
            ((MSETQ) $EI0
             (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
            ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
            ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
            (($PRINT)
             "Computed the expression on which we must act with derivatives in"
             ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
            ((MSETQ) $PARTIAL_AMP0
             ((MTIMES)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
               $NA1)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
               $NA2)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
               $NA3)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
               $NA4)
              ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
            ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
            (($PRINT)
             "Taken the derivatives and computed the partial amplitude in"
             ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
              |$Partials0|))
            |$end_3_loops|))))
        (($SAVE)
         (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_" (($STRING) $NA1)
          ".lisp")
         $NA1 $STATES_LIST0 |$Partials0|)
        |$end_na1_loop|))
      ((MRETURN) |$Partials0|)))
    MEXPR) 
(DEFPROP |$amplitudeN4V1_list| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$amplitudeN4V1_list|) $STATES_LIST0
           $CHECKPOINT_SAVE_FILENAME)
         $FUNCTIONS) 
(DEFPROP |%amplitudeN4V1_list| |$amplitudeN4V1_list| NOUN) 
(DEFPROP |$gf_amplitudeN4V1| |%gf_amplitudeN4V1| VERB) 
(MDEFPROP |$gf_amplitudeN4V1|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0
            (($RATSIMP)
             (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)
              ((MEQUAL) $XX $TRUE_GF_XX4))))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V1| |$gf_amplitudeN4V1| NOUN) 
(DEFPROP |$gf_amplitudeN4V2| |%gf_amplitudeN4V2| VERB) 
(MDEFPROP |$gf_amplitudeN4V2|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| |$Mt|))
           ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp the amplitude"
            ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
           ((MSETQ) $MAXNSNT0
            ((MPLUS)
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              (($SUM)
               (($SUM) ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                2. (($LENGTH) (($SL0 ARRAY) $NR0)))
               $NR0 1. |$nn0|))))
           ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
            ((MPROGN)
             ((MSETQ) |$Ms_proj_amp0|
              (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| $NS0))
             ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
              ((MDO) $NT0 0. NIL NIL
               ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
               ((MPROGN)
                (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                 "terms")
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATSIMP)
                  (($EV) |$Mt_Ms_proj_amp0|
                   ((MEQUAL) $XX $TRUE_GF_XX4))))
                ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                 ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                  ((MTIMES) |$Mt_Ms_proj_amp0| ((MEXPT) |$Ms| $NS0)
                   ((MEXPT) |$Mt| $NT0))))))
              T $FALSE)))
           ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude fully gauge fixed in"
            ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp-ed the amplitude in"
            ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6)) "s")
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V2| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V2| |$gf_amplitudeN4V2| NOUN) 
(DEFPROP |$gf_amplitudeN4V2_1| |%gf_amplitudeN4V2_1| VERB) 
(MDEFPROP |$gf_amplitudeN4V2_1|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| |$Mt|))
           ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratexpand the amplitude"
            ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
            "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
            "terms")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
           ((MSETQ) $MAXNSNT0
            ((MPLUS)
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              (($SUM)
               (($SUM) ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                2. (($LENGTH) (($SL0 ARRAY) $NR0)))
               $NR0 1. |$nn0|))))
           ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
            ((MPROGN)
             ((MSETQ) |$Ms_proj_amp0|
              (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| $NS0))
             ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
              ((MDO) $NT0 0. NIL NIL
               ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
               ((MPROGN)
                (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                 "terms")
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATSIMP)
                  (($EV) |$Mt_Ms_proj_amp0|
                   ((MEQUAL) $XX $TRUE_GF_XX4))))
                ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                 ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                  ((MTIMES) |$Mt_Ms_proj_amp0| ((MEXPT) |$Ms| $NS0)
                   ((MEXPT) |$Mt| $NT0))))))
              T $FALSE)))
           ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude fully gauge fixed in"
            ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp-ed the amplitude in"
            ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6)) "s")
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V2_1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V2_1| |$gf_amplitudeN4V2_1| NOUN) 
(DEFPROP |$SetStates| |%SetStates| VERB) 
(MDEFPROP |$SetStates|
    ((LAMBDA) ((MLIST) |$dd0|)
     ((MPROG) ((MSETQ) |$Lev0| 2.)
      ((MSETQ) |$Null2|
       (($EV)
        ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
         ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
         ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
         ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Lev0| 3.)
      ((MSETQ) |$Null3|
       (($EV)
        ((MPLUS)
         ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.) |$dd|)
         ((MMINUS)
          ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.) |$dd|))
         ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
         ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 1.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
         ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 2. 0.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 3.))
         ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$dd| |$dd0|)))
      ((MSETQ) |$Lev0| 4.)
      ((MSETQ) |$S4z|
       ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
        ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 5742. (($P) 2. 2.))
        ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
      ((MSETQ) |$S4m|
       ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
        ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 2268. (($P) 2. 2.))
        ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
        ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$S4r1|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
          (($P) 3. 1.) |$d|)
         ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.) |$d|)
         ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
          (($P) 3. 1.))
         ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 0.) 4.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$S4r2|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.) ((MEXPT) |$d| 2.))
         ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.) ((MEXPT) |$d| 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.) |$d|)
         ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.) |$d|)
         ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 4. 0.))
         ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
         ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
         ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.))
         ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
         ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 2. 1.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 2. 1.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$S4r3|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.) ((MEXPT) |$d| 2.))
         ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.) ((MEXPT) |$d| 2.))
         ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.) |$d|)
         ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 3. 1.))
         ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
         ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.))
         ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4r1|
       (($EV)
        ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
         ((MTIMES) 624. (($P) 3. 1.))
         ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 936. (($P) 2. 2.))
         ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
         ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES)
          ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
           ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
      ((MSETQ) |$Null4r2|
       ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
        ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 4050. (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$Null4g|
       (($EV)
        ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|) 2.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|) 8.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|) 6.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|) 72.)
         ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
         ((MTIMES) 6. (($P) 3. 1.))
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
         ((MTIMES) 3. (($P) 2. 2.))
         ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
         ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
         ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
         ((MQUOTIENT)
          ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)) 6.)
         ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.)) 72.))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4cr|
       ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
        ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$S6m|
       ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
        ((MTIMES) 28320. (($P) 5. 1.))
        ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 82400. (($P) 3. 3.))
        ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
      ((MSETQ) |$S6z|
       ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
        ((MTIMES) 1177320. (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
        ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) 929500. (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
        ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.))
        ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
      ((MSETQ) |$Null6r16|
       ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
        ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
        ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 3074625000. (($P) 3. 3.))
        ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.))
        ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
        ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
      ((MSETQ) |$Null6g|
       (($EV)
        ((MPLUS) ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
         ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
         ((MQUOTIENT) ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
         ((MQUOTIENT)
          ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|)) 4.)
         ((MQUOTIENT) ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|)
          168.)
         ((MQUOTIENT)
          ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.) |$d|)
          280.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
         ((MQUOTIENT) ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
         ((MQUOTIENT)
          ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|)) 3.)
         ((MQUOTIENT)
          ((MMINUS)
           ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
          3.)
         ((MQUOTIENT) ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|)
          378.)
         ((MQUOTIENT)
          ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.) |$d|)
          1260.)
         ((MQUOTIENT)
          ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.) |$d|)
          945.)
         ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|) 4.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|) 4.)
         ((MQUOTIENT) ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|)
          2520.)
         ((MQUOTIENT)
          ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 2. 0.) 2.) |$d|)
          140.)
         ((MQUOTIENT)
          ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.) |$d|)
          252.)
         ((MQUOTIENT) ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|)
          7560.)
         ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.))) 18.)
         ((MTIMES) 110. (($P) 5. 1.))
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
         ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.)) 7.)
         ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.)) 12.)
         ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
         ((MQUOTIENT)
          ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)) 70.)
         ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
         ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.)) 7.)
         ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
         ((MQUOTIENT)
          ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)) 7.)
         ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.)) 54.)
         ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.)) 6.)
         ((MQUOTIENT)
          ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
          1260.)
         ((MQUOTIENT)
          ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)) 3.)
         ((MQUOTIENT)
          ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.))
          3780.)
         ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)) 14.)
         ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
         ((MQUOTIENT)
          ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)) 28.)
         ((MQUOTIENT)
          ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.)) 420.)
         ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.)) 45.)
         ((MQUOTIENT)
          ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 2. 0.) 2.))
          280.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.))
          2.)
         ((MQUOTIENT)
          ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
           (($P) 2. 0.))
          140.)
         ((MQUOTIENT)
          ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)) 630.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 1. 1.) 2.))
          2.)
         ((MQUOTIENT)
          ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.)) 420.)
         ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
          37800.))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Lev0| 8.)
      ((MSETQ) |$S8m1|
       ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
        ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
        ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) 8289945720. (($P) 6. 2.))
        ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
        ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 5. 0.))
        ((MTIMES) 8399122200. (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 1.))
        ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 1.))
        ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 4515839300.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 300059350. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
        ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2066129100.) ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 47098800. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
      ((MSETQ) |$S8m2|
       ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
        ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
        ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) 51399096. (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
        ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
        ((MTIMES) 46431000. (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 1.))
        ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 1903750. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
      ((MSETQ) |$S8z1|
       ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
        ((MTIMES) 419373360. (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 6188984592. (($P) 5. 3.))
        ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 20048000. (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 8144150. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 2.))
        ((MTIMES) 23738400. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
      ((MSETQ) |$S8z2|
       ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
        ((MTIMES) 359941680. (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 5264441616. (($P) 5. 3.))
        ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 17416000. (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6809950. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 2.))
        ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 2. 2.))
        ((MTIMES) 20437200. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.))))
      ((MSETQ) |$S10z1|
       ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
        ((MTIMES) 94471732800. (($P) 9. 1.))
        ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
        ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 8. 0.))
        ((MTIMES) 1017474393600. (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1805580000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
        ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.) (($P) 6. 0.))
        ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 6. 0.))
        ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) 607282147584. (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 20082748000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 3.))
        ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 36082698000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 23408646912.) ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 5. 0.))
        ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 3.))
        ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 2.))
        ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
        ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 28894320000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 771289485750.) ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
        ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.) (($P) 4. 1.))
        ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
        ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 11311477275. (($P) 1. 1.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 4. 0.))
        ((MTIMES) 612360000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 3.))
        ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
        ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 575909838000.) ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 2.))
        ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 816480000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 2.))
        ((MTIMES) 27552406000. (($P) 2. 0.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 34574400000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 11854080000.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 3. 1.))
        ((MTIMES) 493920000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 40166544600. (($P) 2. 2.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
        ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.) (($P) 2. 2.))))
      ((MSETQ) |$S10z2|
       ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
        ((MTIMES) 65112321600. (($P) 9. 1.))
        ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
        ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 8. 0.))
        ((MTIMES) 690708211200. (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
        ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 2261880000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.) (($P) 6. 0.))
        ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 6. 0.))
        ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) 376838832384. (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
        ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 2.))
        ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 2.))
        ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 11114538000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 24356973312.) ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 5. 0.))
        ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 6161648325.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 14804370000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1210524000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 6667920000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 359389840950.) ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
        ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.) (($P) 4. 1.))
        ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 1210524000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 3.))
        ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 338354074800.) ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 2.))
        ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
        ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 16134720000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) 18276010200. (($P) 2. 2.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 493920000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))))
      ((MSETQ) |$S103z|
       ((MPLUS) ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
        ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
        ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) 36360611332200. (($P) 8. 2.))
        ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 8. 0.))
        ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1631223468000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) 372093476932800. (($P) 6. 4.))
        ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 6. 2.))
        ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
         (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 540966535200.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 6. 0.))
        ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 1170019452000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 2.))
        ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 5. 1.))
        ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 4662858416400.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 66919708800.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 5. 0.))
        ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.) (($P) 5. 0.))
        ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 66919708800.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 805050582525.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 4.))
        ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 9453628800.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 4. 3.))
        ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 4. 2.))
        ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 40416163200.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 237200140800.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 112702665600.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
         (($P) 4. 1.))
        ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 4. 1.))
        ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 161245123200.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 4. 1.))
        ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 232452259200. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 324362765475. (($P) 1. 1.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 811066032000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 7740984220200.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 3.))
        ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 185345126400.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 430303104000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 3. 3.))
        ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 3. 3.))
        ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 437098032000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) 296415302400. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 2.))
        ((MTIMES) 37933056000. (($P) 1. 0.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 270273024000.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 552463430400.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 3. 1.))
        ((MTIMES) 300421900800. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
         ((MEXPT) (($P) 3. 0.) 3.))
        ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 441839664000. (($P) 1. 0.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 0.))
        ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 14224896000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 10668672000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 8001504000.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 99574272000.) ((MEXPT) (($P) 1. 1.) 3.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 3.))
        ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 16003008000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 4.))
        ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 0.) 3.))))
      |$states_defined|))
    MEXPR) 
(DEFPROP |$SetStates| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SetStates|) |$dd0|) $FUNCTIONS) 
(DEFPROP |%SetStates| |$SetStates| NOUN) 
(DEFPROP |$SSSSstep0| |%SSSSstep0| VERB) 
(MDEFPROP |$SSSSstep0|
    ((LAMBDA)
     ((MLIST) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4| |$l4|
      |$dd0|)
     ((MPROG) ((MLIST) |$d|)
      ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
      ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
      ((MSETQ) |$Asss|
       ((|$gf_amplitudeN4V2|) ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
        ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
      ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
      (($PRINT) "Step0: amplitude computation time"
       ((MPLUS) $TI1 ((MMINUS) $TI0)))
      ((MRETURN) |$Asss|)))
    MEXPR) 
(DEFPROP |$SSSSstep0| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
           |$l4| |$dd0|)
         $FUNCTIONS) 
(DEFPROP |%SSSSstep0| |$SSSSstep0| NOUN) 
(DEFPROP |$SSSSstep1| |%SSSSstep1| VERB) 
(MDEFPROP |$SSSSstep1| ((LAMBDA) ((MLIST) |$AmpS40|) |$AmpS40|) MEXPR) 
(DEFPROP |$SSSSstep1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SSSSstep1|) |$AmpS40|) $FUNCTIONS) 
(DEFPROP |%SSSSstep1| |$SSSSstep1| NOUN) 
(DEFPROP |$gf_SSSSV3| |%gf_SSSSV3| VERB) 
(MDEFPROP |$gf_SSSSV3|
    ((LAMBDA)
     ((MLIST) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4| |$l4|
      |$dd0|)
     ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
      (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
      ((MSETQ) |$Assss0|
       ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
        |$l4| |$dd0|))
      ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
      ((MSETQ) |$f_Assss|
       (($RATSIMP)
        (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
      (($PRINT) "simplification computation time"
       ((MPLUS) $TI2 ((MMINUS) $TI1)))
      ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
      (($PRINT) "computation times" $TI0 $TI1 $TI2)
      ((MSETQ) $GH_0
       ((MQUOTIENT) 1.
        ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
      ((MSETQ) |$tttt0|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
      ((MSETQ) |$tttt|
       (($FACTOR)
        (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTTT|
       (($FACTOR)
        (($EV) ((MTIMES) $GH_0 |$tttt0|) ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTTT_dx3|
       (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
      (($PRINT) "factors from ghosts and momenta and measure"
       |$gh_TTTT_dx3|)
      ((MSETQ) $FINAL_AMP_DX
       (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
      ((MRETURN)
       ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
        (($FACTOR) |$dx3_dOM|)))))
    MEXPR) 
(DEFPROP |$gf_SSSSV3| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
           |$l4| |$dd0|)
         $FUNCTIONS) 
(DEFPROP |%gf_SSSSV3| |$gf_SSSSV3| NOUN) 
(DSKSETQ $NUM_XX3 '$NUM_XX3) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_XX3) 
(MREMPROP '$NUM_XX3 'ARRAY) 
(MPUTPROP '$NUM_XX3 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2. NIL NIL (((1. 3.) . |$Xi|))
      (((1. 2.) (MTIMES SIMP)
        ((MEXPT SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$Xi|)) -1.)
        |$Xi|)
       ((2. 3.) . 1.)))) 
(ADD2LNC '$NUM_XX3 $ARRAYS) 
(DSKSETQ |$usedLevels0| '|$usedLevels0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$usedLevels0| 'HASHAR) 
(MPUTPROP '|$usedLevels0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MLIST) 4.) ((MLIST)) ((MLIST) 4.) ((MLIST)) |#####|)) 
(ADD2LNC '|$usedLevels0| $ARRAYS) 
(DSKSETQ |$usedLevelsPowers0| '|$usedLevelsPowers0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$usedLevelsPowers0| 'HASHAR) 
(MPUTPROP '|$usedLevelsPowers0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MLIST) 4. 1.) ((MLIST)) ((MLIST) 4. 1.) ((MLIST))
              |#####|)) 
(ADD2LNC '|$usedLevelsPowers0| $ARRAYS) 
(DSKSETQ |$noAlphas0| '|$noAlphas0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$noAlphas0| 'HASHAR) 
(MPUTPROP '|$noAlphas0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA '(|#####| 1. 0. 1. 0. |#####|)) 
(ADD2LNC '|$noAlphas0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$explK0| 'HASHAR) 
(MPUTPROP '|$explK0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MTIMES SIMP) ((|$l| SIMP) 1. 4.) (($L SIMP) 1. 4.)) 0.
              ((MTIMES SIMP) ((|$l| SIMP) 3. 4.) (($L SIMP) 3. 4.)) 0.
              |#####|)) 
(ADD2LNC '|$explK0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$explD0| 'HASHAR) 
(MPUTPROP '|$explD0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6. 6.) 
(FILLARRAY AAAAA
    '(|#####| |#####| |#####| |#####| |#####| |#####| |#####| |#####|
              0.
              ((MTIMES SIMP) (($L SIMP) 1. 4.)
               ((|$ll| SIMP) 1. 4. 3. 4.) (($L SIMP) 3. 4.))
              0. |#####| |#####| |#####| |#####| 0. 0. |#####| |#####|
              |#####| |#####| |#####| 0. |#####| |#####| |#####|
              |#####| |#####| |#####| |#####| |#####| |#####| |#####|
              |#####| |#####| |#####|)) 
(ADD2LNC '|$explD0| $ARRAYS) 
(DSKSETQ |$s| '|$s|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$s|) 
(MREMPROP '|$s| 'ARRAY) 
(MPUTPROP '|$s| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 4. 1. (((4.) (|$k| SIMP) 4.))
      (((1.) (MPLUS SIMP) ((|$k| SIMP) 1.)
        ((MTIMES SIMP) ((|$d| SIMP) 1. 2.) (($X SIMP) 2.))
        ((MTIMES SIMP) ((|$d| SIMP) 1. 3.) (($X SIMP) 3.))
        ((MTIMES SIMP) ((|$d| SIMP) 1. 4.) (($X SIMP) 4.))))
      (((2.) (MPLUS SIMP) ((|$k| SIMP) 2.)
        ((MTIMES SIMP) ((|$d| SIMP) 2. 3.) (($X SIMP) 3.))
        ((MTIMES SIMP) ((|$d| SIMP) 2. 4.) (($X SIMP) 4.))))
      (((3.) (MPLUS SIMP) ((|$k| SIMP) 3.)
        ((MTIMES SIMP) ((|$d| SIMP) 3. 4.) (($X SIMP) 4.)))))) 
(ADD2LNC '|$s| $ARRAYS) 
(DSKSETQ $NUM_PP4 '$NUM_PP4) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_PP4) 
(MREMPROP '$NUM_PP4 'ARRAY) 
(MPUTPROP '$NUM_PP4 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 10. 2.
      (((2. 2.) (RAT SIMP) 1. 2.) ((4. 4.) (RAT SIMP) 1. 2.)) NIL NIL
      NIL NIL NIL
      (((1. 3.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 6. ((MTIMES SIMP) -2. |$Mt|))))
      (((2. 3.) (MTIMES SIMP) ((RAT SIMP) 1. 2.)
        ((MPLUS SIMP) -1. |$Ms| |$Mt|)))
      (((1. 1.) (RAT SIMP) -3. 2.) ((3. 3.) (RAT SIMP) -3. 2.)) NIL NIL
      NIL NIL
      (((1. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 2.)
        ((MPLUS SIMP) -1. |$Ms| |$Mt|)))
      (((2. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Mt|))))
      (((1. 2.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 2. ((MTIMES SIMP) -2. |$Ms|)))
       ((3. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 2. ((MTIMES SIMP) -2. |$Ms|)))))) 
(ADD2LNC '$NUM_PP4 $ARRAYS) 
(DSKSETQ $NUM_XX4 '$NUM_XX4) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_XX4) 
(MREMPROP '$NUM_XX4 'ARRAY) 
(MPUTPROP '$NUM_XX4 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 6. 2. NIL NIL NIL NIL NIL (((1. 4.) (MEXPT SIMP) |$Xi| -1.))
      (((1. 3.) (MTIMES SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|)
        ((MEXPT SIMP)
         ((MPLUS SIMP) ((MTIMES SIMP) -1. |$Xi|)
          ((MEXPT SIMP RATSIMP) |$Xi| 2.))
         -1.))
       ((2. 4.) . 1.))
      (((1. 2.) (MEXPT SIMP) ((MPLUS SIMP) -1. |$Xi|) -1.)
       ((2. 3.) (MTIMES SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|)
        ((MEXPT SIMP)
         ((MPLUS SIMP) -1. |$om|
          ((MTIMES SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$om|))
           |$Xi|))
         -1.))
       ((3. 4.) (MTIMES SIMP) ((MEXPT SIMP) |$om| -1.)
        ((MEXPT SIMP) |$Xi| -1.) ((MPLUS SIMP) -1. |$om| |$Xi|))))) 
(ADD2LNC '$NUM_XX4 $ARRAYS) 
(DSKSETQ $INFLAG 'T) 
(DSKSETQ $K '$K) 
(DEFPROP $K $ANY MODE) 
(ADD2LNC '$K $PROPS) 
(DSKSETQ |$Mt| '|$Mt|) 
(RESTORE-FACTS '((($KIND) |$Mt| $INTEGER))) 
(ADD2LNC '|$Mt| $PROPS) 
(DEFPROP $R $FIXNUM MODE) 
(ADD2LNC '$R $PROPS) 
(DEFPROP $L0 $FIXNUM MODE) 
(ADD2LNC '$L0 $PROPS) 
(DEFPROP $INR_PQ $FIXNUM MODE) 
(ADD2LNC '$INR_PQ $PROPS) 
(DEFPROP $S $FIXNUM MODE) 
(ADD2LNC '$S $PROPS) 
(DEFPROP $NR $ANY MODE) 
(ADD2LNC '$NR $PROPS) 
(DEFPROP $IP $FIXNUM MODE) 
(ADD2LNC '$IP $PROPS) 
(DEFPROP $IQ $FIXNUM MODE) 
(ADD2LNC '$IQ $PROPS) 
(DEFPROP $NF0 $FIXNUM MODE) 
(ADD2LNC '$NF0 $PROPS) 
(DEFPROP $NT0 $FIXNUM MODE) 
(ADD2LNC '$NT0 $PROPS) 
(DEFPROP $C0 $FIXNUM MODE) 
(ADD2LNC '$C0 $PROPS) 
(DEFPROP $N_PQ $FIXNUM MODE) 
(ADD2LNC '$N_PQ $PROPS) 
(DEFPROP $NR0 $FIXNUM MODE) 
(ADD2LNC '$NR0 $PROPS) 
(DEFPROP $M $FIXNUM MODE) 
(ADD2LNC '$M $PROPS) 
(DEFPROP $N $FIXNUM MODE) 
(ADD2LNC '$N $PROPS) 
(DEFPROP $T $ANY MODE) 
(ADD2LNC '$T $PROPS) 
(DEFPROP $N0 $FIXNUM MODE) 
(ADD2LNC '$N0 $PROPS) 
(DEFPROP $M0 $FIXNUM MODE) 
(ADD2LNC '$M0 $PROPS) 
(DEFPROP $S0 $ANY MODE) 
(ADD2LNC '$S0 $PROPS) 
(DEFPROP $NS0 $ANY MODE) 
(ADD2LNC '$NS0 $PROPS) 
(DEFPROP $NA1 $FIXNUM MODE) 
(ADD2LNC '$NA1 $PROPS) 
(DEFPROP $NA2 $FIXNUM MODE) 
(ADD2LNC '$NA2 $PROPS) 
(DEFPROP $NA3 $FIXNUM MODE) 
(ADD2LNC '$NA3 $PROPS) 
(DEFPROP $NA4 $FIXNUM MODE) 
(ADD2LNC '$NA4 $PROPS) 
(DSKSETQ |$Ms| '|$Ms|) 
(RESTORE-FACTS '((($KIND) |$Ms| $INTEGER))) 
(ADD2LNC '|$Ms| $PROPS) 
(SETQ $LINENUM 107.) 
(SETQ *ALPHABET* (NCONC '(#\_ #\%) *ALPHABET*)) 
(DSKSETQ $CONTEXT '$INITIAL) 
(RESTORE-FACTS '((($KIND) |$Mt| $INTEGER) (($KIND) |$Ms| $INTEGER))) 

==> anc/lisp_results/S4zTS4zT.lisp <==
;;; -*- Mode: LISP; package:maxima; syntax:common-lisp; -*- 
(in-package :maxima)
(DSKSETQ $%O0 '$DONE) 
(ADDLABEL '$%O0) 
(DSKSETQ $%I1 '(($BATCH) "10_exp_reggeon.v3.mat")) 
(ADDLABEL '$%I1) 
(DSKSETQ $%I2
         '(($DEFINE_VARIABLE) |$expand_reggeon_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I2) 
(DSKSETQ $%O2 'NIL) 
(ADDLABEL '$%O2) 
(DSKSETQ $%I3 '(($DEFINE_VARIABLE) |$dbg_all_terms| NIL $BOOLEAN)) 
(ADDLABEL '$%I3) 
(DSKSETQ $%O3 'NIL) 
(ADDLABEL '$%O3) 
(DSKSETQ $%I4 '(($DEFINE_VARIABLE) |$dbg_compute_levels| NIL $BOOLEAN)) 
(ADDLABEL '$%I4) 
(DSKSETQ $%O4 'NIL) 
(ADDLABEL '$%O4) 
(DSKSETQ $%I5 '(($DEFINE_VARIABLE) |$nn| 0. $INTEGER)) 
(ADDLABEL '$%I5) 
(DSKSETQ $%O5 '0.) 
(ADDLABEL '$%O5) 
(DSKSETQ $%I6 '(($KILL) |$nn|)) 
(ADDLABEL '$%I6) 
(DSKSETQ $%O6 '$DONE) 
(ADDLABEL '$%O6) 
(DSKSETQ $%I7
         '((MDEFINE) (($SET_NUMBER_OF_PARTICLE) |$nn0|)
           ((MPROG) ((MSETQ) |$nn| |$nn0|)
            (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.)
             ((MPLUS) |$nn0| 1.))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MSETQ) ((|$s| ARRAY) $R)
              ((MPLUS) ((|$k|) $R)
               (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S
                ((MPLUS) $R 1.) |$nn0|))))))) 
(ADDLABEL '$%I7) 
(DSKSETQ $%O7
         '((MDEFINE SIMP) (($SET_NUMBER_OF_PARTICLE) |$nn0|)
           ((MPROG) ((MSETQ) |$nn| |$nn0|)
            (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.)
             ((MPLUS) |$nn0| 1.))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MSETQ) ((|$s| ARRAY) $R)
              ((MPLUS) ((|$k|) $R)
               (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S
                ((MPLUS) $R 1.) |$nn0|))))))) 
(ADDLABEL '$%O7) 
(DSKSETQ $%I8
         '((MDEFINE) (($NOTZERO) $X)
           ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))) 
(ADDLABEL '$%I8) 
(DSKSETQ $%O8
         '((MDEFINE SIMP) (($NOTZERO) $X)
           ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))) 
(ADDLABEL '$%O8) 
(DSKSETQ $%I9
         '((MDEFINE)
           ((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
              ((MSETQ) $POW0
               ((MTIMES) 2.
                (($SUM)
                 (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0
                  $MAX_USED_LEVEL0)
                 $L0 2. $MAX_USED_LEVEL0)))
              ((MSETQ) $POW0
               ((MPLUS) $POW0
                (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2.
                 $MAX_USED_LEVEL0)))
              ((MCOND) |$dbg_compute_levels|
               (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T
               $FALSE)
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
            ((MRETURN) |$noAlphas0|)))) 
(ADDLABEL '$%I9) 
(DSKSETQ $%O9
         '((MDEFINE SIMP)
           ((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
              ((MSETQ) $POW0
               ((MTIMES) 2.
                (($SUM)
                 (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0
                  $MAX_USED_LEVEL0)
                 $L0 2. $MAX_USED_LEVEL0)))
              ((MSETQ) $POW0
               ((MPLUS) $POW0
                (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2.
                 $MAX_USED_LEVEL0)))
              ((MCOND) |$dbg_compute_levels|
               (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T
               $FALSE)
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
            ((MRETURN) |$noAlphas0|)))) 
(ADDLABEL '$%O9) 
(DSKSETQ $%I10
         '((MDEFINE)
           ((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevels0| ARRAY) $R)
                  (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
                   ((|$usedLevels0| ARRAY) $R)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevels0|)))) 
(ADDLABEL '$%I10) 
(DSKSETQ $%O10
         '((MDEFINE SIMP)
           ((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevels0| ARRAY) $R)
                  (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
                   ((|$usedLevels0| ARRAY) $R)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevels0|)))) 
(ADDLABEL '$%O10) 
(DSKSETQ $%I11
         '((MDEFINE)
           ((|$compute_levels_and_powers_used_no_zmV1|)
            $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
                  (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
                   ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevelsPowers0|)))) 
(ADDLABEL '$%I11) 
(DSKSETQ $%O11
         '((MDEFINE SIMP)
           ((|$compute_levels_and_powers_used_no_zmV1|)
            $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
                  (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
                   ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevelsPowers0|)))) 
(ADDLABEL '$%O11) 
(DSKSETQ $%I12
         '((MDEFINE) ((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
            ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
              ((MSETQ) |$Nlus0|
               (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
              ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
               ((MPROGN)
                ((MSETQ) $NR_PQ
                 ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R)
                  $INR_PQ))
                ((MSETQ) ((|$explK0| ARRAY) $R)
                 ((MPLUS) ((|$explK0| ARRAY) $R)
                  ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
              ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
               ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
              |$end_r_loop|))
            ((MRETURN) |$Ks_rules0|)))) 
(ADDLABEL '$%I12) 
(DSKSETQ $%O12
         '((MDEFINE SIMP) ((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
            ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
              ((MSETQ) |$Nlus0|
               (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
              ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
               ((MPROGN)
                ((MSETQ) $NR_PQ
                 ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R)
                  $INR_PQ))
                ((MSETQ) ((|$explK0| ARRAY) $R)
                 ((MPLUS) ((|$explK0| ARRAY) $R)
                  ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
              ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
               ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
              |$end_r_loop|))
            ((MRETURN) |$Ks_rules0|)))) 
(ADDLABEL '$%O12) 
(DSKSETQ $%I13
         '((MDEFINE) ((|$compute_Ds|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
            ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
             ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
              ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
               ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
                ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL
                 NIL NIL
                 ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL
                  NIL NIL NIL
                  ((MSETQ) ((|$explD0| ARRAY) $R $S)
                   ((MPLUS) ((|$explD0| ARRAY) $R $S)
                    ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
                     ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
                ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
                 (($ENDCONS)
                  ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
                  ((|$Ds_rules0| ARRAY) $R)))
                |$end_s_loop|))
              |$end_r_loop|))
            ((MRETURN) |$Ds_rules0|)))) 
(ADDLABEL '$%I13) 
(DSKSETQ $%O13
         '((MDEFINE SIMP) ((|$compute_Ds|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
            ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
             ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
              ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
               ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
                ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL
                 NIL NIL
                 ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL
                  NIL NIL NIL
                  ((MSETQ) ((|$explD0| ARRAY) $R $S)
                   ((MPLUS) ((|$explD0| ARRAY) $R $S)
                    ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
                     ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
                ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
                 (($ENDCONS)
                  ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
                  ((|$Ds_rules0| ARRAY) $R)))
                |$end_s_loop|))
              |$end_r_loop|))
            ((MRETURN) |$Ds_rules0|)))) 
(ADDLABEL '$%O13) 
(DSKSETQ $%I14
         '((MDEFINE) (($WICK) |$list_Nr0|)
           ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
            ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
            ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
            ((MSETQ) $WICK00
             ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
              ((MFACTORIAL) |$Nr0|)))
            ((MDO) $R 2. NIL NIL |$nn0| NIL
             ((MPROGN) ((MSETQ) $WICK0 0.)
              ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
              ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
                ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
                 ((MSETQ) $WICK0
                  ((MPLUS) $WICK0
                   ((MTIMES)
                    ((MQUOTIENT) 1.
                     ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
                    $CO0
                    ((MEXPT) ((|$s| ARRAY) $R)
                     ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
                 T $FALSE)))
              ((MSETQ) $WICK00 $WICK0)))
            ((MRETURN) $WICK00)))) 
(ADDLABEL '$%I14) 
(DSKSETQ $%O14
         '((MDEFINE SIMP) (($WICK) |$list_Nr0|)
           ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
            ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
            ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
            ((MSETQ) $WICK00
             ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
              ((MFACTORIAL) |$Nr0|)))
            ((MDO) $R 2. NIL NIL |$nn0| NIL
             ((MPROGN) ((MSETQ) $WICK0 0.)
              ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
              ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
                ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
                 ((MSETQ) $WICK0
                  ((MPLUS) $WICK0
                   ((MTIMES)
                    ((MQUOTIENT) 1.
                     ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
                    $CO0
                    ((MEXPT) ((|$s| ARRAY) $R)
                     ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
                 T $FALSE)))
              ((MSETQ) $WICK00 $WICK0)))
            ((MRETURN) $WICK00)))) 
(ADDLABEL '$%O14) 
(DSKSETQ $%I15
         '((MDEFINE)
           (($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
            |$Ds_rules0|)
           ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
            (($PRINT) "in computing 'Z' (do_all_term)")
            ((MSETQ) $EXPL_INT0 $INT0)
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN)
              ((MCOND) |$dbg_all_terms|
               (($PRINT)
                "in computing 'Z' (do_all_term) doing all terms for particle"
                $R)
               T $FALSE)
              ((MSETQ) $EXPL_INT0
               (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
                ((|$Ds_rules0| ARRAY) $R)))
              ((MSETQ) $NLEVELS0
               (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
              ((MCOND) |$dbg_all_terms|
               (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
              ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) " project to"
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  "^"
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.)))
                 T $FALSE)
                ((MSETQ) $EXPL_INT0
                 (($RATCOEF) $EXPL_INT0
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.))))
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
            ((MRETURN) $EXPL_INT0)))) 
(ADDLABEL '$%I15) 
(DSKSETQ $%O15
         '((MDEFINE SIMP)
           (($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
            |$Ds_rules0|)
           ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
            (($PRINT) "in computing 'Z' (do_all_term)")
            ((MSETQ) $EXPL_INT0 $INT0)
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN)
              ((MCOND) |$dbg_all_terms|
               (($PRINT)
                "in computing 'Z' (do_all_term) doing all terms for particle"
                $R)
               T $FALSE)
              ((MSETQ) $EXPL_INT0
               (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
                ((|$Ds_rules0| ARRAY) $R)))
              ((MSETQ) $NLEVELS0
               (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
              ((MCOND) |$dbg_all_terms|
               (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
              ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) " project to"
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  "^"
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.)))
                 T $FALSE)
                ((MSETQ) $EXPL_INT0
                 (($RATCOEF) $EXPL_INT0
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.))))
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
            ((MRETURN) $EXPL_INT0)))) 
(ADDLABEL '$%O15) 
(DSKSETQ $%I16
         '((MDEFINE) (($STATE2MATRIX) $STATE0 |$MaxLevel0|)
           ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
            ((MSETQ) $MAT0
             (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
              ((MPLUS) |$MaxLevel0| 1.)))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
                (($HIPOW) $STATE0 (($P) $IP $IQ)))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                ((MPLUS)
                 (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                 (($HIPOW) $STATE0 (($P) $IP $IQ))))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
            ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
             (($ERROR) "In state2matrix missing some contributions in"
              $STATE0 "since we are left with" $STATE00
              "after analysis")
             T $FALSE)
            ((MRETURN) (($COPYMATRIX) $MAT0))))) 
(ADDLABEL '$%I16) 
(DSKSETQ $%O16
         '((MDEFINE SIMP) (($STATE2MATRIX) $STATE0 |$MaxLevel0|)
           ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
            ((MSETQ) $MAT0
             (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
              ((MPLUS) |$MaxLevel0| 1.)))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
                (($HIPOW) $STATE0 (($P) $IP $IQ)))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                ((MPLUS)
                 (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                 (($HIPOW) $STATE0 (($P) $IP $IQ))))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
            ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
             (($ERROR) "In state2matrix missing some contributions in"
              $STATE0 "since we are left with" $STATE00
              "after analysis")
             T $FALSE)
            ((MRETURN) (($COPYMATRIX) $MAT0))))) 
(ADDLABEL '$%O16) 
(DSKSETQ $%I17 '((MSETQ) |$expand_reggeon_loaded| T)) 
(ADDLABEL '$%I17) 
(DSKSETQ $%O17 'T) 
(ADDLABEL '$%O17) 
(DSKSETQ $%O18
         '"/home/igor/tex/NoChaos/maxima.cov/SSTT/10_exp_reggeon.v3.mat") 
(ADDLABEL '$%O18) 
(DSKSETQ $%I19
         '((MCOND) ((MNOT) |$expand_reggeon_loaded|)
           (($ERROR) "Cannot batch 10_exp_reggeon") T $FALSE)) 
(ADDLABEL '$%I19) 
(DSKSETQ $%O19 'NIL) 
(ADDLABEL '$%O19) 
(DSKSETQ $%I20 '(($BATCH) "20_der.v2.mat")) 
(ADDLABEL '$%I20) 
(DSKSETQ $%I21
         '(($DEFINE_VARIABLE) |$derivatives_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I21) 
(DSKSETQ $%O21 'NIL) 
(ADDLABEL '$%O21) 
(DSKSETQ $%I22 '(($DEFINE_VARIABLE) |$dbg_wrt_lambda| NIL $BOOLEAN)) 
(ADDLABEL '$%I22) 
(DSKSETQ $%O22 'NIL) 
(ADDLABEL '$%O22) 
(DSKSETQ $%I23 '(($DEFINE_VARIABLE) |$dbg_wrt_pair| NIL $BOOLEAN)) 
(ADDLABEL '$%I23) 
(DSKSETQ $%O23 'NIL) 
(ADDLABEL '$%O23) 
(DSKSETQ $%I24 '(($DEFINE_VARIABLE) |$dbg_wrt_states| NIL $BOOLEAN)) 
(ADDLABEL '$%I24) 
(DSKSETQ $%O24 'NIL) 
(ADDLABEL '$%O24) 
(DSKSETQ $%I25 '(($DEFINE_VARIABLE) |$dbg_wrt_contract| NIL $BOOLEAN)) 
(ADDLABEL '$%I25) 
(DSKSETQ $%O25 'NIL) 
(ADDLABEL '$%O25) 
(DSKSETQ $%I26 '(($DEFINE_VARIABLE) |$dbg_scalars| NIL $BOOLEAN)) 
(ADDLABEL '$%I26) 
(DSKSETQ $%O26 'NIL) 
(ADDLABEL '$%O26) 
(DSKSETQ $%I27 '((MSETQ) $INFLAG T)) 
(ADDLABEL '$%I27) 
(DSKSETQ $%O27 'T) 
(ADDLABEL '$%O27) 
(DSKSETQ $%I28 '((MSETQ) |$NIused| 0.)) 
(ADDLABEL '$%I28) 
(DSKSETQ $%O28 '0.) 
(ADDLABEL '$%O28) 
(DSKSETQ $%I29 '((MSETQ) |$objects_with_index| ((MLIST) $LA |$Sk| $K))) 
(ADDLABEL '$%I29) 
(DSKSETQ $%O29 '((MLIST SIMP) $LA |$Sk| $K)) 
(ADDLABEL '$%O29) 
(DSKSETQ $%I30
         '((MDEFINE)
           ((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
            $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LAK)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$laSk|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $KLA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$Skla|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I30) 
(DSKSETQ $%O30
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
            $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LAK)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$laSk|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $KLA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$Skla|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O30) 
(DSKSETQ $%I31
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $NPOW0 1.)
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LAK)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$laSk|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_lambda_other|)
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $KLA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$Skla|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_other_la|)
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I31) 
(DSKSETQ $%O31
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $NPOW0 1.)
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LAK)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$laSk|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_lambda_other|)
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $KLA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$Skla|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_other_la|)
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O31) 
(DSKSETQ $%I32
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
            $TERM0)
           ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
            ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
            ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.))
            ((MSETQ) $DER0 0.)
            ((MCOND) ((MGREATERP) $LEVEL10 0.)
             ((MSETQ) $DER00
              (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0|
               $TERM0))
             T
             ((MSETQ) $DER00
              ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
            ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
            ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
             ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
              ((MDO) $NT0 1. NIL NIL $LDER00 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_pair|
                 (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
                  "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
                 T $FALSE)
                ((MSETQ) $TMP_DER0
                 (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                  (($INPART) $DER00 $NT0)))
                ((MSETQ) $DER0
                 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
             T
             ((MPROGN)
              ((MCOND) |$dbg_wrt_pair|
               (($PRINT) "    SINGLE term: take der of" $DER00
                "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
               T $FALSE)
              ((MSETQ) $DER0
               (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                $DER00))))
            ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I32) 
(DSKSETQ $%O32
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
            $TERM0)
           ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
            ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
            ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.))
            ((MSETQ) $DER0 0.)
            ((MCOND) ((MGREATERP) $LEVEL10 0.)
             ((MSETQ) $DER00
              (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0|
               $TERM0))
             T
             ((MSETQ) $DER00
              ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
            ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
            ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
             ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
              ((MDO) $NT0 1. NIL NIL $LDER00 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_pair|
                 (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
                  "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
                 T $FALSE)
                ((MSETQ) $TMP_DER0
                 (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                  (($INPART) $DER00 $NT0)))
                ((MSETQ) $DER0
                 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
             T
             ((MPROGN)
              ((MCOND) |$dbg_wrt_pair|
               (($PRINT) "    SINGLE term: take der of" $DER00
                "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
               T $FALSE)
              ((MSETQ) $DER0
               (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                $DER00))))
            ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O32) 
(DSKSETQ $%I33
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
            $TERM0)
           ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
            ((MSETQ) $MAX_USED_LEVEL0
             (($LENGTH) $ONE_STATE_IN_MATRIX0))
            ((MSETQ) |$Der0| $TERM0)
            ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
             ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
              ((MCOND)
               ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
               ((MPROGN)
                ((MDO) $N_PQ 1. NIL NIL
                 (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
                 ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
                  ((MCOND)
                   (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
                   ((MPROGN)
                    ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
                     ((MSETQ) |$tmp_Der0|
                      ((MPLUS) |$tmp_Der0|
                       (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                        ((MPLUS) $L0 ((MMINUS) 1.))
                        ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
                    ((MSETQ) |$Der0| |$tmp_Der0|))
                   T
                   ((MSETQ) |$Der0|
                    (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                     ((MPLUS) $L0 ((MMINUS) 1.))
                     ((MPLUS) $C0 ((MMINUS) 1.)) |$Der0|)))))
                |$end_loop_c0|)
               T $FALSE)))
            ((MRETURN) |$Der0|)))) 
(ADDLABEL '$%I33) 
(DSKSETQ $%O33
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
            $TERM0)
           ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
            ((MSETQ) $MAX_USED_LEVEL0
             (($LENGTH) $ONE_STATE_IN_MATRIX0))
            ((MSETQ) |$Der0| $TERM0)
            ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
             ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
              ((MCOND)
               ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
               ((MPROGN)
                ((MDO) $N_PQ 1. NIL NIL
                 (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
                 ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
                  ((MCOND)
                   (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
                   ((MPROGN)
                    ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
                     ((MSETQ) |$tmp_Der0|
                      ((MPLUS) |$tmp_Der0|
                       (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                        ((MPLUS) $L0 ((MMINUS) 1.))
                        ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
                    ((MSETQ) |$Der0| |$tmp_Der0|))
                   T
                   ((MSETQ) |$Der0|
                    (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                     ((MPLUS) $L0 ((MMINUS) 1.))
                     ((MPLUS) $C0 ((MMINUS) 1.)) |$Der0|)))))
                |$end_loop_c0|)
               T $FALSE)))
            ((MRETURN) |$Der0|)))) 
(ADDLABEL '$%O33) 
(DSKSETQ $%I34
         '((MDEFINE)
           ((|$take_derivative_wrt_scalar_stateSV1|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
            ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
              ((MPROGN)
               ((MCOND) |$dbg_scalars|
                (($PRINT) "nr0=" $NR0 "out of"
                 (($LENGTH) $SCALARS_IN_MATRIX0))
                T $FALSE)
               ((MSETQ) |$tmp_DER0| 0.)
               ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
                ((MPROGN)
                 (($PRINT) "before length(DER0) is"
                  (($LENGTH) |$der0|))
                 ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
                  ((MSETQ) |$tmp_DER0|
                   ((MPLUS) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
                 ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
                T
                ((MPROGN)
                 ((MCOND) |$dbg_scalars|
                  (($PRINT) "SINGLE term " |$der0| "derivative wrt r="
                   $NR0 "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0)
                   "with nr=" $NR0)
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)))
              T $FALSE))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%I34) 
(DSKSETQ $%O34
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_scalar_stateSV1|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
            ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
              ((MPROGN)
               ((MCOND) |$dbg_scalars|
                (($PRINT) "nr0=" $NR0 "out of"
                 (($LENGTH) $SCALARS_IN_MATRIX0))
                T $FALSE)
               ((MSETQ) |$tmp_DER0| 0.)
               ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
                ((MPROGN)
                 (($PRINT) "before length(DER0) is"
                  (($LENGTH) |$der0|))
                 ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
                  ((MSETQ) |$tmp_DER0|
                   ((MPLUS) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
                 ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
                T
                ((MPROGN)
                 ((MCOND) |$dbg_scalars|
                  (($PRINT) "SINGLE term " |$der0| "derivative wrt r="
                   $NR0 "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0)
                   "with nr=" $NR0)
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)))
              T $FALSE))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%O34) 
(DSKSETQ $%I35
         '((MDEFINE)
           ((|$take_derivative_wrt_scalar_stateSV2|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
            ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
             ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
              (($PRINT)
               "in take_derivative_wrt_scalar_stateSV2 acting on" $LT0
               "terms")
              ((MDO) $NT0 1. NIL NIL $LT0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_states|
                 (($PRINT)
                  "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                  $NT0 "out of" $LT0 "now there are"
                  ((MCOND) ((MNOT) (($NUMBERP) |$der0|))
                   (($LENGTH) |$der0|) T 0.)
                  "terms")
                 T
                 ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                   $NT0 "(step 100) out of" $LT0)
                  T $FALSE))
                ((MSETQ) |$NIused| 0.)
                ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
                ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
                 NIL
                 ((MCOND)
                  ((MNOT)
                   ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                  ((MPROGN)
                   ((MSETQ) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
                   |$end_nr_loop|)
                  T $FALSE))
                ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
                |$end_t0_loop|)))
             T
             ((MPROGN) ((MSETQ) |$der0| $TERM0)
              ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
               NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                ((MPROGN)
                 ((MCOND) |$dbg_wrt_states|
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
                   |$der0| "derivative wrt r=" $NR0 "and"
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)
                T $FALSE))))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%I35) 
(DSKSETQ $%O35
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_scalar_stateSV2|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
            ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
             ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
              (($PRINT)
               "in take_derivative_wrt_scalar_stateSV2 acting on" $LT0
               "terms")
              ((MDO) $NT0 1. NIL NIL $LT0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_states|
                 (($PRINT)
                  "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                  $NT0 "out of" $LT0 "now there are"
                  ((MCOND) ((MNOT) (($NUMBERP) |$der0|))
                   (($LENGTH) |$der0|) T 0.)
                  "terms")
                 T
                 ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                   $NT0 "(step 100) out of" $LT0)
                  T $FALSE))
                ((MSETQ) |$NIused| 0.)
                ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
                ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
                 NIL
                 ((MCOND)
                  ((MNOT)
                   ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                  ((MPROGN)
                   ((MSETQ) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
                   |$end_nr_loop|)
                  T $FALSE))
                ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
                |$end_t0_loop|)))
             T
             ((MPROGN) ((MSETQ) |$der0| $TERM0)
              ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
               NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                ((MPROGN)
                 ((MCOND) |$dbg_wrt_states|
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
                   |$der0| "derivative wrt r=" $NR0 "and"
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)
                T $FALSE))))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%O35) 
(DSKSETQ $%I36
         '((MDEFINE) (($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0)
           ((MPROG)
            ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0
             $NPOW0 $OP0 $IND0 $NFAC0 $NR0 $NS0)
            ((MSETQ) $UTERM00 $UTERM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
             ((MRETURN) $UTERM0) T $FALSE)
            ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
            ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_contract|
               (($PRINT) "      Exam" $FAC0) T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
                ((MCOND)
                 ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
                  ((MNOT) ((MEQUAL) $NPOW0 2.)))
                 (($ERROR) "the power must be 2!! wrong term=" $UTERM0)
                 T $FALSE)
                ((MCOND)
                 ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
                 ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MCOND) ((MEQUAL) $OP0 $LA)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 |$Sk|)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 $K)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE))
               T
               ((MCOND)
                ((MAND) $ISOP0
                 (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
                ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
                 ((MCOND)
                  ((MNOT)
                   (($IS)
                    ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
                  ((MPROGN)
                   ((MSETQ) $OTHERFAC0
                    (($ASSOC) $IND0 $LIST_INDEX_FACS0))
                   ((MSETQ) $NR0 (($INPART) $FAC0 1.))
                   ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
                   ((MCOND) ((MLEQP) $NR0 $NS0)
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $FAC0 0.)
                        (($INPART) $OTHERFAC0 0.))
                       $NR0 (($INPART) $FAC0 2.) $NS0
                       (($INPART) $OTHERFAC0 2.))))
                    T
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $OTHERFAC0 0.)
                        (($INPART) $FAC0 0.))
                       $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                       (($INPART) $FAC0 2.)))))
                   ((MSETQ) $LIST_INDEX_FACS0
                    (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0)
                     $LIST_INDEX_FACS0)))
                  T
                  ((MSETQ) $LIST_INDEX_FACS0
                   (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
                T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
              |$end_fac_loop|))
            ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
             ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
            ((MRETURN) $CTERM0)))) 
(ADDLABEL '$%I36) 
(DSKSETQ $%O36
         '((MDEFINE SIMP) (($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0)
           ((MPROG)
            ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0
             $NPOW0 $OP0 $IND0 $NFAC0 $NR0 $NS0)
            ((MSETQ) $UTERM00 $UTERM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
             ((MRETURN) $UTERM0) T $FALSE)
            ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
            ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_contract|
               (($PRINT) "      Exam" $FAC0) T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
                ((MCOND)
                 ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
                  ((MNOT) ((MEQUAL) $NPOW0 2.)))
                 (($ERROR) "the power must be 2!! wrong term=" $UTERM0)
                 T $FALSE)
                ((MCOND)
                 ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
                 ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MCOND) ((MEQUAL) $OP0 $LA)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 |$Sk|)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 $K)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE))
               T
               ((MCOND)
                ((MAND) $ISOP0
                 (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
                ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
                 ((MCOND)
                  ((MNOT)
                   (($IS)
                    ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
                  ((MPROGN)
                   ((MSETQ) $OTHERFAC0
                    (($ASSOC) $IND0 $LIST_INDEX_FACS0))
                   ((MSETQ) $NR0 (($INPART) $FAC0 1.))
                   ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
                   ((MCOND) ((MLEQP) $NR0 $NS0)
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $FAC0 0.)
                        (($INPART) $OTHERFAC0 0.))
                       $NR0 (($INPART) $FAC0 2.) $NS0
                       (($INPART) $OTHERFAC0 2.))))
                    T
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $OTHERFAC0 0.)
                        (($INPART) $FAC0 0.))
                       $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                       (($INPART) $FAC0 2.)))))
                   ((MSETQ) $LIST_INDEX_FACS0
                    (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0)
                     $LIST_INDEX_FACS0)))
                  T
                  ((MSETQ) $LIST_INDEX_FACS0
                   (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
                T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
              |$end_fac_loop|))
            ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
             ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
            ((MRETURN) $CTERM0)))) 
(ADDLABEL '$%O36) 
(DSKSETQ $%I37
         '((MDEFINE) (($CONTRACT_PAIRS) |$utermS0|)
           ((MPROG) ((MLIST) $SUM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
             ((MPROGN) ((MSETQ) $SUM0 0.)
              ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
               ((MSETQ) $SUM0
                ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
             T
             ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
            ((MRETURN) $SUM0)))) 
(ADDLABEL '$%I37) 
(DSKSETQ $%O37
         '((MDEFINE SIMP) (($CONTRACT_PAIRS) |$utermS0|)
           ((MPROG) ((MLIST) $SUM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
             ((MPROGN) ((MSETQ) $SUM0 0.)
              ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
               ((MSETQ) $SUM0
                ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
             T
             ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
            ((MRETURN) $SUM0)))) 
(ADDLABEL '$%O37) 
(DSKSETQ $%I38 '((MSETQ) |$derivatives_loaded| T)) 
(ADDLABEL '$%I38) 
(DSKSETQ $%O38 'T) 
(ADDLABEL '$%O38) 
(DSKSETQ $%O39 '"/home/igor/tex/NoChaos/maxima.cov/SSTT/20_der.v2.mat") 
(ADDLABEL '$%O39) 
(DSKSETQ $%I40
         '((MCOND) ((MNOT) |$derivatives_loaded|)
           (($ERROR) "Cannot batch 20_der") T $FALSE)) 
(ADDLABEL '$%I40) 
(DSKSETQ $%O40 'NIL) 
(ADDLABEL '$%O40) 
(DSKSETQ $%I41 '(($BATCH) "39_aux_functions_for_amplitudes.v0.mat")) 
(ADDLABEL '$%I41) 
(DSKSETQ $%I42 '(($DEFINE_VARIABLE) |$compute_pp_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I42) 
(DSKSETQ $%O42 'NIL) 
(ADDLABEL '$%O42) 
(DSKSETQ $%I43 '(($DEFINE_VARIABLE) $AP 2. $INTEGER)) 
(ADDLABEL '$%I43) 
(DSKSETQ $%O43 '2.) 
(ADDLABEL '$%O43) 
(DSKSETQ $%I44
         '((MDEFINE) (($TRUE_XX) $R $S)
           ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))) 
(ADDLABEL '$%I44) 
(DSKSETQ $%O44
         '((MDEFINE SIMP) (($TRUE_XX) $R $S)
           ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))) 
(ADDLABEL '$%O44) 
(DSKSETQ $%I45
         '((MDEFINE) ((|$otherN|) $M $N)
           ((MCOND)
            ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
             ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
            3. T
            ((MCOND)
             ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
              ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
             2. T
             ((MCOND)
              ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
               ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
              1. T $FALSE))))) 
(ADDLABEL '$%I45) 
(DSKSETQ $%O45
         '((MDEFINE SIMP) ((|$otherN|) $M $N)
           ((MCOND)
            ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
             ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
            3. T
            ((MCOND)
             ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
              ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
             2. T
             ((MCOND)
              ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
               ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
              1. T $FALSE))))) 
(ADDLABEL '$%O45) 
(DSKSETQ $%I46
         '((MDEFINE) (($COMPUTE_PP3) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MDO) $N 1. NIL NIL |$nn| NIL
              ((MCOND) ((MEQUAL) $M $N)
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
                 $AP))
               T
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
                 ((MPLUS)
                  ((MPLUS) 1.
                   ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))) 
(ADDLABEL '$%I46) 
(DSKSETQ $%O46
         '((MDEFINE SIMP) (($COMPUTE_PP3) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MDO) $N 1. NIL NIL |$nn| NIL
              ((MCOND) ((MEQUAL) $M $N)
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
                 $AP))
               T
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
                 ((MPLUS)
                  ((MPLUS) 1.
                   ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))) 
(ADDLABEL '$%O46) 
(DSKSETQ $%I47
         '((MDEFINE) (($PP3ONSHELL) $M $N) (($NUM_PP3 ARRAY) $M $N))) 
(ADDLABEL '$%I47) 
(DSKSETQ $%O47
         '((MDEFINE SIMP) (($PP3ONSHELL) $M $N)
           (($NUM_PP3 ARRAY) $M $N))) 
(ADDLABEL '$%O47) 
(DSKSETQ $%I48
         '((MSETQ) (($NUM_XX3 ARRAY) 1. 2.)
           ((MQUOTIENT) |$Xi| ((MPLUS) 1. ((MMINUS) |$Xi|))))) 
(ADDLABEL '$%I48) 
(DSKSETQ $%O48
         '((MTIMES SIMP)
           ((MEXPT SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$Xi|))
            -1.)
           |$Xi|)) 
(ADDLABEL '$%O48) 
(DSKSETQ $%I49 '((MSETQ) (($NUM_XX3 ARRAY) 1. 3.) |$Xi|)) 
(ADDLABEL '$%I49) 
(DSKSETQ $%O49 '|$Xi|) 
(ADDLABEL '$%O49) 
(DSKSETQ $%I50 '((MSETQ) (($NUM_XX3 ARRAY) 2. 3.) 1.)) 
(ADDLABEL '$%I50) 
(DSKSETQ $%O50 '1.) 
(ADDLABEL '$%O50) 
(DSKSETQ $%I51
         '((MDEFINE) (($TRUE_GF_XX3) $R $S) (($NUM_XX3 ARRAY) $R $S))) 
(ADDLABEL '$%I51) 
(DSKSETQ $%O51
         '((MDEFINE SIMP) (($TRUE_GF_XX3) $R $S)
           (($NUM_XX3 ARRAY) $R $S))) 
(ADDLABEL '$%O51) 
(DSKSETQ $%I52
         '((MDEFINE) (($GF_XX3) $M $N)
           ((MCOND) ((MEQUAL) $M 1.) |$x1| T
            ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
             ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
              |$x3|))))) 
(ADDLABEL '$%I52) 
(DSKSETQ $%O52
         '((MDEFINE SIMP) (($GF_XX3) $M $N)
           ((MCOND) ((MEQUAL) $M 1.) |$x1| T
            ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
             ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
              |$x3|))))) 
(ADDLABEL '$%O52) 
(DSKSETQ $%I53
         '((MDEFINE) (($COMPUTE_PP4) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
              ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
               $AP)))
            ((MSETQ) |$Mu|
             ((MPLUS)
              ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
              ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
            ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))) 
(ADDLABEL '$%I53) 
(DSKSETQ $%O53
         '((MDEFINE SIMP) (($COMPUTE_PP4) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
              ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
               $AP)))
            ((MSETQ) |$Mu|
             ((MPLUS)
              ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
              ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
            ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))) 
(ADDLABEL '$%O53) 
(DSKSETQ $%I54
         '((MDEFINE) (($PP4ONSHELL) $M $N) (($NUM_PP4 ARRAY) $M $N))) 
(ADDLABEL '$%I54) 
(DSKSETQ $%O54
         '((MDEFINE SIMP) (($PP4ONSHELL) $M $N)
           (($NUM_PP4 ARRAY) $M $N))) 
(ADDLABEL '$%O54) 
(DSKSETQ $%I55
         '((MDEFINE) (($COMPUTE_XX4))
           ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
            (($REMARRAY) $NUM_XX4)
            ((MSETQ) $GF_X_RULES
             ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
              ((MEQUAL) |$om|
               ((MQUOTIENT)
                ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
                 (($XX) 1. 3.))
                (($XX) 2. 4.)))))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
              ((MEQUAL)
               ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.)
                (($XX) 2. 4.))
               ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
            ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
            ((MSETQ) $SO_X13
             (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
            ((MSETQ) $XX4_LIST
             (($MAKELIST)
              (($MAKELIST)
               ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S))
               $S ((MPLUS) $R 1.) |$nn|)
              $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
            ((MSETQ) $XX4_LIST
             (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
            ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
            ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
             (($MAP) ":" ((MLIST) (($LHS) $GFXX0))
              ((MLIST) (($RHS) $GFXX0))))
            ((MSETQ) |$dx3_dOM|
             (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
            ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES))
            |$xx4_done|))) 
(ADDLABEL '$%I55) 
(DSKSETQ $%O55
         '((MDEFINE SIMP) (($COMPUTE_XX4))
           ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
            (($REMARRAY) $NUM_XX4)
            ((MSETQ) $GF_X_RULES
             ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
              ((MEQUAL) |$om|
               ((MQUOTIENT)
                ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
                 (($XX) 1. 3.))
                (($XX) 2. 4.)))))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
              ((MEQUAL)
               ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.)
                (($XX) 2. 4.))
               ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
            ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
            ((MSETQ) $SO_X13
             (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
            ((MSETQ) $XX4_LIST
             (($MAKELIST)
              (($MAKELIST)
               ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S))
               $S ((MPLUS) $R 1.) |$nn|)
              $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
            ((MSETQ) $XX4_LIST
             (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
            ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
            ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
             (($MAP) ":" ((MLIST) (($LHS) $GFXX0))
              ((MLIST) (($RHS) $GFXX0))))
            ((MSETQ) |$dx3_dOM|
             (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
            ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES))
            |$xx4_done|))) 
(ADDLABEL '$%O55) 
(DSKSETQ $%I56
         '((MDEFINE) (($TRUE_GF_XX4) $R $S) (($NUM_XX4 ARRAY) $R $S))) 
(ADDLABEL '$%I56) 
(DSKSETQ $%O56
         '((MDEFINE SIMP) (($TRUE_GF_XX4) $R $S)
           (($NUM_XX4 ARRAY) $R $S))) 
(ADDLABEL '$%O56) 
(DSKSETQ $%I57
         '((MDEFINE) ((|$check_cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
              ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
              ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
              ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
              ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
              ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
              ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
              ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
              ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
              ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%I57) 
(DSKSETQ $%O57
         '((MDEFINE SIMP) ((|$check_cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
              ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
              ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
              ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
              ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
              ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
              ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
              ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
              ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
              ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%O57) 
(DSKSETQ $%I58
         '((MDEFINE) ((|$cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%I58) 
(DSKSETQ $%O58
         '((MDEFINE SIMP) ((|$cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%O58) 
(DSKSETQ $%I59
         '((MDEFINE) ((|$check_cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%I59) 
(DSKSETQ $%O59
         '((MDEFINE SIMP) ((|$check_cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%O59) 
(DSKSETQ $%I60
         '((MDEFINE) ((|$cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%I60) 
(DSKSETQ $%O60
         '((MDEFINE SIMP) ((|$cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%O60) 
(DSKSETQ $%I61
         '((MDEFINE) ((|$check_swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%I61) 
(DSKSETQ $%O61
         '((MDEFINE SIMP) ((|$check_swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%O61) 
(DSKSETQ $%I62
         '((MDEFINE) ((|$swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%I62) 
(DSKSETQ $%O62
         '((MDEFINE SIMP) ((|$swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%O62) 
(DSKSETQ $%I63
         '((MDEFINE) ((|$swap_gfA_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|))) $AMP00)))) 
(ADDLABEL '$%I63) 
(DSKSETQ $%O63
         '((MDEFINE SIMP) ((|$swap_gfA_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|))) $AMP00)))) 
(ADDLABEL '$%O63) 
(DSKSETQ $%I64
         '((MDEFINE) (($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|)
           ((MPROG) ((MSETQ) |$nn| 4.)
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
            ((MSETQ) $GH_00
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) $GH_0P
             (($FACTOR)
              (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_0p|
             (($FACTOR)
              (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_pp|
             (($FACTOR)
              (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.)
               ((MEQUAL) |$Mt| 0.))))
            ((MSETQ) |$gh_TTT0|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTT|
             (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))) 
(ADDLABEL '$%I64) 
(DSKSETQ $%O64
         '((MDEFINE SIMP) (($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|)
           ((MPROG) ((MSETQ) |$nn| 4.)
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
            ((MSETQ) $GH_00
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) $GH_0P
             (($FACTOR)
              (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_0p|
             (($FACTOR)
              (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_pp|
             (($FACTOR)
              (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.)
               ((MEQUAL) |$Mt| 0.))))
            ((MSETQ) |$gh_TTT0|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTT|
             (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))) 
(ADDLABEL '$%O64) 
(DSKSETQ $%I65 '((MSETQ) |$compute_pp_loaded| T)) 
(ADDLABEL '$%I65) 
(DSKSETQ $%O65 'T) 
(ADDLABEL '$%O65) 
(DSKSETQ $%O66
         '"/home/igor/tex/NoChaos/maxima.cov/SSTT/39_aux_functions_for_amplitudes.v0.mat") 
(ADDLABEL '$%O66) 
(DSKSETQ $%I67
         '((MCOND) ((MNOT) |$compute_pp_loaded|)
           (($ERROR) "Cannot batch 39_aux_functions_for_amplitudes") T
           $FALSE)) 
(ADDLABEL '$%I67) 
(DSKSETQ $%O67 'NIL) 
(ADDLABEL '$%O67) 
(DSKSETQ $%I68 '(($BATCH) "32_compute_4pts_amplitude.v0.3.mat")) 
(ADDLABEL '$%I68) 
(DSKSETQ $%I69 '(($DEFINE_VARIABLE) |$amp_4pts_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I69) 
(DSKSETQ $%O69 'NIL) 
(ADDLABEL '$%O69) 
(DSKSETQ $%I70
         '((MDEFINE) (($ORDERXX) $R $S)
           ((MCOND) ((MEQUAL) $R $S) 0. T
            ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
             ((MMINUS) (($XX) $S $R)))))) 
(ADDLABEL '$%I70) 
(DSKSETQ $%O70
         '((MDEFINE SIMP) (($ORDERXX) $R $S)
           ((MCOND) ((MEQUAL) $R $S) 0. T
            ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
             ((MMINUS) (($XX) $S $R)))))) 
(ADDLABEL '$%O70) 
(DSKSETQ $%I71
         '((MDEFINE) (($ORDERPP) $R $S)
           ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))) 
(ADDLABEL '$%I71) 
(DSKSETQ $%O71
         '((MDEFINE SIMP) (($ORDERPP) $R $S)
           ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))) 
(ADDLABEL '$%O71) 
(DSKSETQ $%I72
         '((MDEFINE) (($TRUE_KK) $R $M $S $N)
           ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))) 
(ADDLABEL '$%I72) 
(DSKSETQ $%O72
         '((MDEFINE SIMP) (($TRUE_KK) $R $M $S $N)
           ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))) 
(ADDLABEL '$%O72) 
(DSKSETQ $%I73
         '((MDEFINE) ((|$true_Skk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%I73) 
(DSKSETQ $%O73
         '((MDEFINE SIMP) ((|$true_Skk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%O73) 
(DSKSETQ $%I74
         '((MDEFINE) ((|$true_kSk|) $S $N $R $M)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%I74) 
(DSKSETQ $%O74
         '((MDEFINE SIMP) ((|$true_kSk|) $S $N $R $M)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%O74) 
(DSKSETQ $%I75
         '((MDEFINE) ((|$true_SkSk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
            (($SUM)
             (($SUM)
              ((MTIMES) (($ORDERPP) $T $U)
               ((MEXPT) (($ORDERXX) $R $T) $M)
               ((MEXPT) (($ORDERXX) $S $U) $N))
              $T 1. |$nn|)
             $U 1. |$nn|)))) 
(ADDLABEL '$%I75) 
(DSKSETQ $%O75
         '((MDEFINE SIMP) ((|$true_SkSk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
            (($SUM)
             (($SUM)
              ((MTIMES) (($ORDERPP) $T $U)
               ((MEXPT) (($ORDERXX) $R $T) $M)
               ((MEXPT) (($ORDERXX) $S $U) $N))
              $T 1. |$nn|)
             $U 1. |$nn|)))) 
(ADDLABEL '$%O75) 
(DSKSETQ $%I76
         '((MDEFINE) (($FROM_STATE_TO_ADDEND_LIST) $STATE0)
           ((MPROG)
            ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T
             $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
             ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
            ((MSETQ) $LIST0
             (($MAKELIST) (($INPART) $STATE0 $T) $T 1.
              (($LENGTH) $STATE0)))
            ((MRETURN) $LIST0)))) 
(ADDLABEL '$%I76) 
(DSKSETQ $%O76
         '((MDEFINE SIMP) (($FROM_STATE_TO_ADDEND_LIST) $STATE0)
           ((MPROG)
            ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T
             $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
             ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
            ((MSETQ) $LIST0
             (($MAKELIST) (($INPART) $STATE0 $T) $T 1.
              (($LENGTH) $STATE0)))
            ((MRETURN) $LIST0)))) 
(ADDLABEL '$%O76) 
(DSKSETQ $%I77
         '((MDEFINE)
           (($EXTRACT_AND_NORMALIZE_COEFFS)
            $LIST_OF_LISTS_OF_SUBSTATES0)
           ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
            ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
              ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
               ((MPROGN) ((MSETQ) $S00 $S0)
                ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                 ((MPROGN)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)))
                ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
                 ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                  ((MPROGN)
                   ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
                   ((MCOND) ((MGREATERP) $POW0 0.)
                    ((MSETQ) $S00
                     ((MTIMES)
                      ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                      ((MEXPT)
                       ((MQUOTIENT)
                        ((MQUOTIENT) ((MMINUS) 1.)
                         ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                        ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                       $POW0)))
                    T $FALSE))))
                ((MCOND)
                 ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
                  ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
                 (($ERROR)
                  "extract_and_normalize_coeffs cannot compute normalized coeff from"
                  $S0 "left over is" $S00)
                 T $FALSE)
                ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
              ((MSETQ) $COEFFS_LIST0
               (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
            ((MRETURN) $COEFFS_LIST0)))) 
(ADDLABEL '$%I77) 
(DSKSETQ $%O77
         '((MDEFINE SIMP)
           (($EXTRACT_AND_NORMALIZE_COEFFS)
            $LIST_OF_LISTS_OF_SUBSTATES0)
           ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
            ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
              ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
               ((MPROGN) ((MSETQ) $S00 $S0)
                ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                 ((MPROGN)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)))
                ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
                 ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                  ((MPROGN)
                   ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
                   ((MCOND) ((MGREATERP) $POW0 0.)
                    ((MSETQ) $S00
                     ((MTIMES)
                      ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                      ((MEXPT)
                       ((MQUOTIENT)
                        ((MQUOTIENT) ((MMINUS) 1.)
                         ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                        ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                       $POW0)))
                    T $FALSE))))
                ((MCOND)
                 ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
                  ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
                 (($ERROR)
                  "extract_and_normalize_coeffs cannot compute normalized coeff from"
                  $S0 "left over is" $S00)
                 T $FALSE)
                ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
              ((MSETQ) $COEFFS_LIST0
               (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
            ((MRETURN) $COEFFS_LIST0)))) 
(ADDLABEL '$%O77) 
(DSKSETQ $%I78
         '((MDEFINE) ((|$amplitudeN4V1|) $STATES_LIST0)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) |$Partials0|
                  (($ENDCONS)
                   ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                    $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                   |$Partials0|))
                 ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I78) 
(DSKSETQ $%O78
         '((MDEFINE SIMP) ((|$amplitudeN4V1|) $STATES_LIST0)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) |$Partials0|
                  (($ENDCONS)
                   ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                    $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                   |$Partials0|))
                 ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O78) 
(DSKSETQ $%I79
         '((MDEFINE)
           ((|$amplitudeN4V1_list|) $STATES_LIST0
            $CHECKPOINT_SAVE_FILENAME)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MPROGN)
              ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
               ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
                ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                 ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                  (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                   "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                   (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                   (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                   "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                   "s")
                  ((MSETQ) $LIST_OF_SUBSTATES0
                   ((MLIST)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                  (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                  ((MSETQ) $SL0
                   (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                    $LIST_OF_SUBSTATES0))
                  ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                  ((MSETQ) $NAS_LIST0
                   (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                  ((MSETQ) $US0
                   ((|$compute_levels_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS0
                   ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS_LIST0
                   (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                  ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                  ((MSETQ) $EI0
                   (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                    $DS_RULES0))
                  ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                  ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Computed the expression on which we must act with derivatives in"
                   ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                  ((MSETQ) $PARTIAL_AMP0
                   ((MTIMES)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
                    ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                     $EX_EI0)))
                  ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Taken the derivatives and computed the partial amplitude in"
                   ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                   "s")
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                    |$Partials0|))
                  |$end_3_loops|))))
              (($SAVE)
               (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_"
                (($STRING) $NA1) ".lisp")
               $NA1 $STATES_LIST0 |$Partials0|)
              |$end_na1_loop|))
            ((MRETURN) |$Partials0|)))) 
(ADDLABEL '$%I79) 
(DSKSETQ $%O79
         '((MDEFINE SIMP)
           ((|$amplitudeN4V1_list|) $STATES_LIST0
            $CHECKPOINT_SAVE_FILENAME)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MPROGN)
              ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
               ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
                ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                 ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                  (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                   "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                   (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                   (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                   "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                   "s")
                  ((MSETQ) $LIST_OF_SUBSTATES0
                   ((MLIST)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                  (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                  ((MSETQ) $SL0
                   (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                    $LIST_OF_SUBSTATES0))
                  ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                  ((MSETQ) $NAS_LIST0
                   (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                  ((MSETQ) $US0
                   ((|$compute_levels_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS0
                   ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS_LIST0
                   (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                  ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                  ((MSETQ) $EI0
                   (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                    $DS_RULES0))
                  ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                  ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Computed the expression on which we must act with derivatives in"
                   ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                  ((MSETQ) $PARTIAL_AMP0
                   ((MTIMES)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
                    ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                     $EX_EI0)))
                  ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Taken the derivatives and computed the partial amplitude in"
                   ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                   "s")
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                    |$Partials0|))
                  |$end_3_loops|))))
              (($SAVE)
               (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_"
                (($STRING) $NA1) ".lisp")
               $NA1 $STATES_LIST0 |$Partials0|)
              |$end_na1_loop|))
            ((MRETURN) |$Partials0|)))) 
(ADDLABEL '$%O79) 
(DSKSETQ $%I80
         '((MDEFINE)
           ((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                  (($RATSIMP)
                   (($EV) $FINAL_PARTIAL_AMP0
                    ((MEQUAL) $PP $PP4ONSHELL)
                    ((MEQUAL) $XX $TRUE_GF_XX4))))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I80) 
(DSKSETQ $%O80
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                  (($RATSIMP)
                   (($EV) $FINAL_PARTIAL_AMP0
                    ((MEQUAL) $PP $PP4ONSHELL)
                    ((MEQUAL) $XX $TRUE_GF_XX4))))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O80) 
(DSKSETQ $%I81
         '((MDEFINE)
           ((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I81) 
(DSKSETQ $%O81
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O81) 
(DSKSETQ $%I82
         '((MDEFINE)
           ((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratexpand the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
                  "terms")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I82) 
(DSKSETQ $%O82
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratexpand the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
                  "terms")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O82) 
(DSKSETQ $%I83 '((MSETQ) |$amp_4pts_loaded| T)) 
(ADDLABEL '$%I83) 
(DSKSETQ $%O83 'T) 
(ADDLABEL '$%O83) 
(DSKSETQ $%O84
         '"/home/igor/tex/NoChaos/maxima.cov/SSTT/32_compute_4pts_amplitude.v0.3.mat") 
(ADDLABEL '$%O84) 
(DSKSETQ $%I85
         '((MCOND) ((MNOT) |$amp_4pts_loaded|)
           (($ERROR) "Cannot batch 32_compute_4pts_amplitude") T
           $FALSE)) 
(ADDLABEL '$%I85) 
(DSKSETQ $%O85 'NIL) 
(ADDLABEL '$%O85) 
(DSKSETQ $%I86 '(($BATCH) "40_define_test_states.v1.mat")) 
(ADDLABEL '$%I86) 
(DSKSETQ $%I87
         '((MDEFINE) ((|$SetStates|) |$dd0|)
           ((MPROG) ((MSETQ) |$Lev0| 2.)
            ((MSETQ) |$Null2|
             (($EV)
              ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
               ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
               ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
               ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 3.)
            ((MSETQ) |$Null3|
             (($EV)
              ((MPLUS)
               ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.)
                |$dd|)
               ((MMINUS)
                ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.)
                 |$dd|))
               ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
               ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 0.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 3.))
               ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$dd| |$dd0|)))
            ((MSETQ) |$Lev0| 4.)
            ((MSETQ) |$S4z|
             ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
              ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 5742. (($P) 2. 2.))
              ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
            ((MSETQ) |$S4m|
             ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
              ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 2268. (($P) 2. 2.))
              ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
              ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S4r1|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.) |$d|)
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.))
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 4.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r2|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.)
                |$d|)
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 4. 0.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
               ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r3|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 3. 1.))
               ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.))
               ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1|
             (($EV)
              ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
               ((MTIMES) 624. (($P) 3. 1.))
               ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 936. (($P) 2. 2.))
               ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES)
                ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
                 ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
            ((MSETQ) |$Null4r2|
             ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
              ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 4050. (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null4g|
             (($EV)
              ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|)
                2.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                8.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
                6.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|)
                72.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
               ((MTIMES) 6. (($P) 3. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
               ((MTIMES) 3. (($P) 2. 2.))
               ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
               ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
               ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
               ((MQUOTIENT)
                ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
                6.)
               ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.))
                72.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4cr|
             ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
              ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S6m|
             ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
              ((MTIMES) 28320. (($P) 5. 1.))
              ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 82400. (($P) 3. 3.))
              ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S6z|
             ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
              ((MTIMES) 1177320. (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
              ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 929500. (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
            ((MSETQ) |$Null6r16|
             ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
              ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
              ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 3074625000. (($P) 3. 3.))
              ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.))
              ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
              ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
            ((MSETQ) |$Null6g|
             (($EV)
              ((MPLUS)
               ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
               ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
               ((MQUOTIENT)
                ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|))
                4.)
               ((MQUOTIENT)
                ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|) 168.)
               ((MQUOTIENT)
                ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)
                 |$d|)
                280.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
               ((MQUOTIENT)
                ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MMINUS)
                 ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|) 378.)
               ((MQUOTIENT)
                ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
                 |$d|)
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.)
                 |$d|)
                945.)
               ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|) 2520.)
               ((MQUOTIENT)
                ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                140.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)
                 |$d|)
                252.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|) 7560.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.)))
                18.)
               ((MTIMES) 110. (($P) 5. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
               ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
               ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.))
                12.)
               ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
               ((MQUOTIENT)
                ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.))
                70.)
               ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
               ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.))
                7.)
               ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
               ((MQUOTIENT)
                ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.))
                54.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.))
                6.)
               ((MQUOTIENT)
                ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.)
                 (($P) 3. 0.))
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.)
                 (($P) 3. 0.))
                3780.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
                14.)
               ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
               ((MQUOTIENT)
                ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
                28.)
               ((MQUOTIENT)
                ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.))
                45.)
               ((MQUOTIENT)
                ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.))
                280.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
                 (($P) 2. 0.))
                140.)
               ((MQUOTIENT)
                ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.))
                630.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 1. 1.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
                37800.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 8.)
            ((MSETQ) |$S8m1|
             ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.)
               (($P) 7. 0.))
              ((MTIMES) 8289945720. (($P) 6. 2.))
              ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
              ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 0.))
              ((MTIMES) 8399122200. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 1.))
              ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 4515839300.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 300059350. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2066129100.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 47098800. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
            ((MSETQ) |$S8m2|
             ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) 51399096. (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
              ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
              ((MTIMES) 46431000. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
              ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1903750. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
              ((MTIMES) 419373360. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 6188984592. (($P) 5. 3.))
              ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 20048000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 8144150. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 23738400. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
              ((MTIMES) 359941680. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 5264441616. (($P) 5. 3.))
              ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 17416000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6809950. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 20437200. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S10z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
              ((MTIMES) 94471732800. (($P) 9. 1.))
              ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 1017474393600. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1805580000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
              ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.)
               (($P) 6. 1.))
              ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 607282147584. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 20082748000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 36082698000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 23408646912.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 28894320000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 771289485750.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 11311477275. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 612360000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 575909838000.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 816480000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 27552406000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 34574400000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 11854080000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 40166544600. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 2. 2.))))
            ((MSETQ) |$S10z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
              ((MTIMES) 65112321600. (($P) 9. 1.))
              ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 690708211200. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 7. 1.))
              ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
              ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 2261880000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 6. 0.))
              ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 376838832384. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 3.))
              ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 2.))
              ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 11114538000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 24356973312.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.)
               (($P) 4. 4.))
              ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6161648325.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 14804370000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
              ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1210524000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6667920000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 359389840950.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
               (($P) 4. 1.))
              ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1210524000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 338354074800.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 16134720000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 18276010200. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))))
            ((MSETQ) |$S103z|
             ((MPLUS)
              ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
              ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
              ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.)
               (($P) 9. 0.))
              ((MTIMES) 36360611332200. (($P) 8. 2.))
              ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
              ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
              ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1631223468000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.)
               (($P) 7. 0.))
              ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 7. 0.))
              ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) 372093476932800. (($P) 6. 4.))
              ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.)
               (($P) 6. 2.))
              ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
              ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.)
               (($P) 6. 0.))
              ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 540966535200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 6. 0.))
              ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.)
               (($P) 5. 3.))
              ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 1170019452000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.)
               (($P) 5. 2.))
              ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
              ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 4662858416400.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.)
               (($P) 5. 0.))
              ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
              ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 5. 0.))
              ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 805050582525.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 3.))
              ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 9453628800.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
              ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
              ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 4. 2.))
              ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 40416163200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 237200140800.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 112702665600.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
               (($P) 4. 1.))
              ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 161245123200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 4. 1.))
              ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 232452259200. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 324362765475. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.)
               (($P) 4. 0.))
              ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 811066032000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
              ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 7740984220200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
              ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 185345126400.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 430303104000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
              ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 3. 2.))
              ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 437098032000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 296415302400. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 37933056000. (($P) 1. 0.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 270273024000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 552463430400.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
              ((MTIMES) 300421900800. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
               ((MEXPT) (($P) 3. 0.) 3.))
              ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.)
               (($P) 2. 1.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 441839664000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 14224896000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 10668672000.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 8001504000.)
               ((MEXPT) (($P) 1. 0.) 2.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 99574272000.)
               ((MEXPT) (($P) 1. 1.) 3.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 3.))
              ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 16003008000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.)
               (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 4.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 3.))))
            |$states_defined|))) 
(ADDLABEL '$%I87) 
(DSKSETQ $%O87
         '((MDEFINE SIMP) ((|$SetStates|) |$dd0|)
           ((MPROG) ((MSETQ) |$Lev0| 2.)
            ((MSETQ) |$Null2|
             (($EV)
              ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
               ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
               ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
               ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 3.)
            ((MSETQ) |$Null3|
             (($EV)
              ((MPLUS)
               ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.)
                |$dd|)
               ((MMINUS)
                ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.)
                 |$dd|))
               ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
               ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 0.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 3.))
               ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$dd| |$dd0|)))
            ((MSETQ) |$Lev0| 4.)
            ((MSETQ) |$S4z|
             ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
              ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 5742. (($P) 2. 2.))
              ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
            ((MSETQ) |$S4m|
             ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
              ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 2268. (($P) 2. 2.))
              ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
              ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S4r1|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.) |$d|)
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.))
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 4.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r2|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.)
                |$d|)
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 4. 0.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
               ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r3|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 3. 1.))
               ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.))
               ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1|
             (($EV)
              ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
               ((MTIMES) 624. (($P) 3. 1.))
               ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 936. (($P) 2. 2.))
               ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES)
                ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
                 ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
            ((MSETQ) |$Null4r2|
             ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
              ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 4050. (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null4g|
             (($EV)
              ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|)
                2.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                8.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
                6.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|)
                72.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
               ((MTIMES) 6. (($P) 3. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
               ((MTIMES) 3. (($P) 2. 2.))
               ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
               ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
               ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
               ((MQUOTIENT)
                ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
                6.)
               ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.))
                72.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4cr|
             ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
              ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S6m|
             ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
              ((MTIMES) 28320. (($P) 5. 1.))
              ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 82400. (($P) 3. 3.))
              ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S6z|
             ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
              ((MTIMES) 1177320. (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
              ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 929500. (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
            ((MSETQ) |$Null6r16|
             ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
              ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
              ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 3074625000. (($P) 3. 3.))
              ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.))
              ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
              ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
            ((MSETQ) |$Null6g|
             (($EV)
              ((MPLUS)
               ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
               ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
               ((MQUOTIENT)
                ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|))
                4.)
               ((MQUOTIENT)
                ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|) 168.)
               ((MQUOTIENT)
                ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)
                 |$d|)
                280.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
               ((MQUOTIENT)
                ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MMINUS)
                 ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|) 378.)
               ((MQUOTIENT)
                ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
                 |$d|)
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.)
                 |$d|)
                945.)
               ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|) 2520.)
               ((MQUOTIENT)
                ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                140.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)
                 |$d|)
                252.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|) 7560.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.)))
                18.)
               ((MTIMES) 110. (($P) 5. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
               ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
               ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.))
                12.)
               ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
               ((MQUOTIENT)
                ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.))
                70.)
               ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
               ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.))
                7.)
               ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
               ((MQUOTIENT)
                ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.))
                54.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.))
                6.)
               ((MQUOTIENT)
                ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.)
                 (($P) 3. 0.))
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.)
                 (($P) 3. 0.))
                3780.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
                14.)
               ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
               ((MQUOTIENT)
                ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
                28.)
               ((MQUOTIENT)
                ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.))
                45.)
               ((MQUOTIENT)
                ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.))
                280.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
                 (($P) 2. 0.))
                140.)
               ((MQUOTIENT)
                ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.))
                630.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 1. 1.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
                37800.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 8.)
            ((MSETQ) |$S8m1|
             ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.)
               (($P) 7. 0.))
              ((MTIMES) 8289945720. (($P) 6. 2.))
              ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
              ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 0.))
              ((MTIMES) 8399122200. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 1.))
              ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 4515839300.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 300059350. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2066129100.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 47098800. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
            ((MSETQ) |$S8m2|
             ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) 51399096. (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
              ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
              ((MTIMES) 46431000. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
              ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1903750. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
              ((MTIMES) 419373360. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 6188984592. (($P) 5. 3.))
              ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 20048000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 8144150. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 23738400. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
              ((MTIMES) 359941680. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 5264441616. (($P) 5. 3.))
              ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 17416000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6809950. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 20437200. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S10z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
              ((MTIMES) 94471732800. (($P) 9. 1.))
              ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 1017474393600. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1805580000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
              ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.)
               (($P) 6. 1.))
              ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 607282147584. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 20082748000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 36082698000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 23408646912.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 28894320000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 771289485750.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 11311477275. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 612360000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 575909838000.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 816480000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 27552406000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 34574400000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 11854080000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 40166544600. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 2. 2.))))
            ((MSETQ) |$S10z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
              ((MTIMES) 65112321600. (($P) 9. 1.))
              ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 690708211200. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 7. 1.))
              ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
              ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 2261880000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 6. 0.))
              ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 376838832384. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 3.))
              ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 2.))
              ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 11114538000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 24356973312.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.)
               (($P) 4. 4.))
              ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6161648325.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 14804370000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
              ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1210524000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6667920000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 359389840950.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
               (($P) 4. 1.))
              ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1210524000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 338354074800.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 16134720000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 18276010200. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))))
            ((MSETQ) |$S103z|
             ((MPLUS)
              ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
              ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
              ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.)
               (($P) 9. 0.))
              ((MTIMES) 36360611332200. (($P) 8. 2.))
              ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
              ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
              ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1631223468000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.)
               (($P) 7. 0.))
              ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 7. 0.))
              ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) 372093476932800. (($P) 6. 4.))
              ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.)
               (($P) 6. 2.))
              ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
              ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.)
               (($P) 6. 0.))
              ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 540966535200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 6. 0.))
              ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.)
               (($P) 5. 3.))
              ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 1170019452000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.)
               (($P) 5. 2.))
              ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
              ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 4662858416400.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.)
               (($P) 5. 0.))
              ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
              ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 5. 0.))
              ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 805050582525.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 3.))
              ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 9453628800.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
              ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
              ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 4. 2.))
              ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 40416163200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 237200140800.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 112702665600.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
               (($P) 4. 1.))
              ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 161245123200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 4. 1.))
              ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 232452259200. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 324362765475. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.)
               (($P) 4. 0.))
              ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 811066032000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
              ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 7740984220200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
              ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 185345126400.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 430303104000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
              ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 3. 2.))
              ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 437098032000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 296415302400. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 37933056000. (($P) 1. 0.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 270273024000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 552463430400.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
              ((MTIMES) 300421900800. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
               ((MEXPT) (($P) 3. 0.) 3.))
              ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.)
               (($P) 2. 1.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 441839664000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 14224896000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 10668672000.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 8001504000.)
               ((MEXPT) (($P) 1. 0.) 2.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 99574272000.)
               ((MEXPT) (($P) 1. 1.) 3.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 3.))
              ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 16003008000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.)
               (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 4.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 3.))))
            |$states_defined|))) 
(ADDLABEL '$%O87) 
(DSKSETQ $%O88
         '"/home/igor/tex/NoChaos/maxima.cov/SSTT/40_define_test_states.v1.mat") 
(ADDLABEL '$%O88) 
(DSKSETQ $%I89 '(($SET_NUMBER_OF_PARTICLE) 4.)) 
(ADDLABEL '$%I89) 
(DSKSETQ $%O89 '$DONE) 
(ADDLABEL '$%O89) 
(DSKSETQ $%I90 '((|$SetStates|) 26.)) 
(ADDLABEL '$%I90) 
(DSKSETQ $%O90 '|$states_defined|) 
(ADDLABEL '$%O90) 
(DSKSETQ $%I91 '(($BATCH) "SSSS_w_ghTTTT_dx3.mat")) 
(ADDLABEL '$%I91) 
(DSKSETQ $%I92
         '((MDEFINE)
           ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|)
            ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
            ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
            ((MSETQ) |$Asss|
             ((|$gf_amplitudeN4V2|)
              ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
              ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
            ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "Step0: amplitude computation time"
             ((MPLUS) $TI1 ((MMINUS) $TI0)))
            ((MRETURN) |$Asss|)))) 
(ADDLABEL '$%I92) 
(DSKSETQ $%O92
         '((MDEFINE SIMP)
           ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|)
            ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
            ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
            ((MSETQ) |$Asss|
             ((|$gf_amplitudeN4V2|)
              ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
              ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
            ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "Step0: amplitude computation time"
             ((MPLUS) $TI1 ((MMINUS) $TI0)))
            ((MRETURN) |$Asss|)))) 
(ADDLABEL '$%O92) 
(DSKSETQ $%I93 '((MDEFINE) ((|$SSSSstep1|) |$AmpS40|) |$AmpS40|)) 
(ADDLABEL '$%I93) 
(DSKSETQ $%O93 '((MDEFINE SIMP) ((|$SSSSstep1|) |$AmpS40|) |$AmpS40|)) 
(ADDLABEL '$%O93) 
(DSKSETQ $%I94
         '((MDEFINE)
           ((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
            ((MSETQ) |$Assss0|
             ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
              |$Sc4| |$l4| |$dd0|))
            ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
            ((MSETQ) |$f_Assss|
             (($RATSIMP)
              (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "simplification computation time"
             ((MPLUS) $TI2 ((MMINUS) $TI1)))
            ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
            (($PRINT) "computation times" $TI0 $TI1 $TI2)
            ((MSETQ) $GH_0
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt0|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) |$tttt|
             (($FACTOR)
              (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_0 |$tttt0|)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT_dx3|
             (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
            (($PRINT) "factors from ghosts and momenta and measure"
             |$gh_TTTT_dx3|)
            ((MSETQ) $FINAL_AMP_DX
             (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
            ((MRETURN)
             ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
              (($FACTOR) |$dx3_dOM|)))))) 
(ADDLABEL '$%I94) 
(DSKSETQ $%O94
         '((MDEFINE SIMP)
           ((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
            ((MSETQ) |$Assss0|
             ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
              |$Sc4| |$l4| |$dd0|))
            ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
            ((MSETQ) |$f_Assss|
             (($RATSIMP)
              (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "simplification computation time"
             ((MPLUS) $TI2 ((MMINUS) $TI1)))
            ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
            (($PRINT) "computation times" $TI0 $TI1 $TI2)
            ((MSETQ) $GH_0
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt0|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) |$tttt|
             (($FACTOR)
              (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_0 |$tttt0|)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT_dx3|
             (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
            (($PRINT) "factors from ghosts and momenta and measure"
             |$gh_TTTT_dx3|)
            ((MSETQ) $FINAL_AMP_DX
             (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
            ((MRETURN)
             ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
              (($FACTOR) |$dx3_dOM|)))))) 
(ADDLABEL '$%O94) 
(DSKSETQ $%O95
         '"/home/igor/tex/NoChaos/maxima.cov/SSTT/SSSS_w_ghTTTT_dx3.mat") 
(ADDLABEL '$%O95) 
(DSKSETQ $%I96
         '(($EV) (($DECLARE) |$Ms| $INTEGER)
           (($DECLARE) |$Mt| $INTEGER) (($COMPILE) $ALL))) 
(ADDLABEL '$%I96) 
(DSKSETQ $%O96 '$DONE) 
(ADDLABEL '$%O96) 
(DSKSETQ $%I97 '((MSETQ) |$qq1| ((MSETQ) |$qq2| ((MSETQ) |$qq3| 1.)))) 
(ADDLABEL '$%I97) 
(DSKSETQ $%O97 '1.) 
(ADDLABEL '$%O97) 
(DSKSETQ $%I98 '((MSETQ) |$nq1| ((MSETQ) |$nq2| ((MSETQ) |$nq3| 0.)))) 
(ADDLABEL '$%I98) 
(DSKSETQ $%O98 '0.) 
(ADDLABEL '$%O98) 
(DSKSETQ $%I99 '((MSETQ) |$filename| "S4zS4zTT.lisp")) 
(ADDLABEL '$%I99) 
(DSKSETQ $%O99 '"S4zS4zTT.lisp") 
(ADDLABEL '$%O99) 
(DSKSETQ $%I100 '((MSETQ) |$qq| |$S4z|)) 
(ADDLABEL '$%I100) 
(DSKSETQ $%O100
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADDLABEL '$%O100) 
(DSKSETQ $%I101 '((MSETQ) |$nq| 4.)) 
(ADDLABEL '$%I101) 
(DSKSETQ $%O101 '4.) 
(ADDLABEL '$%O101) 
(DSKSETQ $%I102 '((MSETQ) |$qq2| |$S4z|)) 
(ADDLABEL '$%I102) 
(DSKSETQ $%O102
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADDLABEL '$%O102) 
(DSKSETQ $%I103 '((MSETQ) |$nq2| 4.)) 
(ADDLABEL '$%I103) 
(DSKSETQ $%O103 '4.) 
(ADDLABEL '$%O103) 
(DSKSETQ $%I104
         '((MSETQ) |$a1234|
           ((|$gf_SSSSV3|) |$qq| |$nq| |$qq1| |$nq1| |$qq2| |$nq2|
            |$qq3| |$nq3| ""))) 
(ADDLABEL '$%I104) 
(DSKSETQ $%O104
         '((MLIST SIMP)
           ((MTIMES SIMP FACTORED) 128.
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -6. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MPLUS SIMP IRREDUCIBLE) 32258.
             ((MTIMES SIMP RATSIMP) 24892. |$Ms|)
             ((MTIMES SIMP) -26694. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) -12152. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) 7688. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP RATSIMP) -193548. |$om|)
             ((MTIMES SIMP RATSIMP) -234222. |$Ms| |$om|)
             ((MTIMES SIMP) 123588. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP) 46200. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP) -72912. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$om|)
             ((MTIMES SIMP RATSIMP) 64516. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) 49784. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -111952. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -84320. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 9835536. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -3398124. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 1332198. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 223368. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 245784. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 3001114. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 2267215. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 1222594. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 599232. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 364820. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 687656. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 304112. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -53885652. ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 23244084. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -9686268. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1360560. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -345744. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -16963882. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -15594150. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -5127006. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1429664. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -4169436. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3702678. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1512096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -644448. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -399840. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 195120828. ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -52532190. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 23329458. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2217312. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 172872. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 46703256. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 40260669. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 10160280. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1345344. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 13416256. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 8920710. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2462096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2140320. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1345344. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 172872. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -431601336.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 51355188. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -24226344. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1163520. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -77456400. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -52005912. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -9165078. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -399840. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -20672240. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -11115586. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1512096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -3502900. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1429664. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -345744. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 525928572. ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -18477936. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 9238968. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 83570508. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 33871986. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2873106. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 17723387. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 6180626. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 304112. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2888214. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 599232. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 245784. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -326980800.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -54809820. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -8679780. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -7696806. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1118784. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1082360. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -84320. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -72912. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 81745200. ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 15872400. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1118925. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 151822. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 7688. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))))
           ((MTIMES SIMP FACTORED) 128.
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om|) -4.)
            ((MEXPT SIMP) |$om| -4.)
            ((MPLUS SIMP IRREDUCIBLE) 32258.
             ((MTIMES SIMP RATSIMP) 24892. |$Ms|)
             ((MTIMES SIMP) -26694. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) -12152. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) 7688. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP RATSIMP) -193548. |$om|)
             ((MTIMES SIMP RATSIMP) -234222. |$Ms| |$om|)
             ((MTIMES SIMP) 123588. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP) 46200. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP) -72912. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$om|)
             ((MTIMES SIMP RATSIMP) 64516. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) 49784. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -111952. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -84320. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 9835536. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -3398124. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 1332198. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 223368. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 245784. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 3001114. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 2267215. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 1222594. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 599232. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 364820. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 687656. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 304112. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -53885652. ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 23244084. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -9686268. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1360560. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -345744. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -16963882. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -15594150. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -5127006. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1429664. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -4169436. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3702678. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1512096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -644448. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -399840. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 195120828. ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -52532190. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 23329458. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2217312. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 172872. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 46703256. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 40260669. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 10160280. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1345344. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 13416256. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 8920710. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2462096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2140320. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1345344. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 172872. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -431601336.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 51355188. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -24226344. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1163520. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -77456400. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -52005912. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -9165078. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -399840. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -20672240. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -11115586. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1512096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -3502900. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1429664. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -345744. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 525928572. ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -18477936. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 9238968. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 83570508. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 33871986. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2873106. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 17723387. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 6180626. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 304112. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2888214. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 599232. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 245784. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -326980800.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -54809820. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -8679780. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -7696806. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1118784. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1082360. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -84320. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -72912. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 81745200. ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 15872400. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1118925. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 151822. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 7688. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) -8.)
            ((MEXPT SIMP) |$Xi| -8.)
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             8.))
           ((MTIMES SIMP FACTORED)
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -2. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) 2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 8.)
            ((MEXPT SIMP) |$Xi| 8.)
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -8.))
           ((MTIMES SIMP FACTORED) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|)
            |$Xi|
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -2.)))) 
(ADDLABEL '$%O104) 
(DSKSETQ $%I105 '((|$a1234| ARRAY) 1.)) 
(ADDLABEL '$%I105) 
(DSKSETQ $%O105
         '((MTIMES SIMP FACTORED) 128.
           ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
            ((MPLUS SIMP) -6. ((MTIMES SIMP) 2. |$Ms|)
             ((MTIMES SIMP) 2. |$Mt|)))
           ((MEXPT SIMP) |$om|
            ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
           ((MPLUS SIMP IRREDUCIBLE) 32258.
            ((MTIMES SIMP RATSIMP) 24892. |$Ms|)
            ((MTIMES SIMP) -26694. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
            ((MTIMES SIMP) -12152. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
            ((MTIMES SIMP) 7688. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
            ((MTIMES SIMP RATSIMP) -193548. |$om|)
            ((MTIMES SIMP RATSIMP) -234222. |$Ms| |$om|)
            ((MTIMES SIMP) 123588. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$om|)
            ((MTIMES SIMP) 46200. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$om|)
            ((MTIMES SIMP) -72912. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
             |$om|)
            ((MTIMES SIMP RATSIMP) 64516. |$Mt| |$om|)
            ((MTIMES SIMP RATSIMP) 49784. |$Ms| |$Mt| |$om|)
            ((MTIMES SIMP) -111952. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| |$om|)
            ((MTIMES SIMP) -84320. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$Mt| |$om|)
            ((MTIMES SIMP) 9835536. ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) -3398124. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 1332198. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 223368. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 245784. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 3001114. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 2267215. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 1222594. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 599232. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 364820. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 687656. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 304112. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) -53885652. ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) 23244084. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -9686268. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -1360560. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -345744. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -16963882. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -15594150. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -5127006. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -1429664. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -4169436. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -3702678. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -1512096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -644448. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -399840. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) 195120828. ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) -52532190. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 23329458. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 2217312. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 172872. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 46703256. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 40260669. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 10160280. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 1345344. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 13416256. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 8920710. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 2462096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 2140320. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 1345344. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 172872. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) -431601336. ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) 51355188. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -24226344. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -1163520. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -77456400. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -52005912. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -9165078. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -399840. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -20672240. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -11115586. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -1512096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -3502900. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -1429664. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -345744. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) 525928572. ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) -18477936. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 9238968. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 83570508. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 33871986. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 2873106. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 17723387. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 6180626. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 304112. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 2888214. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 599232. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 245784. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) -326980800. ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -54809820. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -8679780. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -7696806. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -1118784. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -1082360. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -84320. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -72912. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) 81745200. ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) 15872400. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) 1118925. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) 151822. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) 7688. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
             ((MEXPT SIMP RATSIMP) |$om| 8.))))) 
(ADDLABEL '$%O105) 
(DSKSETQ $%I106 '(($FREEOF) |$Xi| ((|$a1234| ARRAY) 1.))) 
(ADDLABEL '$%I106) 
(DSKSETQ $%O106 'T) 
(ADDLABEL '$%O106) 
(DSKSETQ $%I107 '(($SAVE) |$filename| $ALL)) 
(ADDLABEL '$%I107) 
(DSKSETQ |$expand_reggeon_loaded| 'T) 
(ADD2LNC '|$expand_reggeon_loaded| $VALUES) 
(DEFPROP |$expand_reggeon_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$expand_reggeon_loaded| $PROPS) 
(DEFPROP |$expand_reggeon_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$expand_reggeon_loaded| $PROPS) 
(DSKSETQ |$dbg_all_terms| 'NIL) 
(ADD2LNC '|$dbg_all_terms| $VALUES) 
(DEFPROP |$dbg_all_terms| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_all_terms| $PROPS) 
(DEFPROP |$dbg_all_terms| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_all_terms| $PROPS) 
(DSKSETQ |$dbg_compute_levels| 'NIL) 
(ADD2LNC '|$dbg_compute_levels| $VALUES) 
(DEFPROP |$dbg_compute_levels| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_compute_levels| $PROPS) 
(DEFPROP |$dbg_compute_levels| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_compute_levels| $PROPS) 
(DSKSETQ |$derivatives_loaded| 'T) 
(ADD2LNC '|$derivatives_loaded| $VALUES) 
(DEFPROP |$derivatives_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$derivatives_loaded| $PROPS) 
(DEFPROP |$derivatives_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$derivatives_loaded| $PROPS) 
(DSKSETQ |$dbg_wrt_lambda| 'NIL) 
(ADD2LNC '|$dbg_wrt_lambda| $VALUES) 
(DEFPROP |$dbg_wrt_lambda| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_lambda| $PROPS) 
(DEFPROP |$dbg_wrt_lambda| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_lambda| $PROPS) 
(DSKSETQ |$dbg_wrt_pair| 'NIL) 
(ADD2LNC '|$dbg_wrt_pair| $VALUES) 
(DEFPROP |$dbg_wrt_pair| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_pair| $PROPS) 
(DEFPROP |$dbg_wrt_pair| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_pair| $PROPS) 
(DSKSETQ |$dbg_wrt_states| 'NIL) 
(ADD2LNC '|$dbg_wrt_states| $VALUES) 
(DEFPROP |$dbg_wrt_states| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_states| $PROPS) 
(DEFPROP |$dbg_wrt_states| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_states| $PROPS) 
(DSKSETQ |$dbg_wrt_contract| 'NIL) 
(ADD2LNC '|$dbg_wrt_contract| $VALUES) 
(DEFPROP |$dbg_wrt_contract| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_contract| $PROPS) 
(DEFPROP |$dbg_wrt_contract| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_contract| $PROPS) 
(DSKSETQ |$dbg_scalars| 'NIL) 
(ADD2LNC '|$dbg_scalars| $VALUES) 
(DEFPROP |$dbg_scalars| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_scalars| $PROPS) 
(DEFPROP |$dbg_scalars| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_scalars| $PROPS) 
(DSKSETQ |$NIused| '2.) 
(ADD2LNC '|$NIused| $VALUES) 
(DSKSETQ |$objects_with_index| '((MLIST SIMP) $LA |$Sk| $K)) 
(ADD2LNC '|$objects_with_index| $VALUES) 
(DSKSETQ |$compute_pp_loaded| 'T) 
(ADD2LNC '|$compute_pp_loaded| $VALUES) 
(DEFPROP |$compute_pp_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$compute_pp_loaded| $PROPS) 
(DEFPROP |$compute_pp_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$compute_pp_loaded| $PROPS) 
(DSKSETQ $AP '2.) 
(ADD2LNC '$AP $VALUES) 
(DEFPROP $AP ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '$AP $PROPS) 
(DEFPROP $AP $FIXNUM MODE) 
(ADD2LNC '$AP $PROPS) 
(DSKSETQ |$amp_4pts_loaded| 'T) 
(ADD2LNC '|$amp_4pts_loaded| $VALUES) 
(DEFPROP |$amp_4pts_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$amp_4pts_loaded| $PROPS) 
(DEFPROP |$amp_4pts_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$amp_4pts_loaded| $PROPS) 
(DSKSETQ |$nn| '4.) 
(ADD2LNC '|$nn| $VALUES) 
(DSKSETQ |$Lev0| '8.) 
(ADD2LNC '|$Lev0| $VALUES) 
(DSKSETQ |$Null2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -30. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.))
           ((MTIMES SIMP) -10. (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -50. (($P SIMP) 2. 0.)))) 
(ADD2LNC '|$Null2| $VALUES) 
(DSKSETQ |$Null3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 136. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.))
           ((MTIMES SIMP) 144. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.))
           ((MTIMES SIMP) 672. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 288. (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 800. (($P SIMP) 3. 0.)))) 
(ADD2LNC '|$Null3| $VALUES) 
(DSKSETQ |$S4z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4z| $VALUES) 
(DSKSETQ |$S4m|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 25. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 300. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -504. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 153. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 504. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 2268. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 1164. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -2016. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 2250. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4m| $VALUES) 
(DSKSETQ |$S4r1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 1512. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 18144. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) 54432. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 122472. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 734832. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -163296. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -979776. (($P SIMP) 3. 1.)))) 
(ADD2LNC '|$S4r1| $VALUES) 
(DSKSETQ |$S4r2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -1452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -5112. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 1452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -10512. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 1512. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -67122. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19320. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 92520. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 5850. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4r2| $VALUES) 
(DSKSETQ |$S4r3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -552. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -2412. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 552. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 1512. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -4896. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -37476. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 7728. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 49968. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -900. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4r3| $VALUES) 
(DSKSETQ |$Null4r1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 25. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -152. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -312. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1224. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -519. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 936. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 936. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 3004. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 624. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 4350. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4r1| $VALUES) 
(DSKSETQ |$Null4r2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -778. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -3696. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -3393. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -5640. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -15354. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -13050. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -36. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 4050. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 5088. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -5472. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 9000. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4r2| $VALUES) 
(DSKSETQ |$Null4g|
         '((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 37. 72.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 31. 6.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 29. 8.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 5. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 3. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 27. 2.) (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 75. 4.) (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4g| $VALUES) 
(DSKSETQ |$Null4cr|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -82. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -288. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -351. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -696. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1494. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1458. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 468. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 702. (($P SIMP) 2. 2.)))) 
(ADD2LNC '|$Null4cr| $VALUES) 
(DSKSETQ |$S6m|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 925. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -2700. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 1390. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5150. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -2315. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -5150. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -27000. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -2160. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 4320. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6480. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 14240. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 2160. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 30720. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 82400. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -1620. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -8640. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19860. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -7560. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -108600. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 6432. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 28320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$S6m| $VALUES) 
(DSKSETQ |$S6z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 6750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -20250. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 12275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -6750. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 15950. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 1900. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -7975. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 251225. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -43875. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9720. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 75700. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -337500. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 100680. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -191400. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 929500. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 79515. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -141150. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 214110. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1872750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18168. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1177320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -226500. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$S6z| $VALUES) 
(DSKSETQ |$Null6r16|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -251797. ((MEXPT SIMP) (($P SIMP) 1. 0.) 6.))
           ((MTIMES SIMP) -2092175. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -7110175. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -29761875.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -5461735. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -24201350.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -50991925.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -24404550.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -12108575. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -62731800.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -3421800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 69175800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -121746050. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 70097000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 59508925. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -294064625. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -775902375. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -23008900.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -19102900. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 11421000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -442111500. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -78516400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 529209500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1024096500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1110037500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 3074625000. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -149096700.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 40996125. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -116943750. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -1724253750. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1836843750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -221157000. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2713770000. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 83700000. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$Null6r16| $VALUES) 
(DSKSETQ |$Null6g|
         '((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 709. 5400.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 6.))
           ((MTIMES SIMP) ((RAT SIMP) 253. 420.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.) (($P SIMP) 1. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 1051. 315.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 603. 140.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 919. 56.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 5. 2.) (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 10547. 1260.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) ((RAT SIMP) 2831. 420.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 9. 2.) (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 667. 28.) (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 151. 7.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 5. 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 333. 14.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 66103. 3780.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 22. 3.) (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 104651. 1260.) (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 121. 6.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 19141. 378.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 415. 21.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 5. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 508. 21.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 884. 7.) (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 2245. 21.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) ((RAT SIMP) 11343. 140.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 5065. 42.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 295. 14.) (($P SIMP) 1. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 2175. 14.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 1613. 6.) (($P SIMP) 1. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -20. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 8125. 18.) (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$Null6g| $VALUES) 
(DSKSETQ |$S8m1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 3704400. ((MEXPT SIMP) (($P SIMP) 2. 0.) 4.))
           ((MTIMES SIMP) -4233600. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 47098800. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 4233600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 121564800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -95719050.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -168663600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -2066129100.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 2822400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -8467200. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 564480. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -134930880. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -164058060. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 446029860. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 1881600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 300059350. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -166168800. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -564480. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -89953920. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 240527460.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 193485600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6641529720. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -566729900. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -4515839300.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -2822400. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 31399200. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -303712860. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -1918948920. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -2176090560. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 218051350.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 3466376900. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 356247360. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -1693440. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 67465440. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4233600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -301960395. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 200500650.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 84091995. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 1532790000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 87908400. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -1519737120. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 922165425.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 1693440. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -67465440. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 329030595. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1768903290. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 2882147400. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -220555395.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -4130193690. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 514439100. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -384952680. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 8399122200. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -1354752. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 37184832. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -151277760. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -432712800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1501803216. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2179008. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 755612928. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -1367559072. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 442163232. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -14516463024. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 28910880. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 105066720. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 697965480. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 46425600. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 8289945720. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -120426480. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -2275704720. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 73716750. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8m1| $VALUES) 
(DSKSETQ |$S8m2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 11760. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -23520. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 364560. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 11760. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 769440. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -992250. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -1134000. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -13891500.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -7840. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -907200. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -1003948. (($P SIMP) 2. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 2996548. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 1903750. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -776160. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -604800. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1974148. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1268960. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 43927352. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -3903500. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -30054500.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 243040. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -1698748. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -12175352. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -12949440. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 1495750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 22998500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 4603200. (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 453600. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2003091. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 921690. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 624291. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 9218160. (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 412080. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -9684000. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4919625. ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -453600. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1842891. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 11683434. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 17523720. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1598091. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -27559434. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -94500. (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -3330600. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 46431000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 279360. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -676800. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2152800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -8285520. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 83520. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 5080320. (($P SIMP) 1. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -7653024. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 4110624. (($P SIMP) 1. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -83615280. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 118560. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 522720. (($P SIMP) 1. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 4197864. (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -122880. (($P SIMP) 1. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 51399096. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -856944. (($P SIMP) 1. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -14931216. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 366750. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8m2| $VALUES) 
(DSKSETQ |$S8z1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 63000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -126000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -12448800. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 23738400. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 12448800. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 63000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -35002800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19192950. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 11264400. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 618823800.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -42000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 23950080. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -68817420. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 10255140. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 8144150. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 20048000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -631680. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 26813220. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -22545600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1237619880. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -14149100. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 539448700.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -772800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -15677340. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -360009720. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -156750720. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 13777750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -223149500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 910342720. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -11975040.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 16215885. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19570950.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 28720755. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 462861000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10558800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222613440. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -73024875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 11975040. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2116485. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 529542090. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -18257400. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -12882555.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 512024310. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1212819300. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -247152360. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -4300632000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -10789632. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 10184832. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -262211040. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 135449328. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1209600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -383096448. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 384247584. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 356467104. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 6188984592. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 126077280. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -64299480. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -113561280. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2262735720. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -1427760. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 419373360. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -54920250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8z1| $VALUES) 
(DSKSETQ |$S8z2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -63000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -10823400. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 20437200. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 10823400. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -30038400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 17038350. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9601200. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 530541900.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -21000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 20139840. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -57671460. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7657020. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6809950. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 17416000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -416640. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 21328860. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -19210800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1064138040. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11458300. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 464137100.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -512400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -13549620. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -305834760. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -134722560. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 11726750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -191999500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 772506560. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -10069920.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 13616505. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -17038350.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 24652215. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 393876000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -9248400. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -194265120. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -64519875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 10069920. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -802305. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 453611970. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10546200. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10779615.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 439123230. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1028682900. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -208166280. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -3654567000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -9265536. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 8963136. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -220237920. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 118298544. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 604800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -328898304. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 324832032. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 300357792. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 5264441616. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 106609440. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -55667640. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -95941440. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -1931385960. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -848880. (($P SIMP) 1. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 359941680. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -46478250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8z2| $VALUES) 
(DSKSETQ |$S10z1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 8890560000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -493920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -47040000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -816480000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -680400000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21840000. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 40166544600. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 47040000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11854080000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -47040000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 38525760000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -17406144000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -823200000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1338960000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 22514954000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -34574400000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -28153440000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 27552406000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 816480000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 47040000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -26671680000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41114304000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -21840000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41941606000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -65582521200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -30367750000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -575909838000.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 28153440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -658560000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -68300806000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 26403816600.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 6659590000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 556646958000. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 17012800000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -414892800000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 612360000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -778260000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 15500824500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 165900000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -23835724500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2976750000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 123480000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19766203100. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 8643600000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2610368400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 37648107500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 347766720000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11311477275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -6952837500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -446460000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 28894320000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -55227112500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 8829124500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 73883607500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 15484392000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1332626535000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -40007615550. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -771289485750.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -28894320000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 446460000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 54671452500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2976750000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 61435500. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 55566000000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -43951472400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -271032372000. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -286098435000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 6371568000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -12604951100. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -215509203000. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -167485920000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 14943553275.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 412610955750. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 59737860000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -104496000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 17850699600. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -12435219600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5376162400. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -9549187200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 9348102400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -319433436000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 6258067200. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 368756136000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -23408646912.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -36082698000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -5845392000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -790017472800. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 29446648000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 865169323200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -89828383680. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -5267808000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 12886098000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 247693312800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 225351473760. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -20082748000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -551036203200. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 2634992640. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -81345942720. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 607282147584. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 1587600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5427840000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 7813260000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 854670000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 254080638000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5662720000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -255510192000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 11300654400. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 1345650000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -6006960000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -71086512000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 6561480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 177150240000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -116617158000. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 116534544000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -1256174740800. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -801360000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -32628708000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 25637875200. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -1805580000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -52980480000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 68103216000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -33493788000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 1017474393600. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) 269482500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 16188732000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -15851576700. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -3532347000. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) -456913920600. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 1395489600. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 94471732800. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -6935292000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S10z1| $VALUES) 
(DSKSETQ |$S10z2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -987840000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 493920000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -538272000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -211680000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -282240000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 538272000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -740880000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 887600000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 297808000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 18276010200. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -1152480000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 538272000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1528800000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -870240000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 8890560000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6979392000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1481760000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -2073008000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 28865354000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -16134720000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -7408800000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -7021994000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 282240000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -538272000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 211680000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 16728768000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -297808000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 35591206000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -41558252400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -28984774000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -338354074800.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) -740880000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 7408800000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 1185408000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -33726406000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 26245762200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 5276614000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 354653434800. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 3841600000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -320060160000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 864360000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -897624000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -864360000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 584724000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7033624500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 312900000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15368524500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11840850000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222264000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -12051172700. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4033680000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10236358800. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7923867500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 158101440000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -903164325. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -2084197500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -864360000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1210524000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 6667920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -19580200500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 3007924500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 42183687500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 21707784000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 706144455000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -760732350. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -359389840950.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) 864360000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -6667920000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1210524000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 19024540500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -14804370000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 5882635500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2222640000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -6136822800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18131623200. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -73995075000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 148176000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -2914240700. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -90863551800. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -60799200000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -6161648325.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 107398030950. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -64729980000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 271824000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 7107435600. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1691955600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 9836573600. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5484931200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5864633600. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -243228636000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1347091200. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 275616936000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -24356973312.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) -271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -11114538000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -12619152000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -413747200800. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -3152072000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 377966635200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -105001606080. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 1505952000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -227982000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 84796480800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 77209342560. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 8564612000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -134957995200. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 147728931840. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -61431088320. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 376838832384. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 1587600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -8324160000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 3410316000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 3750990000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 185496318000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -845824000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -183256752000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 16200340800. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 4241970000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 20725200000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -28186032000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2261880000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 43731360000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -127285830000. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 88084752000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -812357985600. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -349776000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -20774628000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 18773798400. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -112140000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -22498560000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 56394288000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -25510428000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 690708211200. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) -55093500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 9414972000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -12279627900. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -2600955000. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) -316414042200. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 705211200. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 65112321600. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -5241852000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S10z2| $VALUES) 
(DSKSETQ |$S103z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -8001504000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 4.))
           ((MTIMES SIMP) -32006016000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 16003008000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 99574272000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 21337344000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -196777728000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 104908608000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -45045504000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 3.))
           ((MTIMES SIMP) -99574272000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 47416320000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -8001504000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 48009024000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 194406912000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -92461824000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 43563744000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -1792336896000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -2576484288000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 7112448000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -14224896000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -501150988800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 514530374400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 441839664000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7112448000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 87761116800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -457630790400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 4061207808000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 134708448000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -106673616000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 6322176000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -167181974400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -3589526644200. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -5619712000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 3.))
           ((MTIMES SIMP) 132765696000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 300421900800. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -552463430400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -170698752000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -26156592000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -270273024000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 60928560000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 3839299430400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 4795698700800. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -294705600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 405817910400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -3905736870000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 3143109312000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -432673920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -3369517242000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 37933056000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -26119900800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 296415302400. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -437098032000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 2106707097600. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -2541052684800. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 3435312384000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 192470678400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -6213646698000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5520826256400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 1443258877200. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 62480247253200.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) 204252384000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -430303104000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -185345126400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 5319068874000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -7740984220200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -4520578045200. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -44612888821200. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 697085760000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 40182960384000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 15321398400.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15066475200. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15321398400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -202319308800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 923941588500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 121367736000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 2064731287500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -3029894910000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 75895747200. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 1456309992900. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -811066032000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 9453628800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 5207328000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -4368576128400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4017877831500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19190767680000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 324362765475. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -394125385500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -143345462400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 232452259200. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 256048128000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -4741513459200. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 4475838005100. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -6569242375500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -161245123200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 3944646216000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1380872467500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1179466142400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -127827325665000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2053316263950. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 75396325217850.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) -112702665600.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -237200140800.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -40416163200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -2692058273100. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 9439988670000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1453598968500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -11342131920000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -3345674864400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 11567302783200. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 17434459413000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -9453628800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 1869329145600. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 4020673836900. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -5866932670200. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 12281913504000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -805050582525.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -6720249875850. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 59658933348000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 66919708800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1500917040000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 2178181861200. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 163034924400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1618250440800. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1910158588800. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1613022297600. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 49111179012000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 438568300800. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -17279037720000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 10785603015936.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) 1991485440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -2648040595200. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -4662858416400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 7078970505600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 57583975615200. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -546142632000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -69884033083200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -27245214682560. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -85033670400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -6880443591600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 420527181600. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -35674605701280. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -1170019452000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 19828757793600. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -87175629112320. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -26971837583040. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) -271805393809152. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 168391440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 975316665600. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -540966535200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -2722302709200. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -33663814002000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -567494860800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 11635371216000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -9239591390400. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -2776289040000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 4976458318800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 17649435254400. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 40063922640000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 3509112859200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -10309655635200. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 40713698768400. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 33410065449600. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) 372093476932800. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 799527909600. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -48348316800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 4728322620000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -3565119398400. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -1631223468000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -9236108851200. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -18527478710400. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -4958602812000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) -126713247091200. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) 16108035300.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 1771370748000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 2953030572900. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 840041987400. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) 36360611332200. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) -1078772817600. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) -6400051876800. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -1301785884000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S103z| $VALUES) 
(DSKSETQ |$qq3| '1.) 
(ADD2LNC '|$qq3| $VALUES) 
(DSKSETQ |$qq2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$qq2| $VALUES) 
(DSKSETQ |$qq1| '1.) 
(ADD2LNC '|$qq1| $VALUES) 
(DSKSETQ |$nq3| '0.) 
(ADD2LNC '|$nq3| $VALUES) 
(DSKSETQ |$nq2| '4.) 
(ADD2LNC '|$nq2| $VALUES) 
(DSKSETQ |$nq1| '0.) 
(ADD2LNC '|$nq1| $VALUES) 
(DSKSETQ |$filename| '"S4zS4zTT.lisp") 
(ADD2LNC '|$filename| $VALUES) 
(DSKSETQ |$qq|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$qq| $VALUES) 
(DSKSETQ |$nq| '4.) 
(ADD2LNC '|$nq| $VALUES) 
(DSKSETQ |$Assss|
         '((MTIMES SIMP)
           ((MPLUS SIMP) 4129024.
            ((MTIMES SIMP RATSIMP) 3186176. |$Ms|)
            ((MTIMES SIMP) -3416832. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
            ((MTIMES SIMP) -1555456. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
            ((MTIMES SIMP) 984064. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -57806336.
              ((MTIMES SIMP RATSIMP) -55469824. |$Ms|)
              ((MTIMES SIMP) 43153920. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 18357248. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -17205248.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 8258048.
                ((MTIMES SIMP RATSIMP) 6372352. |$Ms|)
                ((MTIMES SIMP) -14329856.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -10792960.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|))
             |$om|)
            ((MTIMES SIMP)
             ((MPLUS SIMP) 1572754432.
              ((MTIMES SIMP RATSIMP) -105903616. |$Ms|)
              ((MTIMES SIMP) -51704064.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -62270464.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 133676032.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 318078208.
                ((MTIMES SIMP RATSIMP) 239224704. |$Ms|)
                ((MTIMES SIMP) 271130880.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 163045376.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 46696960.
                ((MTIMES SIMP RATSIMP) 88019968. |$Ms|)
                ((MTIMES SIMP) 38926336.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -17893853696.
              ((MTIMES SIMP RATSIMP) 5437044224. |$Ms|)
              ((MTIMES SIMP) -1969731072.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -150194176.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -612362240.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -5013292288.
                ((MTIMES SIMP RATSIMP) -4139253504. |$Ms|)
                ((MTIMES SIMP) -2309428992.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -1098813440.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -907263488.
                ((MTIMES SIMP RATSIMP) -1178102528. |$Ms|)
                ((MTIMES SIMP) -504958976.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -82489344.
                ((MTIMES SIMP RATSIMP) -51179520. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 117081318400.
              ((MTIMES SIMP RATSIMP) -40803003136. |$Ms|)
              ((MTIMES SIMP) 16554449664.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 2037536768.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 1848577024.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 33642573824.
                ((MTIMES SIMP RATSIMP) 28890622080. |$Ms|)
                ((MTIMES SIMP) 11734818816.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 4388233216.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 7294298112.
                ((MTIMES SIMP RATSIMP) 7397952256. |$Ms|)
                ((MTIMES SIMP) 2953472000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 933875712.
                ((MTIMES SIMP RATSIMP) 581640192. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP) 22127616. ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -520641413120.
              ((MTIMES SIMP RATSIMP) 165753921536. |$Ms|)
              ((MTIMES SIMP) -69956425728.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -8395749376.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -3886346240.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -139471028224.
                ((MTIMES SIMP RATSIMP) -119578447872. |$Ms|)
                ((MTIMES SIMP) -39719089920.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -11603529728.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -33942581248.
                ((MTIMES SIMP RATSIMP) -28757118208. |$Ms|)
                ((MTIMES SIMP) -10313961472.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -4949760512.
                ((MTIMES SIMP RATSIMP) -2993655808. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP) -221276160.
               ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 1684473393664.
              ((MTIMES SIMP RATSIMP) -438520926208. |$Ms|)
              ((MTIMES SIMP) 189989254656.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 20517447680.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 5850277888.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 405421485056.
                ((MTIMES SIMP RATSIMP) 333620167680. |$Ms|)
                ((MTIMES SIMP) 94674534144.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 21452505088.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 104676133248.
                ((MTIMES SIMP RATSIMP) 76847498496. |$Ms|)
                ((MTIMES SIMP) 23975012352.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 16246971136.
                ((MTIMES SIMP RATSIMP) 9228443648. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP) 1005075456.
               ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -4079932955648.
              ((MTIMES SIMP RATSIMP) 811288942592. |$Ms|)
              ((MTIMES SIMP) -359381357568.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -33677443072.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -6367981568.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -878241676288.
                ((MTIMES SIMP RATSIMP) -666570144768. |$Ms|)
                ((MTIMES SIMP) -163721350656.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -28483739648.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -229364146944.
                ((MTIMES SIMP RATSIMP) -148359187968. |$Ms|)
                ((MTIMES SIMP) -39107321856.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -36766534656.
                ((MTIMES SIMP RATSIMP) -18974314496. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP) -2739308544.
               ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 7493925958912.
              ((MTIMES SIMP RATSIMP) -1083576773632. |$Ms|)
              ((MTIMES SIMP) 489874634496.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 38711407616.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 4983761920.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1463629306880.
                ((MTIMES SIMP RATSIMP) 983652850944. |$Ms|)
                ((MTIMES SIMP) 208275394560.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 27402158080.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 371127672960.
                ((MTIMES SIMP RATSIMP) 211908435456. |$Ms|)
                ((MTIMES SIMP) 45917663232.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 60384586496.
                ((MTIMES SIMP RATSIMP) 27402158080. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP) 4983761920.
               ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -10494458881536.
              ((MTIMES SIMP RATSIMP) 1055899563264. |$Ms|)
              ((MTIMES SIMP) -486582455808.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -31417893888.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -2739308544.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1904366852608.
                ((MTIMES SIMP RATSIMP) -1086668863488. |$Ms|)
                ((MTIMES SIMP) -195183865344.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -18974314496.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -452480197632.
                ((MTIMES SIMP RATSIMP) -225826306560. |$Ms|)
                ((MTIMES SIMP) -39107321856.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -73774861312.
                ((MTIMES SIMP RATSIMP) -28483739648. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP) -6367981568.
               ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
             ((MEXPT SIMP RATSIMP) |$om| 9.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 11198562456576.
              ((MTIMES SIMP RATSIMP) -746188564992. |$Ms|)
              ((MTIMES SIMP) 350137624320.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 17708762112.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 1005075456.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1938902325504.
                ((MTIMES SIMP RATSIMP) 899040885632. |$Ms|)
                ((MTIMES SIMP) 133259298560.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 9228443648.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 418561157376.
                ((MTIMES SIMP RATSIMP) 178925760000. |$Ms|)
                ((MTIMES SIMP) 23975012352.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 67620492800.
                ((MTIMES SIMP RATSIMP) 21452505088. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP) 5850277888.
               ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
             ((MEXPT SIMP RATSIMP) |$om| 10.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -9039113845248.
              ((MTIMES SIMP RATSIMP) 373275044352. |$Ms|)
              ((MTIMES SIMP) -178181346816.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -6614734848.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -221276160.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1531502000384.
                ((MTIMES SIMP RATSIMP) -550177389312. |$Ms|)
                ((MTIMES SIMP) -64502446848.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -2993655808.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -292386316288.
                ((MTIMES SIMP RATSIMP) -103774041856. |$Ms|)
                ((MTIMES SIMP) -10313961472.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -46317494272.
                ((MTIMES SIMP RATSIMP) -11603529728. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP) -3886346240.
               ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
             ((MEXPT SIMP RATSIMP) |$om| 11.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 5428098602496.
              ((MTIMES SIMP RATSIMP) -125536755456. |$Ms|)
              ((MTIMES SIMP) 60906408192.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 1475260416.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 22127616. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 919903564800.
                ((MTIMES SIMP RATSIMP) 242021280384. |$Ms|)
                ((MTIMES SIMP) 20982767616.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 581640192.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 151602546944.
                ((MTIMES SIMP RATSIMP) 42695018240. |$Ms|)
                ((MTIMES SIMP) 2953472000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 23330971136.
                ((MTIMES SIMP RATSIMP) 4388233216. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP) 1848577024.
               ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
             ((MEXPT SIMP RATSIMP) |$om| 12.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -2351644609536.
              ((MTIMES SIMP RATSIMP) 25494870528. |$Ms|)
              ((MTIMES SIMP) -12561675264.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -148930560.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -405702377472.
                ((MTIMES SIMP RATSIMP) -72450001920. |$Ms|)
                ((MTIMES SIMP) -4115190528.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -51179520.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -56400602112.
                ((MTIMES SIMP RATSIMP) -11761477888. |$Ms|)
                ((MTIMES SIMP) -504958976.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -8373340672.
                ((MTIMES SIMP RATSIMP) -1098813440. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP) -612362240.
               ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
             ((MEXPT SIMP RATSIMP) |$om| 13.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 695121993216.
              ((MTIMES SIMP RATSIMP) -2365175808. |$Ms|)
              ((MTIMES SIMP) 1182587904.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 123708962304.
                ((MTIMES SIMP RATSIMP) 13223708928. |$Ms|)
                ((MTIMES SIMP) 367757568.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 14160350080.
                ((MTIMES SIMP RATSIMP) 1936754944. |$Ms|)
                ((MTIMES SIMP) 38926336.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 2022158080.
                ((MTIMES SIMP RATSIMP) 163045376. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP) 133676032.
               ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
             ((MEXPT SIMP RATSIMP) |$om| 14.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -125560627200.
              ((MTIMES SIMP)
               ((MPLUS SIMP) -23268994560.
                ((MTIMES SIMP RATSIMP) -1111011840. |$Ms|))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -2130970368.
                ((MTIMES SIMP RATSIMP) -143204352. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -294007808.
                ((MTIMES SIMP RATSIMP) -10792960. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP) -17205248.
               ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
             ((MEXPT SIMP RATSIMP) |$om| 15.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 10463385600.
              ((MTIMES SIMP RATSIMP) 2031667200. |$Mt|)
              ((MTIMES SIMP) 143222400.
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) 19433216. ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP) 984064. ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
             ((MEXPT SIMP RATSIMP) |$om| 16.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -33032192.
              ((MTIMES SIMP RATSIMP) -25489408. |$Ms|)
              ((MTIMES SIMP) 27334656. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 12443648. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -7872512. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 429418496.
                ((MTIMES SIMP RATSIMP) 418269184. |$Ms|)
                ((MTIMES SIMP) -317896704.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -134414336.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 129769472.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -66064384.
                  ((MTIMES SIMP RATSIMP) -50978816. |$Ms|)
                  ((MTIMES SIMP) 114638848.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 86343680.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|))
               |$om|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -12152616960.
                ((MTIMES SIMP RATSIMP) 1265498112. |$Ms|)
                ((MTIMES SIMP) 95735808.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 363749376.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -939638784.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -2610690048.
                  ((MTIMES SIMP RATSIMP) -1964776448. |$Ms|)
                  ((MTIMES SIMP) -2054408192.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -1218019328.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -373575680.
                  ((MTIMES SIMP RATSIMP) -704159744. |$Ms|)
                  ((MTIMES SIMP) -311410688.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 130998212608.
                ((MTIMES SIMP RATSIMP) -42230855680. |$Ms|)
                ((MTIMES SIMP) 15853584384.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 1565302784.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 3959259136.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 37495648256.
                  ((MTIMES SIMP RATSIMP) 31149251584. |$Ms|)
                  ((MTIMES SIMP) 16421023744.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 7572488192.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 6884532224.
                  ((MTIMES SIMP RATSIMP) 8720660480. |$Ms|)
                  ((MTIMES SIMP) 3728261120.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 659914752.
                  ((MTIMES SIMP RATSIMP) 409436160. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -805652334592.
                ((MTIMES SIMP RATSIMP) 284193169408. |$Ms|)
                ((MTIMES SIMP) -116582012928.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -14734991360.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -10829357056.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -231644942336.
                  ((MTIMES SIMP RATSIMP) -199975725056. |$Ms|)
                  ((MTIMES SIMP) -77457526784.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -27533377536.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -51469852672.
                  ((MTIMES SIMP RATSIMP) -50462957568. |$Ms|)
                  ((MTIMES SIMP) -19899514880.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -6811090944.
                  ((MTIMES SIMP RATSIMP) -4243685376. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -177020928.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 3359478970368.
                ((MTIMES SIMP RATSIMP) -1041838202880. |$Ms|)
                ((MTIMES SIMP) 443069392896.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 52431003648.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 20261412864.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 884123283456.
                  ((MTIMES SIMP RATSIMP) 756651857920. |$Ms|)
                  ((MTIMES SIMP) 240295192576.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 65294860288.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 220070797312.
                  ((MTIMES SIMP RATSIMP) 179593988096. |$Ms|)
                  ((MTIMES SIMP) 62612176896.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 32786993152.
                  ((MTIMES SIMP RATSIMP) 19705561088. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 1593188352.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -10116308178944.
                ((MTIMES SIMP RATSIMP) 2466329206784. |$Ms|)
                ((MTIMES SIMP) -1076844644352.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -111708577792.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -26540810240.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -2359248596992.
                  ((MTIMES SIMP RATSIMP) -1912309483520. |$Ms|)
                  ((MTIMES SIMP) -517101080576.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -106325180416.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -617338268672.
                  ((MTIMES SIMP RATSIMP) -435185999872. |$Ms|)
                  ((MTIMES SIMP) -129187921920.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -97188775936.
                  ((MTIMES SIMP RATSIMP) -54121988096. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -6447415296.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 22523155466240.
                ((MTIMES SIMP RATSIMP) -4023982333952. |$Ms|)
                ((MTIMES SIMP) 1798206216192.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 157710966784.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 24403042304.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 4666684813312.
                  ((MTIMES SIMP RATSIMP) 3420251674624. |$Ms|)
                  ((MTIMES SIMP) 792669724672.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 121544736768.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 1217574906880.
                  ((MTIMES SIMP RATSIMP) 751687503872. |$Ms|)
                  ((MTIMES SIMP) 183670652928.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 196943501312.
                  ((MTIMES SIMP RATSIMP) 97672527872. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 15467053056.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 7.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -37428252205056.
                ((MTIMES SIMP RATSIMP) 4644631855104. |$Ms|)
                ((MTIMES SIMP) -2120790859776.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -151980294144.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -15467053056.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -7042349641728.
                  ((MTIMES SIMP RATSIMP) -4448971132928. |$Ms|)
                  ((MTIMES SIMP) -873533431808.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -97672527872.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -1751446476800.
                  ((MTIMES SIMP RATSIMP) -943579979776. |$Ms|)
                  ((MTIMES SIMP) -183670652928.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -286133190656.
                  ((MTIMES SIMP RATSIMP) -121544736768. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -24403042304.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 8.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 46527418847232.
                ((MTIMES SIMP RATSIMP) -3802564651008. |$Ms|)
                ((MTIMES SIMP) 1771868786688.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 99362856960.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 6447415296.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 8192585179136.
                  ((MTIMES SIMP RATSIMP) 4244379774976. |$Ms|)
                  ((MTIMES SIMP) 687937490944.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 54121988096.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 1868395104256.
                  ((MTIMES SIMP RATSIMP) 863030472704. |$Ms|)
                  ((MTIMES SIMP) 129187921920.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 304065699840.
                  ((MTIMES SIMP RATSIMP) 106325180416. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 26540810240.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 9.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -43061080805376.
                ((MTIMES SIMP RATSIMP) 2166943868928. |$Ms|)
                ((MTIMES SIMP) -1029232207872.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -42307239936.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -1593188352.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -7318633424896.
                  ((MTIMES SIMP RATSIMP) -2947947310080. |$Ms|)
                  ((MTIMES SIMP) -378136897536.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -19705561088.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -1480094154752.
                  ((MTIMES SIMP RATSIMP) -568375607296. |$Ms|)
                  ((MTIMES SIMP) -62612176896.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -236898242560.
                  ((MTIMES SIMP RATSIMP) -65294860288. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -20261412864.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 10.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 29251829956608.
                ((MTIMES SIMP RATSIMP) -819256485888. |$Ms|)
                ((MTIMES SIMP) 396218566656.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 10610638848.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 177020928.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 4933382578176.
                  ((MTIMES SIMP RATSIMP) 1453471804416. |$Ms|)
                  ((MTIMES SIMP) 137882677248.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 4243685376.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 858996375552.
                  ((MTIMES SIMP RATSIMP) 261816727552. |$Ms|)
                  ((MTIMES SIMP) 19899514880.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 133641711616.
                  ((MTIMES SIMP RATSIMP) 27533377536. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 10829357056.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 11.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -14172958863360.
                ((MTIMES SIMP RATSIMP) 185037557760. |$Ms|)
                ((MTIMES SIMP) -91032698880.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -1191444480.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -2425845940224.
                  ((MTIMES SIMP RATSIMP) -482698438656. |$Ms|)
                  ((MTIMES SIMP) -29979463680.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -409436160.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -353824000000.
                  ((MTIMES SIMP RATSIMP) -79743418368. |$Ms|)
                  ((MTIMES SIMP) -3728261120.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -53006057472.
                  ((MTIMES SIMP RATSIMP) -7572488192. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -3959259136.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 12.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 4640198012928.
                ((MTIMES SIMP RATSIMP) -18921406464. |$Ms|)
                ((MTIMES SIMP) 9460703232.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 819773079552.
                  ((MTIMES SIMP RATSIMP) 96901576704. |$Ms|)
                  ((MTIMES SIMP) 2942060544.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 97380816896.
                  ((MTIMES SIMP RATSIMP) 14348404736. |$Ms|)
                  ((MTIMES SIMP) 311410688.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 13980667904.
                  ((MTIMES SIMP RATSIMP) 1218019328. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 939638784.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 13.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -920777932800.
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -169898618880.
                  ((MTIMES SIMP RATSIMP) -8888094720. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -15901983744.
                  ((MTIMES SIMP RATSIMP) -1145634816. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -2196596736.
                  ((MTIMES SIMP RATSIMP) -86343680. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -129769472.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 14.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 83707084800.
                ((MTIMES SIMP RATSIMP) 16253337600. |$Mt|)
                ((MTIMES SIMP) 1145779200.
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) 155465728.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 7872512.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 15.)))
             |$Xi|)
            ((MTIMES SIMP)
             ((MPLUS SIMP) 115612672.
              ((MTIMES SIMP RATSIMP) 89212928. |$Ms|)
              ((MTIMES SIMP) -95671296.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -43552768.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 27553792. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1387352064.
                ((MTIMES SIMP RATSIMP) -1374729216. |$Ms|)
                ((MTIMES SIMP) 1016967168.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 426897408.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -426639360.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 231225344.
                  ((MTIMES SIMP RATSIMP) 178425856. |$Ms|)
                  ((MTIMES SIMP) -401235968.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -302202880.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|))
               |$om|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 41146807296.
                ((MTIMES SIMP RATSIMP) -5803972608. |$Ms|)
                ((MTIMES SIMP) 681891840.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -846225408.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 2862096384.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 9368640512.
                  ((MTIMES SIMP RATSIMP) 7055143424. |$Ms|)
                  ((MTIMES SIMP) 6789192704.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 3960864768.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 1307514880.
                  ((MTIMES SIMP RATSIMP) 2464559104. |$Ms|)
                  ((MTIMES SIMP) 1089937408.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -417346936832.
                ((MTIMES SIMP RATSIMP) 142004022272. |$Ms|)
                ((MTIMES SIMP) -54805653504.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -6324785152.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -10995310592.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -121866128384.
                  ((MTIMES SIMP RATSIMP) -101967237120. |$Ms|)
                  ((MTIMES SIMP) -50684390400.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -22542843904.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -22788347904.
                  ((MTIMES SIMP RATSIMP) -28057752576. |$Ms|)
                  ((MTIMES SIMP) -11958976512.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -2309701632.
                  ((MTIMES SIMP RATSIMP) -1433026560. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 2402436234240.
                ((MTIMES SIMP RATSIMP) -852672070656. |$Ms|)
                ((MTIMES SIMP) 353231391744.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 45247684608.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 26907439104.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 688891169792.
                  ((MTIMES SIMP RATSIMP) 597947800576. |$Ms|)
                  ((MTIMES SIMP) 220416953344.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 73823977472.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 157356136448.
                  ((MTIMES SIMP RATSIMP) 148562598912. |$Ms|)
                  ((MTIMES SIMP) 57689325568.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 21529116672.
                  ((MTIMES SIMP RATSIMP) 13419872256. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 619573248.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -9355740162048.
                ((MTIMES SIMP RATSIMP) 2793761639424. |$Ms|)
                ((MTIMES SIMP) -1197511483392.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -138260828160.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -44007505920.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -2405540322304.
                  ((MTIMES SIMP RATSIMP) -2050333702144. |$Ms|)
                  ((MTIMES SIMP) -620616220672.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -154708033536.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -612891654144.
                  ((MTIMES SIMP RATSIMP) -480016359424. |$Ms|)
                  ((MTIMES SIMP) -161453293568.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -93225359360.
                  ((MTIMES SIMP RATSIMP) -55549591552. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -4956585984.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 26051338464256.
                ((MTIMES SIMP RATSIMP) -5838390584320. |$Ms|)
                ((MTIMES SIMP) 2571444771840.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 252719194112.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 48885329920.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 5851829767168.
                  ((MTIMES SIMP RATSIMP) 4642749490176. |$Ms|)
                  ((MTIMES SIMP) 1189237561344.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 217430097920.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 1547792286208.
                  ((MTIMES SIMP RATSIMP) 1043134640128. |$Ms|)
                  ((MTIMES SIMP) 290704433152.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 246935356416.
                  ((MTIMES SIMP RATSIMP) 133877366784. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 17609367552.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -52779705667584.
                ((MTIMES SIMP RATSIMP) 8245547584512. |$Ms|)
                ((MTIMES SIMP) -3722276984832.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -299269189632.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -36525318144.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -10481567079424.
                  ((MTIMES SIMP RATSIMP) -7328131371008. |$Ms|)
                  ((MTIMES SIMP) -1585106475008.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -207976480768.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -2713719887872.
                  ((MTIMES SIMP RATSIMP) -1587771623424. |$Ms|)
                  ((MTIMES SIMP) -352142852096.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -442366898176.
                  ((MTIMES SIMP RATSIMP) -207976480768. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -36525318144.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 7.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 78219177050112.
                ((MTIMES SIMP RATSIMP) -8010663908352. |$Ms|)
                ((MTIMES SIMP) 3700491024384.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 232661839872.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 17609367552.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 14166656666624.
                  ((MTIMES SIMP RATSIMP) 8243267594240. |$Ms|)
                  ((MTIMES SIMP) 1472260536320.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 133877366784.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 3416342780928.
                  ((MTIMES SIMP RATSIMP) 1714758305792. |$Ms|)
                  ((MTIMES SIMP) 290704433152.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 559099269120.
                  ((MTIMES SIMP RATSIMP) 217430097920. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 48885329920.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 8.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -84626788915200.
                ((MTIMES SIMP RATSIMP) 5298312370176. |$Ms|)
                ((MTIMES SIMP) -2501049729024.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -115108159488.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -4956585984.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -14507391460352.
                  ((MTIMES SIMP RATSIMP) -6612061618176. |$Ms|)
                  ((MTIMES SIMP) -935520681984.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -55549591552.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -3123040083968.
                  ((MTIMES SIMP RATSIMP) -1305848348672. |$Ms|)
                  ((MTIMES SIMP) -161453293568.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -505130680320.
                  ((MTIMES SIMP RATSIMP) -154708033536. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -44007505920.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 9.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 66086993903616.
                ((MTIMES SIMP RATSIMP) -2285991171072. |$Ms|)
                ((MTIMES SIMP) 1101262998528.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 32967180288.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 619573248.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 11107825526784.
                  ((MTIMES SIMP RATSIMP) 3705753967104. |$Ms|)
                  ((MTIMES SIMP) 387958459392.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 13419872256.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 2057289457664.
                  ((MTIMES SIMP RATSIMP) 683466276864. |$Ms|)
                  ((MTIMES SIMP) 57689325568.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 324013168640.
                  ((MTIMES SIMP RATSIMP) 73823977472. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 26907439104.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 10.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -36294410944512.
                ((MTIMES SIMP RATSIMP) 581406529536. |$Ms|)
                ((MTIMES SIMP) -285501984768.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -4170055680.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -6159013496832.
                  ((MTIMES SIMP RATSIMP) -1381397348352. |$Ms|)
                  ((MTIMES SIMP) -94630910976.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -1433026560.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -949197856768.
                  ((MTIMES SIMP RATSIMP) -232892269568. |$Ms|)
                  ((MTIMES SIMP) -11958976512.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -143732822016.
                  ((MTIMES SIMP RATSIMP) -22542843904. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -10995310592.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 11.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 13310945077248.
                ((MTIMES SIMP RATSIMP) -66224922624. |$Ms|)
                ((MTIMES SIMP) 33112461312.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 2331447293952.
                  ((MTIMES SIMP RATSIMP) 308047186944. |$Ms|)
                  ((MTIMES SIMP) 10297211904.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 289186143232.
                  ((MTIMES SIMP RATSIMP) 46209694720. |$Ms|)
                  ((MTIMES SIMP) 1089937408.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 41788379136.
                  ((MTIMES SIMP RATSIMP) 3960864768. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 2862096384.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 12.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -2929747968000.
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -537758484480.
                  ((MTIMES SIMP RATSIMP) -31108331520. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -51646715904.
                  ((MTIMES SIMP RATSIMP) -4009721856. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -7143958528.
                  ((MTIMES SIMP RATSIMP) -302202880. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -426639360.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 13.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 292974796800.
                ((MTIMES SIMP RATSIMP) 56886681600. |$Mt|)
                ((MTIMES SIMP) 4010227200.
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) 544130048.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 27553792.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 14.)))
             ((MEXPT SIMP RATSIMP) |$Xi| 2.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -231225344.
              ((MTIMES SIMP RATSIMP) -178425856. |$Ms|)
              ((MTIMES SIMP) 191342592.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 87105536. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -55107584.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 2543478784.
                ((MTIMES SIMP RATSIMP) 2571032576. |$Ms|)
                ((MTIMES SIMP) -1842591744.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -766689280.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 798171136.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -462450688.
                  ((MTIMES SIMP RATSIMP) -356851712. |$Ms|)
                  ((MTIMES SIMP) 802471936.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 604405760.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|))
               |$om|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -79750135808.
                ((MTIMES SIMP RATSIMP) 14178977792. |$Ms|)
                ((MTIMES SIMP) -3206375424.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 925761536.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -4926021632.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -19199731712.
                  ((MTIMES SIMP RATSIMP) -14467138560. |$Ms|)
                  ((MTIMES SIMP) -12775913472.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -7317323776.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -2615029760.
                  ((MTIMES SIMP RATSIMP) -4929118208. |$Ms|)
                  ((MTIMES SIMP) -2179874816.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 754943737856.
                ((MTIMES SIMP RATSIMP) -269829066752. |$Ms|)
                ((MTIMES SIMP) 106404931584.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 13575331840.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 17064599552.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 224532525056.
                  ((MTIMES SIMP RATSIMP) 189467335680. |$Ms|)
                  ((MTIMES SIMP) 88592867328.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 37768364032.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 42961666048.
                  ((MTIMES SIMP RATSIMP) 51186386944. |$Ms|)
                  ((MTIMES SIMP) 21738078208.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 4619403264.
                  ((MTIMES SIMP RATSIMP) 2866053120. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -4049928730624.
                ((MTIMES SIMP RATSIMP) 1435515074560. |$Ms|)
                ((MTIMES SIMP) -600057851904.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -76920037376.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -36750278656.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -1153249814528.
                  ((MTIMES SIMP RATSIMP) -1006428265472. |$Ms|)
                  ((MTIMES SIMP) -352241039360.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -109879590912.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -271750606848.
                  ((MTIMES SIMP RATSIMP) -245938810880. |$Ms|)
                  ((MTIMES SIMP) -93640572928.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -38438830080.
                  ((MTIMES SIMP RATSIMP) -23973691392. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -1239146496.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 14661551593472.
                ((MTIMES SIMP RATSIMP) -4152008204288. |$Ms|)
                ((MTIMES SIMP) 1794965114880.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 199601618944.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 51264733184.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 3657830830080.
                  ((MTIMES SIMP RATSIMP) 3094239138816. |$Ms|)
                  ((MTIMES SIMP) 888991401984.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 199536476160.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 954032701440.
                  ((MTIMES SIMP RATSIMP) 714093907968. |$Ms|)
                  ((MTIMES SIMP) 229266014208.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 148011888640.
                  ((MTIMES SIMP RATSIMP) 87125491712. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 8674025472.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -37441125335040.
                ((MTIMES SIMP RATSIMP) 7524772964352. |$Ms|)
                ((MTIMES SIMP) -3347924428800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -305836769280.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -46505926656.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -8045828704256.
                  ((MTIMES SIMP RATSIMP) -6191259841536. |$Ms|)
                  ((MTIMES SIMP) -1489483720704.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -235323719680.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -2141551870976.
                  ((MTIMES SIMP RATSIMP) -1372175372288. |$Ms|)
                  ((MTIMES SIMP) -352142852096.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -345858824192.
                  ((MTIMES SIMP RATSIMP) -180629241856. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -26544709632.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 68118286000128.
                ((MTIMES SIMP RATSIMP) -8966322204672. |$Ms|)
                ((MTIMES SIMP) 4096629540864.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 292701609984.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 26544709632.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 12917305454592.
                  ((MTIMES SIMP RATSIMP) 8465002900480. |$Ms|)
                  ((MTIMES SIMP) 1680729229312.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 180629241856.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 3285887904768.
                  ((MTIMES SIMP RATSIMP) 1803367874560. |$Ms|)
                  ((MTIMES SIMP) 352142852096.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 538874972160.
                  ((MTIMES SIMP RATSIMP) 235323719680. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 46505926656.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 7.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -88320068100096.
                ((MTIMES SIMP RATSIMP) 7055005612032. |$Ms|)
                ((MTIMES SIMP) -3304352507904.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -172622069760.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -8674025472.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -15416007878656.
                  ((MTIMES SIMP RATSIMP) -8021532288000. |$Ms|)
                  ((MTIMES SIMP) -1263791843328.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -87125491712.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -3546797657088.
                  ((MTIMES SIMP RATSIMP) -1626148737024. |$Ms|)
                  ((MTIMES SIMP) -229266014208.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -579323566080.
                  ((MTIMES SIMP RATSIMP) -199536476160. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -51264733184.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 8.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 80933509730304.
                ((MTIMES SIMP RATSIMP) -3541619128320. |$Ms|)
                ((MTIMES SIMP) 1697746950144.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 57594249216.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 1239146496.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 13598775042048.
                  ((MTIMES SIMP RATSIMP) 5202590948352. |$Ms|)
                  ((MTIMES SIMP) 607249520640.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 23973691392.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 2699282510848.
                  ((MTIMES SIMP RATSIMP) 985547960320. |$Ms|)
                  ((MTIMES SIMP) 93640572928.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 430937794560.
                  ((MTIMES SIMP RATSIMP) 109879590912. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 36750278656.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 9.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -51240478076928.
                ((MTIMES SIMP RATSIMP) 1030363213824. |$Ms|)
                ((MTIMES SIMP) -504779046912.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -8340111360.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -8616876011520.
                  ((MTIMES SIMP RATSIMP) -2208916985856. |$Ms|)
                  ((MTIMES SIMP) -168667398144.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -2866053120.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -1415296404480.
                  ((MTIMES SIMP RATSIMP) -381384593408. |$Ms|)
                  ((MTIMES SIMP) -21738078208.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -217088542720.
                  ((MTIMES SIMP RATSIMP) -37768364032. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -17064599552.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 10.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 21348343812096.
                ((MTIMES SIMP RATSIMP) -132449845248. |$Ms|)
                ((MTIMES SIMP) 66224922624.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 3701150982144.
                  ((MTIMES SIMP RATSIMP) 553877710848. |$Ms|)
                  ((MTIMES SIMP) 20594423808.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 483099309056.
                  ((MTIMES SIMP RATSIMP) 84399945728. |$Ms|)
                  ((MTIMES SIMP) 2179874816.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 70377101312.
                  ((MTIMES SIMP RATSIMP) 7317323776. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 4926021632.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 11.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -5273546342400.
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -961743605760.
                  ((MTIMES SIMP RATSIMP) -62216663040. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -95272977408.
                  ((MTIMES SIMP RATSIMP) -8019443712. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -13199656960.
                  ((MTIMES SIMP RATSIMP) -604405760. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -798171136.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 12.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 585949593600.
                ((MTIMES SIMP RATSIMP) 113773363200. |$Mt|)
                ((MTIMES SIMP) 8020454400.
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) 1088260096.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 55107584.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 13.)))
             ((MEXPT SIMP RATSIMP) |$Xi| 3.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 289031680.
              ((MTIMES SIMP RATSIMP) 223032320. |$Ms|)
              ((MTIMES SIMP) -239178240.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -108881920.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 68884480. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -2890316800.
                ((MTIMES SIMP RATSIMP) -2990758400. |$Ms|)
                ((MTIMES SIMP) 2064061440.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 849479680.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -928829440.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 578063360.
                  ((MTIMES SIMP RATSIMP) 446064640. |$Ms|)
                  ((MTIMES SIMP) -1003089920.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -755507200.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|))
               |$om|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 96797352960.
                ((MTIMES SIMP RATSIMP) -20714480640. |$Ms|)
                ((MTIMES SIMP) 6072030720.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -307722240.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 5228697600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 24577728000.
                  ((MTIMES SIMP RATSIMP) 18529987840. |$Ms|)
                  ((MTIMES SIMP) 14966801920.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 8391147520.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 3268787200.
                  ((MTIMES SIMP RATSIMP) 6161397760. |$Ms|)
                  ((MTIMES SIMP) 2724843520.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -846882319360.
                ((MTIMES SIMP RATSIMP) 316571852800. |$Ms|)
                ((MTIMES SIMP) -126934133760.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -17276887040.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -16102051840.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -256087928320.
                  ((MTIMES SIMP RATSIMP) -218304181760. |$Ms|)
                  ((MTIMES SIMP) -95774282240.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -38819307520.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -50433295360.
                  ((MTIMES SIMP RATSIMP) -57821585920. |$Ms|)
                  ((MTIMES SIMP) -24447754240.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -5774254080.
                  ((MTIMES SIMP RATSIMP) -3582566400. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 4215528593920.
                ((MTIMES SIMP RATSIMP) -1477821990400. |$Ms|)
                ((MTIMES SIMP) 623138181120.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 78873159680.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 29835796480.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 1185474339840.
                  ((MTIMES SIMP RATSIMP) 1039731150080. |$Ms|)
                  ((MTIMES SIMP) 344527016960.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 98530181120.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 289254963200.
                  ((MTIMES SIMP RATSIMP) 249601927680. |$Ms|)
                  ((MTIMES SIMP) 92602961920.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 42274283520.
                  ((MTIMES SIMP RATSIMP) 26384547840. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 1548933120.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -14111410897920.
                ((MTIMES SIMP RATSIMP) 3712188264960. |$Ms|)
                ((MTIMES SIMP) -1620568212480.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -170628864000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -34245120000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -3386814197760.
                  ((MTIMES SIMP RATSIMP) -2828067773440. |$Ms|)
                  ((MTIMES SIMP) -766712235520.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -150890414080.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -903285913600.
                  ((MTIMES SIMP RATSIMP) -643015457280. |$Ms|)
                  ((MTIMES SIMP) -193979555840.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -142740577280.
                  ((MTIMES SIMP RATSIMP) -82522316800. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -9293598720.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 32689995770880.
                ((MTIMES SIMP RATSIMP) -5693777940480. |$Ms|)
                ((MTIMES SIMP) 2564337323520.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 211667097600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 23887288320.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 6670471682560.
                  ((MTIMES SIMP RATSIMP) 4911007028480. |$Ms|)
                  ((MTIMES SIMP) 1095142415360.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 143264235520.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 1773653925120.
                  ((MTIMES SIMP RATSIMP) 1072203758080. |$Ms|)
                  ((MTIMES SIMP) 246199009280.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 289582952960.
                  ((MTIMES SIMP RATSIMP) 143264235520. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 23887288320.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -52457861729280.
                ((MTIMES SIMP RATSIMP) 5514124815360. |$Ms|)
                ((MTIMES SIMP) -2556449602560.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -154209914880.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -9293598720.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -9476160135680.
                  ((MTIMES SIMP RATSIMP) -5670246597120. |$Ms|)
                  ((MTIMES SIMP) -1005769121280.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -82522316800.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -2333705955840.
                  ((MTIMES SIMP RATSIMP) -1182006085120. |$Ms|)
                  ((MTIMES SIMP) -193979555840.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -384010762240.
                  ((MTIMES SIMP RATSIMP) -150890414080. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -34245120000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 7.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 57942223395840.
                ((MTIMES SIMP RATSIMP) -3304632199680. |$Ms|)
                ((MTIMES SIMP) 1573991032320.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 61567672320.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 1548933120.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 9793849712640.
                  ((MTIMES SIMP RATSIMP) 4356668762880. |$Ms|)
                  ((MTIMES SIMP) 573970682880.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 26384547840.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 2099791115520.
                  ((MTIMES SIMP RATSIMP) 850679836160. |$Ms|)
                  ((MTIMES SIMP) 92602961920.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 340143695360.
                  ((MTIMES SIMP RATSIMP) 98530181120. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 29835796480.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 8.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -43224663767040.
                ((MTIMES SIMP RATSIMP) 1122391710720. |$Ms|)
                ((MTIMES SIMP) -548192655360.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -10425139200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -7204619089920.
                  ((MTIMES SIMP RATSIMP) -2146569922560. |$Ms|)
                  ((MTIMES SIMP) -185091217920.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -3582566400.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -1274312023040.
                  ((MTIMES SIMP RATSIMP) -381255114240. |$Ms|)
                  ((MTIMES SIMP) -24447754240.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -198528547840.
                  ((MTIMES SIMP RATSIMP) -38819307520. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -16102051840.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 9.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 20825933829120.
                ((MTIMES SIMP RATSIMP) -165562306560. |$Ms|)
                ((MTIMES SIMP) 82781153280.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 3566475924480.
                  ((MTIMES SIMP RATSIMP) 614576309760. |$Ms|)
                  ((MTIMES SIMP) 25743029760.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 494808482560.
                  ((MTIMES SIMP RATSIMP) 95475627520. |$Ms|)
                  ((MTIMES SIMP) 2724843520.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 72832130560.
                  ((MTIMES SIMP RATSIMP) 8391147520. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 5228697600.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 10.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -5859495936000.
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -1059962803200.
                  ((MTIMES SIMP RATSIMP) -77770828800. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -109065653760.
                  ((MTIMES SIMP RATSIMP) -10024304640. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -15139246080.
                  ((MTIMES SIMP RATSIMP) -755507200. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -928829440.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 11.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 732436992000.
                ((MTIMES SIMP RATSIMP) 142216704000. |$Mt|)
                ((MTIMES SIMP) 10025568000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) 1360325120.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 68884480.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 12.)))
             ((MEXPT SIMP RATSIMP) |$Xi| 4.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -231225344.
              ((MTIMES SIMP RATSIMP) -178425856. |$Ms|)
              ((MTIMES SIMP) 191342592.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 87105536. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -55107584.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 2081028096.
                ((MTIMES SIMP RATSIMP) 2214180864. |$Ms|)
                ((MTIMES SIMP) -1459906560.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -592478208.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 687955968.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -462450688.
                  ((MTIMES SIMP RATSIMP) -356851712. |$Ms|)
                  ((MTIMES SIMP) 802471936.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 604405760.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|))
               |$om|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -75356854272.
                ((MTIMES SIMP RATSIMP) 18785765376. |$Ms|)
                ((MTIMES SIMP) -6317531136.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -346300416.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -3495002112.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -20124633088.
                  ((MTIMES SIMP RATSIMP) -15180841984. |$Ms|)
                  ((MTIMES SIMP) -11170969600.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -6108512256.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -2615029760.
                  ((MTIMES SIMP RATSIMP) -4929118208. |$Ms|)
                  ((MTIMES SIMP) -2179874816.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 602149001216.
                ((MTIMES SIMP RATSIMP) -234471716864. |$Ms|)
                ((MTIMES SIMP) 95229775872.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 13475209216.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 9386639360.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 184745709568.
                  ((MTIMES SIMP RATSIMP) 159462503424. |$Ms|)
                  ((MTIMES SIMP) 65448456192.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 24946933760.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 37731606528.
                  ((MTIMES SIMP RATSIMP) 41328150528. |$Ms|)
                  ((MTIMES SIMP) 17378328576.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 4619403264.
                  ((MTIMES SIMP RATSIMP) 2866053120. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -2770273873920.
                ((MTIMES SIMP RATSIMP) 947785875456. |$Ms|)
                ((MTIMES SIMP) -403280769024.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -49623318528.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -14481997824.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -763633762304.
                  ((MTIMES SIMP RATSIMP) -672322416640. |$Ms|)
                  ((MTIMES SIMP) -210173157376.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -53877211136.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -193672364032.
                  ((MTIMES SIMP RATSIMP) -158353391616. |$Ms|)
                  ((MTIMES SIMP) -56704040960.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -29200023552.
                  ((MTIMES SIMP RATSIMP) -18241585152. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -1239146496.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 8518854844416.
                ((MTIMES SIMP RATSIMP) -2021964736512. |$Ms|)
                ((MTIMES SIMP) 893173800960.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 86879772672.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 12914098176.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 1945817595904.
                  ((MTIMES SIMP RATSIMP) 1590131802112. |$Ms|)
                  ((MTIMES SIMP) 403196631040.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 66835120128.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 528956366848.
                  ((MTIMES SIMP RATSIMP) 356058974208. |$Ms|)
                  ((MTIMES SIMP) 98479603712.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 84992438272.
                  ((MTIMES SIMP RATSIMP) 47776268288. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 6195732480.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -17633141772288.
                ((MTIMES SIMP RATSIMP) 2533057615872. |$Ms|)
                ((MTIMES SIMP) -1158296057856.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -82453905408.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -6195732480.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -3390559750144.
                  ((MTIMES SIMP RATSIMP) -2338673820672. |$Ms|)
                  ((MTIMES SIMP) -472917301248.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -47776268288.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -889966773248.
                  ((MTIMES SIMP RATSIMP) -501704032256. |$Ms|)
                  ((MTIMES SIMP) -98479603712.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -146673924096.
                  ((MTIMES SIMP RATSIMP) -66835120128. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -12914098176.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 24333147611136.
                ((MTIMES SIMP RATSIMP) -1878242236416. |$Ms|)
                ((MTIMES SIMP) 886863624192.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 40914026496.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 1239146496.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 4190368358400.
                  ((MTIMES SIMP RATSIMP) 2197523457024. |$Ms|)
                  ((MTIMES SIMP) 331697995776.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 18241585152.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 976997991424.
                  ((MTIMES SIMP RATSIMP) 443900835840. |$Ms|)
                  ((MTIMES SIMP) 56704040960.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 160534685696.
                  ((MTIMES SIMP RATSIMP) 53877211136. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 14481997824.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 7.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -22020631105536.
                ((MTIMES SIMP RATSIMP) 765463523328. |$Ms|)
                ((MTIMES SIMP) -372329201664.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -8340111360.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -3644711411712.
                  ((MTIMES SIMP RATSIMP) -1287811553280. |$Ms|)
                  ((MTIMES SIMP) -127478550528.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -2866053120.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -702834900992.
                  ((MTIMES SIMP RATSIMP) -236643033088. |$Ms|)
                  ((MTIMES SIMP) -17378328576.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -111580270592.
                  ((MTIMES SIMP RATSIMP) -24946933760. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -9386639360.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 8.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 12559099908096.
                ((MTIMES SIMP RATSIMP) -132449845248. |$Ms|)
                ((MTIMES SIMP) 66224922624.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 2118983860224.
                  ((MTIMES SIMP RATSIMP) 429444384768. |$Ms|)
                  ((MTIMES SIMP) 20594423808.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 316614717440.
                  ((MTIMES SIMP RATSIMP) 68361058304. |$Ms|)
                  ((MTIMES SIMP) 2179874816.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 47242567680.
                  ((MTIMES SIMP RATSIMP) 6108512256. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 3495002112.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 9.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -4101647155200.
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -734196879360.
                  ((MTIMES SIMP RATSIMP) -62216663040. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -79232068608.
                  ((MTIMES SIMP RATSIMP) -8019443712. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -11023136768.
                  ((MTIMES SIMP RATSIMP) -604405760. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -687955968.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 10.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 585949593600.
                ((MTIMES SIMP RATSIMP) 113773363200. |$Mt|)
                ((MTIMES SIMP) 8020454400.
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) 1088260096.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 55107584.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 11.)))
             ((MEXPT SIMP RATSIMP) |$Xi| 5.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 115612672.
              ((MTIMES SIMP RATSIMP) 89212928. |$Ms|)
              ((MTIMES SIMP) -95671296.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -43552768.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 27553792. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -924901376.
                ((MTIMES SIMP RATSIMP) -1017877504. |$Ms|)
                ((MTIMES SIMP) 634281984.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 252686336.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -316424192.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 231225344.
                  ((MTIMES SIMP RATSIMP) 178425856. |$Ms|)
                  ((MTIMES SIMP) -401235968.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -302202880.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|))
               |$om|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 36753525760.
                ((MTIMES SIMP RATSIMP) -10410760192. |$Ms|)
                ((MTIMES SIMP) 3793047552.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 425836544.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 1431076864.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 10293541888.
                  ((MTIMES SIMP RATSIMP) 7768846848. |$Ms|)
                  ((MTIMES SIMP) 5184248832.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 2752053248.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 1307514880.
                  ((MTIMES SIMP RATSIMP) 2464559104. |$Ms|)
                  ((MTIMES SIMP) 1089937408.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -264320974848.
                ((MTIMES SIMP RATSIMP) 106825098240. |$Ms|)
                ((MTIMES SIMP) -43821840384.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -6311768064.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -3262242816.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -82079312896.
                  ((MTIMES SIMP RATSIMP) -71962404864. |$Ms|)
                  ((MTIMES SIMP) -27539979264.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -9721413632.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -17558288384.
                  ((MTIMES SIMP RATSIMP) -18199516160. |$Ms|)
                  ((MTIMES SIMP) -7599226880.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -2309701632.
                  ((MTIMES SIMP RATSIMP) -1433026560. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1120815962112.
                ((MTIMES SIMP RATSIMP) -367067839488. |$Ms|)
                ((MTIMES SIMP) 157818544128.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 18499891200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 3978756096.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 299737568256.
                  ((MTIMES SIMP RATSIMP) 264198803456. |$Ms|)
                  ((MTIMES SIMP) 77546599424.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 17217191936.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 79277893632.
                  ((MTIMES SIMP RATSIMP) 60977179648. |$Ms|)
                  ((MTIMES SIMP) 20752793600.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 12290310144.
                  ((MTIMES SIMP RATSIMP) 7687766016. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 619573248.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -3138611460096.
                ((MTIMES SIMP RATSIMP) 643914528768. |$Ms|)
                ((MTIMES SIMP) -288768356352.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -24939995136.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -2478292992.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -673171229696.
                  ((MTIMES SIMP RATSIMP) -530867097600. |$Ms|)
                  ((MTIMES SIMP) -124051716096.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -16200368128.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -185200289792.
                  ((MTIMES SIMP RATSIMP) -117052307456. |$Ms|)
                  ((MTIMES SIMP) -28487008256.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -30205908992.
                  ((MTIMES SIMP RATSIMP) -16200368128. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -2478292992.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 5677959426048.
                ((MTIMES SIMP RATSIMP) -622614279168. |$Ms|)
                ((MTIMES SIMP) 290379672576.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 16286957568.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 619573248.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 1022108645376.
                  ((MTIMES SIMP RATSIMP) 638469812736. |$Ms|)
                  ((MTIMES SIMP) 112406934528.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 7687766016.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 259783096832.
                  ((MTIMES SIMP RATSIMP) 133799708672. |$Ms|)
                  ((MTIMES SIMP) 20752793600.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 43131053056.
                  ((MTIMES SIMP RATSIMP) 17217191936. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 3978756096.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -6488614379520.
                ((MTIMES SIMP RATSIMP) 316506839040. |$Ms|)
                ((MTIMES SIMP) -153052139520.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -4170055680.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -1073075533824.
                  ((MTIMES SIMP RATSIMP) -460291915776. |$Ms|)
                  ((MTIMES SIMP) -53442063360.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -1433026560.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -228715898880.
                  ((MTIMES SIMP RATSIMP) -88150709248. |$Ms|)
                  ((MTIMES SIMP) -7599226880.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -37136289792.
                  ((MTIMES SIMP RATSIMP) -9721413632. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -3262242816.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 7.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 4521701173248.
                ((MTIMES SIMP RATSIMP) -66224922624. |$Ms|)
                ((MTIMES SIMP) 33112461312.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 749280172032.
                  ((MTIMES SIMP RATSIMP) 183613860864. |$Ms|)
                  ((MTIMES SIMP) 10297211904.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 122701551616.
                  ((MTIMES SIMP RATSIMP) 30170807296. |$Ms|)
                  ((MTIMES SIMP) 1089937408.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 18653845504.
                  ((MTIMES SIMP RATSIMP) 2752053248. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 1431076864.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 8.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1757848780800.
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -310211758080.
                  ((MTIMES SIMP RATSIMP) -31108331520. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -35605807104.
                  ((MTIMES SIMP RATSIMP) -4009721856. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -4967438336.
                  ((MTIMES SIMP RATSIMP) -302202880. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -316424192.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 9.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 292974796800.
                ((MTIMES SIMP RATSIMP) 56886681600. |$Mt|)
                ((MTIMES SIMP) 4010227200.
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) 544130048.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 27553792.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 10.)))
             ((MEXPT SIMP RATSIMP) |$Xi| 6.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -33032192.
              ((MTIMES SIMP RATSIMP) -25489408. |$Ms|)
              ((MTIMES SIMP) 27334656. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 12443648. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -7872512. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 231225344.
                ((MTIMES SIMP RATSIMP) 265332736. |$Ms|)
                ((MTIMES SIMP) -153888768.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -59752448.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 82534400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -66064384.
                  ((MTIMES SIMP RATSIMP) -50978816. |$Ms|)
                  ((MTIMES SIMP) 114638848.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 86343680.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|))
               |$om|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -10269782016.
                ((MTIMES SIMP RATSIMP) 3239835648. |$Ms|)
                ((MTIMES SIMP) -1237616640.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -181420032.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -326344704.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -3007076352.
                  ((MTIMES SIMP RATSIMP) -2270649344. |$Ms|)
                  ((MTIMES SIMP) -1366575104.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -699957248.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -373575680.
                  ((MTIMES SIMP RATSIMP) -704159744. |$Ms|)
                  ((MTIMES SIMP) -311410688.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 65250496512.
                ((MTIMES SIMP RATSIMP) -27281620992. |$Ms|)
                ((MTIMES SIMP) 11282909184.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 1621942272.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 605724672.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 20444155904.
                  ((MTIMES SIMP RATSIMP) 18290037760. |$Ms|)
                  ((MTIMES SIMP) 6501990400.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 2077589504.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 4643078144.
                  ((MTIMES SIMP RATSIMP) 4495702016. |$Ms|)
                  ((MTIMES SIMP) 1859796992.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 659914752.
                  ((MTIMES SIMP RATSIMP) 409436160. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -254982635520.
                ((MTIMES SIMP RATSIMP) 77594904576. |$Ms|)
                ((MTIMES SIMP) -33808103424.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -3663740928.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -531062784.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -65195149312.
                  ((MTIMES SIMP RATSIMP) -57195334656. |$Ms|)
                  ((MTIMES SIMP) -15654180864.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -2841608192.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -18007748608.
                  ((MTIMES SIMP RATSIMP) -12926349312. |$Ms|)
                  ((MTIMES SIMP) -4069572608.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -2851602432.
                  ((MTIMES SIMP RATSIMP) -1787068416. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -177020928.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 641763495936.
                ((MTIMES SIMP RATSIMP) -106380675072. |$Ms|)
                ((MTIMES SIMP) 48697141248.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 3461971968.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 177020928.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 127139487744.
                  ((MTIMES SIMP RATSIMP) 94480978944. |$Ms|)
                  ((MTIMES SIMP) 19789166592.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 1787068416.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 34906619904.
                  ((MTIMES SIMP RATSIMP) 20517167104. |$Ms|)
                  ((MTIMES SIMP) 4069572608.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 5778657280.
                  ((MTIMES SIMP RATSIMP) 2841608192. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 531062784.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -980510625792.
                ((MTIMES SIMP RATSIMP) 71509118976. |$Ms|)
                ((MTIMES SIMP) -34268479488.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -1191444480.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -164891553792.
                  ((MTIMES SIMP RATSIMP) -87938967552. |$Ms|)
                  ((MTIMES SIMP) -12327100416.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -409436160.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -39317122048.
                  ((MTIMES SIMP RATSIMP) -17711321088. |$Ms|)
                  ((MTIMES SIMP) -1859796992.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -6544500736.
                  ((MTIMES SIMP RATSIMP) -2077589504. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -605724672.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 873379196928.
                ((MTIMES SIMP RATSIMP) -18921406464. |$Ms|)
                ((MTIMES SIMP) 9460703232.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 141701455872.
                  ((MTIMES SIMP RATSIMP) 43573008384. |$Ms|)
                  ((MTIMES SIMP) 2942060544.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 26030277632.
                  ((MTIMES SIMP RATSIMP) 7474595840. |$Ms|)
                  ((MTIMES SIMP) 311410688.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 4065867776.
                  ((MTIMES SIMP RATSIMP) 699957248. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 326344704.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 7.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -418535424000.
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -72378593280.
                  ((MTIMES SIMP RATSIMP) -8888094720. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -9027308544.
                  ((MTIMES SIMP RATSIMP) -1145634816. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -1263802368.
                  ((MTIMES SIMP RATSIMP) -86343680. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -82534400.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 8.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 83707084800.
                ((MTIMES SIMP RATSIMP) 16253337600. |$Mt|)
                ((MTIMES SIMP) 1145779200.
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) 155465728.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 7872512.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 9.)))
             ((MEXPT SIMP RATSIMP) |$Xi| 7.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 4129024.
              ((MTIMES SIMP RATSIMP) 3186176. |$Ms|)
              ((MTIMES SIMP) -3416832. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -1555456. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 984064. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -24774144.
                ((MTIMES SIMP RATSIMP) -29980416. |$Ms|)
                ((MTIMES SIMP) 15819264.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 5913600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -9332736.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 8258048.
                  ((MTIMES SIMP RATSIMP) 6372352. |$Ms|)
                  ((MTIMES SIMP) -14329856.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -10792960.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|))
               |$om|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1258948608.
                ((MTIMES SIMP RATSIMP) -434959872. |$Ms|)
                ((MTIMES SIMP) 170521344.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 28591104.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 31460352.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 384142592.
                  ((MTIMES SIMP RATSIMP) 290203520. |$Ms|)
                  ((MTIMES SIMP) 156492032.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 76701696.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 46696960.
                  ((MTIMES SIMP RATSIMP) 88019968. |$Ms|)
                  ((MTIMES SIMP) 38926336.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -6897363456.
                ((MTIMES SIMP RATSIMP) 2975242752. |$Ms|)
                ((MTIMES SIMP) -1239842304.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -174151680.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -44255232.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -2171376896.
                  ((MTIMES SIMP RATSIMP) -1996051200. |$Ms|)
                  ((MTIMES SIMP) -656256768.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -182996992.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -533687808.
                  ((MTIMES SIMP RATSIMP) -473942784. |$Ms|)
                  ((MTIMES SIMP) -193548288.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -82489344.
                  ((MTIMES SIMP RATSIMP) -51179520. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 24975465984.
                ((MTIMES SIMP RATSIMP) -6724120320. |$Ms|)
                ((MTIMES SIMP) 2986170624.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 283815936.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 22127616.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 5978016768.
                  ((MTIMES SIMP RATSIMP) 5153365632. |$Ms|)
                  ((MTIMES SIMP) 1300515840.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 172204032.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 1717280768.
                  ((MTIMES SIMP RATSIMP) 1141850880. |$Ms|)
                  ((MTIMES SIMP) 315148288.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 273960960.
                  ((MTIMES SIMP RATSIMP) 172204032. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 22127616.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -55244971008.
                ((MTIMES SIMP RATSIMP) 6573464064. |$Ms|)
                ((MTIMES SIMP) -3100972032.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -148930560.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -9914419200.
                  ((MTIMES SIMP RATSIMP) -6656756736. |$Ms|)
                  ((MTIMES SIMP) -1173129984.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -51179520.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -2646046720.
                  ((MTIMES SIMP RATSIMP) -1422795008. |$Ms|)
                  ((MTIMES SIMP) -193548288.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -448371200.
                  ((MTIMES SIMP RATSIMP) -182996992. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -44255232.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 67318857216.
                ((MTIMES SIMP RATSIMP) -2365175808. |$Ms|)
                ((MTIMES SIMP) 1182587904.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 10697025024.
                  ((MTIMES SIMP RATSIMP) 4335614208. |$Ms|)
                  ((MTIMES SIMP) 367757568.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 2268593536.
                  ((MTIMES SIMP RATSIMP) 791120128. |$Ms|)
                  ((MTIMES SIMP) 38926336.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 369691392.
                  ((MTIMES SIMP RATSIMP) 76701696. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 31460352.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -41853542400.
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -7015656960.
                  ((MTIMES SIMP RATSIMP) -1111011840. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -985191168.
                  ((MTIMES SIMP RATSIMP) -143204352. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -138542080.
                  ((MTIMES SIMP RATSIMP) -10792960. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -9332736.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 7.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 10463385600.
                ((MTIMES SIMP RATSIMP) 2031667200. |$Mt|)
                ((MTIMES SIMP) 143222400.
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) 19433216.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 984064. ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 8.)))
             ((MEXPT SIMP RATSIMP) |$Xi| 8.)))
           ((MEXPT SIMP)
            ((MPLUS SIMP)
             ((MTIMES SIMP)
              ((MPLUS SIMP) ((MEXPT SIMP RATSIMP) |$om| 4.)
               ((MTIMES SIMP) -4. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 6. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -4. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MEXPT SIMP RATSIMP) |$om| 8.))
              ((MEXPT SIMP RATSIMP) |$Xi| 8.))
             ((MTIMES SIMP)
              ((MPLUS SIMP)
               ((MTIMES SIMP) -8. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 32. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -48. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 32. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -8. ((MEXPT SIMP RATSIMP) |$om| 8.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 9.))
             ((MTIMES SIMP)
              ((MPLUS SIMP)
               ((MTIMES SIMP) 28. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -112. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 168. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -112. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) 28. ((MEXPT SIMP RATSIMP) |$om| 8.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 10.))
             ((MTIMES SIMP)
              ((MPLUS SIMP)
               ((MTIMES SIMP) -56. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 224. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -336. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 224. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -56. ((MEXPT SIMP RATSIMP) |$om| 8.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 11.))
             ((MTIMES SIMP)
              ((MPLUS SIMP)
               ((MTIMES SIMP) 70. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -280. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 420. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -280. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) 70. ((MEXPT SIMP RATSIMP) |$om| 8.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 12.))
             ((MTIMES SIMP)
              ((MPLUS SIMP)
               ((MTIMES SIMP) -56. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 224. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -336. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 224. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -56. ((MEXPT SIMP RATSIMP) |$om| 8.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 13.))
             ((MTIMES SIMP)
              ((MPLUS SIMP)
               ((MTIMES SIMP) 28. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -112. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 168. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -112. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) 28. ((MEXPT SIMP RATSIMP) |$om| 8.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 14.))
             ((MTIMES SIMP)
              ((MPLUS SIMP)
               ((MTIMES SIMP) -8. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 32. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -48. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 32. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -8. ((MEXPT SIMP RATSIMP) |$om| 8.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 15.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) ((MEXPT SIMP RATSIMP) |$om| 4.)
               ((MTIMES SIMP) -4. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 6. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -4. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MEXPT SIMP RATSIMP) |$om| 8.))
              ((MEXPT SIMP RATSIMP) |$Xi| 16.)))
            -1.))) 
(ADD2LNC '|$Assss| $VALUES) 
(DSKSETQ $GH_0
         '((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 2.) -1.)
           ((MEXPT SIMP) (($XX SIMP) 1. 4.) -1.)
           ((MEXPT SIMP) (($XX SIMP) 2. 4.) -1.))) 
(ADD2LNC '$GH_0 $VALUES) 
(DSKSETQ |$tttt0|
         '((MTIMES SIMP)
           ((MEXPT SIMP) (($XX SIMP) 1. 2.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 2.)))
           ((MEXPT SIMP) (($XX SIMP) 1. 3.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 3.)))
           ((MEXPT SIMP) (($XX SIMP) 1. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 4.)))
           ((MEXPT SIMP) (($XX SIMP) 2. 3.)
            ((MTIMES SIMP) -4. (($PP SIMP) 2. 3.)))
           ((MEXPT SIMP) (($XX SIMP) 2. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 2. 4.)))
           ((MEXPT SIMP) (($XX SIMP) 3. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 3. 4.))))) 
(ADD2LNC '|$tttt0| $VALUES) 
(DSKSETQ |$tttt|
         '((MTIMES SIMP FACTORED)
           ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
            ((MPLUS SIMP) -2. ((MTIMES SIMP) 2. |$Ms|)
             ((MTIMES SIMP) 2. |$Mt|)))
           ((MEXPT SIMP) |$om|
            ((MPLUS SIMP) 2. ((MTIMES SIMP) -2. |$Ms|)))
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 6.)
           ((MEXPT SIMP) |$Xi| 6.)
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
            -6.))) 
(ADD2LNC '|$tttt| $VALUES) 
(DSKSETQ |$a1234|
         '((MLIST SIMP)
           ((MTIMES SIMP FACTORED) 128.
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -6. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MPLUS SIMP IRREDUCIBLE) 32258.
             ((MTIMES SIMP RATSIMP) 24892. |$Ms|)
             ((MTIMES SIMP) -26694. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) -12152. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) 7688. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP RATSIMP) -193548. |$om|)
             ((MTIMES SIMP RATSIMP) -234222. |$Ms| |$om|)
             ((MTIMES SIMP) 123588. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP) 46200. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP) -72912. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$om|)
             ((MTIMES SIMP RATSIMP) 64516. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) 49784. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -111952. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -84320. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 9835536. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -3398124. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 1332198. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 223368. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 245784. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 3001114. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 2267215. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 1222594. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 599232. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 364820. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 687656. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 304112. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -53885652. ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 23244084. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -9686268. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1360560. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -345744. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -16963882. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -15594150. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -5127006. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1429664. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -4169436. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3702678. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1512096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -644448. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -399840. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 195120828. ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -52532190. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 23329458. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2217312. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 172872. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 46703256. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 40260669. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 10160280. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1345344. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 13416256. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 8920710. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2462096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2140320. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1345344. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 172872. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -431601336.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 51355188. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -24226344. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1163520. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -77456400. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -52005912. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -9165078. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -399840. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -20672240. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -11115586. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1512096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -3502900. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1429664. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -345744. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 525928572. ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -18477936. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 9238968. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 83570508. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 33871986. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2873106. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 17723387. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 6180626. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 304112. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2888214. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 599232. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 245784. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -326980800.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -54809820. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -8679780. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -7696806. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1118784. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1082360. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -84320. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -72912. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 81745200. ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 15872400. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1118925. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 151822. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 7688. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))))
           ((MTIMES SIMP FACTORED) 128.
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om|) -4.)
            ((MEXPT SIMP) |$om| -4.)
            ((MPLUS SIMP IRREDUCIBLE) 32258.
             ((MTIMES SIMP RATSIMP) 24892. |$Ms|)
             ((MTIMES SIMP) -26694. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) -12152. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) 7688. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP RATSIMP) -193548. |$om|)
             ((MTIMES SIMP RATSIMP) -234222. |$Ms| |$om|)
             ((MTIMES SIMP) 123588. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP) 46200. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP) -72912. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$om|)
             ((MTIMES SIMP RATSIMP) 64516. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) 49784. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -111952. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -84320. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 9835536. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -3398124. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 1332198. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 223368. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 245784. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 3001114. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 2267215. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 1222594. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 599232. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 364820. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 687656. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 304112. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -53885652. ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 23244084. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -9686268. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1360560. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -345744. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -16963882. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -15594150. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -5127006. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1429664. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -4169436. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3702678. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1512096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -644448. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -399840. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 195120828. ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -52532190. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 23329458. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2217312. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 172872. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 46703256. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 40260669. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 10160280. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1345344. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 13416256. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 8920710. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2462096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2140320. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1345344. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 172872. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -431601336.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 51355188. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -24226344. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1163520. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -77456400. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -52005912. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -9165078. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -399840. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -20672240. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -11115586. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1512096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -3502900. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1429664. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -345744. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 525928572. ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -18477936. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 9238968. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 83570508. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 33871986. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2873106. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 17723387. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 6180626. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 304112. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2888214. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 599232. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 245784. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -326980800.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -54809820. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -8679780. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -7696806. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1118784. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1082360. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -84320. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -72912. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 81745200. ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 15872400. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1118925. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 151822. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 7688. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) -8.)
            ((MEXPT SIMP) |$Xi| -8.)
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             8.))
           ((MTIMES SIMP FACTORED)
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -2. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) 2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 8.)
            ((MEXPT SIMP) |$Xi| 8.)
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -8.))
           ((MTIMES SIMP FACTORED) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|)
            |$Xi|
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -2.)))) 
(ADD2LNC '|$a1234| $VALUES) 
(DEFPROP $SET_NUMBER_OF_PARTICLE %SET_NUMBER_OF_PARTICLE VERB) 
(MDEFPROP $SET_NUMBER_OF_PARTICLE
    ((LAMBDA) ((MLIST) |$nn0|)
     ((MPROG) ((MSETQ) |$nn| |$nn0|)
      (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.) ((MPLUS) |$nn0| 1.))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MSETQ) ((|$s| ARRAY) $R)
        ((MPLUS) ((|$k|) $R)
         (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S ((MPLUS) $R 1.)
          |$nn0|))))))
    MEXPR) 
(DEFPROP $SET_NUMBER_OF_PARTICLE $ANY FUNCTION-MODE) 
(ADD2LNC '(($SET_NUMBER_OF_PARTICLE) |$nn0|) $FUNCTIONS) 
(DEFPROP %SET_NUMBER_OF_PARTICLE $SET_NUMBER_OF_PARTICLE NOUN) 
(DEFPROP $NOTZERO %NOTZERO VERB) 
(MDEFPROP $NOTZERO
    ((LAMBDA) ((MLIST) $X) ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))
    MEXPR) 
(DEFPROP $NOTZERO $FIXNUM FUNCTION-MODE) 
(ADD2LNC '(($NOTZERO) $X) $FUNCTIONS) 
(DEFPROP %NOTZERO $NOTZERO NOUN) 
(DEFPROP |$compute_alphas_no_zmV1| |%compute_alphas_no_zmV1| VERB) 
(MDEFPROP |$compute_alphas_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
        ((MSETQ) $POW0
         ((MTIMES) 2.
          (($SUM)
           (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0 $MAX_USED_LEVEL0)
           $L0 2. $MAX_USED_LEVEL0)))
        ((MSETQ) $POW0
         ((MPLUS) $POW0
          (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2. $MAX_USED_LEVEL0)))
        ((MCOND) |$dbg_compute_levels|
         (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T $FALSE)
        ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
      ((MRETURN) |$noAlphas0|)))
    MEXPR) 
(DEFPROP |$compute_alphas_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_alphas_no_zmV1| |$compute_alphas_no_zmV1| NOUN) 
(DEFPROP |$compute_levels_used_no_zmV1| |%compute_levels_used_no_zmV1|
         VERB) 
(MDEFPROP |$compute_levels_used_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
        ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
         ((MPROGN)
          ((MSETQ) $POW0
           ((MPLUS)
            (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
             ((MPLUS) $L0 ((MMINUS) 1.)))
            (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0 $MAX_USED_LEVEL0)))
          ((MCOND) ((MGREATERP) $POW0 0.)
           ((MSETQ) ((|$usedLevels0| ARRAY) $R)
            (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
             ((|$usedLevels0| ARRAY) $R)))
           T $FALSE)))))
      ((MRETURN) |$usedLevels0|)))
    MEXPR) 
(DEFPROP |$compute_levels_used_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_levels_used_no_zmV1| |$compute_levels_used_no_zmV1|
         NOUN) 
(DEFPROP |$compute_levels_and_powers_used_no_zmV1|
         |%compute_levels_and_powers_used_no_zmV1| VERB) 
(MDEFPROP |$compute_levels_and_powers_used_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
        ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
         ((MPROGN)
          ((MSETQ) $POW0
           ((MPLUS)
            (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
             ((MPLUS) $L0 ((MMINUS) 1.)))
            ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
            (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
             $MAX_USED_LEVEL0)))
          ((MCOND) ((MGREATERP) $POW0 0.)
           ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
            (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
             ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
           T $FALSE)))))
      ((MRETURN) |$usedLevelsPowers0|)))
    MEXPR) 
(DEFPROP |$compute_levels_and_powers_used_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_levels_and_powers_used_no_zmV1|)
           $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_levels_and_powers_used_no_zmV1|
         |$compute_levels_and_powers_used_no_zmV1| NOUN) 
(DEFPROP |$compute_Ks_no_zmV1| |%compute_Ks_no_zmV1| VERB) 
(MDEFPROP |$compute_Ks_no_zmV1|
    ((LAMBDA) ((MLIST) $LEVEL_USED_ARRAY0)
     ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
      ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
      ((MDO) $R 1. NIL NIL |$nn| NIL
       ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
        ((MSETQ) |$Nlus0| (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
        ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
         ((MPROGN)
          ((MSETQ) $NR_PQ
           ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R) $INR_PQ))
          ((MSETQ) ((|$explK0| ARRAY) $R)
           ((MPLUS) ((|$explK0| ARRAY) $R)
            ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
        ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
         ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
        |$end_r_loop|))
      ((MRETURN) |$Ks_rules0|)))
    MEXPR) 
(DEFPROP |$compute_Ks_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0) $FUNCTIONS) 
(DEFPROP |%compute_Ks_no_zmV1| |$compute_Ks_no_zmV1| NOUN) 
(DEFPROP |$compute_Ds| |%compute_Ds| VERB) 
(MDEFPROP |$compute_Ds|
    ((LAMBDA) ((MLIST) $LEVEL_USED_ARRAY0)
     ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
      ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
      ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
       ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
        ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
         ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
          ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL NIL
           NIL
           ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL NIL NIL
            NIL
            ((MSETQ) ((|$explD0| ARRAY) $R $S)
             ((MPLUS) ((|$explD0| ARRAY) $R $S)
              ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
               ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
          ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
           (($ENDCONS)
            ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
            ((|$Ds_rules0| ARRAY) $R)))
          |$end_s_loop|))
        |$end_r_loop|))
      ((MRETURN) |$Ds_rules0|)))
    MEXPR) 
(DEFPROP |$compute_Ds| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_Ds|) $LEVEL_USED_ARRAY0) $FUNCTIONS) 
(DEFPROP |%compute_Ds| |$compute_Ds| NOUN) 
(DSKSETQ $WICK '$WICK) 
(DEFPROP $WICK %WICK VERB) 
(MDEFPROP $WICK
    ((LAMBDA) ((MLIST) |$list_Nr0|)
     ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
      ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
      ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
      ((MSETQ) $WICK00
       ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
        ((MFACTORIAL) |$Nr0|)))
      ((MDO) $R 2. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $WICK0 0.)
        ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
        ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
         ((MPROGN) ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
          ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
           ((MSETQ) $WICK0
            ((MPLUS) $WICK0
             ((MTIMES)
              ((MQUOTIENT) 1.
               ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
              $CO0
              ((MEXPT) ((|$s| ARRAY) $R)
               ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
           T $FALSE)))
        ((MSETQ) $WICK00 $WICK0)))
      ((MRETURN) $WICK00)))
    MEXPR) 
(DEFPROP $WICK $ANY FUNCTION-MODE) 
(ADD2LNC '(($WICK) |$list_Nr0|) $FUNCTIONS) 
(DEFPROP %WICK $WICK NOUN) 
(DEFPROP $DO_ALL_TERM %DO_ALL_TERM VERB) 
(MDEFPROP $DO_ALL_TERM
    ((LAMBDA) ((MLIST) $INT0 $LEVELS_POWERS0 |$Ks_rules0| |$Ds_rules0|)
     ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
      (($PRINT) "in computing 'Z' (do_all_term)")
      ((MSETQ) $EXPL_INT0 $INT0)
      ((MDO) $R 1. NIL NIL |$nn| NIL
       ((MPROGN)
        ((MCOND) |$dbg_all_terms|
         (($PRINT)
          "in computing 'Z' (do_all_term) doing all terms for particle"
          $R)
         T $FALSE)
        ((MSETQ) $EXPL_INT0
         (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
          ((|$Ds_rules0| ARRAY) $R)))
        ((MSETQ) $NLEVELS0 (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
        ((MCOND) |$dbg_all_terms|
         (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
        ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
         ((MPROGN)
          ((MCOND) |$dbg_all_terms|
           (($PRINT) " project to"
            (($L) $R
             ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
            "^"
            ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
             ((MPLUS) $L0 1.)))
           T $FALSE)
          ((MSETQ) $EXPL_INT0
           (($RATCOEF) $EXPL_INT0
            (($L) $R
             ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
            ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
             ((MPLUS) $L0 1.))))
          ((MCOND) |$dbg_all_terms|
           (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
      ((MRETURN) $EXPL_INT0)))
    MEXPR) 
(DEFPROP $DO_ALL_TERM $ANY FUNCTION-MODE) 
(ADD2LNC '(($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
           |$Ds_rules0|)
         $FUNCTIONS) 
(DEFPROP %DO_ALL_TERM $DO_ALL_TERM NOUN) 
(DEFPROP $STATE2MATRIX %STATE2MATRIX VERB) 
(MDEFPROP $STATE2MATRIX
    ((LAMBDA) ((MLIST) $STATE0 |$MaxLevel0|)
     ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
      ((MSETQ) $MAT0
       (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
        ((MPLUS) |$MaxLevel0| 1.)))
      ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
       ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
        ((MPROGN)
         ((MSETQ) (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
          (($HIPOW) $STATE0 (($P) $IP $IQ)))
         ((MSETQ) $STATE00
          ((MQUOTIENT) $STATE00
           ((MEXPT) (($P) $IP $IQ)
            (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
      ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
       ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
        ((MPROGN)
         ((MSETQ) (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
          ((MPLUS) (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
           (($HIPOW) $STATE0 (($P) $IP $IQ))))
         ((MSETQ) $STATE00
          ((MQUOTIENT) $STATE00
           ((MEXPT) (($P) $IP $IQ) (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
      ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
       (($ERROR) "In state2matrix missing some contributions in"
        $STATE0 "since we are left with" $STATE00 "after analysis")
       T $FALSE)
      ((MRETURN) (($COPYMATRIX) $MAT0))))
    MEXPR) 
(DEFPROP $STATE2MATRIX $ANY FUNCTION-MODE) 
(ADD2LNC '(($STATE2MATRIX) $STATE0 |$MaxLevel0|) $FUNCTIONS) 
(DEFPROP %STATE2MATRIX $STATE2MATRIX NOUN) 
(DEFPROP |$take_derivative_wrt_lambdaV1|
         |%take_derivative_wrt_lambdaV1| VERB) 
(MDEFPROP |$take_derivative_wrt_lambdaV1|
    ((LAMBDA) ((MLIST) $NR0 $LEVEL0 $INDEX0 $TERM0)
     ((MPROG)
      ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0 $NPOW0
       $OP0)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
       ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
       ((MSETQ) $TERM00 $TERM0))
      ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $NEWTERM00 0.)
        ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MSETQ) $OP0 (($INPART) $FAC0 0.))
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MCOND) ((MGREATERP) $NPOW0 2.)
            (($ERROR)
             "la() has one index and it cannot occour with a power bigger than 2! term="
             $TERM00)
            T
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$l|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$ll|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
             ((MEXPT) ((MMINUS) 1.) $LEVEL0)
             ((MFACTORIAL)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
             ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LAK)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$laSk|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
              $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LALA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$ll|)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
             ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
             ((MFACTORIAL)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
             ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $KLA)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$Skla|)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LALA)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA2)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) 2. $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          |$end_pow_op|)
         T
         ((MCOND) $ISOP0
          ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$l|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0) $TERM00
              $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) $LEVEL0)
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LAK)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$laSk|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
               $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LA2)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) 2.
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $KLA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$Skla|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
               $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MPROGN)
             ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
              ((MSETQ) $NEWTERM00 (($SUBSTINPART) |$Dim| $TERM00 $NF0))
              T
              ((MPROGN)
               ((MSETQ) $NEWTERM00 (($SUBSTINPART) 1. $TERM00 $NF0))
               ((MSETQ) $NEWTERM00
                (($SUBSTITUTE) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                 $NEWTERM00))))
             |$end_lambda|)
            T $FALSE)
           |$end_if_op|)
          T $FALSE))
        ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
      ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_lambdaV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_lambdaV1|
         |$take_derivative_wrt_lambdaV1| NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA %TAKE_DERIVATIVE_WRT_LAMBDA VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA
    ((LAMBDA) ((MLIST) $NR0 $LEVEL0 $INDEX0 $TERM0)
     ((MPROG)
      ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0 $NPOW0
       $OP0)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
       ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
       ((MSETQ) $TERM00 $TERM0))
      ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $NEWTERM00 0.)
        ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0)) ((MSETQ) $NPOW0 1.)
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MSETQ) $OP0 (($INPART) $FAC0 0.))
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MCOND) ((MGREATERP) $NPOW0 2.)
            (($ERROR)
             "la() has one index and it cannot occour with a power bigger than 2! term="
             $TERM00)
            T
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$l|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MPROGN)
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0
              (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
               $NF0 2.)))
            ((MCOND) ((MEQUAL) $OP0 |$ll|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               ((MEXPT) ((MMINUS) 1.) $LEVEL0)
               ((MFACTORIAL)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
               ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LAK)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 |$laSk|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LALA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)))
             T $FALSE)
            |$end_lambda_other|)
           T $FALSE)
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MPROGN)
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0
              (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
               $NF0 2.)))
            ((MCOND) ((MEQUAL) $OP0 |$ll|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
               ((MFACTORIAL)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
               ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $KLA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 |$Skla|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LALA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)))
             T $FALSE)
            |$end_other_la|)
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA2)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) 2. $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          |$end_pow_op|)
         T
         ((MCOND) $ISOP0
          ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$l|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0) $TERM00
              $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) $LEVEL0)
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LAK)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$laSk|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
               $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LA2)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) 2.
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $KLA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$Skla|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
               $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MPROGN)
             ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
              ((MSETQ) $NEWTERM00 (($SUBSTINPART) |$Dim| $TERM00 $NF0))
              T
              ((MPROGN)
               ((MSETQ) $NEWTERM00 (($SUBSTINPART) 1. $TERM00 $NF0))
               ((MSETQ) $NEWTERM00
                (($SUBSTITUTE) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                 $NEWTERM00))))
             |$end_lambda|)
            T $FALSE)
           |$end_if_op|)
          T $FALSE))
        ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
      ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_LAMBDA $TAKE_DERIVATIVE_WRT_LAMBDA NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR
         %TAKE_DERIVATIVE_WRT_SCALAR_PAIR VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR
    ((LAMBDA) ((MLIST) $NR0 $LEVEL10 $LEVEL20 $TERM0)
     ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
      ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
      ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.)) ((MSETQ) $DER0 0.)
      ((MCOND) ((MGREATERP) $LEVEL10 0.)
       ((MSETQ) $DER00
        (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0| $TERM0))
       T ((MSETQ) $DER00 ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
      ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
      ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
       ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
        ((MDO) $NT0 1. NIL NIL $LDER00 NIL
         ((MPROGN)
          ((MCOND) |$dbg_wrt_pair|
           (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
            "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
           T $FALSE)
          ((MSETQ) $TMP_DER0
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
            (($INPART) $DER00 $NT0)))
          ((MSETQ) $DER0 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
       T
       ((MPROGN)
        ((MCOND) |$dbg_wrt_pair|
         (($PRINT) "    SINGLE term: take der of" $DER00 "wrt lambda("
          $NR0 $LEVEL20 |$newII0| ")")
         T $FALSE)
        ((MSETQ) $DER0
         (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0| $DER00))))
      ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0)) ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
           $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_SCALAR_PAIR
         $TAKE_DERIVATIVE_WRT_SCALAR_PAIR NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_STATE %TAKE_DERIVATIVE_WRT_STATE VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_STATE
    ((LAMBDA) ((MLIST) $NR0 $ONE_STATE_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
      ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $ONE_STATE_IN_MATRIX0))
      ((MSETQ) |$Der0| $TERM0)
      ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
       ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
        ((MCOND)
         ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
         ((MPROGN)
          ((MDO) $N_PQ 1. NIL NIL
           (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
           ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
             ((MPROGN)
              ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
               ((MSETQ) |$tmp_Der0|
                ((MPLUS) |$tmp_Der0|
                 (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                  ((MPLUS) $L0 ((MMINUS) 1.))
                  ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
              ((MSETQ) |$Der0| |$tmp_Der0|))
             T
             ((MSETQ) |$Der0|
              (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
               ((MPLUS) $L0 ((MMINUS) 1.)) ((MPLUS) $C0 ((MMINUS) 1.))
               |$Der0|)))))
          |$end_loop_c0|)
         T $FALSE)))
      ((MRETURN) |$Der0|)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_STATE $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_STATE $TAKE_DERIVATIVE_WRT_STATE NOUN) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV1|
         |%take_derivative_wrt_scalar_stateSV1| VERB) 
(MDEFPROP |$take_derivative_wrt_scalar_stateSV1|
    ((LAMBDA) ((MLIST) $SCALARS_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
      ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
      ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
       ((MCOND)
        ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
        ((MPROGN)
         ((MCOND) |$dbg_scalars|
          (($PRINT) "nr0=" $NR0 "out of"
           (($LENGTH) $SCALARS_IN_MATRIX0))
          T $FALSE)
         ((MSETQ) |$tmp_DER0| 0.)
         ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
          ((MPROGN)
           (($PRINT) "before length(DER0) is" (($LENGTH) |$der0|))
           ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
            ((MSETQ) |$tmp_DER0|
             ((MPLUS) |$tmp_DER0|
              (($TAKE_DERIVATIVE_WRT_STATE) $NR0
               (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
           ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
          T
          ((MPROGN)
           ((MCOND) |$dbg_scalars|
            (($PRINT) "SINGLE term " |$der0| "derivative wrt r=" $NR0
             "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0) "with nr=" $NR0)
            T $FALSE)
           ((MSETQ) |$der0|
            (($TAKE_DERIVATIVE_WRT_STATE) $NR0
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
           |$end_single|)))
        T $FALSE))
      ((MRETURN) |$der0|)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_scalar_stateSV1|) $SCALARS_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_scalar_stateSV1|
         |$take_derivative_wrt_scalar_stateSV1| NOUN) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV2|
         |%take_derivative_wrt_scalar_stateSV2| VERB) 
(MDEFPROP |$take_derivative_wrt_scalar_stateSV2|
    ((LAMBDA) ((MLIST) $SCALARS_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
      ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
       ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
        (($PRINT) "in take_derivative_wrt_scalar_stateSV2 acting on"
         $LT0 "terms")
        ((MDO) $NT0 1. NIL NIL $LT0 NIL
         ((MPROGN)
          ((MCOND) |$dbg_wrt_states|
           (($PRINT) "in take_derivative_wrt_scalar_stateSV2 EXAM term"
            $NT0 "out of" $LT0 "now there are"
            ((MCOND) ((MNOT) (($NUMBERP) |$der0|)) (($LENGTH) |$der0|)
             T 0.)
            "terms")
           T
           ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
            (($PRINT)
             "in take_derivative_wrt_scalar_stateSV2 EXAM term" $NT0
             "(step 100) out of" $LT0)
            T $FALSE))
          ((MSETQ) |$NIused| 0.)
          ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
          ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
           ((MCOND)
            ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
            ((MPROGN)
             ((MSETQ) |$tmp_DER0|
              (($TAKE_DERIVATIVE_WRT_STATE) $NR0
               (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
             |$end_nr_loop|)
            T $FALSE))
          ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
          |$end_t0_loop|)))
       T
       ((MPROGN) ((MSETQ) |$der0| $TERM0)
        ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
         ((MCOND)
          ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
          ((MPROGN)
           ((MCOND) |$dbg_wrt_states|
            (($PRINT)
             "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
             |$der0| "derivative wrt r=" $NR0 "and"
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
            T $FALSE)
           ((MSETQ) |$der0|
            (($TAKE_DERIVATIVE_WRT_STATE) $NR0
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
           |$end_single|)
          T $FALSE))))
      ((MRETURN) |$der0|)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV2| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_scalar_stateSV2|) $SCALARS_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_scalar_stateSV2|
         |$take_derivative_wrt_scalar_stateSV2| NOUN) 
(DEFPROP $CONTRACT_PAIRS_IN_ONE_TERM %CONTRACT_PAIRS_IN_ONE_TERM VERB) 
(MDEFPROP $CONTRACT_PAIRS_IN_ONE_TERM
    ((LAMBDA) ((MLIST) $UTERM0)
     ((MPROG)
      ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0 $NPOW0
       $OP0 $IND0 $NFAC0 $NR0 $NS0)
      ((MSETQ) $UTERM00 $UTERM0)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
       ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
       ((MRETURN) $UTERM0) T $FALSE)
      ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
      ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_contract| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
            ((MNOT) ((MEQUAL) $NPOW0 2.)))
           (($ERROR) "the power must be 2!! wrong term=" $UTERM0) T
           $FALSE)
          ((MCOND) ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
           ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MCOND) ((MEQUAL) $OP0 $LA)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE)
          ((MCOND) ((MEQUAL) $OP0 |$Sk|)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE)
          ((MCOND) ((MEQUAL) $OP0 $K)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE))
         T
         ((MCOND)
          ((MAND) $ISOP0
           (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
          ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
           ((MCOND)
            ((MNOT)
             (($IS) ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
            ((MPROGN)
             ((MSETQ) $OTHERFAC0 (($ASSOC) $IND0 $LIST_INDEX_FACS0))
             ((MSETQ) $NR0 (($INPART) $FAC0 1.))
             ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
             ((MCOND) ((MLEQP) $NR0 $NS0)
              ((MSETQ) $CTERM0
               ((MTIMES) $CTERM0
                ((MQAPPLY)
                 (($CONCAT) (($INPART) $FAC0 0.)
                  (($INPART) $OTHERFAC0 0.))
                 $NR0 (($INPART) $FAC0 2.) $NS0
                 (($INPART) $OTHERFAC0 2.))))
              T
              ((MSETQ) $CTERM0
               ((MTIMES) $CTERM0
                ((MQAPPLY)
                 (($CONCAT) (($INPART) $OTHERFAC0 0.)
                  (($INPART) $FAC0 0.))
                 $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                 (($INPART) $FAC0 2.)))))
             ((MSETQ) $LIST_INDEX_FACS0
              (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0) $LIST_INDEX_FACS0)))
            T
            ((MSETQ) $LIST_INDEX_FACS0
             (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
          T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
        |$end_fac_loop|))
      ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
       ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
       ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
      ((MRETURN) $CTERM0)))
    MEXPR) 
(DEFPROP $CONTRACT_PAIRS_IN_ONE_TERM $ANY FUNCTION-MODE) 
(ADD2LNC '(($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0) $FUNCTIONS) 
(DEFPROP %CONTRACT_PAIRS_IN_ONE_TERM $CONTRACT_PAIRS_IN_ONE_TERM NOUN) 
(DEFPROP $CONTRACT_PAIRS %CONTRACT_PAIRS VERB) 
(MDEFPROP $CONTRACT_PAIRS
    ((LAMBDA) ((MLIST) |$utermS0|)
     ((MPROG) ((MLIST) $SUM0)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
       ((MPROGN) ((MSETQ) $SUM0 0.)
        ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
         ((MSETQ) $SUM0
          ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
       T ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
      ((MRETURN) $SUM0)))
    MEXPR) 
(DEFPROP $CONTRACT_PAIRS $ANY FUNCTION-MODE) 
(ADD2LNC '(($CONTRACT_PAIRS) |$utermS0|) $FUNCTIONS) 
(DEFPROP %CONTRACT_PAIRS $CONTRACT_PAIRS NOUN) 
(DEFPROP $TRUE_XX %TRUE_XX VERB) 
(MDEFPROP $TRUE_XX
    ((LAMBDA) ((MLIST) $R $S)
     ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))
    MEXPR) 
(DEFPROP $TRUE_XX $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_XX) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_XX $TRUE_XX NOUN) 
(DEFPROP |$otherN| |%otherN| VERB) 
(MDEFPROP |$otherN|
    ((LAMBDA) ((MLIST) $M $N)
     ((MCOND)
      ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
       ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
      3. T
      ((MCOND)
       ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
        ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
       2. T
       ((MCOND)
        ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
         ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
        1. T $FALSE))))
    MEXPR) 
(DEFPROP |$otherN| $BOOLEAN FUNCTION-MODE) 
(ADD2LNC '((|$otherN|) $M $N) $FUNCTIONS) 
(DEFPROP |%otherN| |$otherN| NOUN) 
(DEFPROP $COMPUTE_PP3 %COMPUTE_PP3 VERB) 
(MDEFPROP $COMPUTE_PP3
    ((LAMBDA) ((MLIST) ((MLIST) |$n|))
     ((MPROG)
      ((MDO) $M 1. NIL NIL |$nn| NIL
       ((MDO) $N 1. NIL NIL |$nn| NIL
        ((MCOND) ((MEQUAL) $M $N)
         ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
          ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))) $AP))
         T
         ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
          ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
           ((MPLUS)
            ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
            ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
            ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))
    MEXPR) 
(DEFPROP $COMPUTE_PP3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_PP3) ((MLIST) |$n|)) $FUNCTIONS) 
(MDEFPROP $COMPUTE_PP3 T MLEXPRP) 
(DEFPROP %COMPUTE_PP3 $COMPUTE_PP3 NOUN) 
(DEFPROP $PP3ONSHELL %PP3ONSHELL VERB) 
(MDEFPROP $PP3ONSHELL
    ((LAMBDA) ((MLIST) $M $N) (($NUM_PP3 ARRAY) $M $N)) MEXPR) 
(DEFPROP $PP3ONSHELL $ANY FUNCTION-MODE) 
(ADD2LNC '(($PP3ONSHELL) $M $N) $FUNCTIONS) 
(DEFPROP %PP3ONSHELL $PP3ONSHELL NOUN) 
(DEFPROP $TRUE_GF_XX3 %TRUE_GF_XX3 VERB) 
(MDEFPROP $TRUE_GF_XX3
    ((LAMBDA) ((MLIST) $R $S) (($NUM_XX3 ARRAY) $R $S)) MEXPR) 
(DEFPROP $TRUE_GF_XX3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_GF_XX3) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_GF_XX3 $TRUE_GF_XX3 NOUN) 
(DEFPROP $GF_XX3 %GF_XX3 VERB) 
(MDEFPROP $GF_XX3
    ((LAMBDA) ((MLIST) $M $N)
     ((MCOND) ((MEQUAL) $M 1.) |$x1| T
      ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
       ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
        |$x3|))))
    MEXPR) 
(DEFPROP $GF_XX3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($GF_XX3) $M $N) $FUNCTIONS) 
(DEFPROP %GF_XX3 $GF_XX3 NOUN) 
(DSKSETQ $COMPUTE_PP4 '$COMPUTE_PP4) 
(DEFPROP $COMPUTE_PP4 %COMPUTE_PP4 VERB) 
(MDEFPROP $COMPUTE_PP4
    ((LAMBDA) ((MLIST) ((MLIST) |$n|))
     ((MPROG)
      ((MDO) $M 1. NIL NIL |$nn| NIL
       ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
        ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))) $AP)))
      ((MSETQ) |$Mu|
       ((MPLUS)
        ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
        ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Ms|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Mt|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
       (($RATSIMP)
        ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
         ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
          ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
      ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Ms|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Mt|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
       (($RATSIMP)
        ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
         ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.) ((MMINUS) 2.)
          ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))
    MEXPR) 
(DEFPROP $COMPUTE_PP4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_PP4) ((MLIST) |$n|)) $FUNCTIONS) 
(MDEFPROP $COMPUTE_PP4 T MLEXPRP) 
(DEFPROP %COMPUTE_PP4 $COMPUTE_PP4 NOUN) 
(DEFPROP $PP4ONSHELL %PP4ONSHELL VERB) 
(MDEFPROP $PP4ONSHELL
    ((LAMBDA) ((MLIST) $M $N) (($NUM_PP4 ARRAY) $M $N)) MEXPR) 
(DEFPROP $PP4ONSHELL $ANY FUNCTION-MODE) 
(ADD2LNC '(($PP4ONSHELL) $M $N) $FUNCTIONS) 
(DEFPROP %PP4ONSHELL $PP4ONSHELL NOUN) 
(DEFPROP $COMPUTE_XX4 %COMPUTE_XX4 VERB) 
(MDEFPROP $COMPUTE_XX4
    ((LAMBDA) ((MLIST))
     ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
      (($REMARRAY) $NUM_XX4)
      ((MSETQ) $GF_X_RULES
       ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
      ((MSETQ) $EQ_XX40
       ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
        ((MEQUAL) |$om|
         ((MQUOTIENT)
          ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
           (($XX) 1. 3.))
          (($XX) 2. 4.)))))
      ((MSETQ) $EQ_XX40
       ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
        ((MEQUAL)
         ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.) (($XX) 2. 4.))
         ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
      ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
      ((MSETQ) $SO_X13
       (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
      ((MSETQ) $XX4_LIST
       (($MAKELIST)
        (($MAKELIST)
         ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S)) $S
         ((MPLUS) $R 1.) |$nn|)
        $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
      ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
      ((MSETQ) $XX4_LIST
       (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
      ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
      ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
       (($MAP) ":" ((MLIST) (($LHS) $GFXX0)) ((MLIST) (($RHS) $GFXX0))))
      ((MSETQ) |$dx3_dOM| (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
      ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES)) |$xx4_done|))
    MEXPR) 
(DEFPROP $COMPUTE_XX4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_XX4)) $FUNCTIONS) 
(DEFPROP %COMPUTE_XX4 $COMPUTE_XX4 NOUN) 
(DEFPROP $TRUE_GF_XX4 %TRUE_GF_XX4 VERB) 
(MDEFPROP $TRUE_GF_XX4
    ((LAMBDA) ((MLIST) $R $S) (($NUM_XX4 ARRAY) $R $S)) MEXPR) 
(DEFPROP $TRUE_GF_XX4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_GF_XX4) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_GF_XX4 $TRUE_GF_XX4 NOUN) 
(DEFPROP |$check_cyc_A_234| |%check_cyc_A_234| VERB) 
(MDEFPROP |$check_cyc_A_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
        ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
        ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
        ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
        ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
        ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
        ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
        ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
        ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
        ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
        ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
        ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_cyc_A_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_cyc_A_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_cyc_A_234| |$check_cyc_A_234| NOUN) 
(DEFPROP |$cyc_A_234| |%cyc_A_234| VERB) 
(MDEFPROP |$cyc_A_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
        ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
        ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$cyc_A_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$cyc_A_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%cyc_A_234| |$cyc_A_234| NOUN) 
(DEFPROP |$check_cyc_gfA_234| |%check_cyc_gfA_234| VERB) 
(MDEFPROP |$check_cyc_gfA_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
        ((MEQUAL) |$om| ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_cyc_gfA_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_cyc_gfA_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_cyc_gfA_234| |$check_cyc_gfA_234| NOUN) 
(DEFPROP |$cyc_gfA_234| |%cyc_gfA_234| VERB) 
(MDEFPROP |$cyc_gfA_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST)
        ((MEQUAL) |$om| ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
       $AMP00)))
    MEXPR) 
(DEFPROP |$cyc_gfA_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$cyc_gfA_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%cyc_gfA_234| |$cyc_gfA_234| NOUN) 
(DEFPROP |$check_swap_A_23| |%check_swap_A_23| VERB) 
(MDEFPROP |$check_swap_A_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
        ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_swap_A_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_swap_A_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_swap_A_23| |$check_swap_A_23| NOUN) 
(DEFPROP |$swap_A_23| |%swap_A_23| VERB) 
(MDEFPROP |$swap_A_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
        ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$swap_A_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$swap_A_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%swap_A_23| |$swap_A_23| NOUN) 
(DEFPROP |$swap_gfA_23| |%swap_gfA_23| VERB) 
(MDEFPROP |$swap_gfA_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE) ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$swap_gfA_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$swap_gfA_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%swap_gfA_23| |$swap_gfA_23| NOUN) 
(DEFPROP $TEST_MEASURE %TEST_MEASURE VERB) 
(MDEFPROP $TEST_MEASURE
    ((LAMBDA) ((MLIST) |$l1| |$l2| |$l3| |$l4|)
     ((MPROG) ((MSETQ) |$nn| 4.)
      (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
      ((MSETQ) $GH_00
       ((MQUOTIENT) 1.
        ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
      ((MSETQ) |$tttt_00|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
           ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
           ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
      ((MSETQ) |$tttt_00|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
      ((MSETQ) $GH_0P
       (($FACTOR)
        (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) (($XX) 1. 2.)
          ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.)) (($XX) 1. 3.)
           (($XX) 2. 4.))))))
      ((MSETQ) |$TTTT_0p|
       (($FACTOR)
        (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) (($XX) 1. 2.)
          ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.)) (($XX) 1. 3.)
           (($XX) 2. 4.))))))
      ((MSETQ) |$TTTT_pp|
       (($FACTOR)
        (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.))))
      ((MSETQ) |$gh_TTT0|
       (($FACTOR)
        (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
         ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTT|
       (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))
    MEXPR) 
(DEFPROP $TEST_MEASURE $ANY FUNCTION-MODE) 
(ADD2LNC '(($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|) $FUNCTIONS) 
(DEFPROP %TEST_MEASURE $TEST_MEASURE NOUN) 
(DEFPROP $ORDERXX %ORDERXX VERB) 
(MDEFPROP $ORDERXX
    ((LAMBDA) ((MLIST) $R $S)
     ((MCOND) ((MEQUAL) $R $S) 0. T
      ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
       ((MMINUS) (($XX) $S $R)))))
    MEXPR) 
(DEFPROP $ORDERXX $ANY FUNCTION-MODE) 
(ADD2LNC '(($ORDERXX) $R $S) $FUNCTIONS) 
(DEFPROP %ORDERXX $ORDERXX NOUN) 
(DEFPROP $ORDERPP %ORDERPP VERB) 
(MDEFPROP $ORDERPP
    ((LAMBDA) ((MLIST) $R $S)
     ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))
    MEXPR) 
(DEFPROP $ORDERPP $ANY FUNCTION-MODE) 
(ADD2LNC '(($ORDERPP) $R $S) $FUNCTIONS) 
(DEFPROP %ORDERPP $ORDERPP NOUN) 
(DEFPROP $TRUE_KK %TRUE_KK VERB) 
(MDEFPROP $TRUE_KK
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))
    MEXPR) 
(DEFPROP $TRUE_KK $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_KK) $R $M $S $N) $FUNCTIONS) 
(DEFPROP %TRUE_KK $TRUE_KK NOUN) 
(DEFPROP |$true_Skk| |%true_Skk| VERB) 
(MDEFPROP |$true_Skk|
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
      (($SUM)
       ((MTIMES) (($ORDERPP) $T $S) ((MEXPT) (($ORDERXX) $R $T) $M)) $T
       1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_Skk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_Skk|) $R $M $S $N) $FUNCTIONS) 
(DEFPROP |%true_Skk| |$true_Skk| NOUN) 
(DEFPROP |$true_kSk| |%true_kSk| VERB) 
(MDEFPROP |$true_kSk|
    ((LAMBDA) ((MLIST) $S $N $R $M)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
      (($SUM)
       ((MTIMES) (($ORDERPP) $T $S) ((MEXPT) (($ORDERXX) $R $T) $M)) $T
       1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_kSk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_kSk|) $S $N $R $M) $FUNCTIONS) 
(DEFPROP |%true_kSk| |$true_kSk| NOUN) 
(DEFPROP |$true_SkSk| |%true_SkSk| VERB) 
(MDEFPROP |$true_SkSk|
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
      (($SUM)
       (($SUM)
        ((MTIMES) (($ORDERPP) $T $U) ((MEXPT) (($ORDERXX) $R $T) $M)
         ((MEXPT) (($ORDERXX) $S $U) $N))
        $T 1. |$nn|)
       $U 1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_SkSk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_SkSk|) $R $M $S $N) $FUNCTIONS) 
(DEFPROP |%true_SkSk| |$true_SkSk| NOUN) 
(DEFPROP $FROM_STATE_TO_ADDEND_LIST %FROM_STATE_TO_ADDEND_LIST VERB) 
(MDEFPROP $FROM_STATE_TO_ADDEND_LIST
    ((LAMBDA) ((MLIST) $STATE0)
     ((MPROG)
      ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T $FALSE)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
       ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
      ((MSETQ) $LIST0
       (($MAKELIST) (($INPART) $STATE0 $T) $T 1. (($LENGTH) $STATE0)))
      ((MRETURN) $LIST0)))
    MEXPR) 
(DEFPROP $FROM_STATE_TO_ADDEND_LIST $ANY FUNCTION-MODE) 
(ADD2LNC '(($FROM_STATE_TO_ADDEND_LIST) $STATE0) $FUNCTIONS) 
(DEFPROP %FROM_STATE_TO_ADDEND_LIST $FROM_STATE_TO_ADDEND_LIST NOUN) 
(DEFPROP $EXTRACT_AND_NORMALIZE_COEFFS %EXTRACT_AND_NORMALIZE_COEFFS
         VERB) 
(MDEFPROP $EXTRACT_AND_NORMALIZE_COEFFS
    ((LAMBDA) ((MLIST) $LIST_OF_LISTS_OF_SUBSTATES0)
     ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
      ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
       ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
        ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
         ((MPROGN) ((MSETQ) $S00 $S0)
          ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
           ((MPROGN) ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
            ((MCOND) ((MGREATERP) $POW0 0.)
             ((MSETQ) $S00
              ((MTIMES)
               ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
               ((MEXPT)
                ((MQUOTIENT) 1.
                 ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                $POW0)))
             T $FALSE)
            ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
            ((MCOND) ((MGREATERP) $POW0 0.)
             ((MSETQ) $S00
              ((MTIMES)
               ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
               ((MEXPT)
                ((MQUOTIENT) 1.
                 ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                $POW0)))
             T $FALSE)))
          ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
           ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
            ((MPROGN) ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
             ((MCOND) ((MGREATERP) $POW0 0.)
              ((MSETQ) $S00
               ((MTIMES)
                ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                ((MEXPT)
                 ((MQUOTIENT)
                  ((MQUOTIENT) ((MMINUS) 1.)
                   ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                  ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                 $POW0)))
              T $FALSE))))
          ((MCOND)
           ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
            ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
           (($ERROR)
            "extract_and_normalize_coeffs cannot compute normalized coeff from"
            $S0 "left over is" $S00)
           T $FALSE)
          ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
        ((MSETQ) $COEFFS_LIST0 (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
      ((MRETURN) $COEFFS_LIST0)))
    MEXPR) 
(DEFPROP $EXTRACT_AND_NORMALIZE_COEFFS $ANY FUNCTION-MODE) 
(ADD2LNC '(($EXTRACT_AND_NORMALIZE_COEFFS)
           $LIST_OF_LISTS_OF_SUBSTATES0)
         $FUNCTIONS) 
(DEFPROP %EXTRACT_AND_NORMALIZE_COEFFS $EXTRACT_AND_NORMALIZE_COEFFS
         NOUN) 
(DEFPROP |$amplitudeN4V1| |%amplitudeN4V1| VERB) 
(MDEFPROP |$amplitudeN4V1|
    ((LAMBDA) ((MLIST) $STATES_LIST0)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) |$Partials0|
            (($ENDCONS)
             ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4) $LIST_OF_SUBSTATES0
              $PARTIAL_AMP0)
             |$Partials0|))
           ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$amplitudeN4V1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$amplitudeN4V1|) $STATES_LIST0) $FUNCTIONS) 
(DEFPROP |%amplitudeN4V1| |$amplitudeN4V1| NOUN) 
(DEFPROP |$amplitudeN4V1_list| |%amplitudeN4V1_list| VERB) 
(MDEFPROP |$amplitudeN4V1_list|
    ((LAMBDA) ((MLIST) $STATES_LIST0 $CHECKPOINT_SAVE_FILENAME)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MPROGN)
        ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
         ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
          ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
           ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
            (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
             $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
             (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
             (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
             "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
            ((MSETQ) $LIST_OF_SUBSTATES0
             ((MLIST)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
            (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
            ((MSETQ) $SL0
             (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
              $LIST_OF_SUBSTATES0))
            ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
            ((MSETQ) $NAS_LIST0
             (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
            ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
            ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
            ((MSETQ) $ULPS0
             ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
            ((MSETQ) $ULPS_LIST0
             (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
            ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
            ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
            ((MSETQ) $EI0
             (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
            ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
            ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
            (($PRINT)
             "Computed the expression on which we must act with derivatives in"
             ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
            ((MSETQ) $PARTIAL_AMP0
             ((MTIMES)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
               $NA1)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
               $NA2)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
               $NA3)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
               $NA4)
              ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
            ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
            (($PRINT)
             "Taken the derivatives and computed the partial amplitude in"
             ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
              |$Partials0|))
            |$end_3_loops|))))
        (($SAVE)
         (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_" (($STRING) $NA1)
          ".lisp")
         $NA1 $STATES_LIST0 |$Partials0|)
        |$end_na1_loop|))
      ((MRETURN) |$Partials0|)))
    MEXPR) 
(DEFPROP |$amplitudeN4V1_list| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$amplitudeN4V1_list|) $STATES_LIST0
           $CHECKPOINT_SAVE_FILENAME)
         $FUNCTIONS) 
(DEFPROP |%amplitudeN4V1_list| |$amplitudeN4V1_list| NOUN) 
(DEFPROP |$gf_amplitudeN4V1| |%gf_amplitudeN4V1| VERB) 
(MDEFPROP |$gf_amplitudeN4V1|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0
            (($RATSIMP)
             (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)
              ((MEQUAL) $XX $TRUE_GF_XX4))))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V1| |$gf_amplitudeN4V1| NOUN) 
(DEFPROP |$gf_amplitudeN4V2| |%gf_amplitudeN4V2| VERB) 
(MDEFPROP |$gf_amplitudeN4V2|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| |$Mt|))
           ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp the amplitude"
            ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
           ((MSETQ) $MAXNSNT0
            ((MPLUS)
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              (($SUM)
               (($SUM) ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                2. (($LENGTH) (($SL0 ARRAY) $NR0)))
               $NR0 1. |$nn0|))))
           ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
            ((MPROGN)
             ((MSETQ) |$Ms_proj_amp0|
              (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| $NS0))
             ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
              ((MDO) $NT0 0. NIL NIL
               ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
               ((MPROGN)
                (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                 "terms")
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATSIMP)
                  (($EV) |$Mt_Ms_proj_amp0|
                   ((MEQUAL) $XX $TRUE_GF_XX4))))
                ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                 ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                  ((MTIMES) |$Mt_Ms_proj_amp0| ((MEXPT) |$Ms| $NS0)
                   ((MEXPT) |$Mt| $NT0))))))
              T $FALSE)))
           ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude fully gauge fixed in"
            ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp-ed the amplitude in"
            ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6)) "s")
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V2| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V2| |$gf_amplitudeN4V2| NOUN) 
(DEFPROP |$gf_amplitudeN4V2_1| |%gf_amplitudeN4V2_1| VERB) 
(MDEFPROP |$gf_amplitudeN4V2_1|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| |$Mt|))
           ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratexpand the amplitude"
            ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
            "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
            "terms")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
           ((MSETQ) $MAXNSNT0
            ((MPLUS)
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              (($SUM)
               (($SUM) ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                2. (($LENGTH) (($SL0 ARRAY) $NR0)))
               $NR0 1. |$nn0|))))
           ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
            ((MPROGN)
             ((MSETQ) |$Ms_proj_amp0|
              (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| $NS0))
             ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
              ((MDO) $NT0 0. NIL NIL
               ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
               ((MPROGN)
                (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                 "terms")
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATSIMP)
                  (($EV) |$Mt_Ms_proj_amp0|
                   ((MEQUAL) $XX $TRUE_GF_XX4))))
                ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                 ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                  ((MTIMES) |$Mt_Ms_proj_amp0| ((MEXPT) |$Ms| $NS0)
                   ((MEXPT) |$Mt| $NT0))))))
              T $FALSE)))
           ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude fully gauge fixed in"
            ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp-ed the amplitude in"
            ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6)) "s")
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V2_1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V2_1| |$gf_amplitudeN4V2_1| NOUN) 
(DEFPROP |$SetStates| |%SetStates| VERB) 
(MDEFPROP |$SetStates|
    ((LAMBDA) ((MLIST) |$dd0|)
     ((MPROG) ((MSETQ) |$Lev0| 2.)
      ((MSETQ) |$Null2|
       (($EV)
        ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
         ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
         ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
         ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Lev0| 3.)
      ((MSETQ) |$Null3|
       (($EV)
        ((MPLUS)
         ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.) |$dd|)
         ((MMINUS)
          ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.) |$dd|))
         ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
         ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 1.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
         ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 2. 0.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 3.))
         ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$dd| |$dd0|)))
      ((MSETQ) |$Lev0| 4.)
      ((MSETQ) |$S4z|
       ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
        ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 5742. (($P) 2. 2.))
        ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
      ((MSETQ) |$S4m|
       ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
        ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 2268. (($P) 2. 2.))
        ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
        ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$S4r1|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
          (($P) 3. 1.) |$d|)
         ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.) |$d|)
         ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
          (($P) 3. 1.))
         ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 0.) 4.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$S4r2|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.) ((MEXPT) |$d| 2.))
         ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.) ((MEXPT) |$d| 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.) |$d|)
         ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.) |$d|)
         ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 4. 0.))
         ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
         ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
         ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.))
         ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
         ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 2. 1.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 2. 1.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$S4r3|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.) ((MEXPT) |$d| 2.))
         ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.) ((MEXPT) |$d| 2.))
         ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.) |$d|)
         ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 3. 1.))
         ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
         ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.))
         ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4r1|
       (($EV)
        ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
         ((MTIMES) 624. (($P) 3. 1.))
         ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 936. (($P) 2. 2.))
         ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
         ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES)
          ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
           ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
      ((MSETQ) |$Null4r2|
       ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
        ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 4050. (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$Null4g|
       (($EV)
        ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|) 2.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|) 8.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|) 6.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|) 72.)
         ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
         ((MTIMES) 6. (($P) 3. 1.))
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
         ((MTIMES) 3. (($P) 2. 2.))
         ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
         ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
         ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
         ((MQUOTIENT)
          ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)) 6.)
         ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.)) 72.))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4cr|
       ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
        ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$S6m|
       ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
        ((MTIMES) 28320. (($P) 5. 1.))
        ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 82400. (($P) 3. 3.))
        ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
      ((MSETQ) |$S6z|
       ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
        ((MTIMES) 1177320. (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
        ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) 929500. (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
        ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.))
        ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
      ((MSETQ) |$Null6r16|
       ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
        ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
        ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 3074625000. (($P) 3. 3.))
        ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.))
        ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
        ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
      ((MSETQ) |$Null6g|
       (($EV)
        ((MPLUS) ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
         ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
         ((MQUOTIENT) ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
         ((MQUOTIENT)
          ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|)) 4.)
         ((MQUOTIENT) ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|)
          168.)
         ((MQUOTIENT)
          ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.) |$d|)
          280.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
         ((MQUOTIENT) ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
         ((MQUOTIENT)
          ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|)) 3.)
         ((MQUOTIENT)
          ((MMINUS)
           ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
          3.)
         ((MQUOTIENT) ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|)
          378.)
         ((MQUOTIENT)
          ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.) |$d|)
          1260.)
         ((MQUOTIENT)
          ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.) |$d|)
          945.)
         ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|) 4.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|) 4.)
         ((MQUOTIENT) ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|)
          2520.)
         ((MQUOTIENT)
          ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 2. 0.) 2.) |$d|)
          140.)
         ((MQUOTIENT)
          ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.) |$d|)
          252.)
         ((MQUOTIENT) ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|)
          7560.)
         ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.))) 18.)
         ((MTIMES) 110. (($P) 5. 1.))
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
         ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.)) 7.)
         ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.)) 12.)
         ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
         ((MQUOTIENT)
          ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)) 70.)
         ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
         ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.)) 7.)
         ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
         ((MQUOTIENT)
          ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)) 7.)
         ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.)) 54.)
         ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.)) 6.)
         ((MQUOTIENT)
          ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
          1260.)
         ((MQUOTIENT)
          ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)) 3.)
         ((MQUOTIENT)
          ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.))
          3780.)
         ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)) 14.)
         ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
         ((MQUOTIENT)
          ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)) 28.)
         ((MQUOTIENT)
          ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.)) 420.)
         ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.)) 45.)
         ((MQUOTIENT)
          ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 2. 0.) 2.))
          280.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.))
          2.)
         ((MQUOTIENT)
          ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
           (($P) 2. 0.))
          140.)
         ((MQUOTIENT)
          ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)) 630.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 1. 1.) 2.))
          2.)
         ((MQUOTIENT)
          ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.)) 420.)
         ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
          37800.))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Lev0| 8.)
      ((MSETQ) |$S8m1|
       ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
        ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
        ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) 8289945720. (($P) 6. 2.))
        ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
        ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 5. 0.))
        ((MTIMES) 8399122200. (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 1.))
        ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 1.))
        ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 4515839300.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 300059350. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
        ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2066129100.) ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 47098800. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
      ((MSETQ) |$S8m2|
       ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
        ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
        ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) 51399096. (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
        ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
        ((MTIMES) 46431000. (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 1.))
        ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 1903750. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
      ((MSETQ) |$S8z1|
       ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
        ((MTIMES) 419373360. (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 6188984592. (($P) 5. 3.))
        ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 20048000. (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 8144150. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 2.))
        ((MTIMES) 23738400. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
      ((MSETQ) |$S8z2|
       ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
        ((MTIMES) 359941680. (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 5264441616. (($P) 5. 3.))
        ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 17416000. (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6809950. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 2.))
        ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 2. 2.))
        ((MTIMES) 20437200. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.))))
      ((MSETQ) |$S10z1|
       ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
        ((MTIMES) 94471732800. (($P) 9. 1.))
        ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
        ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 8. 0.))
        ((MTIMES) 1017474393600. (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1805580000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
        ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.) (($P) 6. 0.))
        ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 6. 0.))
        ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) 607282147584. (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 20082748000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 3.))
        ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 36082698000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 23408646912.) ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 5. 0.))
        ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 3.))
        ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 2.))
        ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
        ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 28894320000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 771289485750.) ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
        ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.) (($P) 4. 1.))
        ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
        ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 11311477275. (($P) 1. 1.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 4. 0.))
        ((MTIMES) 612360000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 3.))
        ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
        ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 575909838000.) ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 2.))
        ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 816480000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 2.))
        ((MTIMES) 27552406000. (($P) 2. 0.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 34574400000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 11854080000.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 3. 1.))
        ((MTIMES) 493920000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 40166544600. (($P) 2. 2.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
        ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.) (($P) 2. 2.))))
      ((MSETQ) |$S10z2|
       ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
        ((MTIMES) 65112321600. (($P) 9. 1.))
        ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
        ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 8. 0.))
        ((MTIMES) 690708211200. (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
        ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 2261880000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.) (($P) 6. 0.))
        ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 6. 0.))
        ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) 376838832384. (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
        ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 2.))
        ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 2.))
        ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 11114538000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 24356973312.) ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 5. 0.))
        ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 6161648325.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 14804370000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1210524000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 6667920000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 359389840950.) ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
        ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.) (($P) 4. 1.))
        ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 1210524000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 3.))
        ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 338354074800.) ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 2.))
        ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
        ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 16134720000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) 18276010200. (($P) 2. 2.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 493920000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))))
      ((MSETQ) |$S103z|
       ((MPLUS) ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
        ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
        ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) 36360611332200. (($P) 8. 2.))
        ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 8. 0.))
        ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1631223468000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) 372093476932800. (($P) 6. 4.))
        ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 6. 2.))
        ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
         (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 540966535200.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 6. 0.))
        ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 1170019452000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 2.))
        ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 5. 1.))
        ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 4662858416400.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 66919708800.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 5. 0.))
        ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.) (($P) 5. 0.))
        ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 66919708800.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 805050582525.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 4.))
        ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 9453628800.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 4. 3.))
        ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 4. 2.))
        ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 40416163200.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 237200140800.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 112702665600.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
         (($P) 4. 1.))
        ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 4. 1.))
        ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 161245123200.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 4. 1.))
        ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 232452259200. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 324362765475. (($P) 1. 1.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 811066032000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 7740984220200.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 3.))
        ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 185345126400.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 430303104000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 3. 3.))
        ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 3. 3.))
        ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 437098032000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) 296415302400. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 2.))
        ((MTIMES) 37933056000. (($P) 1. 0.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 270273024000.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 552463430400.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 3. 1.))
        ((MTIMES) 300421900800. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
         ((MEXPT) (($P) 3. 0.) 3.))
        ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 441839664000. (($P) 1. 0.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 0.))
        ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 14224896000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 10668672000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 8001504000.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 99574272000.) ((MEXPT) (($P) 1. 1.) 3.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 3.))
        ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 16003008000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 4.))
        ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 0.) 3.))))
      |$states_defined|))
    MEXPR) 
(DEFPROP |$SetStates| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SetStates|) |$dd0|) $FUNCTIONS) 
(DEFPROP |%SetStates| |$SetStates| NOUN) 
(DEFPROP |$SSSSstep0| |%SSSSstep0| VERB) 
(MDEFPROP |$SSSSstep0|
    ((LAMBDA)
     ((MLIST) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4| |$l4|
      |$dd0|)
     ((MPROG) ((MLIST) |$d|)
      ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
      ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
      ((MSETQ) |$Asss|
       ((|$gf_amplitudeN4V2|) ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
        ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
      ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
      (($PRINT) "Step0: amplitude computation time"
       ((MPLUS) $TI1 ((MMINUS) $TI0)))
      ((MRETURN) |$Asss|)))
    MEXPR) 
(DEFPROP |$SSSSstep0| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
           |$l4| |$dd0|)
         $FUNCTIONS) 
(DEFPROP |%SSSSstep0| |$SSSSstep0| NOUN) 
(DEFPROP |$SSSSstep1| |%SSSSstep1| VERB) 
(MDEFPROP |$SSSSstep1| ((LAMBDA) ((MLIST) |$AmpS40|) |$AmpS40|) MEXPR) 
(DEFPROP |$SSSSstep1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SSSSstep1|) |$AmpS40|) $FUNCTIONS) 
(DEFPROP |%SSSSstep1| |$SSSSstep1| NOUN) 
(DEFPROP |$gf_SSSSV3| |%gf_SSSSV3| VERB) 
(MDEFPROP |$gf_SSSSV3|
    ((LAMBDA)
     ((MLIST) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4| |$l4|
      |$dd0|)
     ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
      (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
      ((MSETQ) |$Assss0|
       ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
        |$l4| |$dd0|))
      ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
      ((MSETQ) |$f_Assss|
       (($RATSIMP)
        (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
      (($PRINT) "simplification computation time"
       ((MPLUS) $TI2 ((MMINUS) $TI1)))
      ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
      (($PRINT) "computation times" $TI0 $TI1 $TI2)
      ((MSETQ) $GH_0
       ((MQUOTIENT) 1.
        ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
      ((MSETQ) |$tttt0|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
      ((MSETQ) |$tttt|
       (($FACTOR)
        (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTTT|
       (($FACTOR)
        (($EV) ((MTIMES) $GH_0 |$tttt0|) ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTTT_dx3|
       (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
      (($PRINT) "factors from ghosts and momenta and measure"
       |$gh_TTTT_dx3|)
      ((MSETQ) $FINAL_AMP_DX
       (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
      ((MRETURN)
       ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
        (($FACTOR) |$dx3_dOM|)))))
    MEXPR) 
(DEFPROP |$gf_SSSSV3| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
           |$l4| |$dd0|)
         $FUNCTIONS) 
(DEFPROP |%gf_SSSSV3| |$gf_SSSSV3| NOUN) 
(DSKSETQ $NUM_XX3 '$NUM_XX3) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_XX3) 
(MREMPROP '$NUM_XX3 'ARRAY) 
(MPUTPROP '$NUM_XX3 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2. NIL NIL (((1. 3.) . |$Xi|))
      (((1. 2.) (MTIMES SIMP)
        ((MEXPT SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$Xi|)) -1.)
        |$Xi|)
       ((2. 3.) . 1.)))) 
(ADD2LNC '$NUM_XX3 $ARRAYS) 
(DSKSETQ |$usedLevels0| '|$usedLevels0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$usedLevels0| 'HASHAR) 
(MPUTPROP '|$usedLevels0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MLIST) 4.) ((MLIST)) ((MLIST) 4.) ((MLIST)) |#####|)) 
(ADD2LNC '|$usedLevels0| $ARRAYS) 
(DSKSETQ |$usedLevelsPowers0| '|$usedLevelsPowers0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$usedLevelsPowers0| 'HASHAR) 
(MPUTPROP '|$usedLevelsPowers0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MLIST) 4. 1.) ((MLIST)) ((MLIST) 4. 1.) ((MLIST))
              |#####|)) 
(ADD2LNC '|$usedLevelsPowers0| $ARRAYS) 
(DSKSETQ |$noAlphas0| '|$noAlphas0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$noAlphas0| 'HASHAR) 
(MPUTPROP '|$noAlphas0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA '(|#####| 1. 0. 1. 0. |#####|)) 
(ADD2LNC '|$noAlphas0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$explK0| 'HASHAR) 
(MPUTPROP '|$explK0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MTIMES SIMP) ((|$l| SIMP) 1. 4.) (($L SIMP) 1. 4.)) 0.
              ((MTIMES SIMP) ((|$l| SIMP) 3. 4.) (($L SIMP) 3. 4.)) 0.
              |#####|)) 
(ADD2LNC '|$explK0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$explD0| 'HASHAR) 
(MPUTPROP '|$explD0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6. 6.) 
(FILLARRAY AAAAA
    '(|#####| |#####| |#####| |#####| |#####| |#####| |#####| |#####|
              0.
              ((MTIMES SIMP) (($L SIMP) 1. 4.)
               ((|$ll| SIMP) 1. 4. 3. 4.) (($L SIMP) 3. 4.))
              0. |#####| |#####| |#####| |#####| 0. 0. |#####| |#####|
              |#####| |#####| |#####| 0. |#####| |#####| |#####|
              |#####| |#####| |#####| |#####| |#####| |#####| |#####|
              |#####| |#####| |#####|)) 
(ADD2LNC '|$explD0| $ARRAYS) 
(DSKSETQ |$s| '|$s|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$s|) 
(MREMPROP '|$s| 'ARRAY) 
(MPUTPROP '|$s| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 4. 1. (((4.) (|$k| SIMP) 4.))
      (((1.) (MPLUS SIMP) ((|$k| SIMP) 1.)
        ((MTIMES SIMP) ((|$d| SIMP) 1. 2.) (($X SIMP) 2.))
        ((MTIMES SIMP) ((|$d| SIMP) 1. 3.) (($X SIMP) 3.))
        ((MTIMES SIMP) ((|$d| SIMP) 1. 4.) (($X SIMP) 4.))))
      (((2.) (MPLUS SIMP) ((|$k| SIMP) 2.)
        ((MTIMES SIMP) ((|$d| SIMP) 2. 3.) (($X SIMP) 3.))
        ((MTIMES SIMP) ((|$d| SIMP) 2. 4.) (($X SIMP) 4.))))
      (((3.) (MPLUS SIMP) ((|$k| SIMP) 3.)
        ((MTIMES SIMP) ((|$d| SIMP) 3. 4.) (($X SIMP) 4.)))))) 
(ADD2LNC '|$s| $ARRAYS) 
(DSKSETQ $NUM_PP4 '$NUM_PP4) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_PP4) 
(MREMPROP '$NUM_PP4 'ARRAY) 
(MPUTPROP '$NUM_PP4 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 10. 2.
      (((2. 2.) (RAT SIMP) 1. 2.) ((4. 4.) (RAT SIMP) 1. 2.)) NIL NIL
      NIL NIL NIL
      (((1. 3.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 6. ((MTIMES SIMP) -2. |$Mt|))))
      (((2. 3.) (MTIMES SIMP) ((RAT SIMP) 1. 2.)
        ((MPLUS SIMP) -1. |$Ms| |$Mt|)))
      (((1. 1.) (RAT SIMP) -3. 2.) ((3. 3.) (RAT SIMP) -3. 2.)) NIL NIL
      NIL NIL
      (((1. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 2.)
        ((MPLUS SIMP) -1. |$Ms| |$Mt|)))
      (((2. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Mt|))))
      (((1. 2.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 2. ((MTIMES SIMP) -2. |$Ms|)))
       ((3. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 2. ((MTIMES SIMP) -2. |$Ms|)))))) 
(ADD2LNC '$NUM_PP4 $ARRAYS) 
(DSKSETQ $NUM_XX4 '$NUM_XX4) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_XX4) 
(MREMPROP '$NUM_XX4 'ARRAY) 
(MPUTPROP '$NUM_XX4 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 6. 2. NIL NIL NIL NIL NIL (((1. 4.) (MEXPT SIMP) |$Xi| -1.))
      (((1. 3.) (MTIMES SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|)
        ((MEXPT SIMP)
         ((MPLUS SIMP) ((MTIMES SIMP) -1. |$Xi|)
          ((MEXPT SIMP RATSIMP) |$Xi| 2.))
         -1.))
       ((2. 4.) . 1.))
      (((1. 2.) (MEXPT SIMP) ((MPLUS SIMP) -1. |$Xi|) -1.)
       ((2. 3.) (MTIMES SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|)
        ((MEXPT SIMP)
         ((MPLUS SIMP) -1. |$om|
          ((MTIMES SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$om|))
           |$Xi|))
         -1.))
       ((3. 4.) (MTIMES SIMP) ((MEXPT SIMP) |$om| -1.)
        ((MEXPT SIMP) |$Xi| -1.) ((MPLUS SIMP) -1. |$om| |$Xi|))))) 
(ADD2LNC '$NUM_XX4 $ARRAYS) 
(DSKSETQ $INFLAG 'T) 
(DSKSETQ $K '$K) 
(DEFPROP $K $ANY MODE) 
(ADD2LNC '$K $PROPS) 
(DSKSETQ |$Mt| '|$Mt|) 
(RESTORE-FACTS '((($KIND) |$Mt| $INTEGER))) 
(ADD2LNC '|$Mt| $PROPS) 
(DEFPROP $R $FIXNUM MODE) 
(ADD2LNC '$R $PROPS) 
(DEFPROP $L0 $FIXNUM MODE) 
(ADD2LNC '$L0 $PROPS) 
(DEFPROP $INR_PQ $FIXNUM MODE) 
(ADD2LNC '$INR_PQ $PROPS) 
(DEFPROP $S $FIXNUM MODE) 
(ADD2LNC '$S $PROPS) 
(DEFPROP $NR $ANY MODE) 
(ADD2LNC '$NR $PROPS) 
(DEFPROP $IP $FIXNUM MODE) 
(ADD2LNC '$IP $PROPS) 
(DEFPROP $IQ $FIXNUM MODE) 
(ADD2LNC '$IQ $PROPS) 
(DEFPROP $NF0 $FIXNUM MODE) 
(ADD2LNC '$NF0 $PROPS) 
(DEFPROP $NT0 $FIXNUM MODE) 
(ADD2LNC '$NT0 $PROPS) 
(DEFPROP $C0 $FIXNUM MODE) 
(ADD2LNC '$C0 $PROPS) 
(DEFPROP $N_PQ $FIXNUM MODE) 
(ADD2LNC '$N_PQ $PROPS) 
(DEFPROP $NR0 $FIXNUM MODE) 
(ADD2LNC '$NR0 $PROPS) 
(DEFPROP $M $FIXNUM MODE) 
(ADD2LNC '$M $PROPS) 
(DEFPROP $N $FIXNUM MODE) 
(ADD2LNC '$N $PROPS) 
(DEFPROP $T $ANY MODE) 
(ADD2LNC '$T $PROPS) 
(DEFPROP $N0 $FIXNUM MODE) 
(ADD2LNC '$N0 $PROPS) 
(DEFPROP $M0 $FIXNUM MODE) 
(ADD2LNC '$M0 $PROPS) 
(DEFPROP $S0 $ANY MODE) 
(ADD2LNC '$S0 $PROPS) 
(DEFPROP $NS0 $ANY MODE) 
(ADD2LNC '$NS0 $PROPS) 
(DEFPROP $NA1 $FIXNUM MODE) 
(ADD2LNC '$NA1 $PROPS) 
(DEFPROP $NA2 $FIXNUM MODE) 
(ADD2LNC '$NA2 $PROPS) 
(DEFPROP $NA3 $FIXNUM MODE) 
(ADD2LNC '$NA3 $PROPS) 
(DEFPROP $NA4 $FIXNUM MODE) 
(ADD2LNC '$NA4 $PROPS) 
(DSKSETQ |$Ms| '|$Ms|) 
(RESTORE-FACTS '((($KIND) |$Ms| $INTEGER))) 
(ADD2LNC '|$Ms| $PROPS) 
(SETQ $LINENUM 107.) 
(SETQ *ALPHABET* (NCONC '(#\_ #\%) *ALPHABET*)) 
(DSKSETQ $CONTEXT '$INITIAL) 
(RESTORE-FACTS '((($KIND) |$Mt| $INTEGER) (($KIND) |$Ms| $INTEGER))) 

==> anc/lisp_results/S4zTTS4z.lisp <==
;;; -*- Mode: LISP; package:maxima; syntax:common-lisp; -*- 
(in-package :maxima)
(DSKSETQ $%O0 '$DONE) 
(ADDLABEL '$%O0) 
(DSKSETQ $%I1 '(($BATCH) "10_exp_reggeon.v3.mat")) 
(ADDLABEL '$%I1) 
(DSKSETQ $%I2
         '(($DEFINE_VARIABLE) |$expand_reggeon_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I2) 
(DSKSETQ $%O2 'NIL) 
(ADDLABEL '$%O2) 
(DSKSETQ $%I3 '(($DEFINE_VARIABLE) |$dbg_all_terms| NIL $BOOLEAN)) 
(ADDLABEL '$%I3) 
(DSKSETQ $%O3 'NIL) 
(ADDLABEL '$%O3) 
(DSKSETQ $%I4 '(($DEFINE_VARIABLE) |$dbg_compute_levels| NIL $BOOLEAN)) 
(ADDLABEL '$%I4) 
(DSKSETQ $%O4 'NIL) 
(ADDLABEL '$%O4) 
(DSKSETQ $%I5 '(($DEFINE_VARIABLE) |$nn| 0. $INTEGER)) 
(ADDLABEL '$%I5) 
(DSKSETQ $%O5 '0.) 
(ADDLABEL '$%O5) 
(DSKSETQ $%I6 '(($KILL) |$nn|)) 
(ADDLABEL '$%I6) 
(DSKSETQ $%O6 '$DONE) 
(ADDLABEL '$%O6) 
(DSKSETQ $%I7
         '((MDEFINE) (($SET_NUMBER_OF_PARTICLE) |$nn0|)
           ((MPROG) ((MSETQ) |$nn| |$nn0|)
            (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.)
             ((MPLUS) |$nn0| 1.))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MSETQ) ((|$s| ARRAY) $R)
              ((MPLUS) ((|$k|) $R)
               (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S
                ((MPLUS) $R 1.) |$nn0|))))))) 
(ADDLABEL '$%I7) 
(DSKSETQ $%O7
         '((MDEFINE SIMP) (($SET_NUMBER_OF_PARTICLE) |$nn0|)
           ((MPROG) ((MSETQ) |$nn| |$nn0|)
            (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.)
             ((MPLUS) |$nn0| 1.))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MSETQ) ((|$s| ARRAY) $R)
              ((MPLUS) ((|$k|) $R)
               (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S
                ((MPLUS) $R 1.) |$nn0|))))))) 
(ADDLABEL '$%O7) 
(DSKSETQ $%I8
         '((MDEFINE) (($NOTZERO) $X)
           ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))) 
(ADDLABEL '$%I8) 
(DSKSETQ $%O8
         '((MDEFINE SIMP) (($NOTZERO) $X)
           ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))) 
(ADDLABEL '$%O8) 
(DSKSETQ $%I9
         '((MDEFINE)
           ((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
              ((MSETQ) $POW0
               ((MTIMES) 2.
                (($SUM)
                 (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0
                  $MAX_USED_LEVEL0)
                 $L0 2. $MAX_USED_LEVEL0)))
              ((MSETQ) $POW0
               ((MPLUS) $POW0
                (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2.
                 $MAX_USED_LEVEL0)))
              ((MCOND) |$dbg_compute_levels|
               (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T
               $FALSE)
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
            ((MRETURN) |$noAlphas0|)))) 
(ADDLABEL '$%I9) 
(DSKSETQ $%O9
         '((MDEFINE SIMP)
           ((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
              ((MSETQ) $POW0
               ((MTIMES) 2.
                (($SUM)
                 (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0
                  $MAX_USED_LEVEL0)
                 $L0 2. $MAX_USED_LEVEL0)))
              ((MSETQ) $POW0
               ((MPLUS) $POW0
                (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2.
                 $MAX_USED_LEVEL0)))
              ((MCOND) |$dbg_compute_levels|
               (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T
               $FALSE)
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
            ((MRETURN) |$noAlphas0|)))) 
(ADDLABEL '$%O9) 
(DSKSETQ $%I10
         '((MDEFINE)
           ((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevels0| ARRAY) $R)
                  (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
                   ((|$usedLevels0| ARRAY) $R)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevels0|)))) 
(ADDLABEL '$%I10) 
(DSKSETQ $%O10
         '((MDEFINE SIMP)
           ((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevels0| ARRAY) $R)
                  (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
                   ((|$usedLevels0| ARRAY) $R)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevels0|)))) 
(ADDLABEL '$%O10) 
(DSKSETQ $%I11
         '((MDEFINE)
           ((|$compute_levels_and_powers_used_no_zmV1|)
            $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
                  (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
                   ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevelsPowers0|)))) 
(ADDLABEL '$%I11) 
(DSKSETQ $%O11
         '((MDEFINE SIMP)
           ((|$compute_levels_and_powers_used_no_zmV1|)
            $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
                  (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
                   ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevelsPowers0|)))) 
(ADDLABEL '$%O11) 
(DSKSETQ $%I12
         '((MDEFINE) ((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
            ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
              ((MSETQ) |$Nlus0|
               (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
              ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
               ((MPROGN)
                ((MSETQ) $NR_PQ
                 ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R)
                  $INR_PQ))
                ((MSETQ) ((|$explK0| ARRAY) $R)
                 ((MPLUS) ((|$explK0| ARRAY) $R)
                  ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
              ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
               ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
              |$end_r_loop|))
            ((MRETURN) |$Ks_rules0|)))) 
(ADDLABEL '$%I12) 
(DSKSETQ $%O12
         '((MDEFINE SIMP) ((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
            ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
              ((MSETQ) |$Nlus0|
               (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
              ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
               ((MPROGN)
                ((MSETQ) $NR_PQ
                 ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R)
                  $INR_PQ))
                ((MSETQ) ((|$explK0| ARRAY) $R)
                 ((MPLUS) ((|$explK0| ARRAY) $R)
                  ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
              ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
               ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
              |$end_r_loop|))
            ((MRETURN) |$Ks_rules0|)))) 
(ADDLABEL '$%O12) 
(DSKSETQ $%I13
         '((MDEFINE) ((|$compute_Ds|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
            ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
             ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
              ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
               ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
                ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL
                 NIL NIL
                 ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL
                  NIL NIL NIL
                  ((MSETQ) ((|$explD0| ARRAY) $R $S)
                   ((MPLUS) ((|$explD0| ARRAY) $R $S)
                    ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
                     ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
                ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
                 (($ENDCONS)
                  ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
                  ((|$Ds_rules0| ARRAY) $R)))
                |$end_s_loop|))
              |$end_r_loop|))
            ((MRETURN) |$Ds_rules0|)))) 
(ADDLABEL '$%I13) 
(DSKSETQ $%O13
         '((MDEFINE SIMP) ((|$compute_Ds|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
            ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
             ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
              ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
               ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
                ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL
                 NIL NIL
                 ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL
                  NIL NIL NIL
                  ((MSETQ) ((|$explD0| ARRAY) $R $S)
                   ((MPLUS) ((|$explD0| ARRAY) $R $S)
                    ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
                     ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
                ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
                 (($ENDCONS)
                  ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
                  ((|$Ds_rules0| ARRAY) $R)))
                |$end_s_loop|))
              |$end_r_loop|))
            ((MRETURN) |$Ds_rules0|)))) 
(ADDLABEL '$%O13) 
(DSKSETQ $%I14
         '((MDEFINE) (($WICK) |$list_Nr0|)
           ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
            ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
            ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
            ((MSETQ) $WICK00
             ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
              ((MFACTORIAL) |$Nr0|)))
            ((MDO) $R 2. NIL NIL |$nn0| NIL
             ((MPROGN) ((MSETQ) $WICK0 0.)
              ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
              ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
                ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
                 ((MSETQ) $WICK0
                  ((MPLUS) $WICK0
                   ((MTIMES)
                    ((MQUOTIENT) 1.
                     ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
                    $CO0
                    ((MEXPT) ((|$s| ARRAY) $R)
                     ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
                 T $FALSE)))
              ((MSETQ) $WICK00 $WICK0)))
            ((MRETURN) $WICK00)))) 
(ADDLABEL '$%I14) 
(DSKSETQ $%O14
         '((MDEFINE SIMP) (($WICK) |$list_Nr0|)
           ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
            ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
            ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
            ((MSETQ) $WICK00
             ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
              ((MFACTORIAL) |$Nr0|)))
            ((MDO) $R 2. NIL NIL |$nn0| NIL
             ((MPROGN) ((MSETQ) $WICK0 0.)
              ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
              ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
                ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
                 ((MSETQ) $WICK0
                  ((MPLUS) $WICK0
                   ((MTIMES)
                    ((MQUOTIENT) 1.
                     ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
                    $CO0
                    ((MEXPT) ((|$s| ARRAY) $R)
                     ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
                 T $FALSE)))
              ((MSETQ) $WICK00 $WICK0)))
            ((MRETURN) $WICK00)))) 
(ADDLABEL '$%O14) 
(DSKSETQ $%I15
         '((MDEFINE)
           (($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
            |$Ds_rules0|)
           ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
            (($PRINT) "in computing 'Z' (do_all_term)")
            ((MSETQ) $EXPL_INT0 $INT0)
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN)
              ((MCOND) |$dbg_all_terms|
               (($PRINT)
                "in computing 'Z' (do_all_term) doing all terms for particle"
                $R)
               T $FALSE)
              ((MSETQ) $EXPL_INT0
               (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
                ((|$Ds_rules0| ARRAY) $R)))
              ((MSETQ) $NLEVELS0
               (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
              ((MCOND) |$dbg_all_terms|
               (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
              ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) " project to"
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  "^"
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.)))
                 T $FALSE)
                ((MSETQ) $EXPL_INT0
                 (($RATCOEF) $EXPL_INT0
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.))))
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
            ((MRETURN) $EXPL_INT0)))) 
(ADDLABEL '$%I15) 
(DSKSETQ $%O15
         '((MDEFINE SIMP)
           (($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
            |$Ds_rules0|)
           ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
            (($PRINT) "in computing 'Z' (do_all_term)")
            ((MSETQ) $EXPL_INT0 $INT0)
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN)
              ((MCOND) |$dbg_all_terms|
               (($PRINT)
                "in computing 'Z' (do_all_term) doing all terms for particle"
                $R)
               T $FALSE)
              ((MSETQ) $EXPL_INT0
               (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
                ((|$Ds_rules0| ARRAY) $R)))
              ((MSETQ) $NLEVELS0
               (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
              ((MCOND) |$dbg_all_terms|
               (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
              ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) " project to"
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  "^"
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.)))
                 T $FALSE)
                ((MSETQ) $EXPL_INT0
                 (($RATCOEF) $EXPL_INT0
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.))))
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
            ((MRETURN) $EXPL_INT0)))) 
(ADDLABEL '$%O15) 
(DSKSETQ $%I16
         '((MDEFINE) (($STATE2MATRIX) $STATE0 |$MaxLevel0|)
           ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
            ((MSETQ) $MAT0
             (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
              ((MPLUS) |$MaxLevel0| 1.)))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
                (($HIPOW) $STATE0 (($P) $IP $IQ)))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                ((MPLUS)
                 (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                 (($HIPOW) $STATE0 (($P) $IP $IQ))))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
            ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
             (($ERROR) "In state2matrix missing some contributions in"
              $STATE0 "since we are left with" $STATE00
              "after analysis")
             T $FALSE)
            ((MRETURN) (($COPYMATRIX) $MAT0))))) 
(ADDLABEL '$%I16) 
(DSKSETQ $%O16
         '((MDEFINE SIMP) (($STATE2MATRIX) $STATE0 |$MaxLevel0|)
           ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
            ((MSETQ) $MAT0
             (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
              ((MPLUS) |$MaxLevel0| 1.)))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
                (($HIPOW) $STATE0 (($P) $IP $IQ)))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                ((MPLUS)
                 (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                 (($HIPOW) $STATE0 (($P) $IP $IQ))))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
            ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
             (($ERROR) "In state2matrix missing some contributions in"
              $STATE0 "since we are left with" $STATE00
              "after analysis")
             T $FALSE)
            ((MRETURN) (($COPYMATRIX) $MAT0))))) 
(ADDLABEL '$%O16) 
(DSKSETQ $%I17 '((MSETQ) |$expand_reggeon_loaded| T)) 
(ADDLABEL '$%I17) 
(DSKSETQ $%O17 'T) 
(ADDLABEL '$%O17) 
(DSKSETQ $%O18
         '"/home/igor/tex/NoChaos/maxima.cov/SSTT/10_exp_reggeon.v3.mat") 
(ADDLABEL '$%O18) 
(DSKSETQ $%I19
         '((MCOND) ((MNOT) |$expand_reggeon_loaded|)
           (($ERROR) "Cannot batch 10_exp_reggeon") T $FALSE)) 
(ADDLABEL '$%I19) 
(DSKSETQ $%O19 'NIL) 
(ADDLABEL '$%O19) 
(DSKSETQ $%I20 '(($BATCH) "20_der.v2.mat")) 
(ADDLABEL '$%I20) 
(DSKSETQ $%I21
         '(($DEFINE_VARIABLE) |$derivatives_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I21) 
(DSKSETQ $%O21 'NIL) 
(ADDLABEL '$%O21) 
(DSKSETQ $%I22 '(($DEFINE_VARIABLE) |$dbg_wrt_lambda| NIL $BOOLEAN)) 
(ADDLABEL '$%I22) 
(DSKSETQ $%O22 'NIL) 
(ADDLABEL '$%O22) 
(DSKSETQ $%I23 '(($DEFINE_VARIABLE) |$dbg_wrt_pair| NIL $BOOLEAN)) 
(ADDLABEL '$%I23) 
(DSKSETQ $%O23 'NIL) 
(ADDLABEL '$%O23) 
(DSKSETQ $%I24 '(($DEFINE_VARIABLE) |$dbg_wrt_states| NIL $BOOLEAN)) 
(ADDLABEL '$%I24) 
(DSKSETQ $%O24 'NIL) 
(ADDLABEL '$%O24) 
(DSKSETQ $%I25 '(($DEFINE_VARIABLE) |$dbg_wrt_contract| NIL $BOOLEAN)) 
(ADDLABEL '$%I25) 
(DSKSETQ $%O25 'NIL) 
(ADDLABEL '$%O25) 
(DSKSETQ $%I26 '(($DEFINE_VARIABLE) |$dbg_scalars| NIL $BOOLEAN)) 
(ADDLABEL '$%I26) 
(DSKSETQ $%O26 'NIL) 
(ADDLABEL '$%O26) 
(DSKSETQ $%I27 '((MSETQ) $INFLAG T)) 
(ADDLABEL '$%I27) 
(DSKSETQ $%O27 'T) 
(ADDLABEL '$%O27) 
(DSKSETQ $%I28 '((MSETQ) |$NIused| 0.)) 
(ADDLABEL '$%I28) 
(DSKSETQ $%O28 '0.) 
(ADDLABEL '$%O28) 
(DSKSETQ $%I29 '((MSETQ) |$objects_with_index| ((MLIST) $LA |$Sk| $K))) 
(ADDLABEL '$%I29) 
(DSKSETQ $%O29 '((MLIST SIMP) $LA |$Sk| $K)) 
(ADDLABEL '$%O29) 
(DSKSETQ $%I30
         '((MDEFINE)
           ((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
            $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LAK)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$laSk|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $KLA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$Skla|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I30) 
(DSKSETQ $%O30
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
            $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LAK)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$laSk|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $KLA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$Skla|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O30) 
(DSKSETQ $%I31
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $NPOW0 1.)
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LAK)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$laSk|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_lambda_other|)
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $KLA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$Skla|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_other_la|)
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I31) 
(DSKSETQ $%O31
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $NPOW0 1.)
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LAK)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$laSk|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_lambda_other|)
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $KLA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$Skla|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_other_la|)
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O31) 
(DSKSETQ $%I32
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
            $TERM0)
           ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
            ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
            ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.))
            ((MSETQ) $DER0 0.)
            ((MCOND) ((MGREATERP) $LEVEL10 0.)
             ((MSETQ) $DER00
              (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0|
               $TERM0))
             T
             ((MSETQ) $DER00
              ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
            ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
            ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
             ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
              ((MDO) $NT0 1. NIL NIL $LDER00 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_pair|
                 (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
                  "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
                 T $FALSE)
                ((MSETQ) $TMP_DER0
                 (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                  (($INPART) $DER00 $NT0)))
                ((MSETQ) $DER0
                 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
             T
             ((MPROGN)
              ((MCOND) |$dbg_wrt_pair|
               (($PRINT) "    SINGLE term: take der of" $DER00
                "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
               T $FALSE)
              ((MSETQ) $DER0
               (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                $DER00))))
            ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I32) 
(DSKSETQ $%O32
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
            $TERM0)
           ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
            ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
            ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.))
            ((MSETQ) $DER0 0.)
            ((MCOND) ((MGREATERP) $LEVEL10 0.)
             ((MSETQ) $DER00
              (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0|
               $TERM0))
             T
             ((MSETQ) $DER00
              ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
            ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
            ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
             ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
              ((MDO) $NT0 1. NIL NIL $LDER00 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_pair|
                 (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
                  "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
                 T $FALSE)
                ((MSETQ) $TMP_DER0
                 (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                  (($INPART) $DER00 $NT0)))
                ((MSETQ) $DER0
                 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
             T
             ((MPROGN)
              ((MCOND) |$dbg_wrt_pair|
               (($PRINT) "    SINGLE term: take der of" $DER00
                "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
               T $FALSE)
              ((MSETQ) $DER0
               (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                $DER00))))
            ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O32) 
(DSKSETQ $%I33
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
            $TERM0)
           ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
            ((MSETQ) $MAX_USED_LEVEL0
             (($LENGTH) $ONE_STATE_IN_MATRIX0))
            ((MSETQ) |$Der0| $TERM0)
            ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
             ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
              ((MCOND)
               ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
               ((MPROGN)
                ((MDO) $N_PQ 1. NIL NIL
                 (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
                 ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
                  ((MCOND)
                   (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
                   ((MPROGN)
                    ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
                     ((MSETQ) |$tmp_Der0|
                      ((MPLUS) |$tmp_Der0|
                       (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                        ((MPLUS) $L0 ((MMINUS) 1.))
                        ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
                    ((MSETQ) |$Der0| |$tmp_Der0|))
                   T
                   ((MSETQ) |$Der0|
                    (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                     ((MPLUS) $L0 ((MMINUS) 1.))
                     ((MPLUS) $C0 ((MMINUS) 1.)) |$Der0|)))))
                |$end_loop_c0|)
               T $FALSE)))
            ((MRETURN) |$Der0|)))) 
(ADDLABEL '$%I33) 
(DSKSETQ $%O33
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
            $TERM0)
           ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
            ((MSETQ) $MAX_USED_LEVEL0
             (($LENGTH) $ONE_STATE_IN_MATRIX0))
            ((MSETQ) |$Der0| $TERM0)
            ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
             ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
              ((MCOND)
               ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
               ((MPROGN)
                ((MDO) $N_PQ 1. NIL NIL
                 (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
                 ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
                  ((MCOND)
                   (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
                   ((MPROGN)
                    ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
                     ((MSETQ) |$tmp_Der0|
                      ((MPLUS) |$tmp_Der0|
                       (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                        ((MPLUS) $L0 ((MMINUS) 1.))
                        ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
                    ((MSETQ) |$Der0| |$tmp_Der0|))
                   T
                   ((MSETQ) |$Der0|
                    (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                     ((MPLUS) $L0 ((MMINUS) 1.))
                     ((MPLUS) $C0 ((MMINUS) 1.)) |$Der0|)))))
                |$end_loop_c0|)
               T $FALSE)))
            ((MRETURN) |$Der0|)))) 
(ADDLABEL '$%O33) 
(DSKSETQ $%I34
         '((MDEFINE)
           ((|$take_derivative_wrt_scalar_stateSV1|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
            ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
              ((MPROGN)
               ((MCOND) |$dbg_scalars|
                (($PRINT) "nr0=" $NR0 "out of"
                 (($LENGTH) $SCALARS_IN_MATRIX0))
                T $FALSE)
               ((MSETQ) |$tmp_DER0| 0.)
               ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
                ((MPROGN)
                 (($PRINT) "before length(DER0) is"
                  (($LENGTH) |$der0|))
                 ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
                  ((MSETQ) |$tmp_DER0|
                   ((MPLUS) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
                 ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
                T
                ((MPROGN)
                 ((MCOND) |$dbg_scalars|
                  (($PRINT) "SINGLE term " |$der0| "derivative wrt r="
                   $NR0 "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0)
                   "with nr=" $NR0)
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)))
              T $FALSE))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%I34) 
(DSKSETQ $%O34
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_scalar_stateSV1|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
            ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
              ((MPROGN)
               ((MCOND) |$dbg_scalars|
                (($PRINT) "nr0=" $NR0 "out of"
                 (($LENGTH) $SCALARS_IN_MATRIX0))
                T $FALSE)
               ((MSETQ) |$tmp_DER0| 0.)
               ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
                ((MPROGN)
                 (($PRINT) "before length(DER0) is"
                  (($LENGTH) |$der0|))
                 ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
                  ((MSETQ) |$tmp_DER0|
                   ((MPLUS) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
                 ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
                T
                ((MPROGN)
                 ((MCOND) |$dbg_scalars|
                  (($PRINT) "SINGLE term " |$der0| "derivative wrt r="
                   $NR0 "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0)
                   "with nr=" $NR0)
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)))
              T $FALSE))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%O34) 
(DSKSETQ $%I35
         '((MDEFINE)
           ((|$take_derivative_wrt_scalar_stateSV2|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
            ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
             ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
              (($PRINT)
               "in take_derivative_wrt_scalar_stateSV2 acting on" $LT0
               "terms")
              ((MDO) $NT0 1. NIL NIL $LT0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_states|
                 (($PRINT)
                  "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                  $NT0 "out of" $LT0 "now there are"
                  ((MCOND) ((MNOT) (($NUMBERP) |$der0|))
                   (($LENGTH) |$der0|) T 0.)
                  "terms")
                 T
                 ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                   $NT0 "(step 100) out of" $LT0)
                  T $FALSE))
                ((MSETQ) |$NIused| 0.)
                ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
                ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
                 NIL
                 ((MCOND)
                  ((MNOT)
                   ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                  ((MPROGN)
                   ((MSETQ) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
                   |$end_nr_loop|)
                  T $FALSE))
                ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
                |$end_t0_loop|)))
             T
             ((MPROGN) ((MSETQ) |$der0| $TERM0)
              ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
               NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                ((MPROGN)
                 ((MCOND) |$dbg_wrt_states|
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
                   |$der0| "derivative wrt r=" $NR0 "and"
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)
                T $FALSE))))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%I35) 
(DSKSETQ $%O35
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_scalar_stateSV2|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
            ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
             ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
              (($PRINT)
               "in take_derivative_wrt_scalar_stateSV2 acting on" $LT0
               "terms")
              ((MDO) $NT0 1. NIL NIL $LT0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_states|
                 (($PRINT)
                  "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                  $NT0 "out of" $LT0 "now there are"
                  ((MCOND) ((MNOT) (($NUMBERP) |$der0|))
                   (($LENGTH) |$der0|) T 0.)
                  "terms")
                 T
                 ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                   $NT0 "(step 100) out of" $LT0)
                  T $FALSE))
                ((MSETQ) |$NIused| 0.)
                ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
                ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
                 NIL
                 ((MCOND)
                  ((MNOT)
                   ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                  ((MPROGN)
                   ((MSETQ) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
                   |$end_nr_loop|)
                  T $FALSE))
                ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
                |$end_t0_loop|)))
             T
             ((MPROGN) ((MSETQ) |$der0| $TERM0)
              ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
               NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                ((MPROGN)
                 ((MCOND) |$dbg_wrt_states|
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
                   |$der0| "derivative wrt r=" $NR0 "and"
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)
                T $FALSE))))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%O35) 
(DSKSETQ $%I36
         '((MDEFINE) (($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0)
           ((MPROG)
            ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0
             $NPOW0 $OP0 $IND0 $NFAC0 $NR0 $NS0)
            ((MSETQ) $UTERM00 $UTERM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
             ((MRETURN) $UTERM0) T $FALSE)
            ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
            ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_contract|
               (($PRINT) "      Exam" $FAC0) T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
                ((MCOND)
                 ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
                  ((MNOT) ((MEQUAL) $NPOW0 2.)))
                 (($ERROR) "the power must be 2!! wrong term=" $UTERM0)
                 T $FALSE)
                ((MCOND)
                 ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
                 ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MCOND) ((MEQUAL) $OP0 $LA)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 |$Sk|)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 $K)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE))
               T
               ((MCOND)
                ((MAND) $ISOP0
                 (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
                ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
                 ((MCOND)
                  ((MNOT)
                   (($IS)
                    ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
                  ((MPROGN)
                   ((MSETQ) $OTHERFAC0
                    (($ASSOC) $IND0 $LIST_INDEX_FACS0))
                   ((MSETQ) $NR0 (($INPART) $FAC0 1.))
                   ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
                   ((MCOND) ((MLEQP) $NR0 $NS0)
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $FAC0 0.)
                        (($INPART) $OTHERFAC0 0.))
                       $NR0 (($INPART) $FAC0 2.) $NS0
                       (($INPART) $OTHERFAC0 2.))))
                    T
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $OTHERFAC0 0.)
                        (($INPART) $FAC0 0.))
                       $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                       (($INPART) $FAC0 2.)))))
                   ((MSETQ) $LIST_INDEX_FACS0
                    (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0)
                     $LIST_INDEX_FACS0)))
                  T
                  ((MSETQ) $LIST_INDEX_FACS0
                   (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
                T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
              |$end_fac_loop|))
            ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
             ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
            ((MRETURN) $CTERM0)))) 
(ADDLABEL '$%I36) 
(DSKSETQ $%O36
         '((MDEFINE SIMP) (($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0)
           ((MPROG)
            ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0
             $NPOW0 $OP0 $IND0 $NFAC0 $NR0 $NS0)
            ((MSETQ) $UTERM00 $UTERM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
             ((MRETURN) $UTERM0) T $FALSE)
            ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
            ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_contract|
               (($PRINT) "      Exam" $FAC0) T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
                ((MCOND)
                 ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
                  ((MNOT) ((MEQUAL) $NPOW0 2.)))
                 (($ERROR) "the power must be 2!! wrong term=" $UTERM0)
                 T $FALSE)
                ((MCOND)
                 ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
                 ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MCOND) ((MEQUAL) $OP0 $LA)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 |$Sk|)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 $K)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE))
               T
               ((MCOND)
                ((MAND) $ISOP0
                 (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
                ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
                 ((MCOND)
                  ((MNOT)
                   (($IS)
                    ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
                  ((MPROGN)
                   ((MSETQ) $OTHERFAC0
                    (($ASSOC) $IND0 $LIST_INDEX_FACS0))
                   ((MSETQ) $NR0 (($INPART) $FAC0 1.))
                   ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
                   ((MCOND) ((MLEQP) $NR0 $NS0)
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $FAC0 0.)
                        (($INPART) $OTHERFAC0 0.))
                       $NR0 (($INPART) $FAC0 2.) $NS0
                       (($INPART) $OTHERFAC0 2.))))
                    T
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $OTHERFAC0 0.)
                        (($INPART) $FAC0 0.))
                       $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                       (($INPART) $FAC0 2.)))))
                   ((MSETQ) $LIST_INDEX_FACS0
                    (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0)
                     $LIST_INDEX_FACS0)))
                  T
                  ((MSETQ) $LIST_INDEX_FACS0
                   (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
                T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
              |$end_fac_loop|))
            ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
             ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
            ((MRETURN) $CTERM0)))) 
(ADDLABEL '$%O36) 
(DSKSETQ $%I37
         '((MDEFINE) (($CONTRACT_PAIRS) |$utermS0|)
           ((MPROG) ((MLIST) $SUM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
             ((MPROGN) ((MSETQ) $SUM0 0.)
              ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
               ((MSETQ) $SUM0
                ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
             T
             ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
            ((MRETURN) $SUM0)))) 
(ADDLABEL '$%I37) 
(DSKSETQ $%O37
         '((MDEFINE SIMP) (($CONTRACT_PAIRS) |$utermS0|)
           ((MPROG) ((MLIST) $SUM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
             ((MPROGN) ((MSETQ) $SUM0 0.)
              ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
               ((MSETQ) $SUM0
                ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
             T
             ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
            ((MRETURN) $SUM0)))) 
(ADDLABEL '$%O37) 
(DSKSETQ $%I38 '((MSETQ) |$derivatives_loaded| T)) 
(ADDLABEL '$%I38) 
(DSKSETQ $%O38 'T) 
(ADDLABEL '$%O38) 
(DSKSETQ $%O39 '"/home/igor/tex/NoChaos/maxima.cov/SSTT/20_der.v2.mat") 
(ADDLABEL '$%O39) 
(DSKSETQ $%I40
         '((MCOND) ((MNOT) |$derivatives_loaded|)
           (($ERROR) "Cannot batch 20_der") T $FALSE)) 
(ADDLABEL '$%I40) 
(DSKSETQ $%O40 'NIL) 
(ADDLABEL '$%O40) 
(DSKSETQ $%I41 '(($BATCH) "39_aux_functions_for_amplitudes.v0.mat")) 
(ADDLABEL '$%I41) 
(DSKSETQ $%I42 '(($DEFINE_VARIABLE) |$compute_pp_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I42) 
(DSKSETQ $%O42 'NIL) 
(ADDLABEL '$%O42) 
(DSKSETQ $%I43 '(($DEFINE_VARIABLE) $AP 2. $INTEGER)) 
(ADDLABEL '$%I43) 
(DSKSETQ $%O43 '2.) 
(ADDLABEL '$%O43) 
(DSKSETQ $%I44
         '((MDEFINE) (($TRUE_XX) $R $S)
           ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))) 
(ADDLABEL '$%I44) 
(DSKSETQ $%O44
         '((MDEFINE SIMP) (($TRUE_XX) $R $S)
           ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))) 
(ADDLABEL '$%O44) 
(DSKSETQ $%I45
         '((MDEFINE) ((|$otherN|) $M $N)
           ((MCOND)
            ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
             ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
            3. T
            ((MCOND)
             ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
              ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
             2. T
             ((MCOND)
              ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
               ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
              1. T $FALSE))))) 
(ADDLABEL '$%I45) 
(DSKSETQ $%O45
         '((MDEFINE SIMP) ((|$otherN|) $M $N)
           ((MCOND)
            ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
             ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
            3. T
            ((MCOND)
             ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
              ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
             2. T
             ((MCOND)
              ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
               ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
              1. T $FALSE))))) 
(ADDLABEL '$%O45) 
(DSKSETQ $%I46
         '((MDEFINE) (($COMPUTE_PP3) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MDO) $N 1. NIL NIL |$nn| NIL
              ((MCOND) ((MEQUAL) $M $N)
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
                 $AP))
               T
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
                 ((MPLUS)
                  ((MPLUS) 1.
                   ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))) 
(ADDLABEL '$%I46) 
(DSKSETQ $%O46
         '((MDEFINE SIMP) (($COMPUTE_PP3) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MDO) $N 1. NIL NIL |$nn| NIL
              ((MCOND) ((MEQUAL) $M $N)
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
                 $AP))
               T
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
                 ((MPLUS)
                  ((MPLUS) 1.
                   ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))) 
(ADDLABEL '$%O46) 
(DSKSETQ $%I47
         '((MDEFINE) (($PP3ONSHELL) $M $N) (($NUM_PP3 ARRAY) $M $N))) 
(ADDLABEL '$%I47) 
(DSKSETQ $%O47
         '((MDEFINE SIMP) (($PP3ONSHELL) $M $N)
           (($NUM_PP3 ARRAY) $M $N))) 
(ADDLABEL '$%O47) 
(DSKSETQ $%I48
         '((MSETQ) (($NUM_XX3 ARRAY) 1. 2.)
           ((MQUOTIENT) |$Xi| ((MPLUS) 1. ((MMINUS) |$Xi|))))) 
(ADDLABEL '$%I48) 
(DSKSETQ $%O48
         '((MTIMES SIMP)
           ((MEXPT SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$Xi|))
            -1.)
           |$Xi|)) 
(ADDLABEL '$%O48) 
(DSKSETQ $%I49 '((MSETQ) (($NUM_XX3 ARRAY) 1. 3.) |$Xi|)) 
(ADDLABEL '$%I49) 
(DSKSETQ $%O49 '|$Xi|) 
(ADDLABEL '$%O49) 
(DSKSETQ $%I50 '((MSETQ) (($NUM_XX3 ARRAY) 2. 3.) 1.)) 
(ADDLABEL '$%I50) 
(DSKSETQ $%O50 '1.) 
(ADDLABEL '$%O50) 
(DSKSETQ $%I51
         '((MDEFINE) (($TRUE_GF_XX3) $R $S) (($NUM_XX3 ARRAY) $R $S))) 
(ADDLABEL '$%I51) 
(DSKSETQ $%O51
         '((MDEFINE SIMP) (($TRUE_GF_XX3) $R $S)
           (($NUM_XX3 ARRAY) $R $S))) 
(ADDLABEL '$%O51) 
(DSKSETQ $%I52
         '((MDEFINE) (($GF_XX3) $M $N)
           ((MCOND) ((MEQUAL) $M 1.) |$x1| T
            ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
             ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
              |$x3|))))) 
(ADDLABEL '$%I52) 
(DSKSETQ $%O52
         '((MDEFINE SIMP) (($GF_XX3) $M $N)
           ((MCOND) ((MEQUAL) $M 1.) |$x1| T
            ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
             ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
              |$x3|))))) 
(ADDLABEL '$%O52) 
(DSKSETQ $%I53
         '((MDEFINE) (($COMPUTE_PP4) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
              ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
               $AP)))
            ((MSETQ) |$Mu|
             ((MPLUS)
              ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
              ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
            ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))) 
(ADDLABEL '$%I53) 
(DSKSETQ $%O53
         '((MDEFINE SIMP) (($COMPUTE_PP4) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
              ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
               $AP)))
            ((MSETQ) |$Mu|
             ((MPLUS)
              ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
              ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
            ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))) 
(ADDLABEL '$%O53) 
(DSKSETQ $%I54
         '((MDEFINE) (($PP4ONSHELL) $M $N) (($NUM_PP4 ARRAY) $M $N))) 
(ADDLABEL '$%I54) 
(DSKSETQ $%O54
         '((MDEFINE SIMP) (($PP4ONSHELL) $M $N)
           (($NUM_PP4 ARRAY) $M $N))) 
(ADDLABEL '$%O54) 
(DSKSETQ $%I55
         '((MDEFINE) (($COMPUTE_XX4))
           ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
            (($REMARRAY) $NUM_XX4)
            ((MSETQ) $GF_X_RULES
             ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
              ((MEQUAL) |$om|
               ((MQUOTIENT)
                ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
                 (($XX) 1. 3.))
                (($XX) 2. 4.)))))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
              ((MEQUAL)
               ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.)
                (($XX) 2. 4.))
               ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
            ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
            ((MSETQ) $SO_X13
             (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
            ((MSETQ) $XX4_LIST
             (($MAKELIST)
              (($MAKELIST)
               ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S))
               $S ((MPLUS) $R 1.) |$nn|)
              $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
            ((MSETQ) $XX4_LIST
             (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
            ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
            ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
             (($MAP) ":" ((MLIST) (($LHS) $GFXX0))
              ((MLIST) (($RHS) $GFXX0))))
            ((MSETQ) |$dx3_dOM|
             (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
            ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES))
            |$xx4_done|))) 
(ADDLABEL '$%I55) 
(DSKSETQ $%O55
         '((MDEFINE SIMP) (($COMPUTE_XX4))
           ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
            (($REMARRAY) $NUM_XX4)
            ((MSETQ) $GF_X_RULES
             ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
              ((MEQUAL) |$om|
               ((MQUOTIENT)
                ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
                 (($XX) 1. 3.))
                (($XX) 2. 4.)))))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
              ((MEQUAL)
               ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.)
                (($XX) 2. 4.))
               ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
            ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
            ((MSETQ) $SO_X13
             (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
            ((MSETQ) $XX4_LIST
             (($MAKELIST)
              (($MAKELIST)
               ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S))
               $S ((MPLUS) $R 1.) |$nn|)
              $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
            ((MSETQ) $XX4_LIST
             (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
            ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
            ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
             (($MAP) ":" ((MLIST) (($LHS) $GFXX0))
              ((MLIST) (($RHS) $GFXX0))))
            ((MSETQ) |$dx3_dOM|
             (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
            ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES))
            |$xx4_done|))) 
(ADDLABEL '$%O55) 
(DSKSETQ $%I56
         '((MDEFINE) (($TRUE_GF_XX4) $R $S) (($NUM_XX4 ARRAY) $R $S))) 
(ADDLABEL '$%I56) 
(DSKSETQ $%O56
         '((MDEFINE SIMP) (($TRUE_GF_XX4) $R $S)
           (($NUM_XX4 ARRAY) $R $S))) 
(ADDLABEL '$%O56) 
(DSKSETQ $%I57
         '((MDEFINE) ((|$check_cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
              ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
              ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
              ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
              ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
              ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
              ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
              ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
              ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
              ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%I57) 
(DSKSETQ $%O57
         '((MDEFINE SIMP) ((|$check_cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
              ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
              ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
              ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
              ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
              ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
              ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
              ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
              ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
              ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%O57) 
(DSKSETQ $%I58
         '((MDEFINE) ((|$cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%I58) 
(DSKSETQ $%O58
         '((MDEFINE SIMP) ((|$cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%O58) 
(DSKSETQ $%I59
         '((MDEFINE) ((|$check_cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%I59) 
(DSKSETQ $%O59
         '((MDEFINE SIMP) ((|$check_cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%O59) 
(DSKSETQ $%I60
         '((MDEFINE) ((|$cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%I60) 
(DSKSETQ $%O60
         '((MDEFINE SIMP) ((|$cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%O60) 
(DSKSETQ $%I61
         '((MDEFINE) ((|$check_swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%I61) 
(DSKSETQ $%O61
         '((MDEFINE SIMP) ((|$check_swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%O61) 
(DSKSETQ $%I62
         '((MDEFINE) ((|$swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%I62) 
(DSKSETQ $%O62
         '((MDEFINE SIMP) ((|$swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%O62) 
(DSKSETQ $%I63
         '((MDEFINE) ((|$swap_gfA_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|))) $AMP00)))) 
(ADDLABEL '$%I63) 
(DSKSETQ $%O63
         '((MDEFINE SIMP) ((|$swap_gfA_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|))) $AMP00)))) 
(ADDLABEL '$%O63) 
(DSKSETQ $%I64
         '((MDEFINE) (($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|)
           ((MPROG) ((MSETQ) |$nn| 4.)
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
            ((MSETQ) $GH_00
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) $GH_0P
             (($FACTOR)
              (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_0p|
             (($FACTOR)
              (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_pp|
             (($FACTOR)
              (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.)
               ((MEQUAL) |$Mt| 0.))))
            ((MSETQ) |$gh_TTT0|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTT|
             (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))) 
(ADDLABEL '$%I64) 
(DSKSETQ $%O64
         '((MDEFINE SIMP) (($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|)
           ((MPROG) ((MSETQ) |$nn| 4.)
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
            ((MSETQ) $GH_00
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) $GH_0P
             (($FACTOR)
              (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_0p|
             (($FACTOR)
              (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_pp|
             (($FACTOR)
              (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.)
               ((MEQUAL) |$Mt| 0.))))
            ((MSETQ) |$gh_TTT0|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTT|
             (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))) 
(ADDLABEL '$%O64) 
(DSKSETQ $%I65 '((MSETQ) |$compute_pp_loaded| T)) 
(ADDLABEL '$%I65) 
(DSKSETQ $%O65 'T) 
(ADDLABEL '$%O65) 
(DSKSETQ $%O66
         '"/home/igor/tex/NoChaos/maxima.cov/SSTT/39_aux_functions_for_amplitudes.v0.mat") 
(ADDLABEL '$%O66) 
(DSKSETQ $%I67
         '((MCOND) ((MNOT) |$compute_pp_loaded|)
           (($ERROR) "Cannot batch 39_aux_functions_for_amplitudes") T
           $FALSE)) 
(ADDLABEL '$%I67) 
(DSKSETQ $%O67 'NIL) 
(ADDLABEL '$%O67) 
(DSKSETQ $%I68 '(($BATCH) "32_compute_4pts_amplitude.v0.3.mat")) 
(ADDLABEL '$%I68) 
(DSKSETQ $%I69 '(($DEFINE_VARIABLE) |$amp_4pts_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I69) 
(DSKSETQ $%O69 'NIL) 
(ADDLABEL '$%O69) 
(DSKSETQ $%I70
         '((MDEFINE) (($ORDERXX) $R $S)
           ((MCOND) ((MEQUAL) $R $S) 0. T
            ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
             ((MMINUS) (($XX) $S $R)))))) 
(ADDLABEL '$%I70) 
(DSKSETQ $%O70
         '((MDEFINE SIMP) (($ORDERXX) $R $S)
           ((MCOND) ((MEQUAL) $R $S) 0. T
            ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
             ((MMINUS) (($XX) $S $R)))))) 
(ADDLABEL '$%O70) 
(DSKSETQ $%I71
         '((MDEFINE) (($ORDERPP) $R $S)
           ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))) 
(ADDLABEL '$%I71) 
(DSKSETQ $%O71
         '((MDEFINE SIMP) (($ORDERPP) $R $S)
           ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))) 
(ADDLABEL '$%O71) 
(DSKSETQ $%I72
         '((MDEFINE) (($TRUE_KK) $R $M $S $N)
           ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))) 
(ADDLABEL '$%I72) 
(DSKSETQ $%O72
         '((MDEFINE SIMP) (($TRUE_KK) $R $M $S $N)
           ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))) 
(ADDLABEL '$%O72) 
(DSKSETQ $%I73
         '((MDEFINE) ((|$true_Skk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%I73) 
(DSKSETQ $%O73
         '((MDEFINE SIMP) ((|$true_Skk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%O73) 
(DSKSETQ $%I74
         '((MDEFINE) ((|$true_kSk|) $S $N $R $M)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%I74) 
(DSKSETQ $%O74
         '((MDEFINE SIMP) ((|$true_kSk|) $S $N $R $M)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%O74) 
(DSKSETQ $%I75
         '((MDEFINE) ((|$true_SkSk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
            (($SUM)
             (($SUM)
              ((MTIMES) (($ORDERPP) $T $U)
               ((MEXPT) (($ORDERXX) $R $T) $M)
               ((MEXPT) (($ORDERXX) $S $U) $N))
              $T 1. |$nn|)
             $U 1. |$nn|)))) 
(ADDLABEL '$%I75) 
(DSKSETQ $%O75
         '((MDEFINE SIMP) ((|$true_SkSk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
            (($SUM)
             (($SUM)
              ((MTIMES) (($ORDERPP) $T $U)
               ((MEXPT) (($ORDERXX) $R $T) $M)
               ((MEXPT) (($ORDERXX) $S $U) $N))
              $T 1. |$nn|)
             $U 1. |$nn|)))) 
(ADDLABEL '$%O75) 
(DSKSETQ $%I76
         '((MDEFINE) (($FROM_STATE_TO_ADDEND_LIST) $STATE0)
           ((MPROG)
            ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T
             $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
             ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
            ((MSETQ) $LIST0
             (($MAKELIST) (($INPART) $STATE0 $T) $T 1.
              (($LENGTH) $STATE0)))
            ((MRETURN) $LIST0)))) 
(ADDLABEL '$%I76) 
(DSKSETQ $%O76
         '((MDEFINE SIMP) (($FROM_STATE_TO_ADDEND_LIST) $STATE0)
           ((MPROG)
            ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T
             $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
             ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
            ((MSETQ) $LIST0
             (($MAKELIST) (($INPART) $STATE0 $T) $T 1.
              (($LENGTH) $STATE0)))
            ((MRETURN) $LIST0)))) 
(ADDLABEL '$%O76) 
(DSKSETQ $%I77
         '((MDEFINE)
           (($EXTRACT_AND_NORMALIZE_COEFFS)
            $LIST_OF_LISTS_OF_SUBSTATES0)
           ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
            ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
              ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
               ((MPROGN) ((MSETQ) $S00 $S0)
                ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                 ((MPROGN)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)))
                ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
                 ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                  ((MPROGN)
                   ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
                   ((MCOND) ((MGREATERP) $POW0 0.)
                    ((MSETQ) $S00
                     ((MTIMES)
                      ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                      ((MEXPT)
                       ((MQUOTIENT)
                        ((MQUOTIENT) ((MMINUS) 1.)
                         ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                        ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                       $POW0)))
                    T $FALSE))))
                ((MCOND)
                 ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
                  ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
                 (($ERROR)
                  "extract_and_normalize_coeffs cannot compute normalized coeff from"
                  $S0 "left over is" $S00)
                 T $FALSE)
                ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
              ((MSETQ) $COEFFS_LIST0
               (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
            ((MRETURN) $COEFFS_LIST0)))) 
(ADDLABEL '$%I77) 
(DSKSETQ $%O77
         '((MDEFINE SIMP)
           (($EXTRACT_AND_NORMALIZE_COEFFS)
            $LIST_OF_LISTS_OF_SUBSTATES0)
           ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
            ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
              ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
               ((MPROGN) ((MSETQ) $S00 $S0)
                ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                 ((MPROGN)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)))
                ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
                 ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                  ((MPROGN)
                   ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
                   ((MCOND) ((MGREATERP) $POW0 0.)
                    ((MSETQ) $S00
                     ((MTIMES)
                      ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                      ((MEXPT)
                       ((MQUOTIENT)
                        ((MQUOTIENT) ((MMINUS) 1.)
                         ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                        ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                       $POW0)))
                    T $FALSE))))
                ((MCOND)
                 ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
                  ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
                 (($ERROR)
                  "extract_and_normalize_coeffs cannot compute normalized coeff from"
                  $S0 "left over is" $S00)
                 T $FALSE)
                ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
              ((MSETQ) $COEFFS_LIST0
               (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
            ((MRETURN) $COEFFS_LIST0)))) 
(ADDLABEL '$%O77) 
(DSKSETQ $%I78
         '((MDEFINE) ((|$amplitudeN4V1|) $STATES_LIST0)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) |$Partials0|
                  (($ENDCONS)
                   ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                    $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                   |$Partials0|))
                 ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I78) 
(DSKSETQ $%O78
         '((MDEFINE SIMP) ((|$amplitudeN4V1|) $STATES_LIST0)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) |$Partials0|
                  (($ENDCONS)
                   ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                    $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                   |$Partials0|))
                 ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O78) 
(DSKSETQ $%I79
         '((MDEFINE)
           ((|$amplitudeN4V1_list|) $STATES_LIST0
            $CHECKPOINT_SAVE_FILENAME)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MPROGN)
              ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
               ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
                ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                 ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                  (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                   "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                   (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                   (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                   "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                   "s")
                  ((MSETQ) $LIST_OF_SUBSTATES0
                   ((MLIST)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                  (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                  ((MSETQ) $SL0
                   (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                    $LIST_OF_SUBSTATES0))
                  ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                  ((MSETQ) $NAS_LIST0
                   (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                  ((MSETQ) $US0
                   ((|$compute_levels_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS0
                   ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS_LIST0
                   (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                  ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                  ((MSETQ) $EI0
                   (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                    $DS_RULES0))
                  ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                  ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Computed the expression on which we must act with derivatives in"
                   ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                  ((MSETQ) $PARTIAL_AMP0
                   ((MTIMES)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
                    ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                     $EX_EI0)))
                  ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Taken the derivatives and computed the partial amplitude in"
                   ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                   "s")
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                    |$Partials0|))
                  |$end_3_loops|))))
              (($SAVE)
               (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_"
                (($STRING) $NA1) ".lisp")
               $NA1 $STATES_LIST0 |$Partials0|)
              |$end_na1_loop|))
            ((MRETURN) |$Partials0|)))) 
(ADDLABEL '$%I79) 
(DSKSETQ $%O79
         '((MDEFINE SIMP)
           ((|$amplitudeN4V1_list|) $STATES_LIST0
            $CHECKPOINT_SAVE_FILENAME)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MPROGN)
              ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
               ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
                ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                 ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                  (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                   "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                   (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                   (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                   "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                   "s")
                  ((MSETQ) $LIST_OF_SUBSTATES0
                   ((MLIST)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                  (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                  ((MSETQ) $SL0
                   (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                    $LIST_OF_SUBSTATES0))
                  ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                  ((MSETQ) $NAS_LIST0
                   (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                  ((MSETQ) $US0
                   ((|$compute_levels_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS0
                   ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS_LIST0
                   (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                  ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                  ((MSETQ) $EI0
                   (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                    $DS_RULES0))
                  ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                  ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Computed the expression on which we must act with derivatives in"
                   ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                  ((MSETQ) $PARTIAL_AMP0
                   ((MTIMES)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
                    ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                     $EX_EI0)))
                  ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Taken the derivatives and computed the partial amplitude in"
                   ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                   "s")
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                    |$Partials0|))
                  |$end_3_loops|))))
              (($SAVE)
               (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_"
                (($STRING) $NA1) ".lisp")
               $NA1 $STATES_LIST0 |$Partials0|)
              |$end_na1_loop|))
            ((MRETURN) |$Partials0|)))) 
(ADDLABEL '$%O79) 
(DSKSETQ $%I80
         '((MDEFINE)
           ((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                  (($RATSIMP)
                   (($EV) $FINAL_PARTIAL_AMP0
                    ((MEQUAL) $PP $PP4ONSHELL)
                    ((MEQUAL) $XX $TRUE_GF_XX4))))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I80) 
(DSKSETQ $%O80
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                  (($RATSIMP)
                   (($EV) $FINAL_PARTIAL_AMP0
                    ((MEQUAL) $PP $PP4ONSHELL)
                    ((MEQUAL) $XX $TRUE_GF_XX4))))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O80) 
(DSKSETQ $%I81
         '((MDEFINE)
           ((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I81) 
(DSKSETQ $%O81
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O81) 
(DSKSETQ $%I82
         '((MDEFINE)
           ((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratexpand the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
                  "terms")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I82) 
(DSKSETQ $%O82
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratexpand the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
                  "terms")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O82) 
(DSKSETQ $%I83 '((MSETQ) |$amp_4pts_loaded| T)) 
(ADDLABEL '$%I83) 
(DSKSETQ $%O83 'T) 
(ADDLABEL '$%O83) 
(DSKSETQ $%O84
         '"/home/igor/tex/NoChaos/maxima.cov/SSTT/32_compute_4pts_amplitude.v0.3.mat") 
(ADDLABEL '$%O84) 
(DSKSETQ $%I85
         '((MCOND) ((MNOT) |$amp_4pts_loaded|)
           (($ERROR) "Cannot batch 32_compute_4pts_amplitude") T
           $FALSE)) 
(ADDLABEL '$%I85) 
(DSKSETQ $%O85 'NIL) 
(ADDLABEL '$%O85) 
(DSKSETQ $%I86 '(($BATCH) "40_define_test_states.v1.mat")) 
(ADDLABEL '$%I86) 
(DSKSETQ $%I87
         '((MDEFINE) ((|$SetStates|) |$dd0|)
           ((MPROG) ((MSETQ) |$Lev0| 2.)
            ((MSETQ) |$Null2|
             (($EV)
              ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
               ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
               ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
               ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 3.)
            ((MSETQ) |$Null3|
             (($EV)
              ((MPLUS)
               ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.)
                |$dd|)
               ((MMINUS)
                ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.)
                 |$dd|))
               ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
               ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 0.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 3.))
               ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$dd| |$dd0|)))
            ((MSETQ) |$Lev0| 4.)
            ((MSETQ) |$S4z|
             ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
              ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 5742. (($P) 2. 2.))
              ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
            ((MSETQ) |$S4m|
             ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
              ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 2268. (($P) 2. 2.))
              ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
              ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S4r1|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.) |$d|)
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.))
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 4.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r2|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.)
                |$d|)
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 4. 0.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
               ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r3|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 3. 1.))
               ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.))
               ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1|
             (($EV)
              ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
               ((MTIMES) 624. (($P) 3. 1.))
               ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 936. (($P) 2. 2.))
               ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES)
                ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
                 ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
            ((MSETQ) |$Null4r2|
             ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
              ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 4050. (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null4g|
             (($EV)
              ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|)
                2.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                8.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
                6.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|)
                72.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
               ((MTIMES) 6. (($P) 3. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
               ((MTIMES) 3. (($P) 2. 2.))
               ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
               ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
               ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
               ((MQUOTIENT)
                ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
                6.)
               ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.))
                72.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4cr|
             ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
              ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S6m|
             ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
              ((MTIMES) 28320. (($P) 5. 1.))
              ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 82400. (($P) 3. 3.))
              ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S6z|
             ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
              ((MTIMES) 1177320. (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
              ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 929500. (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
            ((MSETQ) |$Null6r16|
             ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
              ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
              ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 3074625000. (($P) 3. 3.))
              ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.))
              ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
              ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
            ((MSETQ) |$Null6g|
             (($EV)
              ((MPLUS)
               ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
               ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
               ((MQUOTIENT)
                ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|))
                4.)
               ((MQUOTIENT)
                ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|) 168.)
               ((MQUOTIENT)
                ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)
                 |$d|)
                280.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
               ((MQUOTIENT)
                ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MMINUS)
                 ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|) 378.)
               ((MQUOTIENT)
                ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
                 |$d|)
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.)
                 |$d|)
                945.)
               ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|) 2520.)
               ((MQUOTIENT)
                ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                140.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)
                 |$d|)
                252.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|) 7560.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.)))
                18.)
               ((MTIMES) 110. (($P) 5. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
               ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
               ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.))
                12.)
               ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
               ((MQUOTIENT)
                ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.))
                70.)
               ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
               ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.))
                7.)
               ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
               ((MQUOTIENT)
                ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.))
                54.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.))
                6.)
               ((MQUOTIENT)
                ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.)
                 (($P) 3. 0.))
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.)
                 (($P) 3. 0.))
                3780.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
                14.)
               ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
               ((MQUOTIENT)
                ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
                28.)
               ((MQUOTIENT)
                ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.))
                45.)
               ((MQUOTIENT)
                ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.))
                280.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
                 (($P) 2. 0.))
                140.)
               ((MQUOTIENT)
                ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.))
                630.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 1. 1.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
                37800.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 8.)
            ((MSETQ) |$S8m1|
             ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.)
               (($P) 7. 0.))
              ((MTIMES) 8289945720. (($P) 6. 2.))
              ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
              ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 0.))
              ((MTIMES) 8399122200. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 1.))
              ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 4515839300.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 300059350. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2066129100.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 47098800. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
            ((MSETQ) |$S8m2|
             ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) 51399096. (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
              ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
              ((MTIMES) 46431000. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
              ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1903750. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
              ((MTIMES) 419373360. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 6188984592. (($P) 5. 3.))
              ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 20048000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 8144150. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 23738400. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
              ((MTIMES) 359941680. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 5264441616. (($P) 5. 3.))
              ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 17416000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6809950. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 20437200. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S10z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
              ((MTIMES) 94471732800. (($P) 9. 1.))
              ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 1017474393600. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1805580000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
              ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.)
               (($P) 6. 1.))
              ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 607282147584. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 20082748000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 36082698000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 23408646912.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 28894320000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 771289485750.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 11311477275. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 612360000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 575909838000.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 816480000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 27552406000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 34574400000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 11854080000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 40166544600. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 2. 2.))))
            ((MSETQ) |$S10z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
              ((MTIMES) 65112321600. (($P) 9. 1.))
              ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 690708211200. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 7. 1.))
              ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
              ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 2261880000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 6. 0.))
              ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 376838832384. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 3.))
              ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 2.))
              ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 11114538000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 24356973312.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.)
               (($P) 4. 4.))
              ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6161648325.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 14804370000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
              ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1210524000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6667920000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 359389840950.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
               (($P) 4. 1.))
              ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1210524000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 338354074800.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 16134720000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 18276010200. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))))
            ((MSETQ) |$S103z|
             ((MPLUS)
              ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
              ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
              ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.)
               (($P) 9. 0.))
              ((MTIMES) 36360611332200. (($P) 8. 2.))
              ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
              ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
              ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1631223468000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.)
               (($P) 7. 0.))
              ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 7. 0.))
              ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) 372093476932800. (($P) 6. 4.))
              ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.)
               (($P) 6. 2.))
              ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
              ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.)
               (($P) 6. 0.))
              ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 540966535200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 6. 0.))
              ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.)
               (($P) 5. 3.))
              ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 1170019452000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.)
               (($P) 5. 2.))
              ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
              ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 4662858416400.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.)
               (($P) 5. 0.))
              ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
              ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 5. 0.))
              ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 805050582525.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 3.))
              ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 9453628800.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
              ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
              ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 4. 2.))
              ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 40416163200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 237200140800.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 112702665600.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
               (($P) 4. 1.))
              ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 161245123200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 4. 1.))
              ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 232452259200. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 324362765475. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.)
               (($P) 4. 0.))
              ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 811066032000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
              ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 7740984220200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
              ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 185345126400.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 430303104000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
              ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 3. 2.))
              ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 437098032000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 296415302400. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 37933056000. (($P) 1. 0.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 270273024000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 552463430400.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
              ((MTIMES) 300421900800. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
               ((MEXPT) (($P) 3. 0.) 3.))
              ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.)
               (($P) 2. 1.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 441839664000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 14224896000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 10668672000.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 8001504000.)
               ((MEXPT) (($P) 1. 0.) 2.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 99574272000.)
               ((MEXPT) (($P) 1. 1.) 3.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 3.))
              ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 16003008000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.)
               (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 4.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 3.))))
            |$states_defined|))) 
(ADDLABEL '$%I87) 
(DSKSETQ $%O87
         '((MDEFINE SIMP) ((|$SetStates|) |$dd0|)
           ((MPROG) ((MSETQ) |$Lev0| 2.)
            ((MSETQ) |$Null2|
             (($EV)
              ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
               ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
               ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
               ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 3.)
            ((MSETQ) |$Null3|
             (($EV)
              ((MPLUS)
               ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.)
                |$dd|)
               ((MMINUS)
                ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.)
                 |$dd|))
               ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
               ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 0.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 3.))
               ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$dd| |$dd0|)))
            ((MSETQ) |$Lev0| 4.)
            ((MSETQ) |$S4z|
             ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
              ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 5742. (($P) 2. 2.))
              ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
            ((MSETQ) |$S4m|
             ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
              ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 2268. (($P) 2. 2.))
              ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
              ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S4r1|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.) |$d|)
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.))
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 4.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r2|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.)
                |$d|)
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 4. 0.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
               ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r3|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 3. 1.))
               ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.))
               ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1|
             (($EV)
              ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
               ((MTIMES) 624. (($P) 3. 1.))
               ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 936. (($P) 2. 2.))
               ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES)
                ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
                 ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
            ((MSETQ) |$Null4r2|
             ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
              ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 4050. (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null4g|
             (($EV)
              ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|)
                2.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                8.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
                6.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|)
                72.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
               ((MTIMES) 6. (($P) 3. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
               ((MTIMES) 3. (($P) 2. 2.))
               ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
               ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
               ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
               ((MQUOTIENT)
                ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
                6.)
               ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.))
                72.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4cr|
             ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
              ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S6m|
             ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
              ((MTIMES) 28320. (($P) 5. 1.))
              ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 82400. (($P) 3. 3.))
              ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S6z|
             ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
              ((MTIMES) 1177320. (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
              ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 929500. (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
            ((MSETQ) |$Null6r16|
             ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
              ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
              ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 3074625000. (($P) 3. 3.))
              ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.))
              ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
              ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
            ((MSETQ) |$Null6g|
             (($EV)
              ((MPLUS)
               ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
               ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
               ((MQUOTIENT)
                ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|))
                4.)
               ((MQUOTIENT)
                ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|) 168.)
               ((MQUOTIENT)
                ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)
                 |$d|)
                280.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
               ((MQUOTIENT)
                ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MMINUS)
                 ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|) 378.)
               ((MQUOTIENT)
                ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
                 |$d|)
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.)
                 |$d|)
                945.)
               ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|) 2520.)
               ((MQUOTIENT)
                ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                140.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)
                 |$d|)
                252.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|) 7560.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.)))
                18.)
               ((MTIMES) 110. (($P) 5. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
               ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
               ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.))
                12.)
               ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
               ((MQUOTIENT)
                ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.))
                70.)
               ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
               ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.))
                7.)
               ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
               ((MQUOTIENT)
                ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.))
                54.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.))
                6.)
               ((MQUOTIENT)
                ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.)
                 (($P) 3. 0.))
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.)
                 (($P) 3. 0.))
                3780.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
                14.)
               ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
               ((MQUOTIENT)
                ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
                28.)
               ((MQUOTIENT)
                ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.))
                45.)
               ((MQUOTIENT)
                ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.))
                280.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
                 (($P) 2. 0.))
                140.)
               ((MQUOTIENT)
                ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.))
                630.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 1. 1.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
                37800.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 8.)
            ((MSETQ) |$S8m1|
             ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.)
               (($P) 7. 0.))
              ((MTIMES) 8289945720. (($P) 6. 2.))
              ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
              ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 0.))
              ((MTIMES) 8399122200. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 1.))
              ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 4515839300.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 300059350. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2066129100.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 47098800. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
            ((MSETQ) |$S8m2|
             ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) 51399096. (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
              ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
              ((MTIMES) 46431000. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
              ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1903750. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
              ((MTIMES) 419373360. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 6188984592. (($P) 5. 3.))
              ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 20048000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 8144150. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 23738400. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
              ((MTIMES) 359941680. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 5264441616. (($P) 5. 3.))
              ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 17416000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6809950. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 20437200. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S10z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
              ((MTIMES) 94471732800. (($P) 9. 1.))
              ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 1017474393600. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1805580000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
              ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.)
               (($P) 6. 1.))
              ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 607282147584. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 20082748000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 36082698000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 23408646912.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 28894320000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 771289485750.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 11311477275. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 612360000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 575909838000.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 816480000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 27552406000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 34574400000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 11854080000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 40166544600. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 2. 2.))))
            ((MSETQ) |$S10z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
              ((MTIMES) 65112321600. (($P) 9. 1.))
              ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 690708211200. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 7. 1.))
              ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
              ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 2261880000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 6. 0.))
              ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 376838832384. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 3.))
              ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 2.))
              ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 11114538000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 24356973312.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.)
               (($P) 4. 4.))
              ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6161648325.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 14804370000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
              ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1210524000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6667920000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 359389840950.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
               (($P) 4. 1.))
              ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1210524000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 338354074800.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 16134720000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 18276010200. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))))
            ((MSETQ) |$S103z|
             ((MPLUS)
              ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
              ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
              ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.)
               (($P) 9. 0.))
              ((MTIMES) 36360611332200. (($P) 8. 2.))
              ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
              ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
              ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1631223468000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.)
               (($P) 7. 0.))
              ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 7. 0.))
              ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) 372093476932800. (($P) 6. 4.))
              ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.)
               (($P) 6. 2.))
              ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
              ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.)
               (($P) 6. 0.))
              ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 540966535200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 6. 0.))
              ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.)
               (($P) 5. 3.))
              ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 1170019452000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.)
               (($P) 5. 2.))
              ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
              ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 4662858416400.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.)
               (($P) 5. 0.))
              ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
              ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 5. 0.))
              ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 805050582525.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 3.))
              ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 9453628800.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
              ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
              ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 4. 2.))
              ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 40416163200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 237200140800.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 112702665600.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
               (($P) 4. 1.))
              ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 161245123200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 4. 1.))
              ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 232452259200. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 324362765475. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.)
               (($P) 4. 0.))
              ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 811066032000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
              ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 7740984220200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
              ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 185345126400.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 430303104000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
              ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 3. 2.))
              ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 437098032000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 296415302400. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 37933056000. (($P) 1. 0.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 270273024000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 552463430400.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
              ((MTIMES) 300421900800. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
               ((MEXPT) (($P) 3. 0.) 3.))
              ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.)
               (($P) 2. 1.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 441839664000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 14224896000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 10668672000.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 8001504000.)
               ((MEXPT) (($P) 1. 0.) 2.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 99574272000.)
               ((MEXPT) (($P) 1. 1.) 3.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 3.))
              ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 16003008000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.)
               (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 4.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 3.))))
            |$states_defined|))) 
(ADDLABEL '$%O87) 
(DSKSETQ $%O88
         '"/home/igor/tex/NoChaos/maxima.cov/SSTT/40_define_test_states.v1.mat") 
(ADDLABEL '$%O88) 
(DSKSETQ $%I89 '(($SET_NUMBER_OF_PARTICLE) 4.)) 
(ADDLABEL '$%I89) 
(DSKSETQ $%O89 '$DONE) 
(ADDLABEL '$%O89) 
(DSKSETQ $%I90 '((|$SetStates|) 26.)) 
(ADDLABEL '$%I90) 
(DSKSETQ $%O90 '|$states_defined|) 
(ADDLABEL '$%O90) 
(DSKSETQ $%I91 '(($BATCH) "SSSS_w_ghTTTT_dx3.mat")) 
(ADDLABEL '$%I91) 
(DSKSETQ $%I92
         '((MDEFINE)
           ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|)
            ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
            ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
            ((MSETQ) |$Asss|
             ((|$gf_amplitudeN4V2|)
              ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
              ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
            ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "Step0: amplitude computation time"
             ((MPLUS) $TI1 ((MMINUS) $TI0)))
            ((MRETURN) |$Asss|)))) 
(ADDLABEL '$%I92) 
(DSKSETQ $%O92
         '((MDEFINE SIMP)
           ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|)
            ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
            ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
            ((MSETQ) |$Asss|
             ((|$gf_amplitudeN4V2|)
              ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
              ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
            ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "Step0: amplitude computation time"
             ((MPLUS) $TI1 ((MMINUS) $TI0)))
            ((MRETURN) |$Asss|)))) 
(ADDLABEL '$%O92) 
(DSKSETQ $%I93 '((MDEFINE) ((|$SSSSstep1|) |$AmpS40|) |$AmpS40|)) 
(ADDLABEL '$%I93) 
(DSKSETQ $%O93 '((MDEFINE SIMP) ((|$SSSSstep1|) |$AmpS40|) |$AmpS40|)) 
(ADDLABEL '$%O93) 
(DSKSETQ $%I94
         '((MDEFINE)
           ((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
            ((MSETQ) |$Assss0|
             ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
              |$Sc4| |$l4| |$dd0|))
            ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
            ((MSETQ) |$f_Assss|
             (($RATSIMP)
              (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "simplification computation time"
             ((MPLUS) $TI2 ((MMINUS) $TI1)))
            ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
            (($PRINT) "computation times" $TI0 $TI1 $TI2)
            ((MSETQ) $GH_0
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt0|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) |$tttt|
             (($FACTOR)
              (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_0 |$tttt0|)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT_dx3|
             (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
            (($PRINT) "factors from ghosts and momenta and measure"
             |$gh_TTTT_dx3|)
            ((MSETQ) $FINAL_AMP_DX
             (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
            ((MRETURN)
             ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
              (($FACTOR) |$dx3_dOM|)))))) 
(ADDLABEL '$%I94) 
(DSKSETQ $%O94
         '((MDEFINE SIMP)
           ((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
            ((MSETQ) |$Assss0|
             ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
              |$Sc4| |$l4| |$dd0|))
            ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
            ((MSETQ) |$f_Assss|
             (($RATSIMP)
              (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "simplification computation time"
             ((MPLUS) $TI2 ((MMINUS) $TI1)))
            ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
            (($PRINT) "computation times" $TI0 $TI1 $TI2)
            ((MSETQ) $GH_0
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt0|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) |$tttt|
             (($FACTOR)
              (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_0 |$tttt0|)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT_dx3|
             (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
            (($PRINT) "factors from ghosts and momenta and measure"
             |$gh_TTTT_dx3|)
            ((MSETQ) $FINAL_AMP_DX
             (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
            ((MRETURN)
             ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
              (($FACTOR) |$dx3_dOM|)))))) 
(ADDLABEL '$%O94) 
(DSKSETQ $%O95
         '"/home/igor/tex/NoChaos/maxima.cov/SSTT/SSSS_w_ghTTTT_dx3.mat") 
(ADDLABEL '$%O95) 
(DSKSETQ $%I96
         '(($EV) (($DECLARE) |$Ms| $INTEGER)
           (($DECLARE) |$Mt| $INTEGER) (($COMPILE) $ALL))) 
(ADDLABEL '$%I96) 
(DSKSETQ $%O96 '$DONE) 
(ADDLABEL '$%O96) 
(DSKSETQ $%I97 '((MSETQ) |$qq1| ((MSETQ) |$qq2| ((MSETQ) |$qq3| 1.)))) 
(ADDLABEL '$%I97) 
(DSKSETQ $%O97 '1.) 
(ADDLABEL '$%O97) 
(DSKSETQ $%I98 '((MSETQ) |$nq1| ((MSETQ) |$nq2| ((MSETQ) |$nq3| 0.)))) 
(ADDLABEL '$%I98) 
(DSKSETQ $%O98 '0.) 
(ADDLABEL '$%O98) 
(DSKSETQ $%I99 '((MSETQ) |$filename| "S4zTTS4z.lisp")) 
(ADDLABEL '$%I99) 
(DSKSETQ $%O99 '"S4zTTS4z.lisp") 
(ADDLABEL '$%O99) 
(DSKSETQ $%I100 '((MSETQ) |$qq| |$S4z|)) 
(ADDLABEL '$%I100) 
(DSKSETQ $%O100
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADDLABEL '$%O100) 
(DSKSETQ $%I101 '((MSETQ) |$nq| 4.)) 
(ADDLABEL '$%I101) 
(DSKSETQ $%O101 '4.) 
(ADDLABEL '$%O101) 
(DSKSETQ $%I102 '((MSETQ) |$qq3| |$S4z|)) 
(ADDLABEL '$%I102) 
(DSKSETQ $%O102
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADDLABEL '$%O102) 
(DSKSETQ $%I103 '((MSETQ) |$nq3| 4.)) 
(ADDLABEL '$%I103) 
(DSKSETQ $%O103 '4.) 
(ADDLABEL '$%O103) 
(DSKSETQ $%I104
         '((MSETQ) |$a1234|
           ((|$gf_SSSSV3|) |$qq| |$nq| |$qq1| |$nq1| |$qq2| |$nq2|
            |$qq3| |$nq3| ""))) 
(ADDLABEL '$%I104) 
(DSKSETQ $%O104
         '((MLIST SIMP)
           ((MTIMES SIMP FACTORED) 128.
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -6. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MPLUS SIMP IRREDUCIBLE) 32258.
             ((MTIMES SIMP RATSIMP) 24892. |$Ms|)
             ((MTIMES SIMP) -26694. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) -12152. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) 7688. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP RATSIMP) -193548. |$om|)
             ((MTIMES SIMP RATSIMP) 34. |$Ms| |$om|)
             ((MTIMES SIMP) 363652. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP) 107704. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP) -72912. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$om|)
             ((MTIMES SIMP RATSIMP) 64516. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) 49784. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -111952. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -84320. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 17748656. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -1270678. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -1457317. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -743226. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 245784. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -4912006. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -4636687. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -280066. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 599232. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 364820. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 687656. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 304112. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 5412868. ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -9191952. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1423920. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1379852. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -345744. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -13257802. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 7643964. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 3126090. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1429664. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 5847204. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 42438. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1512096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -644448. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -399840. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 73302816. ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 6127016. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -4301216. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -301056. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 172872. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 6127016. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -1685384. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -4104144. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1345344. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -4301216. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -4104144. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2462096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -301056. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1345344. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 172872. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 5412868. ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -13257802. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 5847204. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -644448. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -9191952. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 7643964. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 42438. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -399840. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1423920. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 3126090. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1512096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1379852. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1429664. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -345744. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 17748656. ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -4912006. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 364820. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1270678. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -4636687. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 687656. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1457317. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -280066. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 304112. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -743226. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 599232. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 245784. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -193548. ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 64516. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 34. |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 49784. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 363652. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -111952. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 107704. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -84320. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -72912. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 32258. ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 24892. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -26694. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -12152. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 7688. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))))
           ((MTIMES SIMP FACTORED) 128. ((MEXPT SIMP) |$om| -4.)
            ((MPLUS SIMP IRREDUCIBLE) 32258.
             ((MTIMES SIMP RATSIMP) 24892. |$Ms|)
             ((MTIMES SIMP) -26694. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) -12152. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) 7688. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP RATSIMP) -193548. |$om|)
             ((MTIMES SIMP RATSIMP) 34. |$Ms| |$om|)
             ((MTIMES SIMP) 363652. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP) 107704. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP) -72912. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$om|)
             ((MTIMES SIMP RATSIMP) 64516. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) 49784. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -111952. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -84320. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 17748656. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -1270678. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -1457317. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -743226. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 245784. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -4912006. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -4636687. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -280066. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 599232. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 364820. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 687656. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 304112. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 5412868. ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -9191952. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1423920. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1379852. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -345744. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -13257802. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 7643964. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 3126090. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1429664. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 5847204. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 42438. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1512096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -644448. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -399840. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 73302816. ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 6127016. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -4301216. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -301056. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 172872. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 6127016. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -1685384. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -4104144. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1345344. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -4301216. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -4104144. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2462096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -301056. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1345344. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 172872. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 5412868. ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -13257802. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 5847204. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -644448. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -9191952. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 7643964. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 42438. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -399840. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1423920. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 3126090. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1512096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1379852. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1429664. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -345744. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 17748656. ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -4912006. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 364820. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1270678. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -4636687. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 687656. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1457317. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -280066. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 304112. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -743226. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 599232. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 245784. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -193548. ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 64516. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 34. |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 49784. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 363652. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -111952. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 107704. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -84320. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -72912. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 32258. ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 24892. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -26694. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -12152. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 7688. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.)))
            ((MEXPT SIMP) |$Xi| -8.))
           ((MTIMES SIMP FACTORED)
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -6. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) 2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MEXPT SIMP) |$Xi| 8.))
           ((MTIMES SIMP FACTORED) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|)
            |$Xi|
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -2.)))) 
(ADDLABEL '$%O104) 
(DSKSETQ $%I105 '((|$a1234| ARRAY) 1.)) 
(ADDLABEL '$%I105) 
(DSKSETQ $%O105
         '((MTIMES SIMP FACTORED) 128.
           ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
            ((MPLUS SIMP) -6. ((MTIMES SIMP) 2. |$Ms|)
             ((MTIMES SIMP) 2. |$Mt|)))
           ((MEXPT SIMP) |$om|
            ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
           ((MPLUS SIMP IRREDUCIBLE) 32258.
            ((MTIMES SIMP RATSIMP) 24892. |$Ms|)
            ((MTIMES SIMP) -26694. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
            ((MTIMES SIMP) -12152. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
            ((MTIMES SIMP) 7688. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
            ((MTIMES SIMP RATSIMP) -193548. |$om|)
            ((MTIMES SIMP RATSIMP) 34. |$Ms| |$om|)
            ((MTIMES SIMP) 363652. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$om|)
            ((MTIMES SIMP) 107704. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$om|)
            ((MTIMES SIMP) -72912. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
             |$om|)
            ((MTIMES SIMP RATSIMP) 64516. |$Mt| |$om|)
            ((MTIMES SIMP RATSIMP) 49784. |$Ms| |$Mt| |$om|)
            ((MTIMES SIMP) -111952. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| |$om|)
            ((MTIMES SIMP) -84320. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$Mt| |$om|)
            ((MTIMES SIMP) 17748656. ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) -1270678. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) -1457317. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) -743226. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 245784. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) -4912006. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) -4636687. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) -280066. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 599232. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 364820. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 687656. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 304112. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 5412868. ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -9191952. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) 1423920. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) 1379852. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -345744. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -13257802. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) 7643964. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) 3126090. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -1429664. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) 5847204. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) 42438. |$Ms| ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -1512096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -644448. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -399840. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) 73302816. ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 6127016. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) -4301216. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) -301056. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 172872. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 6127016. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) -1685384. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) -4104144. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 1345344. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) -4301216. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) -4104144. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 2462096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) -301056. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 1345344. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 172872. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 5412868. ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -13257802. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) 5847204. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -644448. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -9191952. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) 7643964. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) 42438. ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -399840. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) 1423920. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) 3126090. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -1512096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) 1379852. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -1429664. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -345744. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) 17748656. ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) -4912006. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 364820. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) -1270678. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) -4636687. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 687656. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) -1457317. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) -280066. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 304112. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) -743226. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 599232. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 245784. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) -193548. ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) 64516. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) 34. |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) 49784. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) 363652. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -111952. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) 107704. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -84320. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -72912. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) 32258. ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) 24892. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) -26694. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) -12152. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) 7688. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
             ((MEXPT SIMP RATSIMP) |$om| 8.))))) 
(ADDLABEL '$%O105) 
(DSKSETQ $%I106 '(($SAVE) |$filename| $ALL)) 
(ADDLABEL '$%I106) 
(DSKSETQ |$expand_reggeon_loaded| 'T) 
(ADD2LNC '|$expand_reggeon_loaded| $VALUES) 
(DEFPROP |$expand_reggeon_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$expand_reggeon_loaded| $PROPS) 
(DEFPROP |$expand_reggeon_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$expand_reggeon_loaded| $PROPS) 
(DSKSETQ |$dbg_all_terms| 'NIL) 
(ADD2LNC '|$dbg_all_terms| $VALUES) 
(DEFPROP |$dbg_all_terms| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_all_terms| $PROPS) 
(DEFPROP |$dbg_all_terms| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_all_terms| $PROPS) 
(DSKSETQ |$dbg_compute_levels| 'NIL) 
(ADD2LNC '|$dbg_compute_levels| $VALUES) 
(DEFPROP |$dbg_compute_levels| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_compute_levels| $PROPS) 
(DEFPROP |$dbg_compute_levels| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_compute_levels| $PROPS) 
(DSKSETQ |$derivatives_loaded| 'T) 
(ADD2LNC '|$derivatives_loaded| $VALUES) 
(DEFPROP |$derivatives_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$derivatives_loaded| $PROPS) 
(DEFPROP |$derivatives_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$derivatives_loaded| $PROPS) 
(DSKSETQ |$dbg_wrt_lambda| 'NIL) 
(ADD2LNC '|$dbg_wrt_lambda| $VALUES) 
(DEFPROP |$dbg_wrt_lambda| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_lambda| $PROPS) 
(DEFPROP |$dbg_wrt_lambda| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_lambda| $PROPS) 
(DSKSETQ |$dbg_wrt_pair| 'NIL) 
(ADD2LNC '|$dbg_wrt_pair| $VALUES) 
(DEFPROP |$dbg_wrt_pair| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_pair| $PROPS) 
(DEFPROP |$dbg_wrt_pair| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_pair| $PROPS) 
(DSKSETQ |$dbg_wrt_states| 'NIL) 
(ADD2LNC '|$dbg_wrt_states| $VALUES) 
(DEFPROP |$dbg_wrt_states| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_states| $PROPS) 
(DEFPROP |$dbg_wrt_states| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_states| $PROPS) 
(DSKSETQ |$dbg_wrt_contract| 'NIL) 
(ADD2LNC '|$dbg_wrt_contract| $VALUES) 
(DEFPROP |$dbg_wrt_contract| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_contract| $PROPS) 
(DEFPROP |$dbg_wrt_contract| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_contract| $PROPS) 
(DSKSETQ |$dbg_scalars| 'NIL) 
(ADD2LNC '|$dbg_scalars| $VALUES) 
(DEFPROP |$dbg_scalars| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_scalars| $PROPS) 
(DEFPROP |$dbg_scalars| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_scalars| $PROPS) 
(DSKSETQ |$NIused| '2.) 
(ADD2LNC '|$NIused| $VALUES) 
(DSKSETQ |$objects_with_index| '((MLIST SIMP) $LA |$Sk| $K)) 
(ADD2LNC '|$objects_with_index| $VALUES) 
(DSKSETQ |$compute_pp_loaded| 'T) 
(ADD2LNC '|$compute_pp_loaded| $VALUES) 
(DEFPROP |$compute_pp_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$compute_pp_loaded| $PROPS) 
(DEFPROP |$compute_pp_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$compute_pp_loaded| $PROPS) 
(DSKSETQ $AP '2.) 
(ADD2LNC '$AP $VALUES) 
(DEFPROP $AP ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '$AP $PROPS) 
(DEFPROP $AP $FIXNUM MODE) 
(ADD2LNC '$AP $PROPS) 
(DSKSETQ |$amp_4pts_loaded| 'T) 
(ADD2LNC '|$amp_4pts_loaded| $VALUES) 
(DEFPROP |$amp_4pts_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$amp_4pts_loaded| $PROPS) 
(DEFPROP |$amp_4pts_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$amp_4pts_loaded| $PROPS) 
(DSKSETQ |$nn| '4.) 
(ADD2LNC '|$nn| $VALUES) 
(DSKSETQ |$Lev0| '8.) 
(ADD2LNC '|$Lev0| $VALUES) 
(DSKSETQ |$Null2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -30. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.))
           ((MTIMES SIMP) -10. (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -50. (($P SIMP) 2. 0.)))) 
(ADD2LNC '|$Null2| $VALUES) 
(DSKSETQ |$Null3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 136. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.))
           ((MTIMES SIMP) 144. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.))
           ((MTIMES SIMP) 672. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 288. (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 800. (($P SIMP) 3. 0.)))) 
(ADD2LNC '|$Null3| $VALUES) 
(DSKSETQ |$S4z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4z| $VALUES) 
(DSKSETQ |$S4m|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 25. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 300. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -504. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 153. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 504. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 2268. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 1164. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -2016. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 2250. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4m| $VALUES) 
(DSKSETQ |$S4r1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 1512. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 18144. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) 54432. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 122472. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 734832. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -163296. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -979776. (($P SIMP) 3. 1.)))) 
(ADD2LNC '|$S4r1| $VALUES) 
(DSKSETQ |$S4r2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -1452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -5112. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 1452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -10512. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 1512. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -67122. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19320. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 92520. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 5850. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4r2| $VALUES) 
(DSKSETQ |$S4r3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -552. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -2412. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 552. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 1512. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -4896. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -37476. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 7728. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 49968. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -900. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4r3| $VALUES) 
(DSKSETQ |$Null4r1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 25. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -152. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -312. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1224. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -519. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 936. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 936. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 3004. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 624. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 4350. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4r1| $VALUES) 
(DSKSETQ |$Null4r2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -778. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -3696. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -3393. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -5640. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -15354. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -13050. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -36. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 4050. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 5088. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -5472. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 9000. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4r2| $VALUES) 
(DSKSETQ |$Null4g|
         '((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 37. 72.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 31. 6.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 29. 8.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 5. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 3. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 27. 2.) (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 75. 4.) (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4g| $VALUES) 
(DSKSETQ |$Null4cr|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -82. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -288. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -351. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -696. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1494. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1458. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 468. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 702. (($P SIMP) 2. 2.)))) 
(ADD2LNC '|$Null4cr| $VALUES) 
(DSKSETQ |$S6m|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 925. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -2700. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 1390. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5150. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -2315. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -5150. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -27000. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -2160. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 4320. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6480. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 14240. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 2160. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 30720. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 82400. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -1620. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -8640. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19860. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -7560. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -108600. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 6432. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 28320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$S6m| $VALUES) 
(DSKSETQ |$S6z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 6750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -20250. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 12275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -6750. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 15950. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 1900. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -7975. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 251225. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -43875. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9720. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 75700. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -337500. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 100680. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -191400. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 929500. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 79515. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -141150. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 214110. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1872750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18168. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1177320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -226500. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$S6z| $VALUES) 
(DSKSETQ |$Null6r16|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -251797. ((MEXPT SIMP) (($P SIMP) 1. 0.) 6.))
           ((MTIMES SIMP) -2092175. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -7110175. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -29761875.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -5461735. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -24201350.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -50991925.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -24404550.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -12108575. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -62731800.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -3421800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 69175800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -121746050. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 70097000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 59508925. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -294064625. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -775902375. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -23008900.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -19102900. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 11421000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -442111500. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -78516400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 529209500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1024096500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1110037500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 3074625000. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -149096700.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 40996125. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -116943750. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -1724253750. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1836843750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -221157000. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2713770000. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 83700000. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$Null6r16| $VALUES) 
(DSKSETQ |$Null6g|
         '((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 709. 5400.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 6.))
           ((MTIMES SIMP) ((RAT SIMP) 253. 420.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.) (($P SIMP) 1. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 1051. 315.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 603. 140.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 919. 56.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 5. 2.) (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 10547. 1260.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) ((RAT SIMP) 2831. 420.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 9. 2.) (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 667. 28.) (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 151. 7.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 5. 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 333. 14.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 66103. 3780.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 22. 3.) (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 104651. 1260.) (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 121. 6.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 19141. 378.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 415. 21.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 5. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 508. 21.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 884. 7.) (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 2245. 21.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) ((RAT SIMP) 11343. 140.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 5065. 42.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 295. 14.) (($P SIMP) 1. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 2175. 14.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 1613. 6.) (($P SIMP) 1. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -20. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 8125. 18.) (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$Null6g| $VALUES) 
(DSKSETQ |$S8m1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 3704400. ((MEXPT SIMP) (($P SIMP) 2. 0.) 4.))
           ((MTIMES SIMP) -4233600. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 47098800. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 4233600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 121564800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -95719050.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -168663600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -2066129100.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 2822400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -8467200. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 564480. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -134930880. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -164058060. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 446029860. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 1881600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 300059350. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -166168800. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -564480. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -89953920. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 240527460.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 193485600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6641529720. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -566729900. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -4515839300.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -2822400. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 31399200. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -303712860. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -1918948920. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -2176090560. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 218051350.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 3466376900. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 356247360. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -1693440. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 67465440. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4233600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -301960395. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 200500650.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 84091995. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 1532790000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 87908400. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -1519737120. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 922165425.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 1693440. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -67465440. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 329030595. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1768903290. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 2882147400. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -220555395.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -4130193690. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 514439100. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -384952680. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 8399122200. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -1354752. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 37184832. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -151277760. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -432712800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1501803216. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2179008. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 755612928. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -1367559072. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 442163232. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -14516463024. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 28910880. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 105066720. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 697965480. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 46425600. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 8289945720. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -120426480. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -2275704720. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 73716750. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8m1| $VALUES) 
(DSKSETQ |$S8m2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 11760. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -23520. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 364560. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 11760. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 769440. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -992250. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -1134000. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -13891500.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -7840. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -907200. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -1003948. (($P SIMP) 2. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 2996548. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 1903750. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -776160. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -604800. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1974148. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1268960. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 43927352. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -3903500. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -30054500.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 243040. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -1698748. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -12175352. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -12949440. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 1495750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 22998500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 4603200. (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 453600. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2003091. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 921690. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 624291. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 9218160. (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 412080. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -9684000. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4919625. ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -453600. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1842891. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 11683434. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 17523720. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1598091. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -27559434. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -94500. (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -3330600. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 46431000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 279360. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -676800. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2152800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -8285520. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 83520. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 5080320. (($P SIMP) 1. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -7653024. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 4110624. (($P SIMP) 1. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -83615280. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 118560. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 522720. (($P SIMP) 1. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 4197864. (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -122880. (($P SIMP) 1. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 51399096. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -856944. (($P SIMP) 1. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -14931216. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 366750. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8m2| $VALUES) 
(DSKSETQ |$S8z1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 63000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -126000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -12448800. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 23738400. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 12448800. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 63000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -35002800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19192950. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 11264400. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 618823800.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -42000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 23950080. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -68817420. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 10255140. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 8144150. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 20048000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -631680. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 26813220. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -22545600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1237619880. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -14149100. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 539448700.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -772800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -15677340. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -360009720. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -156750720. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 13777750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -223149500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 910342720. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -11975040.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 16215885. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19570950.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 28720755. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 462861000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10558800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222613440. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -73024875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 11975040. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2116485. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 529542090. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -18257400. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -12882555.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 512024310. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1212819300. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -247152360. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -4300632000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -10789632. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 10184832. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -262211040. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 135449328. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1209600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -383096448. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 384247584. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 356467104. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 6188984592. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 126077280. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -64299480. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -113561280. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2262735720. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -1427760. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 419373360. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -54920250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8z1| $VALUES) 
(DSKSETQ |$S8z2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -63000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -10823400. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 20437200. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 10823400. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -30038400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 17038350. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9601200. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 530541900.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -21000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 20139840. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -57671460. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7657020. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6809950. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 17416000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -416640. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 21328860. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -19210800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1064138040. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11458300. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 464137100.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -512400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -13549620. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -305834760. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -134722560. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 11726750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -191999500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 772506560. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -10069920.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 13616505. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -17038350.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 24652215. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 393876000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -9248400. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -194265120. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -64519875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 10069920. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -802305. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 453611970. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10546200. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10779615.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 439123230. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1028682900. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -208166280. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -3654567000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -9265536. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 8963136. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -220237920. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 118298544. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 604800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -328898304. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 324832032. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 300357792. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 5264441616. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 106609440. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -55667640. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -95941440. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -1931385960. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -848880. (($P SIMP) 1. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 359941680. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -46478250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8z2| $VALUES) 
(DSKSETQ |$S10z1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 8890560000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -493920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -47040000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -816480000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -680400000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21840000. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 40166544600. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 47040000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11854080000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -47040000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 38525760000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -17406144000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -823200000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1338960000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 22514954000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -34574400000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -28153440000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 27552406000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 816480000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 47040000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -26671680000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41114304000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -21840000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41941606000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -65582521200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -30367750000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -575909838000.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 28153440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -658560000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -68300806000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 26403816600.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 6659590000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 556646958000. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 17012800000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -414892800000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 612360000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -778260000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 15500824500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 165900000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -23835724500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2976750000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 123480000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19766203100. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 8643600000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2610368400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 37648107500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 347766720000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11311477275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -6952837500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -446460000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 28894320000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -55227112500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 8829124500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 73883607500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 15484392000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1332626535000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -40007615550. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -771289485750.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -28894320000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 446460000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 54671452500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2976750000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 61435500. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 55566000000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -43951472400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -271032372000. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -286098435000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 6371568000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -12604951100. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -215509203000. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -167485920000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 14943553275.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 412610955750. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 59737860000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -104496000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 17850699600. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -12435219600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5376162400. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -9549187200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 9348102400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -319433436000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 6258067200. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 368756136000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -23408646912.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -36082698000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -5845392000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -790017472800. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 29446648000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 865169323200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -89828383680. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -5267808000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 12886098000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 247693312800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 225351473760. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -20082748000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -551036203200. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 2634992640. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -81345942720. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 607282147584. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 1587600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5427840000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 7813260000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 854670000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 254080638000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5662720000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -255510192000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 11300654400. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 1345650000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -6006960000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -71086512000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 6561480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 177150240000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -116617158000. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 116534544000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -1256174740800. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -801360000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -32628708000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 25637875200. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -1805580000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -52980480000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 68103216000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -33493788000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 1017474393600. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) 269482500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 16188732000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -15851576700. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -3532347000. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) -456913920600. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 1395489600. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 94471732800. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -6935292000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S10z1| $VALUES) 
(DSKSETQ |$S10z2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -987840000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 493920000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -538272000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -211680000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -282240000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 538272000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -740880000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 887600000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 297808000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 18276010200. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -1152480000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 538272000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1528800000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -870240000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 8890560000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6979392000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1481760000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -2073008000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 28865354000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -16134720000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -7408800000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -7021994000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 282240000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -538272000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 211680000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 16728768000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -297808000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 35591206000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -41558252400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -28984774000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -338354074800.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) -740880000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 7408800000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 1185408000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -33726406000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 26245762200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 5276614000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 354653434800. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 3841600000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -320060160000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 864360000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -897624000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -864360000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 584724000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7033624500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 312900000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15368524500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11840850000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222264000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -12051172700. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4033680000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10236358800. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7923867500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 158101440000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -903164325. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -2084197500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -864360000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1210524000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 6667920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -19580200500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 3007924500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 42183687500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 21707784000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 706144455000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -760732350. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -359389840950.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) 864360000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -6667920000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1210524000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 19024540500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -14804370000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 5882635500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2222640000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -6136822800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18131623200. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -73995075000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 148176000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -2914240700. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -90863551800. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -60799200000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -6161648325.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 107398030950. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -64729980000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 271824000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 7107435600. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1691955600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 9836573600. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5484931200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5864633600. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -243228636000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1347091200. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 275616936000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -24356973312.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) -271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -11114538000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -12619152000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -413747200800. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -3152072000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 377966635200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -105001606080. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 1505952000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -227982000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 84796480800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 77209342560. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 8564612000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -134957995200. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 147728931840. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -61431088320. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 376838832384. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 1587600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -8324160000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 3410316000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 3750990000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 185496318000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -845824000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -183256752000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 16200340800. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 4241970000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 20725200000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -28186032000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2261880000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 43731360000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -127285830000. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 88084752000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -812357985600. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -349776000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -20774628000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 18773798400. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -112140000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -22498560000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 56394288000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -25510428000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 690708211200. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) -55093500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 9414972000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -12279627900. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -2600955000. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) -316414042200. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 705211200. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 65112321600. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -5241852000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S10z2| $VALUES) 
(DSKSETQ |$S103z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -8001504000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 4.))
           ((MTIMES SIMP) -32006016000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 16003008000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 99574272000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 21337344000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -196777728000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 104908608000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -45045504000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 3.))
           ((MTIMES SIMP) -99574272000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 47416320000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -8001504000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 48009024000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 194406912000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -92461824000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 43563744000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -1792336896000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -2576484288000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 7112448000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -14224896000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -501150988800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 514530374400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 441839664000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7112448000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 87761116800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -457630790400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 4061207808000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 134708448000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -106673616000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 6322176000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -167181974400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -3589526644200. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -5619712000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 3.))
           ((MTIMES SIMP) 132765696000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 300421900800. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -552463430400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -170698752000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -26156592000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -270273024000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 60928560000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 3839299430400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 4795698700800. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -294705600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 405817910400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -3905736870000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 3143109312000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -432673920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -3369517242000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 37933056000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -26119900800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 296415302400. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -437098032000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 2106707097600. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -2541052684800. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 3435312384000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 192470678400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -6213646698000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5520826256400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 1443258877200. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 62480247253200.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) 204252384000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -430303104000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -185345126400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 5319068874000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -7740984220200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -4520578045200. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -44612888821200. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 697085760000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 40182960384000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 15321398400.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15066475200. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15321398400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -202319308800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 923941588500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 121367736000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 2064731287500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -3029894910000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 75895747200. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 1456309992900. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -811066032000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 9453628800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 5207328000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -4368576128400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4017877831500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19190767680000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 324362765475. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -394125385500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -143345462400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 232452259200. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 256048128000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -4741513459200. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 4475838005100. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -6569242375500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -161245123200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 3944646216000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1380872467500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1179466142400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -127827325665000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2053316263950. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 75396325217850.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) -112702665600.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -237200140800.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -40416163200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -2692058273100. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 9439988670000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1453598968500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -11342131920000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -3345674864400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 11567302783200. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 17434459413000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -9453628800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 1869329145600. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 4020673836900. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -5866932670200. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 12281913504000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -805050582525.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -6720249875850. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 59658933348000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 66919708800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1500917040000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 2178181861200. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 163034924400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1618250440800. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1910158588800. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1613022297600. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 49111179012000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 438568300800. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -17279037720000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 10785603015936.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) 1991485440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -2648040595200. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -4662858416400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 7078970505600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 57583975615200. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -546142632000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -69884033083200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -27245214682560. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -85033670400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -6880443591600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 420527181600. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -35674605701280. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -1170019452000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 19828757793600. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -87175629112320. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -26971837583040. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) -271805393809152. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 168391440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 975316665600. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -540966535200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -2722302709200. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -33663814002000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -567494860800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 11635371216000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -9239591390400. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -2776289040000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 4976458318800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 17649435254400. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 40063922640000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 3509112859200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -10309655635200. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 40713698768400. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 33410065449600. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) 372093476932800. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 799527909600. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -48348316800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 4728322620000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -3565119398400. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -1631223468000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -9236108851200. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -18527478710400. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -4958602812000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) -126713247091200. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) 16108035300.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 1771370748000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 2953030572900. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 840041987400. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) 36360611332200. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) -1078772817600. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) -6400051876800. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -1301785884000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S103z| $VALUES) 
(DSKSETQ |$qq3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$qq3| $VALUES) 
(DSKSETQ |$qq2| '1.) 
(ADD2LNC '|$qq2| $VALUES) 
(DSKSETQ |$qq1| '1.) 
(ADD2LNC '|$qq1| $VALUES) 
(DSKSETQ |$nq3| '4.) 
(ADD2LNC '|$nq3| $VALUES) 
(DSKSETQ |$nq2| '0.) 
(ADD2LNC '|$nq2| $VALUES) 
(DSKSETQ |$nq1| '0.) 
(ADD2LNC '|$nq1| $VALUES) 
(DSKSETQ |$filename| '"S4zTTS4z.lisp") 
(ADD2LNC '|$filename| $VALUES) 
(DSKSETQ |$qq|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$qq| $VALUES) 
(DSKSETQ |$nq| '4.) 
(ADD2LNC '|$nq| $VALUES) 
(DSKSETQ |$Assss|
         '((MTIMES SIMP) ((MEXPT SIMP) |$om| -4.)
           ((MPLUS SIMP) 4129024.
            ((MTIMES SIMP RATSIMP) 3186176. |$Ms|)
            ((MTIMES SIMP) -3416832. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
            ((MTIMES SIMP) -1555456. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
            ((MTIMES SIMP) 984064. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -24774144.
              ((MTIMES SIMP RATSIMP) 4352. |$Ms|)
              ((MTIMES SIMP) 46547456. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 13786112. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -9332736. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 8258048.
                ((MTIMES SIMP RATSIMP) 6372352. |$Ms|)
                ((MTIMES SIMP) -14329856.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -10792960.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|))
             |$om|)
            ((MTIMES SIMP)
             ((MPLUS SIMP) 2271827968.
              ((MTIMES SIMP RATSIMP) -162646784. |$Ms|)
              ((MTIMES SIMP) -186536576.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -95132928.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 31460352. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -628736768.
                ((MTIMES SIMP RATSIMP) -593495936. |$Ms|)
                ((MTIMES SIMP) -35848448.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 76701696.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 46696960.
                ((MTIMES SIMP RATSIMP) 88019968. |$Ms|)
                ((MTIMES SIMP) 38926336.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 692847104.
              ((MTIMES SIMP RATSIMP) -1176569856. |$Ms|)
              ((MTIMES SIMP) 182261760.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 176621056.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -44255232.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1696998656.
                ((MTIMES SIMP RATSIMP) 978427392. |$Ms|)
                ((MTIMES SIMP) 400139520.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -182996992.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 748442112.
                ((MTIMES SIMP RATSIMP) 5432064. |$Ms|)
                ((MTIMES SIMP) -193548288.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -82489344.
                ((MTIMES SIMP RATSIMP) -51179520. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 9382760448.
              ((MTIMES SIMP RATSIMP) 784258048. |$Ms|)
              ((MTIMES SIMP) -550555648.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -38535168.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 22127616. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 784258048.
                ((MTIMES SIMP RATSIMP) -215729152. |$Ms|)
                ((MTIMES SIMP) -525330432.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 172204032.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -550555648.
                ((MTIMES SIMP RATSIMP) -525330432. |$Ms|)
                ((MTIMES SIMP) 315148288.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -38535168.
                ((MTIMES SIMP RATSIMP) 172204032. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP) 22127616. ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 692847104.
              ((MTIMES SIMP RATSIMP) -1696998656. |$Ms|)
              ((MTIMES SIMP) 748442112.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -82489344.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1176569856.
                ((MTIMES SIMP RATSIMP) 978427392. |$Ms|)
                ((MTIMES SIMP) 5432064.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -51179520.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 182261760.
                ((MTIMES SIMP RATSIMP) 400139520. |$Ms|)
                ((MTIMES SIMP) -193548288.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 176621056.
                ((MTIMES SIMP RATSIMP) -182996992. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP) -44255232.
               ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 2271827968.
              ((MTIMES SIMP RATSIMP) -628736768. |$Ms|)
              ((MTIMES SIMP) 46696960. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -162646784.
                ((MTIMES SIMP RATSIMP) -593495936. |$Ms|)
                ((MTIMES SIMP) 88019968.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -186536576.
                ((MTIMES SIMP RATSIMP) -35848448. |$Ms|)
                ((MTIMES SIMP) 38926336.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -95132928.
                ((MTIMES SIMP RATSIMP) 76701696. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP) 31460352. ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -24774144.
              ((MTIMES SIMP RATSIMP) 8258048. |$Ms|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 4352.
                ((MTIMES SIMP RATSIMP) 6372352. |$Ms|))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 46547456.
                ((MTIMES SIMP RATSIMP) -14329856. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 13786112.
                ((MTIMES SIMP RATSIMP) -10792960. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP) -9332736. ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 4129024.
              ((MTIMES SIMP RATSIMP) 3186176. |$Mt|)
              ((MTIMES SIMP) -3416832. ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) -1555456. ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP) 984064. ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
             ((MEXPT SIMP RATSIMP) |$om| 8.)))
           ((MEXPT SIMP) |$Xi| -8.))) 
(ADD2LNC '|$Assss| $VALUES) 
(DSKSETQ $GH_0
         '((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 2.) -1.)
           ((MEXPT SIMP) (($XX SIMP) 1. 4.) -1.)
           ((MEXPT SIMP) (($XX SIMP) 2. 4.) -1.))) 
(ADD2LNC '$GH_0 $VALUES) 
(DSKSETQ |$tttt0|
         '((MTIMES SIMP)
           ((MEXPT SIMP) (($XX SIMP) 1. 2.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 2.)))
           ((MEXPT SIMP) (($XX SIMP) 1. 3.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 3.)))
           ((MEXPT SIMP) (($XX SIMP) 1. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 4.)))
           ((MEXPT SIMP) (($XX SIMP) 2. 3.)
            ((MTIMES SIMP) -4. (($PP SIMP) 2. 3.)))
           ((MEXPT SIMP) (($XX SIMP) 2. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 2. 4.)))
           ((MEXPT SIMP) (($XX SIMP) 3. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 3. 4.))))) 
(ADD2LNC '|$tttt0| $VALUES) 
(DSKSETQ |$tttt|
         '((MTIMES SIMP FACTORED)
           ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
            ((MPLUS SIMP) -6. ((MTIMES SIMP) 2. |$Ms|)
             ((MTIMES SIMP) 2. |$Mt|)))
           ((MEXPT SIMP) |$om|
            ((MPLUS SIMP) 2. ((MTIMES SIMP) -2. |$Ms|)))
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) -2.)
           ((MEXPT SIMP) |$Xi| 6.)
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|) 2.))) 
(ADD2LNC '|$tttt| $VALUES) 
(DSKSETQ |$a1234|
         '((MLIST SIMP)
           ((MTIMES SIMP FACTORED) 128.
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -6. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MPLUS SIMP IRREDUCIBLE) 32258.
             ((MTIMES SIMP RATSIMP) 24892. |$Ms|)
             ((MTIMES SIMP) -26694. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) -12152. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) 7688. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP RATSIMP) -193548. |$om|)
             ((MTIMES SIMP RATSIMP) 34. |$Ms| |$om|)
             ((MTIMES SIMP) 363652. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP) 107704. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP) -72912. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$om|)
             ((MTIMES SIMP RATSIMP) 64516. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) 49784. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -111952. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -84320. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 17748656. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -1270678. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -1457317. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -743226. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 245784. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -4912006. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -4636687. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -280066. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 599232. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 364820. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 687656. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 304112. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 5412868. ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -9191952. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1423920. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1379852. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -345744. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -13257802. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 7643964. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 3126090. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1429664. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 5847204. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 42438. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1512096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -644448. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -399840. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 73302816. ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 6127016. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -4301216. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -301056. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 172872. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 6127016. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -1685384. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -4104144. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1345344. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -4301216. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -4104144. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2462096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -301056. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1345344. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 172872. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 5412868. ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -13257802. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 5847204. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -644448. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -9191952. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 7643964. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 42438. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -399840. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1423920. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 3126090. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1512096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1379852. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1429664. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -345744. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 17748656. ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -4912006. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 364820. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1270678. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -4636687. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 687656. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1457317. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -280066. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 304112. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -743226. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 599232. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 245784. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -193548. ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 64516. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 34. |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 49784. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 363652. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -111952. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 107704. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -84320. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -72912. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 32258. ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 24892. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -26694. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -12152. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 7688. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))))
           ((MTIMES SIMP FACTORED) 128. ((MEXPT SIMP) |$om| -4.)
            ((MPLUS SIMP IRREDUCIBLE) 32258.
             ((MTIMES SIMP RATSIMP) 24892. |$Ms|)
             ((MTIMES SIMP) -26694. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) -12152. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) 7688. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP RATSIMP) -193548. |$om|)
             ((MTIMES SIMP RATSIMP) 34. |$Ms| |$om|)
             ((MTIMES SIMP) 363652. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP) 107704. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP) -72912. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$om|)
             ((MTIMES SIMP RATSIMP) 64516. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) 49784. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -111952. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -84320. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 17748656. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -1270678. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -1457317. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -743226. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 245784. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -4912006. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -4636687. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -280066. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 599232. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 364820. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 687656. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 304112. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 5412868. ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -9191952. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1423920. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1379852. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -345744. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -13257802. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 7643964. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 3126090. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1429664. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 5847204. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 42438. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1512096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -644448. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -399840. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 73302816. ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 6127016. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -4301216. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -301056. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 172872. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 6127016. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -1685384. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -4104144. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1345344. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -4301216. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -4104144. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2462096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -301056. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1345344. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 172872. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 5412868. ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -13257802. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 5847204. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -644448. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -9191952. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 7643964. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 42438. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -399840. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1423920. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 3126090. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1512096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1379852. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1429664. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -345744. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 17748656. ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -4912006. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 364820. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1270678. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -4636687. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 687656. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1457317. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -280066. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 304112. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -743226. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 599232. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 245784. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -193548. ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 64516. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 34. |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 49784. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 363652. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -111952. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 107704. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -84320. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -72912. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 32258. ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 24892. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -26694. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -12152. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 7688. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.)))
            ((MEXPT SIMP) |$Xi| -8.))
           ((MTIMES SIMP FACTORED)
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -6. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) 2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MEXPT SIMP) |$Xi| 8.))
           ((MTIMES SIMP FACTORED) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|)
            |$Xi|
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -2.)))) 
(ADD2LNC '|$a1234| $VALUES) 
(DEFPROP $SET_NUMBER_OF_PARTICLE %SET_NUMBER_OF_PARTICLE VERB) 
(MDEFPROP $SET_NUMBER_OF_PARTICLE
    ((LAMBDA) ((MLIST) |$nn0|)
     ((MPROG) ((MSETQ) |$nn| |$nn0|)
      (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.) ((MPLUS) |$nn0| 1.))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MSETQ) ((|$s| ARRAY) $R)
        ((MPLUS) ((|$k|) $R)
         (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S ((MPLUS) $R 1.)
          |$nn0|))))))
    MEXPR) 
(DEFPROP $SET_NUMBER_OF_PARTICLE $ANY FUNCTION-MODE) 
(ADD2LNC '(($SET_NUMBER_OF_PARTICLE) |$nn0|) $FUNCTIONS) 
(DEFPROP %SET_NUMBER_OF_PARTICLE $SET_NUMBER_OF_PARTICLE NOUN) 
(DEFPROP $NOTZERO %NOTZERO VERB) 
(MDEFPROP $NOTZERO
    ((LAMBDA) ((MLIST) $X) ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))
    MEXPR) 
(DEFPROP $NOTZERO $FIXNUM FUNCTION-MODE) 
(ADD2LNC '(($NOTZERO) $X) $FUNCTIONS) 
(DEFPROP %NOTZERO $NOTZERO NOUN) 
(DEFPROP |$compute_alphas_no_zmV1| |%compute_alphas_no_zmV1| VERB) 
(MDEFPROP |$compute_alphas_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
        ((MSETQ) $POW0
         ((MTIMES) 2.
          (($SUM)
           (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0 $MAX_USED_LEVEL0)
           $L0 2. $MAX_USED_LEVEL0)))
        ((MSETQ) $POW0
         ((MPLUS) $POW0
          (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2. $MAX_USED_LEVEL0)))
        ((MCOND) |$dbg_compute_levels|
         (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T $FALSE)
        ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
      ((MRETURN) |$noAlphas0|)))
    MEXPR) 
(DEFPROP |$compute_alphas_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_alphas_no_zmV1| |$compute_alphas_no_zmV1| NOUN) 
(DEFPROP |$compute_levels_used_no_zmV1| |%compute_levels_used_no_zmV1|
         VERB) 
(MDEFPROP |$compute_levels_used_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
        ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
         ((MPROGN)
          ((MSETQ) $POW0
           ((MPLUS)
            (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
             ((MPLUS) $L0 ((MMINUS) 1.)))
            (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0 $MAX_USED_LEVEL0)))
          ((MCOND) ((MGREATERP) $POW0 0.)
           ((MSETQ) ((|$usedLevels0| ARRAY) $R)
            (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
             ((|$usedLevels0| ARRAY) $R)))
           T $FALSE)))))
      ((MRETURN) |$usedLevels0|)))
    MEXPR) 
(DEFPROP |$compute_levels_used_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_levels_used_no_zmV1| |$compute_levels_used_no_zmV1|
         NOUN) 
(DEFPROP |$compute_levels_and_powers_used_no_zmV1|
         |%compute_levels_and_powers_used_no_zmV1| VERB) 
(MDEFPROP |$compute_levels_and_powers_used_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
        ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
         ((MPROGN)
          ((MSETQ) $POW0
           ((MPLUS)
            (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
             ((MPLUS) $L0 ((MMINUS) 1.)))
            ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
            (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
             $MAX_USED_LEVEL0)))
          ((MCOND) ((MGREATERP) $POW0 0.)
           ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
            (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
             ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
           T $FALSE)))))
      ((MRETURN) |$usedLevelsPowers0|)))
    MEXPR) 
(DEFPROP |$compute_levels_and_powers_used_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_levels_and_powers_used_no_zmV1|)
           $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_levels_and_powers_used_no_zmV1|
         |$compute_levels_and_powers_used_no_zmV1| NOUN) 
(DEFPROP |$compute_Ks_no_zmV1| |%compute_Ks_no_zmV1| VERB) 
(MDEFPROP |$compute_Ks_no_zmV1|
    ((LAMBDA) ((MLIST) $LEVEL_USED_ARRAY0)
     ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
      ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
      ((MDO) $R 1. NIL NIL |$nn| NIL
       ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
        ((MSETQ) |$Nlus0| (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
        ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
         ((MPROGN)
          ((MSETQ) $NR_PQ
           ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R) $INR_PQ))
          ((MSETQ) ((|$explK0| ARRAY) $R)
           ((MPLUS) ((|$explK0| ARRAY) $R)
            ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
        ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
         ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
        |$end_r_loop|))
      ((MRETURN) |$Ks_rules0|)))
    MEXPR) 
(DEFPROP |$compute_Ks_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0) $FUNCTIONS) 
(DEFPROP |%compute_Ks_no_zmV1| |$compute_Ks_no_zmV1| NOUN) 
(DEFPROP |$compute_Ds| |%compute_Ds| VERB) 
(MDEFPROP |$compute_Ds|
    ((LAMBDA) ((MLIST) $LEVEL_USED_ARRAY0)
     ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
      ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
      ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
       ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
        ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
         ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
          ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL NIL
           NIL
           ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL NIL NIL
            NIL
            ((MSETQ) ((|$explD0| ARRAY) $R $S)
             ((MPLUS) ((|$explD0| ARRAY) $R $S)
              ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
               ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
          ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
           (($ENDCONS)
            ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
            ((|$Ds_rules0| ARRAY) $R)))
          |$end_s_loop|))
        |$end_r_loop|))
      ((MRETURN) |$Ds_rules0|)))
    MEXPR) 
(DEFPROP |$compute_Ds| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_Ds|) $LEVEL_USED_ARRAY0) $FUNCTIONS) 
(DEFPROP |%compute_Ds| |$compute_Ds| NOUN) 
(DSKSETQ $WICK '$WICK) 
(DEFPROP $WICK %WICK VERB) 
(MDEFPROP $WICK
    ((LAMBDA) ((MLIST) |$list_Nr0|)
     ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
      ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
      ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
      ((MSETQ) $WICK00
       ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
        ((MFACTORIAL) |$Nr0|)))
      ((MDO) $R 2. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $WICK0 0.)
        ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
        ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
         ((MPROGN) ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
          ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
           ((MSETQ) $WICK0
            ((MPLUS) $WICK0
             ((MTIMES)
              ((MQUOTIENT) 1.
               ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
              $CO0
              ((MEXPT) ((|$s| ARRAY) $R)
               ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
           T $FALSE)))
        ((MSETQ) $WICK00 $WICK0)))
      ((MRETURN) $WICK00)))
    MEXPR) 
(DEFPROP $WICK $ANY FUNCTION-MODE) 
(ADD2LNC '(($WICK) |$list_Nr0|) $FUNCTIONS) 
(DEFPROP %WICK $WICK NOUN) 
(DEFPROP $DO_ALL_TERM %DO_ALL_TERM VERB) 
(MDEFPROP $DO_ALL_TERM
    ((LAMBDA) ((MLIST) $INT0 $LEVELS_POWERS0 |$Ks_rules0| |$Ds_rules0|)
     ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
      (($PRINT) "in computing 'Z' (do_all_term)")
      ((MSETQ) $EXPL_INT0 $INT0)
      ((MDO) $R 1. NIL NIL |$nn| NIL
       ((MPROGN)
        ((MCOND) |$dbg_all_terms|
         (($PRINT)
          "in computing 'Z' (do_all_term) doing all terms for particle"
          $R)
         T $FALSE)
        ((MSETQ) $EXPL_INT0
         (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
          ((|$Ds_rules0| ARRAY) $R)))
        ((MSETQ) $NLEVELS0 (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
        ((MCOND) |$dbg_all_terms|
         (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
        ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
         ((MPROGN)
          ((MCOND) |$dbg_all_terms|
           (($PRINT) " project to"
            (($L) $R
             ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
            "^"
            ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
             ((MPLUS) $L0 1.)))
           T $FALSE)
          ((MSETQ) $EXPL_INT0
           (($RATCOEF) $EXPL_INT0
            (($L) $R
             ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
            ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
             ((MPLUS) $L0 1.))))
          ((MCOND) |$dbg_all_terms|
           (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
      ((MRETURN) $EXPL_INT0)))
    MEXPR) 
(DEFPROP $DO_ALL_TERM $ANY FUNCTION-MODE) 
(ADD2LNC '(($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
           |$Ds_rules0|)
         $FUNCTIONS) 
(DEFPROP %DO_ALL_TERM $DO_ALL_TERM NOUN) 
(DEFPROP $STATE2MATRIX %STATE2MATRIX VERB) 
(MDEFPROP $STATE2MATRIX
    ((LAMBDA) ((MLIST) $STATE0 |$MaxLevel0|)
     ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
      ((MSETQ) $MAT0
       (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
        ((MPLUS) |$MaxLevel0| 1.)))
      ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
       ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
        ((MPROGN)
         ((MSETQ) (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
          (($HIPOW) $STATE0 (($P) $IP $IQ)))
         ((MSETQ) $STATE00
          ((MQUOTIENT) $STATE00
           ((MEXPT) (($P) $IP $IQ)
            (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
      ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
       ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
        ((MPROGN)
         ((MSETQ) (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
          ((MPLUS) (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
           (($HIPOW) $STATE0 (($P) $IP $IQ))))
         ((MSETQ) $STATE00
          ((MQUOTIENT) $STATE00
           ((MEXPT) (($P) $IP $IQ) (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
      ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
       (($ERROR) "In state2matrix missing some contributions in"
        $STATE0 "since we are left with" $STATE00 "after analysis")
       T $FALSE)
      ((MRETURN) (($COPYMATRIX) $MAT0))))
    MEXPR) 
(DEFPROP $STATE2MATRIX $ANY FUNCTION-MODE) 
(ADD2LNC '(($STATE2MATRIX) $STATE0 |$MaxLevel0|) $FUNCTIONS) 
(DEFPROP %STATE2MATRIX $STATE2MATRIX NOUN) 
(DEFPROP |$take_derivative_wrt_lambdaV1|
         |%take_derivative_wrt_lambdaV1| VERB) 
(MDEFPROP |$take_derivative_wrt_lambdaV1|
    ((LAMBDA) ((MLIST) $NR0 $LEVEL0 $INDEX0 $TERM0)
     ((MPROG)
      ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0 $NPOW0
       $OP0)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
       ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
       ((MSETQ) $TERM00 $TERM0))
      ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $NEWTERM00 0.)
        ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MSETQ) $OP0 (($INPART) $FAC0 0.))
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MCOND) ((MGREATERP) $NPOW0 2.)
            (($ERROR)
             "la() has one index and it cannot occour with a power bigger than 2! term="
             $TERM00)
            T
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$l|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$ll|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
             ((MEXPT) ((MMINUS) 1.) $LEVEL0)
             ((MFACTORIAL)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
             ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LAK)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$laSk|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
              $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LALA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$ll|)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
             ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
             ((MFACTORIAL)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
             ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $KLA)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$Skla|)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LALA)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA2)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) 2. $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          |$end_pow_op|)
         T
         ((MCOND) $ISOP0
          ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$l|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0) $TERM00
              $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) $LEVEL0)
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LAK)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$laSk|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
               $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LA2)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) 2.
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $KLA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$Skla|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
               $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MPROGN)
             ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
              ((MSETQ) $NEWTERM00 (($SUBSTINPART) |$Dim| $TERM00 $NF0))
              T
              ((MPROGN)
               ((MSETQ) $NEWTERM00 (($SUBSTINPART) 1. $TERM00 $NF0))
               ((MSETQ) $NEWTERM00
                (($SUBSTITUTE) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                 $NEWTERM00))))
             |$end_lambda|)
            T $FALSE)
           |$end_if_op|)
          T $FALSE))
        ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
      ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_lambdaV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_lambdaV1|
         |$take_derivative_wrt_lambdaV1| NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA %TAKE_DERIVATIVE_WRT_LAMBDA VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA
    ((LAMBDA) ((MLIST) $NR0 $LEVEL0 $INDEX0 $TERM0)
     ((MPROG)
      ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0 $NPOW0
       $OP0)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
       ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
       ((MSETQ) $TERM00 $TERM0))
      ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $NEWTERM00 0.)
        ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0)) ((MSETQ) $NPOW0 1.)
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MSETQ) $OP0 (($INPART) $FAC0 0.))
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MCOND) ((MGREATERP) $NPOW0 2.)
            (($ERROR)
             "la() has one index and it cannot occour with a power bigger than 2! term="
             $TERM00)
            T
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$l|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MPROGN)
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0
              (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
               $NF0 2.)))
            ((MCOND) ((MEQUAL) $OP0 |$ll|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               ((MEXPT) ((MMINUS) 1.) $LEVEL0)
               ((MFACTORIAL)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
               ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LAK)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 |$laSk|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LALA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)))
             T $FALSE)
            |$end_lambda_other|)
           T $FALSE)
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MPROGN)
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0
              (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
               $NF0 2.)))
            ((MCOND) ((MEQUAL) $OP0 |$ll|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
               ((MFACTORIAL)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
               ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $KLA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 |$Skla|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LALA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)))
             T $FALSE)
            |$end_other_la|)
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA2)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) 2. $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          |$end_pow_op|)
         T
         ((MCOND) $ISOP0
          ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$l|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0) $TERM00
              $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) $LEVEL0)
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LAK)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$laSk|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
               $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LA2)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) 2.
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $KLA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$Skla|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
               $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MPROGN)
             ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
              ((MSETQ) $NEWTERM00 (($SUBSTINPART) |$Dim| $TERM00 $NF0))
              T
              ((MPROGN)
               ((MSETQ) $NEWTERM00 (($SUBSTINPART) 1. $TERM00 $NF0))
               ((MSETQ) $NEWTERM00
                (($SUBSTITUTE) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                 $NEWTERM00))))
             |$end_lambda|)
            T $FALSE)
           |$end_if_op|)
          T $FALSE))
        ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
      ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_LAMBDA $TAKE_DERIVATIVE_WRT_LAMBDA NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR
         %TAKE_DERIVATIVE_WRT_SCALAR_PAIR VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR
    ((LAMBDA) ((MLIST) $NR0 $LEVEL10 $LEVEL20 $TERM0)
     ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
      ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
      ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.)) ((MSETQ) $DER0 0.)
      ((MCOND) ((MGREATERP) $LEVEL10 0.)
       ((MSETQ) $DER00
        (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0| $TERM0))
       T ((MSETQ) $DER00 ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
      ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
      ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
       ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
        ((MDO) $NT0 1. NIL NIL $LDER00 NIL
         ((MPROGN)
          ((MCOND) |$dbg_wrt_pair|
           (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
            "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
           T $FALSE)
          ((MSETQ) $TMP_DER0
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
            (($INPART) $DER00 $NT0)))
          ((MSETQ) $DER0 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
       T
       ((MPROGN)
        ((MCOND) |$dbg_wrt_pair|
         (($PRINT) "    SINGLE term: take der of" $DER00 "wrt lambda("
          $NR0 $LEVEL20 |$newII0| ")")
         T $FALSE)
        ((MSETQ) $DER0
         (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0| $DER00))))
      ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0)) ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
           $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_SCALAR_PAIR
         $TAKE_DERIVATIVE_WRT_SCALAR_PAIR NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_STATE %TAKE_DERIVATIVE_WRT_STATE VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_STATE
    ((LAMBDA) ((MLIST) $NR0 $ONE_STATE_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
      ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $ONE_STATE_IN_MATRIX0))
      ((MSETQ) |$Der0| $TERM0)
      ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
       ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
        ((MCOND)
         ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
         ((MPROGN)
          ((MDO) $N_PQ 1. NIL NIL
           (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
           ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
             ((MPROGN)
              ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
               ((MSETQ) |$tmp_Der0|
                ((MPLUS) |$tmp_Der0|
                 (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                  ((MPLUS) $L0 ((MMINUS) 1.))
                  ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
              ((MSETQ) |$Der0| |$tmp_Der0|))
             T
             ((MSETQ) |$Der0|
              (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
               ((MPLUS) $L0 ((MMINUS) 1.)) ((MPLUS) $C0 ((MMINUS) 1.))
               |$Der0|)))))
          |$end_loop_c0|)
         T $FALSE)))
      ((MRETURN) |$Der0|)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_STATE $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_STATE $TAKE_DERIVATIVE_WRT_STATE NOUN) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV1|
         |%take_derivative_wrt_scalar_stateSV1| VERB) 
(MDEFPROP |$take_derivative_wrt_scalar_stateSV1|
    ((LAMBDA) ((MLIST) $SCALARS_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
      ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
      ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
       ((MCOND)
        ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
        ((MPROGN)
         ((MCOND) |$dbg_scalars|
          (($PRINT) "nr0=" $NR0 "out of"
           (($LENGTH) $SCALARS_IN_MATRIX0))
          T $FALSE)
         ((MSETQ) |$tmp_DER0| 0.)
         ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
          ((MPROGN)
           (($PRINT) "before length(DER0) is" (($LENGTH) |$der0|))
           ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
            ((MSETQ) |$tmp_DER0|
             ((MPLUS) |$tmp_DER0|
              (($TAKE_DERIVATIVE_WRT_STATE) $NR0
               (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
           ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
          T
          ((MPROGN)
           ((MCOND) |$dbg_scalars|
            (($PRINT) "SINGLE term " |$der0| "derivative wrt r=" $NR0
             "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0) "with nr=" $NR0)
            T $FALSE)
           ((MSETQ) |$der0|
            (($TAKE_DERIVATIVE_WRT_STATE) $NR0
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
           |$end_single|)))
        T $FALSE))
      ((MRETURN) |$der0|)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_scalar_stateSV1|) $SCALARS_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_scalar_stateSV1|
         |$take_derivative_wrt_scalar_stateSV1| NOUN) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV2|
         |%take_derivative_wrt_scalar_stateSV2| VERB) 
(MDEFPROP |$take_derivative_wrt_scalar_stateSV2|
    ((LAMBDA) ((MLIST) $SCALARS_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
      ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
       ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
        (($PRINT) "in take_derivative_wrt_scalar_stateSV2 acting on"
         $LT0 "terms")
        ((MDO) $NT0 1. NIL NIL $LT0 NIL
         ((MPROGN)
          ((MCOND) |$dbg_wrt_states|
           (($PRINT) "in take_derivative_wrt_scalar_stateSV2 EXAM term"
            $NT0 "out of" $LT0 "now there are"
            ((MCOND) ((MNOT) (($NUMBERP) |$der0|)) (($LENGTH) |$der0|)
             T 0.)
            "terms")
           T
           ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
            (($PRINT)
             "in take_derivative_wrt_scalar_stateSV2 EXAM term" $NT0
             "(step 100) out of" $LT0)
            T $FALSE))
          ((MSETQ) |$NIused| 0.)
          ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
          ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
           ((MCOND)
            ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
            ((MPROGN)
             ((MSETQ) |$tmp_DER0|
              (($TAKE_DERIVATIVE_WRT_STATE) $NR0
               (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
             |$end_nr_loop|)
            T $FALSE))
          ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
          |$end_t0_loop|)))
       T
       ((MPROGN) ((MSETQ) |$der0| $TERM0)
        ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
         ((MCOND)
          ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
          ((MPROGN)
           ((MCOND) |$dbg_wrt_states|
            (($PRINT)
             "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
             |$der0| "derivative wrt r=" $NR0 "and"
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
            T $FALSE)
           ((MSETQ) |$der0|
            (($TAKE_DERIVATIVE_WRT_STATE) $NR0
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
           |$end_single|)
          T $FALSE))))
      ((MRETURN) |$der0|)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV2| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_scalar_stateSV2|) $SCALARS_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_scalar_stateSV2|
         |$take_derivative_wrt_scalar_stateSV2| NOUN) 
(DEFPROP $CONTRACT_PAIRS_IN_ONE_TERM %CONTRACT_PAIRS_IN_ONE_TERM VERB) 
(MDEFPROP $CONTRACT_PAIRS_IN_ONE_TERM
    ((LAMBDA) ((MLIST) $UTERM0)
     ((MPROG)
      ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0 $NPOW0
       $OP0 $IND0 $NFAC0 $NR0 $NS0)
      ((MSETQ) $UTERM00 $UTERM0)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
       ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
       ((MRETURN) $UTERM0) T $FALSE)
      ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
      ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_contract| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
            ((MNOT) ((MEQUAL) $NPOW0 2.)))
           (($ERROR) "the power must be 2!! wrong term=" $UTERM0) T
           $FALSE)
          ((MCOND) ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
           ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MCOND) ((MEQUAL) $OP0 $LA)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE)
          ((MCOND) ((MEQUAL) $OP0 |$Sk|)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE)
          ((MCOND) ((MEQUAL) $OP0 $K)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE))
         T
         ((MCOND)
          ((MAND) $ISOP0
           (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
          ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
           ((MCOND)
            ((MNOT)
             (($IS) ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
            ((MPROGN)
             ((MSETQ) $OTHERFAC0 (($ASSOC) $IND0 $LIST_INDEX_FACS0))
             ((MSETQ) $NR0 (($INPART) $FAC0 1.))
             ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
             ((MCOND) ((MLEQP) $NR0 $NS0)
              ((MSETQ) $CTERM0
               ((MTIMES) $CTERM0
                ((MQAPPLY)
                 (($CONCAT) (($INPART) $FAC0 0.)
                  (($INPART) $OTHERFAC0 0.))
                 $NR0 (($INPART) $FAC0 2.) $NS0
                 (($INPART) $OTHERFAC0 2.))))
              T
              ((MSETQ) $CTERM0
               ((MTIMES) $CTERM0
                ((MQAPPLY)
                 (($CONCAT) (($INPART) $OTHERFAC0 0.)
                  (($INPART) $FAC0 0.))
                 $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                 (($INPART) $FAC0 2.)))))
             ((MSETQ) $LIST_INDEX_FACS0
              (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0) $LIST_INDEX_FACS0)))
            T
            ((MSETQ) $LIST_INDEX_FACS0
             (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
          T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
        |$end_fac_loop|))
      ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
       ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
       ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
      ((MRETURN) $CTERM0)))
    MEXPR) 
(DEFPROP $CONTRACT_PAIRS_IN_ONE_TERM $ANY FUNCTION-MODE) 
(ADD2LNC '(($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0) $FUNCTIONS) 
(DEFPROP %CONTRACT_PAIRS_IN_ONE_TERM $CONTRACT_PAIRS_IN_ONE_TERM NOUN) 
(DEFPROP $CONTRACT_PAIRS %CONTRACT_PAIRS VERB) 
(MDEFPROP $CONTRACT_PAIRS
    ((LAMBDA) ((MLIST) |$utermS0|)
     ((MPROG) ((MLIST) $SUM0)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
       ((MPROGN) ((MSETQ) $SUM0 0.)
        ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
         ((MSETQ) $SUM0
          ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
       T ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
      ((MRETURN) $SUM0)))
    MEXPR) 
(DEFPROP $CONTRACT_PAIRS $ANY FUNCTION-MODE) 
(ADD2LNC '(($CONTRACT_PAIRS) |$utermS0|) $FUNCTIONS) 
(DEFPROP %CONTRACT_PAIRS $CONTRACT_PAIRS NOUN) 
(DEFPROP $TRUE_XX %TRUE_XX VERB) 
(MDEFPROP $TRUE_XX
    ((LAMBDA) ((MLIST) $R $S)
     ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))
    MEXPR) 
(DEFPROP $TRUE_XX $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_XX) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_XX $TRUE_XX NOUN) 
(DEFPROP |$otherN| |%otherN| VERB) 
(MDEFPROP |$otherN|
    ((LAMBDA) ((MLIST) $M $N)
     ((MCOND)
      ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
       ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
      3. T
      ((MCOND)
       ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
        ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
       2. T
       ((MCOND)
        ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
         ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
        1. T $FALSE))))
    MEXPR) 
(DEFPROP |$otherN| $BOOLEAN FUNCTION-MODE) 
(ADD2LNC '((|$otherN|) $M $N) $FUNCTIONS) 
(DEFPROP |%otherN| |$otherN| NOUN) 
(DEFPROP $COMPUTE_PP3 %COMPUTE_PP3 VERB) 
(MDEFPROP $COMPUTE_PP3
    ((LAMBDA) ((MLIST) ((MLIST) |$n|))
     ((MPROG)
      ((MDO) $M 1. NIL NIL |$nn| NIL
       ((MDO) $N 1. NIL NIL |$nn| NIL
        ((MCOND) ((MEQUAL) $M $N)
         ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
          ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))) $AP))
         T
         ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
          ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
           ((MPLUS)
            ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
            ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
            ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))
    MEXPR) 
(DEFPROP $COMPUTE_PP3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_PP3) ((MLIST) |$n|)) $FUNCTIONS) 
(MDEFPROP $COMPUTE_PP3 T MLEXPRP) 
(DEFPROP %COMPUTE_PP3 $COMPUTE_PP3 NOUN) 
(DEFPROP $PP3ONSHELL %PP3ONSHELL VERB) 
(MDEFPROP $PP3ONSHELL
    ((LAMBDA) ((MLIST) $M $N) (($NUM_PP3 ARRAY) $M $N)) MEXPR) 
(DEFPROP $PP3ONSHELL $ANY FUNCTION-MODE) 
(ADD2LNC '(($PP3ONSHELL) $M $N) $FUNCTIONS) 
(DEFPROP %PP3ONSHELL $PP3ONSHELL NOUN) 
(DEFPROP $TRUE_GF_XX3 %TRUE_GF_XX3 VERB) 
(MDEFPROP $TRUE_GF_XX3
    ((LAMBDA) ((MLIST) $R $S) (($NUM_XX3 ARRAY) $R $S)) MEXPR) 
(DEFPROP $TRUE_GF_XX3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_GF_XX3) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_GF_XX3 $TRUE_GF_XX3 NOUN) 
(DEFPROP $GF_XX3 %GF_XX3 VERB) 
(MDEFPROP $GF_XX3
    ((LAMBDA) ((MLIST) $M $N)
     ((MCOND) ((MEQUAL) $M 1.) |$x1| T
      ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
       ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
        |$x3|))))
    MEXPR) 
(DEFPROP $GF_XX3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($GF_XX3) $M $N) $FUNCTIONS) 
(DEFPROP %GF_XX3 $GF_XX3 NOUN) 
(DSKSETQ $COMPUTE_PP4 '$COMPUTE_PP4) 
(DEFPROP $COMPUTE_PP4 %COMPUTE_PP4 VERB) 
(MDEFPROP $COMPUTE_PP4
    ((LAMBDA) ((MLIST) ((MLIST) |$n|))
     ((MPROG)
      ((MDO) $M 1. NIL NIL |$nn| NIL
       ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
        ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))) $AP)))
      ((MSETQ) |$Mu|
       ((MPLUS)
        ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
        ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Ms|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Mt|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
       (($RATSIMP)
        ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
         ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
          ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
      ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Ms|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Mt|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
       (($RATSIMP)
        ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
         ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.) ((MMINUS) 2.)
          ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))
    MEXPR) 
(DEFPROP $COMPUTE_PP4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_PP4) ((MLIST) |$n|)) $FUNCTIONS) 
(MDEFPROP $COMPUTE_PP4 T MLEXPRP) 
(DEFPROP %COMPUTE_PP4 $COMPUTE_PP4 NOUN) 
(DEFPROP $PP4ONSHELL %PP4ONSHELL VERB) 
(MDEFPROP $PP4ONSHELL
    ((LAMBDA) ((MLIST) $M $N) (($NUM_PP4 ARRAY) $M $N)) MEXPR) 
(DEFPROP $PP4ONSHELL $ANY FUNCTION-MODE) 
(ADD2LNC '(($PP4ONSHELL) $M $N) $FUNCTIONS) 
(DEFPROP %PP4ONSHELL $PP4ONSHELL NOUN) 
(DEFPROP $COMPUTE_XX4 %COMPUTE_XX4 VERB) 
(MDEFPROP $COMPUTE_XX4
    ((LAMBDA) ((MLIST))
     ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
      (($REMARRAY) $NUM_XX4)
      ((MSETQ) $GF_X_RULES
       ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
      ((MSETQ) $EQ_XX40
       ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
        ((MEQUAL) |$om|
         ((MQUOTIENT)
          ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
           (($XX) 1. 3.))
          (($XX) 2. 4.)))))
      ((MSETQ) $EQ_XX40
       ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
        ((MEQUAL)
         ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.) (($XX) 2. 4.))
         ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
      ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
      ((MSETQ) $SO_X13
       (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
      ((MSETQ) $XX4_LIST
       (($MAKELIST)
        (($MAKELIST)
         ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S)) $S
         ((MPLUS) $R 1.) |$nn|)
        $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
      ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
      ((MSETQ) $XX4_LIST
       (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
      ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
      ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
       (($MAP) ":" ((MLIST) (($LHS) $GFXX0)) ((MLIST) (($RHS) $GFXX0))))
      ((MSETQ) |$dx3_dOM| (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
      ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES)) |$xx4_done|))
    MEXPR) 
(DEFPROP $COMPUTE_XX4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_XX4)) $FUNCTIONS) 
(DEFPROP %COMPUTE_XX4 $COMPUTE_XX4 NOUN) 
(DEFPROP $TRUE_GF_XX4 %TRUE_GF_XX4 VERB) 
(MDEFPROP $TRUE_GF_XX4
    ((LAMBDA) ((MLIST) $R $S) (($NUM_XX4 ARRAY) $R $S)) MEXPR) 
(DEFPROP $TRUE_GF_XX4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_GF_XX4) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_GF_XX4 $TRUE_GF_XX4 NOUN) 
(DEFPROP |$check_cyc_A_234| |%check_cyc_A_234| VERB) 
(MDEFPROP |$check_cyc_A_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
        ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
        ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
        ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
        ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
        ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
        ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
        ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
        ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
        ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
        ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
        ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_cyc_A_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_cyc_A_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_cyc_A_234| |$check_cyc_A_234| NOUN) 
(DEFPROP |$cyc_A_234| |%cyc_A_234| VERB) 
(MDEFPROP |$cyc_A_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
        ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
        ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$cyc_A_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$cyc_A_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%cyc_A_234| |$cyc_A_234| NOUN) 
(DEFPROP |$check_cyc_gfA_234| |%check_cyc_gfA_234| VERB) 
(MDEFPROP |$check_cyc_gfA_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
        ((MEQUAL) |$om| ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_cyc_gfA_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_cyc_gfA_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_cyc_gfA_234| |$check_cyc_gfA_234| NOUN) 
(DEFPROP |$cyc_gfA_234| |%cyc_gfA_234| VERB) 
(MDEFPROP |$cyc_gfA_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST)
        ((MEQUAL) |$om| ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
       $AMP00)))
    MEXPR) 
(DEFPROP |$cyc_gfA_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$cyc_gfA_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%cyc_gfA_234| |$cyc_gfA_234| NOUN) 
(DEFPROP |$check_swap_A_23| |%check_swap_A_23| VERB) 
(MDEFPROP |$check_swap_A_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
        ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_swap_A_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_swap_A_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_swap_A_23| |$check_swap_A_23| NOUN) 
(DEFPROP |$swap_A_23| |%swap_A_23| VERB) 
(MDEFPROP |$swap_A_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
        ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$swap_A_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$swap_A_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%swap_A_23| |$swap_A_23| NOUN) 
(DEFPROP |$swap_gfA_23| |%swap_gfA_23| VERB) 
(MDEFPROP |$swap_gfA_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE) ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$swap_gfA_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$swap_gfA_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%swap_gfA_23| |$swap_gfA_23| NOUN) 
(DEFPROP $TEST_MEASURE %TEST_MEASURE VERB) 
(MDEFPROP $TEST_MEASURE
    ((LAMBDA) ((MLIST) |$l1| |$l2| |$l3| |$l4|)
     ((MPROG) ((MSETQ) |$nn| 4.)
      (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
      ((MSETQ) $GH_00
       ((MQUOTIENT) 1.
        ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
      ((MSETQ) |$tttt_00|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
           ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
           ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
      ((MSETQ) |$tttt_00|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
      ((MSETQ) $GH_0P
       (($FACTOR)
        (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) (($XX) 1. 2.)
          ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.)) (($XX) 1. 3.)
           (($XX) 2. 4.))))))
      ((MSETQ) |$TTTT_0p|
       (($FACTOR)
        (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) (($XX) 1. 2.)
          ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.)) (($XX) 1. 3.)
           (($XX) 2. 4.))))))
      ((MSETQ) |$TTTT_pp|
       (($FACTOR)
        (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.))))
      ((MSETQ) |$gh_TTT0|
       (($FACTOR)
        (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
         ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTT|
       (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))
    MEXPR) 
(DEFPROP $TEST_MEASURE $ANY FUNCTION-MODE) 
(ADD2LNC '(($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|) $FUNCTIONS) 
(DEFPROP %TEST_MEASURE $TEST_MEASURE NOUN) 
(DEFPROP $ORDERXX %ORDERXX VERB) 
(MDEFPROP $ORDERXX
    ((LAMBDA) ((MLIST) $R $S)
     ((MCOND) ((MEQUAL) $R $S) 0. T
      ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
       ((MMINUS) (($XX) $S $R)))))
    MEXPR) 
(DEFPROP $ORDERXX $ANY FUNCTION-MODE) 
(ADD2LNC '(($ORDERXX) $R $S) $FUNCTIONS) 
(DEFPROP %ORDERXX $ORDERXX NOUN) 
(DEFPROP $ORDERPP %ORDERPP VERB) 
(MDEFPROP $ORDERPP
    ((LAMBDA) ((MLIST) $R $S)
     ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))
    MEXPR) 
(DEFPROP $ORDERPP $ANY FUNCTION-MODE) 
(ADD2LNC '(($ORDERPP) $R $S) $FUNCTIONS) 
(DEFPROP %ORDERPP $ORDERPP NOUN) 
(DEFPROP $TRUE_KK %TRUE_KK VERB) 
(MDEFPROP $TRUE_KK
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))
    MEXPR) 
(DEFPROP $TRUE_KK $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_KK) $R $M $S $N) $FUNCTIONS) 
(DEFPROP %TRUE_KK $TRUE_KK NOUN) 
(DEFPROP |$true_Skk| |%true_Skk| VERB) 
(MDEFPROP |$true_Skk|
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
      (($SUM)
       ((MTIMES) (($ORDERPP) $T $S) ((MEXPT) (($ORDERXX) $R $T) $M)) $T
       1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_Skk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_Skk|) $R $M $S $N) $FUNCTIONS) 
(DEFPROP |%true_Skk| |$true_Skk| NOUN) 
(DEFPROP |$true_kSk| |%true_kSk| VERB) 
(MDEFPROP |$true_kSk|
    ((LAMBDA) ((MLIST) $S $N $R $M)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
      (($SUM)
       ((MTIMES) (($ORDERPP) $T $S) ((MEXPT) (($ORDERXX) $R $T) $M)) $T
       1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_kSk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_kSk|) $S $N $R $M) $FUNCTIONS) 
(DEFPROP |%true_kSk| |$true_kSk| NOUN) 
(DEFPROP |$true_SkSk| |%true_SkSk| VERB) 
(MDEFPROP |$true_SkSk|
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
      (($SUM)
       (($SUM)
        ((MTIMES) (($ORDERPP) $T $U) ((MEXPT) (($ORDERXX) $R $T) $M)
         ((MEXPT) (($ORDERXX) $S $U) $N))
        $T 1. |$nn|)
       $U 1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_SkSk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_SkSk|) $R $M $S $N) $FUNCTIONS) 
(DEFPROP |%true_SkSk| |$true_SkSk| NOUN) 
(DEFPROP $FROM_STATE_TO_ADDEND_LIST %FROM_STATE_TO_ADDEND_LIST VERB) 
(MDEFPROP $FROM_STATE_TO_ADDEND_LIST
    ((LAMBDA) ((MLIST) $STATE0)
     ((MPROG)
      ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T $FALSE)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
       ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
      ((MSETQ) $LIST0
       (($MAKELIST) (($INPART) $STATE0 $T) $T 1. (($LENGTH) $STATE0)))
      ((MRETURN) $LIST0)))
    MEXPR) 
(DEFPROP $FROM_STATE_TO_ADDEND_LIST $ANY FUNCTION-MODE) 
(ADD2LNC '(($FROM_STATE_TO_ADDEND_LIST) $STATE0) $FUNCTIONS) 
(DEFPROP %FROM_STATE_TO_ADDEND_LIST $FROM_STATE_TO_ADDEND_LIST NOUN) 
(DEFPROP $EXTRACT_AND_NORMALIZE_COEFFS %EXTRACT_AND_NORMALIZE_COEFFS
         VERB) 
(MDEFPROP $EXTRACT_AND_NORMALIZE_COEFFS
    ((LAMBDA) ((MLIST) $LIST_OF_LISTS_OF_SUBSTATES0)
     ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
      ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
       ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
        ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
         ((MPROGN) ((MSETQ) $S00 $S0)
          ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
           ((MPROGN) ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
            ((MCOND) ((MGREATERP) $POW0 0.)
             ((MSETQ) $S00
              ((MTIMES)
               ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
               ((MEXPT)
                ((MQUOTIENT) 1.
                 ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                $POW0)))
             T $FALSE)
            ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
            ((MCOND) ((MGREATERP) $POW0 0.)
             ((MSETQ) $S00
              ((MTIMES)
               ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
               ((MEXPT)
                ((MQUOTIENT) 1.
                 ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                $POW0)))
             T $FALSE)))
          ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
           ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
            ((MPROGN) ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
             ((MCOND) ((MGREATERP) $POW0 0.)
              ((MSETQ) $S00
               ((MTIMES)
                ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                ((MEXPT)
                 ((MQUOTIENT)
                  ((MQUOTIENT) ((MMINUS) 1.)
                   ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                  ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                 $POW0)))
              T $FALSE))))
          ((MCOND)
           ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
            ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
           (($ERROR)
            "extract_and_normalize_coeffs cannot compute normalized coeff from"
            $S0 "left over is" $S00)
           T $FALSE)
          ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
        ((MSETQ) $COEFFS_LIST0 (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
      ((MRETURN) $COEFFS_LIST0)))
    MEXPR) 
(DEFPROP $EXTRACT_AND_NORMALIZE_COEFFS $ANY FUNCTION-MODE) 
(ADD2LNC '(($EXTRACT_AND_NORMALIZE_COEFFS)
           $LIST_OF_LISTS_OF_SUBSTATES0)
         $FUNCTIONS) 
(DEFPROP %EXTRACT_AND_NORMALIZE_COEFFS $EXTRACT_AND_NORMALIZE_COEFFS
         NOUN) 
(DEFPROP |$amplitudeN4V1| |%amplitudeN4V1| VERB) 
(MDEFPROP |$amplitudeN4V1|
    ((LAMBDA) ((MLIST) $STATES_LIST0)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) |$Partials0|
            (($ENDCONS)
             ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4) $LIST_OF_SUBSTATES0
              $PARTIAL_AMP0)
             |$Partials0|))
           ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$amplitudeN4V1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$amplitudeN4V1|) $STATES_LIST0) $FUNCTIONS) 
(DEFPROP |%amplitudeN4V1| |$amplitudeN4V1| NOUN) 
(DEFPROP |$amplitudeN4V1_list| |%amplitudeN4V1_list| VERB) 
(MDEFPROP |$amplitudeN4V1_list|
    ((LAMBDA) ((MLIST) $STATES_LIST0 $CHECKPOINT_SAVE_FILENAME)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MPROGN)
        ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
         ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
          ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
           ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
            (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
             $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
             (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
             (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
             "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
            ((MSETQ) $LIST_OF_SUBSTATES0
             ((MLIST)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
            (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
            ((MSETQ) $SL0
             (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
              $LIST_OF_SUBSTATES0))
            ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
            ((MSETQ) $NAS_LIST0
             (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
            ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
            ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
            ((MSETQ) $ULPS0
             ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
            ((MSETQ) $ULPS_LIST0
             (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
            ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
            ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
            ((MSETQ) $EI0
             (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
            ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
            ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
            (($PRINT)
             "Computed the expression on which we must act with derivatives in"
             ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
            ((MSETQ) $PARTIAL_AMP0
             ((MTIMES)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
               $NA1)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
               $NA2)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
               $NA3)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
               $NA4)
              ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
            ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
            (($PRINT)
             "Taken the derivatives and computed the partial amplitude in"
             ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
              |$Partials0|))
            |$end_3_loops|))))
        (($SAVE)
         (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_" (($STRING) $NA1)
          ".lisp")
         $NA1 $STATES_LIST0 |$Partials0|)
        |$end_na1_loop|))
      ((MRETURN) |$Partials0|)))
    MEXPR) 
(DEFPROP |$amplitudeN4V1_list| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$amplitudeN4V1_list|) $STATES_LIST0
           $CHECKPOINT_SAVE_FILENAME)
         $FUNCTIONS) 
(DEFPROP |%amplitudeN4V1_list| |$amplitudeN4V1_list| NOUN) 
(DEFPROP |$gf_amplitudeN4V1| |%gf_amplitudeN4V1| VERB) 
(MDEFPROP |$gf_amplitudeN4V1|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0
            (($RATSIMP)
             (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)
              ((MEQUAL) $XX $TRUE_GF_XX4))))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V1| |$gf_amplitudeN4V1| NOUN) 
(DEFPROP |$gf_amplitudeN4V2| |%gf_amplitudeN4V2| VERB) 
(MDEFPROP |$gf_amplitudeN4V2|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| |$Mt|))
           ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp the amplitude"
            ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
           ((MSETQ) $MAXNSNT0
            ((MPLUS)
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              (($SUM)
               (($SUM) ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                2. (($LENGTH) (($SL0 ARRAY) $NR0)))
               $NR0 1. |$nn0|))))
           ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
            ((MPROGN)
             ((MSETQ) |$Ms_proj_amp0|
              (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| $NS0))
             ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
              ((MDO) $NT0 0. NIL NIL
               ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
               ((MPROGN)
                (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                 "terms")
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATSIMP)
                  (($EV) |$Mt_Ms_proj_amp0|
                   ((MEQUAL) $XX $TRUE_GF_XX4))))
                ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                 ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                  ((MTIMES) |$Mt_Ms_proj_amp0| ((MEXPT) |$Ms| $NS0)
                   ((MEXPT) |$Mt| $NT0))))))
              T $FALSE)))
           ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude fully gauge fixed in"
            ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp-ed the amplitude in"
            ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6)) "s")
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V2| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V2| |$gf_amplitudeN4V2| NOUN) 
(DEFPROP |$gf_amplitudeN4V2_1| |%gf_amplitudeN4V2_1| VERB) 
(MDEFPROP |$gf_amplitudeN4V2_1|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| |$Mt|))
           ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratexpand the amplitude"
            ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
            "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
            "terms")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
           ((MSETQ) $MAXNSNT0
            ((MPLUS)
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              (($SUM)
               (($SUM) ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                2. (($LENGTH) (($SL0 ARRAY) $NR0)))
               $NR0 1. |$nn0|))))
           ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
            ((MPROGN)
             ((MSETQ) |$Ms_proj_amp0|
              (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| $NS0))
             ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
              ((MDO) $NT0 0. NIL NIL
               ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
               ((MPROGN)
                (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                 "terms")
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATSIMP)
                  (($EV) |$Mt_Ms_proj_amp0|
                   ((MEQUAL) $XX $TRUE_GF_XX4))))
                ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                 ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                  ((MTIMES) |$Mt_Ms_proj_amp0| ((MEXPT) |$Ms| $NS0)
                   ((MEXPT) |$Mt| $NT0))))))
              T $FALSE)))
           ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude fully gauge fixed in"
            ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp-ed the amplitude in"
            ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6)) "s")
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V2_1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V2_1| |$gf_amplitudeN4V2_1| NOUN) 
(DEFPROP |$SetStates| |%SetStates| VERB) 
(MDEFPROP |$SetStates|
    ((LAMBDA) ((MLIST) |$dd0|)
     ((MPROG) ((MSETQ) |$Lev0| 2.)
      ((MSETQ) |$Null2|
       (($EV)
        ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
         ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
         ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
         ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Lev0| 3.)
      ((MSETQ) |$Null3|
       (($EV)
        ((MPLUS)
         ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.) |$dd|)
         ((MMINUS)
          ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.) |$dd|))
         ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
         ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 1.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
         ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 2. 0.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 3.))
         ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$dd| |$dd0|)))
      ((MSETQ) |$Lev0| 4.)
      ((MSETQ) |$S4z|
       ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
        ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 5742. (($P) 2. 2.))
        ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
      ((MSETQ) |$S4m|
       ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
        ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 2268. (($P) 2. 2.))
        ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
        ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$S4r1|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
          (($P) 3. 1.) |$d|)
         ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.) |$d|)
         ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
          (($P) 3. 1.))
         ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 0.) 4.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$S4r2|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.) ((MEXPT) |$d| 2.))
         ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.) ((MEXPT) |$d| 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.) |$d|)
         ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.) |$d|)
         ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 4. 0.))
         ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
         ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
         ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.))
         ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
         ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 2. 1.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 2. 1.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$S4r3|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.) ((MEXPT) |$d| 2.))
         ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.) ((MEXPT) |$d| 2.))
         ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.) |$d|)
         ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 3. 1.))
         ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
         ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.))
         ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4r1|
       (($EV)
        ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
         ((MTIMES) 624. (($P) 3. 1.))
         ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 936. (($P) 2. 2.))
         ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
         ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES)
          ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
           ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
      ((MSETQ) |$Null4r2|
       ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
        ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 4050. (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$Null4g|
       (($EV)
        ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|) 2.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|) 8.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|) 6.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|) 72.)
         ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
         ((MTIMES) 6. (($P) 3. 1.))
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
         ((MTIMES) 3. (($P) 2. 2.))
         ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
         ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
         ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
         ((MQUOTIENT)
          ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)) 6.)
         ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.)) 72.))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4cr|
       ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
        ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$S6m|
       ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
        ((MTIMES) 28320. (($P) 5. 1.))
        ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 82400. (($P) 3. 3.))
        ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
      ((MSETQ) |$S6z|
       ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
        ((MTIMES) 1177320. (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
        ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) 929500. (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
        ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.))
        ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
      ((MSETQ) |$Null6r16|
       ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
        ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
        ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 3074625000. (($P) 3. 3.))
        ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.))
        ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
        ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
      ((MSETQ) |$Null6g|
       (($EV)
        ((MPLUS) ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
         ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
         ((MQUOTIENT) ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
         ((MQUOTIENT)
          ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|)) 4.)
         ((MQUOTIENT) ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|)
          168.)
         ((MQUOTIENT)
          ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.) |$d|)
          280.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
         ((MQUOTIENT) ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
         ((MQUOTIENT)
          ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|)) 3.)
         ((MQUOTIENT)
          ((MMINUS)
           ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
          3.)
         ((MQUOTIENT) ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|)
          378.)
         ((MQUOTIENT)
          ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.) |$d|)
          1260.)
         ((MQUOTIENT)
          ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.) |$d|)
          945.)
         ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|) 4.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|) 4.)
         ((MQUOTIENT) ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|)
          2520.)
         ((MQUOTIENT)
          ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 2. 0.) 2.) |$d|)
          140.)
         ((MQUOTIENT)
          ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.) |$d|)
          252.)
         ((MQUOTIENT) ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|)
          7560.)
         ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.))) 18.)
         ((MTIMES) 110. (($P) 5. 1.))
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
         ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.)) 7.)
         ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.)) 12.)
         ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
         ((MQUOTIENT)
          ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)) 70.)
         ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
         ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.)) 7.)
         ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
         ((MQUOTIENT)
          ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)) 7.)
         ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.)) 54.)
         ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.)) 6.)
         ((MQUOTIENT)
          ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
          1260.)
         ((MQUOTIENT)
          ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)) 3.)
         ((MQUOTIENT)
          ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.))
          3780.)
         ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)) 14.)
         ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
         ((MQUOTIENT)
          ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)) 28.)
         ((MQUOTIENT)
          ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.)) 420.)
         ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.)) 45.)
         ((MQUOTIENT)
          ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 2. 0.) 2.))
          280.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.))
          2.)
         ((MQUOTIENT)
          ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
           (($P) 2. 0.))
          140.)
         ((MQUOTIENT)
          ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)) 630.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 1. 1.) 2.))
          2.)
         ((MQUOTIENT)
          ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.)) 420.)
         ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
          37800.))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Lev0| 8.)
      ((MSETQ) |$S8m1|
       ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
        ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
        ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) 8289945720. (($P) 6. 2.))
        ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
        ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 5. 0.))
        ((MTIMES) 8399122200. (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 1.))
        ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 1.))
        ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 4515839300.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 300059350. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
        ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2066129100.) ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 47098800. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
      ((MSETQ) |$S8m2|
       ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
        ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
        ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) 51399096. (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
        ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
        ((MTIMES) 46431000. (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 1.))
        ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 1903750. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
      ((MSETQ) |$S8z1|
       ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
        ((MTIMES) 419373360. (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 6188984592. (($P) 5. 3.))
        ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 20048000. (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 8144150. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 2.))
        ((MTIMES) 23738400. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
      ((MSETQ) |$S8z2|
       ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
        ((MTIMES) 359941680. (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 5264441616. (($P) 5. 3.))
        ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 17416000. (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6809950. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 2.))
        ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 2. 2.))
        ((MTIMES) 20437200. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.))))
      ((MSETQ) |$S10z1|
       ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
        ((MTIMES) 94471732800. (($P) 9. 1.))
        ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
        ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 8. 0.))
        ((MTIMES) 1017474393600. (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1805580000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
        ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.) (($P) 6. 0.))
        ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 6. 0.))
        ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) 607282147584. (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 20082748000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 3.))
        ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 36082698000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 23408646912.) ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 5. 0.))
        ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 3.))
        ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 2.))
        ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
        ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 28894320000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 771289485750.) ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
        ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.) (($P) 4. 1.))
        ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
        ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 11311477275. (($P) 1. 1.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 4. 0.))
        ((MTIMES) 612360000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 3.))
        ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
        ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 575909838000.) ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 2.))
        ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 816480000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 2.))
        ((MTIMES) 27552406000. (($P) 2. 0.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 34574400000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 11854080000.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 3. 1.))
        ((MTIMES) 493920000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 40166544600. (($P) 2. 2.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
        ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.) (($P) 2. 2.))))
      ((MSETQ) |$S10z2|
       ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
        ((MTIMES) 65112321600. (($P) 9. 1.))
        ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
        ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 8. 0.))
        ((MTIMES) 690708211200. (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
        ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 2261880000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.) (($P) 6. 0.))
        ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 6. 0.))
        ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) 376838832384. (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
        ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 2.))
        ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 2.))
        ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 11114538000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 24356973312.) ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 5. 0.))
        ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 6161648325.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 14804370000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1210524000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 6667920000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 359389840950.) ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
        ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.) (($P) 4. 1.))
        ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 1210524000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 3.))
        ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 338354074800.) ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 2.))
        ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
        ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 16134720000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) 18276010200. (($P) 2. 2.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 493920000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))))
      ((MSETQ) |$S103z|
       ((MPLUS) ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
        ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
        ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) 36360611332200. (($P) 8. 2.))
        ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 8. 0.))
        ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1631223468000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) 372093476932800. (($P) 6. 4.))
        ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 6. 2.))
        ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
         (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 540966535200.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 6. 0.))
        ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 1170019452000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 2.))
        ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 5. 1.))
        ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 4662858416400.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 66919708800.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 5. 0.))
        ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.) (($P) 5. 0.))
        ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 66919708800.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 805050582525.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 4.))
        ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 9453628800.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 4. 3.))
        ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 4. 2.))
        ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 40416163200.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 237200140800.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 112702665600.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
         (($P) 4. 1.))
        ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 4. 1.))
        ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 161245123200.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 4. 1.))
        ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 232452259200. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 324362765475. (($P) 1. 1.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 811066032000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 7740984220200.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 3.))
        ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 185345126400.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 430303104000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 3. 3.))
        ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 3. 3.))
        ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 437098032000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) 296415302400. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 2.))
        ((MTIMES) 37933056000. (($P) 1. 0.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 270273024000.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 552463430400.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 3. 1.))
        ((MTIMES) 300421900800. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
         ((MEXPT) (($P) 3. 0.) 3.))
        ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 441839664000. (($P) 1. 0.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 0.))
        ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 14224896000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 10668672000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 8001504000.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 99574272000.) ((MEXPT) (($P) 1. 1.) 3.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 3.))
        ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 16003008000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 4.))
        ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 0.) 3.))))
      |$states_defined|))
    MEXPR) 
(DEFPROP |$SetStates| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SetStates|) |$dd0|) $FUNCTIONS) 
(DEFPROP |%SetStates| |$SetStates| NOUN) 
(DEFPROP |$SSSSstep0| |%SSSSstep0| VERB) 
(MDEFPROP |$SSSSstep0|
    ((LAMBDA)
     ((MLIST) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4| |$l4|
      |$dd0|)
     ((MPROG) ((MLIST) |$d|)
      ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
      ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
      ((MSETQ) |$Asss|
       ((|$gf_amplitudeN4V2|) ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
        ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
      ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
      (($PRINT) "Step0: amplitude computation time"
       ((MPLUS) $TI1 ((MMINUS) $TI0)))
      ((MRETURN) |$Asss|)))
    MEXPR) 
(DEFPROP |$SSSSstep0| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
           |$l4| |$dd0|)
         $FUNCTIONS) 
(DEFPROP |%SSSSstep0| |$SSSSstep0| NOUN) 
(DEFPROP |$SSSSstep1| |%SSSSstep1| VERB) 
(MDEFPROP |$SSSSstep1| ((LAMBDA) ((MLIST) |$AmpS40|) |$AmpS40|) MEXPR) 
(DEFPROP |$SSSSstep1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SSSSstep1|) |$AmpS40|) $FUNCTIONS) 
(DEFPROP |%SSSSstep1| |$SSSSstep1| NOUN) 
(DEFPROP |$gf_SSSSV3| |%gf_SSSSV3| VERB) 
(MDEFPROP |$gf_SSSSV3|
    ((LAMBDA)
     ((MLIST) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4| |$l4|
      |$dd0|)
     ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
      (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
      ((MSETQ) |$Assss0|
       ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
        |$l4| |$dd0|))
      ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
      ((MSETQ) |$f_Assss|
       (($RATSIMP)
        (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
      (($PRINT) "simplification computation time"
       ((MPLUS) $TI2 ((MMINUS) $TI1)))
      ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
      (($PRINT) "computation times" $TI0 $TI1 $TI2)
      ((MSETQ) $GH_0
       ((MQUOTIENT) 1.
        ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
      ((MSETQ) |$tttt0|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
      ((MSETQ) |$tttt|
       (($FACTOR)
        (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTTT|
       (($FACTOR)
        (($EV) ((MTIMES) $GH_0 |$tttt0|) ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTTT_dx3|
       (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
      (($PRINT) "factors from ghosts and momenta and measure"
       |$gh_TTTT_dx3|)
      ((MSETQ) $FINAL_AMP_DX
       (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
      ((MRETURN)
       ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
        (($FACTOR) |$dx3_dOM|)))))
    MEXPR) 
(DEFPROP |$gf_SSSSV3| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
           |$l4| |$dd0|)
         $FUNCTIONS) 
(DEFPROP |%gf_SSSSV3| |$gf_SSSSV3| NOUN) 
(DSKSETQ $NUM_XX3 '$NUM_XX3) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_XX3) 
(MREMPROP '$NUM_XX3 'ARRAY) 
(MPUTPROP '$NUM_XX3 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2. NIL NIL (((1. 3.) . |$Xi|))
      (((1. 2.) (MTIMES SIMP)
        ((MEXPT SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$Xi|)) -1.)
        |$Xi|)
       ((2. 3.) . 1.)))) 
(ADD2LNC '$NUM_XX3 $ARRAYS) 
(DSKSETQ |$usedLevels0| '|$usedLevels0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$usedLevels0| 'HASHAR) 
(MPUTPROP '|$usedLevels0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MLIST) 4.) ((MLIST)) ((MLIST)) ((MLIST) 4.) |#####|)) 
(ADD2LNC '|$usedLevels0| $ARRAYS) 
(DSKSETQ |$usedLevelsPowers0| '|$usedLevelsPowers0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$usedLevelsPowers0| 'HASHAR) 
(MPUTPROP '|$usedLevelsPowers0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MLIST) 4. 1.) ((MLIST)) ((MLIST)) ((MLIST) 4. 1.)
              |#####|)) 
(ADD2LNC '|$usedLevelsPowers0| $ARRAYS) 
(DSKSETQ |$noAlphas0| '|$noAlphas0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$noAlphas0| 'HASHAR) 
(MPUTPROP '|$noAlphas0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA '(|#####| 1. 0. 0. 1. |#####|)) 
(ADD2LNC '|$noAlphas0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$explK0| 'HASHAR) 
(MPUTPROP '|$explK0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MTIMES SIMP) ((|$l| SIMP) 1. 4.) (($L SIMP) 1. 4.)) 0.
              0. ((MTIMES SIMP) ((|$l| SIMP) 4. 4.) (($L SIMP) 4. 4.))
              |#####|)) 
(ADD2LNC '|$explK0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$explD0| 'HASHAR) 
(MPUTPROP '|$explD0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6. 6.) 
(FILLARRAY AAAAA
    '(|#####| |#####| |#####| |#####| |#####| |#####| |#####| |#####|
              0. 0.
              ((MTIMES SIMP) (($L SIMP) 1. 4.)
               ((|$ll| SIMP) 1. 4. 4. 4.) (($L SIMP) 4. 4.))
              |#####| |#####| |#####| |#####| 0. 0. |#####| |#####|
              |#####| |#####| |#####| 0. |#####| |#####| |#####|
              |#####| |#####| |#####| |#####| |#####| |#####| |#####|
              |#####| |#####| |#####|)) 
(ADD2LNC '|$explD0| $ARRAYS) 
(DSKSETQ |$s| '|$s|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$s|) 
(MREMPROP '|$s| 'ARRAY) 
(MPUTPROP '|$s| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 4. 1. (((4.) (|$k| SIMP) 4.))
      (((1.) (MPLUS SIMP) ((|$k| SIMP) 1.)
        ((MTIMES SIMP) ((|$d| SIMP) 1. 2.) (($X SIMP) 2.))
        ((MTIMES SIMP) ((|$d| SIMP) 1. 3.) (($X SIMP) 3.))
        ((MTIMES SIMP) ((|$d| SIMP) 1. 4.) (($X SIMP) 4.))))
      (((2.) (MPLUS SIMP) ((|$k| SIMP) 2.)
        ((MTIMES SIMP) ((|$d| SIMP) 2. 3.) (($X SIMP) 3.))
        ((MTIMES SIMP) ((|$d| SIMP) 2. 4.) (($X SIMP) 4.))))
      (((3.) (MPLUS SIMP) ((|$k| SIMP) 3.)
        ((MTIMES SIMP) ((|$d| SIMP) 3. 4.) (($X SIMP) 4.)))))) 
(ADD2LNC '|$s| $ARRAYS) 
(DSKSETQ $NUM_PP4 '$NUM_PP4) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_PP4) 
(MREMPROP '$NUM_PP4 'ARRAY) 
(MPUTPROP '$NUM_PP4 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 10. 2.
      (((2. 2.) (RAT SIMP) 1. 2.) ((4. 4.) (RAT SIMP) -3. 2.)) NIL NIL
      NIL NIL NIL
      (((1. 3.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 2. ((MTIMES SIMP) -2. |$Mt|))))
      (((2. 3.) (MTIMES SIMP) ((RAT SIMP) 1. 2.)
        ((MPLUS SIMP) -3. |$Ms| |$Mt|)))
      (((1. 1.) (RAT SIMP) -3. 2.) ((3. 3.) (RAT SIMP) 1. 2.)) NIL NIL
      NIL NIL
      (((1. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 2.)
        ((MPLUS SIMP) 1. |$Ms| |$Mt|)))
      (((2. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 2. ((MTIMES SIMP) -2. |$Mt|))))
      (((1. 2.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 2. ((MTIMES SIMP) -2. |$Ms|)))
       ((3. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 2. ((MTIMES SIMP) -2. |$Ms|)))))) 
(ADD2LNC '$NUM_PP4 $ARRAYS) 
(DSKSETQ $NUM_XX4 '$NUM_XX4) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_XX4) 
(MREMPROP '$NUM_XX4 'ARRAY) 
(MPUTPROP '$NUM_XX4 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 6. 2. NIL NIL NIL NIL NIL (((1. 4.) (MEXPT SIMP) |$Xi| -1.))
      (((1. 3.) (MTIMES SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|)
        ((MEXPT SIMP)
         ((MPLUS SIMP) ((MTIMES SIMP) -1. |$Xi|)
          ((MEXPT SIMP RATSIMP) |$Xi| 2.))
         -1.))
       ((2. 4.) . 1.))
      (((1. 2.) (MEXPT SIMP) ((MPLUS SIMP) -1. |$Xi|) -1.)
       ((2. 3.) (MTIMES SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|)
        ((MEXPT SIMP)
         ((MPLUS SIMP) -1. |$om|
          ((MTIMES SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$om|))
           |$Xi|))
         -1.))
       ((3. 4.) (MTIMES SIMP) ((MEXPT SIMP) |$om| -1.)
        ((MEXPT SIMP) |$Xi| -1.) ((MPLUS SIMP) -1. |$om| |$Xi|))))) 
(ADD2LNC '$NUM_XX4 $ARRAYS) 
(DSKSETQ $INFLAG 'T) 
(DSKSETQ $K '$K) 
(DEFPROP $K $ANY MODE) 
(ADD2LNC '$K $PROPS) 
(DSKSETQ |$Mt| '|$Mt|) 
(RESTORE-FACTS '((($KIND) |$Mt| $INTEGER))) 
(ADD2LNC '|$Mt| $PROPS) 
(DEFPROP $R $FIXNUM MODE) 
(ADD2LNC '$R $PROPS) 
(DEFPROP $L0 $FIXNUM MODE) 
(ADD2LNC '$L0 $PROPS) 
(DEFPROP $INR_PQ $FIXNUM MODE) 
(ADD2LNC '$INR_PQ $PROPS) 
(DEFPROP $S $FIXNUM MODE) 
(ADD2LNC '$S $PROPS) 
(DEFPROP $NR $ANY MODE) 
(ADD2LNC '$NR $PROPS) 
(DEFPROP $IP $FIXNUM MODE) 
(ADD2LNC '$IP $PROPS) 
(DEFPROP $IQ $FIXNUM MODE) 
(ADD2LNC '$IQ $PROPS) 
(DEFPROP $NF0 $FIXNUM MODE) 
(ADD2LNC '$NF0 $PROPS) 
(DEFPROP $NT0 $FIXNUM MODE) 
(ADD2LNC '$NT0 $PROPS) 
(DEFPROP $C0 $FIXNUM MODE) 
(ADD2LNC '$C0 $PROPS) 
(DEFPROP $N_PQ $FIXNUM MODE) 
(ADD2LNC '$N_PQ $PROPS) 
(DEFPROP $NR0 $FIXNUM MODE) 
(ADD2LNC '$NR0 $PROPS) 
(DEFPROP $M $FIXNUM MODE) 
(ADD2LNC '$M $PROPS) 
(DEFPROP $N $FIXNUM MODE) 
(ADD2LNC '$N $PROPS) 
(DEFPROP $T $ANY MODE) 
(ADD2LNC '$T $PROPS) 
(DEFPROP $N0 $FIXNUM MODE) 
(ADD2LNC '$N0 $PROPS) 
(DEFPROP $M0 $FIXNUM MODE) 
(ADD2LNC '$M0 $PROPS) 
(DEFPROP $S0 $ANY MODE) 
(ADD2LNC '$S0 $PROPS) 
(DEFPROP $NS0 $ANY MODE) 
(ADD2LNC '$NS0 $PROPS) 
(DEFPROP $NA1 $FIXNUM MODE) 
(ADD2LNC '$NA1 $PROPS) 
(DEFPROP $NA2 $FIXNUM MODE) 
(ADD2LNC '$NA2 $PROPS) 
(DEFPROP $NA3 $FIXNUM MODE) 
(ADD2LNC '$NA3 $PROPS) 
(DEFPROP $NA4 $FIXNUM MODE) 
(ADD2LNC '$NA4 $PROPS) 
(DSKSETQ |$Ms| '|$Ms|) 
(RESTORE-FACTS '((($KIND) |$Ms| $INTEGER))) 
(ADD2LNC '|$Ms| $PROPS) 
(SETQ $LINENUM 106.) 
(SETQ *ALPHABET* (NCONC '(#\_ #\%) *ALPHABET*)) 
(DSKSETQ $CONTEXT '$INITIAL) 
(RESTORE-FACTS '((($KIND) |$Mt| $INTEGER) (($KIND) |$Ms| $INTEGER))) 

==> anc/lisp_results/S4zTTS6z.lisp <==
;;; -*- Mode: LISP; package:maxima; syntax:common-lisp; -*- 
(in-package :maxima)
(DSKSETQ $%O0 '$DONE) 
(ADDLABEL '$%O0) 
(DSKSETQ $%I1 '(($BATCH) "10_exp_reggeon.v3.mat")) 
(ADDLABEL '$%I1) 
(DSKSETQ $%I2
         '(($DEFINE_VARIABLE) |$expand_reggeon_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I2) 
(DSKSETQ $%O2 'NIL) 
(ADDLABEL '$%O2) 
(DSKSETQ $%I3 '(($DEFINE_VARIABLE) |$dbg_all_terms| NIL $BOOLEAN)) 
(ADDLABEL '$%I3) 
(DSKSETQ $%O3 'NIL) 
(ADDLABEL '$%O3) 
(DSKSETQ $%I4 '(($DEFINE_VARIABLE) |$dbg_compute_levels| NIL $BOOLEAN)) 
(ADDLABEL '$%I4) 
(DSKSETQ $%O4 'NIL) 
(ADDLABEL '$%O4) 
(DSKSETQ $%I5 '(($DEFINE_VARIABLE) |$nn| 0. $INTEGER)) 
(ADDLABEL '$%I5) 
(DSKSETQ $%O5 '0.) 
(ADDLABEL '$%O5) 
(DSKSETQ $%I6 '(($KILL) |$nn|)) 
(ADDLABEL '$%I6) 
(DSKSETQ $%O6 '$DONE) 
(ADDLABEL '$%O6) 
(DSKSETQ $%I7
         '((MDEFINE) (($SET_NUMBER_OF_PARTICLE) |$nn0|)
           ((MPROG) ((MSETQ) |$nn| |$nn0|)
            (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.)
             ((MPLUS) |$nn0| 1.))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MSETQ) ((|$s| ARRAY) $R)
              ((MPLUS) ((|$k|) $R)
               (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S
                ((MPLUS) $R 1.) |$nn0|))))))) 
(ADDLABEL '$%I7) 
(DSKSETQ $%O7
         '((MDEFINE SIMP) (($SET_NUMBER_OF_PARTICLE) |$nn0|)
           ((MPROG) ((MSETQ) |$nn| |$nn0|)
            (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.)
             ((MPLUS) |$nn0| 1.))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MSETQ) ((|$s| ARRAY) $R)
              ((MPLUS) ((|$k|) $R)
               (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S
                ((MPLUS) $R 1.) |$nn0|))))))) 
(ADDLABEL '$%O7) 
(DSKSETQ $%I8
         '((MDEFINE) (($NOTZERO) $X)
           ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))) 
(ADDLABEL '$%I8) 
(DSKSETQ $%O8
         '((MDEFINE SIMP) (($NOTZERO) $X)
           ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))) 
(ADDLABEL '$%O8) 
(DSKSETQ $%I9
         '((MDEFINE)
           ((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
              ((MSETQ) $POW0
               ((MTIMES) 2.
                (($SUM)
                 (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0
                  $MAX_USED_LEVEL0)
                 $L0 2. $MAX_USED_LEVEL0)))
              ((MSETQ) $POW0
               ((MPLUS) $POW0
                (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2.
                 $MAX_USED_LEVEL0)))
              ((MCOND) |$dbg_compute_levels|
               (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T
               $FALSE)
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
            ((MRETURN) |$noAlphas0|)))) 
(ADDLABEL '$%I9) 
(DSKSETQ $%O9
         '((MDEFINE SIMP)
           ((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
              ((MSETQ) $POW0
               ((MTIMES) 2.
                (($SUM)
                 (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0
                  $MAX_USED_LEVEL0)
                 $L0 2. $MAX_USED_LEVEL0)))
              ((MSETQ) $POW0
               ((MPLUS) $POW0
                (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2.
                 $MAX_USED_LEVEL0)))
              ((MCOND) |$dbg_compute_levels|
               (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T
               $FALSE)
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
            ((MRETURN) |$noAlphas0|)))) 
(ADDLABEL '$%O9) 
(DSKSETQ $%I10
         '((MDEFINE)
           ((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevels0| ARRAY) $R)
                  (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
                   ((|$usedLevels0| ARRAY) $R)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevels0|)))) 
(ADDLABEL '$%I10) 
(DSKSETQ $%O10
         '((MDEFINE SIMP)
           ((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevels0| ARRAY) $R)
                  (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
                   ((|$usedLevels0| ARRAY) $R)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevels0|)))) 
(ADDLABEL '$%O10) 
(DSKSETQ $%I11
         '((MDEFINE)
           ((|$compute_levels_and_powers_used_no_zmV1|)
            $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
                  (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
                   ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevelsPowers0|)))) 
(ADDLABEL '$%I11) 
(DSKSETQ $%O11
         '((MDEFINE SIMP)
           ((|$compute_levels_and_powers_used_no_zmV1|)
            $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
                  (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
                   ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevelsPowers0|)))) 
(ADDLABEL '$%O11) 
(DSKSETQ $%I12
         '((MDEFINE) ((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
            ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
              ((MSETQ) |$Nlus0|
               (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
              ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
               ((MPROGN)
                ((MSETQ) $NR_PQ
                 ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R)
                  $INR_PQ))
                ((MSETQ) ((|$explK0| ARRAY) $R)
                 ((MPLUS) ((|$explK0| ARRAY) $R)
                  ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
              ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
               ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
              |$end_r_loop|))
            ((MRETURN) |$Ks_rules0|)))) 
(ADDLABEL '$%I12) 
(DSKSETQ $%O12
         '((MDEFINE SIMP) ((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
            ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
              ((MSETQ) |$Nlus0|
               (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
              ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
               ((MPROGN)
                ((MSETQ) $NR_PQ
                 ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R)
                  $INR_PQ))
                ((MSETQ) ((|$explK0| ARRAY) $R)
                 ((MPLUS) ((|$explK0| ARRAY) $R)
                  ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
              ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
               ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
              |$end_r_loop|))
            ((MRETURN) |$Ks_rules0|)))) 
(ADDLABEL '$%O12) 
(DSKSETQ $%I13
         '((MDEFINE) ((|$compute_Ds|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
            ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
             ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
              ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
               ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
                ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL
                 NIL NIL
                 ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL
                  NIL NIL NIL
                  ((MSETQ) ((|$explD0| ARRAY) $R $S)
                   ((MPLUS) ((|$explD0| ARRAY) $R $S)
                    ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
                     ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
                ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
                 (($ENDCONS)
                  ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
                  ((|$Ds_rules0| ARRAY) $R)))
                |$end_s_loop|))
              |$end_r_loop|))
            ((MRETURN) |$Ds_rules0|)))) 
(ADDLABEL '$%I13) 
(DSKSETQ $%O13
         '((MDEFINE SIMP) ((|$compute_Ds|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
            ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
             ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
              ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
               ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
                ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL
                 NIL NIL
                 ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL
                  NIL NIL NIL
                  ((MSETQ) ((|$explD0| ARRAY) $R $S)
                   ((MPLUS) ((|$explD0| ARRAY) $R $S)
                    ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
                     ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
                ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
                 (($ENDCONS)
                  ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
                  ((|$Ds_rules0| ARRAY) $R)))
                |$end_s_loop|))
              |$end_r_loop|))
            ((MRETURN) |$Ds_rules0|)))) 
(ADDLABEL '$%O13) 
(DSKSETQ $%I14
         '((MDEFINE) (($WICK) |$list_Nr0|)
           ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
            ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
            ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
            ((MSETQ) $WICK00
             ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
              ((MFACTORIAL) |$Nr0|)))
            ((MDO) $R 2. NIL NIL |$nn0| NIL
             ((MPROGN) ((MSETQ) $WICK0 0.)
              ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
              ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
                ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
                 ((MSETQ) $WICK0
                  ((MPLUS) $WICK0
                   ((MTIMES)
                    ((MQUOTIENT) 1.
                     ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
                    $CO0
                    ((MEXPT) ((|$s| ARRAY) $R)
                     ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
                 T $FALSE)))
              ((MSETQ) $WICK00 $WICK0)))
            ((MRETURN) $WICK00)))) 
(ADDLABEL '$%I14) 
(DSKSETQ $%O14
         '((MDEFINE SIMP) (($WICK) |$list_Nr0|)
           ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
            ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
            ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
            ((MSETQ) $WICK00
             ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
              ((MFACTORIAL) |$Nr0|)))
            ((MDO) $R 2. NIL NIL |$nn0| NIL
             ((MPROGN) ((MSETQ) $WICK0 0.)
              ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
              ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
                ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
                 ((MSETQ) $WICK0
                  ((MPLUS) $WICK0
                   ((MTIMES)
                    ((MQUOTIENT) 1.
                     ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
                    $CO0
                    ((MEXPT) ((|$s| ARRAY) $R)
                     ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
                 T $FALSE)))
              ((MSETQ) $WICK00 $WICK0)))
            ((MRETURN) $WICK00)))) 
(ADDLABEL '$%O14) 
(DSKSETQ $%I15
         '((MDEFINE)
           (($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
            |$Ds_rules0|)
           ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
            (($PRINT) "in computing 'Z' (do_all_term)")
            ((MSETQ) $EXPL_INT0 $INT0)
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN)
              ((MCOND) |$dbg_all_terms|
               (($PRINT)
                "in computing 'Z' (do_all_term) doing all terms for particle"
                $R)
               T $FALSE)
              ((MSETQ) $EXPL_INT0
               (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
                ((|$Ds_rules0| ARRAY) $R)))
              ((MSETQ) $NLEVELS0
               (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
              ((MCOND) |$dbg_all_terms|
               (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
              ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) " project to"
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  "^"
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.)))
                 T $FALSE)
                ((MSETQ) $EXPL_INT0
                 (($RATCOEF) $EXPL_INT0
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.))))
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
            ((MRETURN) $EXPL_INT0)))) 
(ADDLABEL '$%I15) 
(DSKSETQ $%O15
         '((MDEFINE SIMP)
           (($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
            |$Ds_rules0|)
           ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
            (($PRINT) "in computing 'Z' (do_all_term)")
            ((MSETQ) $EXPL_INT0 $INT0)
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN)
              ((MCOND) |$dbg_all_terms|
               (($PRINT)
                "in computing 'Z' (do_all_term) doing all terms for particle"
                $R)
               T $FALSE)
              ((MSETQ) $EXPL_INT0
               (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
                ((|$Ds_rules0| ARRAY) $R)))
              ((MSETQ) $NLEVELS0
               (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
              ((MCOND) |$dbg_all_terms|
               (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
              ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) " project to"
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  "^"
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.)))
                 T $FALSE)
                ((MSETQ) $EXPL_INT0
                 (($RATCOEF) $EXPL_INT0
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.))))
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
            ((MRETURN) $EXPL_INT0)))) 
(ADDLABEL '$%O15) 
(DSKSETQ $%I16
         '((MDEFINE) (($STATE2MATRIX) $STATE0 |$MaxLevel0|)
           ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
            ((MSETQ) $MAT0
             (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
              ((MPLUS) |$MaxLevel0| 1.)))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
                (($HIPOW) $STATE0 (($P) $IP $IQ)))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                ((MPLUS)
                 (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                 (($HIPOW) $STATE0 (($P) $IP $IQ))))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
            ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
             (($ERROR) "In state2matrix missing some contributions in"
              $STATE0 "since we are left with" $STATE00
              "after analysis")
             T $FALSE)
            ((MRETURN) (($COPYMATRIX) $MAT0))))) 
(ADDLABEL '$%I16) 
(DSKSETQ $%O16
         '((MDEFINE SIMP) (($STATE2MATRIX) $STATE0 |$MaxLevel0|)
           ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
            ((MSETQ) $MAT0
             (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
              ((MPLUS) |$MaxLevel0| 1.)))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
                (($HIPOW) $STATE0 (($P) $IP $IQ)))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                ((MPLUS)
                 (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                 (($HIPOW) $STATE0 (($P) $IP $IQ))))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
            ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
             (($ERROR) "In state2matrix missing some contributions in"
              $STATE0 "since we are left with" $STATE00
              "after analysis")
             T $FALSE)
            ((MRETURN) (($COPYMATRIX) $MAT0))))) 
(ADDLABEL '$%O16) 
(DSKSETQ $%I17 '((MSETQ) |$expand_reggeon_loaded| T)) 
(ADDLABEL '$%I17) 
(DSKSETQ $%O17 'T) 
(ADDLABEL '$%O17) 
(DSKSETQ $%O18
         '"/home/igor/tex/NoChaos/maxima.cov/SSTT/10_exp_reggeon.v3.mat") 
(ADDLABEL '$%O18) 
(DSKSETQ $%I19
         '((MCOND) ((MNOT) |$expand_reggeon_loaded|)
           (($ERROR) "Cannot batch 10_exp_reggeon") T $FALSE)) 
(ADDLABEL '$%I19) 
(DSKSETQ $%O19 'NIL) 
(ADDLABEL '$%O19) 
(DSKSETQ $%I20 '(($BATCH) "20_der.v2.mat")) 
(ADDLABEL '$%I20) 
(DSKSETQ $%I21
         '(($DEFINE_VARIABLE) |$derivatives_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I21) 
(DSKSETQ $%O21 'NIL) 
(ADDLABEL '$%O21) 
(DSKSETQ $%I22 '(($DEFINE_VARIABLE) |$dbg_wrt_lambda| NIL $BOOLEAN)) 
(ADDLABEL '$%I22) 
(DSKSETQ $%O22 'NIL) 
(ADDLABEL '$%O22) 
(DSKSETQ $%I23 '(($DEFINE_VARIABLE) |$dbg_wrt_pair| NIL $BOOLEAN)) 
(ADDLABEL '$%I23) 
(DSKSETQ $%O23 'NIL) 
(ADDLABEL '$%O23) 
(DSKSETQ $%I24 '(($DEFINE_VARIABLE) |$dbg_wrt_states| NIL $BOOLEAN)) 
(ADDLABEL '$%I24) 
(DSKSETQ $%O24 'NIL) 
(ADDLABEL '$%O24) 
(DSKSETQ $%I25 '(($DEFINE_VARIABLE) |$dbg_wrt_contract| NIL $BOOLEAN)) 
(ADDLABEL '$%I25) 
(DSKSETQ $%O25 'NIL) 
(ADDLABEL '$%O25) 
(DSKSETQ $%I26 '(($DEFINE_VARIABLE) |$dbg_scalars| NIL $BOOLEAN)) 
(ADDLABEL '$%I26) 
(DSKSETQ $%O26 'NIL) 
(ADDLABEL '$%O26) 
(DSKSETQ $%I27 '((MSETQ) $INFLAG T)) 
(ADDLABEL '$%I27) 
(DSKSETQ $%O27 'T) 
(ADDLABEL '$%O27) 
(DSKSETQ $%I28 '((MSETQ) |$NIused| 0.)) 
(ADDLABEL '$%I28) 
(DSKSETQ $%O28 '0.) 
(ADDLABEL '$%O28) 
(DSKSETQ $%I29 '((MSETQ) |$objects_with_index| ((MLIST) $LA |$Sk| $K))) 
(ADDLABEL '$%I29) 
(DSKSETQ $%O29 '((MLIST SIMP) $LA |$Sk| $K)) 
(ADDLABEL '$%O29) 
(DSKSETQ $%I30
         '((MDEFINE)
           ((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
            $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LAK)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$laSk|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $KLA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$Skla|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I30) 
(DSKSETQ $%O30
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
            $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LAK)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$laSk|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $KLA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$Skla|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O30) 
(DSKSETQ $%I31
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $NPOW0 1.)
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LAK)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$laSk|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_lambda_other|)
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $KLA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$Skla|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_other_la|)
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I31) 
(DSKSETQ $%O31
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $NPOW0 1.)
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LAK)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$laSk|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_lambda_other|)
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $KLA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$Skla|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_other_la|)
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O31) 
(DSKSETQ $%I32
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
            $TERM0)
           ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
            ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
            ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.))
            ((MSETQ) $DER0 0.)
            ((MCOND) ((MGREATERP) $LEVEL10 0.)
             ((MSETQ) $DER00
              (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0|
               $TERM0))
             T
             ((MSETQ) $DER00
              ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
            ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
            ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
             ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
              ((MDO) $NT0 1. NIL NIL $LDER00 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_pair|
                 (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
                  "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
                 T $FALSE)
                ((MSETQ) $TMP_DER0
                 (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                  (($INPART) $DER00 $NT0)))
                ((MSETQ) $DER0
                 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
             T
             ((MPROGN)
              ((MCOND) |$dbg_wrt_pair|
               (($PRINT) "    SINGLE term: take der of" $DER00
                "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
               T $FALSE)
              ((MSETQ) $DER0
               (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                $DER00))))
            ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I32) 
(DSKSETQ $%O32
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
            $TERM0)
           ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
            ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
            ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.))
            ((MSETQ) $DER0 0.)
            ((MCOND) ((MGREATERP) $LEVEL10 0.)
             ((MSETQ) $DER00
              (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0|
               $TERM0))
             T
             ((MSETQ) $DER00
              ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
            ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
            ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
             ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
              ((MDO) $NT0 1. NIL NIL $LDER00 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_pair|
                 (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
                  "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
                 T $FALSE)
                ((MSETQ) $TMP_DER0
                 (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                  (($INPART) $DER00 $NT0)))
                ((MSETQ) $DER0
                 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
             T
             ((MPROGN)
              ((MCOND) |$dbg_wrt_pair|
               (($PRINT) "    SINGLE term: take der of" $DER00
                "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
               T $FALSE)
              ((MSETQ) $DER0
               (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                $DER00))))
            ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O32) 
(DSKSETQ $%I33
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
            $TERM0)
           ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
            ((MSETQ) $MAX_USED_LEVEL0
             (($LENGTH) $ONE_STATE_IN_MATRIX0))
            ((MSETQ) |$Der0| $TERM0)
            ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
             ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
              ((MCOND)
               ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
               ((MPROGN)
                ((MDO) $N_PQ 1. NIL NIL
                 (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
                 ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
                  ((MCOND)
                   (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
                   ((MPROGN)
                    ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
                     ((MSETQ) |$tmp_Der0|
                      ((MPLUS) |$tmp_Der0|
                       (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                        ((MPLUS) $L0 ((MMINUS) 1.))
                        ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
                    ((MSETQ) |$Der0| |$tmp_Der0|))
                   T
                   ((MSETQ) |$Der0|
                    (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                     ((MPLUS) $L0 ((MMINUS) 1.))
                     ((MPLUS) $C0 ((MMINUS) 1.)) |$Der0|)))))
                |$end_loop_c0|)
               T $FALSE)))
            ((MRETURN) |$Der0|)))) 
(ADDLABEL '$%I33) 
(DSKSETQ $%O33
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
            $TERM0)
           ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
            ((MSETQ) $MAX_USED_LEVEL0
             (($LENGTH) $ONE_STATE_IN_MATRIX0))
            ((MSETQ) |$Der0| $TERM0)
            ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
             ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
              ((MCOND)
               ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
               ((MPROGN)
                ((MDO) $N_PQ 1. NIL NIL
                 (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
                 ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
                  ((MCOND)
                   (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
                   ((MPROGN)
                    ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
                     ((MSETQ) |$tmp_Der0|
                      ((MPLUS) |$tmp_Der0|
                       (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                        ((MPLUS) $L0 ((MMINUS) 1.))
                        ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
                    ((MSETQ) |$Der0| |$tmp_Der0|))
                   T
                   ((MSETQ) |$Der0|
                    (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                     ((MPLUS) $L0 ((MMINUS) 1.))
                     ((MPLUS) $C0 ((MMINUS) 1.)) |$Der0|)))))
                |$end_loop_c0|)
               T $FALSE)))
            ((MRETURN) |$Der0|)))) 
(ADDLABEL '$%O33) 
(DSKSETQ $%I34
         '((MDEFINE)
           ((|$take_derivative_wrt_scalar_stateSV1|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
            ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
              ((MPROGN)
               ((MCOND) |$dbg_scalars|
                (($PRINT) "nr0=" $NR0 "out of"
                 (($LENGTH) $SCALARS_IN_MATRIX0))
                T $FALSE)
               ((MSETQ) |$tmp_DER0| 0.)
               ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
                ((MPROGN)
                 (($PRINT) "before length(DER0) is"
                  (($LENGTH) |$der0|))
                 ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
                  ((MSETQ) |$tmp_DER0|
                   ((MPLUS) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
                 ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
                T
                ((MPROGN)
                 ((MCOND) |$dbg_scalars|
                  (($PRINT) "SINGLE term " |$der0| "derivative wrt r="
                   $NR0 "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0)
                   "with nr=" $NR0)
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)))
              T $FALSE))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%I34) 
(DSKSETQ $%O34
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_scalar_stateSV1|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
            ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
              ((MPROGN)
               ((MCOND) |$dbg_scalars|
                (($PRINT) "nr0=" $NR0 "out of"
                 (($LENGTH) $SCALARS_IN_MATRIX0))
                T $FALSE)
               ((MSETQ) |$tmp_DER0| 0.)
               ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
                ((MPROGN)
                 (($PRINT) "before length(DER0) is"
                  (($LENGTH) |$der0|))
                 ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
                  ((MSETQ) |$tmp_DER0|
                   ((MPLUS) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
                 ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
                T
                ((MPROGN)
                 ((MCOND) |$dbg_scalars|
                  (($PRINT) "SINGLE term " |$der0| "derivative wrt r="
                   $NR0 "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0)
                   "with nr=" $NR0)
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)))
              T $FALSE))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%O34) 
(DSKSETQ $%I35
         '((MDEFINE)
           ((|$take_derivative_wrt_scalar_stateSV2|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
            ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
             ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
              (($PRINT)
               "in take_derivative_wrt_scalar_stateSV2 acting on" $LT0
               "terms")
              ((MDO) $NT0 1. NIL NIL $LT0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_states|
                 (($PRINT)
                  "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                  $NT0 "out of" $LT0 "now there are"
                  ((MCOND) ((MNOT) (($NUMBERP) |$der0|))
                   (($LENGTH) |$der0|) T 0.)
                  "terms")
                 T
                 ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                   $NT0 "(step 100) out of" $LT0)
                  T $FALSE))
                ((MSETQ) |$NIused| 0.)
                ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
                ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
                 NIL
                 ((MCOND)
                  ((MNOT)
                   ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                  ((MPROGN)
                   ((MSETQ) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
                   |$end_nr_loop|)
                  T $FALSE))
                ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
                |$end_t0_loop|)))
             T
             ((MPROGN) ((MSETQ) |$der0| $TERM0)
              ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
               NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                ((MPROGN)
                 ((MCOND) |$dbg_wrt_states|
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
                   |$der0| "derivative wrt r=" $NR0 "and"
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)
                T $FALSE))))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%I35) 
(DSKSETQ $%O35
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_scalar_stateSV2|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
            ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
             ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
              (($PRINT)
               "in take_derivative_wrt_scalar_stateSV2 acting on" $LT0
               "terms")
              ((MDO) $NT0 1. NIL NIL $LT0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_states|
                 (($PRINT)
                  "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                  $NT0 "out of" $LT0 "now there are"
                  ((MCOND) ((MNOT) (($NUMBERP) |$der0|))
                   (($LENGTH) |$der0|) T 0.)
                  "terms")
                 T
                 ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                   $NT0 "(step 100) out of" $LT0)
                  T $FALSE))
                ((MSETQ) |$NIused| 0.)
                ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
                ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
                 NIL
                 ((MCOND)
                  ((MNOT)
                   ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                  ((MPROGN)
                   ((MSETQ) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
                   |$end_nr_loop|)
                  T $FALSE))
                ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
                |$end_t0_loop|)))
             T
             ((MPROGN) ((MSETQ) |$der0| $TERM0)
              ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
               NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                ((MPROGN)
                 ((MCOND) |$dbg_wrt_states|
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
                   |$der0| "derivative wrt r=" $NR0 "and"
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)
                T $FALSE))))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%O35) 
(DSKSETQ $%I36
         '((MDEFINE) (($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0)
           ((MPROG)
            ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0
             $NPOW0 $OP0 $IND0 $NFAC0 $NR0 $NS0)
            ((MSETQ) $UTERM00 $UTERM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
             ((MRETURN) $UTERM0) T $FALSE)
            ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
            ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_contract|
               (($PRINT) "      Exam" $FAC0) T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
                ((MCOND)
                 ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
                  ((MNOT) ((MEQUAL) $NPOW0 2.)))
                 (($ERROR) "the power must be 2!! wrong term=" $UTERM0)
                 T $FALSE)
                ((MCOND)
                 ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
                 ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MCOND) ((MEQUAL) $OP0 $LA)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 |$Sk|)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 $K)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE))
               T
               ((MCOND)
                ((MAND) $ISOP0
                 (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
                ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
                 ((MCOND)
                  ((MNOT)
                   (($IS)
                    ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
                  ((MPROGN)
                   ((MSETQ) $OTHERFAC0
                    (($ASSOC) $IND0 $LIST_INDEX_FACS0))
                   ((MSETQ) $NR0 (($INPART) $FAC0 1.))
                   ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
                   ((MCOND) ((MLEQP) $NR0 $NS0)
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $FAC0 0.)
                        (($INPART) $OTHERFAC0 0.))
                       $NR0 (($INPART) $FAC0 2.) $NS0
                       (($INPART) $OTHERFAC0 2.))))
                    T
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $OTHERFAC0 0.)
                        (($INPART) $FAC0 0.))
                       $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                       (($INPART) $FAC0 2.)))))
                   ((MSETQ) $LIST_INDEX_FACS0
                    (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0)
                     $LIST_INDEX_FACS0)))
                  T
                  ((MSETQ) $LIST_INDEX_FACS0
                   (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
                T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
              |$end_fac_loop|))
            ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
             ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
            ((MRETURN) $CTERM0)))) 
(ADDLABEL '$%I36) 
(DSKSETQ $%O36
         '((MDEFINE SIMP) (($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0)
           ((MPROG)
            ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0
             $NPOW0 $OP0 $IND0 $NFAC0 $NR0 $NS0)
            ((MSETQ) $UTERM00 $UTERM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
             ((MRETURN) $UTERM0) T $FALSE)
            ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
            ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_contract|
               (($PRINT) "      Exam" $FAC0) T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
                ((MCOND)
                 ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
                  ((MNOT) ((MEQUAL) $NPOW0 2.)))
                 (($ERROR) "the power must be 2!! wrong term=" $UTERM0)
                 T $FALSE)
                ((MCOND)
                 ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
                 ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MCOND) ((MEQUAL) $OP0 $LA)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 |$Sk|)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 $K)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE))
               T
               ((MCOND)
                ((MAND) $ISOP0
                 (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
                ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
                 ((MCOND)
                  ((MNOT)
                   (($IS)
                    ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
                  ((MPROGN)
                   ((MSETQ) $OTHERFAC0
                    (($ASSOC) $IND0 $LIST_INDEX_FACS0))
                   ((MSETQ) $NR0 (($INPART) $FAC0 1.))
                   ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
                   ((MCOND) ((MLEQP) $NR0 $NS0)
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $FAC0 0.)
                        (($INPART) $OTHERFAC0 0.))
                       $NR0 (($INPART) $FAC0 2.) $NS0
                       (($INPART) $OTHERFAC0 2.))))
                    T
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $OTHERFAC0 0.)
                        (($INPART) $FAC0 0.))
                       $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                       (($INPART) $FAC0 2.)))))
                   ((MSETQ) $LIST_INDEX_FACS0
                    (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0)
                     $LIST_INDEX_FACS0)))
                  T
                  ((MSETQ) $LIST_INDEX_FACS0
                   (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
                T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
              |$end_fac_loop|))
            ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
             ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
            ((MRETURN) $CTERM0)))) 
(ADDLABEL '$%O36) 
(DSKSETQ $%I37
         '((MDEFINE) (($CONTRACT_PAIRS) |$utermS0|)
           ((MPROG) ((MLIST) $SUM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
             ((MPROGN) ((MSETQ) $SUM0 0.)
              ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
               ((MSETQ) $SUM0
                ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
             T
             ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
            ((MRETURN) $SUM0)))) 
(ADDLABEL '$%I37) 
(DSKSETQ $%O37
         '((MDEFINE SIMP) (($CONTRACT_PAIRS) |$utermS0|)
           ((MPROG) ((MLIST) $SUM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
             ((MPROGN) ((MSETQ) $SUM0 0.)
              ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
               ((MSETQ) $SUM0
                ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
             T
             ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
            ((MRETURN) $SUM0)))) 
(ADDLABEL '$%O37) 
(DSKSETQ $%I38 '((MSETQ) |$derivatives_loaded| T)) 
(ADDLABEL '$%I38) 
(DSKSETQ $%O38 'T) 
(ADDLABEL '$%O38) 
(DSKSETQ $%O39 '"/home/igor/tex/NoChaos/maxima.cov/SSTT/20_der.v2.mat") 
(ADDLABEL '$%O39) 
(DSKSETQ $%I40
         '((MCOND) ((MNOT) |$derivatives_loaded|)
           (($ERROR) "Cannot batch 20_der") T $FALSE)) 
(ADDLABEL '$%I40) 
(DSKSETQ $%O40 'NIL) 
(ADDLABEL '$%O40) 
(DSKSETQ $%I41 '(($BATCH) "39_aux_functions_for_amplitudes.v0.mat")) 
(ADDLABEL '$%I41) 
(DSKSETQ $%I42 '(($DEFINE_VARIABLE) |$compute_pp_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I42) 
(DSKSETQ $%O42 'NIL) 
(ADDLABEL '$%O42) 
(DSKSETQ $%I43 '(($DEFINE_VARIABLE) $AP 2. $INTEGER)) 
(ADDLABEL '$%I43) 
(DSKSETQ $%O43 '2.) 
(ADDLABEL '$%O43) 
(DSKSETQ $%I44
         '((MDEFINE) (($TRUE_XX) $R $S)
           ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))) 
(ADDLABEL '$%I44) 
(DSKSETQ $%O44
         '((MDEFINE SIMP) (($TRUE_XX) $R $S)
           ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))) 
(ADDLABEL '$%O44) 
(DSKSETQ $%I45
         '((MDEFINE) ((|$otherN|) $M $N)
           ((MCOND)
            ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
             ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
            3. T
            ((MCOND)
             ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
              ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
             2. T
             ((MCOND)
              ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
               ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
              1. T $FALSE))))) 
(ADDLABEL '$%I45) 
(DSKSETQ $%O45
         '((MDEFINE SIMP) ((|$otherN|) $M $N)
           ((MCOND)
            ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
             ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
            3. T
            ((MCOND)
             ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
              ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
             2. T
             ((MCOND)
              ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
               ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
              1. T $FALSE))))) 
(ADDLABEL '$%O45) 
(DSKSETQ $%I46
         '((MDEFINE) (($COMPUTE_PP3) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MDO) $N 1. NIL NIL |$nn| NIL
              ((MCOND) ((MEQUAL) $M $N)
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
                 $AP))
               T
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
                 ((MPLUS)
                  ((MPLUS) 1.
                   ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))) 
(ADDLABEL '$%I46) 
(DSKSETQ $%O46
         '((MDEFINE SIMP) (($COMPUTE_PP3) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MDO) $N 1. NIL NIL |$nn| NIL
              ((MCOND) ((MEQUAL) $M $N)
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
                 $AP))
               T
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
                 ((MPLUS)
                  ((MPLUS) 1.
                   ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))) 
(ADDLABEL '$%O46) 
(DSKSETQ $%I47
         '((MDEFINE) (($PP3ONSHELL) $M $N) (($NUM_PP3 ARRAY) $M $N))) 
(ADDLABEL '$%I47) 
(DSKSETQ $%O47
         '((MDEFINE SIMP) (($PP3ONSHELL) $M $N)
           (($NUM_PP3 ARRAY) $M $N))) 
(ADDLABEL '$%O47) 
(DSKSETQ $%I48
         '((MSETQ) (($NUM_XX3 ARRAY) 1. 2.)
           ((MQUOTIENT) |$Xi| ((MPLUS) 1. ((MMINUS) |$Xi|))))) 
(ADDLABEL '$%I48) 
(DSKSETQ $%O48
         '((MTIMES SIMP)
           ((MEXPT SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$Xi|))
            -1.)
           |$Xi|)) 
(ADDLABEL '$%O48) 
(DSKSETQ $%I49 '((MSETQ) (($NUM_XX3 ARRAY) 1. 3.) |$Xi|)) 
(ADDLABEL '$%I49) 
(DSKSETQ $%O49 '|$Xi|) 
(ADDLABEL '$%O49) 
(DSKSETQ $%I50 '((MSETQ) (($NUM_XX3 ARRAY) 2. 3.) 1.)) 
(ADDLABEL '$%I50) 
(DSKSETQ $%O50 '1.) 
(ADDLABEL '$%O50) 
(DSKSETQ $%I51
         '((MDEFINE) (($TRUE_GF_XX3) $R $S) (($NUM_XX3 ARRAY) $R $S))) 
(ADDLABEL '$%I51) 
(DSKSETQ $%O51
         '((MDEFINE SIMP) (($TRUE_GF_XX3) $R $S)
           (($NUM_XX3 ARRAY) $R $S))) 
(ADDLABEL '$%O51) 
(DSKSETQ $%I52
         '((MDEFINE) (($GF_XX3) $M $N)
           ((MCOND) ((MEQUAL) $M 1.) |$x1| T
            ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
             ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
              |$x3|))))) 
(ADDLABEL '$%I52) 
(DSKSETQ $%O52
         '((MDEFINE SIMP) (($GF_XX3) $M $N)
           ((MCOND) ((MEQUAL) $M 1.) |$x1| T
            ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
             ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
              |$x3|))))) 
(ADDLABEL '$%O52) 
(DSKSETQ $%I53
         '((MDEFINE) (($COMPUTE_PP4) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
              ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
               $AP)))
            ((MSETQ) |$Mu|
             ((MPLUS)
              ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
              ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
            ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))) 
(ADDLABEL '$%I53) 
(DSKSETQ $%O53
         '((MDEFINE SIMP) (($COMPUTE_PP4) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
              ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
               $AP)))
            ((MSETQ) |$Mu|
             ((MPLUS)
              ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
              ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
            ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))) 
(ADDLABEL '$%O53) 
(DSKSETQ $%I54
         '((MDEFINE) (($PP4ONSHELL) $M $N) (($NUM_PP4 ARRAY) $M $N))) 
(ADDLABEL '$%I54) 
(DSKSETQ $%O54
         '((MDEFINE SIMP) (($PP4ONSHELL) $M $N)
           (($NUM_PP4 ARRAY) $M $N))) 
(ADDLABEL '$%O54) 
(DSKSETQ $%I55
         '((MDEFINE) (($COMPUTE_XX4))
           ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
            (($REMARRAY) $NUM_XX4)
            ((MSETQ) $GF_X_RULES
             ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
              ((MEQUAL) |$om|
               ((MQUOTIENT)
                ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
                 (($XX) 1. 3.))
                (($XX) 2. 4.)))))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
              ((MEQUAL)
               ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.)
                (($XX) 2. 4.))
               ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
            ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
            ((MSETQ) $SO_X13
             (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
            ((MSETQ) $XX4_LIST
             (($MAKELIST)
              (($MAKELIST)
               ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S))
               $S ((MPLUS) $R 1.) |$nn|)
              $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
            ((MSETQ) $XX4_LIST
             (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
            ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
            ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
             (($MAP) ":" ((MLIST) (($LHS) $GFXX0))
              ((MLIST) (($RHS) $GFXX0))))
            ((MSETQ) |$dx3_dOM|
             (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
            ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES))
            |$xx4_done|))) 
(ADDLABEL '$%I55) 
(DSKSETQ $%O55
         '((MDEFINE SIMP) (($COMPUTE_XX4))
           ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
            (($REMARRAY) $NUM_XX4)
            ((MSETQ) $GF_X_RULES
             ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
              ((MEQUAL) |$om|
               ((MQUOTIENT)
                ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
                 (($XX) 1. 3.))
                (($XX) 2. 4.)))))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
              ((MEQUAL)
               ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.)
                (($XX) 2. 4.))
               ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
            ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
            ((MSETQ) $SO_X13
             (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
            ((MSETQ) $XX4_LIST
             (($MAKELIST)
              (($MAKELIST)
               ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S))
               $S ((MPLUS) $R 1.) |$nn|)
              $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
            ((MSETQ) $XX4_LIST
             (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
            ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
            ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
             (($MAP) ":" ((MLIST) (($LHS) $GFXX0))
              ((MLIST) (($RHS) $GFXX0))))
            ((MSETQ) |$dx3_dOM|
             (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
            ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES))
            |$xx4_done|))) 
(ADDLABEL '$%O55) 
(DSKSETQ $%I56
         '((MDEFINE) (($TRUE_GF_XX4) $R $S) (($NUM_XX4 ARRAY) $R $S))) 
(ADDLABEL '$%I56) 
(DSKSETQ $%O56
         '((MDEFINE SIMP) (($TRUE_GF_XX4) $R $S)
           (($NUM_XX4 ARRAY) $R $S))) 
(ADDLABEL '$%O56) 
(DSKSETQ $%I57
         '((MDEFINE) ((|$check_cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
              ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
              ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
              ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
              ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
              ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
              ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
              ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
              ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
              ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%I57) 
(DSKSETQ $%O57
         '((MDEFINE SIMP) ((|$check_cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
              ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
              ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
              ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
              ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
              ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
              ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
              ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
              ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
              ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%O57) 
(DSKSETQ $%I58
         '((MDEFINE) ((|$cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%I58) 
(DSKSETQ $%O58
         '((MDEFINE SIMP) ((|$cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%O58) 
(DSKSETQ $%I59
         '((MDEFINE) ((|$check_cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%I59) 
(DSKSETQ $%O59
         '((MDEFINE SIMP) ((|$check_cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%O59) 
(DSKSETQ $%I60
         '((MDEFINE) ((|$cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%I60) 
(DSKSETQ $%O60
         '((MDEFINE SIMP) ((|$cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%O60) 
(DSKSETQ $%I61
         '((MDEFINE) ((|$check_swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%I61) 
(DSKSETQ $%O61
         '((MDEFINE SIMP) ((|$check_swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%O61) 
(DSKSETQ $%I62
         '((MDEFINE) ((|$swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%I62) 
(DSKSETQ $%O62
         '((MDEFINE SIMP) ((|$swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%O62) 
(DSKSETQ $%I63
         '((MDEFINE) ((|$swap_gfA_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|))) $AMP00)))) 
(ADDLABEL '$%I63) 
(DSKSETQ $%O63
         '((MDEFINE SIMP) ((|$swap_gfA_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|))) $AMP00)))) 
(ADDLABEL '$%O63) 
(DSKSETQ $%I64
         '((MDEFINE) (($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|)
           ((MPROG) ((MSETQ) |$nn| 4.)
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
            ((MSETQ) $GH_00
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) $GH_0P
             (($FACTOR)
              (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_0p|
             (($FACTOR)
              (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_pp|
             (($FACTOR)
              (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.)
               ((MEQUAL) |$Mt| 0.))))
            ((MSETQ) |$gh_TTT0|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTT|
             (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))) 
(ADDLABEL '$%I64) 
(DSKSETQ $%O64
         '((MDEFINE SIMP) (($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|)
           ((MPROG) ((MSETQ) |$nn| 4.)
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
            ((MSETQ) $GH_00
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) $GH_0P
             (($FACTOR)
              (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_0p|
             (($FACTOR)
              (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_pp|
             (($FACTOR)
              (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.)
               ((MEQUAL) |$Mt| 0.))))
            ((MSETQ) |$gh_TTT0|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTT|
             (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))) 
(ADDLABEL '$%O64) 
(DSKSETQ $%I65 '((MSETQ) |$compute_pp_loaded| T)) 
(ADDLABEL '$%I65) 
(DSKSETQ $%O65 'T) 
(ADDLABEL '$%O65) 
(DSKSETQ $%O66
         '"/home/igor/tex/NoChaos/maxima.cov/SSTT/39_aux_functions_for_amplitudes.v0.mat") 
(ADDLABEL '$%O66) 
(DSKSETQ $%I67
         '((MCOND) ((MNOT) |$compute_pp_loaded|)
           (($ERROR) "Cannot batch 39_aux_functions_for_amplitudes") T
           $FALSE)) 
(ADDLABEL '$%I67) 
(DSKSETQ $%O67 'NIL) 
(ADDLABEL '$%O67) 
(DSKSETQ $%I68 '(($BATCH) "32_compute_4pts_amplitude.v0.3.mat")) 
(ADDLABEL '$%I68) 
(DSKSETQ $%I69 '(($DEFINE_VARIABLE) |$amp_4pts_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I69) 
(DSKSETQ $%O69 'NIL) 
(ADDLABEL '$%O69) 
(DSKSETQ $%I70
         '((MDEFINE) (($ORDERXX) $R $S)
           ((MCOND) ((MEQUAL) $R $S) 0. T
            ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
             ((MMINUS) (($XX) $S $R)))))) 
(ADDLABEL '$%I70) 
(DSKSETQ $%O70
         '((MDEFINE SIMP) (($ORDERXX) $R $S)
           ((MCOND) ((MEQUAL) $R $S) 0. T
            ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
             ((MMINUS) (($XX) $S $R)))))) 
(ADDLABEL '$%O70) 
(DSKSETQ $%I71
         '((MDEFINE) (($ORDERPP) $R $S)
           ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))) 
(ADDLABEL '$%I71) 
(DSKSETQ $%O71
         '((MDEFINE SIMP) (($ORDERPP) $R $S)
           ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))) 
(ADDLABEL '$%O71) 
(DSKSETQ $%I72
         '((MDEFINE) (($TRUE_KK) $R $M $S $N)
           ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))) 
(ADDLABEL '$%I72) 
(DSKSETQ $%O72
         '((MDEFINE SIMP) (($TRUE_KK) $R $M $S $N)
           ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))) 
(ADDLABEL '$%O72) 
(DSKSETQ $%I73
         '((MDEFINE) ((|$true_Skk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%I73) 
(DSKSETQ $%O73
         '((MDEFINE SIMP) ((|$true_Skk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%O73) 
(DSKSETQ $%I74
         '((MDEFINE) ((|$true_kSk|) $S $N $R $M)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%I74) 
(DSKSETQ $%O74
         '((MDEFINE SIMP) ((|$true_kSk|) $S $N $R $M)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%O74) 
(DSKSETQ $%I75
         '((MDEFINE) ((|$true_SkSk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
            (($SUM)
             (($SUM)
              ((MTIMES) (($ORDERPP) $T $U)
               ((MEXPT) (($ORDERXX) $R $T) $M)
               ((MEXPT) (($ORDERXX) $S $U) $N))
              $T 1. |$nn|)
             $U 1. |$nn|)))) 
(ADDLABEL '$%I75) 
(DSKSETQ $%O75
         '((MDEFINE SIMP) ((|$true_SkSk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
            (($SUM)
             (($SUM)
              ((MTIMES) (($ORDERPP) $T $U)
               ((MEXPT) (($ORDERXX) $R $T) $M)
               ((MEXPT) (($ORDERXX) $S $U) $N))
              $T 1. |$nn|)
             $U 1. |$nn|)))) 
(ADDLABEL '$%O75) 
(DSKSETQ $%I76
         '((MDEFINE) (($FROM_STATE_TO_ADDEND_LIST) $STATE0)
           ((MPROG)
            ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T
             $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
             ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
            ((MSETQ) $LIST0
             (($MAKELIST) (($INPART) $STATE0 $T) $T 1.
              (($LENGTH) $STATE0)))
            ((MRETURN) $LIST0)))) 
(ADDLABEL '$%I76) 
(DSKSETQ $%O76
         '((MDEFINE SIMP) (($FROM_STATE_TO_ADDEND_LIST) $STATE0)
           ((MPROG)
            ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T
             $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
             ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
            ((MSETQ) $LIST0
             (($MAKELIST) (($INPART) $STATE0 $T) $T 1.
              (($LENGTH) $STATE0)))
            ((MRETURN) $LIST0)))) 
(ADDLABEL '$%O76) 
(DSKSETQ $%I77
         '((MDEFINE)
           (($EXTRACT_AND_NORMALIZE_COEFFS)
            $LIST_OF_LISTS_OF_SUBSTATES0)
           ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
            ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
              ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
               ((MPROGN) ((MSETQ) $S00 $S0)
                ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                 ((MPROGN)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)))
                ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
                 ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                  ((MPROGN)
                   ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
                   ((MCOND) ((MGREATERP) $POW0 0.)
                    ((MSETQ) $S00
                     ((MTIMES)
                      ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                      ((MEXPT)
                       ((MQUOTIENT)
                        ((MQUOTIENT) ((MMINUS) 1.)
                         ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                        ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                       $POW0)))
                    T $FALSE))))
                ((MCOND)
                 ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
                  ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
                 (($ERROR)
                  "extract_and_normalize_coeffs cannot compute normalized coeff from"
                  $S0 "left over is" $S00)
                 T $FALSE)
                ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
              ((MSETQ) $COEFFS_LIST0
               (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
            ((MRETURN) $COEFFS_LIST0)))) 
(ADDLABEL '$%I77) 
(DSKSETQ $%O77
         '((MDEFINE SIMP)
           (($EXTRACT_AND_NORMALIZE_COEFFS)
            $LIST_OF_LISTS_OF_SUBSTATES0)
           ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
            ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
              ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
               ((MPROGN) ((MSETQ) $S00 $S0)
                ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                 ((MPROGN)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)))
                ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
                 ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                  ((MPROGN)
                   ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
                   ((MCOND) ((MGREATERP) $POW0 0.)
                    ((MSETQ) $S00
                     ((MTIMES)
                      ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                      ((MEXPT)
                       ((MQUOTIENT)
                        ((MQUOTIENT) ((MMINUS) 1.)
                         ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                        ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                       $POW0)))
                    T $FALSE))))
                ((MCOND)
                 ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
                  ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
                 (($ERROR)
                  "extract_and_normalize_coeffs cannot compute normalized coeff from"
                  $S0 "left over is" $S00)
                 T $FALSE)
                ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
              ((MSETQ) $COEFFS_LIST0
               (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
            ((MRETURN) $COEFFS_LIST0)))) 
(ADDLABEL '$%O77) 
(DSKSETQ $%I78
         '((MDEFINE) ((|$amplitudeN4V1|) $STATES_LIST0)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) |$Partials0|
                  (($ENDCONS)
                   ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                    $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                   |$Partials0|))
                 ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I78) 
(DSKSETQ $%O78
         '((MDEFINE SIMP) ((|$amplitudeN4V1|) $STATES_LIST0)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) |$Partials0|
                  (($ENDCONS)
                   ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                    $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                   |$Partials0|))
                 ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O78) 
(DSKSETQ $%I79
         '((MDEFINE)
           ((|$amplitudeN4V1_list|) $STATES_LIST0
            $CHECKPOINT_SAVE_FILENAME)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MPROGN)
              ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
               ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
                ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                 ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                  (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                   "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                   (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                   (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                   "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                   "s")
                  ((MSETQ) $LIST_OF_SUBSTATES0
                   ((MLIST)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                  (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                  ((MSETQ) $SL0
                   (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                    $LIST_OF_SUBSTATES0))
                  ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                  ((MSETQ) $NAS_LIST0
                   (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                  ((MSETQ) $US0
                   ((|$compute_levels_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS0
                   ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS_LIST0
                   (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                  ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                  ((MSETQ) $EI0
                   (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                    $DS_RULES0))
                  ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                  ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Computed the expression on which we must act with derivatives in"
                   ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                  ((MSETQ) $PARTIAL_AMP0
                   ((MTIMES)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
                    ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                     $EX_EI0)))
                  ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Taken the derivatives and computed the partial amplitude in"
                   ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                   "s")
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                    |$Partials0|))
                  |$end_3_loops|))))
              (($SAVE)
               (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_"
                (($STRING) $NA1) ".lisp")
               $NA1 $STATES_LIST0 |$Partials0|)
              |$end_na1_loop|))
            ((MRETURN) |$Partials0|)))) 
(ADDLABEL '$%I79) 
(DSKSETQ $%O79
         '((MDEFINE SIMP)
           ((|$amplitudeN4V1_list|) $STATES_LIST0
            $CHECKPOINT_SAVE_FILENAME)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MPROGN)
              ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
               ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
                ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                 ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                  (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                   "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                   (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                   (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                   "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                   "s")
                  ((MSETQ) $LIST_OF_SUBSTATES0
                   ((MLIST)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                  (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                  ((MSETQ) $SL0
                   (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                    $LIST_OF_SUBSTATES0))
                  ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                  ((MSETQ) $NAS_LIST0
                   (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                  ((MSETQ) $US0
                   ((|$compute_levels_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS0
                   ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS_LIST0
                   (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                  ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                  ((MSETQ) $EI0
                   (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                    $DS_RULES0))
                  ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                  ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Computed the expression on which we must act with derivatives in"
                   ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                  ((MSETQ) $PARTIAL_AMP0
                   ((MTIMES)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
                    ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                     $EX_EI0)))
                  ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Taken the derivatives and computed the partial amplitude in"
                   ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                   "s")
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                    |$Partials0|))
                  |$end_3_loops|))))
              (($SAVE)
               (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_"
                (($STRING) $NA1) ".lisp")
               $NA1 $STATES_LIST0 |$Partials0|)
              |$end_na1_loop|))
            ((MRETURN) |$Partials0|)))) 
(ADDLABEL '$%O79) 
(DSKSETQ $%I80
         '((MDEFINE)
           ((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                  (($RATSIMP)
                   (($EV) $FINAL_PARTIAL_AMP0
                    ((MEQUAL) $PP $PP4ONSHELL)
                    ((MEQUAL) $XX $TRUE_GF_XX4))))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I80) 
(DSKSETQ $%O80
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                  (($RATSIMP)
                   (($EV) $FINAL_PARTIAL_AMP0
                    ((MEQUAL) $PP $PP4ONSHELL)
                    ((MEQUAL) $XX $TRUE_GF_XX4))))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O80) 
(DSKSETQ $%I81
         '((MDEFINE)
           ((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I81) 
(DSKSETQ $%O81
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O81) 
(DSKSETQ $%I82
         '((MDEFINE)
           ((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratexpand the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
                  "terms")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I82) 
(DSKSETQ $%O82
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratexpand the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
                  "terms")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O82) 
(DSKSETQ $%I83 '((MSETQ) |$amp_4pts_loaded| T)) 
(ADDLABEL '$%I83) 
(DSKSETQ $%O83 'T) 
(ADDLABEL '$%O83) 
(DSKSETQ $%O84
         '"/home/igor/tex/NoChaos/maxima.cov/SSTT/32_compute_4pts_amplitude.v0.3.mat") 
(ADDLABEL '$%O84) 
(DSKSETQ $%I85
         '((MCOND) ((MNOT) |$amp_4pts_loaded|)
           (($ERROR) "Cannot batch 32_compute_4pts_amplitude") T
           $FALSE)) 
(ADDLABEL '$%I85) 
(DSKSETQ $%O85 'NIL) 
(ADDLABEL '$%O85) 
(DSKSETQ $%I86 '(($BATCH) "40_define_test_states.v1.mat")) 
(ADDLABEL '$%I86) 
(DSKSETQ $%I87
         '((MDEFINE) ((|$SetStates|) |$dd0|)
           ((MPROG) ((MSETQ) |$Lev0| 2.)
            ((MSETQ) |$Null2|
             (($EV)
              ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
               ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
               ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
               ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 3.)
            ((MSETQ) |$Null3|
             (($EV)
              ((MPLUS)
               ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.)
                |$dd|)
               ((MMINUS)
                ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.)
                 |$dd|))
               ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
               ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 0.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 3.))
               ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$dd| |$dd0|)))
            ((MSETQ) |$Lev0| 4.)
            ((MSETQ) |$S4z|
             ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
              ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 5742. (($P) 2. 2.))
              ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
            ((MSETQ) |$S4m|
             ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
              ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 2268. (($P) 2. 2.))
              ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
              ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S4r1|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.) |$d|)
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.))
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 4.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r2|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.)
                |$d|)
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 4. 0.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
               ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r3|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 3. 1.))
               ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.))
               ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1|
             (($EV)
              ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
               ((MTIMES) 624. (($P) 3. 1.))
               ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 936. (($P) 2. 2.))
               ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES)
                ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
                 ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
            ((MSETQ) |$Null4r2|
             ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
              ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 4050. (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null4g|
             (($EV)
              ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|)
                2.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                8.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
                6.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|)
                72.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
               ((MTIMES) 6. (($P) 3. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
               ((MTIMES) 3. (($P) 2. 2.))
               ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
               ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
               ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
               ((MQUOTIENT)
                ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
                6.)
               ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.))
                72.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4cr|
             ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
              ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S6m|
             ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
              ((MTIMES) 28320. (($P) 5. 1.))
              ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 82400. (($P) 3. 3.))
              ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S6z|
             ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
              ((MTIMES) 1177320. (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
              ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 929500. (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
            ((MSETQ) |$Null6r16|
             ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
              ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
              ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 3074625000. (($P) 3. 3.))
              ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.))
              ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
              ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
            ((MSETQ) |$Null6g|
             (($EV)
              ((MPLUS)
               ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
               ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
               ((MQUOTIENT)
                ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|))
                4.)
               ((MQUOTIENT)
                ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|) 168.)
               ((MQUOTIENT)
                ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)
                 |$d|)
                280.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
               ((MQUOTIENT)
                ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MMINUS)
                 ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|) 378.)
               ((MQUOTIENT)
                ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
                 |$d|)
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.)
                 |$d|)
                945.)
               ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|) 2520.)
               ((MQUOTIENT)
                ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                140.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)
                 |$d|)
                252.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|) 7560.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.)))
                18.)
               ((MTIMES) 110. (($P) 5. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
               ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
               ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.))
                12.)
               ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
               ((MQUOTIENT)
                ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.))
                70.)
               ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
               ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.))
                7.)
               ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
               ((MQUOTIENT)
                ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.))
                54.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.))
                6.)
               ((MQUOTIENT)
                ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.)
                 (($P) 3. 0.))
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.)
                 (($P) 3. 0.))
                3780.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
                14.)
               ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
               ((MQUOTIENT)
                ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
                28.)
               ((MQUOTIENT)
                ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.))
                45.)
               ((MQUOTIENT)
                ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.))
                280.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
                 (($P) 2. 0.))
                140.)
               ((MQUOTIENT)
                ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.))
                630.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 1. 1.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
                37800.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 8.)
            ((MSETQ) |$S8m1|
             ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.)
               (($P) 7. 0.))
              ((MTIMES) 8289945720. (($P) 6. 2.))
              ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
              ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 0.))
              ((MTIMES) 8399122200. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 1.))
              ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 4515839300.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 300059350. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2066129100.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 47098800. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
            ((MSETQ) |$S8m2|
             ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) 51399096. (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
              ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
              ((MTIMES) 46431000. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
              ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1903750. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
              ((MTIMES) 419373360. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 6188984592. (($P) 5. 3.))
              ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 20048000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 8144150. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 23738400. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
              ((MTIMES) 359941680. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 5264441616. (($P) 5. 3.))
              ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 17416000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6809950. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 20437200. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S10z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
              ((MTIMES) 94471732800. (($P) 9. 1.))
              ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 1017474393600. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1805580000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
              ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.)
               (($P) 6. 1.))
              ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 607282147584. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 20082748000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 36082698000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 23408646912.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 28894320000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 771289485750.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 11311477275. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 612360000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 575909838000.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 816480000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 27552406000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 34574400000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 11854080000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 40166544600. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 2. 2.))))
            ((MSETQ) |$S10z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
              ((MTIMES) 65112321600. (($P) 9. 1.))
              ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 690708211200. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 7. 1.))
              ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
              ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 2261880000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 6. 0.))
              ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 376838832384. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 3.))
              ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 2.))
              ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 11114538000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 24356973312.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.)
               (($P) 4. 4.))
              ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6161648325.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 14804370000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
              ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1210524000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6667920000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 359389840950.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
               (($P) 4. 1.))
              ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1210524000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 338354074800.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 16134720000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 18276010200. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))))
            ((MSETQ) |$S103z|
             ((MPLUS)
              ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
              ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
              ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.)
               (($P) 9. 0.))
              ((MTIMES) 36360611332200. (($P) 8. 2.))
              ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
              ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
              ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1631223468000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.)
               (($P) 7. 0.))
              ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 7. 0.))
              ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) 372093476932800. (($P) 6. 4.))
              ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.)
               (($P) 6. 2.))
              ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
              ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.)
               (($P) 6. 0.))
              ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 540966535200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 6. 0.))
              ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.)
               (($P) 5. 3.))
              ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 1170019452000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.)
               (($P) 5. 2.))
              ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
              ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 4662858416400.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.)
               (($P) 5. 0.))
              ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
              ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 5. 0.))
              ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 805050582525.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 3.))
              ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 9453628800.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
              ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
              ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 4. 2.))
              ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 40416163200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 237200140800.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 112702665600.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
               (($P) 4. 1.))
              ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 161245123200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 4. 1.))
              ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 232452259200. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 324362765475. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.)
               (($P) 4. 0.))
              ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 811066032000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
              ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 7740984220200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
              ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 185345126400.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 430303104000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
              ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 3. 2.))
              ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 437098032000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 296415302400. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 37933056000. (($P) 1. 0.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 270273024000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 552463430400.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
              ((MTIMES) 300421900800. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
               ((MEXPT) (($P) 3. 0.) 3.))
              ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.)
               (($P) 2. 1.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 441839664000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 14224896000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 10668672000.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 8001504000.)
               ((MEXPT) (($P) 1. 0.) 2.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 99574272000.)
               ((MEXPT) (($P) 1. 1.) 3.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 3.))
              ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 16003008000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.)
               (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 4.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 3.))))
            |$states_defined|))) 
(ADDLABEL '$%I87) 
(DSKSETQ $%O87
         '((MDEFINE SIMP) ((|$SetStates|) |$dd0|)
           ((MPROG) ((MSETQ) |$Lev0| 2.)
            ((MSETQ) |$Null2|
             (($EV)
              ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
               ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
               ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
               ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 3.)
            ((MSETQ) |$Null3|
             (($EV)
              ((MPLUS)
               ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.)
                |$dd|)
               ((MMINUS)
                ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.)
                 |$dd|))
               ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
               ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 0.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 3.))
               ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$dd| |$dd0|)))
            ((MSETQ) |$Lev0| 4.)
            ((MSETQ) |$S4z|
             ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
              ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 5742. (($P) 2. 2.))
              ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
            ((MSETQ) |$S4m|
             ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
              ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 2268. (($P) 2. 2.))
              ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
              ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S4r1|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.) |$d|)
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.))
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 4.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r2|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.)
                |$d|)
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 4. 0.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
               ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r3|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 3. 1.))
               ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.))
               ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1|
             (($EV)
              ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
               ((MTIMES) 624. (($P) 3. 1.))
               ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 936. (($P) 2. 2.))
               ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES)
                ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
                 ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
            ((MSETQ) |$Null4r2|
             ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
              ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 4050. (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null4g|
             (($EV)
              ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|)
                2.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                8.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
                6.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|)
                72.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
               ((MTIMES) 6. (($P) 3. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
               ((MTIMES) 3. (($P) 2. 2.))
               ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
               ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
               ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
               ((MQUOTIENT)
                ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
                6.)
               ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.))
                72.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4cr|
             ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
              ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S6m|
             ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
              ((MTIMES) 28320. (($P) 5. 1.))
              ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 82400. (($P) 3. 3.))
              ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S6z|
             ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
              ((MTIMES) 1177320. (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
              ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 929500. (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
            ((MSETQ) |$Null6r16|
             ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
              ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
              ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 3074625000. (($P) 3. 3.))
              ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.))
              ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
              ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
            ((MSETQ) |$Null6g|
             (($EV)
              ((MPLUS)
               ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
               ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
               ((MQUOTIENT)
                ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|))
                4.)
               ((MQUOTIENT)
                ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|) 168.)
               ((MQUOTIENT)
                ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)
                 |$d|)
                280.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
               ((MQUOTIENT)
                ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MMINUS)
                 ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|) 378.)
               ((MQUOTIENT)
                ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
                 |$d|)
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.)
                 |$d|)
                945.)
               ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|) 2520.)
               ((MQUOTIENT)
                ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                140.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)
                 |$d|)
                252.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|) 7560.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.)))
                18.)
               ((MTIMES) 110. (($P) 5. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
               ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
               ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.))
                12.)
               ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
               ((MQUOTIENT)
                ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.))
                70.)
               ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
               ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.))
                7.)
               ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
               ((MQUOTIENT)
                ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.))
                54.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.))
                6.)
               ((MQUOTIENT)
                ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.)
                 (($P) 3. 0.))
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.)
                 (($P) 3. 0.))
                3780.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
                14.)
               ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
               ((MQUOTIENT)
                ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
                28.)
               ((MQUOTIENT)
                ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.))
                45.)
               ((MQUOTIENT)
                ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.))
                280.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
                 (($P) 2. 0.))
                140.)
               ((MQUOTIENT)
                ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.))
                630.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 1. 1.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
                37800.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 8.)
            ((MSETQ) |$S8m1|
             ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.)
               (($P) 7. 0.))
              ((MTIMES) 8289945720. (($P) 6. 2.))
              ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
              ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 0.))
              ((MTIMES) 8399122200. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 1.))
              ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 4515839300.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 300059350. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2066129100.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 47098800. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
            ((MSETQ) |$S8m2|
             ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) 51399096. (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
              ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
              ((MTIMES) 46431000. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
              ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1903750. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
              ((MTIMES) 419373360. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 6188984592. (($P) 5. 3.))
              ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 20048000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 8144150. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 23738400. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
              ((MTIMES) 359941680. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 5264441616. (($P) 5. 3.))
              ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 17416000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6809950. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 20437200. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S10z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
              ((MTIMES) 94471732800. (($P) 9. 1.))
              ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 1017474393600. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1805580000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
              ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.)
               (($P) 6. 1.))
              ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 607282147584. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 20082748000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 36082698000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 23408646912.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 28894320000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 771289485750.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 11311477275. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 612360000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 575909838000.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 816480000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 27552406000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 34574400000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 11854080000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 40166544600. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 2. 2.))))
            ((MSETQ) |$S10z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
              ((MTIMES) 65112321600. (($P) 9. 1.))
              ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 690708211200. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 7. 1.))
              ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
              ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 2261880000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 6. 0.))
              ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 376838832384. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 3.))
              ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 2.))
              ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 11114538000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 24356973312.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.)
               (($P) 4. 4.))
              ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6161648325.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 14804370000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
              ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1210524000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6667920000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 359389840950.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
               (($P) 4. 1.))
              ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1210524000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 338354074800.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 16134720000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 18276010200. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))))
            ((MSETQ) |$S103z|
             ((MPLUS)
              ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
              ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
              ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.)
               (($P) 9. 0.))
              ((MTIMES) 36360611332200. (($P) 8. 2.))
              ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
              ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
              ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1631223468000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.)
               (($P) 7. 0.))
              ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 7. 0.))
              ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) 372093476932800. (($P) 6. 4.))
              ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.)
               (($P) 6. 2.))
              ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
              ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.)
               (($P) 6. 0.))
              ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 540966535200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 6. 0.))
              ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.)
               (($P) 5. 3.))
              ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 1170019452000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.)
               (($P) 5. 2.))
              ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
              ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 4662858416400.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.)
               (($P) 5. 0.))
              ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
              ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 5. 0.))
              ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 805050582525.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 3.))
              ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 9453628800.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
              ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
              ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 4. 2.))
              ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 40416163200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 237200140800.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 112702665600.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
               (($P) 4. 1.))
              ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 161245123200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 4. 1.))
              ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 232452259200. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 324362765475. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.)
               (($P) 4. 0.))
              ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 811066032000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
              ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 7740984220200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
              ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 185345126400.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 430303104000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
              ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 3. 2.))
              ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 437098032000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 296415302400. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 37933056000. (($P) 1. 0.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 270273024000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 552463430400.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
              ((MTIMES) 300421900800. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
               ((MEXPT) (($P) 3. 0.) 3.))
              ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.)
               (($P) 2. 1.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 441839664000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 14224896000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 10668672000.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 8001504000.)
               ((MEXPT) (($P) 1. 0.) 2.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 99574272000.)
               ((MEXPT) (($P) 1. 1.) 3.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 3.))
              ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 16003008000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.)
               (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 4.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 3.))))
            |$states_defined|))) 
(ADDLABEL '$%O87) 
(DSKSETQ $%O88
         '"/home/igor/tex/NoChaos/maxima.cov/SSTT/40_define_test_states.v1.mat") 
(ADDLABEL '$%O88) 
(DSKSETQ $%I89 '(($SET_NUMBER_OF_PARTICLE) 4.)) 
(ADDLABEL '$%I89) 
(DSKSETQ $%O89 '$DONE) 
(ADDLABEL '$%O89) 
(DSKSETQ $%I90 '((|$SetStates|) 26.)) 
(ADDLABEL '$%I90) 
(DSKSETQ $%O90 '|$states_defined|) 
(ADDLABEL '$%O90) 
(DSKSETQ $%I91 '(($BATCH) "SSSS_w_ghTTTT_dx3.mat")) 
(ADDLABEL '$%I91) 
(DSKSETQ $%I92
         '((MDEFINE)
           ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|)
            ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
            ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
            ((MSETQ) |$Asss|
             ((|$gf_amplitudeN4V2|)
              ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
              ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
            ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "Step0: amplitude computation time"
             ((MPLUS) $TI1 ((MMINUS) $TI0)))
            ((MRETURN) |$Asss|)))) 
(ADDLABEL '$%I92) 
(DSKSETQ $%O92
         '((MDEFINE SIMP)
           ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|)
            ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
            ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
            ((MSETQ) |$Asss|
             ((|$gf_amplitudeN4V2|)
              ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
              ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
            ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "Step0: amplitude computation time"
             ((MPLUS) $TI1 ((MMINUS) $TI0)))
            ((MRETURN) |$Asss|)))) 
(ADDLABEL '$%O92) 
(DSKSETQ $%I93 '((MDEFINE) ((|$SSSSstep1|) |$AmpS40|) |$AmpS40|)) 
(ADDLABEL '$%I93) 
(DSKSETQ $%O93 '((MDEFINE SIMP) ((|$SSSSstep1|) |$AmpS40|) |$AmpS40|)) 
(ADDLABEL '$%O93) 
(DSKSETQ $%I94
         '((MDEFINE)
           ((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
            ((MSETQ) |$Assss0|
             ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
              |$Sc4| |$l4| |$dd0|))
            ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
            ((MSETQ) |$f_Assss|
             (($RATSIMP)
              (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "simplification computation time"
             ((MPLUS) $TI2 ((MMINUS) $TI1)))
            ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
            (($PRINT) "computation times" $TI0 $TI1 $TI2)
            ((MSETQ) $GH_0
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt0|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) |$tttt|
             (($FACTOR)
              (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_0 |$tttt0|)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT_dx3|
             (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
            (($PRINT) "factors from ghosts and momenta and measure"
             |$gh_TTTT_dx3|)
            ((MSETQ) $FINAL_AMP_DX
             (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
            ((MRETURN)
             ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
              (($FACTOR) |$dx3_dOM|)))))) 
(ADDLABEL '$%I94) 
(DSKSETQ $%O94
         '((MDEFINE SIMP)
           ((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
            ((MSETQ) |$Assss0|
             ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
              |$Sc4| |$l4| |$dd0|))
            ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
            ((MSETQ) |$f_Assss|
             (($RATSIMP)
              (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "simplification computation time"
             ((MPLUS) $TI2 ((MMINUS) $TI1)))
            ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
            (($PRINT) "computation times" $TI0 $TI1 $TI2)
            ((MSETQ) $GH_0
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt0|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) |$tttt|
             (($FACTOR)
              (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_0 |$tttt0|)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT_dx3|
             (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
            (($PRINT) "factors from ghosts and momenta and measure"
             |$gh_TTTT_dx3|)
            ((MSETQ) $FINAL_AMP_DX
             (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
            ((MRETURN)
             ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
              (($FACTOR) |$dx3_dOM|)))))) 
(ADDLABEL '$%O94) 
(DSKSETQ $%O95
         '"/home/igor/tex/NoChaos/maxima.cov/SSTT/SSSS_w_ghTTTT_dx3.mat") 
(ADDLABEL '$%O95) 
(DSKSETQ $%I96
         '(($EV) (($DECLARE) |$Ms| $INTEGER)
           (($DECLARE) |$Mt| $INTEGER) (($COMPILE) $ALL))) 
(ADDLABEL '$%I96) 
(DSKSETQ $%O96 '$DONE) 
(ADDLABEL '$%O96) 
(DSKSETQ $%I97 '((MSETQ) |$qq1| ((MSETQ) |$qq2| ((MSETQ) |$qq3| 1.)))) 
(ADDLABEL '$%I97) 
(DSKSETQ $%O97 '1.) 
(ADDLABEL '$%O97) 
(DSKSETQ $%I98 '((MSETQ) |$nq1| ((MSETQ) |$nq2| ((MSETQ) |$nq3| 0.)))) 
(ADDLABEL '$%I98) 
(DSKSETQ $%O98 '0.) 
(ADDLABEL '$%O98) 
(DSKSETQ $%I99 '((MSETQ) |$filename| "S4zTTS6z.lisp")) 
(ADDLABEL '$%I99) 
(DSKSETQ $%O99 '"S4zTTS6z.lisp") 
(ADDLABEL '$%O99) 
(DSKSETQ $%I100 '((MSETQ) |$q3| |$S6z|)) 
(ADDLABEL '$%I100) 
(DSKSETQ $%O100
         '((MPLUS SIMP)
           ((MTIMES SIMP) 6750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -20250. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 12275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -6750. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 15950. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 1900. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -7975. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 251225. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -43875. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9720. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 75700. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -337500. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 100680. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -191400. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 929500. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 79515. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -141150. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 214110. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1872750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18168. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1177320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -226500. (($P SIMP) 6. 0.)))) 
(ADDLABEL '$%O100) 
(DSKSETQ $%I101 '((MSETQ) |$nq3| 6.)) 
(ADDLABEL '$%I101) 
(DSKSETQ $%O101 '6.) 
(ADDLABEL '$%O101) 
(DSKSETQ $%I102 '((MSETQ) |$qq| |$S4z|)) 
(ADDLABEL '$%I102) 
(DSKSETQ $%O102
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADDLABEL '$%O102) 
(DSKSETQ $%I103 '((MSETQ) |$nq| 4.)) 
(ADDLABEL '$%I103) 
(DSKSETQ $%O103 '4.) 
(ADDLABEL '$%O103) 
(DSKSETQ $%I104
         '((MSETQ) |$a1234|
           ((|$gf_SSSSV3|) |$qq| |$nq| |$qq1| |$nq1| |$qq2| |$nq2|
            |$qq3| |$nq3| ""))) 
(ADDLABEL '$%I104) 
(DSKSETQ $%O104
         '((MLIST SIMP)
           ((MTIMES SIMP FACTORED) 8.
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -8. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) 4. ((MTIMES SIMP) -2. |$Ms|)))
            ((MPLUS SIMP IRREDUCIBLE) -254.
             ((MTIMES SIMP RATSIMP) -98. |$Ms|)
             ((MTIMES SIMP) 124. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP RATSIMP) 2722. |$om|)
             ((MTIMES SIMP RATSIMP) 1706. |$Ms| |$om|)
             ((MTIMES SIMP) -588. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP RATSIMP) -508. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) -680. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -1797. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -2352. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 588. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -2352. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 1608. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 588. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 2722. ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -508. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1706. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -680. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -588. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -254. ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -98. |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 124. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) -6.)
            ((MEXPT SIMP) |$Xi| 6.))
           ((MTIMES SIMP FACTORED) 8.
            ((MPLUS SIMP IRREDUCIBLE) -254.
             ((MTIMES SIMP RATSIMP) -98. |$Ms|)
             ((MTIMES SIMP) 124. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP RATSIMP) 2722. |$om|)
             ((MTIMES SIMP RATSIMP) 1706. |$Ms| |$om|)
             ((MTIMES SIMP) -588. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP RATSIMP) -508. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) -680. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -1797. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -2352. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 588. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -2352. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 1608. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 588. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 2722. ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -508. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1706. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -680. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -588. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -254. ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -98. |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 124. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) -4.)
            ((MEXPT SIMP) |$Xi| -4.))
           ((MTIMES SIMP FACTORED)
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -8. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) 4. ((MTIMES SIMP) -2. |$Ms|)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) -2.)
            ((MEXPT SIMP) |$Xi| 10.))
           ((MTIMES SIMP FACTORED) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|)
            |$Xi|
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -2.)))) 
(ADDLABEL '$%O104) 
(DSKSETQ $%I105 '((|$a1234| ARRAY) 1.)) 
(ADDLABEL '$%I105) 
(DSKSETQ $%O105
         '((MTIMES SIMP FACTORED) 8.
           ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
            ((MPLUS SIMP) -8. ((MTIMES SIMP) 2. |$Ms|)
             ((MTIMES SIMP) 2. |$Mt|)))
           ((MEXPT SIMP) |$om|
            ((MPLUS SIMP) 4. ((MTIMES SIMP) -2. |$Ms|)))
           ((MPLUS SIMP IRREDUCIBLE) -254.
            ((MTIMES SIMP RATSIMP) -98. |$Ms|)
            ((MTIMES SIMP) 124. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
            ((MTIMES SIMP RATSIMP) 2722. |$om|)
            ((MTIMES SIMP RATSIMP) 1706. |$Ms| |$om|)
            ((MTIMES SIMP) -588. ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$om|)
            ((MTIMES SIMP RATSIMP) -508. |$Mt| |$om|)
            ((MTIMES SIMP RATSIMP) -680. |$Ms| |$Mt| |$om|)
            ((MTIMES SIMP) -1797. ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) -2352. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 588. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) -2352. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 1608. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 588. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 2722. ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -508. |$Ms| ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) 1706. |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -680. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -588. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -254. ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) -98. |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 124. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 4.)))
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) -6.)
           ((MEXPT SIMP) |$Xi| 6.))) 
(ADDLABEL '$%O105) 
(DSKSETQ $%I106 '(($SAVE) |$filename| $ALL)) 
(ADDLABEL '$%I106) 
(DSKSETQ |$expand_reggeon_loaded| 'T) 
(ADD2LNC '|$expand_reggeon_loaded| $VALUES) 
(DEFPROP |$expand_reggeon_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$expand_reggeon_loaded| $PROPS) 
(DEFPROP |$expand_reggeon_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$expand_reggeon_loaded| $PROPS) 
(DSKSETQ |$dbg_all_terms| 'NIL) 
(ADD2LNC '|$dbg_all_terms| $VALUES) 
(DEFPROP |$dbg_all_terms| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_all_terms| $PROPS) 
(DEFPROP |$dbg_all_terms| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_all_terms| $PROPS) 
(DSKSETQ |$dbg_compute_levels| 'NIL) 
(ADD2LNC '|$dbg_compute_levels| $VALUES) 
(DEFPROP |$dbg_compute_levels| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_compute_levels| $PROPS) 
(DEFPROP |$dbg_compute_levels| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_compute_levels| $PROPS) 
(DSKSETQ |$derivatives_loaded| 'T) 
(ADD2LNC '|$derivatives_loaded| $VALUES) 
(DEFPROP |$derivatives_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$derivatives_loaded| $PROPS) 
(DEFPROP |$derivatives_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$derivatives_loaded| $PROPS) 
(DSKSETQ |$dbg_wrt_lambda| 'NIL) 
(ADD2LNC '|$dbg_wrt_lambda| $VALUES) 
(DEFPROP |$dbg_wrt_lambda| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_lambda| $PROPS) 
(DEFPROP |$dbg_wrt_lambda| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_lambda| $PROPS) 
(DSKSETQ |$dbg_wrt_pair| 'NIL) 
(ADD2LNC '|$dbg_wrt_pair| $VALUES) 
(DEFPROP |$dbg_wrt_pair| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_pair| $PROPS) 
(DEFPROP |$dbg_wrt_pair| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_pair| $PROPS) 
(DSKSETQ |$dbg_wrt_states| 'NIL) 
(ADD2LNC '|$dbg_wrt_states| $VALUES) 
(DEFPROP |$dbg_wrt_states| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_states| $PROPS) 
(DEFPROP |$dbg_wrt_states| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_states| $PROPS) 
(DSKSETQ |$dbg_wrt_contract| 'NIL) 
(ADD2LNC '|$dbg_wrt_contract| $VALUES) 
(DEFPROP |$dbg_wrt_contract| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_contract| $PROPS) 
(DEFPROP |$dbg_wrt_contract| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_contract| $PROPS) 
(DSKSETQ |$dbg_scalars| 'NIL) 
(ADD2LNC '|$dbg_scalars| $VALUES) 
(DEFPROP |$dbg_scalars| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_scalars| $PROPS) 
(DEFPROP |$dbg_scalars| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_scalars| $PROPS) 
(DSKSETQ |$NIused| '13.) 
(ADD2LNC '|$NIused| $VALUES) 
(DSKSETQ |$objects_with_index| '((MLIST SIMP) $LA |$Sk| $K)) 
(ADD2LNC '|$objects_with_index| $VALUES) 
(DSKSETQ |$compute_pp_loaded| 'T) 
(ADD2LNC '|$compute_pp_loaded| $VALUES) 
(DEFPROP |$compute_pp_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$compute_pp_loaded| $PROPS) 
(DEFPROP |$compute_pp_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$compute_pp_loaded| $PROPS) 
(DSKSETQ $AP '2.) 
(ADD2LNC '$AP $VALUES) 
(DEFPROP $AP ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '$AP $PROPS) 
(DEFPROP $AP $FIXNUM MODE) 
(ADD2LNC '$AP $PROPS) 
(DSKSETQ |$amp_4pts_loaded| 'T) 
(ADD2LNC '|$amp_4pts_loaded| $VALUES) 
(DEFPROP |$amp_4pts_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$amp_4pts_loaded| $PROPS) 
(DEFPROP |$amp_4pts_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$amp_4pts_loaded| $PROPS) 
(DSKSETQ |$nn| '4.) 
(ADD2LNC '|$nn| $VALUES) 
(DSKSETQ |$Lev0| '8.) 
(ADD2LNC '|$Lev0| $VALUES) 
(DSKSETQ |$Null2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -30. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.))
           ((MTIMES SIMP) -10. (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -50. (($P SIMP) 2. 0.)))) 
(ADD2LNC '|$Null2| $VALUES) 
(DSKSETQ |$Null3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 136. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.))
           ((MTIMES SIMP) 144. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.))
           ((MTIMES SIMP) 672. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 288. (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 800. (($P SIMP) 3. 0.)))) 
(ADD2LNC '|$Null3| $VALUES) 
(DSKSETQ |$S4z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4z| $VALUES) 
(DSKSETQ |$S4m|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 25. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 300. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -504. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 153. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 504. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 2268. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 1164. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -2016. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 2250. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4m| $VALUES) 
(DSKSETQ |$S4r1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 1512. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 18144. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) 54432. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 122472. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 734832. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -163296. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -979776. (($P SIMP) 3. 1.)))) 
(ADD2LNC '|$S4r1| $VALUES) 
(DSKSETQ |$S4r2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -1452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -5112. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 1452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -10512. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 1512. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -67122. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19320. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 92520. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 5850. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4r2| $VALUES) 
(DSKSETQ |$S4r3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -552. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -2412. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 552. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 1512. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -4896. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -37476. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 7728. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 49968. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -900. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4r3| $VALUES) 
(DSKSETQ |$Null4r1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 25. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -152. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -312. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1224. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -519. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 936. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 936. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 3004. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 624. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 4350. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4r1| $VALUES) 
(DSKSETQ |$Null4r2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -778. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -3696. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -3393. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -5640. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -15354. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -13050. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -36. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 4050. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 5088. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -5472. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 9000. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4r2| $VALUES) 
(DSKSETQ |$Null4g|
         '((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 37. 72.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 31. 6.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 29. 8.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 5. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 3. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 27. 2.) (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 75. 4.) (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4g| $VALUES) 
(DSKSETQ |$Null4cr|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -82. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -288. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -351. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -696. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1494. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1458. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 468. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 702. (($P SIMP) 2. 2.)))) 
(ADD2LNC '|$Null4cr| $VALUES) 
(DSKSETQ |$S6m|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 925. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -2700. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 1390. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5150. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -2315. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -5150. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -27000. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -2160. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 4320. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6480. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 14240. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 2160. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 30720. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 82400. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -1620. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -8640. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19860. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -7560. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -108600. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 6432. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 28320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$S6m| $VALUES) 
(DSKSETQ |$S6z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 6750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -20250. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 12275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -6750. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 15950. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 1900. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -7975. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 251225. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -43875. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9720. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 75700. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -337500. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 100680. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -191400. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 929500. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 79515. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -141150. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 214110. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1872750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18168. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1177320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -226500. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$S6z| $VALUES) 
(DSKSETQ |$Null6r16|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -251797. ((MEXPT SIMP) (($P SIMP) 1. 0.) 6.))
           ((MTIMES SIMP) -2092175. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -7110175. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -29761875.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -5461735. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -24201350.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -50991925.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -24404550.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -12108575. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -62731800.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -3421800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 69175800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -121746050. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 70097000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 59508925. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -294064625. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -775902375. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -23008900.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -19102900. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 11421000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -442111500. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -78516400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 529209500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1024096500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1110037500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 3074625000. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -149096700.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 40996125. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -116943750. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -1724253750. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1836843750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -221157000. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2713770000. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 83700000. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$Null6r16| $VALUES) 
(DSKSETQ |$Null6g|
         '((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 709. 5400.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 6.))
           ((MTIMES SIMP) ((RAT SIMP) 253. 420.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.) (($P SIMP) 1. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 1051. 315.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 603. 140.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 919. 56.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 5. 2.) (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 10547. 1260.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) ((RAT SIMP) 2831. 420.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 9. 2.) (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 667. 28.) (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 151. 7.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 5. 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 333. 14.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 66103. 3780.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 22. 3.) (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 104651. 1260.) (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 121. 6.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 19141. 378.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 415. 21.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 5. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 508. 21.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 884. 7.) (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 2245. 21.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) ((RAT SIMP) 11343. 140.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 5065. 42.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 295. 14.) (($P SIMP) 1. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 2175. 14.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 1613. 6.) (($P SIMP) 1. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -20. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 8125. 18.) (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$Null6g| $VALUES) 
(DSKSETQ |$S8m1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 3704400. ((MEXPT SIMP) (($P SIMP) 2. 0.) 4.))
           ((MTIMES SIMP) -4233600. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 47098800. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 4233600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 121564800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -95719050.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -168663600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -2066129100.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 2822400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -8467200. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 564480. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -134930880. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -164058060. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 446029860. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 1881600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 300059350. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -166168800. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -564480. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -89953920. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 240527460.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 193485600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6641529720. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -566729900. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -4515839300.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -2822400. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 31399200. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -303712860. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -1918948920. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -2176090560. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 218051350.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 3466376900. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 356247360. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -1693440. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 67465440. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4233600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -301960395. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 200500650.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 84091995. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 1532790000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 87908400. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -1519737120. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 922165425.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 1693440. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -67465440. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 329030595. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1768903290. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 2882147400. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -220555395.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -4130193690. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 514439100. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -384952680. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 8399122200. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -1354752. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 37184832. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -151277760. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -432712800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1501803216. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2179008. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 755612928. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -1367559072. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 442163232. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -14516463024. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 28910880. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 105066720. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 697965480. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 46425600. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 8289945720. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -120426480. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -2275704720. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 73716750. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8m1| $VALUES) 
(DSKSETQ |$S8m2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 11760. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -23520. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 364560. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 11760. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 769440. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -992250. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -1134000. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -13891500.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -7840. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -907200. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -1003948. (($P SIMP) 2. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 2996548. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 1903750. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -776160. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -604800. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1974148. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1268960. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 43927352. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -3903500. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -30054500.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 243040. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -1698748. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -12175352. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -12949440. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 1495750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 22998500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 4603200. (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 453600. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2003091. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 921690. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 624291. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 9218160. (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 412080. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -9684000. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4919625. ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -453600. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1842891. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 11683434. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 17523720. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1598091. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -27559434. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -94500. (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -3330600. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 46431000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 279360. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -676800. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2152800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -8285520. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 83520. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 5080320. (($P SIMP) 1. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -7653024. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 4110624. (($P SIMP) 1. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -83615280. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 118560. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 522720. (($P SIMP) 1. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 4197864. (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -122880. (($P SIMP) 1. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 51399096. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -856944. (($P SIMP) 1. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -14931216. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 366750. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8m2| $VALUES) 
(DSKSETQ |$S8z1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 63000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -126000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -12448800. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 23738400. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 12448800. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 63000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -35002800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19192950. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 11264400. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 618823800.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -42000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 23950080. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -68817420. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 10255140. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 8144150. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 20048000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -631680. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 26813220. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -22545600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1237619880. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -14149100. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 539448700.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -772800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -15677340. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -360009720. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -156750720. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 13777750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -223149500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 910342720. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -11975040.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 16215885. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19570950.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 28720755. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 462861000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10558800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222613440. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -73024875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 11975040. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2116485. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 529542090. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -18257400. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -12882555.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 512024310. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1212819300. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -247152360. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -4300632000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -10789632. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 10184832. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -262211040. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 135449328. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1209600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -383096448. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 384247584. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 356467104. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 6188984592. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 126077280. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -64299480. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -113561280. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2262735720. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -1427760. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 419373360. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -54920250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8z1| $VALUES) 
(DSKSETQ |$S8z2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -63000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -10823400. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 20437200. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 10823400. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -30038400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 17038350. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9601200. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 530541900.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -21000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 20139840. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -57671460. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7657020. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6809950. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 17416000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -416640. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 21328860. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -19210800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1064138040. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11458300. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 464137100.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -512400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -13549620. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -305834760. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -134722560. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 11726750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -191999500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 772506560. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -10069920.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 13616505. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -17038350.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 24652215. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 393876000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -9248400. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -194265120. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -64519875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 10069920. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -802305. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 453611970. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10546200. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10779615.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 439123230. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1028682900. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -208166280. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -3654567000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -9265536. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 8963136. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -220237920. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 118298544. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 604800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -328898304. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 324832032. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 300357792. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 5264441616. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 106609440. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -55667640. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -95941440. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -1931385960. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -848880. (($P SIMP) 1. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 359941680. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -46478250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8z2| $VALUES) 
(DSKSETQ |$S10z1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 8890560000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -493920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -47040000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -816480000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -680400000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21840000. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 40166544600. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 47040000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11854080000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -47040000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 38525760000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -17406144000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -823200000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1338960000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 22514954000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -34574400000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -28153440000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 27552406000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 816480000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 47040000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -26671680000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41114304000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -21840000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41941606000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -65582521200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -30367750000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -575909838000.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 28153440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -658560000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -68300806000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 26403816600.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 6659590000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 556646958000. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 17012800000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -414892800000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 612360000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -778260000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 15500824500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 165900000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -23835724500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2976750000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 123480000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19766203100. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 8643600000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2610368400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 37648107500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 347766720000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11311477275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -6952837500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -446460000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 28894320000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -55227112500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 8829124500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 73883607500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 15484392000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1332626535000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -40007615550. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -771289485750.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -28894320000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 446460000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 54671452500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2976750000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 61435500. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 55566000000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -43951472400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -271032372000. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -286098435000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 6371568000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -12604951100. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -215509203000. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -167485920000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 14943553275.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 412610955750. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 59737860000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -104496000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 17850699600. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -12435219600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5376162400. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -9549187200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 9348102400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -319433436000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 6258067200. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 368756136000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -23408646912.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -36082698000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -5845392000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -790017472800. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 29446648000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 865169323200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -89828383680. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -5267808000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 12886098000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 247693312800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 225351473760. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -20082748000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -551036203200. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 2634992640. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -81345942720. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 607282147584. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 1587600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5427840000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 7813260000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 854670000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 254080638000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5662720000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -255510192000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 11300654400. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 1345650000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -6006960000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -71086512000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 6561480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 177150240000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -116617158000. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 116534544000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -1256174740800. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -801360000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -32628708000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 25637875200. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -1805580000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -52980480000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 68103216000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -33493788000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 1017474393600. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) 269482500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 16188732000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -15851576700. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -3532347000. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) -456913920600. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 1395489600. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 94471732800. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -6935292000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S10z1| $VALUES) 
(DSKSETQ |$S10z2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -987840000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 493920000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -538272000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -211680000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -282240000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 538272000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -740880000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 887600000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 297808000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 18276010200. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -1152480000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 538272000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1528800000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -870240000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 8890560000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6979392000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1481760000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -2073008000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 28865354000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -16134720000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -7408800000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -7021994000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 282240000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -538272000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 211680000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 16728768000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -297808000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 35591206000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -41558252400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -28984774000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -338354074800.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) -740880000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 7408800000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 1185408000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -33726406000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 26245762200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 5276614000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 354653434800. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 3841600000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -320060160000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 864360000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -897624000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -864360000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 584724000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7033624500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 312900000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15368524500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11840850000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222264000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -12051172700. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4033680000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10236358800. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7923867500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 158101440000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -903164325. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -2084197500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -864360000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1210524000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 6667920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -19580200500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 3007924500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 42183687500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 21707784000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 706144455000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -760732350. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -359389840950.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) 864360000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -6667920000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1210524000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 19024540500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -14804370000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 5882635500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2222640000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -6136822800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18131623200. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -73995075000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 148176000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -2914240700. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -90863551800. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -60799200000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -6161648325.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 107398030950. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -64729980000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 271824000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 7107435600. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1691955600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 9836573600. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5484931200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5864633600. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -243228636000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1347091200. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 275616936000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -24356973312.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) -271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -11114538000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -12619152000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -413747200800. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -3152072000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 377966635200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -105001606080. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 1505952000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -227982000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 84796480800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 77209342560. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 8564612000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -134957995200. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 147728931840. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -61431088320. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 376838832384. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 1587600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -8324160000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 3410316000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 3750990000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 185496318000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -845824000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -183256752000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 16200340800. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 4241970000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 20725200000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -28186032000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2261880000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 43731360000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -127285830000. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 88084752000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -812357985600. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -349776000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -20774628000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 18773798400. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -112140000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -22498560000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 56394288000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -25510428000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 690708211200. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) -55093500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 9414972000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -12279627900. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -2600955000. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) -316414042200. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 705211200. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 65112321600. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -5241852000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S10z2| $VALUES) 
(DSKSETQ |$S103z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -8001504000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 4.))
           ((MTIMES SIMP) -32006016000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 16003008000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 99574272000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 21337344000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -196777728000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 104908608000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -45045504000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 3.))
           ((MTIMES SIMP) -99574272000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 47416320000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -8001504000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 48009024000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 194406912000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -92461824000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 43563744000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -1792336896000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -2576484288000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 7112448000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -14224896000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -501150988800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 514530374400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 441839664000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7112448000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 87761116800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -457630790400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 4061207808000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 134708448000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -106673616000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 6322176000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -167181974400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -3589526644200. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -5619712000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 3.))
           ((MTIMES SIMP) 132765696000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 300421900800. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -552463430400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -170698752000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -26156592000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -270273024000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 60928560000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 3839299430400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 4795698700800. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -294705600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 405817910400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -3905736870000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 3143109312000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -432673920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -3369517242000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 37933056000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -26119900800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 296415302400. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -437098032000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 2106707097600. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -2541052684800. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 3435312384000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 192470678400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -6213646698000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5520826256400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 1443258877200. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 62480247253200.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) 204252384000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -430303104000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -185345126400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 5319068874000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -7740984220200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -4520578045200. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -44612888821200. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 697085760000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 40182960384000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 15321398400.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15066475200. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15321398400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -202319308800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 923941588500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 121367736000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 2064731287500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -3029894910000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 75895747200. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 1456309992900. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -811066032000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 9453628800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 5207328000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -4368576128400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4017877831500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19190767680000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 324362765475. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -394125385500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -143345462400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 232452259200. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 256048128000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -4741513459200. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 4475838005100. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -6569242375500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -161245123200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 3944646216000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1380872467500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1179466142400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -127827325665000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2053316263950. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 75396325217850.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) -112702665600.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -237200140800.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -40416163200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -2692058273100. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 9439988670000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1453598968500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -11342131920000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -3345674864400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 11567302783200. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 17434459413000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -9453628800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 1869329145600. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 4020673836900. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -5866932670200. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 12281913504000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -805050582525.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -6720249875850. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 59658933348000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 66919708800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1500917040000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 2178181861200. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 163034924400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1618250440800. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1910158588800. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1613022297600. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 49111179012000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 438568300800. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -17279037720000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 10785603015936.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) 1991485440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -2648040595200. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -4662858416400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 7078970505600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 57583975615200. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -546142632000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -69884033083200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -27245214682560. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -85033670400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -6880443591600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 420527181600. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -35674605701280. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -1170019452000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 19828757793600. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -87175629112320. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -26971837583040. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) -271805393809152. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 168391440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 975316665600. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -540966535200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -2722302709200. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -33663814002000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -567494860800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 11635371216000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -9239591390400. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -2776289040000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 4976458318800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 17649435254400. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 40063922640000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 3509112859200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -10309655635200. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 40713698768400. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 33410065449600. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) 372093476932800. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 799527909600. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -48348316800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 4728322620000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -3565119398400. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -1631223468000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -9236108851200. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -18527478710400. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -4958602812000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) -126713247091200. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) 16108035300.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 1771370748000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 2953030572900. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 840041987400. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) 36360611332200. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) -1078772817600. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) -6400051876800. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -1301785884000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S103z| $VALUES) 
(DSKSETQ |$qq3| '1.) 
(ADD2LNC '|$qq3| $VALUES) 
(DSKSETQ |$qq2| '1.) 
(ADD2LNC '|$qq2| $VALUES) 
(DSKSETQ |$qq1| '1.) 
(ADD2LNC '|$qq1| $VALUES) 
(DSKSETQ |$nq3| '6.) 
(ADD2LNC '|$nq3| $VALUES) 
(DSKSETQ |$nq2| '0.) 
(ADD2LNC '|$nq2| $VALUES) 
(DSKSETQ |$nq1| '0.) 
(ADD2LNC '|$nq1| $VALUES) 
(DSKSETQ |$filename| '"S4zTTS6z.lisp") 
(ADD2LNC '|$filename| $VALUES) 
(DSKSETQ |$q3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 6750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -20250. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 12275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -6750. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 15950. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 1900. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -7975. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 251225. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -43875. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9720. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 75700. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -337500. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 100680. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -191400. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 929500. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 79515. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -141150. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 214110. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1872750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18168. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1177320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -226500. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$q3| $VALUES) 
(DSKSETQ |$qq|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$qq| $VALUES) 
(DSKSETQ |$nq| '4.) 
(ADD2LNC '|$nq| $VALUES) 
(DSKSETQ |$Assss|
         '((MTIMES SIMP)
           ((MPLUS SIMP) -2032. ((MTIMES SIMP RATSIMP) -784. |$Ms|)
            ((MTIMES SIMP) 992. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 21776. ((MTIMES SIMP RATSIMP) 13648. |$Ms|)
              ((MTIMES SIMP) -4704. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -4064.
                ((MTIMES SIMP RATSIMP) -5440. |$Ms|))
               |$Mt|))
             |$om|)
            ((MTIMES SIMP)
             ((MPLUS SIMP) -14376.
              ((MTIMES SIMP RATSIMP) -18816. |$Ms|)
              ((MTIMES SIMP) 4704. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -18816.
                ((MTIMES SIMP RATSIMP) 12864. |$Ms|))
               |$Mt|)
              ((MTIMES SIMP) 4704. ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 21776. ((MTIMES SIMP RATSIMP) -4064. |$Ms|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 13648.
                ((MTIMES SIMP RATSIMP) -5440. |$Ms|))
               |$Mt|)
              ((MTIMES SIMP) -4704. ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -2032. ((MTIMES SIMP RATSIMP) -784. |$Mt|)
              ((MTIMES SIMP) 992. ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
             ((MEXPT SIMP RATSIMP) |$om| 4.)))
           ((MEXPT SIMP)
            ((MPLUS SIMP) ((MEXPT SIMP RATSIMP) |$Xi| 4.)
             ((MTIMES SIMP) -4. ((MEXPT SIMP RATSIMP) |$Xi| 5.))
             ((MTIMES SIMP) 6. ((MEXPT SIMP RATSIMP) |$Xi| 6.))
             ((MTIMES SIMP) -4. ((MEXPT SIMP RATSIMP) |$Xi| 7.))
             ((MEXPT SIMP RATSIMP) |$Xi| 8.))
            -1.))) 
(ADD2LNC '|$Assss| $VALUES) 
(DSKSETQ $GH_0
         '((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 2.) -1.)
           ((MEXPT SIMP) (($XX SIMP) 1. 4.) -1.)
           ((MEXPT SIMP) (($XX SIMP) 2. 4.) -1.))) 
(ADD2LNC '$GH_0 $VALUES) 
(DSKSETQ |$tttt0|
         '((MTIMES SIMP)
           ((MEXPT SIMP) (($XX SIMP) 1. 2.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 2.)))
           ((MEXPT SIMP) (($XX SIMP) 1. 3.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 3.)))
           ((MEXPT SIMP) (($XX SIMP) 1. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 4.)))
           ((MEXPT SIMP) (($XX SIMP) 2. 3.)
            ((MTIMES SIMP) -4. (($PP SIMP) 2. 3.)))
           ((MEXPT SIMP) (($XX SIMP) 2. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 2. 4.)))
           ((MEXPT SIMP) (($XX SIMP) 3. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 3. 4.))))) 
(ADD2LNC '|$tttt0| $VALUES) 
(DSKSETQ |$tttt|
         '((MTIMES SIMP FACTORED)
           ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
            ((MPLUS SIMP) -8. ((MTIMES SIMP) 2. |$Ms|)
             ((MTIMES SIMP) 2. |$Mt|)))
           ((MEXPT SIMP) |$om|
            ((MPLUS SIMP) 4. ((MTIMES SIMP) -2. |$Ms|)))
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) -4.)
           ((MEXPT SIMP) |$Xi| 8.)
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|) 2.))) 
(ADD2LNC '|$tttt| $VALUES) 
(DSKSETQ |$a1234|
         '((MLIST SIMP)
           ((MTIMES SIMP FACTORED) 8.
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -8. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) 4. ((MTIMES SIMP) -2. |$Ms|)))
            ((MPLUS SIMP IRREDUCIBLE) -254.
             ((MTIMES SIMP RATSIMP) -98. |$Ms|)
             ((MTIMES SIMP) 124. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP RATSIMP) 2722. |$om|)
             ((MTIMES SIMP RATSIMP) 1706. |$Ms| |$om|)
             ((MTIMES SIMP) -588. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP RATSIMP) -508. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) -680. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -1797. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -2352. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 588. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -2352. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 1608. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 588. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 2722. ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -508. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1706. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -680. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -588. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -254. ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -98. |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 124. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) -6.)
            ((MEXPT SIMP) |$Xi| 6.))
           ((MTIMES SIMP FACTORED) 8.
            ((MPLUS SIMP IRREDUCIBLE) -254.
             ((MTIMES SIMP RATSIMP) -98. |$Ms|)
             ((MTIMES SIMP) 124. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP RATSIMP) 2722. |$om|)
             ((MTIMES SIMP RATSIMP) 1706. |$Ms| |$om|)
             ((MTIMES SIMP) -588. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP RATSIMP) -508. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) -680. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -1797. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -2352. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 588. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -2352. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 1608. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 588. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 2722. ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -508. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1706. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -680. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -588. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -254. ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -98. |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 124. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) -4.)
            ((MEXPT SIMP) |$Xi| -4.))
           ((MTIMES SIMP FACTORED)
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -8. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) 4. ((MTIMES SIMP) -2. |$Ms|)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) -2.)
            ((MEXPT SIMP) |$Xi| 10.))
           ((MTIMES SIMP FACTORED) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|)
            |$Xi|
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -2.)))) 
(ADD2LNC '|$a1234| $VALUES) 
(DEFPROP $SET_NUMBER_OF_PARTICLE %SET_NUMBER_OF_PARTICLE VERB) 
(MDEFPROP $SET_NUMBER_OF_PARTICLE
    ((LAMBDA) ((MLIST) |$nn0|)
     ((MPROG) ((MSETQ) |$nn| |$nn0|)
      (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.) ((MPLUS) |$nn0| 1.))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MSETQ) ((|$s| ARRAY) $R)
        ((MPLUS) ((|$k|) $R)
         (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S ((MPLUS) $R 1.)
          |$nn0|))))))
    MEXPR) 
(DEFPROP $SET_NUMBER_OF_PARTICLE $ANY FUNCTION-MODE) 
(ADD2LNC '(($SET_NUMBER_OF_PARTICLE) |$nn0|) $FUNCTIONS) 
(DEFPROP %SET_NUMBER_OF_PARTICLE $SET_NUMBER_OF_PARTICLE NOUN) 
(DEFPROP $NOTZERO %NOTZERO VERB) 
(MDEFPROP $NOTZERO
    ((LAMBDA) ((MLIST) $X) ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))
    MEXPR) 
(DEFPROP $NOTZERO $FIXNUM FUNCTION-MODE) 
(ADD2LNC '(($NOTZERO) $X) $FUNCTIONS) 
(DEFPROP %NOTZERO $NOTZERO NOUN) 
(DEFPROP |$compute_alphas_no_zmV1| |%compute_alphas_no_zmV1| VERB) 
(MDEFPROP |$compute_alphas_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
        ((MSETQ) $POW0
         ((MTIMES) 2.
          (($SUM)
           (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0 $MAX_USED_LEVEL0)
           $L0 2. $MAX_USED_LEVEL0)))
        ((MSETQ) $POW0
         ((MPLUS) $POW0
          (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2. $MAX_USED_LEVEL0)))
        ((MCOND) |$dbg_compute_levels|
         (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T $FALSE)
        ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
      ((MRETURN) |$noAlphas0|)))
    MEXPR) 
(DEFPROP |$compute_alphas_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_alphas_no_zmV1| |$compute_alphas_no_zmV1| NOUN) 
(DEFPROP |$compute_levels_used_no_zmV1| |%compute_levels_used_no_zmV1|
         VERB) 
(MDEFPROP |$compute_levels_used_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
        ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
         ((MPROGN)
          ((MSETQ) $POW0
           ((MPLUS)
            (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
             ((MPLUS) $L0 ((MMINUS) 1.)))
            (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0 $MAX_USED_LEVEL0)))
          ((MCOND) ((MGREATERP) $POW0 0.)
           ((MSETQ) ((|$usedLevels0| ARRAY) $R)
            (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
             ((|$usedLevels0| ARRAY) $R)))
           T $FALSE)))))
      ((MRETURN) |$usedLevels0|)))
    MEXPR) 
(DEFPROP |$compute_levels_used_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_levels_used_no_zmV1| |$compute_levels_used_no_zmV1|
         NOUN) 
(DEFPROP |$compute_levels_and_powers_used_no_zmV1|
         |%compute_levels_and_powers_used_no_zmV1| VERB) 
(MDEFPROP |$compute_levels_and_powers_used_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
        ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
         ((MPROGN)
          ((MSETQ) $POW0
           ((MPLUS)
            (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
             ((MPLUS) $L0 ((MMINUS) 1.)))
            ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
            (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
             $MAX_USED_LEVEL0)))
          ((MCOND) ((MGREATERP) $POW0 0.)
           ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
            (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
             ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
           T $FALSE)))))
      ((MRETURN) |$usedLevelsPowers0|)))
    MEXPR) 
(DEFPROP |$compute_levels_and_powers_used_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_levels_and_powers_used_no_zmV1|)
           $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_levels_and_powers_used_no_zmV1|
         |$compute_levels_and_powers_used_no_zmV1| NOUN) 
(DEFPROP |$compute_Ks_no_zmV1| |%compute_Ks_no_zmV1| VERB) 
(MDEFPROP |$compute_Ks_no_zmV1|
    ((LAMBDA) ((MLIST) $LEVEL_USED_ARRAY0)
     ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
      ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
      ((MDO) $R 1. NIL NIL |$nn| NIL
       ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
        ((MSETQ) |$Nlus0| (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
        ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
         ((MPROGN)
          ((MSETQ) $NR_PQ
           ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R) $INR_PQ))
          ((MSETQ) ((|$explK0| ARRAY) $R)
           ((MPLUS) ((|$explK0| ARRAY) $R)
            ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
        ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
         ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
        |$end_r_loop|))
      ((MRETURN) |$Ks_rules0|)))
    MEXPR) 
(DEFPROP |$compute_Ks_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0) $FUNCTIONS) 
(DEFPROP |%compute_Ks_no_zmV1| |$compute_Ks_no_zmV1| NOUN) 
(DEFPROP |$compute_Ds| |%compute_Ds| VERB) 
(MDEFPROP |$compute_Ds|
    ((LAMBDA) ((MLIST) $LEVEL_USED_ARRAY0)
     ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
      ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
      ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
       ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
        ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
         ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
          ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL NIL
           NIL
           ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL NIL NIL
            NIL
            ((MSETQ) ((|$explD0| ARRAY) $R $S)
             ((MPLUS) ((|$explD0| ARRAY) $R $S)
              ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
               ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
          ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
           (($ENDCONS)
            ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
            ((|$Ds_rules0| ARRAY) $R)))
          |$end_s_loop|))
        |$end_r_loop|))
      ((MRETURN) |$Ds_rules0|)))
    MEXPR) 
(DEFPROP |$compute_Ds| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_Ds|) $LEVEL_USED_ARRAY0) $FUNCTIONS) 
(DEFPROP |%compute_Ds| |$compute_Ds| NOUN) 
(DSKSETQ $WICK '$WICK) 
(DEFPROP $WICK %WICK VERB) 
(MDEFPROP $WICK
    ((LAMBDA) ((MLIST) |$list_Nr0|)
     ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
      ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
      ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
      ((MSETQ) $WICK00
       ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
        ((MFACTORIAL) |$Nr0|)))
      ((MDO) $R 2. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $WICK0 0.)
        ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
        ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
         ((MPROGN) ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
          ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
           ((MSETQ) $WICK0
            ((MPLUS) $WICK0
             ((MTIMES)
              ((MQUOTIENT) 1.
               ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
              $CO0
              ((MEXPT) ((|$s| ARRAY) $R)
               ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
           T $FALSE)))
        ((MSETQ) $WICK00 $WICK0)))
      ((MRETURN) $WICK00)))
    MEXPR) 
(DEFPROP $WICK $ANY FUNCTION-MODE) 
(ADD2LNC '(($WICK) |$list_Nr0|) $FUNCTIONS) 
(DEFPROP %WICK $WICK NOUN) 
(DEFPROP $DO_ALL_TERM %DO_ALL_TERM VERB) 
(MDEFPROP $DO_ALL_TERM
    ((LAMBDA) ((MLIST) $INT0 $LEVELS_POWERS0 |$Ks_rules0| |$Ds_rules0|)
     ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
      (($PRINT) "in computing 'Z' (do_all_term)")
      ((MSETQ) $EXPL_INT0 $INT0)
      ((MDO) $R 1. NIL NIL |$nn| NIL
       ((MPROGN)
        ((MCOND) |$dbg_all_terms|
         (($PRINT)
          "in computing 'Z' (do_all_term) doing all terms for particle"
          $R)
         T $FALSE)
        ((MSETQ) $EXPL_INT0
         (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
          ((|$Ds_rules0| ARRAY) $R)))
        ((MSETQ) $NLEVELS0 (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
        ((MCOND) |$dbg_all_terms|
         (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
        ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
         ((MPROGN)
          ((MCOND) |$dbg_all_terms|
           (($PRINT) " project to"
            (($L) $R
             ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
            "^"
            ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
             ((MPLUS) $L0 1.)))
           T $FALSE)
          ((MSETQ) $EXPL_INT0
           (($RATCOEF) $EXPL_INT0
            (($L) $R
             ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
            ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
             ((MPLUS) $L0 1.))))
          ((MCOND) |$dbg_all_terms|
           (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
      ((MRETURN) $EXPL_INT0)))
    MEXPR) 
(DEFPROP $DO_ALL_TERM $ANY FUNCTION-MODE) 
(ADD2LNC '(($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
           |$Ds_rules0|)
         $FUNCTIONS) 
(DEFPROP %DO_ALL_TERM $DO_ALL_TERM NOUN) 
(DEFPROP $STATE2MATRIX %STATE2MATRIX VERB) 
(MDEFPROP $STATE2MATRIX
    ((LAMBDA) ((MLIST) $STATE0 |$MaxLevel0|)
     ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
      ((MSETQ) $MAT0
       (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
        ((MPLUS) |$MaxLevel0| 1.)))
      ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
       ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
        ((MPROGN)
         ((MSETQ) (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
          (($HIPOW) $STATE0 (($P) $IP $IQ)))
         ((MSETQ) $STATE00
          ((MQUOTIENT) $STATE00
           ((MEXPT) (($P) $IP $IQ)
            (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
      ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
       ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
        ((MPROGN)
         ((MSETQ) (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
          ((MPLUS) (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
           (($HIPOW) $STATE0 (($P) $IP $IQ))))
         ((MSETQ) $STATE00
          ((MQUOTIENT) $STATE00
           ((MEXPT) (($P) $IP $IQ) (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
      ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
       (($ERROR) "In state2matrix missing some contributions in"
        $STATE0 "since we are left with" $STATE00 "after analysis")
       T $FALSE)
      ((MRETURN) (($COPYMATRIX) $MAT0))))
    MEXPR) 
(DEFPROP $STATE2MATRIX $ANY FUNCTION-MODE) 
(ADD2LNC '(($STATE2MATRIX) $STATE0 |$MaxLevel0|) $FUNCTIONS) 
(DEFPROP %STATE2MATRIX $STATE2MATRIX NOUN) 
(DEFPROP |$take_derivative_wrt_lambdaV1|
         |%take_derivative_wrt_lambdaV1| VERB) 
(MDEFPROP |$take_derivative_wrt_lambdaV1|
    ((LAMBDA) ((MLIST) $NR0 $LEVEL0 $INDEX0 $TERM0)
     ((MPROG)
      ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0 $NPOW0
       $OP0)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
       ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
       ((MSETQ) $TERM00 $TERM0))
      ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $NEWTERM00 0.)
        ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MSETQ) $OP0 (($INPART) $FAC0 0.))
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MCOND) ((MGREATERP) $NPOW0 2.)
            (($ERROR)
             "la() has one index and it cannot occour with a power bigger than 2! term="
             $TERM00)
            T
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$l|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$ll|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
             ((MEXPT) ((MMINUS) 1.) $LEVEL0)
             ((MFACTORIAL)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
             ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LAK)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$laSk|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
              $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LALA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$ll|)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
             ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
             ((MFACTORIAL)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
             ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $KLA)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$Skla|)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LALA)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA2)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) 2. $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          |$end_pow_op|)
         T
         ((MCOND) $ISOP0
          ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$l|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0) $TERM00
              $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) $LEVEL0)
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LAK)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$laSk|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
               $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LA2)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) 2.
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $KLA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$Skla|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
               $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MPROGN)
             ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
              ((MSETQ) $NEWTERM00 (($SUBSTINPART) |$Dim| $TERM00 $NF0))
              T
              ((MPROGN)
               ((MSETQ) $NEWTERM00 (($SUBSTINPART) 1. $TERM00 $NF0))
               ((MSETQ) $NEWTERM00
                (($SUBSTITUTE) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                 $NEWTERM00))))
             |$end_lambda|)
            T $FALSE)
           |$end_if_op|)
          T $FALSE))
        ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
      ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_lambdaV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_lambdaV1|
         |$take_derivative_wrt_lambdaV1| NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA %TAKE_DERIVATIVE_WRT_LAMBDA VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA
    ((LAMBDA) ((MLIST) $NR0 $LEVEL0 $INDEX0 $TERM0)
     ((MPROG)
      ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0 $NPOW0
       $OP0)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
       ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
       ((MSETQ) $TERM00 $TERM0))
      ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $NEWTERM00 0.)
        ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0)) ((MSETQ) $NPOW0 1.)
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MSETQ) $OP0 (($INPART) $FAC0 0.))
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MCOND) ((MGREATERP) $NPOW0 2.)
            (($ERROR)
             "la() has one index and it cannot occour with a power bigger than 2! term="
             $TERM00)
            T
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$l|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MPROGN)
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0
              (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
               $NF0 2.)))
            ((MCOND) ((MEQUAL) $OP0 |$ll|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               ((MEXPT) ((MMINUS) 1.) $LEVEL0)
               ((MFACTORIAL)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
               ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LAK)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 |$laSk|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LALA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)))
             T $FALSE)
            |$end_lambda_other|)
           T $FALSE)
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MPROGN)
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0
              (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
               $NF0 2.)))
            ((MCOND) ((MEQUAL) $OP0 |$ll|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
               ((MFACTORIAL)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
               ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $KLA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 |$Skla|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LALA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)))
             T $FALSE)
            |$end_other_la|)
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA2)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) 2. $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          |$end_pow_op|)
         T
         ((MCOND) $ISOP0
          ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$l|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0) $TERM00
              $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) $LEVEL0)
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LAK)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$laSk|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
               $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LA2)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) 2.
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $KLA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$Skla|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
               $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MPROGN)
             ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
              ((MSETQ) $NEWTERM00 (($SUBSTINPART) |$Dim| $TERM00 $NF0))
              T
              ((MPROGN)
               ((MSETQ) $NEWTERM00 (($SUBSTINPART) 1. $TERM00 $NF0))
               ((MSETQ) $NEWTERM00
                (($SUBSTITUTE) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                 $NEWTERM00))))
             |$end_lambda|)
            T $FALSE)
           |$end_if_op|)
          T $FALSE))
        ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
      ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_LAMBDA $TAKE_DERIVATIVE_WRT_LAMBDA NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR
         %TAKE_DERIVATIVE_WRT_SCALAR_PAIR VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR
    ((LAMBDA) ((MLIST) $NR0 $LEVEL10 $LEVEL20 $TERM0)
     ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
      ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
      ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.)) ((MSETQ) $DER0 0.)
      ((MCOND) ((MGREATERP) $LEVEL10 0.)
       ((MSETQ) $DER00
        (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0| $TERM0))
       T ((MSETQ) $DER00 ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
      ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
      ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
       ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
        ((MDO) $NT0 1. NIL NIL $LDER00 NIL
         ((MPROGN)
          ((MCOND) |$dbg_wrt_pair|
           (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
            "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
           T $FALSE)
          ((MSETQ) $TMP_DER0
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
            (($INPART) $DER00 $NT0)))
          ((MSETQ) $DER0 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
       T
       ((MPROGN)
        ((MCOND) |$dbg_wrt_pair|
         (($PRINT) "    SINGLE term: take der of" $DER00 "wrt lambda("
          $NR0 $LEVEL20 |$newII0| ")")
         T $FALSE)
        ((MSETQ) $DER0
         (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0| $DER00))))
      ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0)) ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
           $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_SCALAR_PAIR
         $TAKE_DERIVATIVE_WRT_SCALAR_PAIR NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_STATE %TAKE_DERIVATIVE_WRT_STATE VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_STATE
    ((LAMBDA) ((MLIST) $NR0 $ONE_STATE_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
      ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $ONE_STATE_IN_MATRIX0))
      ((MSETQ) |$Der0| $TERM0)
      ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
       ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
        ((MCOND)
         ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
         ((MPROGN)
          ((MDO) $N_PQ 1. NIL NIL
           (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
           ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
             ((MPROGN)
              ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
               ((MSETQ) |$tmp_Der0|
                ((MPLUS) |$tmp_Der0|
                 (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                  ((MPLUS) $L0 ((MMINUS) 1.))
                  ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
              ((MSETQ) |$Der0| |$tmp_Der0|))
             T
             ((MSETQ) |$Der0|
              (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
               ((MPLUS) $L0 ((MMINUS) 1.)) ((MPLUS) $C0 ((MMINUS) 1.))
               |$Der0|)))))
          |$end_loop_c0|)
         T $FALSE)))
      ((MRETURN) |$Der0|)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_STATE $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_STATE $TAKE_DERIVATIVE_WRT_STATE NOUN) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV1|
         |%take_derivative_wrt_scalar_stateSV1| VERB) 
(MDEFPROP |$take_derivative_wrt_scalar_stateSV1|
    ((LAMBDA) ((MLIST) $SCALARS_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
      ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
      ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
       ((MCOND)
        ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
        ((MPROGN)
         ((MCOND) |$dbg_scalars|
          (($PRINT) "nr0=" $NR0 "out of"
           (($LENGTH) $SCALARS_IN_MATRIX0))
          T $FALSE)
         ((MSETQ) |$tmp_DER0| 0.)
         ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
          ((MPROGN)
           (($PRINT) "before length(DER0) is" (($LENGTH) |$der0|))
           ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
            ((MSETQ) |$tmp_DER0|
             ((MPLUS) |$tmp_DER0|
              (($TAKE_DERIVATIVE_WRT_STATE) $NR0
               (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
           ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
          T
          ((MPROGN)
           ((MCOND) |$dbg_scalars|
            (($PRINT) "SINGLE term " |$der0| "derivative wrt r=" $NR0
             "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0) "with nr=" $NR0)
            T $FALSE)
           ((MSETQ) |$der0|
            (($TAKE_DERIVATIVE_WRT_STATE) $NR0
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
           |$end_single|)))
        T $FALSE))
      ((MRETURN) |$der0|)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_scalar_stateSV1|) $SCALARS_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_scalar_stateSV1|
         |$take_derivative_wrt_scalar_stateSV1| NOUN) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV2|
         |%take_derivative_wrt_scalar_stateSV2| VERB) 
(MDEFPROP |$take_derivative_wrt_scalar_stateSV2|
    ((LAMBDA) ((MLIST) $SCALARS_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
      ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
       ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
        (($PRINT) "in take_derivative_wrt_scalar_stateSV2 acting on"
         $LT0 "terms")
        ((MDO) $NT0 1. NIL NIL $LT0 NIL
         ((MPROGN)
          ((MCOND) |$dbg_wrt_states|
           (($PRINT) "in take_derivative_wrt_scalar_stateSV2 EXAM term"
            $NT0 "out of" $LT0 "now there are"
            ((MCOND) ((MNOT) (($NUMBERP) |$der0|)) (($LENGTH) |$der0|)
             T 0.)
            "terms")
           T
           ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
            (($PRINT)
             "in take_derivative_wrt_scalar_stateSV2 EXAM term" $NT0
             "(step 100) out of" $LT0)
            T $FALSE))
          ((MSETQ) |$NIused| 0.)
          ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
          ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
           ((MCOND)
            ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
            ((MPROGN)
             ((MSETQ) |$tmp_DER0|
              (($TAKE_DERIVATIVE_WRT_STATE) $NR0
               (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
             |$end_nr_loop|)
            T $FALSE))
          ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
          |$end_t0_loop|)))
       T
       ((MPROGN) ((MSETQ) |$der0| $TERM0)
        ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
         ((MCOND)
          ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
          ((MPROGN)
           ((MCOND) |$dbg_wrt_states|
            (($PRINT)
             "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
             |$der0| "derivative wrt r=" $NR0 "and"
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
            T $FALSE)
           ((MSETQ) |$der0|
            (($TAKE_DERIVATIVE_WRT_STATE) $NR0
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
           |$end_single|)
          T $FALSE))))
      ((MRETURN) |$der0|)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV2| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_scalar_stateSV2|) $SCALARS_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_scalar_stateSV2|
         |$take_derivative_wrt_scalar_stateSV2| NOUN) 
(DEFPROP $CONTRACT_PAIRS_IN_ONE_TERM %CONTRACT_PAIRS_IN_ONE_TERM VERB) 
(MDEFPROP $CONTRACT_PAIRS_IN_ONE_TERM
    ((LAMBDA) ((MLIST) $UTERM0)
     ((MPROG)
      ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0 $NPOW0
       $OP0 $IND0 $NFAC0 $NR0 $NS0)
      ((MSETQ) $UTERM00 $UTERM0)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
       ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
       ((MRETURN) $UTERM0) T $FALSE)
      ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
      ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_contract| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
            ((MNOT) ((MEQUAL) $NPOW0 2.)))
           (($ERROR) "the power must be 2!! wrong term=" $UTERM0) T
           $FALSE)
          ((MCOND) ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
           ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MCOND) ((MEQUAL) $OP0 $LA)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE)
          ((MCOND) ((MEQUAL) $OP0 |$Sk|)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE)
          ((MCOND) ((MEQUAL) $OP0 $K)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE))
         T
         ((MCOND)
          ((MAND) $ISOP0
           (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
          ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
           ((MCOND)
            ((MNOT)
             (($IS) ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
            ((MPROGN)
             ((MSETQ) $OTHERFAC0 (($ASSOC) $IND0 $LIST_INDEX_FACS0))
             ((MSETQ) $NR0 (($INPART) $FAC0 1.))
             ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
             ((MCOND) ((MLEQP) $NR0 $NS0)
              ((MSETQ) $CTERM0
               ((MTIMES) $CTERM0
                ((MQAPPLY)
                 (($CONCAT) (($INPART) $FAC0 0.)
                  (($INPART) $OTHERFAC0 0.))
                 $NR0 (($INPART) $FAC0 2.) $NS0
                 (($INPART) $OTHERFAC0 2.))))
              T
              ((MSETQ) $CTERM0
               ((MTIMES) $CTERM0
                ((MQAPPLY)
                 (($CONCAT) (($INPART) $OTHERFAC0 0.)
                  (($INPART) $FAC0 0.))
                 $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                 (($INPART) $FAC0 2.)))))
             ((MSETQ) $LIST_INDEX_FACS0
              (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0) $LIST_INDEX_FACS0)))
            T
            ((MSETQ) $LIST_INDEX_FACS0
             (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
          T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
        |$end_fac_loop|))
      ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
       ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
       ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
      ((MRETURN) $CTERM0)))
    MEXPR) 
(DEFPROP $CONTRACT_PAIRS_IN_ONE_TERM $ANY FUNCTION-MODE) 
(ADD2LNC '(($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0) $FUNCTIONS) 
(DEFPROP %CONTRACT_PAIRS_IN_ONE_TERM $CONTRACT_PAIRS_IN_ONE_TERM NOUN) 
(DEFPROP $CONTRACT_PAIRS %CONTRACT_PAIRS VERB) 
(MDEFPROP $CONTRACT_PAIRS
    ((LAMBDA) ((MLIST) |$utermS0|)
     ((MPROG) ((MLIST) $SUM0)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
       ((MPROGN) ((MSETQ) $SUM0 0.)
        ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
         ((MSETQ) $SUM0
          ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
       T ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
      ((MRETURN) $SUM0)))
    MEXPR) 
(DEFPROP $CONTRACT_PAIRS $ANY FUNCTION-MODE) 
(ADD2LNC '(($CONTRACT_PAIRS) |$utermS0|) $FUNCTIONS) 
(DEFPROP %CONTRACT_PAIRS $CONTRACT_PAIRS NOUN) 
(DEFPROP $TRUE_XX %TRUE_XX VERB) 
(MDEFPROP $TRUE_XX
    ((LAMBDA) ((MLIST) $R $S)
     ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))
    MEXPR) 
(DEFPROP $TRUE_XX $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_XX) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_XX $TRUE_XX NOUN) 
(DEFPROP |$otherN| |%otherN| VERB) 
(MDEFPROP |$otherN|
    ((LAMBDA) ((MLIST) $M $N)
     ((MCOND)
      ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
       ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
      3. T
      ((MCOND)
       ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
        ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
       2. T
       ((MCOND)
        ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
         ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
        1. T $FALSE))))
    MEXPR) 
(DEFPROP |$otherN| $BOOLEAN FUNCTION-MODE) 
(ADD2LNC '((|$otherN|) $M $N) $FUNCTIONS) 
(DEFPROP |%otherN| |$otherN| NOUN) 
(DEFPROP $COMPUTE_PP3 %COMPUTE_PP3 VERB) 
(MDEFPROP $COMPUTE_PP3
    ((LAMBDA) ((MLIST) ((MLIST) |$n|))
     ((MPROG)
      ((MDO) $M 1. NIL NIL |$nn| NIL
       ((MDO) $N 1. NIL NIL |$nn| NIL
        ((MCOND) ((MEQUAL) $M $N)
         ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
          ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))) $AP))
         T
         ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
          ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
           ((MPLUS)
            ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
            ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
            ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))
    MEXPR) 
(DEFPROP $COMPUTE_PP3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_PP3) ((MLIST) |$n|)) $FUNCTIONS) 
(MDEFPROP $COMPUTE_PP3 T MLEXPRP) 
(DEFPROP %COMPUTE_PP3 $COMPUTE_PP3 NOUN) 
(DEFPROP $PP3ONSHELL %PP3ONSHELL VERB) 
(MDEFPROP $PP3ONSHELL
    ((LAMBDA) ((MLIST) $M $N) (($NUM_PP3 ARRAY) $M $N)) MEXPR) 
(DEFPROP $PP3ONSHELL $ANY FUNCTION-MODE) 
(ADD2LNC '(($PP3ONSHELL) $M $N) $FUNCTIONS) 
(DEFPROP %PP3ONSHELL $PP3ONSHELL NOUN) 
(DEFPROP $TRUE_GF_XX3 %TRUE_GF_XX3 VERB) 
(MDEFPROP $TRUE_GF_XX3
    ((LAMBDA) ((MLIST) $R $S) (($NUM_XX3 ARRAY) $R $S)) MEXPR) 
(DEFPROP $TRUE_GF_XX3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_GF_XX3) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_GF_XX3 $TRUE_GF_XX3 NOUN) 
(DEFPROP $GF_XX3 %GF_XX3 VERB) 
(MDEFPROP $GF_XX3
    ((LAMBDA) ((MLIST) $M $N)
     ((MCOND) ((MEQUAL) $M 1.) |$x1| T
      ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
       ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
        |$x3|))))
    MEXPR) 
(DEFPROP $GF_XX3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($GF_XX3) $M $N) $FUNCTIONS) 
(DEFPROP %GF_XX3 $GF_XX3 NOUN) 
(DSKSETQ $COMPUTE_PP4 '$COMPUTE_PP4) 
(DEFPROP $COMPUTE_PP4 %COMPUTE_PP4 VERB) 
(MDEFPROP $COMPUTE_PP4
    ((LAMBDA) ((MLIST) ((MLIST) |$n|))
     ((MPROG)
      ((MDO) $M 1. NIL NIL |$nn| NIL
       ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
        ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))) $AP)))
      ((MSETQ) |$Mu|
       ((MPLUS)
        ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
        ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Ms|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Mt|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
       (($RATSIMP)
        ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
         ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
          ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
      ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Ms|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Mt|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
       (($RATSIMP)
        ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
         ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.) ((MMINUS) 2.)
          ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))
    MEXPR) 
(DEFPROP $COMPUTE_PP4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_PP4) ((MLIST) |$n|)) $FUNCTIONS) 
(MDEFPROP $COMPUTE_PP4 T MLEXPRP) 
(DEFPROP %COMPUTE_PP4 $COMPUTE_PP4 NOUN) 
(DEFPROP $PP4ONSHELL %PP4ONSHELL VERB) 
(MDEFPROP $PP4ONSHELL
    ((LAMBDA) ((MLIST) $M $N) (($NUM_PP4 ARRAY) $M $N)) MEXPR) 
(DEFPROP $PP4ONSHELL $ANY FUNCTION-MODE) 
(ADD2LNC '(($PP4ONSHELL) $M $N) $FUNCTIONS) 
(DEFPROP %PP4ONSHELL $PP4ONSHELL NOUN) 
(DEFPROP $COMPUTE_XX4 %COMPUTE_XX4 VERB) 
(MDEFPROP $COMPUTE_XX4
    ((LAMBDA) ((MLIST))
     ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
      (($REMARRAY) $NUM_XX4)
      ((MSETQ) $GF_X_RULES
       ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
      ((MSETQ) $EQ_XX40
       ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
        ((MEQUAL) |$om|
         ((MQUOTIENT)
          ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
           (($XX) 1. 3.))
          (($XX) 2. 4.)))))
      ((MSETQ) $EQ_XX40
       ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
        ((MEQUAL)
         ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.) (($XX) 2. 4.))
         ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
      ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
      ((MSETQ) $SO_X13
       (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
      ((MSETQ) $XX4_LIST
       (($MAKELIST)
        (($MAKELIST)
         ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S)) $S
         ((MPLUS) $R 1.) |$nn|)
        $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
      ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
      ((MSETQ) $XX4_LIST
       (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
      ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
      ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
       (($MAP) ":" ((MLIST) (($LHS) $GFXX0)) ((MLIST) (($RHS) $GFXX0))))
      ((MSETQ) |$dx3_dOM| (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
      ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES)) |$xx4_done|))
    MEXPR) 
(DEFPROP $COMPUTE_XX4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_XX4)) $FUNCTIONS) 
(DEFPROP %COMPUTE_XX4 $COMPUTE_XX4 NOUN) 
(DEFPROP $TRUE_GF_XX4 %TRUE_GF_XX4 VERB) 
(MDEFPROP $TRUE_GF_XX4
    ((LAMBDA) ((MLIST) $R $S) (($NUM_XX4 ARRAY) $R $S)) MEXPR) 
(DEFPROP $TRUE_GF_XX4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_GF_XX4) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_GF_XX4 $TRUE_GF_XX4 NOUN) 
(DEFPROP |$check_cyc_A_234| |%check_cyc_A_234| VERB) 
(MDEFPROP |$check_cyc_A_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
        ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
        ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
        ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
        ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
        ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
        ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
        ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
        ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
        ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
        ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
        ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_cyc_A_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_cyc_A_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_cyc_A_234| |$check_cyc_A_234| NOUN) 
(DEFPROP |$cyc_A_234| |%cyc_A_234| VERB) 
(MDEFPROP |$cyc_A_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
        ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
        ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$cyc_A_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$cyc_A_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%cyc_A_234| |$cyc_A_234| NOUN) 
(DEFPROP |$check_cyc_gfA_234| |%check_cyc_gfA_234| VERB) 
(MDEFPROP |$check_cyc_gfA_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
        ((MEQUAL) |$om| ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_cyc_gfA_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_cyc_gfA_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_cyc_gfA_234| |$check_cyc_gfA_234| NOUN) 
(DEFPROP |$cyc_gfA_234| |%cyc_gfA_234| VERB) 
(MDEFPROP |$cyc_gfA_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST)
        ((MEQUAL) |$om| ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
       $AMP00)))
    MEXPR) 
(DEFPROP |$cyc_gfA_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$cyc_gfA_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%cyc_gfA_234| |$cyc_gfA_234| NOUN) 
(DEFPROP |$check_swap_A_23| |%check_swap_A_23| VERB) 
(MDEFPROP |$check_swap_A_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
        ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_swap_A_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_swap_A_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_swap_A_23| |$check_swap_A_23| NOUN) 
(DEFPROP |$swap_A_23| |%swap_A_23| VERB) 
(MDEFPROP |$swap_A_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
        ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$swap_A_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$swap_A_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%swap_A_23| |$swap_A_23| NOUN) 
(DEFPROP |$swap_gfA_23| |%swap_gfA_23| VERB) 
(MDEFPROP |$swap_gfA_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE) ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$swap_gfA_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$swap_gfA_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%swap_gfA_23| |$swap_gfA_23| NOUN) 
(DEFPROP $TEST_MEASURE %TEST_MEASURE VERB) 
(MDEFPROP $TEST_MEASURE
    ((LAMBDA) ((MLIST) |$l1| |$l2| |$l3| |$l4|)
     ((MPROG) ((MSETQ) |$nn| 4.)
      (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
      ((MSETQ) $GH_00
       ((MQUOTIENT) 1.
        ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
      ((MSETQ) |$tttt_00|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
           ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
           ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
      ((MSETQ) |$tttt_00|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
      ((MSETQ) $GH_0P
       (($FACTOR)
        (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) (($XX) 1. 2.)
          ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.)) (($XX) 1. 3.)
           (($XX) 2. 4.))))))
      ((MSETQ) |$TTTT_0p|
       (($FACTOR)
        (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) (($XX) 1. 2.)
          ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.)) (($XX) 1. 3.)
           (($XX) 2. 4.))))))
      ((MSETQ) |$TTTT_pp|
       (($FACTOR)
        (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.))))
      ((MSETQ) |$gh_TTT0|
       (($FACTOR)
        (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
         ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTT|
       (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))
    MEXPR) 
(DEFPROP $TEST_MEASURE $ANY FUNCTION-MODE) 
(ADD2LNC '(($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|) $FUNCTIONS) 
(DEFPROP %TEST_MEASURE $TEST_MEASURE NOUN) 
(DEFPROP $ORDERXX %ORDERXX VERB) 
(MDEFPROP $ORDERXX
    ((LAMBDA) ((MLIST) $R $S)
     ((MCOND) ((MEQUAL) $R $S) 0. T
      ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
       ((MMINUS) (($XX) $S $R)))))
    MEXPR) 
(DEFPROP $ORDERXX $ANY FUNCTION-MODE) 
(ADD2LNC '(($ORDERXX) $R $S) $FUNCTIONS) 
(DEFPROP %ORDERXX $ORDERXX NOUN) 
(DEFPROP $ORDERPP %ORDERPP VERB) 
(MDEFPROP $ORDERPP
    ((LAMBDA) ((MLIST) $R $S)
     ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))
    MEXPR) 
(DEFPROP $ORDERPP $ANY FUNCTION-MODE) 
(ADD2LNC '(($ORDERPP) $R $S) $FUNCTIONS) 
(DEFPROP %ORDERPP $ORDERPP NOUN) 
(DEFPROP $TRUE_KK %TRUE_KK VERB) 
(MDEFPROP $TRUE_KK
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))
    MEXPR) 
(DEFPROP $TRUE_KK $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_KK) $R $M $S $N) $FUNCTIONS) 
(DEFPROP %TRUE_KK $TRUE_KK NOUN) 
(DEFPROP |$true_Skk| |%true_Skk| VERB) 
(MDEFPROP |$true_Skk|
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
      (($SUM)
       ((MTIMES) (($ORDERPP) $T $S) ((MEXPT) (($ORDERXX) $R $T) $M)) $T
       1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_Skk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_Skk|) $R $M $S $N) $FUNCTIONS) 
(DEFPROP |%true_Skk| |$true_Skk| NOUN) 
(DEFPROP |$true_kSk| |%true_kSk| VERB) 
(MDEFPROP |$true_kSk|
    ((LAMBDA) ((MLIST) $S $N $R $M)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
      (($SUM)
       ((MTIMES) (($ORDERPP) $T $S) ((MEXPT) (($ORDERXX) $R $T) $M)) $T
       1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_kSk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_kSk|) $S $N $R $M) $FUNCTIONS) 
(DEFPROP |%true_kSk| |$true_kSk| NOUN) 
(DEFPROP |$true_SkSk| |%true_SkSk| VERB) 
(MDEFPROP |$true_SkSk|
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
      (($SUM)
       (($SUM)
        ((MTIMES) (($ORDERPP) $T $U) ((MEXPT) (($ORDERXX) $R $T) $M)
         ((MEXPT) (($ORDERXX) $S $U) $N))
        $T 1. |$nn|)
       $U 1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_SkSk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_SkSk|) $R $M $S $N) $FUNCTIONS) 
(DEFPROP |%true_SkSk| |$true_SkSk| NOUN) 
(DEFPROP $FROM_STATE_TO_ADDEND_LIST %FROM_STATE_TO_ADDEND_LIST VERB) 
(MDEFPROP $FROM_STATE_TO_ADDEND_LIST
    ((LAMBDA) ((MLIST) $STATE0)
     ((MPROG)
      ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T $FALSE)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
       ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
      ((MSETQ) $LIST0
       (($MAKELIST) (($INPART) $STATE0 $T) $T 1. (($LENGTH) $STATE0)))
      ((MRETURN) $LIST0)))
    MEXPR) 
(DEFPROP $FROM_STATE_TO_ADDEND_LIST $ANY FUNCTION-MODE) 
(ADD2LNC '(($FROM_STATE_TO_ADDEND_LIST) $STATE0) $FUNCTIONS) 
(DEFPROP %FROM_STATE_TO_ADDEND_LIST $FROM_STATE_TO_ADDEND_LIST NOUN) 
(DEFPROP $EXTRACT_AND_NORMALIZE_COEFFS %EXTRACT_AND_NORMALIZE_COEFFS
         VERB) 
(MDEFPROP $EXTRACT_AND_NORMALIZE_COEFFS
    ((LAMBDA) ((MLIST) $LIST_OF_LISTS_OF_SUBSTATES0)
     ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
      ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
       ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
        ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
         ((MPROGN) ((MSETQ) $S00 $S0)
          ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
           ((MPROGN) ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
            ((MCOND) ((MGREATERP) $POW0 0.)
             ((MSETQ) $S00
              ((MTIMES)
               ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
               ((MEXPT)
                ((MQUOTIENT) 1.
                 ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                $POW0)))
             T $FALSE)
            ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
            ((MCOND) ((MGREATERP) $POW0 0.)
             ((MSETQ) $S00
              ((MTIMES)
               ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
               ((MEXPT)
                ((MQUOTIENT) 1.
                 ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                $POW0)))
             T $FALSE)))
          ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
           ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
            ((MPROGN) ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
             ((MCOND) ((MGREATERP) $POW0 0.)
              ((MSETQ) $S00
               ((MTIMES)
                ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                ((MEXPT)
                 ((MQUOTIENT)
                  ((MQUOTIENT) ((MMINUS) 1.)
                   ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                  ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                 $POW0)))
              T $FALSE))))
          ((MCOND)
           ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
            ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
           (($ERROR)
            "extract_and_normalize_coeffs cannot compute normalized coeff from"
            $S0 "left over is" $S00)
           T $FALSE)
          ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
        ((MSETQ) $COEFFS_LIST0 (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
      ((MRETURN) $COEFFS_LIST0)))
    MEXPR) 
(DEFPROP $EXTRACT_AND_NORMALIZE_COEFFS $ANY FUNCTION-MODE) 
(ADD2LNC '(($EXTRACT_AND_NORMALIZE_COEFFS)
           $LIST_OF_LISTS_OF_SUBSTATES0)
         $FUNCTIONS) 
(DEFPROP %EXTRACT_AND_NORMALIZE_COEFFS $EXTRACT_AND_NORMALIZE_COEFFS
         NOUN) 
(DEFPROP |$amplitudeN4V1| |%amplitudeN4V1| VERB) 
(MDEFPROP |$amplitudeN4V1|
    ((LAMBDA) ((MLIST) $STATES_LIST0)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) |$Partials0|
            (($ENDCONS)
             ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4) $LIST_OF_SUBSTATES0
              $PARTIAL_AMP0)
             |$Partials0|))
           ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$amplitudeN4V1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$amplitudeN4V1|) $STATES_LIST0) $FUNCTIONS) 
(DEFPROP |%amplitudeN4V1| |$amplitudeN4V1| NOUN) 
(DEFPROP |$amplitudeN4V1_list| |%amplitudeN4V1_list| VERB) 
(MDEFPROP |$amplitudeN4V1_list|
    ((LAMBDA) ((MLIST) $STATES_LIST0 $CHECKPOINT_SAVE_FILENAME)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MPROGN)
        ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
         ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
          ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
           ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
            (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
             $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
             (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
             (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
             "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
            ((MSETQ) $LIST_OF_SUBSTATES0
             ((MLIST)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
            (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
            ((MSETQ) $SL0
             (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
              $LIST_OF_SUBSTATES0))
            ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
            ((MSETQ) $NAS_LIST0
             (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
            ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
            ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
            ((MSETQ) $ULPS0
             ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
            ((MSETQ) $ULPS_LIST0
             (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
            ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
            ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
            ((MSETQ) $EI0
             (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
            ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
            ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
            (($PRINT)
             "Computed the expression on which we must act with derivatives in"
             ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
            ((MSETQ) $PARTIAL_AMP0
             ((MTIMES)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
               $NA1)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
               $NA2)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
               $NA3)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
               $NA4)
              ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
            ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
            (($PRINT)
             "Taken the derivatives and computed the partial amplitude in"
             ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
              |$Partials0|))
            |$end_3_loops|))))
        (($SAVE)
         (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_" (($STRING) $NA1)
          ".lisp")
         $NA1 $STATES_LIST0 |$Partials0|)
        |$end_na1_loop|))
      ((MRETURN) |$Partials0|)))
    MEXPR) 
(DEFPROP |$amplitudeN4V1_list| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$amplitudeN4V1_list|) $STATES_LIST0
           $CHECKPOINT_SAVE_FILENAME)
         $FUNCTIONS) 
(DEFPROP |%amplitudeN4V1_list| |$amplitudeN4V1_list| NOUN) 
(DEFPROP |$gf_amplitudeN4V1| |%gf_amplitudeN4V1| VERB) 
(MDEFPROP |$gf_amplitudeN4V1|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0
            (($RATSIMP)
             (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)
              ((MEQUAL) $XX $TRUE_GF_XX4))))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V1| |$gf_amplitudeN4V1| NOUN) 
(DEFPROP |$gf_amplitudeN4V2| |%gf_amplitudeN4V2| VERB) 
(MDEFPROP |$gf_amplitudeN4V2|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| |$Mt|))
           ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp the amplitude"
            ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
           ((MSETQ) $MAXNSNT0
            ((MPLUS)
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              (($SUM)
               (($SUM) ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                2. (($LENGTH) (($SL0 ARRAY) $NR0)))
               $NR0 1. |$nn0|))))
           ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
            ((MPROGN)
             ((MSETQ) |$Ms_proj_amp0|
              (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| $NS0))
             ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
              ((MDO) $NT0 0. NIL NIL
               ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
               ((MPROGN)
                (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                 "terms")
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATSIMP)
                  (($EV) |$Mt_Ms_proj_amp0|
                   ((MEQUAL) $XX $TRUE_GF_XX4))))
                ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                 ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                  ((MTIMES) |$Mt_Ms_proj_amp0| ((MEXPT) |$Ms| $NS0)
                   ((MEXPT) |$Mt| $NT0))))))
              T $FALSE)))
           ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude fully gauge fixed in"
            ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp-ed the amplitude in"
            ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6)) "s")
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V2| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V2| |$gf_amplitudeN4V2| NOUN) 
(DEFPROP |$gf_amplitudeN4V2_1| |%gf_amplitudeN4V2_1| VERB) 
(MDEFPROP |$gf_amplitudeN4V2_1|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| |$Mt|))
           ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratexpand the amplitude"
            ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
            "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
            "terms")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
           ((MSETQ) $MAXNSNT0
            ((MPLUS)
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              (($SUM)
               (($SUM) ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                2. (($LENGTH) (($SL0 ARRAY) $NR0)))
               $NR0 1. |$nn0|))))
           ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
            ((MPROGN)
             ((MSETQ) |$Ms_proj_amp0|
              (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| $NS0))
             ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
              ((MDO) $NT0 0. NIL NIL
               ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
               ((MPROGN)
                (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                 "terms")
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATSIMP)
                  (($EV) |$Mt_Ms_proj_amp0|
                   ((MEQUAL) $XX $TRUE_GF_XX4))))
                ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                 ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                  ((MTIMES) |$Mt_Ms_proj_amp0| ((MEXPT) |$Ms| $NS0)
                   ((MEXPT) |$Mt| $NT0))))))
              T $FALSE)))
           ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude fully gauge fixed in"
            ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp-ed the amplitude in"
            ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6)) "s")
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V2_1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V2_1| |$gf_amplitudeN4V2_1| NOUN) 
(DEFPROP |$SetStates| |%SetStates| VERB) 
(MDEFPROP |$SetStates|
    ((LAMBDA) ((MLIST) |$dd0|)
     ((MPROG) ((MSETQ) |$Lev0| 2.)
      ((MSETQ) |$Null2|
       (($EV)
        ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
         ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
         ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
         ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Lev0| 3.)
      ((MSETQ) |$Null3|
       (($EV)
        ((MPLUS)
         ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.) |$dd|)
         ((MMINUS)
          ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.) |$dd|))
         ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
         ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 1.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
         ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 2. 0.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 3.))
         ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$dd| |$dd0|)))
      ((MSETQ) |$Lev0| 4.)
      ((MSETQ) |$S4z|
       ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
        ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 5742. (($P) 2. 2.))
        ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
      ((MSETQ) |$S4m|
       ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
        ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 2268. (($P) 2. 2.))
        ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
        ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$S4r1|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
          (($P) 3. 1.) |$d|)
         ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.) |$d|)
         ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
          (($P) 3. 1.))
         ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 0.) 4.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$S4r2|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.) ((MEXPT) |$d| 2.))
         ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.) ((MEXPT) |$d| 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.) |$d|)
         ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.) |$d|)
         ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 4. 0.))
         ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
         ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
         ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.))
         ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
         ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 2. 1.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 2. 1.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$S4r3|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.) ((MEXPT) |$d| 2.))
         ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.) ((MEXPT) |$d| 2.))
         ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.) |$d|)
         ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 3. 1.))
         ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
         ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.))
         ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4r1|
       (($EV)
        ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
         ((MTIMES) 624. (($P) 3. 1.))
         ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 936. (($P) 2. 2.))
         ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
         ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES)
          ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
           ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
      ((MSETQ) |$Null4r2|
       ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
        ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 4050. (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$Null4g|
       (($EV)
        ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|) 2.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|) 8.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|) 6.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|) 72.)
         ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
         ((MTIMES) 6. (($P) 3. 1.))
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
         ((MTIMES) 3. (($P) 2. 2.))
         ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
         ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
         ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
         ((MQUOTIENT)
          ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)) 6.)
         ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.)) 72.))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4cr|
       ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
        ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$S6m|
       ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
        ((MTIMES) 28320. (($P) 5. 1.))
        ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 82400. (($P) 3. 3.))
        ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
      ((MSETQ) |$S6z|
       ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
        ((MTIMES) 1177320. (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
        ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) 929500. (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
        ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.))
        ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
      ((MSETQ) |$Null6r16|
       ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
        ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
        ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 3074625000. (($P) 3. 3.))
        ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.))
        ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
        ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
      ((MSETQ) |$Null6g|
       (($EV)
        ((MPLUS) ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
         ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
         ((MQUOTIENT) ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
         ((MQUOTIENT)
          ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|)) 4.)
         ((MQUOTIENT) ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|)
          168.)
         ((MQUOTIENT)
          ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.) |$d|)
          280.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
         ((MQUOTIENT) ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
         ((MQUOTIENT)
          ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|)) 3.)
         ((MQUOTIENT)
          ((MMINUS)
           ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
          3.)
         ((MQUOTIENT) ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|)
          378.)
         ((MQUOTIENT)
          ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.) |$d|)
          1260.)
         ((MQUOTIENT)
          ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.) |$d|)
          945.)
         ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|) 4.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|) 4.)
         ((MQUOTIENT) ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|)
          2520.)
         ((MQUOTIENT)
          ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 2. 0.) 2.) |$d|)
          140.)
         ((MQUOTIENT)
          ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.) |$d|)
          252.)
         ((MQUOTIENT) ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|)
          7560.)
         ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.))) 18.)
         ((MTIMES) 110. (($P) 5. 1.))
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
         ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.)) 7.)
         ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.)) 12.)
         ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
         ((MQUOTIENT)
          ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)) 70.)
         ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
         ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.)) 7.)
         ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
         ((MQUOTIENT)
          ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)) 7.)
         ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.)) 54.)
         ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.)) 6.)
         ((MQUOTIENT)
          ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
          1260.)
         ((MQUOTIENT)
          ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)) 3.)
         ((MQUOTIENT)
          ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.))
          3780.)
         ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)) 14.)
         ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
         ((MQUOTIENT)
          ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)) 28.)
         ((MQUOTIENT)
          ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.)) 420.)
         ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.)) 45.)
         ((MQUOTIENT)
          ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 2. 0.) 2.))
          280.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.))
          2.)
         ((MQUOTIENT)
          ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
           (($P) 2. 0.))
          140.)
         ((MQUOTIENT)
          ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)) 630.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 1. 1.) 2.))
          2.)
         ((MQUOTIENT)
          ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.)) 420.)
         ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
          37800.))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Lev0| 8.)
      ((MSETQ) |$S8m1|
       ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
        ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
        ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) 8289945720. (($P) 6. 2.))
        ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
        ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 5. 0.))
        ((MTIMES) 8399122200. (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 1.))
        ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 1.))
        ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 4515839300.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 300059350. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
        ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2066129100.) ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 47098800. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
      ((MSETQ) |$S8m2|
       ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
        ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
        ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) 51399096. (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
        ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
        ((MTIMES) 46431000. (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 1.))
        ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 1903750. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
      ((MSETQ) |$S8z1|
       ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
        ((MTIMES) 419373360. (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 6188984592. (($P) 5. 3.))
        ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 20048000. (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 8144150. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 2.))
        ((MTIMES) 23738400. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
      ((MSETQ) |$S8z2|
       ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
        ((MTIMES) 359941680. (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 5264441616. (($P) 5. 3.))
        ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 17416000. (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6809950. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 2.))
        ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 2. 2.))
        ((MTIMES) 20437200. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.))))
      ((MSETQ) |$S10z1|
       ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
        ((MTIMES) 94471732800. (($P) 9. 1.))
        ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
        ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 8. 0.))
        ((MTIMES) 1017474393600. (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1805580000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
        ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.) (($P) 6. 0.))
        ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 6. 0.))
        ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) 607282147584. (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 20082748000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 3.))
        ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 36082698000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 23408646912.) ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 5. 0.))
        ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 3.))
        ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 2.))
        ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
        ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 28894320000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 771289485750.) ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
        ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.) (($P) 4. 1.))
        ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
        ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 11311477275. (($P) 1. 1.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 4. 0.))
        ((MTIMES) 612360000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 3.))
        ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
        ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 575909838000.) ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 2.))
        ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 816480000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 2.))
        ((MTIMES) 27552406000. (($P) 2. 0.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 34574400000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 11854080000.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 3. 1.))
        ((MTIMES) 493920000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 40166544600. (($P) 2. 2.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
        ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.) (($P) 2. 2.))))
      ((MSETQ) |$S10z2|
       ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
        ((MTIMES) 65112321600. (($P) 9. 1.))
        ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
        ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 8. 0.))
        ((MTIMES) 690708211200. (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
        ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 2261880000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.) (($P) 6. 0.))
        ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 6. 0.))
        ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) 376838832384. (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
        ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 2.))
        ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 2.))
        ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 11114538000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 24356973312.) ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 5. 0.))
        ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 6161648325.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 14804370000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1210524000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 6667920000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 359389840950.) ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
        ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.) (($P) 4. 1.))
        ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 1210524000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 3.))
        ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 338354074800.) ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 2.))
        ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
        ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 16134720000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) 18276010200. (($P) 2. 2.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 493920000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))))
      ((MSETQ) |$S103z|
       ((MPLUS) ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
        ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
        ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) 36360611332200. (($P) 8. 2.))
        ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 8. 0.))
        ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1631223468000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) 372093476932800. (($P) 6. 4.))
        ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 6. 2.))
        ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
         (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 540966535200.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 6. 0.))
        ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 1170019452000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 2.))
        ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 5. 1.))
        ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 4662858416400.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 66919708800.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 5. 0.))
        ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.) (($P) 5. 0.))
        ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 66919708800.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 805050582525.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 4.))
        ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 9453628800.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 4. 3.))
        ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 4. 2.))
        ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 40416163200.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 237200140800.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 112702665600.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
         (($P) 4. 1.))
        ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 4. 1.))
        ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 161245123200.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 4. 1.))
        ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 232452259200. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 324362765475. (($P) 1. 1.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 811066032000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 7740984220200.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 3.))
        ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 185345126400.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 430303104000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 3. 3.))
        ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 3. 3.))
        ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 437098032000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) 296415302400. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 2.))
        ((MTIMES) 37933056000. (($P) 1. 0.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 270273024000.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 552463430400.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 3. 1.))
        ((MTIMES) 300421900800. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
         ((MEXPT) (($P) 3. 0.) 3.))
        ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 441839664000. (($P) 1. 0.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 0.))
        ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 14224896000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 10668672000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 8001504000.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 99574272000.) ((MEXPT) (($P) 1. 1.) 3.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 3.))
        ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 16003008000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 4.))
        ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 0.) 3.))))
      |$states_defined|))
    MEXPR) 
(DEFPROP |$SetStates| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SetStates|) |$dd0|) $FUNCTIONS) 
(DEFPROP |%SetStates| |$SetStates| NOUN) 
(DEFPROP |$SSSSstep0| |%SSSSstep0| VERB) 
(MDEFPROP |$SSSSstep0|
    ((LAMBDA)
     ((MLIST) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4| |$l4|
      |$dd0|)
     ((MPROG) ((MLIST) |$d|)
      ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
      ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
      ((MSETQ) |$Asss|
       ((|$gf_amplitudeN4V2|) ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
        ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
      ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
      (($PRINT) "Step0: amplitude computation time"
       ((MPLUS) $TI1 ((MMINUS) $TI0)))
      ((MRETURN) |$Asss|)))
    MEXPR) 
(DEFPROP |$SSSSstep0| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
           |$l4| |$dd0|)
         $FUNCTIONS) 
(DEFPROP |%SSSSstep0| |$SSSSstep0| NOUN) 
(DEFPROP |$SSSSstep1| |%SSSSstep1| VERB) 
(MDEFPROP |$SSSSstep1| ((LAMBDA) ((MLIST) |$AmpS40|) |$AmpS40|) MEXPR) 
(DEFPROP |$SSSSstep1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SSSSstep1|) |$AmpS40|) $FUNCTIONS) 
(DEFPROP |%SSSSstep1| |$SSSSstep1| NOUN) 
(DEFPROP |$gf_SSSSV3| |%gf_SSSSV3| VERB) 
(MDEFPROP |$gf_SSSSV3|
    ((LAMBDA)
     ((MLIST) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4| |$l4|
      |$dd0|)
     ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
      (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
      ((MSETQ) |$Assss0|
       ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
        |$l4| |$dd0|))
      ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
      ((MSETQ) |$f_Assss|
       (($RATSIMP)
        (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
      (($PRINT) "simplification computation time"
       ((MPLUS) $TI2 ((MMINUS) $TI1)))
      ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
      (($PRINT) "computation times" $TI0 $TI1 $TI2)
      ((MSETQ) $GH_0
       ((MQUOTIENT) 1.
        ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
      ((MSETQ) |$tttt0|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
      ((MSETQ) |$tttt|
       (($FACTOR)
        (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTTT|
       (($FACTOR)
        (($EV) ((MTIMES) $GH_0 |$tttt0|) ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTTT_dx3|
       (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
      (($PRINT) "factors from ghosts and momenta and measure"
       |$gh_TTTT_dx3|)
      ((MSETQ) $FINAL_AMP_DX
       (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
      ((MRETURN)
       ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
        (($FACTOR) |$dx3_dOM|)))))
    MEXPR) 
(DEFPROP |$gf_SSSSV3| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
           |$l4| |$dd0|)
         $FUNCTIONS) 
(DEFPROP |%gf_SSSSV3| |$gf_SSSSV3| NOUN) 
(DSKSETQ $NUM_XX3 '$NUM_XX3) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_XX3) 
(MREMPROP '$NUM_XX3 'ARRAY) 
(MPUTPROP '$NUM_XX3 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2. NIL NIL (((1. 3.) . |$Xi|))
      (((1. 2.) (MTIMES SIMP)
        ((MEXPT SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$Xi|)) -1.)
        |$Xi|)
       ((2. 3.) . 1.)))) 
(ADD2LNC '$NUM_XX3 $ARRAYS) 
(DSKSETQ |$usedLevels0| '|$usedLevels0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$usedLevels0| 'HASHAR) 
(MPUTPROP '|$usedLevels0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MLIST) 4.) ((MLIST)) ((MLIST)) ((MLIST)) |#####|)) 
(ADD2LNC '|$usedLevels0| $ARRAYS) 
(DSKSETQ |$usedLevelsPowers0| '|$usedLevelsPowers0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$usedLevelsPowers0| 'HASHAR) 
(MPUTPROP '|$usedLevelsPowers0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MLIST) 4. 1.) ((MLIST)) ((MLIST)) ((MLIST)) |#####|)) 
(ADD2LNC '|$usedLevelsPowers0| $ARRAYS) 
(DSKSETQ |$noAlphas0| '|$noAlphas0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$noAlphas0| 'HASHAR) 
(MPUTPROP '|$noAlphas0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA '(|#####| 1. 0. 0. 0. |#####|)) 
(ADD2LNC '|$noAlphas0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$explK0| 'HASHAR) 
(MPUTPROP '|$explK0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MTIMES SIMP) ((|$l| SIMP) 1. 4.) (($L SIMP) 1. 4.)) 0.
              0. 0. |#####|)) 
(ADD2LNC '|$explK0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$explD0| 'HASHAR) 
(MPUTPROP '|$explD0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6. 6.) 
(FILLARRAY AAAAA
    '(|#####| |#####| |#####| |#####| |#####| |#####| |#####| |#####|
              0. 0. 0. |#####| |#####| |#####| |#####| 0. 0. |#####|
              |#####| |#####| |#####| |#####| 0. |#####| |#####|
              |#####| |#####| |#####| |#####| |#####| |#####| |#####|
              |#####| |#####| |#####| |#####|)) 
(ADD2LNC '|$explD0| $ARRAYS) 
(DSKSETQ |$s| '|$s|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$s|) 
(MREMPROP '|$s| 'ARRAY) 
(MPUTPROP '|$s| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 4. 1. (((4.) (|$k| SIMP) 4.))
      (((1.) (MPLUS SIMP) ((|$k| SIMP) 1.)
        ((MTIMES SIMP) ((|$d| SIMP) 1. 2.) (($X SIMP) 2.))
        ((MTIMES SIMP) ((|$d| SIMP) 1. 3.) (($X SIMP) 3.))
        ((MTIMES SIMP) ((|$d| SIMP) 1. 4.) (($X SIMP) 4.))))
      (((2.) (MPLUS SIMP) ((|$k| SIMP) 2.)
        ((MTIMES SIMP) ((|$d| SIMP) 2. 3.) (($X SIMP) 3.))
        ((MTIMES SIMP) ((|$d| SIMP) 2. 4.) (($X SIMP) 4.))))
      (((3.) (MPLUS SIMP) ((|$k| SIMP) 3.)
        ((MTIMES SIMP) ((|$d| SIMP) 3. 4.) (($X SIMP) 4.)))))) 
(ADD2LNC '|$s| $ARRAYS) 
(DSKSETQ $NUM_PP4 '$NUM_PP4) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_PP4) 
(MREMPROP '$NUM_PP4 'ARRAY) 
(MPUTPROP '$NUM_PP4 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 10. 2.
      (((2. 2.) (RAT SIMP) 1. 2.) ((4. 4.) (RAT SIMP) -5. 2.)) NIL NIL
      NIL NIL NIL
      (((1. 3.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 2. ((MTIMES SIMP) -2. |$Mt|))))
      (((2. 3.) (MTIMES SIMP) ((RAT SIMP) 1. 2.)
        ((MPLUS SIMP) -4. |$Ms| |$Mt|)))
      (((1. 1.) (RAT SIMP) -3. 2.) ((3. 3.) (RAT SIMP) 1. 2.)) NIL NIL
      NIL NIL
      (((1. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 2.)
        ((MPLUS SIMP) 1. |$Ms| |$Mt|)))
      (((2. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 4. ((MTIMES SIMP) -2. |$Mt|))))
      (((1. 2.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 2. ((MTIMES SIMP) -2. |$Ms|)))
       ((3. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 4. ((MTIMES SIMP) -2. |$Ms|)))))) 
(ADD2LNC '$NUM_PP4 $ARRAYS) 
(DSKSETQ $NUM_XX4 '$NUM_XX4) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_XX4) 
(MREMPROP '$NUM_XX4 'ARRAY) 
(MPUTPROP '$NUM_XX4 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 6. 2. NIL NIL NIL NIL NIL (((1. 4.) (MEXPT SIMP) |$Xi| -1.))
      (((1. 3.) (MTIMES SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|)
        ((MEXPT SIMP)
         ((MPLUS SIMP) ((MTIMES SIMP) -1. |$Xi|)
          ((MEXPT SIMP RATSIMP) |$Xi| 2.))
         -1.))
       ((2. 4.) . 1.))
      (((1. 2.) (MEXPT SIMP) ((MPLUS SIMP) -1. |$Xi|) -1.)
       ((2. 3.) (MTIMES SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|)
        ((MEXPT SIMP)
         ((MPLUS SIMP) -1. |$om|
          ((MTIMES SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$om|))
           |$Xi|))
         -1.))
       ((3. 4.) (MTIMES SIMP) ((MEXPT SIMP) |$om| -1.)
        ((MEXPT SIMP) |$Xi| -1.) ((MPLUS SIMP) -1. |$om| |$Xi|))))) 
(ADD2LNC '$NUM_XX4 $ARRAYS) 
(DSKSETQ $INFLAG 'T) 
(DSKSETQ $K '$K) 
(DEFPROP $K $ANY MODE) 
(ADD2LNC '$K $PROPS) 
(DSKSETQ |$Mt| '|$Mt|) 
(RESTORE-FACTS '((($KIND) |$Mt| $INTEGER))) 
(ADD2LNC '|$Mt| $PROPS) 
(DEFPROP $R $FIXNUM MODE) 
(ADD2LNC '$R $PROPS) 
(DEFPROP $L0 $FIXNUM MODE) 
(ADD2LNC '$L0 $PROPS) 
(DEFPROP $INR_PQ $FIXNUM MODE) 
(ADD2LNC '$INR_PQ $PROPS) 
(DEFPROP $S $FIXNUM MODE) 
(ADD2LNC '$S $PROPS) 
(DEFPROP $NR $ANY MODE) 
(ADD2LNC '$NR $PROPS) 
(DEFPROP $IP $FIXNUM MODE) 
(ADD2LNC '$IP $PROPS) 
(DEFPROP $IQ $FIXNUM MODE) 
(ADD2LNC '$IQ $PROPS) 
(DEFPROP $NF0 $FIXNUM MODE) 
(ADD2LNC '$NF0 $PROPS) 
(DEFPROP $NT0 $FIXNUM MODE) 
(ADD2LNC '$NT0 $PROPS) 
(DEFPROP $C0 $FIXNUM MODE) 
(ADD2LNC '$C0 $PROPS) 
(DEFPROP $N_PQ $FIXNUM MODE) 
(ADD2LNC '$N_PQ $PROPS) 
(DEFPROP $NR0 $FIXNUM MODE) 
(ADD2LNC '$NR0 $PROPS) 
(DEFPROP $M $FIXNUM MODE) 
(ADD2LNC '$M $PROPS) 
(DEFPROP $N $FIXNUM MODE) 
(ADD2LNC '$N $PROPS) 
(DEFPROP $T $ANY MODE) 
(ADD2LNC '$T $PROPS) 
(DEFPROP $N0 $FIXNUM MODE) 
(ADD2LNC '$N0 $PROPS) 
(DEFPROP $M0 $FIXNUM MODE) 
(ADD2LNC '$M0 $PROPS) 
(DEFPROP $S0 $ANY MODE) 
(ADD2LNC '$S0 $PROPS) 
(DEFPROP $NS0 $ANY MODE) 
(ADD2LNC '$NS0 $PROPS) 
(DEFPROP $NA1 $FIXNUM MODE) 
(ADD2LNC '$NA1 $PROPS) 
(DEFPROP $NA2 $FIXNUM MODE) 
(ADD2LNC '$NA2 $PROPS) 
(DEFPROP $NA3 $FIXNUM MODE) 
(ADD2LNC '$NA3 $PROPS) 
(DEFPROP $NA4 $FIXNUM MODE) 
(ADD2LNC '$NA4 $PROPS) 
(DSKSETQ |$Ms| '|$Ms|) 
(RESTORE-FACTS '((($KIND) |$Ms| $INTEGER))) 
(ADD2LNC '|$Ms| $PROPS) 
(SETQ $LINENUM 106.) 
(SETQ *ALPHABET* (NCONC '(#\_ #\%) *ALPHABET*)) 
(DSKSETQ $CONTEXT '$INITIAL) 
(RESTORE-FACTS '((($KIND) |$Mt| $INTEGER) (($KIND) |$Ms| $INTEGER))) 

==> anc/lisp_results/S4zTTT.lisp <==
;;; -*- Mode: LISP; package:maxima; syntax:common-lisp; -*- 
(in-package :maxima)
(DSKSETQ $%O0 '$DONE) 
(ADDLABEL '$%O0) 
(DSKSETQ $%I1 '(($BATCH) "10_exp_reggeon.v3.mat")) 
(ADDLABEL '$%I1) 
(DSKSETQ $%I2
         '(($DEFINE_VARIABLE) |$expand_reggeon_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I2) 
(DSKSETQ $%O2 'NIL) 
(ADDLABEL '$%O2) 
(DSKSETQ $%I3 '(($DEFINE_VARIABLE) |$dbg_all_terms| NIL $BOOLEAN)) 
(ADDLABEL '$%I3) 
(DSKSETQ $%O3 'NIL) 
(ADDLABEL '$%O3) 
(DSKSETQ $%I4 '(($DEFINE_VARIABLE) |$dbg_compute_levels| NIL $BOOLEAN)) 
(ADDLABEL '$%I4) 
(DSKSETQ $%O4 'NIL) 
(ADDLABEL '$%O4) 
(DSKSETQ $%I5 '(($DEFINE_VARIABLE) |$nn| 0. $INTEGER)) 
(ADDLABEL '$%I5) 
(DSKSETQ $%O5 '0.) 
(ADDLABEL '$%O5) 
(DSKSETQ $%I6 '(($KILL) |$nn|)) 
(ADDLABEL '$%I6) 
(DSKSETQ $%O6 '$DONE) 
(ADDLABEL '$%O6) 
(DSKSETQ $%I7
         '((MDEFINE) (($SET_NUMBER_OF_PARTICLE) |$nn0|)
           ((MPROG) ((MSETQ) |$nn| |$nn0|)
            (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.)
             ((MPLUS) |$nn0| 1.))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MSETQ) ((|$s| ARRAY) $R)
              ((MPLUS) ((|$k|) $R)
               (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S
                ((MPLUS) $R 1.) |$nn0|))))))) 
(ADDLABEL '$%I7) 
(DSKSETQ $%O7
         '((MDEFINE SIMP) (($SET_NUMBER_OF_PARTICLE) |$nn0|)
           ((MPROG) ((MSETQ) |$nn| |$nn0|)
            (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.)
             ((MPLUS) |$nn0| 1.))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MSETQ) ((|$s| ARRAY) $R)
              ((MPLUS) ((|$k|) $R)
               (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S
                ((MPLUS) $R 1.) |$nn0|))))))) 
(ADDLABEL '$%O7) 
(DSKSETQ $%I8
         '((MDEFINE) (($NOTZERO) $X)
           ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))) 
(ADDLABEL '$%I8) 
(DSKSETQ $%O8
         '((MDEFINE SIMP) (($NOTZERO) $X)
           ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))) 
(ADDLABEL '$%O8) 
(DSKSETQ $%I9
         '((MDEFINE)
           ((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
              ((MSETQ) $POW0
               ((MTIMES) 2.
                (($SUM)
                 (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0
                  $MAX_USED_LEVEL0)
                 $L0 2. $MAX_USED_LEVEL0)))
              ((MSETQ) $POW0
               ((MPLUS) $POW0
                (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2.
                 $MAX_USED_LEVEL0)))
              ((MCOND) |$dbg_compute_levels|
               (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T
               $FALSE)
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
            ((MRETURN) |$noAlphas0|)))) 
(ADDLABEL '$%I9) 
(DSKSETQ $%O9
         '((MDEFINE SIMP)
           ((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
              ((MSETQ) $POW0
               ((MTIMES) 2.
                (($SUM)
                 (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0
                  $MAX_USED_LEVEL0)
                 $L0 2. $MAX_USED_LEVEL0)))
              ((MSETQ) $POW0
               ((MPLUS) $POW0
                (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2.
                 $MAX_USED_LEVEL0)))
              ((MCOND) |$dbg_compute_levels|
               (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T
               $FALSE)
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
            ((MRETURN) |$noAlphas0|)))) 
(ADDLABEL '$%O9) 
(DSKSETQ $%I10
         '((MDEFINE)
           ((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevels0| ARRAY) $R)
                  (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
                   ((|$usedLevels0| ARRAY) $R)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevels0|)))) 
(ADDLABEL '$%I10) 
(DSKSETQ $%O10
         '((MDEFINE SIMP)
           ((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevels0| ARRAY) $R)
                  (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
                   ((|$usedLevels0| ARRAY) $R)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevels0|)))) 
(ADDLABEL '$%O10) 
(DSKSETQ $%I11
         '((MDEFINE)
           ((|$compute_levels_and_powers_used_no_zmV1|)
            $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
                  (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
                   ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevelsPowers0|)))) 
(ADDLABEL '$%I11) 
(DSKSETQ $%O11
         '((MDEFINE SIMP)
           ((|$compute_levels_and_powers_used_no_zmV1|)
            $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
                  (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
                   ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevelsPowers0|)))) 
(ADDLABEL '$%O11) 
(DSKSETQ $%I12
         '((MDEFINE) ((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
            ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
              ((MSETQ) |$Nlus0|
               (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
              ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
               ((MPROGN)
                ((MSETQ) $NR_PQ
                 ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R)
                  $INR_PQ))
                ((MSETQ) ((|$explK0| ARRAY) $R)
                 ((MPLUS) ((|$explK0| ARRAY) $R)
                  ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
              ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
               ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
              |$end_r_loop|))
            ((MRETURN) |$Ks_rules0|)))) 
(ADDLABEL '$%I12) 
(DSKSETQ $%O12
         '((MDEFINE SIMP) ((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
            ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
              ((MSETQ) |$Nlus0|
               (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
              ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
               ((MPROGN)
                ((MSETQ) $NR_PQ
                 ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R)
                  $INR_PQ))
                ((MSETQ) ((|$explK0| ARRAY) $R)
                 ((MPLUS) ((|$explK0| ARRAY) $R)
                  ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
              ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
               ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
              |$end_r_loop|))
            ((MRETURN) |$Ks_rules0|)))) 
(ADDLABEL '$%O12) 
(DSKSETQ $%I13
         '((MDEFINE) ((|$compute_Ds|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
            ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
             ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
              ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
               ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
                ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL
                 NIL NIL
                 ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL
                  NIL NIL NIL
                  ((MSETQ) ((|$explD0| ARRAY) $R $S)
                   ((MPLUS) ((|$explD0| ARRAY) $R $S)
                    ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
                     ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
                ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
                 (($ENDCONS)
                  ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
                  ((|$Ds_rules0| ARRAY) $R)))
                |$end_s_loop|))
              |$end_r_loop|))
            ((MRETURN) |$Ds_rules0|)))) 
(ADDLABEL '$%I13) 
(DSKSETQ $%O13
         '((MDEFINE SIMP) ((|$compute_Ds|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
            ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
             ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
              ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
               ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
                ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL
                 NIL NIL
                 ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL
                  NIL NIL NIL
                  ((MSETQ) ((|$explD0| ARRAY) $R $S)
                   ((MPLUS) ((|$explD0| ARRAY) $R $S)
                    ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
                     ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
                ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
                 (($ENDCONS)
                  ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
                  ((|$Ds_rules0| ARRAY) $R)))
                |$end_s_loop|))
              |$end_r_loop|))
            ((MRETURN) |$Ds_rules0|)))) 
(ADDLABEL '$%O13) 
(DSKSETQ $%I14
         '((MDEFINE) (($WICK) |$list_Nr0|)
           ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
            ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
            ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
            ((MSETQ) $WICK00
             ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
              ((MFACTORIAL) |$Nr0|)))
            ((MDO) $R 2. NIL NIL |$nn0| NIL
             ((MPROGN) ((MSETQ) $WICK0 0.)
              ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
              ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
                ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
                 ((MSETQ) $WICK0
                  ((MPLUS) $WICK0
                   ((MTIMES)
                    ((MQUOTIENT) 1.
                     ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
                    $CO0
                    ((MEXPT) ((|$s| ARRAY) $R)
                     ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
                 T $FALSE)))
              ((MSETQ) $WICK00 $WICK0)))
            ((MRETURN) $WICK00)))) 
(ADDLABEL '$%I14) 
(DSKSETQ $%O14
         '((MDEFINE SIMP) (($WICK) |$list_Nr0|)
           ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
            ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
            ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
            ((MSETQ) $WICK00
             ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
              ((MFACTORIAL) |$Nr0|)))
            ((MDO) $R 2. NIL NIL |$nn0| NIL
             ((MPROGN) ((MSETQ) $WICK0 0.)
              ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
              ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
                ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
                 ((MSETQ) $WICK0
                  ((MPLUS) $WICK0
                   ((MTIMES)
                    ((MQUOTIENT) 1.
                     ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
                    $CO0
                    ((MEXPT) ((|$s| ARRAY) $R)
                     ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
                 T $FALSE)))
              ((MSETQ) $WICK00 $WICK0)))
            ((MRETURN) $WICK00)))) 
(ADDLABEL '$%O14) 
(DSKSETQ $%I15
         '((MDEFINE)
           (($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
            |$Ds_rules0|)
           ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
            (($PRINT) "in computing 'Z' (do_all_term)")
            ((MSETQ) $EXPL_INT0 $INT0)
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN)
              ((MCOND) |$dbg_all_terms|
               (($PRINT)
                "in computing 'Z' (do_all_term) doing all terms for particle"
                $R)
               T $FALSE)
              ((MSETQ) $EXPL_INT0
               (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
                ((|$Ds_rules0| ARRAY) $R)))
              ((MSETQ) $NLEVELS0
               (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
              ((MCOND) |$dbg_all_terms|
               (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
              ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) " project to"
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  "^"
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.)))
                 T $FALSE)
                ((MSETQ) $EXPL_INT0
                 (($RATCOEF) $EXPL_INT0
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.))))
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
            ((MRETURN) $EXPL_INT0)))) 
(ADDLABEL '$%I15) 
(DSKSETQ $%O15
         '((MDEFINE SIMP)
           (($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
            |$Ds_rules0|)
           ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
            (($PRINT) "in computing 'Z' (do_all_term)")
            ((MSETQ) $EXPL_INT0 $INT0)
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN)
              ((MCOND) |$dbg_all_terms|
               (($PRINT)
                "in computing 'Z' (do_all_term) doing all terms for particle"
                $R)
               T $FALSE)
              ((MSETQ) $EXPL_INT0
               (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
                ((|$Ds_rules0| ARRAY) $R)))
              ((MSETQ) $NLEVELS0
               (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
              ((MCOND) |$dbg_all_terms|
               (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
              ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) " project to"
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  "^"
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.)))
                 T $FALSE)
                ((MSETQ) $EXPL_INT0
                 (($RATCOEF) $EXPL_INT0
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.))))
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
            ((MRETURN) $EXPL_INT0)))) 
(ADDLABEL '$%O15) 
(DSKSETQ $%I16
         '((MDEFINE) (($STATE2MATRIX) $STATE0 |$MaxLevel0|)
           ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
            ((MSETQ) $MAT0
             (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
              ((MPLUS) |$MaxLevel0| 1.)))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
                (($HIPOW) $STATE0 (($P) $IP $IQ)))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                ((MPLUS)
                 (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                 (($HIPOW) $STATE0 (($P) $IP $IQ))))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
            ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
             (($ERROR) "In state2matrix missing some contributions in"
              $STATE0 "since we are left with" $STATE00
              "after analysis")
             T $FALSE)
            ((MRETURN) (($COPYMATRIX) $MAT0))))) 
(ADDLABEL '$%I16) 
(DSKSETQ $%O16
         '((MDEFINE SIMP) (($STATE2MATRIX) $STATE0 |$MaxLevel0|)
           ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
            ((MSETQ) $MAT0
             (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
              ((MPLUS) |$MaxLevel0| 1.)))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
                (($HIPOW) $STATE0 (($P) $IP $IQ)))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                ((MPLUS)
                 (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                 (($HIPOW) $STATE0 (($P) $IP $IQ))))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
            ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
             (($ERROR) "In state2matrix missing some contributions in"
              $STATE0 "since we are left with" $STATE00
              "after analysis")
             T $FALSE)
            ((MRETURN) (($COPYMATRIX) $MAT0))))) 
(ADDLABEL '$%O16) 
(DSKSETQ $%I17 '((MSETQ) |$expand_reggeon_loaded| T)) 
(ADDLABEL '$%I17) 
(DSKSETQ $%O17 'T) 
(ADDLABEL '$%O17) 
(DSKSETQ $%O18
         '"/home/igor/tex/NoChaos/maxima.cov/STTT/10_exp_reggeon.v3.mat") 
(ADDLABEL '$%O18) 
(DSKSETQ $%I19
         '((MCOND) ((MNOT) |$expand_reggeon_loaded|)
           (($ERROR) "Cannot batch 10_exp_reggeon") T $FALSE)) 
(ADDLABEL '$%I19) 
(DSKSETQ $%O19 'NIL) 
(ADDLABEL '$%O19) 
(DSKSETQ $%I20 '(($BATCH) "20_der.v2.mat")) 
(ADDLABEL '$%I20) 
(DSKSETQ $%I21
         '(($DEFINE_VARIABLE) |$derivatives_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I21) 
(DSKSETQ $%O21 'NIL) 
(ADDLABEL '$%O21) 
(DSKSETQ $%I22 '(($DEFINE_VARIABLE) |$dbg_wrt_lambda| NIL $BOOLEAN)) 
(ADDLABEL '$%I22) 
(DSKSETQ $%O22 'NIL) 
(ADDLABEL '$%O22) 
(DSKSETQ $%I23 '(($DEFINE_VARIABLE) |$dbg_wrt_pair| NIL $BOOLEAN)) 
(ADDLABEL '$%I23) 
(DSKSETQ $%O23 'NIL) 
(ADDLABEL '$%O23) 
(DSKSETQ $%I24 '(($DEFINE_VARIABLE) |$dbg_wrt_states| NIL $BOOLEAN)) 
(ADDLABEL '$%I24) 
(DSKSETQ $%O24 'NIL) 
(ADDLABEL '$%O24) 
(DSKSETQ $%I25 '(($DEFINE_VARIABLE) |$dbg_wrt_contract| NIL $BOOLEAN)) 
(ADDLABEL '$%I25) 
(DSKSETQ $%O25 'NIL) 
(ADDLABEL '$%O25) 
(DSKSETQ $%I26 '(($DEFINE_VARIABLE) |$dbg_scalars| NIL $BOOLEAN)) 
(ADDLABEL '$%I26) 
(DSKSETQ $%O26 'NIL) 
(ADDLABEL '$%O26) 
(DSKSETQ $%I27 '((MSETQ) $INFLAG T)) 
(ADDLABEL '$%I27) 
(DSKSETQ $%O27 'T) 
(ADDLABEL '$%O27) 
(DSKSETQ $%I28 '((MSETQ) |$NIused| 0.)) 
(ADDLABEL '$%I28) 
(DSKSETQ $%O28 '0.) 
(ADDLABEL '$%O28) 
(DSKSETQ $%I29 '((MSETQ) |$objects_with_index| ((MLIST) $LA |$Sk| $K))) 
(ADDLABEL '$%I29) 
(DSKSETQ $%O29 '((MLIST SIMP) $LA |$Sk| $K)) 
(ADDLABEL '$%O29) 
(DSKSETQ $%I30
         '((MDEFINE)
           ((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
            $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LAK)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$laSk|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $KLA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$Skla|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I30) 
(DSKSETQ $%O30
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
            $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LAK)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$laSk|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $KLA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$Skla|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O30) 
(DSKSETQ $%I31
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $NPOW0 1.)
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LAK)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$laSk|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_lambda_other|)
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $KLA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$Skla|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_other_la|)
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I31) 
(DSKSETQ $%O31
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $NPOW0 1.)
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LAK)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$laSk|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_lambda_other|)
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $KLA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$Skla|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_other_la|)
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O31) 
(DSKSETQ $%I32
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
            $TERM0)
           ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
            ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
            ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.))
            ((MSETQ) $DER0 0.)
            ((MCOND) ((MGREATERP) $LEVEL10 0.)
             ((MSETQ) $DER00
              (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0|
               $TERM0))
             T
             ((MSETQ) $DER00
              ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
            ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
            ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
             ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
              ((MDO) $NT0 1. NIL NIL $LDER00 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_pair|
                 (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
                  "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
                 T $FALSE)
                ((MSETQ) $TMP_DER0
                 (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                  (($INPART) $DER00 $NT0)))
                ((MSETQ) $DER0
                 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
             T
             ((MPROGN)
              ((MCOND) |$dbg_wrt_pair|
               (($PRINT) "    SINGLE term: take der of" $DER00
                "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
               T $FALSE)
              ((MSETQ) $DER0
               (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                $DER00))))
            ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I32) 
(DSKSETQ $%O32
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
            $TERM0)
           ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
            ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
            ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.))
            ((MSETQ) $DER0 0.)
            ((MCOND) ((MGREATERP) $LEVEL10 0.)
             ((MSETQ) $DER00
              (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0|
               $TERM0))
             T
             ((MSETQ) $DER00
              ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
            ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
            ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
             ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
              ((MDO) $NT0 1. NIL NIL $LDER00 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_pair|
                 (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
                  "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
                 T $FALSE)
                ((MSETQ) $TMP_DER0
                 (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                  (($INPART) $DER00 $NT0)))
                ((MSETQ) $DER0
                 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
             T
             ((MPROGN)
              ((MCOND) |$dbg_wrt_pair|
               (($PRINT) "    SINGLE term: take der of" $DER00
                "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
               T $FALSE)
              ((MSETQ) $DER0
               (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                $DER00))))
            ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O32) 
(DSKSETQ $%I33
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
            $TERM0)
           ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
            ((MSETQ) $MAX_USED_LEVEL0
             (($LENGTH) $ONE_STATE_IN_MATRIX0))
            ((MSETQ) |$Der0| $TERM0)
            ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
             ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
              ((MCOND)
               ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
               ((MPROGN)
                ((MDO) $N_PQ 1. NIL NIL
                 (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
                 ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
                  ((MCOND)
                   (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
                   ((MPROGN)
                    ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
                     ((MSETQ) |$tmp_Der0|
                      ((MPLUS) |$tmp_Der0|
                       (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                        ((MPLUS) $L0 ((MMINUS) 1.))
                        ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
                    ((MSETQ) |$Der0| |$tmp_Der0|))
                   T
                   ((MSETQ) |$Der0|
                    (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                     ((MPLUS) $L0 ((MMINUS) 1.))
                     ((MPLUS) $C0 ((MMINUS) 1.)) |$Der0|)))))
                |$end_loop_c0|)
               T $FALSE)))
            ((MRETURN) |$Der0|)))) 
(ADDLABEL '$%I33) 
(DSKSETQ $%O33
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
            $TERM0)
           ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
            ((MSETQ) $MAX_USED_LEVEL0
             (($LENGTH) $ONE_STATE_IN_MATRIX0))
            ((MSETQ) |$Der0| $TERM0)
            ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
             ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
              ((MCOND)
               ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
               ((MPROGN)
                ((MDO) $N_PQ 1. NIL NIL
                 (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
                 ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
                  ((MCOND)
                   (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
                   ((MPROGN)
                    ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
                     ((MSETQ) |$tmp_Der0|
                      ((MPLUS) |$tmp_Der0|
                       (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                        ((MPLUS) $L0 ((MMINUS) 1.))
                        ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
                    ((MSETQ) |$Der0| |$tmp_Der0|))
                   T
                   ((MSETQ) |$Der0|
                    (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                     ((MPLUS) $L0 ((MMINUS) 1.))
                     ((MPLUS) $C0 ((MMINUS) 1.)) |$Der0|)))))
                |$end_loop_c0|)
               T $FALSE)))
            ((MRETURN) |$Der0|)))) 
(ADDLABEL '$%O33) 
(DSKSETQ $%I34
         '((MDEFINE)
           ((|$take_derivative_wrt_scalar_stateSV1|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
            ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
              ((MPROGN)
               ((MCOND) |$dbg_scalars|
                (($PRINT) "nr0=" $NR0 "out of"
                 (($LENGTH) $SCALARS_IN_MATRIX0))
                T $FALSE)
               ((MSETQ) |$tmp_DER0| 0.)
               ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
                ((MPROGN)
                 (($PRINT) "before length(DER0) is"
                  (($LENGTH) |$der0|))
                 ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
                  ((MSETQ) |$tmp_DER0|
                   ((MPLUS) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
                 ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
                T
                ((MPROGN)
                 ((MCOND) |$dbg_scalars|
                  (($PRINT) "SINGLE term " |$der0| "derivative wrt r="
                   $NR0 "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0)
                   "with nr=" $NR0)
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)))
              T $FALSE))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%I34) 
(DSKSETQ $%O34
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_scalar_stateSV1|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
            ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
              ((MPROGN)
               ((MCOND) |$dbg_scalars|
                (($PRINT) "nr0=" $NR0 "out of"
                 (($LENGTH) $SCALARS_IN_MATRIX0))
                T $FALSE)
               ((MSETQ) |$tmp_DER0| 0.)
               ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
                ((MPROGN)
                 (($PRINT) "before length(DER0) is"
                  (($LENGTH) |$der0|))
                 ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
                  ((MSETQ) |$tmp_DER0|
                   ((MPLUS) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
                 ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
                T
                ((MPROGN)
                 ((MCOND) |$dbg_scalars|
                  (($PRINT) "SINGLE term " |$der0| "derivative wrt r="
                   $NR0 "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0)
                   "with nr=" $NR0)
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)))
              T $FALSE))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%O34) 
(DSKSETQ $%I35
         '((MDEFINE)
           ((|$take_derivative_wrt_scalar_stateSV2|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
            ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
             ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
              (($PRINT)
               "in take_derivative_wrt_scalar_stateSV2 acting on" $LT0
               "terms")
              ((MDO) $NT0 1. NIL NIL $LT0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_states|
                 (($PRINT)
                  "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                  $NT0 "out of" $LT0 "now there are"
                  ((MCOND) ((MNOT) (($NUMBERP) |$der0|))
                   (($LENGTH) |$der0|) T 0.)
                  "terms")
                 T
                 ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                   $NT0 "(step 100) out of" $LT0)
                  T $FALSE))
                ((MSETQ) |$NIused| 0.)
                ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
                ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
                 NIL
                 ((MCOND)
                  ((MNOT)
                   ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                  ((MPROGN)
                   ((MSETQ) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
                   |$end_nr_loop|)
                  T $FALSE))
                ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
                |$end_t0_loop|)))
             T
             ((MPROGN) ((MSETQ) |$der0| $TERM0)
              ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
               NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                ((MPROGN)
                 ((MCOND) |$dbg_wrt_states|
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
                   |$der0| "derivative wrt r=" $NR0 "and"
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)
                T $FALSE))))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%I35) 
(DSKSETQ $%O35
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_scalar_stateSV2|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
            ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
             ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
              (($PRINT)
               "in take_derivative_wrt_scalar_stateSV2 acting on" $LT0
               "terms")
              ((MDO) $NT0 1. NIL NIL $LT0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_states|
                 (($PRINT)
                  "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                  $NT0 "out of" $LT0 "now there are"
                  ((MCOND) ((MNOT) (($NUMBERP) |$der0|))
                   (($LENGTH) |$der0|) T 0.)
                  "terms")
                 T
                 ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                   $NT0 "(step 100) out of" $LT0)
                  T $FALSE))
                ((MSETQ) |$NIused| 0.)
                ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
                ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
                 NIL
                 ((MCOND)
                  ((MNOT)
                   ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                  ((MPROGN)
                   ((MSETQ) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
                   |$end_nr_loop|)
                  T $FALSE))
                ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
                |$end_t0_loop|)))
             T
             ((MPROGN) ((MSETQ) |$der0| $TERM0)
              ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
               NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                ((MPROGN)
                 ((MCOND) |$dbg_wrt_states|
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
                   |$der0| "derivative wrt r=" $NR0 "and"
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)
                T $FALSE))))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%O35) 
(DSKSETQ $%I36
         '((MDEFINE) (($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0)
           ((MPROG)
            ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0
             $NPOW0 $OP0 $IND0 $NFAC0 $NR0 $NS0)
            ((MSETQ) $UTERM00 $UTERM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
             ((MRETURN) $UTERM0) T $FALSE)
            ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
            ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_contract|
               (($PRINT) "      Exam" $FAC0) T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
                ((MCOND)
                 ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
                  ((MNOT) ((MEQUAL) $NPOW0 2.)))
                 (($ERROR) "the power must be 2!! wrong term=" $UTERM0)
                 T $FALSE)
                ((MCOND)
                 ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
                 ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MCOND) ((MEQUAL) $OP0 $LA)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 |$Sk|)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 $K)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE))
               T
               ((MCOND)
                ((MAND) $ISOP0
                 (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
                ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
                 ((MCOND)
                  ((MNOT)
                   (($IS)
                    ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
                  ((MPROGN)
                   ((MSETQ) $OTHERFAC0
                    (($ASSOC) $IND0 $LIST_INDEX_FACS0))
                   ((MSETQ) $NR0 (($INPART) $FAC0 1.))
                   ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
                   ((MCOND) ((MLEQP) $NR0 $NS0)
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $FAC0 0.)
                        (($INPART) $OTHERFAC0 0.))
                       $NR0 (($INPART) $FAC0 2.) $NS0
                       (($INPART) $OTHERFAC0 2.))))
                    T
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $OTHERFAC0 0.)
                        (($INPART) $FAC0 0.))
                       $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                       (($INPART) $FAC0 2.)))))
                   ((MSETQ) $LIST_INDEX_FACS0
                    (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0)
                     $LIST_INDEX_FACS0)))
                  T
                  ((MSETQ) $LIST_INDEX_FACS0
                   (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
                T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
              |$end_fac_loop|))
            ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
             ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
            ((MRETURN) $CTERM0)))) 
(ADDLABEL '$%I36) 
(DSKSETQ $%O36
         '((MDEFINE SIMP) (($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0)
           ((MPROG)
            ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0
             $NPOW0 $OP0 $IND0 $NFAC0 $NR0 $NS0)
            ((MSETQ) $UTERM00 $UTERM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
             ((MRETURN) $UTERM0) T $FALSE)
            ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
            ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_contract|
               (($PRINT) "      Exam" $FAC0) T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
                ((MCOND)
                 ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
                  ((MNOT) ((MEQUAL) $NPOW0 2.)))
                 (($ERROR) "the power must be 2!! wrong term=" $UTERM0)
                 T $FALSE)
                ((MCOND)
                 ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
                 ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MCOND) ((MEQUAL) $OP0 $LA)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 |$Sk|)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 $K)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE))
               T
               ((MCOND)
                ((MAND) $ISOP0
                 (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
                ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
                 ((MCOND)
                  ((MNOT)
                   (($IS)
                    ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
                  ((MPROGN)
                   ((MSETQ) $OTHERFAC0
                    (($ASSOC) $IND0 $LIST_INDEX_FACS0))
                   ((MSETQ) $NR0 (($INPART) $FAC0 1.))
                   ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
                   ((MCOND) ((MLEQP) $NR0 $NS0)
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $FAC0 0.)
                        (($INPART) $OTHERFAC0 0.))
                       $NR0 (($INPART) $FAC0 2.) $NS0
                       (($INPART) $OTHERFAC0 2.))))
                    T
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $OTHERFAC0 0.)
                        (($INPART) $FAC0 0.))
                       $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                       (($INPART) $FAC0 2.)))))
                   ((MSETQ) $LIST_INDEX_FACS0
                    (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0)
                     $LIST_INDEX_FACS0)))
                  T
                  ((MSETQ) $LIST_INDEX_FACS0
                   (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
                T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
              |$end_fac_loop|))
            ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
             ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
            ((MRETURN) $CTERM0)))) 
(ADDLABEL '$%O36) 
(DSKSETQ $%I37
         '((MDEFINE) (($CONTRACT_PAIRS) |$utermS0|)
           ((MPROG) ((MLIST) $SUM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
             ((MPROGN) ((MSETQ) $SUM0 0.)
              ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
               ((MSETQ) $SUM0
                ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
             T
             ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
            ((MRETURN) $SUM0)))) 
(ADDLABEL '$%I37) 
(DSKSETQ $%O37
         '((MDEFINE SIMP) (($CONTRACT_PAIRS) |$utermS0|)
           ((MPROG) ((MLIST) $SUM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
             ((MPROGN) ((MSETQ) $SUM0 0.)
              ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
               ((MSETQ) $SUM0
                ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
             T
             ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
            ((MRETURN) $SUM0)))) 
(ADDLABEL '$%O37) 
(DSKSETQ $%I38 '((MSETQ) |$derivatives_loaded| T)) 
(ADDLABEL '$%I38) 
(DSKSETQ $%O38 'T) 
(ADDLABEL '$%O38) 
(DSKSETQ $%O39 '"/home/igor/tex/NoChaos/maxima.cov/STTT/20_der.v2.mat") 
(ADDLABEL '$%O39) 
(DSKSETQ $%I40
         '((MCOND) ((MNOT) |$derivatives_loaded|)
           (($ERROR) "Cannot batch 20_der") T $FALSE)) 
(ADDLABEL '$%I40) 
(DSKSETQ $%O40 'NIL) 
(ADDLABEL '$%O40) 
(DSKSETQ $%I41 '(($BATCH) "39_aux_functions_for_amplitudes.v0.mat")) 
(ADDLABEL '$%I41) 
(DSKSETQ $%I42 '(($DEFINE_VARIABLE) |$compute_pp_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I42) 
(DSKSETQ $%O42 'NIL) 
(ADDLABEL '$%O42) 
(DSKSETQ $%I43 '(($DEFINE_VARIABLE) $AP 2. $INTEGER)) 
(ADDLABEL '$%I43) 
(DSKSETQ $%O43 '2.) 
(ADDLABEL '$%O43) 
(DSKSETQ $%I44
         '((MDEFINE) (($TRUE_XX) $R $S)
           ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))) 
(ADDLABEL '$%I44) 
(DSKSETQ $%O44
         '((MDEFINE SIMP) (($TRUE_XX) $R $S)
           ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))) 
(ADDLABEL '$%O44) 
(DSKSETQ $%I45
         '((MDEFINE) ((|$otherN|) $M $N)
           ((MCOND)
            ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
             ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
            3. T
            ((MCOND)
             ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
              ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
             2. T
             ((MCOND)
              ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
               ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
              1. T $FALSE))))) 
(ADDLABEL '$%I45) 
(DSKSETQ $%O45
         '((MDEFINE SIMP) ((|$otherN|) $M $N)
           ((MCOND)
            ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
             ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
            3. T
            ((MCOND)
             ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
              ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
             2. T
             ((MCOND)
              ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
               ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
              1. T $FALSE))))) 
(ADDLABEL '$%O45) 
(DSKSETQ $%I46
         '((MDEFINE) (($COMPUTE_PP3) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MDO) $N 1. NIL NIL |$nn| NIL
              ((MCOND) ((MEQUAL) $M $N)
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
                 $AP))
               T
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
                 ((MPLUS)
                  ((MPLUS) 1.
                   ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))) 
(ADDLABEL '$%I46) 
(DSKSETQ $%O46
         '((MDEFINE SIMP) (($COMPUTE_PP3) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MDO) $N 1. NIL NIL |$nn| NIL
              ((MCOND) ((MEQUAL) $M $N)
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
                 $AP))
               T
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
                 ((MPLUS)
                  ((MPLUS) 1.
                   ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))) 
(ADDLABEL '$%O46) 
(DSKSETQ $%I47
         '((MDEFINE) (($PP3ONSHELL) $M $N) (($NUM_PP3 ARRAY) $M $N))) 
(ADDLABEL '$%I47) 
(DSKSETQ $%O47
         '((MDEFINE SIMP) (($PP3ONSHELL) $M $N)
           (($NUM_PP3 ARRAY) $M $N))) 
(ADDLABEL '$%O47) 
(DSKSETQ $%I48
         '((MSETQ) (($NUM_XX3 ARRAY) 1. 2.)
           ((MQUOTIENT) |$Xi| ((MPLUS) 1. ((MMINUS) |$Xi|))))) 
(ADDLABEL '$%I48) 
(DSKSETQ $%O48
         '((MTIMES SIMP)
           ((MEXPT SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$Xi|))
            -1.)
           |$Xi|)) 
(ADDLABEL '$%O48) 
(DSKSETQ $%I49 '((MSETQ) (($NUM_XX3 ARRAY) 1. 3.) |$Xi|)) 
(ADDLABEL '$%I49) 
(DSKSETQ $%O49 '|$Xi|) 
(ADDLABEL '$%O49) 
(DSKSETQ $%I50 '((MSETQ) (($NUM_XX3 ARRAY) 2. 3.) 1.)) 
(ADDLABEL '$%I50) 
(DSKSETQ $%O50 '1.) 
(ADDLABEL '$%O50) 
(DSKSETQ $%I51
         '((MDEFINE) (($TRUE_GF_XX3) $R $S) (($NUM_XX3 ARRAY) $R $S))) 
(ADDLABEL '$%I51) 
(DSKSETQ $%O51
         '((MDEFINE SIMP) (($TRUE_GF_XX3) $R $S)
           (($NUM_XX3 ARRAY) $R $S))) 
(ADDLABEL '$%O51) 
(DSKSETQ $%I52
         '((MDEFINE) (($GF_XX3) $M $N)
           ((MCOND) ((MEQUAL) $M 1.) |$x1| T
            ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
             ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
              |$x3|))))) 
(ADDLABEL '$%I52) 
(DSKSETQ $%O52
         '((MDEFINE SIMP) (($GF_XX3) $M $N)
           ((MCOND) ((MEQUAL) $M 1.) |$x1| T
            ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
             ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
              |$x3|))))) 
(ADDLABEL '$%O52) 
(DSKSETQ $%I53
         '((MDEFINE) (($COMPUTE_PP4) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
              ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
               $AP)))
            ((MSETQ) |$Mu|
             ((MPLUS)
              ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
              ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
            ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))) 
(ADDLABEL '$%I53) 
(DSKSETQ $%O53
         '((MDEFINE SIMP) (($COMPUTE_PP4) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
              ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
               $AP)))
            ((MSETQ) |$Mu|
             ((MPLUS)
              ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
              ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
            ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))) 
(ADDLABEL '$%O53) 
(DSKSETQ $%I54
         '((MDEFINE) (($PP4ONSHELL) $M $N) (($NUM_PP4 ARRAY) $M $N))) 
(ADDLABEL '$%I54) 
(DSKSETQ $%O54
         '((MDEFINE SIMP) (($PP4ONSHELL) $M $N)
           (($NUM_PP4 ARRAY) $M $N))) 
(ADDLABEL '$%O54) 
(DSKSETQ $%I55
         '((MDEFINE) (($COMPUTE_XX4))
           ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
            (($REMARRAY) $NUM_XX4)
            ((MSETQ) $GF_X_RULES
             ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
              ((MEQUAL) |$om|
               ((MQUOTIENT)
                ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
                 (($XX) 1. 3.))
                (($XX) 2. 4.)))))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
              ((MEQUAL)
               ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.)
                (($XX) 2. 4.))
               ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
            ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
            ((MSETQ) $SO_X13
             (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
            ((MSETQ) $XX4_LIST
             (($MAKELIST)
              (($MAKELIST)
               ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S))
               $S ((MPLUS) $R 1.) |$nn|)
              $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
            ((MSETQ) $XX4_LIST
             (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
            ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
            ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
             (($MAP) ":" ((MLIST) (($LHS) $GFXX0))
              ((MLIST) (($RHS) $GFXX0))))
            ((MSETQ) |$dx3_dOM|
             (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
            ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES))
            |$xx4_done|))) 
(ADDLABEL '$%I55) 
(DSKSETQ $%O55
         '((MDEFINE SIMP) (($COMPUTE_XX4))
           ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
            (($REMARRAY) $NUM_XX4)
            ((MSETQ) $GF_X_RULES
             ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
              ((MEQUAL) |$om|
               ((MQUOTIENT)
                ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
                 (($XX) 1. 3.))
                (($XX) 2. 4.)))))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
              ((MEQUAL)
               ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.)
                (($XX) 2. 4.))
               ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
            ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
            ((MSETQ) $SO_X13
             (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
            ((MSETQ) $XX4_LIST
             (($MAKELIST)
              (($MAKELIST)
               ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S))
               $S ((MPLUS) $R 1.) |$nn|)
              $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
            ((MSETQ) $XX4_LIST
             (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
            ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
            ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
             (($MAP) ":" ((MLIST) (($LHS) $GFXX0))
              ((MLIST) (($RHS) $GFXX0))))
            ((MSETQ) |$dx3_dOM|
             (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
            ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES))
            |$xx4_done|))) 
(ADDLABEL '$%O55) 
(DSKSETQ $%I56
         '((MDEFINE) (($TRUE_GF_XX4) $R $S) (($NUM_XX4 ARRAY) $R $S))) 
(ADDLABEL '$%I56) 
(DSKSETQ $%O56
         '((MDEFINE SIMP) (($TRUE_GF_XX4) $R $S)
           (($NUM_XX4 ARRAY) $R $S))) 
(ADDLABEL '$%O56) 
(DSKSETQ $%I57
         '((MDEFINE) ((|$check_cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
              ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
              ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
              ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
              ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
              ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
              ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
              ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
              ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
              ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%I57) 
(DSKSETQ $%O57
         '((MDEFINE SIMP) ((|$check_cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
              ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
              ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
              ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
              ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
              ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
              ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
              ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
              ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
              ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%O57) 
(DSKSETQ $%I58
         '((MDEFINE) ((|$cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%I58) 
(DSKSETQ $%O58
         '((MDEFINE SIMP) ((|$cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%O58) 
(DSKSETQ $%I59
         '((MDEFINE) ((|$check_cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%I59) 
(DSKSETQ $%O59
         '((MDEFINE SIMP) ((|$check_cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%O59) 
(DSKSETQ $%I60
         '((MDEFINE) ((|$cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%I60) 
(DSKSETQ $%O60
         '((MDEFINE SIMP) ((|$cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%O60) 
(DSKSETQ $%I61
         '((MDEFINE) ((|$check_swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%I61) 
(DSKSETQ $%O61
         '((MDEFINE SIMP) ((|$check_swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%O61) 
(DSKSETQ $%I62
         '((MDEFINE) ((|$swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%I62) 
(DSKSETQ $%O62
         '((MDEFINE SIMP) ((|$swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%O62) 
(DSKSETQ $%I63
         '((MDEFINE) ((|$swap_gfA_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|))) $AMP00)))) 
(ADDLABEL '$%I63) 
(DSKSETQ $%O63
         '((MDEFINE SIMP) ((|$swap_gfA_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|))) $AMP00)))) 
(ADDLABEL '$%O63) 
(DSKSETQ $%I64
         '((MDEFINE) (($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|)
           ((MPROG) ((MSETQ) |$nn| 4.)
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
            ((MSETQ) $GH_00
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) $GH_0P
             (($FACTOR)
              (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_0p|
             (($FACTOR)
              (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_pp|
             (($FACTOR)
              (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.)
               ((MEQUAL) |$Mt| 0.))))
            ((MSETQ) |$gh_TTT0|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTT|
             (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))) 
(ADDLABEL '$%I64) 
(DSKSETQ $%O64
         '((MDEFINE SIMP) (($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|)
           ((MPROG) ((MSETQ) |$nn| 4.)
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
            ((MSETQ) $GH_00
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) $GH_0P
             (($FACTOR)
              (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_0p|
             (($FACTOR)
              (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_pp|
             (($FACTOR)
              (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.)
               ((MEQUAL) |$Mt| 0.))))
            ((MSETQ) |$gh_TTT0|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTT|
             (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))) 
(ADDLABEL '$%O64) 
(DSKSETQ $%I65 '((MSETQ) |$compute_pp_loaded| T)) 
(ADDLABEL '$%I65) 
(DSKSETQ $%O65 'T) 
(ADDLABEL '$%O65) 
(DSKSETQ $%O66
         '"/home/igor/tex/NoChaos/maxima.cov/STTT/39_aux_functions_for_amplitudes.v0.mat") 
(ADDLABEL '$%O66) 
(DSKSETQ $%I67
         '((MCOND) ((MNOT) |$compute_pp_loaded|)
           (($ERROR) "Cannot batch 39_aux_functions_for_amplitudes") T
           $FALSE)) 
(ADDLABEL '$%I67) 
(DSKSETQ $%O67 'NIL) 
(ADDLABEL '$%O67) 
(DSKSETQ $%I68 '(($BATCH) "32_compute_4pts_amplitude.v0.3.mat")) 
(ADDLABEL '$%I68) 
(DSKSETQ $%I69 '(($DEFINE_VARIABLE) |$amp_4pts_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I69) 
(DSKSETQ $%O69 'NIL) 
(ADDLABEL '$%O69) 
(DSKSETQ $%I70
         '((MDEFINE) (($ORDERXX) $R $S)
           ((MCOND) ((MEQUAL) $R $S) 0. T
            ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
             ((MMINUS) (($XX) $S $R)))))) 
(ADDLABEL '$%I70) 
(DSKSETQ $%O70
         '((MDEFINE SIMP) (($ORDERXX) $R $S)
           ((MCOND) ((MEQUAL) $R $S) 0. T
            ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
             ((MMINUS) (($XX) $S $R)))))) 
(ADDLABEL '$%O70) 
(DSKSETQ $%I71
         '((MDEFINE) (($ORDERPP) $R $S)
           ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))) 
(ADDLABEL '$%I71) 
(DSKSETQ $%O71
         '((MDEFINE SIMP) (($ORDERPP) $R $S)
           ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))) 
(ADDLABEL '$%O71) 
(DSKSETQ $%I72
         '((MDEFINE) (($TRUE_KK) $R $M $S $N)
           ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))) 
(ADDLABEL '$%I72) 
(DSKSETQ $%O72
         '((MDEFINE SIMP) (($TRUE_KK) $R $M $S $N)
           ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))) 
(ADDLABEL '$%O72) 
(DSKSETQ $%I73
         '((MDEFINE) ((|$true_Skk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%I73) 
(DSKSETQ $%O73
         '((MDEFINE SIMP) ((|$true_Skk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%O73) 
(DSKSETQ $%I74
         '((MDEFINE) ((|$true_kSk|) $S $N $R $M)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%I74) 
(DSKSETQ $%O74
         '((MDEFINE SIMP) ((|$true_kSk|) $S $N $R $M)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%O74) 
(DSKSETQ $%I75
         '((MDEFINE) ((|$true_SkSk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
            (($SUM)
             (($SUM)
              ((MTIMES) (($ORDERPP) $T $U)
               ((MEXPT) (($ORDERXX) $R $T) $M)
               ((MEXPT) (($ORDERXX) $S $U) $N))
              $T 1. |$nn|)
             $U 1. |$nn|)))) 
(ADDLABEL '$%I75) 
(DSKSETQ $%O75
         '((MDEFINE SIMP) ((|$true_SkSk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
            (($SUM)
             (($SUM)
              ((MTIMES) (($ORDERPP) $T $U)
               ((MEXPT) (($ORDERXX) $R $T) $M)
               ((MEXPT) (($ORDERXX) $S $U) $N))
              $T 1. |$nn|)
             $U 1. |$nn|)))) 
(ADDLABEL '$%O75) 
(DSKSETQ $%I76
         '((MDEFINE) (($FROM_STATE_TO_ADDEND_LIST) $STATE0)
           ((MPROG)
            ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T
             $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
             ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
            ((MSETQ) $LIST0
             (($MAKELIST) (($INPART) $STATE0 $T) $T 1.
              (($LENGTH) $STATE0)))
            ((MRETURN) $LIST0)))) 
(ADDLABEL '$%I76) 
(DSKSETQ $%O76
         '((MDEFINE SIMP) (($FROM_STATE_TO_ADDEND_LIST) $STATE0)
           ((MPROG)
            ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T
             $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
             ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
            ((MSETQ) $LIST0
             (($MAKELIST) (($INPART) $STATE0 $T) $T 1.
              (($LENGTH) $STATE0)))
            ((MRETURN) $LIST0)))) 
(ADDLABEL '$%O76) 
(DSKSETQ $%I77
         '((MDEFINE)
           (($EXTRACT_AND_NORMALIZE_COEFFS)
            $LIST_OF_LISTS_OF_SUBSTATES0)
           ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
            ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
              ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
               ((MPROGN) ((MSETQ) $S00 $S0)
                ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                 ((MPROGN)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)))
                ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
                 ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                  ((MPROGN)
                   ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
                   ((MCOND) ((MGREATERP) $POW0 0.)
                    ((MSETQ) $S00
                     ((MTIMES)
                      ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                      ((MEXPT)
                       ((MQUOTIENT)
                        ((MQUOTIENT) ((MMINUS) 1.)
                         ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                        ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                       $POW0)))
                    T $FALSE))))
                ((MCOND)
                 ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
                  ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
                 (($ERROR)
                  "extract_and_normalize_coeffs cannot compute normalized coeff from"
                  $S0 "left over is" $S00)
                 T $FALSE)
                ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
              ((MSETQ) $COEFFS_LIST0
               (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
            ((MRETURN) $COEFFS_LIST0)))) 
(ADDLABEL '$%I77) 
(DSKSETQ $%O77
         '((MDEFINE SIMP)
           (($EXTRACT_AND_NORMALIZE_COEFFS)
            $LIST_OF_LISTS_OF_SUBSTATES0)
           ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
            ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
              ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
               ((MPROGN) ((MSETQ) $S00 $S0)
                ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                 ((MPROGN)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)))
                ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
                 ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                  ((MPROGN)
                   ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
                   ((MCOND) ((MGREATERP) $POW0 0.)
                    ((MSETQ) $S00
                     ((MTIMES)
                      ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                      ((MEXPT)
                       ((MQUOTIENT)
                        ((MQUOTIENT) ((MMINUS) 1.)
                         ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                        ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                       $POW0)))
                    T $FALSE))))
                ((MCOND)
                 ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
                  ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
                 (($ERROR)
                  "extract_and_normalize_coeffs cannot compute normalized coeff from"
                  $S0 "left over is" $S00)
                 T $FALSE)
                ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
              ((MSETQ) $COEFFS_LIST0
               (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
            ((MRETURN) $COEFFS_LIST0)))) 
(ADDLABEL '$%O77) 
(DSKSETQ $%I78
         '((MDEFINE) ((|$amplitudeN4V1|) $STATES_LIST0)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) |$Partials0|
                  (($ENDCONS)
                   ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                    $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                   |$Partials0|))
                 ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I78) 
(DSKSETQ $%O78
         '((MDEFINE SIMP) ((|$amplitudeN4V1|) $STATES_LIST0)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) |$Partials0|
                  (($ENDCONS)
                   ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                    $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                   |$Partials0|))
                 ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O78) 
(DSKSETQ $%I79
         '((MDEFINE)
           ((|$amplitudeN4V1_list|) $STATES_LIST0
            $CHECKPOINT_SAVE_FILENAME)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MPROGN)
              ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
               ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
                ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                 ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                  (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                   "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                   (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                   (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                   "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                   "s")
                  ((MSETQ) $LIST_OF_SUBSTATES0
                   ((MLIST)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                  (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                  ((MSETQ) $SL0
                   (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                    $LIST_OF_SUBSTATES0))
                  ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                  ((MSETQ) $NAS_LIST0
                   (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                  ((MSETQ) $US0
                   ((|$compute_levels_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS0
                   ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS_LIST0
                   (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                  ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                  ((MSETQ) $EI0
                   (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                    $DS_RULES0))
                  ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                  ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Computed the expression on which we must act with derivatives in"
                   ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                  ((MSETQ) $PARTIAL_AMP0
                   ((MTIMES)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
                    ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                     $EX_EI0)))
                  ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Taken the derivatives and computed the partial amplitude in"
                   ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                   "s")
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                    |$Partials0|))
                  |$end_3_loops|))))
              (($SAVE)
               (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_"
                (($STRING) $NA1) ".lisp")
               $NA1 $STATES_LIST0 |$Partials0|)
              |$end_na1_loop|))
            ((MRETURN) |$Partials0|)))) 
(ADDLABEL '$%I79) 
(DSKSETQ $%O79
         '((MDEFINE SIMP)
           ((|$amplitudeN4V1_list|) $STATES_LIST0
            $CHECKPOINT_SAVE_FILENAME)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MPROGN)
              ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
               ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
                ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                 ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                  (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                   "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                   (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                   (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                   "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                   "s")
                  ((MSETQ) $LIST_OF_SUBSTATES0
                   ((MLIST)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                  (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                  ((MSETQ) $SL0
                   (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                    $LIST_OF_SUBSTATES0))
                  ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                  ((MSETQ) $NAS_LIST0
                   (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                  ((MSETQ) $US0
                   ((|$compute_levels_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS0
                   ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS_LIST0
                   (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                  ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                  ((MSETQ) $EI0
                   (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                    $DS_RULES0))
                  ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                  ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Computed the expression on which we must act with derivatives in"
                   ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                  ((MSETQ) $PARTIAL_AMP0
                   ((MTIMES)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
                    ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                     $EX_EI0)))
                  ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Taken the derivatives and computed the partial amplitude in"
                   ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                   "s")
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                    |$Partials0|))
                  |$end_3_loops|))))
              (($SAVE)
               (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_"
                (($STRING) $NA1) ".lisp")
               $NA1 $STATES_LIST0 |$Partials0|)
              |$end_na1_loop|))
            ((MRETURN) |$Partials0|)))) 
(ADDLABEL '$%O79) 
(DSKSETQ $%I80
         '((MDEFINE)
           ((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                  (($RATSIMP)
                   (($EV) $FINAL_PARTIAL_AMP0
                    ((MEQUAL) $PP $PP4ONSHELL)
                    ((MEQUAL) $XX $TRUE_GF_XX4))))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I80) 
(DSKSETQ $%O80
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                  (($RATSIMP)
                   (($EV) $FINAL_PARTIAL_AMP0
                    ((MEQUAL) $PP $PP4ONSHELL)
                    ((MEQUAL) $XX $TRUE_GF_XX4))))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O80) 
(DSKSETQ $%I81
         '((MDEFINE)
           ((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I81) 
(DSKSETQ $%O81
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O81) 
(DSKSETQ $%I82
         '((MDEFINE)
           ((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratexpand the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
                  "terms")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I82) 
(DSKSETQ $%O82
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratexpand the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
                  "terms")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O82) 
(DSKSETQ $%I83 '((MSETQ) |$amp_4pts_loaded| T)) 
(ADDLABEL '$%I83) 
(DSKSETQ $%O83 'T) 
(ADDLABEL '$%O83) 
(DSKSETQ $%O84
         '"/home/igor/tex/NoChaos/maxima.cov/STTT/32_compute_4pts_amplitude.v0.3.mat") 
(ADDLABEL '$%O84) 
(DSKSETQ $%I85
         '((MCOND) ((MNOT) |$amp_4pts_loaded|)
           (($ERROR) "Cannot batch 32_compute_4pts_amplitude") T
           $FALSE)) 
(ADDLABEL '$%I85) 
(DSKSETQ $%O85 'NIL) 
(ADDLABEL '$%O85) 
(DSKSETQ $%I86 '(($BATCH) "40_define_test_states.v1.mat")) 
(ADDLABEL '$%I86) 
(DSKSETQ $%I87
         '((MDEFINE) ((|$SetStates|) |$dd0|)
           ((MPROG) ((MSETQ) |$Lev0| 2.)
            ((MSETQ) |$Null2|
             (($EV)
              ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
               ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
               ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
               ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 3.)
            ((MSETQ) |$Null3|
             (($EV)
              ((MPLUS)
               ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.)
                |$dd|)
               ((MMINUS)
                ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.)
                 |$dd|))
               ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
               ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 0.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 3.))
               ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$dd| |$dd0|)))
            ((MSETQ) |$Lev0| 4.)
            ((MSETQ) |$S4z|
             ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
              ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 5742. (($P) 2. 2.))
              ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
            ((MSETQ) |$S4m|
             ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
              ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 2268. (($P) 2. 2.))
              ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
              ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S4r1|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.) |$d|)
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.))
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 4.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r2|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.)
                |$d|)
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 4. 0.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
               ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r3|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 3. 1.))
               ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.))
               ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1|
             (($EV)
              ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
               ((MTIMES) 624. (($P) 3. 1.))
               ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 936. (($P) 2. 2.))
               ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES)
                ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
                 ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
            ((MSETQ) |$Null4r2|
             ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
              ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 4050. (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null4g|
             (($EV)
              ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|)
                2.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                8.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
                6.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|)
                72.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
               ((MTIMES) 6. (($P) 3. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
               ((MTIMES) 3. (($P) 2. 2.))
               ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
               ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
               ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
               ((MQUOTIENT)
                ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
                6.)
               ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.))
                72.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4cr|
             ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
              ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S6m|
             ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
              ((MTIMES) 28320. (($P) 5. 1.))
              ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 82400. (($P) 3. 3.))
              ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S6z|
             ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
              ((MTIMES) 1177320. (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
              ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 929500. (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
            ((MSETQ) |$Null6r16|
             ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
              ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
              ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 3074625000. (($P) 3. 3.))
              ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.))
              ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
              ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
            ((MSETQ) |$Null6g|
             (($EV)
              ((MPLUS)
               ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
               ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
               ((MQUOTIENT)
                ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|))
                4.)
               ((MQUOTIENT)
                ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|) 168.)
               ((MQUOTIENT)
                ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)
                 |$d|)
                280.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
               ((MQUOTIENT)
                ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MMINUS)
                 ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|) 378.)
               ((MQUOTIENT)
                ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
                 |$d|)
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.)
                 |$d|)
                945.)
               ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|) 2520.)
               ((MQUOTIENT)
                ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                140.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)
                 |$d|)
                252.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|) 7560.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.)))
                18.)
               ((MTIMES) 110. (($P) 5. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
               ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
               ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.))
                12.)
               ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
               ((MQUOTIENT)
                ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.))
                70.)
               ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
               ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.))
                7.)
               ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
               ((MQUOTIENT)
                ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.))
                54.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.))
                6.)
               ((MQUOTIENT)
                ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.)
                 (($P) 3. 0.))
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.)
                 (($P) 3. 0.))
                3780.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
                14.)
               ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
               ((MQUOTIENT)
                ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
                28.)
               ((MQUOTIENT)
                ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.))
                45.)
               ((MQUOTIENT)
                ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.))
                280.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
                 (($P) 2. 0.))
                140.)
               ((MQUOTIENT)
                ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.))
                630.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 1. 1.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
                37800.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 8.)
            ((MSETQ) |$S8m1|
             ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.)
               (($P) 7. 0.))
              ((MTIMES) 8289945720. (($P) 6. 2.))
              ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
              ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 0.))
              ((MTIMES) 8399122200. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 1.))
              ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 4515839300.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 300059350. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2066129100.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 47098800. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
            ((MSETQ) |$S8m2|
             ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) 51399096. (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
              ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
              ((MTIMES) 46431000. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
              ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1903750. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
              ((MTIMES) 419373360. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 6188984592. (($P) 5. 3.))
              ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 20048000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 8144150. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 23738400. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
              ((MTIMES) 359941680. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 5264441616. (($P) 5. 3.))
              ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 17416000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6809950. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 20437200. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S10z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
              ((MTIMES) 94471732800. (($P) 9. 1.))
              ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 1017474393600. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1805580000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
              ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.)
               (($P) 6. 1.))
              ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 607282147584. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 20082748000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 36082698000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 23408646912.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 28894320000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 771289485750.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 11311477275. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 612360000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 575909838000.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 816480000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 27552406000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 34574400000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 11854080000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 40166544600. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 2. 2.))))
            ((MSETQ) |$S10z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
              ((MTIMES) 65112321600. (($P) 9. 1.))
              ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 690708211200. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 7. 1.))
              ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
              ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 2261880000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 6. 0.))
              ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 376838832384. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 3.))
              ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 2.))
              ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 11114538000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 24356973312.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.)
               (($P) 4. 4.))
              ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6161648325.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 14804370000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
              ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1210524000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6667920000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 359389840950.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
               (($P) 4. 1.))
              ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1210524000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 338354074800.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 16134720000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 18276010200. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))))
            ((MSETQ) |$S103z|
             ((MPLUS)
              ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
              ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
              ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.)
               (($P) 9. 0.))
              ((MTIMES) 36360611332200. (($P) 8. 2.))
              ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
              ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
              ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1631223468000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.)
               (($P) 7. 0.))
              ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 7. 0.))
              ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) 372093476932800. (($P) 6. 4.))
              ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.)
               (($P) 6. 2.))
              ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
              ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.)
               (($P) 6. 0.))
              ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 540966535200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 6. 0.))
              ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.)
               (($P) 5. 3.))
              ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 1170019452000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.)
               (($P) 5. 2.))
              ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
              ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 4662858416400.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.)
               (($P) 5. 0.))
              ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
              ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 5. 0.))
              ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 805050582525.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 3.))
              ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 9453628800.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
              ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
              ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 4. 2.))
              ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 40416163200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 237200140800.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 112702665600.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
               (($P) 4. 1.))
              ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 161245123200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 4. 1.))
              ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 232452259200. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 324362765475. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.)
               (($P) 4. 0.))
              ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 811066032000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
              ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 7740984220200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
              ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 185345126400.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 430303104000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
              ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 3. 2.))
              ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 437098032000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 296415302400. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 37933056000. (($P) 1. 0.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 270273024000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 552463430400.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
              ((MTIMES) 300421900800. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
               ((MEXPT) (($P) 3. 0.) 3.))
              ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.)
               (($P) 2. 1.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 441839664000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 14224896000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 10668672000.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 8001504000.)
               ((MEXPT) (($P) 1. 0.) 2.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 99574272000.)
               ((MEXPT) (($P) 1. 1.) 3.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 3.))
              ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 16003008000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.)
               (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 4.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 3.))))
            |$states_defined|))) 
(ADDLABEL '$%I87) 
(DSKSETQ $%O87
         '((MDEFINE SIMP) ((|$SetStates|) |$dd0|)
           ((MPROG) ((MSETQ) |$Lev0| 2.)
            ((MSETQ) |$Null2|
             (($EV)
              ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
               ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
               ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
               ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 3.)
            ((MSETQ) |$Null3|
             (($EV)
              ((MPLUS)
               ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.)
                |$dd|)
               ((MMINUS)
                ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.)
                 |$dd|))
               ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
               ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 0.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 3.))
               ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$dd| |$dd0|)))
            ((MSETQ) |$Lev0| 4.)
            ((MSETQ) |$S4z|
             ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
              ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 5742. (($P) 2. 2.))
              ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
            ((MSETQ) |$S4m|
             ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
              ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 2268. (($P) 2. 2.))
              ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
              ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S4r1|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.) |$d|)
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.))
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 4.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r2|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.)
                |$d|)
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 4. 0.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
               ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r3|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 3. 1.))
               ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.))
               ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1|
             (($EV)
              ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
               ((MTIMES) 624. (($P) 3. 1.))
               ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 936. (($P) 2. 2.))
               ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES)
                ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
                 ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
            ((MSETQ) |$Null4r2|
             ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
              ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 4050. (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null4g|
             (($EV)
              ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|)
                2.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                8.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
                6.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|)
                72.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
               ((MTIMES) 6. (($P) 3. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
               ((MTIMES) 3. (($P) 2. 2.))
               ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
               ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
               ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
               ((MQUOTIENT)
                ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
                6.)
               ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.))
                72.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4cr|
             ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
              ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S6m|
             ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
              ((MTIMES) 28320. (($P) 5. 1.))
              ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 82400. (($P) 3. 3.))
              ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S6z|
             ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
              ((MTIMES) 1177320. (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
              ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 929500. (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
            ((MSETQ) |$Null6r16|
             ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
              ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
              ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 3074625000. (($P) 3. 3.))
              ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.))
              ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
              ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
            ((MSETQ) |$Null6g|
             (($EV)
              ((MPLUS)
               ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
               ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
               ((MQUOTIENT)
                ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|))
                4.)
               ((MQUOTIENT)
                ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|) 168.)
               ((MQUOTIENT)
                ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)
                 |$d|)
                280.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
               ((MQUOTIENT)
                ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MMINUS)
                 ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|) 378.)
               ((MQUOTIENT)
                ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
                 |$d|)
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.)
                 |$d|)
                945.)
               ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|) 2520.)
               ((MQUOTIENT)
                ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                140.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)
                 |$d|)
                252.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|) 7560.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.)))
                18.)
               ((MTIMES) 110. (($P) 5. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
               ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
               ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.))
                12.)
               ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
               ((MQUOTIENT)
                ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.))
                70.)
               ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
               ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.))
                7.)
               ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
               ((MQUOTIENT)
                ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.))
                54.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.))
                6.)
               ((MQUOTIENT)
                ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.)
                 (($P) 3. 0.))
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.)
                 (($P) 3. 0.))
                3780.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
                14.)
               ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
               ((MQUOTIENT)
                ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
                28.)
               ((MQUOTIENT)
                ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.))
                45.)
               ((MQUOTIENT)
                ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.))
                280.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
                 (($P) 2. 0.))
                140.)
               ((MQUOTIENT)
                ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.))
                630.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 1. 1.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
                37800.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 8.)
            ((MSETQ) |$S8m1|
             ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.)
               (($P) 7. 0.))
              ((MTIMES) 8289945720. (($P) 6. 2.))
              ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
              ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 0.))
              ((MTIMES) 8399122200. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 1.))
              ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 4515839300.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 300059350. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2066129100.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 47098800. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
            ((MSETQ) |$S8m2|
             ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) 51399096. (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
              ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
              ((MTIMES) 46431000. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
              ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1903750. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
              ((MTIMES) 419373360. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 6188984592. (($P) 5. 3.))
              ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 20048000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 8144150. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 23738400. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
              ((MTIMES) 359941680. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 5264441616. (($P) 5. 3.))
              ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 17416000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6809950. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 20437200. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S10z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
              ((MTIMES) 94471732800. (($P) 9. 1.))
              ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 1017474393600. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1805580000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
              ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.)
               (($P) 6. 1.))
              ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 607282147584. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 20082748000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 36082698000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 23408646912.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 28894320000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 771289485750.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 11311477275. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 612360000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 575909838000.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 816480000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 27552406000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 34574400000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 11854080000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 40166544600. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 2. 2.))))
            ((MSETQ) |$S10z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
              ((MTIMES) 65112321600. (($P) 9. 1.))
              ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 690708211200. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 7. 1.))
              ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
              ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 2261880000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 6. 0.))
              ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 376838832384. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 3.))
              ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 2.))
              ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 11114538000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 24356973312.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.)
               (($P) 4. 4.))
              ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6161648325.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 14804370000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
              ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1210524000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6667920000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 359389840950.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
               (($P) 4. 1.))
              ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1210524000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 338354074800.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 16134720000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 18276010200. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))))
            ((MSETQ) |$S103z|
             ((MPLUS)
              ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
              ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
              ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.)
               (($P) 9. 0.))
              ((MTIMES) 36360611332200. (($P) 8. 2.))
              ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
              ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
              ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1631223468000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.)
               (($P) 7. 0.))
              ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 7. 0.))
              ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) 372093476932800. (($P) 6. 4.))
              ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.)
               (($P) 6. 2.))
              ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
              ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.)
               (($P) 6. 0.))
              ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 540966535200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 6. 0.))
              ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.)
               (($P) 5. 3.))
              ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 1170019452000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.)
               (($P) 5. 2.))
              ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
              ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 4662858416400.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.)
               (($P) 5. 0.))
              ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
              ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 5. 0.))
              ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 805050582525.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 3.))
              ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 9453628800.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
              ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
              ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 4. 2.))
              ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 40416163200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 237200140800.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 112702665600.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
               (($P) 4. 1.))
              ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 161245123200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 4. 1.))
              ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 232452259200. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 324362765475. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.)
               (($P) 4. 0.))
              ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 811066032000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
              ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 7740984220200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
              ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 185345126400.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 430303104000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
              ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 3. 2.))
              ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 437098032000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 296415302400. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 37933056000. (($P) 1. 0.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 270273024000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 552463430400.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
              ((MTIMES) 300421900800. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
               ((MEXPT) (($P) 3. 0.) 3.))
              ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.)
               (($P) 2. 1.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 441839664000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 14224896000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 10668672000.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 8001504000.)
               ((MEXPT) (($P) 1. 0.) 2.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 99574272000.)
               ((MEXPT) (($P) 1. 1.) 3.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 3.))
              ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 16003008000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.)
               (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 4.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 3.))))
            |$states_defined|))) 
(ADDLABEL '$%O87) 
(DSKSETQ $%O88
         '"/home/igor/tex/NoChaos/maxima.cov/STTT/40_define_test_states.v1.mat") 
(ADDLABEL '$%O88) 
(DSKSETQ $%I89 '(($SET_NUMBER_OF_PARTICLE) 4.)) 
(ADDLABEL '$%I89) 
(DSKSETQ $%O89 '$DONE) 
(ADDLABEL '$%O89) 
(DSKSETQ $%I90 '((|$SetStates|) 26.)) 
(ADDLABEL '$%I90) 
(DSKSETQ $%O90 '|$states_defined|) 
(ADDLABEL '$%O90) 
(DSKSETQ $%I91 '(($BATCH) "SSSS_w_ghTTTT_dx3.mat")) 
(ADDLABEL '$%I91) 
(DSKSETQ $%I92
         '((MDEFINE)
           ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|)
            ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
            ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
            ((MSETQ) |$Asss|
             ((|$gf_amplitudeN4V2|)
              ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
              ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
            ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "Step0: amplitude computation time"
             ((MPLUS) $TI1 ((MMINUS) $TI0)))
            ((MRETURN) |$Asss|)))) 
(ADDLABEL '$%I92) 
(DSKSETQ $%O92
         '((MDEFINE SIMP)
           ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|)
            ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
            ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
            ((MSETQ) |$Asss|
             ((|$gf_amplitudeN4V2|)
              ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
              ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
            ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "Step0: amplitude computation time"
             ((MPLUS) $TI1 ((MMINUS) $TI0)))
            ((MRETURN) |$Asss|)))) 
(ADDLABEL '$%O92) 
(DSKSETQ $%I93 '((MDEFINE) ((|$SSSSstep1|) |$AmpS40|) |$AmpS40|)) 
(ADDLABEL '$%I93) 
(DSKSETQ $%O93 '((MDEFINE SIMP) ((|$SSSSstep1|) |$AmpS40|) |$AmpS40|)) 
(ADDLABEL '$%O93) 
(DSKSETQ $%I94
         '((MDEFINE)
           ((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
            ((MSETQ) |$Assss0|
             ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
              |$Sc4| |$l4| |$dd0|))
            ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
            ((MSETQ) |$f_Assss|
             (($RATSIMP)
              (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "simplification computation time"
             ((MPLUS) $TI2 ((MMINUS) $TI1)))
            ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
            (($PRINT) "computation times" $TI0 $TI1 $TI2)
            ((MSETQ) $GH_0
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt0|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) |$tttt|
             (($FACTOR)
              (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_0 |$tttt0|)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT_dx3|
             (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
            (($PRINT) "factors from ghosts and momenta and measure"
             |$gh_TTTT_dx3|)
            ((MSETQ) $FINAL_AMP_DX
             (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
            ((MRETURN)
             ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
              (($FACTOR) |$dx3_dOM|)))))) 
(ADDLABEL '$%I94) 
(DSKSETQ $%O94
         '((MDEFINE SIMP)
           ((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
            ((MSETQ) |$Assss0|
             ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
              |$Sc4| |$l4| |$dd0|))
            ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
            ((MSETQ) |$f_Assss|
             (($RATSIMP)
              (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "simplification computation time"
             ((MPLUS) $TI2 ((MMINUS) $TI1)))
            ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
            (($PRINT) "computation times" $TI0 $TI1 $TI2)
            ((MSETQ) $GH_0
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt0|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) |$tttt|
             (($FACTOR)
              (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_0 |$tttt0|)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT_dx3|
             (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
            (($PRINT) "factors from ghosts and momenta and measure"
             |$gh_TTTT_dx3|)
            ((MSETQ) $FINAL_AMP_DX
             (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
            ((MRETURN)
             ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
              (($FACTOR) |$dx3_dOM|)))))) 
(ADDLABEL '$%O94) 
(DSKSETQ $%O95
         '"/home/igor/tex/NoChaos/maxima.cov/STTT/SSSS_w_ghTTTT_dx3.mat") 
(ADDLABEL '$%O95) 
(DSKSETQ $%I96
         '(($EV) (($DECLARE) |$Ms| $INTEGER)
           (($DECLARE) |$Mt| $INTEGER) (($COMPILE) $ALL))) 
(ADDLABEL '$%I96) 
(DSKSETQ $%O96 '$DONE) 
(ADDLABEL '$%O96) 
(DSKSETQ $%I97
         '((MSETQ) |$qq|
           ((MSETQ) |$qq1| ((MSETQ) |$qq2| ((MSETQ) |$qq3| 1.))))) 
(ADDLABEL '$%I97) 
(DSKSETQ $%O97 '1.) 
(ADDLABEL '$%O97) 
(DSKSETQ $%I98
         '((MSETQ) |$nq|
           ((MSETQ) |$nq1| ((MSETQ) |$nq2| ((MSETQ) |$nq3| 0.))))) 
(ADDLABEL '$%I98) 
(DSKSETQ $%O98 '0.) 
(ADDLABEL '$%O98) 
(DSKSETQ $%I99 '((MSETQ) |$filename| "S4zTTT.lisp")) 
(ADDLABEL '$%I99) 
(DSKSETQ $%O99 '"S4zTTT.lisp") 
(ADDLABEL '$%O99) 
(DSKSETQ $%I100 '((MSETQ) |$qq| |$S4z|)) 
(ADDLABEL '$%I100) 
(DSKSETQ $%O100
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADDLABEL '$%O100) 
(DSKSETQ $%I101 '((MSETQ) |$nq| 4.)) 
(ADDLABEL '$%I101) 
(DSKSETQ $%O101 '4.) 
(ADDLABEL '$%O101) 
(DSKSETQ $%I102
         '((MSETQ) |$a1234|
           ((|$gf_SSSSV3|) |$qq| |$nq| |$qq1| |$nq1| |$qq2| |$nq2|
            |$qq3| |$nq3| ""))) 
(ADDLABEL '$%I102) 
(DSKSETQ $%O102
         '((MLIST SIMP)
           ((MTIMES SIMP FACTORED) 16.
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -2. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MPLUS SIMP IRREDUCIBLE) -127.
             ((MTIMES SIMP RATSIMP) -49. |$Ms|)
             ((MTIMES SIMP) 62. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP RATSIMP) 254. |$om|)
             ((MTIMES SIMP RATSIMP) -29. |$Ms| |$om|)
             ((MTIMES SIMP) -294. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP RATSIMP) -254. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) -340. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -381. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 381. |$Ms| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 294. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 381. |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 804. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 294. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 254. ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -254. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -29. |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -340. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -294. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -127. ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -49. |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 62. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))))
           ((MTIMES SIMP FACTORED) 16.
            ((MPLUS SIMP IRREDUCIBLE) -127.
             ((MTIMES SIMP RATSIMP) -49. |$Ms|)
             ((MTIMES SIMP) 62. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP RATSIMP) 254. |$om|)
             ((MTIMES SIMP RATSIMP) -29. |$Ms| |$om|)
             ((MTIMES SIMP) -294. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP RATSIMP) -254. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) -340. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -381. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 381. |$Ms| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 294. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 381. |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 804. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 294. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 254. ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -254. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -29. |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -340. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -294. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -127. ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -49. |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 62. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) -4.)
            ((MEXPT SIMP) |$Xi| -4.))
           ((MTIMES SIMP FACTORED)
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -2. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 4.)
            ((MEXPT SIMP) |$Xi| 4.))
           ((MTIMES SIMP FACTORED) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|)
            |$Xi|
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -2.)))) 
(ADDLABEL '$%O102) 
(DSKSETQ $%I103 '(($SAVE) |$filename| $ALL)) 
(ADDLABEL '$%I103) 
(DSKSETQ |$expand_reggeon_loaded| 'T) 
(ADD2LNC '|$expand_reggeon_loaded| $VALUES) 
(DEFPROP |$expand_reggeon_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$expand_reggeon_loaded| $PROPS) 
(DEFPROP |$expand_reggeon_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$expand_reggeon_loaded| $PROPS) 
(DSKSETQ |$dbg_all_terms| 'NIL) 
(ADD2LNC '|$dbg_all_terms| $VALUES) 
(DEFPROP |$dbg_all_terms| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_all_terms| $PROPS) 
(DEFPROP |$dbg_all_terms| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_all_terms| $PROPS) 
(DSKSETQ |$dbg_compute_levels| 'NIL) 
(ADD2LNC '|$dbg_compute_levels| $VALUES) 
(DEFPROP |$dbg_compute_levels| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_compute_levels| $PROPS) 
(DEFPROP |$dbg_compute_levels| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_compute_levels| $PROPS) 
(DSKSETQ |$derivatives_loaded| 'T) 
(ADD2LNC '|$derivatives_loaded| $VALUES) 
(DEFPROP |$derivatives_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$derivatives_loaded| $PROPS) 
(DEFPROP |$derivatives_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$derivatives_loaded| $PROPS) 
(DSKSETQ |$dbg_wrt_lambda| 'NIL) 
(ADD2LNC '|$dbg_wrt_lambda| $VALUES) 
(DEFPROP |$dbg_wrt_lambda| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_lambda| $PROPS) 
(DEFPROP |$dbg_wrt_lambda| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_lambda| $PROPS) 
(DSKSETQ |$dbg_wrt_pair| 'NIL) 
(ADD2LNC '|$dbg_wrt_pair| $VALUES) 
(DEFPROP |$dbg_wrt_pair| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_pair| $PROPS) 
(DEFPROP |$dbg_wrt_pair| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_pair| $PROPS) 
(DSKSETQ |$dbg_wrt_states| 'NIL) 
(ADD2LNC '|$dbg_wrt_states| $VALUES) 
(DEFPROP |$dbg_wrt_states| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_states| $PROPS) 
(DEFPROP |$dbg_wrt_states| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_states| $PROPS) 
(DSKSETQ |$dbg_wrt_contract| 'NIL) 
(ADD2LNC '|$dbg_wrt_contract| $VALUES) 
(DEFPROP |$dbg_wrt_contract| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_contract| $PROPS) 
(DEFPROP |$dbg_wrt_contract| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_contract| $PROPS) 
(DSKSETQ |$dbg_scalars| 'NIL) 
(ADD2LNC '|$dbg_scalars| $VALUES) 
(DEFPROP |$dbg_scalars| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_scalars| $PROPS) 
(DEFPROP |$dbg_scalars| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_scalars| $PROPS) 
(DSKSETQ |$NIused| '13.) 
(ADD2LNC '|$NIused| $VALUES) 
(DSKSETQ |$objects_with_index| '((MLIST SIMP) $LA |$Sk| $K)) 
(ADD2LNC '|$objects_with_index| $VALUES) 
(DSKSETQ |$compute_pp_loaded| 'T) 
(ADD2LNC '|$compute_pp_loaded| $VALUES) 
(DEFPROP |$compute_pp_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$compute_pp_loaded| $PROPS) 
(DEFPROP |$compute_pp_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$compute_pp_loaded| $PROPS) 
(DSKSETQ $AP '2.) 
(ADD2LNC '$AP $VALUES) 
(DEFPROP $AP ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '$AP $PROPS) 
(DEFPROP $AP $FIXNUM MODE) 
(ADD2LNC '$AP $PROPS) 
(DSKSETQ |$amp_4pts_loaded| 'T) 
(ADD2LNC '|$amp_4pts_loaded| $VALUES) 
(DEFPROP |$amp_4pts_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$amp_4pts_loaded| $PROPS) 
(DEFPROP |$amp_4pts_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$amp_4pts_loaded| $PROPS) 
(DSKSETQ |$nn| '4.) 
(ADD2LNC '|$nn| $VALUES) 
(DSKSETQ |$Lev0| '8.) 
(ADD2LNC '|$Lev0| $VALUES) 
(DSKSETQ |$Null2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -30. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.))
           ((MTIMES SIMP) -10. (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -50. (($P SIMP) 2. 0.)))) 
(ADD2LNC '|$Null2| $VALUES) 
(DSKSETQ |$Null3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 136. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.))
           ((MTIMES SIMP) 144. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.))
           ((MTIMES SIMP) 672. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 288. (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 800. (($P SIMP) 3. 0.)))) 
(ADD2LNC '|$Null3| $VALUES) 
(DSKSETQ |$S4z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4z| $VALUES) 
(DSKSETQ |$S4m|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 25. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 300. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -504. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 153. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 504. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 2268. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 1164. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -2016. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 2250. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4m| $VALUES) 
(DSKSETQ |$S4r1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 1512. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 18144. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) 54432. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 122472. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 734832. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -163296. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -979776. (($P SIMP) 3. 1.)))) 
(ADD2LNC '|$S4r1| $VALUES) 
(DSKSETQ |$S4r2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -1452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -5112. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 1452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -10512. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 1512. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -67122. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19320. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 92520. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 5850. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4r2| $VALUES) 
(DSKSETQ |$S4r3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -552. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -2412. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 552. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 1512. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -4896. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -37476. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 7728. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 49968. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -900. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4r3| $VALUES) 
(DSKSETQ |$Null4r1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 25. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -152. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -312. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1224. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -519. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 936. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 936. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 3004. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 624. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 4350. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4r1| $VALUES) 
(DSKSETQ |$Null4r2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -778. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -3696. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -3393. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -5640. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -15354. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -13050. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -36. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 4050. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 5088. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -5472. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 9000. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4r2| $VALUES) 
(DSKSETQ |$Null4g|
         '((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 37. 72.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 31. 6.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 29. 8.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 5. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 3. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 27. 2.) (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 75. 4.) (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4g| $VALUES) 
(DSKSETQ |$Null4cr|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -82. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -288. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -351. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -696. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1494. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1458. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 468. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 702. (($P SIMP) 2. 2.)))) 
(ADD2LNC '|$Null4cr| $VALUES) 
(DSKSETQ |$S6m|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 925. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -2700. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 1390. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5150. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -2315. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -5150. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -27000. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -2160. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 4320. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6480. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 14240. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 2160. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 30720. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 82400. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -1620. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -8640. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19860. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -7560. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -108600. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 6432. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 28320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$S6m| $VALUES) 
(DSKSETQ |$S6z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 6750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -20250. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 12275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -6750. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 15950. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 1900. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -7975. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 251225. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -43875. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9720. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 75700. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -337500. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 100680. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -191400. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 929500. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 79515. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -141150. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 214110. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1872750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18168. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1177320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -226500. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$S6z| $VALUES) 
(DSKSETQ |$Null6r16|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -251797. ((MEXPT SIMP) (($P SIMP) 1. 0.) 6.))
           ((MTIMES SIMP) -2092175. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -7110175. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -29761875.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -5461735. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -24201350.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -50991925.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -24404550.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -12108575. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -62731800.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -3421800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 69175800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -121746050. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 70097000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 59508925. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -294064625. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -775902375. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -23008900.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -19102900. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 11421000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -442111500. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -78516400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 529209500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1024096500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1110037500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 3074625000. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -149096700.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 40996125. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -116943750. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -1724253750. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1836843750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -221157000. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2713770000. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 83700000. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$Null6r16| $VALUES) 
(DSKSETQ |$Null6g|
         '((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 709. 5400.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 6.))
           ((MTIMES SIMP) ((RAT SIMP) 253. 420.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.) (($P SIMP) 1. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 1051. 315.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 603. 140.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 919. 56.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 5. 2.) (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 10547. 1260.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) ((RAT SIMP) 2831. 420.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 9. 2.) (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 667. 28.) (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 151. 7.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 5. 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 333. 14.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 66103. 3780.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 22. 3.) (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 104651. 1260.) (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 121. 6.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 19141. 378.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 415. 21.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 5. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 508. 21.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 884. 7.) (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 2245. 21.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) ((RAT SIMP) 11343. 140.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 5065. 42.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 295. 14.) (($P SIMP) 1. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 2175. 14.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 1613. 6.) (($P SIMP) 1. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -20. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 8125. 18.) (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$Null6g| $VALUES) 
(DSKSETQ |$S8m1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 3704400. ((MEXPT SIMP) (($P SIMP) 2. 0.) 4.))
           ((MTIMES SIMP) -4233600. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 47098800. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 4233600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 121564800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -95719050.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -168663600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -2066129100.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 2822400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -8467200. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 564480. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -134930880. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -164058060. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 446029860. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 1881600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 300059350. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -166168800. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -564480. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -89953920. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 240527460.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 193485600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6641529720. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -566729900. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -4515839300.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -2822400. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 31399200. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -303712860. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -1918948920. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -2176090560. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 218051350.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 3466376900. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 356247360. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -1693440. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 67465440. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4233600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -301960395. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 200500650.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 84091995. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 1532790000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 87908400. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -1519737120. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 922165425.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 1693440. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -67465440. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 329030595. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1768903290. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 2882147400. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -220555395.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -4130193690. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 514439100. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -384952680. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 8399122200. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -1354752. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 37184832. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -151277760. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -432712800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1501803216. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2179008. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 755612928. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -1367559072. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 442163232. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -14516463024. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 28910880. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 105066720. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 697965480. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 46425600. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 8289945720. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -120426480. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -2275704720. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 73716750. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8m1| $VALUES) 
(DSKSETQ |$S8m2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 11760. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -23520. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 364560. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 11760. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 769440. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -992250. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -1134000. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -13891500.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -7840. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -907200. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -1003948. (($P SIMP) 2. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 2996548. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 1903750. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -776160. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -604800. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1974148. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1268960. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 43927352. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -3903500. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -30054500.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 243040. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -1698748. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -12175352. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -12949440. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 1495750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 22998500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 4603200. (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 453600. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2003091. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 921690. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 624291. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 9218160. (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 412080. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -9684000. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4919625. ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -453600. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1842891. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 11683434. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 17523720. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1598091. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -27559434. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -94500. (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -3330600. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 46431000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 279360. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -676800. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2152800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -8285520. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 83520. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 5080320. (($P SIMP) 1. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -7653024. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 4110624. (($P SIMP) 1. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -83615280. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 118560. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 522720. (($P SIMP) 1. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 4197864. (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -122880. (($P SIMP) 1. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 51399096. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -856944. (($P SIMP) 1. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -14931216. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 366750. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8m2| $VALUES) 
(DSKSETQ |$S8z1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 63000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -126000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -12448800. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 23738400. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 12448800. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 63000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -35002800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19192950. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 11264400. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 618823800.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -42000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 23950080. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -68817420. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 10255140. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 8144150. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 20048000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -631680. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 26813220. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -22545600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1237619880. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -14149100. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 539448700.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -772800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -15677340. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -360009720. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -156750720. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 13777750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -223149500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 910342720. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -11975040.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 16215885. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19570950.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 28720755. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 462861000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10558800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222613440. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -73024875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 11975040. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2116485. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 529542090. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -18257400. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -12882555.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 512024310. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1212819300. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -247152360. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -4300632000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -10789632. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 10184832. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -262211040. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 135449328. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1209600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -383096448. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 384247584. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 356467104. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 6188984592. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 126077280. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -64299480. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -113561280. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2262735720. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -1427760. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 419373360. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -54920250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8z1| $VALUES) 
(DSKSETQ |$S8z2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -63000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -10823400. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 20437200. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 10823400. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -30038400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 17038350. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9601200. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 530541900.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -21000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 20139840. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -57671460. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7657020. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6809950. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 17416000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -416640. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 21328860. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -19210800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1064138040. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11458300. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 464137100.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -512400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -13549620. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -305834760. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -134722560. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 11726750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -191999500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 772506560. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -10069920.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 13616505. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -17038350.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 24652215. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 393876000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -9248400. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -194265120. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -64519875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 10069920. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -802305. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 453611970. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10546200. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10779615.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 439123230. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1028682900. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -208166280. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -3654567000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -9265536. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 8963136. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -220237920. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 118298544. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 604800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -328898304. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 324832032. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 300357792. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 5264441616. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 106609440. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -55667640. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -95941440. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -1931385960. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -848880. (($P SIMP) 1. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 359941680. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -46478250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8z2| $VALUES) 
(DSKSETQ |$S10z1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 8890560000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -493920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -47040000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -816480000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -680400000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21840000. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 40166544600. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 47040000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11854080000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -47040000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 38525760000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -17406144000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -823200000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1338960000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 22514954000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -34574400000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -28153440000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 27552406000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 816480000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 47040000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -26671680000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41114304000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -21840000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41941606000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -65582521200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -30367750000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -575909838000.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 28153440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -658560000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -68300806000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 26403816600.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 6659590000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 556646958000. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 17012800000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -414892800000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 612360000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -778260000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 15500824500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 165900000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -23835724500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2976750000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 123480000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19766203100. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 8643600000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2610368400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 37648107500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 347766720000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11311477275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -6952837500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -446460000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 28894320000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -55227112500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 8829124500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 73883607500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 15484392000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1332626535000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -40007615550. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -771289485750.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -28894320000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 446460000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 54671452500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2976750000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 61435500. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 55566000000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -43951472400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -271032372000. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -286098435000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 6371568000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -12604951100. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -215509203000. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -167485920000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 14943553275.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 412610955750. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 59737860000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -104496000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 17850699600. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -12435219600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5376162400. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -9549187200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 9348102400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -319433436000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 6258067200. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 368756136000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -23408646912.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -36082698000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -5845392000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -790017472800. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 29446648000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 865169323200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -89828383680. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -5267808000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 12886098000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 247693312800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 225351473760. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -20082748000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -551036203200. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 2634992640. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -81345942720. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 607282147584. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 1587600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5427840000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 7813260000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 854670000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 254080638000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5662720000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -255510192000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 11300654400. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 1345650000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -6006960000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -71086512000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 6561480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 177150240000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -116617158000. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 116534544000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -1256174740800. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -801360000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -32628708000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 25637875200. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -1805580000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -52980480000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 68103216000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -33493788000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 1017474393600. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) 269482500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 16188732000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -15851576700. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -3532347000. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) -456913920600. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 1395489600. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 94471732800. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -6935292000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S10z1| $VALUES) 
(DSKSETQ |$S10z2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -987840000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 493920000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -538272000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -211680000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -282240000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 538272000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -740880000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 887600000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 297808000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 18276010200. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -1152480000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 538272000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1528800000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -870240000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 8890560000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6979392000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1481760000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -2073008000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 28865354000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -16134720000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -7408800000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -7021994000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 282240000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -538272000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 211680000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 16728768000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -297808000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 35591206000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -41558252400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -28984774000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -338354074800.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) -740880000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 7408800000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 1185408000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -33726406000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 26245762200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 5276614000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 354653434800. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 3841600000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -320060160000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 864360000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -897624000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -864360000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 584724000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7033624500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 312900000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15368524500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11840850000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222264000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -12051172700. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4033680000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10236358800. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7923867500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 158101440000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -903164325. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -2084197500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -864360000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1210524000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 6667920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -19580200500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 3007924500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 42183687500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 21707784000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 706144455000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -760732350. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -359389840950.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) 864360000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -6667920000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1210524000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 19024540500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -14804370000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 5882635500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2222640000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -6136822800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18131623200. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -73995075000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 148176000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -2914240700. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -90863551800. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -60799200000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -6161648325.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 107398030950. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -64729980000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 271824000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 7107435600. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1691955600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 9836573600. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5484931200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5864633600. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -243228636000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1347091200. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 275616936000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -24356973312.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) -271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -11114538000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -12619152000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -413747200800. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -3152072000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 377966635200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -105001606080. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 1505952000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -227982000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 84796480800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 77209342560. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 8564612000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -134957995200. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 147728931840. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -61431088320. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 376838832384. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 1587600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -8324160000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 3410316000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 3750990000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 185496318000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -845824000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -183256752000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 16200340800. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 4241970000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 20725200000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -28186032000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2261880000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 43731360000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -127285830000. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 88084752000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -812357985600. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -349776000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -20774628000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 18773798400. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -112140000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -22498560000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 56394288000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -25510428000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 690708211200. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) -55093500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 9414972000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -12279627900. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -2600955000. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) -316414042200. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 705211200. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 65112321600. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -5241852000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S10z2| $VALUES) 
(DSKSETQ |$S103z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -8001504000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 4.))
           ((MTIMES SIMP) -32006016000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 16003008000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 99574272000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 21337344000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -196777728000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 104908608000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -45045504000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 3.))
           ((MTIMES SIMP) -99574272000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 47416320000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -8001504000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 48009024000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 194406912000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -92461824000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 43563744000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -1792336896000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -2576484288000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 7112448000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -14224896000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -501150988800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 514530374400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 441839664000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7112448000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 87761116800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -457630790400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 4061207808000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 134708448000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -106673616000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 6322176000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -167181974400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -3589526644200. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -5619712000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 3.))
           ((MTIMES SIMP) 132765696000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 300421900800. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -552463430400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -170698752000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -26156592000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -270273024000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 60928560000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 3839299430400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 4795698700800. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -294705600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 405817910400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -3905736870000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 3143109312000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -432673920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -3369517242000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 37933056000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -26119900800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 296415302400. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -437098032000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 2106707097600. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -2541052684800. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 3435312384000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 192470678400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -6213646698000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5520826256400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 1443258877200. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 62480247253200.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) 204252384000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -430303104000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -185345126400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 5319068874000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -7740984220200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -4520578045200. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -44612888821200. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 697085760000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 40182960384000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 15321398400.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15066475200. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15321398400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -202319308800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 923941588500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 121367736000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 2064731287500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -3029894910000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 75895747200. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 1456309992900. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -811066032000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 9453628800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 5207328000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -4368576128400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4017877831500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19190767680000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 324362765475. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -394125385500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -143345462400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 232452259200. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 256048128000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -4741513459200. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 4475838005100. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -6569242375500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -161245123200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 3944646216000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1380872467500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1179466142400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -127827325665000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2053316263950. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 75396325217850.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) -112702665600.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -237200140800.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -40416163200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -2692058273100. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 9439988670000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1453598968500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -11342131920000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -3345674864400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 11567302783200. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 17434459413000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -9453628800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 1869329145600. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 4020673836900. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -5866932670200. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 12281913504000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -805050582525.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -6720249875850. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 59658933348000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 66919708800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1500917040000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 2178181861200. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 163034924400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1618250440800. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1910158588800. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1613022297600. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 49111179012000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 438568300800. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -17279037720000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 10785603015936.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) 1991485440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -2648040595200. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -4662858416400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 7078970505600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 57583975615200. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -546142632000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -69884033083200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -27245214682560. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -85033670400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -6880443591600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 420527181600. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -35674605701280. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -1170019452000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 19828757793600. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -87175629112320. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -26971837583040. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) -271805393809152. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 168391440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 975316665600. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -540966535200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -2722302709200. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -33663814002000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -567494860800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 11635371216000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -9239591390400. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -2776289040000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 4976458318800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 17649435254400. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 40063922640000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 3509112859200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -10309655635200. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 40713698768400. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 33410065449600. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) 372093476932800. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 799527909600. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -48348316800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 4728322620000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -3565119398400. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -1631223468000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -9236108851200. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -18527478710400. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -4958602812000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) -126713247091200. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) 16108035300.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 1771370748000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 2953030572900. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 840041987400. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) 36360611332200. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) -1078772817600. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) -6400051876800. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -1301785884000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S103z| $VALUES) 
(DSKSETQ |$qq3| '1.) 
(ADD2LNC '|$qq3| $VALUES) 
(DSKSETQ |$qq2| '1.) 
(ADD2LNC '|$qq2| $VALUES) 
(DSKSETQ |$qq1| '1.) 
(ADD2LNC '|$qq1| $VALUES) 
(DSKSETQ |$qq|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$qq| $VALUES) 
(DSKSETQ |$nq3| '0.) 
(ADD2LNC '|$nq3| $VALUES) 
(DSKSETQ |$nq2| '0.) 
(ADD2LNC '|$nq2| $VALUES) 
(DSKSETQ |$nq1| '0.) 
(ADD2LNC '|$nq1| $VALUES) 
(DSKSETQ |$nq| '4.) 
(ADD2LNC '|$nq| $VALUES) 
(DSKSETQ |$filename| '"S4zTTT.lisp") 
(ADD2LNC '|$filename| $VALUES) 
(DSKSETQ |$Assss|
         '((MTIMES SIMP)
           ((MPLUS SIMP) -2032. ((MTIMES SIMP RATSIMP) -784. |$Ms|)
            ((MTIMES SIMP) 992. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 4064. ((MTIMES SIMP RATSIMP) -464. |$Ms|)
              ((MTIMES SIMP) -4704. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -4064.
                ((MTIMES SIMP RATSIMP) -5440. |$Ms|))
               |$Mt|))
             |$om|)
            ((MTIMES SIMP)
             ((MPLUS SIMP) -6096. ((MTIMES SIMP RATSIMP) 6096. |$Ms|)
              ((MTIMES SIMP) 4704. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 6096.
                ((MTIMES SIMP RATSIMP) 12864. |$Ms|))
               |$Mt|)
              ((MTIMES SIMP) 4704. ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 4064. ((MTIMES SIMP RATSIMP) -4064. |$Ms|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -464.
                ((MTIMES SIMP RATSIMP) -5440. |$Ms|))
               |$Mt|)
              ((MTIMES SIMP) -4704. ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -2032. ((MTIMES SIMP RATSIMP) -784. |$Mt|)
              ((MTIMES SIMP) 992. ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
             ((MEXPT SIMP RATSIMP) |$om| 4.)))
           ((MEXPT SIMP)
            ((MPLUS SIMP) ((MEXPT SIMP RATSIMP) |$Xi| 4.)
             ((MTIMES SIMP) -4. ((MEXPT SIMP RATSIMP) |$Xi| 5.))
             ((MTIMES SIMP) 6. ((MEXPT SIMP RATSIMP) |$Xi| 6.))
             ((MTIMES SIMP) -4. ((MEXPT SIMP RATSIMP) |$Xi| 7.))
             ((MEXPT SIMP RATSIMP) |$Xi| 8.))
            -1.))) 
(ADD2LNC '|$Assss| $VALUES) 
(DSKSETQ $GH_0
         '((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 2.) -1.)
           ((MEXPT SIMP) (($XX SIMP) 1. 4.) -1.)
           ((MEXPT SIMP) (($XX SIMP) 2. 4.) -1.))) 
(ADD2LNC '$GH_0 $VALUES) 
(DSKSETQ |$tttt0|
         '((MTIMES SIMP)
           ((MEXPT SIMP) (($XX SIMP) 1. 2.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 2.)))
           ((MEXPT SIMP) (($XX SIMP) 1. 3.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 3.)))
           ((MEXPT SIMP) (($XX SIMP) 1. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 4.)))
           ((MEXPT SIMP) (($XX SIMP) 2. 3.)
            ((MTIMES SIMP) -4. (($PP SIMP) 2. 3.)))
           ((MEXPT SIMP) (($XX SIMP) 2. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 2. 4.)))
           ((MEXPT SIMP) (($XX SIMP) 3. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 3. 4.))))) 
(ADD2LNC '|$tttt0| $VALUES) 
(DSKSETQ |$tttt|
         '((MTIMES SIMP FACTORED)
           ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
            ((MPLUS SIMP) -2. ((MTIMES SIMP) 2. |$Ms|)
             ((MTIMES SIMP) 2. |$Mt|)))
           ((MEXPT SIMP) |$om|
            ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 2.)
           ((MEXPT SIMP) |$Xi| 2.)
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|) 2.))) 
(ADD2LNC '|$tttt| $VALUES) 
(DSKSETQ |$a1234|
         '((MLIST SIMP)
           ((MTIMES SIMP FACTORED) 16.
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -2. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MPLUS SIMP IRREDUCIBLE) -127.
             ((MTIMES SIMP RATSIMP) -49. |$Ms|)
             ((MTIMES SIMP) 62. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP RATSIMP) 254. |$om|)
             ((MTIMES SIMP RATSIMP) -29. |$Ms| |$om|)
             ((MTIMES SIMP) -294. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP RATSIMP) -254. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) -340. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -381. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 381. |$Ms| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 294. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 381. |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 804. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 294. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 254. ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -254. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -29. |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -340. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -294. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -127. ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -49. |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 62. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))))
           ((MTIMES SIMP FACTORED) 16.
            ((MPLUS SIMP IRREDUCIBLE) -127.
             ((MTIMES SIMP RATSIMP) -49. |$Ms|)
             ((MTIMES SIMP) 62. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP RATSIMP) 254. |$om|)
             ((MTIMES SIMP RATSIMP) -29. |$Ms| |$om|)
             ((MTIMES SIMP) -294. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP RATSIMP) -254. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) -340. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -381. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 381. |$Ms| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 294. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 381. |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 804. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 294. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 254. ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -254. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -29. |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -340. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -294. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -127. ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -49. |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 62. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) -4.)
            ((MEXPT SIMP) |$Xi| -4.))
           ((MTIMES SIMP FACTORED)
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -2. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 4.)
            ((MEXPT SIMP) |$Xi| 4.))
           ((MTIMES SIMP FACTORED) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|)
            |$Xi|
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -2.)))) 
(ADD2LNC '|$a1234| $VALUES) 
(DEFPROP $SET_NUMBER_OF_PARTICLE %SET_NUMBER_OF_PARTICLE VERB) 
(MDEFPROP $SET_NUMBER_OF_PARTICLE
    ((LAMBDA) ((MLIST) |$nn0|)
     ((MPROG) ((MSETQ) |$nn| |$nn0|)
      (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.) ((MPLUS) |$nn0| 1.))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MSETQ) ((|$s| ARRAY) $R)
        ((MPLUS) ((|$k|) $R)
         (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S ((MPLUS) $R 1.)
          |$nn0|))))))
    MEXPR) 
(DEFPROP $SET_NUMBER_OF_PARTICLE $ANY FUNCTION-MODE) 
(ADD2LNC '(($SET_NUMBER_OF_PARTICLE) |$nn0|) $FUNCTIONS) 
(DEFPROP %SET_NUMBER_OF_PARTICLE $SET_NUMBER_OF_PARTICLE NOUN) 
(DEFPROP $NOTZERO %NOTZERO VERB) 
(MDEFPROP $NOTZERO
    ((LAMBDA) ((MLIST) $X) ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))
    MEXPR) 
(DEFPROP $NOTZERO $FIXNUM FUNCTION-MODE) 
(ADD2LNC '(($NOTZERO) $X) $FUNCTIONS) 
(DEFPROP %NOTZERO $NOTZERO NOUN) 
(DEFPROP |$compute_alphas_no_zmV1| |%compute_alphas_no_zmV1| VERB) 
(MDEFPROP |$compute_alphas_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
        ((MSETQ) $POW0
         ((MTIMES) 2.
          (($SUM)
           (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0 $MAX_USED_LEVEL0)
           $L0 2. $MAX_USED_LEVEL0)))
        ((MSETQ) $POW0
         ((MPLUS) $POW0
          (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2. $MAX_USED_LEVEL0)))
        ((MCOND) |$dbg_compute_levels|
         (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T $FALSE)
        ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
      ((MRETURN) |$noAlphas0|)))
    MEXPR) 
(DEFPROP |$compute_alphas_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_alphas_no_zmV1| |$compute_alphas_no_zmV1| NOUN) 
(DEFPROP |$compute_levels_used_no_zmV1| |%compute_levels_used_no_zmV1|
         VERB) 
(MDEFPROP |$compute_levels_used_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
        ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
         ((MPROGN)
          ((MSETQ) $POW0
           ((MPLUS)
            (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
             ((MPLUS) $L0 ((MMINUS) 1.)))
            (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0 $MAX_USED_LEVEL0)))
          ((MCOND) ((MGREATERP) $POW0 0.)
           ((MSETQ) ((|$usedLevels0| ARRAY) $R)
            (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
             ((|$usedLevels0| ARRAY) $R)))
           T $FALSE)))))
      ((MRETURN) |$usedLevels0|)))
    MEXPR) 
(DEFPROP |$compute_levels_used_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_levels_used_no_zmV1| |$compute_levels_used_no_zmV1|
         NOUN) 
(DEFPROP |$compute_levels_and_powers_used_no_zmV1|
         |%compute_levels_and_powers_used_no_zmV1| VERB) 
(MDEFPROP |$compute_levels_and_powers_used_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
        ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
         ((MPROGN)
          ((MSETQ) $POW0
           ((MPLUS)
            (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
             ((MPLUS) $L0 ((MMINUS) 1.)))
            ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
            (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
             $MAX_USED_LEVEL0)))
          ((MCOND) ((MGREATERP) $POW0 0.)
           ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
            (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
             ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
           T $FALSE)))))
      ((MRETURN) |$usedLevelsPowers0|)))
    MEXPR) 
(DEFPROP |$compute_levels_and_powers_used_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_levels_and_powers_used_no_zmV1|)
           $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_levels_and_powers_used_no_zmV1|
         |$compute_levels_and_powers_used_no_zmV1| NOUN) 
(DEFPROP |$compute_Ks_no_zmV1| |%compute_Ks_no_zmV1| VERB) 
(MDEFPROP |$compute_Ks_no_zmV1|
    ((LAMBDA) ((MLIST) $LEVEL_USED_ARRAY0)
     ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
      ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
      ((MDO) $R 1. NIL NIL |$nn| NIL
       ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
        ((MSETQ) |$Nlus0| (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
        ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
         ((MPROGN)
          ((MSETQ) $NR_PQ
           ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R) $INR_PQ))
          ((MSETQ) ((|$explK0| ARRAY) $R)
           ((MPLUS) ((|$explK0| ARRAY) $R)
            ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
        ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
         ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
        |$end_r_loop|))
      ((MRETURN) |$Ks_rules0|)))
    MEXPR) 
(DEFPROP |$compute_Ks_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0) $FUNCTIONS) 
(DEFPROP |%compute_Ks_no_zmV1| |$compute_Ks_no_zmV1| NOUN) 
(DEFPROP |$compute_Ds| |%compute_Ds| VERB) 
(MDEFPROP |$compute_Ds|
    ((LAMBDA) ((MLIST) $LEVEL_USED_ARRAY0)
     ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
      ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
      ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
       ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
        ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
         ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
          ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL NIL
           NIL
           ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL NIL NIL
            NIL
            ((MSETQ) ((|$explD0| ARRAY) $R $S)
             ((MPLUS) ((|$explD0| ARRAY) $R $S)
              ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
               ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
          ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
           (($ENDCONS)
            ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
            ((|$Ds_rules0| ARRAY) $R)))
          |$end_s_loop|))
        |$end_r_loop|))
      ((MRETURN) |$Ds_rules0|)))
    MEXPR) 
(DEFPROP |$compute_Ds| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_Ds|) $LEVEL_USED_ARRAY0) $FUNCTIONS) 
(DEFPROP |%compute_Ds| |$compute_Ds| NOUN) 
(DSKSETQ $WICK '$WICK) 
(DEFPROP $WICK %WICK VERB) 
(MDEFPROP $WICK
    ((LAMBDA) ((MLIST) |$list_Nr0|)
     ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
      ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
      ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
      ((MSETQ) $WICK00
       ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
        ((MFACTORIAL) |$Nr0|)))
      ((MDO) $R 2. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $WICK0 0.)
        ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
        ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
         ((MPROGN) ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
          ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
           ((MSETQ) $WICK0
            ((MPLUS) $WICK0
             ((MTIMES)
              ((MQUOTIENT) 1.
               ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
              $CO0
              ((MEXPT) ((|$s| ARRAY) $R)
               ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
           T $FALSE)))
        ((MSETQ) $WICK00 $WICK0)))
      ((MRETURN) $WICK00)))
    MEXPR) 
(DEFPROP $WICK $ANY FUNCTION-MODE) 
(ADD2LNC '(($WICK) |$list_Nr0|) $FUNCTIONS) 
(DEFPROP %WICK $WICK NOUN) 
(DEFPROP $DO_ALL_TERM %DO_ALL_TERM VERB) 
(MDEFPROP $DO_ALL_TERM
    ((LAMBDA) ((MLIST) $INT0 $LEVELS_POWERS0 |$Ks_rules0| |$Ds_rules0|)
     ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
      (($PRINT) "in computing 'Z' (do_all_term)")
      ((MSETQ) $EXPL_INT0 $INT0)
      ((MDO) $R 1. NIL NIL |$nn| NIL
       ((MPROGN)
        ((MCOND) |$dbg_all_terms|
         (($PRINT)
          "in computing 'Z' (do_all_term) doing all terms for particle"
          $R)
         T $FALSE)
        ((MSETQ) $EXPL_INT0
         (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
          ((|$Ds_rules0| ARRAY) $R)))
        ((MSETQ) $NLEVELS0 (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
        ((MCOND) |$dbg_all_terms|
         (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
        ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
         ((MPROGN)
          ((MCOND) |$dbg_all_terms|
           (($PRINT) " project to"
            (($L) $R
             ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
            "^"
            ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
             ((MPLUS) $L0 1.)))
           T $FALSE)
          ((MSETQ) $EXPL_INT0
           (($RATCOEF) $EXPL_INT0
            (($L) $R
             ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
            ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
             ((MPLUS) $L0 1.))))
          ((MCOND) |$dbg_all_terms|
           (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
      ((MRETURN) $EXPL_INT0)))
    MEXPR) 
(DEFPROP $DO_ALL_TERM $ANY FUNCTION-MODE) 
(ADD2LNC '(($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
           |$Ds_rules0|)
         $FUNCTIONS) 
(DEFPROP %DO_ALL_TERM $DO_ALL_TERM NOUN) 
(DEFPROP $STATE2MATRIX %STATE2MATRIX VERB) 
(MDEFPROP $STATE2MATRIX
    ((LAMBDA) ((MLIST) $STATE0 |$MaxLevel0|)
     ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
      ((MSETQ) $MAT0
       (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
        ((MPLUS) |$MaxLevel0| 1.)))
      ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
       ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
        ((MPROGN)
         ((MSETQ) (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
          (($HIPOW) $STATE0 (($P) $IP $IQ)))
         ((MSETQ) $STATE00
          ((MQUOTIENT) $STATE00
           ((MEXPT) (($P) $IP $IQ)
            (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
      ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
       ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
        ((MPROGN)
         ((MSETQ) (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
          ((MPLUS) (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
           (($HIPOW) $STATE0 (($P) $IP $IQ))))
         ((MSETQ) $STATE00
          ((MQUOTIENT) $STATE00
           ((MEXPT) (($P) $IP $IQ) (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
      ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
       (($ERROR) "In state2matrix missing some contributions in"
        $STATE0 "since we are left with" $STATE00 "after analysis")
       T $FALSE)
      ((MRETURN) (($COPYMATRIX) $MAT0))))
    MEXPR) 
(DEFPROP $STATE2MATRIX $ANY FUNCTION-MODE) 
(ADD2LNC '(($STATE2MATRIX) $STATE0 |$MaxLevel0|) $FUNCTIONS) 
(DEFPROP %STATE2MATRIX $STATE2MATRIX NOUN) 
(DEFPROP |$take_derivative_wrt_lambdaV1|
         |%take_derivative_wrt_lambdaV1| VERB) 
(MDEFPROP |$take_derivative_wrt_lambdaV1|
    ((LAMBDA) ((MLIST) $NR0 $LEVEL0 $INDEX0 $TERM0)
     ((MPROG)
      ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0 $NPOW0
       $OP0)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
       ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
       ((MSETQ) $TERM00 $TERM0))
      ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $NEWTERM00 0.)
        ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MSETQ) $OP0 (($INPART) $FAC0 0.))
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MCOND) ((MGREATERP) $NPOW0 2.)
            (($ERROR)
             "la() has one index and it cannot occour with a power bigger than 2! term="
             $TERM00)
            T
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$l|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$ll|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
             ((MEXPT) ((MMINUS) 1.) $LEVEL0)
             ((MFACTORIAL)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
             ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LAK)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$laSk|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
              $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LALA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$ll|)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
             ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
             ((MFACTORIAL)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
             ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $KLA)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$Skla|)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LALA)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA2)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) 2. $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          |$end_pow_op|)
         T
         ((MCOND) $ISOP0
          ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$l|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0) $TERM00
              $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) $LEVEL0)
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LAK)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$laSk|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
               $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LA2)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) 2.
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $KLA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$Skla|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
               $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MPROGN)
             ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
              ((MSETQ) $NEWTERM00 (($SUBSTINPART) |$Dim| $TERM00 $NF0))
              T
              ((MPROGN)
               ((MSETQ) $NEWTERM00 (($SUBSTINPART) 1. $TERM00 $NF0))
               ((MSETQ) $NEWTERM00
                (($SUBSTITUTE) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                 $NEWTERM00))))
             |$end_lambda|)
            T $FALSE)
           |$end_if_op|)
          T $FALSE))
        ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
      ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_lambdaV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_lambdaV1|
         |$take_derivative_wrt_lambdaV1| NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA %TAKE_DERIVATIVE_WRT_LAMBDA VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA
    ((LAMBDA) ((MLIST) $NR0 $LEVEL0 $INDEX0 $TERM0)
     ((MPROG)
      ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0 $NPOW0
       $OP0)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
       ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
       ((MSETQ) $TERM00 $TERM0))
      ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $NEWTERM00 0.)
        ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0)) ((MSETQ) $NPOW0 1.)
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MSETQ) $OP0 (($INPART) $FAC0 0.))
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MCOND) ((MGREATERP) $NPOW0 2.)
            (($ERROR)
             "la() has one index and it cannot occour with a power bigger than 2! term="
             $TERM00)
            T
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$l|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MPROGN)
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0
              (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
               $NF0 2.)))
            ((MCOND) ((MEQUAL) $OP0 |$ll|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               ((MEXPT) ((MMINUS) 1.) $LEVEL0)
               ((MFACTORIAL)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
               ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LAK)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 |$laSk|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LALA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)))
             T $FALSE)
            |$end_lambda_other|)
           T $FALSE)
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MPROGN)
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0
              (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
               $NF0 2.)))
            ((MCOND) ((MEQUAL) $OP0 |$ll|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
               ((MFACTORIAL)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
               ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $KLA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 |$Skla|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LALA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)))
             T $FALSE)
            |$end_other_la|)
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA2)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) 2. $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          |$end_pow_op|)
         T
         ((MCOND) $ISOP0
          ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$l|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0) $TERM00
              $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) $LEVEL0)
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LAK)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$laSk|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
               $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LA2)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) 2.
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $KLA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$Skla|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
               $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MPROGN)
             ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
              ((MSETQ) $NEWTERM00 (($SUBSTINPART) |$Dim| $TERM00 $NF0))
              T
              ((MPROGN)
               ((MSETQ) $NEWTERM00 (($SUBSTINPART) 1. $TERM00 $NF0))
               ((MSETQ) $NEWTERM00
                (($SUBSTITUTE) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                 $NEWTERM00))))
             |$end_lambda|)
            T $FALSE)
           |$end_if_op|)
          T $FALSE))
        ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
      ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_LAMBDA $TAKE_DERIVATIVE_WRT_LAMBDA NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR
         %TAKE_DERIVATIVE_WRT_SCALAR_PAIR VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR
    ((LAMBDA) ((MLIST) $NR0 $LEVEL10 $LEVEL20 $TERM0)
     ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
      ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
      ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.)) ((MSETQ) $DER0 0.)
      ((MCOND) ((MGREATERP) $LEVEL10 0.)
       ((MSETQ) $DER00
        (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0| $TERM0))
       T ((MSETQ) $DER00 ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
      ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
      ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
       ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
        ((MDO) $NT0 1. NIL NIL $LDER00 NIL
         ((MPROGN)
          ((MCOND) |$dbg_wrt_pair|
           (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
            "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
           T $FALSE)
          ((MSETQ) $TMP_DER0
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
            (($INPART) $DER00 $NT0)))
          ((MSETQ) $DER0 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
       T
       ((MPROGN)
        ((MCOND) |$dbg_wrt_pair|
         (($PRINT) "    SINGLE term: take der of" $DER00 "wrt lambda("
          $NR0 $LEVEL20 |$newII0| ")")
         T $FALSE)
        ((MSETQ) $DER0
         (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0| $DER00))))
      ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0)) ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
           $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_SCALAR_PAIR
         $TAKE_DERIVATIVE_WRT_SCALAR_PAIR NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_STATE %TAKE_DERIVATIVE_WRT_STATE VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_STATE
    ((LAMBDA) ((MLIST) $NR0 $ONE_STATE_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
      ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $ONE_STATE_IN_MATRIX0))
      ((MSETQ) |$Der0| $TERM0)
      ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
       ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
        ((MCOND)
         ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
         ((MPROGN)
          ((MDO) $N_PQ 1. NIL NIL
           (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
           ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
             ((MPROGN)
              ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
               ((MSETQ) |$tmp_Der0|
                ((MPLUS) |$tmp_Der0|
                 (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                  ((MPLUS) $L0 ((MMINUS) 1.))
                  ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
              ((MSETQ) |$Der0| |$tmp_Der0|))
             T
             ((MSETQ) |$Der0|
              (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
               ((MPLUS) $L0 ((MMINUS) 1.)) ((MPLUS) $C0 ((MMINUS) 1.))
               |$Der0|)))))
          |$end_loop_c0|)
         T $FALSE)))
      ((MRETURN) |$Der0|)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_STATE $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_STATE $TAKE_DERIVATIVE_WRT_STATE NOUN) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV1|
         |%take_derivative_wrt_scalar_stateSV1| VERB) 
(MDEFPROP |$take_derivative_wrt_scalar_stateSV1|
    ((LAMBDA) ((MLIST) $SCALARS_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
      ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
      ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
       ((MCOND)
        ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
        ((MPROGN)
         ((MCOND) |$dbg_scalars|
          (($PRINT) "nr0=" $NR0 "out of"
           (($LENGTH) $SCALARS_IN_MATRIX0))
          T $FALSE)
         ((MSETQ) |$tmp_DER0| 0.)
         ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
          ((MPROGN)
           (($PRINT) "before length(DER0) is" (($LENGTH) |$der0|))
           ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
            ((MSETQ) |$tmp_DER0|
             ((MPLUS) |$tmp_DER0|
              (($TAKE_DERIVATIVE_WRT_STATE) $NR0
               (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
           ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
          T
          ((MPROGN)
           ((MCOND) |$dbg_scalars|
            (($PRINT) "SINGLE term " |$der0| "derivative wrt r=" $NR0
             "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0) "with nr=" $NR0)
            T $FALSE)
           ((MSETQ) |$der0|
            (($TAKE_DERIVATIVE_WRT_STATE) $NR0
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
           |$end_single|)))
        T $FALSE))
      ((MRETURN) |$der0|)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_scalar_stateSV1|) $SCALARS_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_scalar_stateSV1|
         |$take_derivative_wrt_scalar_stateSV1| NOUN) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV2|
         |%take_derivative_wrt_scalar_stateSV2| VERB) 
(MDEFPROP |$take_derivative_wrt_scalar_stateSV2|
    ((LAMBDA) ((MLIST) $SCALARS_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
      ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
       ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
        (($PRINT) "in take_derivative_wrt_scalar_stateSV2 acting on"
         $LT0 "terms")
        ((MDO) $NT0 1. NIL NIL $LT0 NIL
         ((MPROGN)
          ((MCOND) |$dbg_wrt_states|
           (($PRINT) "in take_derivative_wrt_scalar_stateSV2 EXAM term"
            $NT0 "out of" $LT0 "now there are"
            ((MCOND) ((MNOT) (($NUMBERP) |$der0|)) (($LENGTH) |$der0|)
             T 0.)
            "terms")
           T
           ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
            (($PRINT)
             "in take_derivative_wrt_scalar_stateSV2 EXAM term" $NT0
             "(step 100) out of" $LT0)
            T $FALSE))
          ((MSETQ) |$NIused| 0.)
          ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
          ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
           ((MCOND)
            ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
            ((MPROGN)
             ((MSETQ) |$tmp_DER0|
              (($TAKE_DERIVATIVE_WRT_STATE) $NR0
               (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
             |$end_nr_loop|)
            T $FALSE))
          ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
          |$end_t0_loop|)))
       T
       ((MPROGN) ((MSETQ) |$der0| $TERM0)
        ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
         ((MCOND)
          ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
          ((MPROGN)
           ((MCOND) |$dbg_wrt_states|
            (($PRINT)
             "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
             |$der0| "derivative wrt r=" $NR0 "and"
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
            T $FALSE)
           ((MSETQ) |$der0|
            (($TAKE_DERIVATIVE_WRT_STATE) $NR0
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
           |$end_single|)
          T $FALSE))))
      ((MRETURN) |$der0|)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV2| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_scalar_stateSV2|) $SCALARS_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_scalar_stateSV2|
         |$take_derivative_wrt_scalar_stateSV2| NOUN) 
(DEFPROP $CONTRACT_PAIRS_IN_ONE_TERM %CONTRACT_PAIRS_IN_ONE_TERM VERB) 
(MDEFPROP $CONTRACT_PAIRS_IN_ONE_TERM
    ((LAMBDA) ((MLIST) $UTERM0)
     ((MPROG)
      ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0 $NPOW0
       $OP0 $IND0 $NFAC0 $NR0 $NS0)
      ((MSETQ) $UTERM00 $UTERM0)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
       ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
       ((MRETURN) $UTERM0) T $FALSE)
      ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
      ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_contract| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
            ((MNOT) ((MEQUAL) $NPOW0 2.)))
           (($ERROR) "the power must be 2!! wrong term=" $UTERM0) T
           $FALSE)
          ((MCOND) ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
           ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MCOND) ((MEQUAL) $OP0 $LA)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE)
          ((MCOND) ((MEQUAL) $OP0 |$Sk|)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE)
          ((MCOND) ((MEQUAL) $OP0 $K)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE))
         T
         ((MCOND)
          ((MAND) $ISOP0
           (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
          ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
           ((MCOND)
            ((MNOT)
             (($IS) ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
            ((MPROGN)
             ((MSETQ) $OTHERFAC0 (($ASSOC) $IND0 $LIST_INDEX_FACS0))
             ((MSETQ) $NR0 (($INPART) $FAC0 1.))
             ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
             ((MCOND) ((MLEQP) $NR0 $NS0)
              ((MSETQ) $CTERM0
               ((MTIMES) $CTERM0
                ((MQAPPLY)
                 (($CONCAT) (($INPART) $FAC0 0.)
                  (($INPART) $OTHERFAC0 0.))
                 $NR0 (($INPART) $FAC0 2.) $NS0
                 (($INPART) $OTHERFAC0 2.))))
              T
              ((MSETQ) $CTERM0
               ((MTIMES) $CTERM0
                ((MQAPPLY)
                 (($CONCAT) (($INPART) $OTHERFAC0 0.)
                  (($INPART) $FAC0 0.))
                 $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                 (($INPART) $FAC0 2.)))))
             ((MSETQ) $LIST_INDEX_FACS0
              (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0) $LIST_INDEX_FACS0)))
            T
            ((MSETQ) $LIST_INDEX_FACS0
             (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
          T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
        |$end_fac_loop|))
      ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
       ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
       ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
      ((MRETURN) $CTERM0)))
    MEXPR) 
(DEFPROP $CONTRACT_PAIRS_IN_ONE_TERM $ANY FUNCTION-MODE) 
(ADD2LNC '(($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0) $FUNCTIONS) 
(DEFPROP %CONTRACT_PAIRS_IN_ONE_TERM $CONTRACT_PAIRS_IN_ONE_TERM NOUN) 
(DEFPROP $CONTRACT_PAIRS %CONTRACT_PAIRS VERB) 
(MDEFPROP $CONTRACT_PAIRS
    ((LAMBDA) ((MLIST) |$utermS0|)
     ((MPROG) ((MLIST) $SUM0)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
       ((MPROGN) ((MSETQ) $SUM0 0.)
        ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
         ((MSETQ) $SUM0
          ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
       T ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
      ((MRETURN) $SUM0)))
    MEXPR) 
(DEFPROP $CONTRACT_PAIRS $ANY FUNCTION-MODE) 
(ADD2LNC '(($CONTRACT_PAIRS) |$utermS0|) $FUNCTIONS) 
(DEFPROP %CONTRACT_PAIRS $CONTRACT_PAIRS NOUN) 
(DEFPROP $TRUE_XX %TRUE_XX VERB) 
(MDEFPROP $TRUE_XX
    ((LAMBDA) ((MLIST) $R $S)
     ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))
    MEXPR) 
(DEFPROP $TRUE_XX $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_XX) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_XX $TRUE_XX NOUN) 
(DEFPROP |$otherN| |%otherN| VERB) 
(MDEFPROP |$otherN|
    ((LAMBDA) ((MLIST) $M $N)
     ((MCOND)
      ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
       ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
      3. T
      ((MCOND)
       ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
        ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
       2. T
       ((MCOND)
        ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
         ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
        1. T $FALSE))))
    MEXPR) 
(DEFPROP |$otherN| $BOOLEAN FUNCTION-MODE) 
(ADD2LNC '((|$otherN|) $M $N) $FUNCTIONS) 
(DEFPROP |%otherN| |$otherN| NOUN) 
(DEFPROP $COMPUTE_PP3 %COMPUTE_PP3 VERB) 
(MDEFPROP $COMPUTE_PP3
    ((LAMBDA) ((MLIST) ((MLIST) |$n|))
     ((MPROG)
      ((MDO) $M 1. NIL NIL |$nn| NIL
       ((MDO) $N 1. NIL NIL |$nn| NIL
        ((MCOND) ((MEQUAL) $M $N)
         ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
          ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))) $AP))
         T
         ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
          ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
           ((MPLUS)
            ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
            ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
            ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))
    MEXPR) 
(DEFPROP $COMPUTE_PP3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_PP3) ((MLIST) |$n|)) $FUNCTIONS) 
(MDEFPROP $COMPUTE_PP3 T MLEXPRP) 
(DEFPROP %COMPUTE_PP3 $COMPUTE_PP3 NOUN) 
(DEFPROP $PP3ONSHELL %PP3ONSHELL VERB) 
(MDEFPROP $PP3ONSHELL
    ((LAMBDA) ((MLIST) $M $N) (($NUM_PP3 ARRAY) $M $N)) MEXPR) 
(DEFPROP $PP3ONSHELL $ANY FUNCTION-MODE) 
(ADD2LNC '(($PP3ONSHELL) $M $N) $FUNCTIONS) 
(DEFPROP %PP3ONSHELL $PP3ONSHELL NOUN) 
(DEFPROP $TRUE_GF_XX3 %TRUE_GF_XX3 VERB) 
(MDEFPROP $TRUE_GF_XX3
    ((LAMBDA) ((MLIST) $R $S) (($NUM_XX3 ARRAY) $R $S)) MEXPR) 
(DEFPROP $TRUE_GF_XX3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_GF_XX3) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_GF_XX3 $TRUE_GF_XX3 NOUN) 
(DEFPROP $GF_XX3 %GF_XX3 VERB) 
(MDEFPROP $GF_XX3
    ((LAMBDA) ((MLIST) $M $N)
     ((MCOND) ((MEQUAL) $M 1.) |$x1| T
      ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
       ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
        |$x3|))))
    MEXPR) 
(DEFPROP $GF_XX3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($GF_XX3) $M $N) $FUNCTIONS) 
(DEFPROP %GF_XX3 $GF_XX3 NOUN) 
(DSKSETQ $COMPUTE_PP4 '$COMPUTE_PP4) 
(DEFPROP $COMPUTE_PP4 %COMPUTE_PP4 VERB) 
(MDEFPROP $COMPUTE_PP4
    ((LAMBDA) ((MLIST) ((MLIST) |$n|))
     ((MPROG)
      ((MDO) $M 1. NIL NIL |$nn| NIL
       ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
        ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))) $AP)))
      ((MSETQ) |$Mu|
       ((MPLUS)
        ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
        ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Ms|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Mt|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
       (($RATSIMP)
        ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
         ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
          ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
      ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Ms|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Mt|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
       (($RATSIMP)
        ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
         ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.) ((MMINUS) 2.)
          ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))
    MEXPR) 
(DEFPROP $COMPUTE_PP4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_PP4) ((MLIST) |$n|)) $FUNCTIONS) 
(MDEFPROP $COMPUTE_PP4 T MLEXPRP) 
(DEFPROP %COMPUTE_PP4 $COMPUTE_PP4 NOUN) 
(DEFPROP $PP4ONSHELL %PP4ONSHELL VERB) 
(MDEFPROP $PP4ONSHELL
    ((LAMBDA) ((MLIST) $M $N) (($NUM_PP4 ARRAY) $M $N)) MEXPR) 
(DEFPROP $PP4ONSHELL $ANY FUNCTION-MODE) 
(ADD2LNC '(($PP4ONSHELL) $M $N) $FUNCTIONS) 
(DEFPROP %PP4ONSHELL $PP4ONSHELL NOUN) 
(DEFPROP $COMPUTE_XX4 %COMPUTE_XX4 VERB) 
(MDEFPROP $COMPUTE_XX4
    ((LAMBDA) ((MLIST))
     ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
      (($REMARRAY) $NUM_XX4)
      ((MSETQ) $GF_X_RULES
       ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
      ((MSETQ) $EQ_XX40
       ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
        ((MEQUAL) |$om|
         ((MQUOTIENT)
          ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
           (($XX) 1. 3.))
          (($XX) 2. 4.)))))
      ((MSETQ) $EQ_XX40
       ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
        ((MEQUAL)
         ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.) (($XX) 2. 4.))
         ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
      ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
      ((MSETQ) $SO_X13
       (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
      ((MSETQ) $XX4_LIST
       (($MAKELIST)
        (($MAKELIST)
         ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S)) $S
         ((MPLUS) $R 1.) |$nn|)
        $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
      ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
      ((MSETQ) $XX4_LIST
       (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
      ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
      ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
       (($MAP) ":" ((MLIST) (($LHS) $GFXX0)) ((MLIST) (($RHS) $GFXX0))))
      ((MSETQ) |$dx3_dOM| (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
      ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES)) |$xx4_done|))
    MEXPR) 
(DEFPROP $COMPUTE_XX4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_XX4)) $FUNCTIONS) 
(DEFPROP %COMPUTE_XX4 $COMPUTE_XX4 NOUN) 
(DEFPROP $TRUE_GF_XX4 %TRUE_GF_XX4 VERB) 
(MDEFPROP $TRUE_GF_XX4
    ((LAMBDA) ((MLIST) $R $S) (($NUM_XX4 ARRAY) $R $S)) MEXPR) 
(DEFPROP $TRUE_GF_XX4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_GF_XX4) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_GF_XX4 $TRUE_GF_XX4 NOUN) 
(DEFPROP |$check_cyc_A_234| |%check_cyc_A_234| VERB) 
(MDEFPROP |$check_cyc_A_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
        ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
        ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
        ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
        ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
        ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
        ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
        ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
        ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
        ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
        ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
        ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_cyc_A_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_cyc_A_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_cyc_A_234| |$check_cyc_A_234| NOUN) 
(DEFPROP |$cyc_A_234| |%cyc_A_234| VERB) 
(MDEFPROP |$cyc_A_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
        ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
        ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$cyc_A_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$cyc_A_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%cyc_A_234| |$cyc_A_234| NOUN) 
(DEFPROP |$check_cyc_gfA_234| |%check_cyc_gfA_234| VERB) 
(MDEFPROP |$check_cyc_gfA_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
        ((MEQUAL) |$om| ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_cyc_gfA_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_cyc_gfA_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_cyc_gfA_234| |$check_cyc_gfA_234| NOUN) 
(DEFPROP |$cyc_gfA_234| |%cyc_gfA_234| VERB) 
(MDEFPROP |$cyc_gfA_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST)
        ((MEQUAL) |$om| ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
       $AMP00)))
    MEXPR) 
(DEFPROP |$cyc_gfA_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$cyc_gfA_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%cyc_gfA_234| |$cyc_gfA_234| NOUN) 
(DEFPROP |$check_swap_A_23| |%check_swap_A_23| VERB) 
(MDEFPROP |$check_swap_A_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
        ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_swap_A_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_swap_A_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_swap_A_23| |$check_swap_A_23| NOUN) 
(DEFPROP |$swap_A_23| |%swap_A_23| VERB) 
(MDEFPROP |$swap_A_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
        ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$swap_A_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$swap_A_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%swap_A_23| |$swap_A_23| NOUN) 
(DEFPROP |$swap_gfA_23| |%swap_gfA_23| VERB) 
(MDEFPROP |$swap_gfA_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE) ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$swap_gfA_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$swap_gfA_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%swap_gfA_23| |$swap_gfA_23| NOUN) 
(DEFPROP $TEST_MEASURE %TEST_MEASURE VERB) 
(MDEFPROP $TEST_MEASURE
    ((LAMBDA) ((MLIST) |$l1| |$l2| |$l3| |$l4|)
     ((MPROG) ((MSETQ) |$nn| 4.)
      (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
      ((MSETQ) $GH_00
       ((MQUOTIENT) 1.
        ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
      ((MSETQ) |$tttt_00|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
           ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
           ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
      ((MSETQ) |$tttt_00|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
      ((MSETQ) $GH_0P
       (($FACTOR)
        (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) (($XX) 1. 2.)
          ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.)) (($XX) 1. 3.)
           (($XX) 2. 4.))))))
      ((MSETQ) |$TTTT_0p|
       (($FACTOR)
        (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) (($XX) 1. 2.)
          ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.)) (($XX) 1. 3.)
           (($XX) 2. 4.))))))
      ((MSETQ) |$TTTT_pp|
       (($FACTOR)
        (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.))))
      ((MSETQ) |$gh_TTT0|
       (($FACTOR)
        (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
         ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTT|
       (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))
    MEXPR) 
(DEFPROP $TEST_MEASURE $ANY FUNCTION-MODE) 
(ADD2LNC '(($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|) $FUNCTIONS) 
(DEFPROP %TEST_MEASURE $TEST_MEASURE NOUN) 
(DEFPROP $ORDERXX %ORDERXX VERB) 
(MDEFPROP $ORDERXX
    ((LAMBDA) ((MLIST) $R $S)
     ((MCOND) ((MEQUAL) $R $S) 0. T
      ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
       ((MMINUS) (($XX) $S $R)))))
    MEXPR) 
(DEFPROP $ORDERXX $ANY FUNCTION-MODE) 
(ADD2LNC '(($ORDERXX) $R $S) $FUNCTIONS) 
(DEFPROP %ORDERXX $ORDERXX NOUN) 
(DEFPROP $ORDERPP %ORDERPP VERB) 
(MDEFPROP $ORDERPP
    ((LAMBDA) ((MLIST) $R $S)
     ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))
    MEXPR) 
(DEFPROP $ORDERPP $ANY FUNCTION-MODE) 
(ADD2LNC '(($ORDERPP) $R $S) $FUNCTIONS) 
(DEFPROP %ORDERPP $ORDERPP NOUN) 
(DEFPROP $TRUE_KK %TRUE_KK VERB) 
(MDEFPROP $TRUE_KK
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))
    MEXPR) 
(DEFPROP $TRUE_KK $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_KK) $R $M $S $N) $FUNCTIONS) 
(DEFPROP %TRUE_KK $TRUE_KK NOUN) 
(DEFPROP |$true_Skk| |%true_Skk| VERB) 
(MDEFPROP |$true_Skk|
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
      (($SUM)
       ((MTIMES) (($ORDERPP) $T $S) ((MEXPT) (($ORDERXX) $R $T) $M)) $T
       1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_Skk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_Skk|) $R $M $S $N) $FUNCTIONS) 
(DEFPROP |%true_Skk| |$true_Skk| NOUN) 
(DEFPROP |$true_kSk| |%true_kSk| VERB) 
(MDEFPROP |$true_kSk|
    ((LAMBDA) ((MLIST) $S $N $R $M)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
      (($SUM)
       ((MTIMES) (($ORDERPP) $T $S) ((MEXPT) (($ORDERXX) $R $T) $M)) $T
       1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_kSk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_kSk|) $S $N $R $M) $FUNCTIONS) 
(DEFPROP |%true_kSk| |$true_kSk| NOUN) 
(DEFPROP |$true_SkSk| |%true_SkSk| VERB) 
(MDEFPROP |$true_SkSk|
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
      (($SUM)
       (($SUM)
        ((MTIMES) (($ORDERPP) $T $U) ((MEXPT) (($ORDERXX) $R $T) $M)
         ((MEXPT) (($ORDERXX) $S $U) $N))
        $T 1. |$nn|)
       $U 1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_SkSk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_SkSk|) $R $M $S $N) $FUNCTIONS) 
(DEFPROP |%true_SkSk| |$true_SkSk| NOUN) 
(DEFPROP $FROM_STATE_TO_ADDEND_LIST %FROM_STATE_TO_ADDEND_LIST VERB) 
(MDEFPROP $FROM_STATE_TO_ADDEND_LIST
    ((LAMBDA) ((MLIST) $STATE0)
     ((MPROG)
      ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T $FALSE)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
       ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
      ((MSETQ) $LIST0
       (($MAKELIST) (($INPART) $STATE0 $T) $T 1. (($LENGTH) $STATE0)))
      ((MRETURN) $LIST0)))
    MEXPR) 
(DEFPROP $FROM_STATE_TO_ADDEND_LIST $ANY FUNCTION-MODE) 
(ADD2LNC '(($FROM_STATE_TO_ADDEND_LIST) $STATE0) $FUNCTIONS) 
(DEFPROP %FROM_STATE_TO_ADDEND_LIST $FROM_STATE_TO_ADDEND_LIST NOUN) 
(DEFPROP $EXTRACT_AND_NORMALIZE_COEFFS %EXTRACT_AND_NORMALIZE_COEFFS
         VERB) 
(MDEFPROP $EXTRACT_AND_NORMALIZE_COEFFS
    ((LAMBDA) ((MLIST) $LIST_OF_LISTS_OF_SUBSTATES0)
     ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
      ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
       ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
        ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
         ((MPROGN) ((MSETQ) $S00 $S0)
          ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
           ((MPROGN) ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
            ((MCOND) ((MGREATERP) $POW0 0.)
             ((MSETQ) $S00
              ((MTIMES)
               ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
               ((MEXPT)
                ((MQUOTIENT) 1.
                 ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                $POW0)))
             T $FALSE)
            ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
            ((MCOND) ((MGREATERP) $POW0 0.)
             ((MSETQ) $S00
              ((MTIMES)
               ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
               ((MEXPT)
                ((MQUOTIENT) 1.
                 ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                $POW0)))
             T $FALSE)))
          ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
           ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
            ((MPROGN) ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
             ((MCOND) ((MGREATERP) $POW0 0.)
              ((MSETQ) $S00
               ((MTIMES)
                ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                ((MEXPT)
                 ((MQUOTIENT)
                  ((MQUOTIENT) ((MMINUS) 1.)
                   ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                  ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                 $POW0)))
              T $FALSE))))
          ((MCOND)
           ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
            ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
           (($ERROR)
            "extract_and_normalize_coeffs cannot compute normalized coeff from"
            $S0 "left over is" $S00)
           T $FALSE)
          ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
        ((MSETQ) $COEFFS_LIST0 (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
      ((MRETURN) $COEFFS_LIST0)))
    MEXPR) 
(DEFPROP $EXTRACT_AND_NORMALIZE_COEFFS $ANY FUNCTION-MODE) 
(ADD2LNC '(($EXTRACT_AND_NORMALIZE_COEFFS)
           $LIST_OF_LISTS_OF_SUBSTATES0)
         $FUNCTIONS) 
(DEFPROP %EXTRACT_AND_NORMALIZE_COEFFS $EXTRACT_AND_NORMALIZE_COEFFS
         NOUN) 
(DEFPROP |$amplitudeN4V1| |%amplitudeN4V1| VERB) 
(MDEFPROP |$amplitudeN4V1|
    ((LAMBDA) ((MLIST) $STATES_LIST0)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) |$Partials0|
            (($ENDCONS)
             ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4) $LIST_OF_SUBSTATES0
              $PARTIAL_AMP0)
             |$Partials0|))
           ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$amplitudeN4V1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$amplitudeN4V1|) $STATES_LIST0) $FUNCTIONS) 
(DEFPROP |%amplitudeN4V1| |$amplitudeN4V1| NOUN) 
(DEFPROP |$amplitudeN4V1_list| |%amplitudeN4V1_list| VERB) 
(MDEFPROP |$amplitudeN4V1_list|
    ((LAMBDA) ((MLIST) $STATES_LIST0 $CHECKPOINT_SAVE_FILENAME)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MPROGN)
        ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
         ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
          ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
           ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
            (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
             $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
             (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
             (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
             "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
            ((MSETQ) $LIST_OF_SUBSTATES0
             ((MLIST)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
            (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
            ((MSETQ) $SL0
             (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
              $LIST_OF_SUBSTATES0))
            ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
            ((MSETQ) $NAS_LIST0
             (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
            ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
            ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
            ((MSETQ) $ULPS0
             ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
            ((MSETQ) $ULPS_LIST0
             (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
            ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
            ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
            ((MSETQ) $EI0
             (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
            ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
            ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
            (($PRINT)
             "Computed the expression on which we must act with derivatives in"
             ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
            ((MSETQ) $PARTIAL_AMP0
             ((MTIMES)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
               $NA1)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
               $NA2)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
               $NA3)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
               $NA4)
              ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
            ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
            (($PRINT)
             "Taken the derivatives and computed the partial amplitude in"
             ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
              |$Partials0|))
            |$end_3_loops|))))
        (($SAVE)
         (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_" (($STRING) $NA1)
          ".lisp")
         $NA1 $STATES_LIST0 |$Partials0|)
        |$end_na1_loop|))
      ((MRETURN) |$Partials0|)))
    MEXPR) 
(DEFPROP |$amplitudeN4V1_list| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$amplitudeN4V1_list|) $STATES_LIST0
           $CHECKPOINT_SAVE_FILENAME)
         $FUNCTIONS) 
(DEFPROP |%amplitudeN4V1_list| |$amplitudeN4V1_list| NOUN) 
(DEFPROP |$gf_amplitudeN4V1| |%gf_amplitudeN4V1| VERB) 
(MDEFPROP |$gf_amplitudeN4V1|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0
            (($RATSIMP)
             (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)
              ((MEQUAL) $XX $TRUE_GF_XX4))))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V1| |$gf_amplitudeN4V1| NOUN) 
(DEFPROP |$gf_amplitudeN4V2| |%gf_amplitudeN4V2| VERB) 
(MDEFPROP |$gf_amplitudeN4V2|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| |$Mt|))
           ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp the amplitude"
            ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
           ((MSETQ) $MAXNSNT0
            ((MPLUS)
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              (($SUM)
               (($SUM) ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                2. (($LENGTH) (($SL0 ARRAY) $NR0)))
               $NR0 1. |$nn0|))))
           ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
            ((MPROGN)
             ((MSETQ) |$Ms_proj_amp0|
              (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| $NS0))
             ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
              ((MDO) $NT0 0. NIL NIL
               ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
               ((MPROGN)
                (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                 "terms")
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATSIMP)
                  (($EV) |$Mt_Ms_proj_amp0|
                   ((MEQUAL) $XX $TRUE_GF_XX4))))
                ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                 ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                  ((MTIMES) |$Mt_Ms_proj_amp0| ((MEXPT) |$Ms| $NS0)
                   ((MEXPT) |$Mt| $NT0))))))
              T $FALSE)))
           ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude fully gauge fixed in"
            ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp-ed the amplitude in"
            ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6)) "s")
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V2| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V2| |$gf_amplitudeN4V2| NOUN) 
(DEFPROP |$gf_amplitudeN4V2_1| |%gf_amplitudeN4V2_1| VERB) 
(MDEFPROP |$gf_amplitudeN4V2_1|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| |$Mt|))
           ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratexpand the amplitude"
            ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
            "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
            "terms")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
           ((MSETQ) $MAXNSNT0
            ((MPLUS)
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              (($SUM)
               (($SUM) ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                2. (($LENGTH) (($SL0 ARRAY) $NR0)))
               $NR0 1. |$nn0|))))
           ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
            ((MPROGN)
             ((MSETQ) |$Ms_proj_amp0|
              (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| $NS0))
             ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
              ((MDO) $NT0 0. NIL NIL
               ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
               ((MPROGN)
                (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                 "terms")
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATSIMP)
                  (($EV) |$Mt_Ms_proj_amp0|
                   ((MEQUAL) $XX $TRUE_GF_XX4))))
                ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                 ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                  ((MTIMES) |$Mt_Ms_proj_amp0| ((MEXPT) |$Ms| $NS0)
                   ((MEXPT) |$Mt| $NT0))))))
              T $FALSE)))
           ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude fully gauge fixed in"
            ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp-ed the amplitude in"
            ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6)) "s")
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V2_1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V2_1| |$gf_amplitudeN4V2_1| NOUN) 
(DEFPROP |$SetStates| |%SetStates| VERB) 
(MDEFPROP |$SetStates|
    ((LAMBDA) ((MLIST) |$dd0|)
     ((MPROG) ((MSETQ) |$Lev0| 2.)
      ((MSETQ) |$Null2|
       (($EV)
        ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
         ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
         ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
         ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Lev0| 3.)
      ((MSETQ) |$Null3|
       (($EV)
        ((MPLUS)
         ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.) |$dd|)
         ((MMINUS)
          ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.) |$dd|))
         ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
         ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 1.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
         ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 2. 0.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 3.))
         ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$dd| |$dd0|)))
      ((MSETQ) |$Lev0| 4.)
      ((MSETQ) |$S4z|
       ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
        ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 5742. (($P) 2. 2.))
        ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
      ((MSETQ) |$S4m|
       ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
        ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 2268. (($P) 2. 2.))
        ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
        ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$S4r1|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
          (($P) 3. 1.) |$d|)
         ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.) |$d|)
         ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
          (($P) 3. 1.))
         ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 0.) 4.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$S4r2|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.) ((MEXPT) |$d| 2.))
         ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.) ((MEXPT) |$d| 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.) |$d|)
         ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.) |$d|)
         ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 4. 0.))
         ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
         ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
         ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.))
         ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
         ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 2. 1.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 2. 1.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$S4r3|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.) ((MEXPT) |$d| 2.))
         ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.) ((MEXPT) |$d| 2.))
         ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.) |$d|)
         ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 3. 1.))
         ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
         ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.))
         ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4r1|
       (($EV)
        ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
         ((MTIMES) 624. (($P) 3. 1.))
         ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 936. (($P) 2. 2.))
         ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
         ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES)
          ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
           ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
      ((MSETQ) |$Null4r2|
       ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
        ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 4050. (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$Null4g|
       (($EV)
        ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|) 2.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|) 8.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|) 6.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|) 72.)
         ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
         ((MTIMES) 6. (($P) 3. 1.))
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
         ((MTIMES) 3. (($P) 2. 2.))
         ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
         ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
         ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
         ((MQUOTIENT)
          ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)) 6.)
         ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.)) 72.))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4cr|
       ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
        ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$S6m|
       ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
        ((MTIMES) 28320. (($P) 5. 1.))
        ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 82400. (($P) 3. 3.))
        ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
      ((MSETQ) |$S6z|
       ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
        ((MTIMES) 1177320. (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
        ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) 929500. (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
        ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.))
        ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
      ((MSETQ) |$Null6r16|
       ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
        ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
        ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 3074625000. (($P) 3. 3.))
        ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.))
        ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
        ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
      ((MSETQ) |$Null6g|
       (($EV)
        ((MPLUS) ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
         ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
         ((MQUOTIENT) ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
         ((MQUOTIENT)
          ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|)) 4.)
         ((MQUOTIENT) ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|)
          168.)
         ((MQUOTIENT)
          ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.) |$d|)
          280.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
         ((MQUOTIENT) ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
         ((MQUOTIENT)
          ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|)) 3.)
         ((MQUOTIENT)
          ((MMINUS)
           ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
          3.)
         ((MQUOTIENT) ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|)
          378.)
         ((MQUOTIENT)
          ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.) |$d|)
          1260.)
         ((MQUOTIENT)
          ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.) |$d|)
          945.)
         ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|) 4.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|) 4.)
         ((MQUOTIENT) ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|)
          2520.)
         ((MQUOTIENT)
          ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 2. 0.) 2.) |$d|)
          140.)
         ((MQUOTIENT)
          ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.) |$d|)
          252.)
         ((MQUOTIENT) ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|)
          7560.)
         ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.))) 18.)
         ((MTIMES) 110. (($P) 5. 1.))
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
         ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.)) 7.)
         ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.)) 12.)
         ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
         ((MQUOTIENT)
          ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)) 70.)
         ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
         ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.)) 7.)
         ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
         ((MQUOTIENT)
          ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)) 7.)
         ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.)) 54.)
         ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.)) 6.)
         ((MQUOTIENT)
          ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
          1260.)
         ((MQUOTIENT)
          ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)) 3.)
         ((MQUOTIENT)
          ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.))
          3780.)
         ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)) 14.)
         ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
         ((MQUOTIENT)
          ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)) 28.)
         ((MQUOTIENT)
          ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.)) 420.)
         ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.)) 45.)
         ((MQUOTIENT)
          ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 2. 0.) 2.))
          280.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.))
          2.)
         ((MQUOTIENT)
          ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
           (($P) 2. 0.))
          140.)
         ((MQUOTIENT)
          ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)) 630.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 1. 1.) 2.))
          2.)
         ((MQUOTIENT)
          ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.)) 420.)
         ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
          37800.))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Lev0| 8.)
      ((MSETQ) |$S8m1|
       ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
        ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
        ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) 8289945720. (($P) 6. 2.))
        ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
        ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 5. 0.))
        ((MTIMES) 8399122200. (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 1.))
        ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 1.))
        ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 4515839300.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 300059350. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
        ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2066129100.) ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 47098800. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
      ((MSETQ) |$S8m2|
       ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
        ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
        ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) 51399096. (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
        ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
        ((MTIMES) 46431000. (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 1.))
        ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 1903750. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
      ((MSETQ) |$S8z1|
       ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
        ((MTIMES) 419373360. (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 6188984592. (($P) 5. 3.))
        ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 20048000. (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 8144150. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 2.))
        ((MTIMES) 23738400. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
      ((MSETQ) |$S8z2|
       ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
        ((MTIMES) 359941680. (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 5264441616. (($P) 5. 3.))
        ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 17416000. (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6809950. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 2.))
        ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 2. 2.))
        ((MTIMES) 20437200. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.))))
      ((MSETQ) |$S10z1|
       ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
        ((MTIMES) 94471732800. (($P) 9. 1.))
        ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
        ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 8. 0.))
        ((MTIMES) 1017474393600. (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1805580000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
        ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.) (($P) 6. 0.))
        ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 6. 0.))
        ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) 607282147584. (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 20082748000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 3.))
        ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 36082698000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 23408646912.) ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 5. 0.))
        ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 3.))
        ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 2.))
        ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
        ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 28894320000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 771289485750.) ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
        ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.) (($P) 4. 1.))
        ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
        ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 11311477275. (($P) 1. 1.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 4. 0.))
        ((MTIMES) 612360000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 3.))
        ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
        ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 575909838000.) ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 2.))
        ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 816480000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 2.))
        ((MTIMES) 27552406000. (($P) 2. 0.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 34574400000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 11854080000.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 3. 1.))
        ((MTIMES) 493920000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 40166544600. (($P) 2. 2.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
        ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.) (($P) 2. 2.))))
      ((MSETQ) |$S10z2|
       ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
        ((MTIMES) 65112321600. (($P) 9. 1.))
        ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
        ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 8. 0.))
        ((MTIMES) 690708211200. (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
        ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 2261880000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.) (($P) 6. 0.))
        ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 6. 0.))
        ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) 376838832384. (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
        ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 2.))
        ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 2.))
        ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 11114538000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 24356973312.) ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 5. 0.))
        ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 6161648325.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 14804370000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1210524000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 6667920000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 359389840950.) ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
        ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.) (($P) 4. 1.))
        ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 1210524000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 3.))
        ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 338354074800.) ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 2.))
        ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
        ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 16134720000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) 18276010200. (($P) 2. 2.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 493920000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))))
      ((MSETQ) |$S103z|
       ((MPLUS) ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
        ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
        ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) 36360611332200. (($P) 8. 2.))
        ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 8. 0.))
        ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1631223468000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) 372093476932800. (($P) 6. 4.))
        ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 6. 2.))
        ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
         (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 540966535200.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 6. 0.))
        ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 1170019452000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 2.))
        ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 5. 1.))
        ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 4662858416400.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 66919708800.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 5. 0.))
        ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.) (($P) 5. 0.))
        ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 66919708800.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 805050582525.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 4.))
        ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 9453628800.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 4. 3.))
        ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 4. 2.))
        ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 40416163200.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 237200140800.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 112702665600.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
         (($P) 4. 1.))
        ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 4. 1.))
        ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 161245123200.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 4. 1.))
        ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 232452259200. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 324362765475. (($P) 1. 1.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 811066032000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 7740984220200.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 3.))
        ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 185345126400.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 430303104000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 3. 3.))
        ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 3. 3.))
        ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 437098032000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) 296415302400. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 2.))
        ((MTIMES) 37933056000. (($P) 1. 0.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 270273024000.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 552463430400.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 3. 1.))
        ((MTIMES) 300421900800. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
         ((MEXPT) (($P) 3. 0.) 3.))
        ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 441839664000. (($P) 1. 0.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 0.))
        ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 14224896000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 10668672000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 8001504000.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 99574272000.) ((MEXPT) (($P) 1. 1.) 3.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 3.))
        ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 16003008000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 4.))
        ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 0.) 3.))))
      |$states_defined|))
    MEXPR) 
(DEFPROP |$SetStates| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SetStates|) |$dd0|) $FUNCTIONS) 
(DEFPROP |%SetStates| |$SetStates| NOUN) 
(DEFPROP |$SSSSstep0| |%SSSSstep0| VERB) 
(MDEFPROP |$SSSSstep0|
    ((LAMBDA)
     ((MLIST) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4| |$l4|
      |$dd0|)
     ((MPROG) ((MLIST) |$d|)
      ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
      ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
      ((MSETQ) |$Asss|
       ((|$gf_amplitudeN4V2|) ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
        ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
      ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
      (($PRINT) "Step0: amplitude computation time"
       ((MPLUS) $TI1 ((MMINUS) $TI0)))
      ((MRETURN) |$Asss|)))
    MEXPR) 
(DEFPROP |$SSSSstep0| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
           |$l4| |$dd0|)
         $FUNCTIONS) 
(DEFPROP |%SSSSstep0| |$SSSSstep0| NOUN) 
(DEFPROP |$SSSSstep1| |%SSSSstep1| VERB) 
(MDEFPROP |$SSSSstep1| ((LAMBDA) ((MLIST) |$AmpS40|) |$AmpS40|) MEXPR) 
(DEFPROP |$SSSSstep1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SSSSstep1|) |$AmpS40|) $FUNCTIONS) 
(DEFPROP |%SSSSstep1| |$SSSSstep1| NOUN) 
(DEFPROP |$gf_SSSSV3| |%gf_SSSSV3| VERB) 
(MDEFPROP |$gf_SSSSV3|
    ((LAMBDA)
     ((MLIST) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4| |$l4|
      |$dd0|)
     ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
      (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
      ((MSETQ) |$Assss0|
       ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
        |$l4| |$dd0|))
      ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
      ((MSETQ) |$f_Assss|
       (($RATSIMP)
        (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
      (($PRINT) "simplification computation time"
       ((MPLUS) $TI2 ((MMINUS) $TI1)))
      ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
      (($PRINT) "computation times" $TI0 $TI1 $TI2)
      ((MSETQ) $GH_0
       ((MQUOTIENT) 1.
        ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
      ((MSETQ) |$tttt0|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
      ((MSETQ) |$tttt|
       (($FACTOR)
        (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTTT|
       (($FACTOR)
        (($EV) ((MTIMES) $GH_0 |$tttt0|) ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTTT_dx3|
       (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
      (($PRINT) "factors from ghosts and momenta and measure"
       |$gh_TTTT_dx3|)
      ((MSETQ) $FINAL_AMP_DX
       (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
      ((MRETURN)
       ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
        (($FACTOR) |$dx3_dOM|)))))
    MEXPR) 
(DEFPROP |$gf_SSSSV3| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
           |$l4| |$dd0|)
         $FUNCTIONS) 
(DEFPROP |%gf_SSSSV3| |$gf_SSSSV3| NOUN) 
(DSKSETQ $NUM_XX3 '$NUM_XX3) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_XX3) 
(MREMPROP '$NUM_XX3 'ARRAY) 
(MPUTPROP '$NUM_XX3 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2. NIL NIL (((1. 3.) . |$Xi|))
      (((1. 2.) (MTIMES SIMP)
        ((MEXPT SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$Xi|)) -1.)
        |$Xi|)
       ((2. 3.) . 1.)))) 
(ADD2LNC '$NUM_XX3 $ARRAYS) 
(DSKSETQ |$usedLevels0| '|$usedLevels0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$usedLevels0| 'HASHAR) 
(MPUTPROP '|$usedLevels0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MLIST) 4.) ((MLIST)) ((MLIST)) ((MLIST)) |#####|)) 
(ADD2LNC '|$usedLevels0| $ARRAYS) 
(DSKSETQ |$usedLevelsPowers0| '|$usedLevelsPowers0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$usedLevelsPowers0| 'HASHAR) 
(MPUTPROP '|$usedLevelsPowers0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MLIST) 4. 1.) ((MLIST)) ((MLIST)) ((MLIST)) |#####|)) 
(ADD2LNC '|$usedLevelsPowers0| $ARRAYS) 
(DSKSETQ |$noAlphas0| '|$noAlphas0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$noAlphas0| 'HASHAR) 
(MPUTPROP '|$noAlphas0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA '(|#####| 1. 0. 0. 0. |#####|)) 
(ADD2LNC '|$noAlphas0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$explK0| 'HASHAR) 
(MPUTPROP '|$explK0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MTIMES SIMP) ((|$l| SIMP) 1. 4.) (($L SIMP) 1. 4.)) 0.
              0. 0. |#####|)) 
(ADD2LNC '|$explK0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$explD0| 'HASHAR) 
(MPUTPROP '|$explD0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6. 6.) 
(FILLARRAY AAAAA
    '(|#####| |#####| |#####| |#####| |#####| |#####| |#####| |#####|
              0. 0. 0. |#####| |#####| |#####| |#####| 0. 0. |#####|
              |#####| |#####| |#####| |#####| 0. |#####| |#####|
              |#####| |#####| |#####| |#####| |#####| |#####| |#####|
              |#####| |#####| |#####| |#####|)) 
(ADD2LNC '|$explD0| $ARRAYS) 
(DSKSETQ |$s| '|$s|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$s|) 
(MREMPROP '|$s| 'ARRAY) 
(MPUTPROP '|$s| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 4. 1. (((4.) (|$k| SIMP) 4.))
      (((1.) (MPLUS SIMP) ((|$k| SIMP) 1.)
        ((MTIMES SIMP) ((|$d| SIMP) 1. 2.) (($X SIMP) 2.))
        ((MTIMES SIMP) ((|$d| SIMP) 1. 3.) (($X SIMP) 3.))
        ((MTIMES SIMP) ((|$d| SIMP) 1. 4.) (($X SIMP) 4.))))
      (((2.) (MPLUS SIMP) ((|$k| SIMP) 2.)
        ((MTIMES SIMP) ((|$d| SIMP) 2. 3.) (($X SIMP) 3.))
        ((MTIMES SIMP) ((|$d| SIMP) 2. 4.) (($X SIMP) 4.))))
      (((3.) (MPLUS SIMP) ((|$k| SIMP) 3.)
        ((MTIMES SIMP) ((|$d| SIMP) 3. 4.) (($X SIMP) 4.)))))) 
(ADD2LNC '|$s| $ARRAYS) 
(DSKSETQ $NUM_PP4 '$NUM_PP4) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_PP4) 
(MREMPROP '$NUM_PP4 'ARRAY) 
(MPUTPROP '$NUM_PP4 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 10. 2.
      (((2. 2.) (RAT SIMP) 1. 2.) ((4. 4.) (RAT SIMP) 1. 2.)) NIL NIL
      NIL NIL NIL
      (((1. 3.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 2. ((MTIMES SIMP) -2. |$Mt|))))
      (((2. 3.) (MTIMES SIMP) ((RAT SIMP) 1. 2.)
        ((MPLUS SIMP) -1. |$Ms| |$Mt|)))
      (((1. 1.) (RAT SIMP) -3. 2.) ((3. 3.) (RAT SIMP) 1. 2.)) NIL NIL
      NIL NIL
      (((1. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 2.)
        ((MPLUS SIMP) 1. |$Ms| |$Mt|)))
      (((2. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Mt|))))
      (((1. 2.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 2. ((MTIMES SIMP) -2. |$Ms|)))
       ((3. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))))) 
(ADD2LNC '$NUM_PP4 $ARRAYS) 
(DSKSETQ $NUM_XX4 '$NUM_XX4) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_XX4) 
(MREMPROP '$NUM_XX4 'ARRAY) 
(MPUTPROP '$NUM_XX4 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 6. 2. NIL NIL NIL NIL NIL (((1. 4.) (MEXPT SIMP) |$Xi| -1.))
      (((1. 3.) (MTIMES SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|)
        ((MEXPT SIMP)
         ((MPLUS SIMP) ((MTIMES SIMP) -1. |$Xi|)
          ((MEXPT SIMP RATSIMP) |$Xi| 2.))
         -1.))
       ((2. 4.) . 1.))
      (((1. 2.) (MEXPT SIMP) ((MPLUS SIMP) -1. |$Xi|) -1.)
       ((2. 3.) (MTIMES SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|)
        ((MEXPT SIMP)
         ((MPLUS SIMP) -1. |$om|
          ((MTIMES SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$om|))
           |$Xi|))
         -1.))
       ((3. 4.) (MTIMES SIMP) ((MEXPT SIMP) |$om| -1.)
        ((MEXPT SIMP) |$Xi| -1.) ((MPLUS SIMP) -1. |$om| |$Xi|))))) 
(ADD2LNC '$NUM_XX4 $ARRAYS) 
(DSKSETQ $INFLAG 'T) 
(DSKSETQ $K '$K) 
(DEFPROP $K $ANY MODE) 
(ADD2LNC '$K $PROPS) 
(DSKSETQ |$Mt| '|$Mt|) 
(RESTORE-FACTS '((($KIND) |$Mt| $INTEGER))) 
(ADD2LNC '|$Mt| $PROPS) 
(DEFPROP $R $FIXNUM MODE) 
(ADD2LNC '$R $PROPS) 
(DEFPROP $L0 $FIXNUM MODE) 
(ADD2LNC '$L0 $PROPS) 
(DEFPROP $INR_PQ $FIXNUM MODE) 
(ADD2LNC '$INR_PQ $PROPS) 
(DEFPROP $S $FIXNUM MODE) 
(ADD2LNC '$S $PROPS) 
(DEFPROP $NR $ANY MODE) 
(ADD2LNC '$NR $PROPS) 
(DEFPROP $IP $FIXNUM MODE) 
(ADD2LNC '$IP $PROPS) 
(DEFPROP $IQ $FIXNUM MODE) 
(ADD2LNC '$IQ $PROPS) 
(DEFPROP $NF0 $FIXNUM MODE) 
(ADD2LNC '$NF0 $PROPS) 
(DEFPROP $NT0 $FIXNUM MODE) 
(ADD2LNC '$NT0 $PROPS) 
(DEFPROP $C0 $FIXNUM MODE) 
(ADD2LNC '$C0 $PROPS) 
(DEFPROP $N_PQ $FIXNUM MODE) 
(ADD2LNC '$N_PQ $PROPS) 
(DEFPROP $NR0 $FIXNUM MODE) 
(ADD2LNC '$NR0 $PROPS) 
(DEFPROP $M $FIXNUM MODE) 
(ADD2LNC '$M $PROPS) 
(DEFPROP $N $FIXNUM MODE) 
(ADD2LNC '$N $PROPS) 
(DEFPROP $T $ANY MODE) 
(ADD2LNC '$T $PROPS) 
(DEFPROP $N0 $FIXNUM MODE) 
(ADD2LNC '$N0 $PROPS) 
(DEFPROP $M0 $FIXNUM MODE) 
(ADD2LNC '$M0 $PROPS) 
(DEFPROP $S0 $ANY MODE) 
(ADD2LNC '$S0 $PROPS) 
(DEFPROP $NS0 $ANY MODE) 
(ADD2LNC '$NS0 $PROPS) 
(DEFPROP $NA1 $FIXNUM MODE) 
(ADD2LNC '$NA1 $PROPS) 
(DEFPROP $NA2 $FIXNUM MODE) 
(ADD2LNC '$NA2 $PROPS) 
(DEFPROP $NA3 $FIXNUM MODE) 
(ADD2LNC '$NA3 $PROPS) 
(DEFPROP $NA4 $FIXNUM MODE) 
(ADD2LNC '$NA4 $PROPS) 
(DSKSETQ |$Ms| '|$Ms|) 
(RESTORE-FACTS '((($KIND) |$Ms| $INTEGER))) 
(ADD2LNC '|$Ms| $PROPS) 
(SETQ $LINENUM 103.) 
(SETQ *ALPHABET* (NCONC '(#\_ #\%) *ALPHABET*)) 
(DSKSETQ $CONTEXT '$INITIAL) 
(RESTORE-FACTS '((($KIND) |$Mt| $INTEGER) (($KIND) |$Ms| $INTEGER))) 

==> anc/lisp_results/S6mS4r1TT.lisp <==
;;; -*- Mode: LISP; package:maxima; syntax:common-lisp; -*- 
(in-package :maxima)
(DSKSETQ $%O0 '$DONE) 
(ADDLABEL '$%O0) 
(DSKSETQ $%I1 '(($BATCH) "10_exp_reggeon.v3.mat")) 
(ADDLABEL '$%I1) 
(DSKSETQ $%I2
         '(($DEFINE_VARIABLE) |$expand_reggeon_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I2) 
(DSKSETQ $%O2 'NIL) 
(ADDLABEL '$%O2) 
(DSKSETQ $%I3 '(($DEFINE_VARIABLE) |$dbg_all_terms| NIL $BOOLEAN)) 
(ADDLABEL '$%I3) 
(DSKSETQ $%O3 'NIL) 
(ADDLABEL '$%O3) 
(DSKSETQ $%I4 '(($DEFINE_VARIABLE) |$dbg_compute_levels| NIL $BOOLEAN)) 
(ADDLABEL '$%I4) 
(DSKSETQ $%O4 'NIL) 
(ADDLABEL '$%O4) 
(DSKSETQ $%I5 '(($DEFINE_VARIABLE) |$nn| 0. $INTEGER)) 
(ADDLABEL '$%I5) 
(DSKSETQ $%O5 '0.) 
(ADDLABEL '$%O5) 
(DSKSETQ $%I6 '(($KILL) |$nn|)) 
(ADDLABEL '$%I6) 
(DSKSETQ $%O6 '$DONE) 
(ADDLABEL '$%O6) 
(DSKSETQ $%I7
         '((MDEFINE) (($SET_NUMBER_OF_PARTICLE) |$nn0|)
           ((MPROG) ((MSETQ) |$nn| |$nn0|)
            (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.)
             ((MPLUS) |$nn0| 1.))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MSETQ) ((|$s| ARRAY) $R)
              ((MPLUS) ((|$k|) $R)
               (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S
                ((MPLUS) $R 1.) |$nn0|))))))) 
(ADDLABEL '$%I7) 
(DSKSETQ $%O7
         '((MDEFINE SIMP) (($SET_NUMBER_OF_PARTICLE) |$nn0|)
           ((MPROG) ((MSETQ) |$nn| |$nn0|)
            (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.)
             ((MPLUS) |$nn0| 1.))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MSETQ) ((|$s| ARRAY) $R)
              ((MPLUS) ((|$k|) $R)
               (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S
                ((MPLUS) $R 1.) |$nn0|))))))) 
(ADDLABEL '$%O7) 
(DSKSETQ $%I8
         '((MDEFINE) (($NOTZERO) $X)
           ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))) 
(ADDLABEL '$%I8) 
(DSKSETQ $%O8
         '((MDEFINE SIMP) (($NOTZERO) $X)
           ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))) 
(ADDLABEL '$%O8) 
(DSKSETQ $%I9
         '((MDEFINE)
           ((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
              ((MSETQ) $POW0
               ((MTIMES) 2.
                (($SUM)
                 (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0
                  $MAX_USED_LEVEL0)
                 $L0 2. $MAX_USED_LEVEL0)))
              ((MSETQ) $POW0
               ((MPLUS) $POW0
                (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2.
                 $MAX_USED_LEVEL0)))
              ((MCOND) |$dbg_compute_levels|
               (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T
               $FALSE)
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
            ((MRETURN) |$noAlphas0|)))) 
(ADDLABEL '$%I9) 
(DSKSETQ $%O9
         '((MDEFINE SIMP)
           ((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
              ((MSETQ) $POW0
               ((MTIMES) 2.
                (($SUM)
                 (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0
                  $MAX_USED_LEVEL0)
                 $L0 2. $MAX_USED_LEVEL0)))
              ((MSETQ) $POW0
               ((MPLUS) $POW0
                (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2.
                 $MAX_USED_LEVEL0)))
              ((MCOND) |$dbg_compute_levels|
               (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T
               $FALSE)
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
            ((MRETURN) |$noAlphas0|)))) 
(ADDLABEL '$%O9) 
(DSKSETQ $%I10
         '((MDEFINE)
           ((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevels0| ARRAY) $R)
                  (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
                   ((|$usedLevels0| ARRAY) $R)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevels0|)))) 
(ADDLABEL '$%I10) 
(DSKSETQ $%O10
         '((MDEFINE SIMP)
           ((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevels0| ARRAY) $R)
                  (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
                   ((|$usedLevels0| ARRAY) $R)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevels0|)))) 
(ADDLABEL '$%O10) 
(DSKSETQ $%I11
         '((MDEFINE)
           ((|$compute_levels_and_powers_used_no_zmV1|)
            $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
                  (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
                   ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevelsPowers0|)))) 
(ADDLABEL '$%I11) 
(DSKSETQ $%O11
         '((MDEFINE SIMP)
           ((|$compute_levels_and_powers_used_no_zmV1|)
            $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
                  (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
                   ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevelsPowers0|)))) 
(ADDLABEL '$%O11) 
(DSKSETQ $%I12
         '((MDEFINE) ((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
            ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
              ((MSETQ) |$Nlus0|
               (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
              ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
               ((MPROGN)
                ((MSETQ) $NR_PQ
                 ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R)
                  $INR_PQ))
                ((MSETQ) ((|$explK0| ARRAY) $R)
                 ((MPLUS) ((|$explK0| ARRAY) $R)
                  ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
              ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
               ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
              |$end_r_loop|))
            ((MRETURN) |$Ks_rules0|)))) 
(ADDLABEL '$%I12) 
(DSKSETQ $%O12
         '((MDEFINE SIMP) ((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
            ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
              ((MSETQ) |$Nlus0|
               (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
              ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
               ((MPROGN)
                ((MSETQ) $NR_PQ
                 ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R)
                  $INR_PQ))
                ((MSETQ) ((|$explK0| ARRAY) $R)
                 ((MPLUS) ((|$explK0| ARRAY) $R)
                  ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
              ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
               ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
              |$end_r_loop|))
            ((MRETURN) |$Ks_rules0|)))) 
(ADDLABEL '$%O12) 
(DSKSETQ $%I13
         '((MDEFINE) ((|$compute_Ds|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
            ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
             ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
              ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
               ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
                ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL
                 NIL NIL
                 ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL
                  NIL NIL NIL
                  ((MSETQ) ((|$explD0| ARRAY) $R $S)
                   ((MPLUS) ((|$explD0| ARRAY) $R $S)
                    ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
                     ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
                ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
                 (($ENDCONS)
                  ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
                  ((|$Ds_rules0| ARRAY) $R)))
                |$end_s_loop|))
              |$end_r_loop|))
            ((MRETURN) |$Ds_rules0|)))) 
(ADDLABEL '$%I13) 
(DSKSETQ $%O13
         '((MDEFINE SIMP) ((|$compute_Ds|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
            ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
             ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
              ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
               ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
                ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL
                 NIL NIL
                 ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL
                  NIL NIL NIL
                  ((MSETQ) ((|$explD0| ARRAY) $R $S)
                   ((MPLUS) ((|$explD0| ARRAY) $R $S)
                    ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
                     ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
                ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
                 (($ENDCONS)
                  ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
                  ((|$Ds_rules0| ARRAY) $R)))
                |$end_s_loop|))
              |$end_r_loop|))
            ((MRETURN) |$Ds_rules0|)))) 
(ADDLABEL '$%O13) 
(DSKSETQ $%I14
         '((MDEFINE) (($WICK) |$list_Nr0|)
           ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
            ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
            ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
            ((MSETQ) $WICK00
             ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
              ((MFACTORIAL) |$Nr0|)))
            ((MDO) $R 2. NIL NIL |$nn0| NIL
             ((MPROGN) ((MSETQ) $WICK0 0.)
              ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
              ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
                ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
                 ((MSETQ) $WICK0
                  ((MPLUS) $WICK0
                   ((MTIMES)
                    ((MQUOTIENT) 1.
                     ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
                    $CO0
                    ((MEXPT) ((|$s| ARRAY) $R)
                     ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
                 T $FALSE)))
              ((MSETQ) $WICK00 $WICK0)))
            ((MRETURN) $WICK00)))) 
(ADDLABEL '$%I14) 
(DSKSETQ $%O14
         '((MDEFINE SIMP) (($WICK) |$list_Nr0|)
           ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
            ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
            ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
            ((MSETQ) $WICK00
             ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
              ((MFACTORIAL) |$Nr0|)))
            ((MDO) $R 2. NIL NIL |$nn0| NIL
             ((MPROGN) ((MSETQ) $WICK0 0.)
              ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
              ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
                ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
                 ((MSETQ) $WICK0
                  ((MPLUS) $WICK0
                   ((MTIMES)
                    ((MQUOTIENT) 1.
                     ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
                    $CO0
                    ((MEXPT) ((|$s| ARRAY) $R)
                     ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
                 T $FALSE)))
              ((MSETQ) $WICK00 $WICK0)))
            ((MRETURN) $WICK00)))) 
(ADDLABEL '$%O14) 
(DSKSETQ $%I15
         '((MDEFINE)
           (($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
            |$Ds_rules0|)
           ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
            (($PRINT) "in computing 'Z' (do_all_term)")
            ((MSETQ) $EXPL_INT0 $INT0)
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN)
              ((MCOND) |$dbg_all_terms|
               (($PRINT)
                "in computing 'Z' (do_all_term) doing all terms for particle"
                $R)
               T $FALSE)
              ((MSETQ) $EXPL_INT0
               (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
                ((|$Ds_rules0| ARRAY) $R)))
              ((MSETQ) $NLEVELS0
               (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
              ((MCOND) |$dbg_all_terms|
               (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
              ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) " project to"
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  "^"
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.)))
                 T $FALSE)
                ((MSETQ) $EXPL_INT0
                 (($RATCOEF) $EXPL_INT0
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.))))
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
            ((MRETURN) $EXPL_INT0)))) 
(ADDLABEL '$%I15) 
(DSKSETQ $%O15
         '((MDEFINE SIMP)
           (($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
            |$Ds_rules0|)
           ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
            (($PRINT) "in computing 'Z' (do_all_term)")
            ((MSETQ) $EXPL_INT0 $INT0)
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN)
              ((MCOND) |$dbg_all_terms|
               (($PRINT)
                "in computing 'Z' (do_all_term) doing all terms for particle"
                $R)
               T $FALSE)
              ((MSETQ) $EXPL_INT0
               (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
                ((|$Ds_rules0| ARRAY) $R)))
              ((MSETQ) $NLEVELS0
               (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
              ((MCOND) |$dbg_all_terms|
               (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
              ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) " project to"
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  "^"
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.)))
                 T $FALSE)
                ((MSETQ) $EXPL_INT0
                 (($RATCOEF) $EXPL_INT0
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.))))
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
            ((MRETURN) $EXPL_INT0)))) 
(ADDLABEL '$%O15) 
(DSKSETQ $%I16
         '((MDEFINE) (($STATE2MATRIX) $STATE0 |$MaxLevel0|)
           ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
            ((MSETQ) $MAT0
             (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
              ((MPLUS) |$MaxLevel0| 1.)))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
                (($HIPOW) $STATE0 (($P) $IP $IQ)))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                ((MPLUS)
                 (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                 (($HIPOW) $STATE0 (($P) $IP $IQ))))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
            ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
             (($ERROR) "In state2matrix missing some contributions in"
              $STATE0 "since we are left with" $STATE00
              "after analysis")
             T $FALSE)
            ((MRETURN) (($COPYMATRIX) $MAT0))))) 
(ADDLABEL '$%I16) 
(DSKSETQ $%O16
         '((MDEFINE SIMP) (($STATE2MATRIX) $STATE0 |$MaxLevel0|)
           ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
            ((MSETQ) $MAT0
             (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
              ((MPLUS) |$MaxLevel0| 1.)))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
                (($HIPOW) $STATE0 (($P) $IP $IQ)))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                ((MPLUS)
                 (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                 (($HIPOW) $STATE0 (($P) $IP $IQ))))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
            ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
             (($ERROR) "In state2matrix missing some contributions in"
              $STATE0 "since we are left with" $STATE00
              "after analysis")
             T $FALSE)
            ((MRETURN) (($COPYMATRIX) $MAT0))))) 
(ADDLABEL '$%O16) 
(DSKSETQ $%I17 '((MSETQ) |$expand_reggeon_loaded| T)) 
(ADDLABEL '$%I17) 
(DSKSETQ $%O17 'T) 
(ADDLABEL '$%O17) 
(DSKSETQ $%O18
         '"/home/igor/tex/DDF_interactions/maxima.cov/SSTT/10_exp_reggeon.v3.mat") 
(ADDLABEL '$%O18) 
(DSKSETQ $%I19
         '((MCOND) ((MNOT) |$expand_reggeon_loaded|)
           (($ERROR) "Cannot batch 10_exp_reggeon") T $FALSE)) 
(ADDLABEL '$%I19) 
(DSKSETQ $%O19 'NIL) 
(ADDLABEL '$%O19) 
(DSKSETQ $%I20 '(($BATCH) "20_der.v2.mat")) 
(ADDLABEL '$%I20) 
(DSKSETQ $%I21
         '(($DEFINE_VARIABLE) |$derivatives_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I21) 
(DSKSETQ $%O21 'NIL) 
(ADDLABEL '$%O21) 
(DSKSETQ $%I22 '(($DEFINE_VARIABLE) |$dbg_wrt_lambda| NIL $BOOLEAN)) 
(ADDLABEL '$%I22) 
(DSKSETQ $%O22 'NIL) 
(ADDLABEL '$%O22) 
(DSKSETQ $%I23 '(($DEFINE_VARIABLE) |$dbg_wrt_pair| NIL $BOOLEAN)) 
(ADDLABEL '$%I23) 
(DSKSETQ $%O23 'NIL) 
(ADDLABEL '$%O23) 
(DSKSETQ $%I24 '(($DEFINE_VARIABLE) |$dbg_wrt_states| NIL $BOOLEAN)) 
(ADDLABEL '$%I24) 
(DSKSETQ $%O24 'NIL) 
(ADDLABEL '$%O24) 
(DSKSETQ $%I25 '(($DEFINE_VARIABLE) |$dbg_wrt_contract| NIL $BOOLEAN)) 
(ADDLABEL '$%I25) 
(DSKSETQ $%O25 'NIL) 
(ADDLABEL '$%O25) 
(DSKSETQ $%I26 '(($DEFINE_VARIABLE) |$dbg_scalars| NIL $BOOLEAN)) 
(ADDLABEL '$%I26) 
(DSKSETQ $%O26 'NIL) 
(ADDLABEL '$%O26) 
(DSKSETQ $%I27 '((MSETQ) $INFLAG T)) 
(ADDLABEL '$%I27) 
(DSKSETQ $%O27 'T) 
(ADDLABEL '$%O27) 
(DSKSETQ $%I28 '((MSETQ) |$NIused| 0.)) 
(ADDLABEL '$%I28) 
(DSKSETQ $%O28 '0.) 
(ADDLABEL '$%O28) 
(DSKSETQ $%I29 '((MSETQ) |$objects_with_index| ((MLIST) $LA |$Sk| $K))) 
(ADDLABEL '$%I29) 
(DSKSETQ $%O29 '((MLIST SIMP) $LA |$Sk| $K)) 
(ADDLABEL '$%O29) 
(DSKSETQ $%I30
         '((MDEFINE)
           ((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
            $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LAK)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$laSk|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $KLA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$Skla|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I30) 
(DSKSETQ $%O30
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
            $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LAK)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$laSk|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $KLA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$Skla|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O30) 
(DSKSETQ $%I31
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $NPOW0 1.)
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LAK)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$laSk|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_lambda_other|)
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $KLA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$Skla|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_other_la|)
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I31) 
(DSKSETQ $%O31
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $NPOW0 1.)
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LAK)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$laSk|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_lambda_other|)
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $KLA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$Skla|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_other_la|)
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O31) 
(DSKSETQ $%I32
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
            $TERM0)
           ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
            ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
            ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.))
            ((MSETQ) $DER0 0.)
            ((MCOND) ((MGREATERP) $LEVEL10 0.)
             ((MSETQ) $DER00
              (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0|
               $TERM0))
             T
             ((MSETQ) $DER00
              ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
            ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
            ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
             ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
              ((MDO) $NT0 1. NIL NIL $LDER00 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_pair|
                 (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
                  "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
                 T $FALSE)
                ((MSETQ) $TMP_DER0
                 (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                  (($INPART) $DER00 $NT0)))
                ((MSETQ) $DER0
                 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
             T
             ((MPROGN)
              ((MCOND) |$dbg_wrt_pair|
               (($PRINT) "    SINGLE term: take der of" $DER00
                "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
               T $FALSE)
              ((MSETQ) $DER0
               (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                $DER00))))
            ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I32) 
(DSKSETQ $%O32
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
            $TERM0)
           ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
            ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
            ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.))
            ((MSETQ) $DER0 0.)
            ((MCOND) ((MGREATERP) $LEVEL10 0.)
             ((MSETQ) $DER00
              (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0|
               $TERM0))
             T
             ((MSETQ) $DER00
              ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
            ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
            ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
             ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
              ((MDO) $NT0 1. NIL NIL $LDER00 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_pair|
                 (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
                  "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
                 T $FALSE)
                ((MSETQ) $TMP_DER0
                 (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                  (($INPART) $DER00 $NT0)))
                ((MSETQ) $DER0
                 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
             T
             ((MPROGN)
              ((MCOND) |$dbg_wrt_pair|
               (($PRINT) "    SINGLE term: take der of" $DER00
                "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
               T $FALSE)
              ((MSETQ) $DER0
               (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                $DER00))))
            ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O32) 
(DSKSETQ $%I33
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
            $TERM0)
           ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
            ((MSETQ) $MAX_USED_LEVEL0
             (($LENGTH) $ONE_STATE_IN_MATRIX0))
            ((MSETQ) |$Der0| $TERM0)
            ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
             ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
              ((MCOND)
               ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
               ((MPROGN)
                ((MDO) $N_PQ 1. NIL NIL
                 (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
                 ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
                  ((MCOND)
                   (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
                   ((MPROGN)
                    ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
                     ((MSETQ) |$tmp_Der0|
                      ((MPLUS) |$tmp_Der0|
                       (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                        ((MPLUS) $L0 ((MMINUS) 1.))
                        ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
                    ((MSETQ) |$Der0| |$tmp_Der0|))
                   T
                   ((MSETQ) |$Der0|
                    (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                     ((MPLUS) $L0 ((MMINUS) 1.))
                     ((MPLUS) $C0 ((MMINUS) 1.)) |$Der0|)))))
                |$end_loop_c0|)
               T $FALSE)))
            ((MRETURN) |$Der0|)))) 
(ADDLABEL '$%I33) 
(DSKSETQ $%O33
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
            $TERM0)
           ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
            ((MSETQ) $MAX_USED_LEVEL0
             (($LENGTH) $ONE_STATE_IN_MATRIX0))
            ((MSETQ) |$Der0| $TERM0)
            ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
             ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
              ((MCOND)
               ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
               ((MPROGN)
                ((MDO) $N_PQ 1. NIL NIL
                 (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
                 ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
                  ((MCOND)
                   (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
                   ((MPROGN)
                    ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
                     ((MSETQ) |$tmp_Der0|
                      ((MPLUS) |$tmp_Der0|
                       (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                        ((MPLUS) $L0 ((MMINUS) 1.))
                        ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
                    ((MSETQ) |$Der0| |$tmp_Der0|))
                   T
                   ((MSETQ) |$Der0|
                    (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                     ((MPLUS) $L0 ((MMINUS) 1.))
                     ((MPLUS) $C0 ((MMINUS) 1.)) |$Der0|)))))
                |$end_loop_c0|)
               T $FALSE)))
            ((MRETURN) |$Der0|)))) 
(ADDLABEL '$%O33) 
(DSKSETQ $%I34
         '((MDEFINE)
           ((|$take_derivative_wrt_scalar_stateSV1|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
            ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
              ((MPROGN)
               ((MCOND) |$dbg_scalars|
                (($PRINT) "nr0=" $NR0 "out of"
                 (($LENGTH) $SCALARS_IN_MATRIX0))
                T $FALSE)
               ((MSETQ) |$tmp_DER0| 0.)
               ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
                ((MPROGN)
                 (($PRINT) "before length(DER0) is"
                  (($LENGTH) |$der0|))
                 ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
                  ((MSETQ) |$tmp_DER0|
                   ((MPLUS) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
                 ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
                T
                ((MPROGN)
                 ((MCOND) |$dbg_scalars|
                  (($PRINT) "SINGLE term " |$der0| "derivative wrt r="
                   $NR0 "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0)
                   "with nr=" $NR0)
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)))
              T $FALSE))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%I34) 
(DSKSETQ $%O34
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_scalar_stateSV1|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
            ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
              ((MPROGN)
               ((MCOND) |$dbg_scalars|
                (($PRINT) "nr0=" $NR0 "out of"
                 (($LENGTH) $SCALARS_IN_MATRIX0))
                T $FALSE)
               ((MSETQ) |$tmp_DER0| 0.)
               ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
                ((MPROGN)
                 (($PRINT) "before length(DER0) is"
                  (($LENGTH) |$der0|))
                 ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
                  ((MSETQ) |$tmp_DER0|
                   ((MPLUS) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
                 ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
                T
                ((MPROGN)
                 ((MCOND) |$dbg_scalars|
                  (($PRINT) "SINGLE term " |$der0| "derivative wrt r="
                   $NR0 "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0)
                   "with nr=" $NR0)
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)))
              T $FALSE))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%O34) 
(DSKSETQ $%I35
         '((MDEFINE)
           ((|$take_derivative_wrt_scalar_stateSV2|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
            ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
             ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
              (($PRINT)
               "in take_derivative_wrt_scalar_stateSV2 acting on" $LT0
               "terms")
              ((MDO) $NT0 1. NIL NIL $LT0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_states|
                 (($PRINT)
                  "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                  $NT0 "out of" $LT0 "now there are"
                  ((MCOND) ((MNOT) (($NUMBERP) |$der0|))
                   (($LENGTH) |$der0|) T 0.)
                  "terms")
                 T
                 ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                   $NT0 "(step 100) out of" $LT0)
                  T $FALSE))
                ((MSETQ) |$NIused| 0.)
                ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
                ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
                 NIL
                 ((MCOND)
                  ((MNOT)
                   ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                  ((MPROGN)
                   ((MSETQ) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
                   |$end_nr_loop|)
                  T $FALSE))
                ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
                |$end_t0_loop|)))
             T
             ((MPROGN) ((MSETQ) |$der0| $TERM0)
              ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
               NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                ((MPROGN)
                 ((MCOND) |$dbg_wrt_states|
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
                   |$der0| "derivative wrt r=" $NR0 "and"
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)
                T $FALSE))))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%I35) 
(DSKSETQ $%O35
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_scalar_stateSV2|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
            ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
             ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
              (($PRINT)
               "in take_derivative_wrt_scalar_stateSV2 acting on" $LT0
               "terms")
              ((MDO) $NT0 1. NIL NIL $LT0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_states|
                 (($PRINT)
                  "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                  $NT0 "out of" $LT0 "now there are"
                  ((MCOND) ((MNOT) (($NUMBERP) |$der0|))
                   (($LENGTH) |$der0|) T 0.)
                  "terms")
                 T
                 ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                   $NT0 "(step 100) out of" $LT0)
                  T $FALSE))
                ((MSETQ) |$NIused| 0.)
                ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
                ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
                 NIL
                 ((MCOND)
                  ((MNOT)
                   ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                  ((MPROGN)
                   ((MSETQ) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
                   |$end_nr_loop|)
                  T $FALSE))
                ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
                |$end_t0_loop|)))
             T
             ((MPROGN) ((MSETQ) |$der0| $TERM0)
              ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
               NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                ((MPROGN)
                 ((MCOND) |$dbg_wrt_states|
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
                   |$der0| "derivative wrt r=" $NR0 "and"
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)
                T $FALSE))))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%O35) 
(DSKSETQ $%I36
         '((MDEFINE) (($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0)
           ((MPROG)
            ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0
             $NPOW0 $OP0 $IND0 $NFAC0 $NR0 $NS0)
            ((MSETQ) $UTERM00 $UTERM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
             ((MRETURN) $UTERM0) T $FALSE)
            ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
            ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_contract|
               (($PRINT) "      Exam" $FAC0) T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
                ((MCOND)
                 ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
                  ((MNOT) ((MEQUAL) $NPOW0 2.)))
                 (($ERROR) "the power must be 2!! wrong term=" $UTERM0)
                 T $FALSE)
                ((MCOND)
                 ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
                 ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MCOND) ((MEQUAL) $OP0 $LA)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 |$Sk|)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 $K)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE))
               T
               ((MCOND)
                ((MAND) $ISOP0
                 (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
                ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
                 ((MCOND)
                  ((MNOT)
                   (($IS)
                    ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
                  ((MPROGN)
                   ((MSETQ) $OTHERFAC0
                    (($ASSOC) $IND0 $LIST_INDEX_FACS0))
                   ((MSETQ) $NR0 (($INPART) $FAC0 1.))
                   ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
                   ((MCOND) ((MLEQP) $NR0 $NS0)
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $FAC0 0.)
                        (($INPART) $OTHERFAC0 0.))
                       $NR0 (($INPART) $FAC0 2.) $NS0
                       (($INPART) $OTHERFAC0 2.))))
                    T
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $OTHERFAC0 0.)
                        (($INPART) $FAC0 0.))
                       $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                       (($INPART) $FAC0 2.)))))
                   ((MSETQ) $LIST_INDEX_FACS0
                    (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0)
                     $LIST_INDEX_FACS0)))
                  T
                  ((MSETQ) $LIST_INDEX_FACS0
                   (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
                T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
              |$end_fac_loop|))
            ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
             ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
            ((MRETURN) $CTERM0)))) 
(ADDLABEL '$%I36) 
(DSKSETQ $%O36
         '((MDEFINE SIMP) (($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0)
           ((MPROG)
            ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0
             $NPOW0 $OP0 $IND0 $NFAC0 $NR0 $NS0)
            ((MSETQ) $UTERM00 $UTERM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
             ((MRETURN) $UTERM0) T $FALSE)
            ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
            ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_contract|
               (($PRINT) "      Exam" $FAC0) T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
                ((MCOND)
                 ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
                  ((MNOT) ((MEQUAL) $NPOW0 2.)))
                 (($ERROR) "the power must be 2!! wrong term=" $UTERM0)
                 T $FALSE)
                ((MCOND)
                 ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
                 ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MCOND) ((MEQUAL) $OP0 $LA)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 |$Sk|)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 $K)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE))
               T
               ((MCOND)
                ((MAND) $ISOP0
                 (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
                ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
                 ((MCOND)
                  ((MNOT)
                   (($IS)
                    ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
                  ((MPROGN)
                   ((MSETQ) $OTHERFAC0
                    (($ASSOC) $IND0 $LIST_INDEX_FACS0))
                   ((MSETQ) $NR0 (($INPART) $FAC0 1.))
                   ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
                   ((MCOND) ((MLEQP) $NR0 $NS0)
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $FAC0 0.)
                        (($INPART) $OTHERFAC0 0.))
                       $NR0 (($INPART) $FAC0 2.) $NS0
                       (($INPART) $OTHERFAC0 2.))))
                    T
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $OTHERFAC0 0.)
                        (($INPART) $FAC0 0.))
                       $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                       (($INPART) $FAC0 2.)))))
                   ((MSETQ) $LIST_INDEX_FACS0
                    (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0)
                     $LIST_INDEX_FACS0)))
                  T
                  ((MSETQ) $LIST_INDEX_FACS0
                   (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
                T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
              |$end_fac_loop|))
            ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
             ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
            ((MRETURN) $CTERM0)))) 
(ADDLABEL '$%O36) 
(DSKSETQ $%I37
         '((MDEFINE) (($CONTRACT_PAIRS) |$utermS0|)
           ((MPROG) ((MLIST) $SUM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
             ((MPROGN) ((MSETQ) $SUM0 0.)
              ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
               ((MSETQ) $SUM0
                ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
             T
             ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
            ((MRETURN) $SUM0)))) 
(ADDLABEL '$%I37) 
(DSKSETQ $%O37
         '((MDEFINE SIMP) (($CONTRACT_PAIRS) |$utermS0|)
           ((MPROG) ((MLIST) $SUM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
             ((MPROGN) ((MSETQ) $SUM0 0.)
              ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
               ((MSETQ) $SUM0
                ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
             T
             ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
            ((MRETURN) $SUM0)))) 
(ADDLABEL '$%O37) 
(DSKSETQ $%I38 '((MSETQ) |$derivatives_loaded| T)) 
(ADDLABEL '$%I38) 
(DSKSETQ $%O38 'T) 
(ADDLABEL '$%O38) 
(DSKSETQ $%O39
         '"/home/igor/tex/DDF_interactions/maxima.cov/SSTT/20_der.v2.mat") 
(ADDLABEL '$%O39) 
(DSKSETQ $%I40
         '((MCOND) ((MNOT) |$derivatives_loaded|)
           (($ERROR) "Cannot batch 20_der") T $FALSE)) 
(ADDLABEL '$%I40) 
(DSKSETQ $%O40 'NIL) 
(ADDLABEL '$%O40) 
(DSKSETQ $%I41 '(($BATCH) "39_aux_functions_for_amplitudes.v0.mat")) 
(ADDLABEL '$%I41) 
(DSKSETQ $%I42 '(($DEFINE_VARIABLE) |$compute_pp_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I42) 
(DSKSETQ $%O42 'NIL) 
(ADDLABEL '$%O42) 
(DSKSETQ $%I43 '(($DEFINE_VARIABLE) $AP 2. $INTEGER)) 
(ADDLABEL '$%I43) 
(DSKSETQ $%O43 '2.) 
(ADDLABEL '$%O43) 
(DSKSETQ $%I44
         '((MDEFINE) (($TRUE_XX) $R $S)
           ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))) 
(ADDLABEL '$%I44) 
(DSKSETQ $%O44
         '((MDEFINE SIMP) (($TRUE_XX) $R $S)
           ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))) 
(ADDLABEL '$%O44) 
(DSKSETQ $%I45
         '((MDEFINE) ((|$otherN|) $M $N)
           ((MCOND)
            ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
             ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
            3. T
            ((MCOND)
             ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
              ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
             2. T
             ((MCOND)
              ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
               ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
              1. T $FALSE))))) 
(ADDLABEL '$%I45) 
(DSKSETQ $%O45
         '((MDEFINE SIMP) ((|$otherN|) $M $N)
           ((MCOND)
            ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
             ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
            3. T
            ((MCOND)
             ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
              ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
             2. T
             ((MCOND)
              ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
               ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
              1. T $FALSE))))) 
(ADDLABEL '$%O45) 
(DSKSETQ $%I46
         '((MDEFINE) (($COMPUTE_PP3) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MDO) $N 1. NIL NIL |$nn| NIL
              ((MCOND) ((MEQUAL) $M $N)
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
                 $AP))
               T
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
                 ((MPLUS)
                  ((MPLUS) 1.
                   ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))) 
(ADDLABEL '$%I46) 
(DSKSETQ $%O46
         '((MDEFINE SIMP) (($COMPUTE_PP3) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MDO) $N 1. NIL NIL |$nn| NIL
              ((MCOND) ((MEQUAL) $M $N)
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
                 $AP))
               T
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
                 ((MPLUS)
                  ((MPLUS) 1.
                   ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))) 
(ADDLABEL '$%O46) 
(DSKSETQ $%I47
         '((MDEFINE) (($PP3ONSHELL) $M $N) (($NUM_PP3 ARRAY) $M $N))) 
(ADDLABEL '$%I47) 
(DSKSETQ $%O47
         '((MDEFINE SIMP) (($PP3ONSHELL) $M $N)
           (($NUM_PP3 ARRAY) $M $N))) 
(ADDLABEL '$%O47) 
(DSKSETQ $%I48
         '((MSETQ) (($NUM_XX3 ARRAY) 1. 2.)
           ((MQUOTIENT) |$Xi| ((MPLUS) 1. ((MMINUS) |$Xi|))))) 
(ADDLABEL '$%I48) 
(DSKSETQ $%O48
         '((MTIMES SIMP)
           ((MEXPT SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$Xi|))
            -1.)
           |$Xi|)) 
(ADDLABEL '$%O48) 
(DSKSETQ $%I49 '((MSETQ) (($NUM_XX3 ARRAY) 1. 3.) |$Xi|)) 
(ADDLABEL '$%I49) 
(DSKSETQ $%O49 '|$Xi|) 
(ADDLABEL '$%O49) 
(DSKSETQ $%I50 '((MSETQ) (($NUM_XX3 ARRAY) 2. 3.) 1.)) 
(ADDLABEL '$%I50) 
(DSKSETQ $%O50 '1.) 
(ADDLABEL '$%O50) 
(DSKSETQ $%I51
         '((MDEFINE) (($TRUE_GF_XX3) $R $S) (($NUM_XX3 ARRAY) $R $S))) 
(ADDLABEL '$%I51) 
(DSKSETQ $%O51
         '((MDEFINE SIMP) (($TRUE_GF_XX3) $R $S)
           (($NUM_XX3 ARRAY) $R $S))) 
(ADDLABEL '$%O51) 
(DSKSETQ $%I52
         '((MDEFINE) (($GF_XX3) $M $N)
           ((MCOND) ((MEQUAL) $M 1.) |$x1| T
            ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
             ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
              |$x3|))))) 
(ADDLABEL '$%I52) 
(DSKSETQ $%O52
         '((MDEFINE SIMP) (($GF_XX3) $M $N)
           ((MCOND) ((MEQUAL) $M 1.) |$x1| T
            ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
             ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
              |$x3|))))) 
(ADDLABEL '$%O52) 
(DSKSETQ $%I53
         '((MDEFINE) (($COMPUTE_PP4) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
              ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
               $AP)))
            ((MSETQ) |$Mu|
             ((MPLUS)
              ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
              ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
            ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))) 
(ADDLABEL '$%I53) 
(DSKSETQ $%O53
         '((MDEFINE SIMP) (($COMPUTE_PP4) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
              ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
               $AP)))
            ((MSETQ) |$Mu|
             ((MPLUS)
              ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
              ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
            ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))) 
(ADDLABEL '$%O53) 
(DSKSETQ $%I54
         '((MDEFINE) (($PP4ONSHELL) $M $N) (($NUM_PP4 ARRAY) $M $N))) 
(ADDLABEL '$%I54) 
(DSKSETQ $%O54
         '((MDEFINE SIMP) (($PP4ONSHELL) $M $N)
           (($NUM_PP4 ARRAY) $M $N))) 
(ADDLABEL '$%O54) 
(DSKSETQ $%I55
         '((MDEFINE) (($COMPUTE_XX4))
           ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
            (($REMARRAY) $NUM_XX4)
            ((MSETQ) $GF_X_RULES
             ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
              ((MEQUAL) |$om|
               ((MQUOTIENT)
                ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
                 (($XX) 1. 3.))
                (($XX) 2. 4.)))))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
              ((MEQUAL)
               ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.)
                (($XX) 2. 4.))
               ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
            ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
            ((MSETQ) $SO_X13
             (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
            ((MSETQ) $XX4_LIST
             (($MAKELIST)
              (($MAKELIST)
               ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S))
               $S ((MPLUS) $R 1.) |$nn|)
              $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
            ((MSETQ) $XX4_LIST
             (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
            ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
            ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
             (($MAP) ":" ((MLIST) (($LHS) $GFXX0))
              ((MLIST) (($RHS) $GFXX0))))
            ((MSETQ) |$dx3_dOM|
             (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
            ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES))
            |$xx4_done|))) 
(ADDLABEL '$%I55) 
(DSKSETQ $%O55
         '((MDEFINE SIMP) (($COMPUTE_XX4))
           ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
            (($REMARRAY) $NUM_XX4)
            ((MSETQ) $GF_X_RULES
             ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
              ((MEQUAL) |$om|
               ((MQUOTIENT)
                ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
                 (($XX) 1. 3.))
                (($XX) 2. 4.)))))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
              ((MEQUAL)
               ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.)
                (($XX) 2. 4.))
               ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
            ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
            ((MSETQ) $SO_X13
             (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
            ((MSETQ) $XX4_LIST
             (($MAKELIST)
              (($MAKELIST)
               ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S))
               $S ((MPLUS) $R 1.) |$nn|)
              $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
            ((MSETQ) $XX4_LIST
             (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
            ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
            ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
             (($MAP) ":" ((MLIST) (($LHS) $GFXX0))
              ((MLIST) (($RHS) $GFXX0))))
            ((MSETQ) |$dx3_dOM|
             (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
            ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES))
            |$xx4_done|))) 
(ADDLABEL '$%O55) 
(DSKSETQ $%I56
         '((MDEFINE) (($TRUE_GF_XX4) $R $S) (($NUM_XX4 ARRAY) $R $S))) 
(ADDLABEL '$%I56) 
(DSKSETQ $%O56
         '((MDEFINE SIMP) (($TRUE_GF_XX4) $R $S)
           (($NUM_XX4 ARRAY) $R $S))) 
(ADDLABEL '$%O56) 
(DSKSETQ $%I57
         '((MDEFINE) ((|$check_cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
              ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
              ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
              ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
              ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
              ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
              ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
              ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
              ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
              ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%I57) 
(DSKSETQ $%O57
         '((MDEFINE SIMP) ((|$check_cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
              ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
              ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
              ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
              ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
              ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
              ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
              ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
              ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
              ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%O57) 
(DSKSETQ $%I58
         '((MDEFINE) ((|$cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%I58) 
(DSKSETQ $%O58
         '((MDEFINE SIMP) ((|$cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%O58) 
(DSKSETQ $%I59
         '((MDEFINE) ((|$check_cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%I59) 
(DSKSETQ $%O59
         '((MDEFINE SIMP) ((|$check_cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%O59) 
(DSKSETQ $%I60
         '((MDEFINE) ((|$cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%I60) 
(DSKSETQ $%O60
         '((MDEFINE SIMP) ((|$cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%O60) 
(DSKSETQ $%I61
         '((MDEFINE) ((|$check_swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%I61) 
(DSKSETQ $%O61
         '((MDEFINE SIMP) ((|$check_swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%O61) 
(DSKSETQ $%I62
         '((MDEFINE) ((|$swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%I62) 
(DSKSETQ $%O62
         '((MDEFINE SIMP) ((|$swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%O62) 
(DSKSETQ $%I63
         '((MDEFINE) ((|$swap_gfA_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|))) $AMP00)))) 
(ADDLABEL '$%I63) 
(DSKSETQ $%O63
         '((MDEFINE SIMP) ((|$swap_gfA_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|))) $AMP00)))) 
(ADDLABEL '$%O63) 
(DSKSETQ $%I64
         '((MDEFINE) (($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|)
           ((MPROG) ((MSETQ) |$nn| 4.)
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
            ((MSETQ) $GH_00
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) $GH_0P
             (($FACTOR)
              (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_0p|
             (($FACTOR)
              (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_pp|
             (($FACTOR)
              (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.)
               ((MEQUAL) |$Mt| 0.))))
            ((MSETQ) |$gh_TTT0|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTT|
             (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))) 
(ADDLABEL '$%I64) 
(DSKSETQ $%O64
         '((MDEFINE SIMP) (($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|)
           ((MPROG) ((MSETQ) |$nn| 4.)
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
            ((MSETQ) $GH_00
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) $GH_0P
             (($FACTOR)
              (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_0p|
             (($FACTOR)
              (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_pp|
             (($FACTOR)
              (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.)
               ((MEQUAL) |$Mt| 0.))))
            ((MSETQ) |$gh_TTT0|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTT|
             (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))) 
(ADDLABEL '$%O64) 
(DSKSETQ $%I65 '((MSETQ) |$compute_pp_loaded| T)) 
(ADDLABEL '$%I65) 
(DSKSETQ $%O65 'T) 
(ADDLABEL '$%O65) 
(DSKSETQ $%O66
         '"/home/igor/tex/DDF_interactions/maxima.cov/SSTT/39_aux_functions_for_amplitudes.v0.mat") 
(ADDLABEL '$%O66) 
(DSKSETQ $%I67
         '((MCOND) ((MNOT) |$compute_pp_loaded|)
           (($ERROR) "Cannot batch 39_aux_functions_for_amplitudes") T
           $FALSE)) 
(ADDLABEL '$%I67) 
(DSKSETQ $%O67 'NIL) 
(ADDLABEL '$%O67) 
(DSKSETQ $%I68 '(($BATCH) "32_compute_4pts_amplitude.v0.3.mat")) 
(ADDLABEL '$%I68) 
(DSKSETQ $%I69 '(($DEFINE_VARIABLE) |$amp_4pts_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I69) 
(DSKSETQ $%O69 'NIL) 
(ADDLABEL '$%O69) 
(DSKSETQ $%I70
         '((MDEFINE) (($ORDERXX) $R $S)
           ((MCOND) ((MEQUAL) $R $S) 0. T
            ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
             ((MMINUS) (($XX) $S $R)))))) 
(ADDLABEL '$%I70) 
(DSKSETQ $%O70
         '((MDEFINE SIMP) (($ORDERXX) $R $S)
           ((MCOND) ((MEQUAL) $R $S) 0. T
            ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
             ((MMINUS) (($XX) $S $R)))))) 
(ADDLABEL '$%O70) 
(DSKSETQ $%I71
         '((MDEFINE) (($ORDERPP) $R $S)
           ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))) 
(ADDLABEL '$%I71) 
(DSKSETQ $%O71
         '((MDEFINE SIMP) (($ORDERPP) $R $S)
           ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))) 
(ADDLABEL '$%O71) 
(DSKSETQ $%I72
         '((MDEFINE) (($TRUE_KK) $R $M $S $N)
           ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))) 
(ADDLABEL '$%I72) 
(DSKSETQ $%O72
         '((MDEFINE SIMP) (($TRUE_KK) $R $M $S $N)
           ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))) 
(ADDLABEL '$%O72) 
(DSKSETQ $%I73
         '((MDEFINE) ((|$true_Skk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%I73) 
(DSKSETQ $%O73
         '((MDEFINE SIMP) ((|$true_Skk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%O73) 
(DSKSETQ $%I74
         '((MDEFINE) ((|$true_kSk|) $S $N $R $M)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%I74) 
(DSKSETQ $%O74
         '((MDEFINE SIMP) ((|$true_kSk|) $S $N $R $M)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%O74) 
(DSKSETQ $%I75
         '((MDEFINE) ((|$true_SkSk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
            (($SUM)
             (($SUM)
              ((MTIMES) (($ORDERPP) $T $U)
               ((MEXPT) (($ORDERXX) $R $T) $M)
               ((MEXPT) (($ORDERXX) $S $U) $N))
              $T 1. |$nn|)
             $U 1. |$nn|)))) 
(ADDLABEL '$%I75) 
(DSKSETQ $%O75
         '((MDEFINE SIMP) ((|$true_SkSk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
            (($SUM)
             (($SUM)
              ((MTIMES) (($ORDERPP) $T $U)
               ((MEXPT) (($ORDERXX) $R $T) $M)
               ((MEXPT) (($ORDERXX) $S $U) $N))
              $T 1. |$nn|)
             $U 1. |$nn|)))) 
(ADDLABEL '$%O75) 
(DSKSETQ $%I76
         '((MDEFINE) (($FROM_STATE_TO_ADDEND_LIST) $STATE0)
           ((MPROG)
            ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T
             $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
             ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
            ((MSETQ) $LIST0
             (($MAKELIST) (($INPART) $STATE0 $T) $T 1.
              (($LENGTH) $STATE0)))
            ((MRETURN) $LIST0)))) 
(ADDLABEL '$%I76) 
(DSKSETQ $%O76
         '((MDEFINE SIMP) (($FROM_STATE_TO_ADDEND_LIST) $STATE0)
           ((MPROG)
            ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T
             $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
             ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
            ((MSETQ) $LIST0
             (($MAKELIST) (($INPART) $STATE0 $T) $T 1.
              (($LENGTH) $STATE0)))
            ((MRETURN) $LIST0)))) 
(ADDLABEL '$%O76) 
(DSKSETQ $%I77
         '((MDEFINE)
           (($EXTRACT_AND_NORMALIZE_COEFFS)
            $LIST_OF_LISTS_OF_SUBSTATES0)
           ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
            ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
              ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
               ((MPROGN) ((MSETQ) $S00 $S0)
                ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                 ((MPROGN)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)))
                ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
                 ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                  ((MPROGN)
                   ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
                   ((MCOND) ((MGREATERP) $POW0 0.)
                    ((MSETQ) $S00
                     ((MTIMES)
                      ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                      ((MEXPT)
                       ((MQUOTIENT)
                        ((MQUOTIENT) ((MMINUS) 1.)
                         ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                        ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                       $POW0)))
                    T $FALSE))))
                ((MCOND)
                 ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
                  ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
                 (($ERROR)
                  "extract_and_normalize_coeffs cannot compute normalized coeff from"
                  $S0 "left over is" $S00)
                 T $FALSE)
                ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
              ((MSETQ) $COEFFS_LIST0
               (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
            ((MRETURN) $COEFFS_LIST0)))) 
(ADDLABEL '$%I77) 
(DSKSETQ $%O77
         '((MDEFINE SIMP)
           (($EXTRACT_AND_NORMALIZE_COEFFS)
            $LIST_OF_LISTS_OF_SUBSTATES0)
           ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
            ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
              ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
               ((MPROGN) ((MSETQ) $S00 $S0)
                ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                 ((MPROGN)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)))
                ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
                 ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                  ((MPROGN)
                   ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
                   ((MCOND) ((MGREATERP) $POW0 0.)
                    ((MSETQ) $S00
                     ((MTIMES)
                      ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                      ((MEXPT)
                       ((MQUOTIENT)
                        ((MQUOTIENT) ((MMINUS) 1.)
                         ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                        ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                       $POW0)))
                    T $FALSE))))
                ((MCOND)
                 ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
                  ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
                 (($ERROR)
                  "extract_and_normalize_coeffs cannot compute normalized coeff from"
                  $S0 "left over is" $S00)
                 T $FALSE)
                ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
              ((MSETQ) $COEFFS_LIST0
               (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
            ((MRETURN) $COEFFS_LIST0)))) 
(ADDLABEL '$%O77) 
(DSKSETQ $%I78
         '((MDEFINE) ((|$amplitudeN4V1|) $STATES_LIST0)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) |$Partials0|
                  (($ENDCONS)
                   ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                    $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                   |$Partials0|))
                 ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I78) 
(DSKSETQ $%O78
         '((MDEFINE SIMP) ((|$amplitudeN4V1|) $STATES_LIST0)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) |$Partials0|
                  (($ENDCONS)
                   ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                    $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                   |$Partials0|))
                 ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O78) 
(DSKSETQ $%I79
         '((MDEFINE)
           ((|$amplitudeN4V1_list|) $STATES_LIST0
            $CHECKPOINT_SAVE_FILENAME)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MPROGN)
              ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
               ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
                ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                 ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                  (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                   "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                   (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                   (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                   "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                   "s")
                  ((MSETQ) $LIST_OF_SUBSTATES0
                   ((MLIST)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                  (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                  ((MSETQ) $SL0
                   (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                    $LIST_OF_SUBSTATES0))
                  ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                  ((MSETQ) $NAS_LIST0
                   (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                  ((MSETQ) $US0
                   ((|$compute_levels_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS0
                   ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS_LIST0
                   (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                  ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                  ((MSETQ) $EI0
                   (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                    $DS_RULES0))
                  ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                  ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Computed the expression on which we must act with derivatives in"
                   ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                  ((MSETQ) $PARTIAL_AMP0
                   ((MTIMES)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
                    ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                     $EX_EI0)))
                  ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Taken the derivatives and computed the partial amplitude in"
                   ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                   "s")
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                    |$Partials0|))
                  |$end_3_loops|))))
              (($SAVE)
               (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_"
                (($STRING) $NA1) ".lisp")
               $NA1 $STATES_LIST0 |$Partials0|)
              |$end_na1_loop|))
            ((MRETURN) |$Partials0|)))) 
(ADDLABEL '$%I79) 
(DSKSETQ $%O79
         '((MDEFINE SIMP)
           ((|$amplitudeN4V1_list|) $STATES_LIST0
            $CHECKPOINT_SAVE_FILENAME)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MPROGN)
              ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
               ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
                ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                 ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                  (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                   "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                   (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                   (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                   "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                   "s")
                  ((MSETQ) $LIST_OF_SUBSTATES0
                   ((MLIST)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                  (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                  ((MSETQ) $SL0
                   (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                    $LIST_OF_SUBSTATES0))
                  ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                  ((MSETQ) $NAS_LIST0
                   (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                  ((MSETQ) $US0
                   ((|$compute_levels_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS0
                   ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS_LIST0
                   (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                  ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                  ((MSETQ) $EI0
                   (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                    $DS_RULES0))
                  ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                  ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Computed the expression on which we must act with derivatives in"
                   ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                  ((MSETQ) $PARTIAL_AMP0
                   ((MTIMES)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
                    ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                     $EX_EI0)))
                  ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Taken the derivatives and computed the partial amplitude in"
                   ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                   "s")
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                    |$Partials0|))
                  |$end_3_loops|))))
              (($SAVE)
               (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_"
                (($STRING) $NA1) ".lisp")
               $NA1 $STATES_LIST0 |$Partials0|)
              |$end_na1_loop|))
            ((MRETURN) |$Partials0|)))) 
(ADDLABEL '$%O79) 
(DSKSETQ $%I80
         '((MDEFINE)
           ((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                  (($RATSIMP)
                   (($EV) $FINAL_PARTIAL_AMP0
                    ((MEQUAL) $PP $PP4ONSHELL)
                    ((MEQUAL) $XX $TRUE_GF_XX4))))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I80) 
(DSKSETQ $%O80
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                  (($RATSIMP)
                   (($EV) $FINAL_PARTIAL_AMP0
                    ((MEQUAL) $PP $PP4ONSHELL)
                    ((MEQUAL) $XX $TRUE_GF_XX4))))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O80) 
(DSKSETQ $%I81
         '((MDEFINE)
           ((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I81) 
(DSKSETQ $%O81
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O81) 
(DSKSETQ $%I82
         '((MDEFINE)
           ((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratexpand the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
                  "terms")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I82) 
(DSKSETQ $%O82
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratexpand the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
                  "terms")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O82) 
(DSKSETQ $%I83 '((MSETQ) |$amp_4pts_loaded| T)) 
(ADDLABEL '$%I83) 
(DSKSETQ $%O83 'T) 
(ADDLABEL '$%O83) 
(DSKSETQ $%O84
         '"/home/igor/tex/DDF_interactions/maxima.cov/SSTT/32_compute_4pts_amplitude.v0.3.mat") 
(ADDLABEL '$%O84) 
(DSKSETQ $%I85
         '((MCOND) ((MNOT) |$amp_4pts_loaded|)
           (($ERROR) "Cannot batch 32_compute_4pts_amplitude") T
           $FALSE)) 
(ADDLABEL '$%I85) 
(DSKSETQ $%O85 'NIL) 
(ADDLABEL '$%O85) 
(DSKSETQ $%I86 '(($BATCH) "40_define_test_states.v1.mat")) 
(ADDLABEL '$%I86) 
(DSKSETQ $%I87
         '((MDEFINE) ((|$SetStates|) |$dd0|)
           ((MPROG) ((MSETQ) |$Lev0| 2.)
            ((MSETQ) |$Null2|
             (($EV)
              ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
               ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
               ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
               ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 3.)
            ((MSETQ) |$Null3|
             (($EV)
              ((MPLUS)
               ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.)
                |$dd|)
               ((MMINUS)
                ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.)
                 |$dd|))
               ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
               ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 0.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 3.))
               ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$dd| |$dd0|)))
            ((MSETQ) |$Lev0| 4.)
            ((MSETQ) |$S4z|
             ((MPLUS) ((MTIMES) 375. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 888. (($P) 3. 1.)))
              ((MTIMES) ((MMINUS) 23.) (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 22968. (($P) 2. 2.))
              ((MTIMES) 138. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1452.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 1800. ((MEXPT) (($P) 1. 1.) 2.))))
            ((MSETQ) |$S4m|
             ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
              ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 2268. (($P) 2. 2.))
              ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
              ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S4r1|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.) |$d|)
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.))
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 4.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r2|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.)
                |$d|)
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 4. 0.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
               ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r3|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 3. 1.))
               ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.))
               ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1|
             (($EV)
              ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
               ((MTIMES) 624. (($P) 3. 1.))
               ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 936. (($P) 2. 2.))
               ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES)
                ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
                 ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
            ((MSETQ) |$Null4r2|
             ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
              ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 4050. (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null4g|
             (($EV)
              ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|)
                2.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                8.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
                6.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|)
                72.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
               ((MTIMES) 6. (($P) 3. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
               ((MTIMES) 3. (($P) 2. 2.))
               ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
               ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
               ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
               ((MQUOTIENT)
                ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
                6.)
               ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4cr|
             ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
              ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null6r16|
             ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
              ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
              ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 3074625000. (($P) 3. 3.))
              ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.))
              ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
              ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
            ((MSETQ) |$S6m|
             ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
              ((MTIMES) 28320. (($P) 5. 1.))
              ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 82400. (($P) 3. 3.))
              ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S6z|
             ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
              ((MTIMES) 1177320. (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
              ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 929500. (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
            ((MSETQ) |$N6g|
             (($EV)
              ((MPLUS)
               ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
               ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
               ((MQUOTIENT)
                ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|))
                4.)
               ((MQUOTIENT)
                ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|) 168.)
               ((MQUOTIENT)
                ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)
                 |$d|)
                280.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
               ((MQUOTIENT)
                ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MMINUS)
                 ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|) 378.)
               ((MQUOTIENT)
                ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
                 |$d|)
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.)
                 |$d|)
                945.)
               ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|) 2520.)
               ((MQUOTIENT)
                ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                140.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)
                 |$d|)
                252.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|) 7560.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.)))
                18.)
               ((MTIMES) 110. (($P) 5. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
               ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
               ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.))
                12.)
               ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
               ((MQUOTIENT)
                ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.))
                70.)
               ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
               ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.))
                7.)
               ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
               ((MQUOTIENT)
                ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.))
                54.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.))
                6.)
               ((MQUOTIENT)
                ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.)
                 (($P) 3. 0.))
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.)
                 (($P) 3. 0.))
                3780.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
                14.)
               ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
               ((MQUOTIENT)
                ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
                28.)
               ((MQUOTIENT)
                ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.))
                45.)
               ((MQUOTIENT)
                ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.))
                280.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
                 (($P) 2. 0.))
                140.)
               ((MQUOTIENT)
                ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.))
                630.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 1. 1.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
                37800.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 8.) ((MSETQ) |$S8m1| 0.)
            ((MSETQ) |$S8m2| 0.)
            ((MSETQ) |$S8z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
              ((MTIMES) 419373360. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 6188984592. (($P) 5. 3.))
              ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 20048000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 8144150. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 23738400. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
              ((MTIMES) 359941680. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 5264441616. (($P) 5. 3.))
              ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 17416000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6809950. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 20437200. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S10z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
              ((MTIMES) 94471732800. (($P) 9. 1.))
              ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 1017474393600. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1805580000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
              ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.)
               (($P) 6. 1.))
              ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 607282147584. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 20082748000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 36082698000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 23408646912.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 28894320000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 771289485750.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 11311477275. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 612360000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 575909838000.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 816480000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 27552406000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 34574400000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 11854080000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 40166544600. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 2. 2.))))
            ((MSETQ) |$S10z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
              ((MTIMES) 65112321600. (($P) 9. 1.))
              ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 690708211200. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 7. 1.))
              ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
              ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 2261880000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 6. 0.))
              ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 376838832384. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 3.))
              ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 2.))
              ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 11114538000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 24356973312.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.)
               (($P) 4. 4.))
              ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6161648325.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 14804370000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
              ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1210524000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6667920000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 359389840950.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
               (($P) 4. 1.))
              ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1210524000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 338354074800.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 16134720000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 18276010200. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))))
            ((MSETQ) |$S103z|
             ((MPLUS)
              ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
              ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
              ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.)
               (($P) 9. 0.))
              ((MTIMES) 36360611332200. (($P) 8. 2.))
              ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
              ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
              ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1631223468000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.)
               (($P) 7. 0.))
              ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 7. 0.))
              ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) 372093476932800. (($P) 6. 4.))
              ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.)
               (($P) 6. 2.))
              ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
              ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.)
               (($P) 6. 0.))
              ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 540966535200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 6. 0.))
              ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.)
               (($P) 5. 3.))
              ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 1170019452000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.)
               (($P) 5. 2.))
              ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
              ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 4662858416400.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.)
               (($P) 5. 0.))
              ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
              ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 5. 0.))
              ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 805050582525.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 3.))
              ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 9453628800.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
              ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
              ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 4. 2.))
              ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 40416163200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 237200140800.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 112702665600.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
               (($P) 4. 1.))
              ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 161245123200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 4. 1.))
              ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 232452259200. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 324362765475. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.)
               (($P) 4. 0.))
              ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 811066032000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
              ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 7740984220200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
              ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 185345126400.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 430303104000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
              ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 3. 2.))
              ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 437098032000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 296415302400. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 37933056000. (($P) 1. 0.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 270273024000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 552463430400.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
              ((MTIMES) 300421900800. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
               ((MEXPT) (($P) 3. 0.) 3.))
              ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.)
               (($P) 2. 1.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 441839664000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 14224896000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 10668672000.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 8001504000.)
               ((MEXPT) (($P) 1. 0.) 2.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 99574272000.)
               ((MEXPT) (($P) 1. 1.) 3.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 3.))
              ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 16003008000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.)
               (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 4.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 3.))))
            |$states_defined|))) 
(ADDLABEL '$%I87) 
(DSKSETQ $%O87
         '((MDEFINE SIMP) ((|$SetStates|) |$dd0|)
           ((MPROG) ((MSETQ) |$Lev0| 2.)
            ((MSETQ) |$Null2|
             (($EV)
              ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
               ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
               ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
               ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 3.)
            ((MSETQ) |$Null3|
             (($EV)
              ((MPLUS)
               ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.)
                |$dd|)
               ((MMINUS)
                ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.)
                 |$dd|))
               ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
               ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 0.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 3.))
               ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$dd| |$dd0|)))
            ((MSETQ) |$Lev0| 4.)
            ((MSETQ) |$S4z|
             ((MPLUS) ((MTIMES) 375. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 888. (($P) 3. 1.)))
              ((MTIMES) ((MMINUS) 23.) (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 22968. (($P) 2. 2.))
              ((MTIMES) 138. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1452.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 1800. ((MEXPT) (($P) 1. 1.) 2.))))
            ((MSETQ) |$S4m|
             ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
              ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 2268. (($P) 2. 2.))
              ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
              ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S4r1|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.) |$d|)
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.))
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 4.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r2|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.)
                |$d|)
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 4. 0.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
               ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r3|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 3. 1.))
               ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.))
               ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1|
             (($EV)
              ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
               ((MTIMES) 624. (($P) 3. 1.))
               ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 936. (($P) 2. 2.))
               ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES)
                ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
                 ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
            ((MSETQ) |$Null4r2|
             ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
              ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 4050. (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null4g|
             (($EV)
              ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|)
                2.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                8.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
                6.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|)
                72.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
               ((MTIMES) 6. (($P) 3. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
               ((MTIMES) 3. (($P) 2. 2.))
               ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
               ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
               ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
               ((MQUOTIENT)
                ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
                6.)
               ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4cr|
             ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
              ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null6r16|
             ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
              ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
              ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 3074625000. (($P) 3. 3.))
              ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.))
              ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
              ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
            ((MSETQ) |$S6m|
             ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
              ((MTIMES) 28320. (($P) 5. 1.))
              ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 82400. (($P) 3. 3.))
              ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S6z|
             ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
              ((MTIMES) 1177320. (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
              ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 929500. (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
            ((MSETQ) |$N6g|
             (($EV)
              ((MPLUS)
               ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
               ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
               ((MQUOTIENT)
                ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|))
                4.)
               ((MQUOTIENT)
                ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|) 168.)
               ((MQUOTIENT)
                ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)
                 |$d|)
                280.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
               ((MQUOTIENT)
                ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MMINUS)
                 ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|) 378.)
               ((MQUOTIENT)
                ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
                 |$d|)
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.)
                 |$d|)
                945.)
               ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|) 2520.)
               ((MQUOTIENT)
                ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                140.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)
                 |$d|)
                252.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|) 7560.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.)))
                18.)
               ((MTIMES) 110. (($P) 5. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
               ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
               ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.))
                12.)
               ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
               ((MQUOTIENT)
                ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.))
                70.)
               ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
               ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.))
                7.)
               ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
               ((MQUOTIENT)
                ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.))
                54.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.))
                6.)
               ((MQUOTIENT)
                ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.)
                 (($P) 3. 0.))
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.)
                 (($P) 3. 0.))
                3780.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
                14.)
               ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
               ((MQUOTIENT)
                ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
                28.)
               ((MQUOTIENT)
                ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.))
                45.)
               ((MQUOTIENT)
                ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.))
                280.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
                 (($P) 2. 0.))
                140.)
               ((MQUOTIENT)
                ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.))
                630.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 1. 1.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
                37800.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 8.) ((MSETQ) |$S8m1| 0.)
            ((MSETQ) |$S8m2| 0.)
            ((MSETQ) |$S8z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
              ((MTIMES) 419373360. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 6188984592. (($P) 5. 3.))
              ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 20048000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 8144150. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 23738400. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
              ((MTIMES) 359941680. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 5264441616. (($P) 5. 3.))
              ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 17416000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6809950. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 20437200. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S10z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
              ((MTIMES) 94471732800. (($P) 9. 1.))
              ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 1017474393600. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1805580000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
              ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.)
               (($P) 6. 1.))
              ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 607282147584. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 20082748000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 36082698000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 23408646912.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 28894320000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 771289485750.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 11311477275. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 612360000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 575909838000.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 816480000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 27552406000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 34574400000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 11854080000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 40166544600. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 2. 2.))))
            ((MSETQ) |$S10z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
              ((MTIMES) 65112321600. (($P) 9. 1.))
              ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 690708211200. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 7. 1.))
              ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
              ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 2261880000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 6. 0.))
              ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 376838832384. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 3.))
              ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 2.))
              ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 11114538000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 24356973312.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.)
               (($P) 4. 4.))
              ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6161648325.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 14804370000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
              ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1210524000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6667920000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 359389840950.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
               (($P) 4. 1.))
              ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1210524000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 338354074800.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 16134720000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 18276010200. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))))
            ((MSETQ) |$S103z|
             ((MPLUS)
              ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
              ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
              ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.)
               (($P) 9. 0.))
              ((MTIMES) 36360611332200. (($P) 8. 2.))
              ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
              ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
              ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1631223468000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.)
               (($P) 7. 0.))
              ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 7. 0.))
              ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) 372093476932800. (($P) 6. 4.))
              ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.)
               (($P) 6. 2.))
              ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
              ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.)
               (($P) 6. 0.))
              ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 540966535200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 6. 0.))
              ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.)
               (($P) 5. 3.))
              ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 1170019452000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.)
               (($P) 5. 2.))
              ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
              ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 4662858416400.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.)
               (($P) 5. 0.))
              ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
              ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 5. 0.))
              ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 805050582525.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 3.))
              ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 9453628800.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
              ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
              ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 4. 2.))
              ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 40416163200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 237200140800.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 112702665600.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
               (($P) 4. 1.))
              ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 161245123200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 4. 1.))
              ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 232452259200. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 324362765475. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.)
               (($P) 4. 0.))
              ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 811066032000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
              ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 7740984220200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
              ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 185345126400.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 430303104000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
              ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 3. 2.))
              ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 437098032000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 296415302400. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 37933056000. (($P) 1. 0.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 270273024000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 552463430400.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
              ((MTIMES) 300421900800. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
               ((MEXPT) (($P) 3. 0.) 3.))
              ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.)
               (($P) 2. 1.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 441839664000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 14224896000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 10668672000.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 8001504000.)
               ((MEXPT) (($P) 1. 0.) 2.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 99574272000.)
               ((MEXPT) (($P) 1. 1.) 3.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 3.))
              ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 16003008000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.)
               (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 4.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 3.))))
            |$states_defined|))) 
(ADDLABEL '$%O87) 
(DSKSETQ $%O88
         '"/home/igor/tex/DDF_interactions/maxima.cov/SSTT/40_define_test_states.v1.mat") 
(ADDLABEL '$%O88) 
(DSKSETQ $%I89 '(($SET_NUMBER_OF_PARTICLE) 4.)) 
(ADDLABEL '$%I89) 
(DSKSETQ $%O89 '$DONE) 
(ADDLABEL '$%O89) 
(DSKSETQ $%I90 '((|$SetStates|) 26.)) 
(ADDLABEL '$%I90) 
(DSKSETQ $%O90 '|$states_defined|) 
(ADDLABEL '$%O90) 
(DSKSETQ $%I91 '(($BATCH) "SSSS_w_ghTTTT_dx3.mat")) 
(ADDLABEL '$%I91) 
(DSKSETQ $%I92
         '((MDEFINE)
           ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|)
            ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
            ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
            ((MSETQ) |$Asss|
             ((|$gf_amplitudeN4V2|)
              ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
              ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
            ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "Step0: amplitude computation time"
             ((MPLUS) $TI1 ((MMINUS) $TI0)))
            ((MRETURN) |$Asss|)))) 
(ADDLABEL '$%I92) 
(DSKSETQ $%O92
         '((MDEFINE SIMP)
           ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|)
            ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
            ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
            ((MSETQ) |$Asss|
             ((|$gf_amplitudeN4V2|)
              ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
              ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
            ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "Step0: amplitude computation time"
             ((MPLUS) $TI1 ((MMINUS) $TI0)))
            ((MRETURN) |$Asss|)))) 
(ADDLABEL '$%O92) 
(DSKSETQ $%I93 '((MDEFINE) ((|$SSSSstep1|) |$AmpS40|) |$AmpS40|)) 
(ADDLABEL '$%I93) 
(DSKSETQ $%O93 '((MDEFINE SIMP) ((|$SSSSstep1|) |$AmpS40|) |$AmpS40|)) 
(ADDLABEL '$%O93) 
(DSKSETQ $%I94
         '((MDEFINE)
           ((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
            ((MSETQ) |$Assss0|
             ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
              |$Sc4| |$l4| |$dd0|))
            ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
            ((MSETQ) |$f_Assss|
             (($RATSIMP)
              (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "simplification computation time"
             ((MPLUS) $TI2 ((MMINUS) $TI1)))
            ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
            (($PRINT) "computation times" $TI0 $TI1 $TI2)
            ((MSETQ) $GH_0
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt0|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) |$tttt|
             (($FACTOR)
              (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_0 |$tttt0|)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT_dx3|
             (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
            (($PRINT) "factors from ghosts and momenta and measure"
             |$gh_TTTT_dx3|)
            ((MSETQ) $FINAL_AMP_DX
             (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
            ((MRETURN)
             ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
              (($FACTOR) |$dx3_dOM|)))))) 
(ADDLABEL '$%I94) 
(DSKSETQ $%O94
         '((MDEFINE SIMP)
           ((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
            ((MSETQ) |$Assss0|
             ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
              |$Sc4| |$l4| |$dd0|))
            ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
            ((MSETQ) |$f_Assss|
             (($RATSIMP)
              (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "simplification computation time"
             ((MPLUS) $TI2 ((MMINUS) $TI1)))
            ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
            (($PRINT) "computation times" $TI0 $TI1 $TI2)
            ((MSETQ) $GH_0
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt0|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) |$tttt|
             (($FACTOR)
              (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_0 |$tttt0|)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT_dx3|
             (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
            (($PRINT) "factors from ghosts and momenta and measure"
             |$gh_TTTT_dx3|)
            ((MSETQ) $FINAL_AMP_DX
             (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
            ((MRETURN)
             ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
              (($FACTOR) |$dx3_dOM|)))))) 
(ADDLABEL '$%O94) 
(DSKSETQ $%O95
         '"/home/igor/tex/DDF_interactions/maxima.cov/SSTT/SSSS_w_ghTTTT_dx3.mat") 
(ADDLABEL '$%O95) 
(DSKSETQ $%I96
         '(($EV) (($DECLARE) |$Ms| $INTEGER)
           (($DECLARE) |$Mt| $INTEGER) (($COMPILE) $ALL))) 
(ADDLABEL '$%I96) 
(DSKSETQ $%O96 '$DONE) 
(ADDLABEL '$%O96) 
(DSKSETQ $%I97 '((MSETQ) |$qq1| ((MSETQ) |$qq2| ((MSETQ) |$qq3| 1.)))) 
(ADDLABEL '$%I97) 
(DSKSETQ $%O97 '1.) 
(ADDLABEL '$%O97) 
(DSKSETQ $%I98 '((MSETQ) |$nq1| ((MSETQ) |$nq2| ((MSETQ) |$nq3| 0.)))) 
(ADDLABEL '$%I98) 
(DSKSETQ $%O98 '0.) 
(ADDLABEL '$%O98) 
(DSKSETQ $%I99 '((MSETQ) |$filename| "S6mS4r1TT.lisp")) 
(ADDLABEL '$%I99) 
(DSKSETQ $%O99 '"S6mS4r1TT.lisp") 
(ADDLABEL '$%O99) 
(DSKSETQ $%I100 '((MSETQ) |$qq| |$S6m|)) 
(ADDLABEL '$%I100) 
(DSKSETQ $%O100
         '((MPLUS SIMP)
           ((MTIMES SIMP) 925. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -2700. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 1390. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5150. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -2315. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -5150. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -27000. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -2160. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 4320. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6480. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 14240. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 2160. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 30720. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 82400. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -1620. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -8640. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19860. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -7560. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -108600. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 6432. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 28320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 6. 0.)))) 
(ADDLABEL '$%O100) 
(DSKSETQ $%I101 '((MSETQ) |$nq| 6.)) 
(ADDLABEL '$%I101) 
(DSKSETQ $%O101 '6.) 
(ADDLABEL '$%O101) 
(DSKSETQ $%I102 '((MSETQ) |$qq1| |$S4r1|)) 
(ADDLABEL '$%I102) 
(DSKSETQ $%O102
         '((MPLUS SIMP)
           ((MTIMES SIMP) 1512. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 18144. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) 54432. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 122472. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 734832. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -163296. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -979776. (($P SIMP) 3. 1.)))) 
(ADDLABEL '$%O102) 
(DSKSETQ $%I103 '((MSETQ) |$nq1| 4.)) 
(ADDLABEL '$%I103) 
(DSKSETQ $%O103 '4.) 
(ADDLABEL '$%O103) 
(DSKSETQ $%I104
         '((MSETQ) |$a1234|
           ((|$gf_SSSSV3|) |$qq| |$nq| |$qq1| |$nq1| |$qq2| |$nq2|
            |$qq3| |$nq3| ""))) 
(ADDLABEL '$%I104) 
(DSKSETQ $%O104
         '((MLIST SIMP)
           ((MTIMES SIMP FACTORED) 48384.
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -8. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MPLUS SIMP IRREDUCIBLE) 216349186.
             ((MTIMES SIMP RATSIMP) 229710864. |$Ms|)
             ((MTIMES SIMP) 3509376. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) -2600792. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) -625602. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP) 18912. ((MEXPT SIMP RATSIMP) |$Ms| 5.))
             ((MTIMES SIMP) 1624. ((MEXPT SIMP RATSIMP) |$Ms| 6.))
             ((MTIMES SIMP RATSIMP) -1730793488. |$om|)
             ((MTIMES SIMP RATSIMP) -963702968. |$Ms| |$om|)
             ((MTIMES SIMP) 13963660. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP) 9666656. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP) 1849172. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$om|)
             ((MTIMES SIMP) 20216. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$om|)
             ((MTIMES SIMP) -53040. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              |$om|)
             ((MTIMES SIMP) 4320. ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              |$om|)
             ((MTIMES SIMP RATSIMP) 432698372. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) 20998556. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -14007508. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -2444300. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 37792. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -63920. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 8640. ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              |$om|)
             ((MTIMES SIMP) 4889786867.
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 1562128118. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -53575815. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -17635202. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -3631556. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -24240. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 166080. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -12960. ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -1728308214. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -100602276. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 59085596. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 5378012. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -8046. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 78400. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -5240. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -72944820. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -22278682. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -6110164. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -162942. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -108320. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 33640. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -6869264606.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1207987368. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 61921182. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 25704464. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 5152920. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -352080. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -126720. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 8640. ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 2930260588. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 162551376. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -96999988. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3438716. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 946260. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 171760. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -37040. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 141813360. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 135204964. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 24310960. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1693356. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -10720. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -49360. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 33325760. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 866312. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 317592. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -125600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 56800. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 5308418071.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 438316662. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -50057999. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -27153690. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -3870320. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 362040. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 13680. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -2776766264. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -87176522. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 77873952. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -2343120. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -3132350. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -105280. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 33640. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 12725158. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -299015074. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -39673982. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -2880970. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 489760. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -41080. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -98794768. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -3205964. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -2004196. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -286080. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -71600. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -2974232. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -962432. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -172040. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 63600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -2257926284.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -52939348. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 42231264. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 15150340. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1828704. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -47088. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1612718372. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -28075296. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -29516072. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 7290780. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 2472048. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -71216. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -179096052. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 313346488. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 31840120. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1035840. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -217520. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 56800. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 94189108. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 8122068. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 5608080. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 942240. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -48800. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 12208416. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 2326176. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -87920. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -48800. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -438096. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -71216. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 56800. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 494242266. ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -14159520. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -21350310. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -4021632. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -581832. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -580461312. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 46548862. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 802604. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -4556328. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -426904. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 114738007. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -162457446. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -11112842. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -181708. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -128840. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -22123890. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -12637600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -6564330. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -458880. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 63600. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -17074120. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -995790. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 424960. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -71600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 933240. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -70720. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -41080. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 18000. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 33640. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -56151684. ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 7891688. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 3708912. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 549792. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 117977200. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -13413460. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 1601128. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 599616. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -12672114. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 36998432. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 1826152. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 274024. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -10056040. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 9279828. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 2738988. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -39200. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 8953480. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -578780. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -97120. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 56800. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -217840. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 119920. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -49360. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -126720. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -37040. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 8640. ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 5617292. ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 368664. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 147312. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -8347282. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 136092. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 140096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -4498767. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -2746750. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -351328. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 3200110. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -2010160. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -318534. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -834740. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 55242. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -43520. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -435840. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 78400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 33640. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 153120. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -5240. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -12960. ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -297792. ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 74448. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -84136. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 27832. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 467200. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -72124. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -87216. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 71460. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -164444. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 44384. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 143288. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -46640. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -44400. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 8640. |$Ms| ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 4320. ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 37224. ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 13916. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -34390. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 6872. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 7126. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -6992. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 1624. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))))
           ((MTIMES SIMP FACTORED) 48384.
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om|) -4.)
            ((MPLUS SIMP IRREDUCIBLE) 216349186.
             ((MTIMES SIMP RATSIMP) 229710864. |$Ms|)
             ((MTIMES SIMP) 3509376. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) -2600792. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) -625602. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP) 18912. ((MEXPT SIMP RATSIMP) |$Ms| 5.))
             ((MTIMES SIMP) 1624. ((MEXPT SIMP RATSIMP) |$Ms| 6.))
             ((MTIMES SIMP RATSIMP) -1730793488. |$om|)
             ((MTIMES SIMP RATSIMP) -963702968. |$Ms| |$om|)
             ((MTIMES SIMP) 13963660. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP) 9666656. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP) 1849172. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$om|)
             ((MTIMES SIMP) 20216. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$om|)
             ((MTIMES SIMP) -53040. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              |$om|)
             ((MTIMES SIMP) 4320. ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              |$om|)
             ((MTIMES SIMP RATSIMP) 432698372. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) 20998556. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -14007508. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -2444300. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 37792. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -63920. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 8640. ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              |$om|)
             ((MTIMES SIMP) 4889786867.
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 1562128118. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -53575815. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -17635202. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -3631556. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -24240. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 166080. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -12960. ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -1728308214. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -100602276. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 59085596. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 5378012. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -8046. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 78400. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -5240. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -72944820. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -22278682. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -6110164. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -162942. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -108320. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 33640. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -6869264606.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1207987368. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 61921182. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 25704464. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 5152920. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -352080. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -126720. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 8640. ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 2930260588. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 162551376. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -96999988. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3438716. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 946260. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 171760. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -37040. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 141813360. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 135204964. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 24310960. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1693356. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -10720. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -49360. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 33325760. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 866312. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 317592. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -125600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 56800. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 5308418071.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 438316662. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -50057999. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -27153690. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -3870320. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 362040. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 13680. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -2776766264. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -87176522. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 77873952. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -2343120. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -3132350. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -105280. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 33640. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 12725158. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -299015074. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -39673982. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -2880970. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 489760. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -41080. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -98794768. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -3205964. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -2004196. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -286080. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -71600. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -2974232. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -962432. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -172040. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 63600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -2257926284.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -52939348. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 42231264. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 15150340. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1828704. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -47088. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1612718372. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -28075296. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -29516072. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 7290780. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 2472048. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -71216. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -179096052. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 313346488. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 31840120. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1035840. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -217520. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 56800. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 94189108. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 8122068. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 5608080. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 942240. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -48800. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 12208416. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 2326176. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -87920. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -48800. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -438096. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -71216. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 56800. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 494242266. ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -14159520. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -21350310. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -4021632. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -581832. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -580461312. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 46548862. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 802604. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -4556328. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -426904. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 114738007. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -162457446. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -11112842. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -181708. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -128840. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -22123890. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -12637600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -6564330. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -458880. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 63600. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -17074120. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -995790. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 424960. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -71600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 933240. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -70720. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -41080. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 18000. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 33640. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -56151684. ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 7891688. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 3708912. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 549792. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 117977200. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -13413460. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 1601128. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 599616. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -12672114. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 36998432. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 1826152. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 274024. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -10056040. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 9279828. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 2738988. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -39200. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 8953480. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -578780. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -97120. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 56800. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -217840. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 119920. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -49360. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -126720. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -37040. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 8640. ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 5617292. ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 368664. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 147312. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -8347282. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 136092. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 140096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -4498767. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -2746750. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -351328. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 3200110. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -2010160. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -318534. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -834740. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 55242. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -43520. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -435840. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 78400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 33640. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 153120. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -5240. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -12960. ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -297792. ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 74448. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -84136. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 27832. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 467200. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -72124. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -87216. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 71460. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -164444. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 44384. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 143288. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -46640. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -44400. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 8640. |$Ms| ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 4320. ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 37224. ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 13916. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -34390. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 6872. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 7126. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -6992. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 1624. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 10.)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) -10.)
            ((MEXPT SIMP) |$Xi| -2.))
           ((MTIMES SIMP FACTORED)
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -4. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 10.)
            ((MEXPT SIMP) |$Xi| 2.))
           ((MTIMES SIMP FACTORED) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|)
            |$Xi|
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -2.)))) 
(ADDLABEL '$%O104) 
(DSKSETQ $%I105 '(($SAVE) |$filename| $ALL)) 
(ADDLABEL '$%I105) 
(DSKSETQ |$expand_reggeon_loaded| 'T) 
(ADD2LNC '|$expand_reggeon_loaded| $VALUES) 
(DEFPROP |$expand_reggeon_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$expand_reggeon_loaded| $PROPS) 
(DEFPROP |$expand_reggeon_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$expand_reggeon_loaded| $PROPS) 
(DSKSETQ |$dbg_all_terms| 'NIL) 
(ADD2LNC '|$dbg_all_terms| $VALUES) 
(DEFPROP |$dbg_all_terms| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_all_terms| $PROPS) 
(DEFPROP |$dbg_all_terms| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_all_terms| $PROPS) 
(DSKSETQ |$dbg_compute_levels| 'NIL) 
(ADD2LNC '|$dbg_compute_levels| $VALUES) 
(DEFPROP |$dbg_compute_levels| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_compute_levels| $PROPS) 
(DEFPROP |$dbg_compute_levels| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_compute_levels| $PROPS) 
(DSKSETQ |$derivatives_loaded| 'T) 
(ADD2LNC '|$derivatives_loaded| $VALUES) 
(DEFPROP |$derivatives_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$derivatives_loaded| $PROPS) 
(DEFPROP |$derivatives_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$derivatives_loaded| $PROPS) 
(DSKSETQ |$dbg_wrt_lambda| 'NIL) 
(ADD2LNC '|$dbg_wrt_lambda| $VALUES) 
(DEFPROP |$dbg_wrt_lambda| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_lambda| $PROPS) 
(DEFPROP |$dbg_wrt_lambda| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_lambda| $PROPS) 
(DSKSETQ |$dbg_wrt_pair| 'NIL) 
(ADD2LNC '|$dbg_wrt_pair| $VALUES) 
(DEFPROP |$dbg_wrt_pair| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_pair| $PROPS) 
(DEFPROP |$dbg_wrt_pair| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_pair| $PROPS) 
(DSKSETQ |$dbg_wrt_states| 'NIL) 
(ADD2LNC '|$dbg_wrt_states| $VALUES) 
(DEFPROP |$dbg_wrt_states| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_states| $PROPS) 
(DEFPROP |$dbg_wrt_states| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_states| $PROPS) 
(DSKSETQ |$dbg_wrt_contract| 'NIL) 
(ADD2LNC '|$dbg_wrt_contract| $VALUES) 
(DEFPROP |$dbg_wrt_contract| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_contract| $PROPS) 
(DEFPROP |$dbg_wrt_contract| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_contract| $PROPS) 
(DSKSETQ |$dbg_scalars| 'NIL) 
(ADD2LNC '|$dbg_scalars| $VALUES) 
(DEFPROP |$dbg_scalars| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_scalars| $PROPS) 
(DEFPROP |$dbg_scalars| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_scalars| $PROPS) 
(DSKSETQ |$NIused| '2.) 
(ADD2LNC '|$NIused| $VALUES) 
(DSKSETQ |$objects_with_index| '((MLIST SIMP) $LA |$Sk| $K)) 
(ADD2LNC '|$objects_with_index| $VALUES) 
(DSKSETQ |$compute_pp_loaded| 'T) 
(ADD2LNC '|$compute_pp_loaded| $VALUES) 
(DEFPROP |$compute_pp_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$compute_pp_loaded| $PROPS) 
(DEFPROP |$compute_pp_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$compute_pp_loaded| $PROPS) 
(DSKSETQ $AP '2.) 
(ADD2LNC '$AP $VALUES) 
(DEFPROP $AP ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '$AP $PROPS) 
(DEFPROP $AP $FIXNUM MODE) 
(ADD2LNC '$AP $PROPS) 
(DSKSETQ |$amp_4pts_loaded| 'T) 
(ADD2LNC '|$amp_4pts_loaded| $VALUES) 
(DEFPROP |$amp_4pts_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$amp_4pts_loaded| $PROPS) 
(DEFPROP |$amp_4pts_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$amp_4pts_loaded| $PROPS) 
(DSKSETQ |$nn| '4.) 
(ADD2LNC '|$nn| $VALUES) 
(DSKSETQ |$Lev0| '8.) 
(ADD2LNC '|$Lev0| $VALUES) 
(DSKSETQ |$Null2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -30. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.))
           ((MTIMES SIMP) -10. (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -50. (($P SIMP) 2. 0.)))) 
(ADD2LNC '|$Null2| $VALUES) 
(DSKSETQ |$Null3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 136. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.))
           ((MTIMES SIMP) 144. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.))
           ((MTIMES SIMP) 672. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 288. (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 800. (($P SIMP) 3. 0.)))) 
(ADD2LNC '|$Null3| $VALUES) 
(DSKSETQ |$S4z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 1800. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -1452. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 138. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 22968. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -23. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -888. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 375. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4z| $VALUES) 
(DSKSETQ |$S4m|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 25. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 300. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -504. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 153. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 504. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 2268. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 1164. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -2016. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 2250. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4m| $VALUES) 
(DSKSETQ |$S4r1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 1512. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 18144. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) 54432. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 122472. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 734832. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -163296. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -979776. (($P SIMP) 3. 1.)))) 
(ADD2LNC '|$S4r1| $VALUES) 
(DSKSETQ |$S4r2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -1452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -5112. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 1452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -10512. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 1512. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -67122. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19320. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 92520. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 5850. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4r2| $VALUES) 
(DSKSETQ |$S4r3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -552. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -2412. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 552. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 1512. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -4896. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -37476. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 7728. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 49968. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -900. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4r3| $VALUES) 
(DSKSETQ |$Null4r1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 25. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -152. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -312. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1224. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -519. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 936. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 936. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 3004. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 624. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 4350. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4r1| $VALUES) 
(DSKSETQ |$Null4r2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -778. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -3696. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -3393. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -5640. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -15354. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -13050. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -36. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 4050. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 5088. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -5472. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 9000. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4r2| $VALUES) 
(DSKSETQ |$Null4g|
         '((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 409. 36.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 31. 6.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 29. 8.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 5. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 3. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 27. 2.) (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 75. 4.) (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4g| $VALUES) 
(DSKSETQ |$Null4cr|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -82. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -288. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -351. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -696. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1494. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1458. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 468. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 702. (($P SIMP) 2. 2.)))) 
(ADD2LNC '|$Null4cr| $VALUES) 
(DSKSETQ |$Null6r16|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -251797. ((MEXPT SIMP) (($P SIMP) 1. 0.) 6.))
           ((MTIMES SIMP) -2092175. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -7110175. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -29761875.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -5461735. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -24201350.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -50991925.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -24404550.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -12108575. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -62731800.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -3421800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 69175800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -121746050. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 70097000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 59508925. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -294064625. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -775902375. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -23008900.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -19102900. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 11421000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -442111500. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -78516400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 529209500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1024096500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1110037500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 3074625000. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -149096700.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 40996125. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -116943750. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -1724253750. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1836843750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -221157000. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2713770000. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 83700000. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$Null6r16| $VALUES) 
(DSKSETQ |$S6m|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 925. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -2700. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 1390. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5150. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -2315. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -5150. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -27000. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -2160. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 4320. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6480. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 14240. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 2160. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 30720. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 82400. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -1620. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -8640. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19860. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -7560. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -108600. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 6432. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 28320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$S6m| $VALUES) 
(DSKSETQ |$S6z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 6750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -20250. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 12275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -6750. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 15950. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 1900. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -7975. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 251225. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -43875. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9720. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 75700. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -337500. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 100680. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -191400. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 929500. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 79515. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -141150. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 214110. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1872750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18168. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1177320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -226500. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$S6z| $VALUES) 
(DSKSETQ |$N6g|
         '((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 709. 5400.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 6.))
           ((MTIMES SIMP) ((RAT SIMP) 253. 420.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.) (($P SIMP) 1. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 1051. 315.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 603. 140.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 919. 56.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 5. 2.) (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 10547. 1260.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) ((RAT SIMP) 2831. 420.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 9. 2.) (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 667. 28.) (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 151. 7.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 5. 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 333. 14.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 66103. 3780.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 22. 3.) (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 104651. 1260.) (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 121. 6.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 19141. 378.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 415. 21.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 5. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 508. 21.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 884. 7.) (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 2245. 21.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) ((RAT SIMP) 11343. 140.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 5065. 42.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 295. 14.) (($P SIMP) 1. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 2175. 14.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 1613. 6.) (($P SIMP) 1. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -20. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 8125. 18.) (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$N6g| $VALUES) 
(DSKSETQ |$S8m1| '0.) 
(ADD2LNC '|$S8m1| $VALUES) 
(DSKSETQ |$S8m2| '0.) 
(ADD2LNC '|$S8m2| $VALUES) 
(DSKSETQ |$S8z1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 63000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -126000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -12448800. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 23738400. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 12448800. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 63000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -35002800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19192950. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 11264400. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 618823800.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -42000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 23950080. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -68817420. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 10255140. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 8144150. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 20048000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -631680. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 26813220. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -22545600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1237619880. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -14149100. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 539448700.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -772800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -15677340. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -360009720. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -156750720. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 13777750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -223149500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 910342720. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -11975040.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 16215885. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19570950.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 28720755. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 462861000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10558800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222613440. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -73024875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 11975040. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2116485. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 529542090. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -18257400. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -12882555.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 512024310. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1212819300. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -247152360. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -4300632000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -10789632. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 10184832. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -262211040. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 135449328. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1209600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -383096448. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 384247584. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 356467104. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 6188984592. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 126077280. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -64299480. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -113561280. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2262735720. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -1427760. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 419373360. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -54920250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8z1| $VALUES) 
(DSKSETQ |$S8z2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -63000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -10823400. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 20437200. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 10823400. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -30038400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 17038350. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9601200. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 530541900.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -21000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 20139840. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -57671460. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7657020. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6809950. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 17416000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -416640. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 21328860. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -19210800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1064138040. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11458300. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 464137100.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -512400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -13549620. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -305834760. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -134722560. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 11726750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -191999500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 772506560. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -10069920.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 13616505. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -17038350.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 24652215. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 393876000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -9248400. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -194265120. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -64519875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 10069920. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -802305. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 453611970. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10546200. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10779615.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 439123230. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1028682900. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -208166280. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -3654567000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -9265536. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 8963136. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -220237920. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 118298544. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 604800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -328898304. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 324832032. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 300357792. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 5264441616. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 106609440. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -55667640. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -95941440. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -1931385960. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -848880. (($P SIMP) 1. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 359941680. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -46478250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8z2| $VALUES) 
(DSKSETQ |$S10z1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 8890560000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -493920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -47040000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -816480000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -680400000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21840000. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 40166544600. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 47040000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11854080000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -47040000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 38525760000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -17406144000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -823200000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1338960000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 22514954000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -34574400000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -28153440000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 27552406000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 816480000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 47040000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -26671680000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41114304000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -21840000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41941606000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -65582521200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -30367750000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -575909838000.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 28153440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -658560000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -68300806000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 26403816600.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 6659590000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 556646958000. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 17012800000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -414892800000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 612360000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -778260000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 15500824500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 165900000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -23835724500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2976750000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 123480000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19766203100. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 8643600000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2610368400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 37648107500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 347766720000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11311477275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -6952837500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -446460000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 28894320000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -55227112500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 8829124500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 73883607500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 15484392000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1332626535000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -40007615550. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -771289485750.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -28894320000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 446460000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 54671452500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2976750000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 61435500. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 55566000000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -43951472400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -271032372000. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -286098435000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 6371568000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -12604951100. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -215509203000. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -167485920000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 14943553275.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 412610955750. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 59737860000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -104496000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 17850699600. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -12435219600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5376162400. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -9549187200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 9348102400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -319433436000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 6258067200. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 368756136000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -23408646912.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -36082698000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -5845392000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -790017472800. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 29446648000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 865169323200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -89828383680. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -5267808000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 12886098000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 247693312800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 225351473760. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -20082748000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -551036203200. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 2634992640. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -81345942720. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 607282147584. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 1587600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5427840000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 7813260000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 854670000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 254080638000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5662720000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -255510192000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 11300654400. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 1345650000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -6006960000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -71086512000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 6561480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 177150240000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -116617158000. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 116534544000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -1256174740800. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -801360000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -32628708000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 25637875200. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -1805580000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -52980480000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 68103216000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -33493788000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 1017474393600. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) 269482500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 16188732000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -15851576700. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -3532347000. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) -456913920600. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 1395489600. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 94471732800. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -6935292000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S10z1| $VALUES) 
(DSKSETQ |$S10z2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -987840000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 493920000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -538272000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -211680000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -282240000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 538272000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -740880000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 887600000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 297808000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 18276010200. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -1152480000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 538272000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1528800000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -870240000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 8890560000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6979392000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1481760000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -2073008000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 28865354000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -16134720000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -7408800000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -7021994000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 282240000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -538272000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 211680000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 16728768000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -297808000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 35591206000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -41558252400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -28984774000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -338354074800.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) -740880000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 7408800000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 1185408000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -33726406000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 26245762200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 5276614000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 354653434800. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 3841600000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -320060160000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 864360000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -897624000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -864360000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 584724000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7033624500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 312900000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15368524500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11840850000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222264000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -12051172700. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4033680000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10236358800. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7923867500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 158101440000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -903164325. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -2084197500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -864360000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1210524000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 6667920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -19580200500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 3007924500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 42183687500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 21707784000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 706144455000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -760732350. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -359389840950.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) 864360000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -6667920000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1210524000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 19024540500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -14804370000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 5882635500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2222640000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -6136822800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18131623200. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -73995075000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 148176000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -2914240700. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -90863551800. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -60799200000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -6161648325.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 107398030950. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -64729980000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 271824000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 7107435600. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1691955600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 9836573600. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5484931200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5864633600. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -243228636000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1347091200. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 275616936000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -24356973312.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) -271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -11114538000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -12619152000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -413747200800. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -3152072000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 377966635200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -105001606080. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 1505952000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -227982000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 84796480800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 77209342560. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 8564612000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -134957995200. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 147728931840. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -61431088320. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 376838832384. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 1587600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -8324160000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 3410316000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 3750990000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 185496318000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -845824000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -183256752000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 16200340800. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 4241970000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 20725200000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -28186032000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2261880000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 43731360000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -127285830000. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 88084752000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -812357985600. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -349776000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -20774628000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 18773798400. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -112140000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -22498560000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 56394288000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -25510428000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 690708211200. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) -55093500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 9414972000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -12279627900. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -2600955000. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) -316414042200. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 705211200. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 65112321600. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -5241852000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S10z2| $VALUES) 
(DSKSETQ |$S103z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -8001504000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 4.))
           ((MTIMES SIMP) -32006016000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 16003008000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 99574272000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 21337344000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -196777728000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 104908608000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -45045504000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 3.))
           ((MTIMES SIMP) -99574272000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 47416320000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -8001504000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 48009024000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 194406912000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -92461824000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 43563744000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -1792336896000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -2576484288000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 7112448000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -14224896000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -501150988800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 514530374400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 441839664000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7112448000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 87761116800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -457630790400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 4061207808000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 134708448000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -106673616000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 6322176000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -167181974400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -3589526644200. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -5619712000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 3.))
           ((MTIMES SIMP) 132765696000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 300421900800. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -552463430400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -170698752000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -26156592000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -270273024000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 60928560000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 3839299430400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 4795698700800. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -294705600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 405817910400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -3905736870000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 3143109312000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -432673920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -3369517242000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 37933056000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -26119900800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 296415302400. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -437098032000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 2106707097600. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -2541052684800. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 3435312384000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 192470678400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -6213646698000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5520826256400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 1443258877200. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 62480247253200.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) 204252384000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -430303104000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -185345126400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 5319068874000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -7740984220200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -4520578045200. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -44612888821200. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 697085760000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 40182960384000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 15321398400.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15066475200. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15321398400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -202319308800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 923941588500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 121367736000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 2064731287500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -3029894910000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 75895747200. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 1456309992900. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -811066032000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 9453628800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 5207328000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -4368576128400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4017877831500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19190767680000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 324362765475. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -394125385500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -143345462400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 232452259200. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 256048128000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -4741513459200. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 4475838005100. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -6569242375500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -161245123200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 3944646216000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1380872467500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1179466142400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -127827325665000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2053316263950. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 75396325217850.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) -112702665600.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -237200140800.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -40416163200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -2692058273100. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 9439988670000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1453598968500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -11342131920000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -3345674864400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 11567302783200. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 17434459413000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -9453628800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 1869329145600. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 4020673836900. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -5866932670200. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 12281913504000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -805050582525.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -6720249875850. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 59658933348000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 66919708800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1500917040000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 2178181861200. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 163034924400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1618250440800. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1910158588800. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1613022297600. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 49111179012000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 438568300800. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -17279037720000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 10785603015936.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) 1991485440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -2648040595200. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -4662858416400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 7078970505600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 57583975615200. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -546142632000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -69884033083200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -27245214682560. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -85033670400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -6880443591600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 420527181600. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -35674605701280. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -1170019452000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 19828757793600. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -87175629112320. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -26971837583040. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) -271805393809152. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 168391440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 975316665600. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -540966535200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -2722302709200. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -33663814002000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -567494860800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 11635371216000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -9239591390400. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -2776289040000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 4976458318800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 17649435254400. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 40063922640000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 3509112859200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -10309655635200. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 40713698768400. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 33410065449600. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) 372093476932800. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 799527909600. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -48348316800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 4728322620000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -3565119398400. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -1631223468000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -9236108851200. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -18527478710400. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -4958602812000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) -126713247091200. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) 16108035300.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 1771370748000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 2953030572900. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 840041987400. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) 36360611332200. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) -1078772817600. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) -6400051876800. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -1301785884000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S103z| $VALUES) 
(DSKSETQ |$qq3| '1.) 
(ADD2LNC '|$qq3| $VALUES) 
(DSKSETQ |$qq2| '1.) 
(ADD2LNC '|$qq2| $VALUES) 
(DSKSETQ |$qq1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 1512. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 18144. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) 54432. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 122472. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 734832. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -163296. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -979776. (($P SIMP) 3. 1.)))) 
(ADD2LNC '|$qq1| $VALUES) 
(DSKSETQ |$nq3| '0.) 
(ADD2LNC '|$nq3| $VALUES) 
(DSKSETQ |$nq2| '0.) 
(ADD2LNC '|$nq2| $VALUES) 
(DSKSETQ |$nq1| '4.) 
(ADD2LNC '|$nq1| $VALUES) 
(DSKSETQ |$filename| '"S6mS4r1TT.lisp") 
(ADD2LNC '|$filename| $VALUES) 
(DSKSETQ |$qq|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 925. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -2700. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 1390. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5150. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -2315. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -5150. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -27000. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -2160. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 4320. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6480. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 14240. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 2160. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 30720. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 82400. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -1620. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -8640. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19860. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -7560. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -108600. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 6432. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 28320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$qq| $VALUES) 
(DSKSETQ |$nq| '6.) 
(ADD2LNC '|$nq| $VALUES) 
(DSKSETQ |$Assss|
         '((MTIMES SIMP)
           ((MPLUS SIMP) 10467839015424.
            ((MTIMES SIMP RATSIMP) 11114330443776. |$Ms|)
            ((MTIMES SIMP) 169797648384.
             ((MEXPT SIMP RATSIMP) |$Ms| 2.))
            ((MTIMES SIMP) -125836720128.
             ((MEXPT SIMP RATSIMP) |$Ms| 3.))
            ((MTIMES SIMP) -30269127168.
             ((MEXPT SIMP RATSIMP) |$Ms| 4.))
            ((MTIMES SIMP) 915038208. ((MEXPT SIMP RATSIMP) |$Ms| 5.))
            ((MTIMES SIMP) 78575616. ((MEXPT SIMP RATSIMP) |$Ms| 6.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -83742712123392.
              ((MTIMES SIMP RATSIMP) -46627804403712. |$Ms|)
              ((MTIMES SIMP) 675617725440.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 467711483904.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 89470338048.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) 978130944.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP) -2566287360.
               ((MEXPT SIMP RATSIMP) |$Ms| 6.))
              ((MTIMES SIMP) 209018880.
               ((MEXPT SIMP RATSIMP) |$Ms| 7.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 20935678030848.
                ((MTIMES SIMP RATSIMP) 1015994133504. |$Ms|)
                ((MTIMES SIMP) -677739267072.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -118265011200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 1828528128.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -3092705280.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP) 418037760.
                 ((MEXPT SIMP RATSIMP) |$Ms| 6.)))
               |$Mt|))
             |$om|)
            ((MTIMES SIMP)
             ((MPLUS SIMP) 236587447772928.
              ((MTIMES SIMP RATSIMP) 75582006861312. |$Ms|)
              ((MTIMES SIMP) -2592212232960.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -853261613568.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -175709205504.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) -1172828160.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP) 8035614720.
               ((MEXPT SIMP RATSIMP) |$Ms| 6.))
              ((MTIMES SIMP) -627056640.
               ((MEXPT SIMP RATSIMP) |$Ms| 7.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -83622464626176.
                ((MTIMES SIMP RATSIMP) -4867540521984. |$Ms|)
                ((MTIMES SIMP) 2858797476864.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 260209732608.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -389297664.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 3793305600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP) -253532160.
                 ((MEXPT SIMP RATSIMP) |$Ms| 6.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -3529362170880.
                ((MTIMES SIMP RATSIMP) -1077931749888. |$Ms|)
                ((MTIMES SIMP) -295634174976.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -7883785728.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -5240954880.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 1627637760.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -332362498696704.
              ((MTIMES SIMP RATSIMP) -58447260813312. |$Ms|)
              ((MTIMES SIMP) 2995994469888.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 1243684786176.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 249318881280.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) -17035038720.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP) -6131220480.
               ((MEXPT SIMP RATSIMP) |$Ms| 6.))
              ((MTIMES SIMP) 418037760.
               ((MEXPT SIMP RATSIMP) |$Ms| 7.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 141777728289792.
                ((MTIMES SIMP RATSIMP) 7864885776384. |$Ms|)
                ((MTIMES SIMP) -4693247419392.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -166378834944.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 45783843840.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 8310435840.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP) -1792143360.
                 ((MEXPT SIMP RATSIMP) |$Ms| 6.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 6861497610240.
                ((MTIMES SIMP RATSIMP) 6541756978176. |$Ms|)
                ((MTIMES SIMP) 1176261488640.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 81931336704.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -518676480.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -2388234240.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1612433571840.
                ((MTIMES SIMP RATSIMP) 41915639808. |$Ms|)
                ((MTIMES SIMP) 15366371328.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -6077030400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 2748211200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 256842499947264.
              ((MTIMES SIMP RATSIMP) 21207513374208. |$Ms|)
              ((MTIMES SIMP) -2422006223616.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -1313804136960.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -187261562880.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) 17516943360.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP) 661893120.
               ((MEXPT SIMP RATSIMP) |$Ms| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -134351058917376.
                ((MTIMES SIMP RATSIMP) -4217948840448. |$Ms|)
                ((MTIMES SIMP) 3767853293568.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -113369518080.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -151555622400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -5093867520.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP) 1627637760.
                 ((MEXPT SIMP RATSIMP) |$Ms| 6.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 615694044672.
                ((MTIMES SIMP RATSIMP) -14467545340416. |$Ms|)
                ((MTIMES SIMP) -1919585945088.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -139392852480.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 23696547840.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -1987614720.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -4780086054912.
                ((MTIMES SIMP RATSIMP) -155117362176. |$Ms|)
                ((MTIMES SIMP) -96971019264.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -13841694720.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -3464294400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -143905241088.
                ((MTIMES SIMP RATSIMP) -46566309888. |$Ms|)
                ((MTIMES SIMP) -8323983360.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 3077222400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -109247505325056.
              ((MTIMES SIMP RATSIMP) -2561417413632. |$Ms|)
              ((MTIMES SIMP) 2043317477376.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 733034050560.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 88480014336.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) -2278305792.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 78029765710848.
                ((MTIMES SIMP RATSIMP) -1358395121664. |$Ms|)
                ((MTIMES SIMP) -1428105627648.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 352757099520.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 119607570432.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -3445714944.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -8665383379968.
                ((MTIMES SIMP RATSIMP) 15160956475392. |$Ms|)
                ((MTIMES SIMP) 1540552366080.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 50118082560.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -10524487680.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 2748211200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 4557245801472.
                ((MTIMES SIMP RATSIMP) 392978138112. |$Ms|)
                ((MTIMES SIMP) 271341342720.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 45589340160.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -2361139200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 590691999744.
                ((MTIMES SIMP RATSIMP) 112549699584. |$Ms|)
                ((MTIMES SIMP) -4253921280.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -2361139200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -21196836864.
                ((MTIMES SIMP RATSIMP) -3445714944. |$Ms|)
                ((MTIMES SIMP) 2748211200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 23913417798144.
              ((MTIMES SIMP RATSIMP) -685094215680. |$Ms|)
              ((MTIMES SIMP) -1033013399040.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -194582642688.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -28151359488.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -28085040119808.
                ((MTIMES SIMP RATSIMP) 2252220139008. |$Ms|)
                ((MTIMES SIMP) 38833191936.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -220453373952.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -20655323136.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 5551483730688.
                ((MTIMES SIMP RATSIMP) -7860341067264. |$Ms|)
                ((MTIMES SIMP) -537683747328.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -8791759872.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -6233794560.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1070442293760.
                ((MTIMES SIMP RATSIMP) -611457638400. |$Ms|)
                ((MTIMES SIMP) -317608542720.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -22202449920.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 3077222400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -826114222080.
                ((MTIMES SIMP RATSIMP) -48180303360. |$Ms|)
                ((MTIMES SIMP) 20561264640.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -3464294400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 45153884160.
                ((MTIMES SIMP RATSIMP) -3421716480. |$Ms|)
                ((MTIMES SIMP) -1987614720.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 870912000.
                ((MTIMES SIMP RATSIMP) 1627637760. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 6.)))
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -2716843078656.
              ((MTIMES SIMP RATSIMP) 381831432192. |$Ms|)
              ((MTIMES SIMP) 179451998208.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 26601136128.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 5708208844800.
                ((MTIMES SIMP RATSIMP) -648996848640. |$Ms|)
                ((MTIMES SIMP) 77468977152.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 29011820544.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -613127563776.
                ((MTIMES SIMP RATSIMP) 1790132133888. |$Ms|)
                ((MTIMES SIMP) 88356538368.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 13258377216.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -486551439360.
                ((MTIMES SIMP RATSIMP) 448995197952. |$Ms|)
                ((MTIMES SIMP) 132523195392.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -1896652800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 433205176320.
                ((MTIMES SIMP RATSIMP) -28003691520. |$Ms|)
                ((MTIMES SIMP) -4699054080.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 2748211200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -10539970560.
                ((MTIMES SIMP RATSIMP) 5802209280. |$Ms|)
                ((MTIMES SIMP) -2388234240.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -6131220480.
                ((MTIMES SIMP RATSIMP) -1792143360. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 6.))
              ((MTIMES SIMP) 418037760.
               ((MEXPT SIMP RATSIMP) |$Mt| 7.)))
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 271787056128.
              ((MTIMES SIMP RATSIMP) 17837438976. |$Ms|)
              ((MTIMES SIMP) 7127543808.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -403874892288.
                ((MTIMES SIMP RATSIMP) 6584675328. |$Ms|)
                ((MTIMES SIMP) 6778404864.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -217668342528.
                ((MTIMES SIMP RATSIMP) -132898752000. |$Ms|)
                ((MTIMES SIMP) -16998653952.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 154834122240.
                ((MTIMES SIMP RATSIMP) -97259581440. |$Ms|)
                ((MTIMES SIMP) -15411949056.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -40388060160.
                ((MTIMES SIMP RATSIMP) 2672828928. |$Ms|)
                ((MTIMES SIMP) -2105671680.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -21087682560.
                ((MTIMES SIMP RATSIMP) 3793305600. |$Ms|)
                ((MTIMES SIMP) 1627637760.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 7408558080.
                ((MTIMES SIMP RATSIMP) -253532160. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 6.))
              ((MTIMES SIMP) -627056640.
               ((MEXPT SIMP RATSIMP) |$Mt| 7.)))
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -14408368128.
              ((MTIMES SIMP RATSIMP) 3602092032. |$Ms|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -4070836224.
                ((MTIMES SIMP RATSIMP) 1346623488. |$Ms|))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 22605004800.
                ((MTIMES SIMP RATSIMP) -3489647616. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -4219858944.
                ((MTIMES SIMP RATSIMP) 3457520640. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -7956458496.
                ((MTIMES SIMP RATSIMP) 2147475456. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 6932846592.
                ((MTIMES SIMP RATSIMP) -2256629760. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -2148249600.
                ((MTIMES SIMP RATSIMP) 418037760. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 6.))
              ((MTIMES SIMP) 209018880.
               ((MEXPT SIMP RATSIMP) |$Mt| 7.)))
             ((MEXPT SIMP RATSIMP) |$om| 9.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 1801046016.
              ((MTIMES SIMP RATSIMP) 673311744. |$Mt|)
              ((MTIMES SIMP) -1663925760.
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) 332494848.
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP) 344784384.
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP) -338300928.
               ((MEXPT SIMP RATSIMP) |$Mt| 5.))
              ((MTIMES SIMP) 78575616. ((MEXPT SIMP RATSIMP) |$Mt| 6.)))
             ((MEXPT SIMP RATSIMP) |$om| 10.)))
           ((MEXPT SIMP)
            ((MPLUS SIMP)
             ((MTIMES SIMP)
              ((MPLUS SIMP) 1. ((MTIMES SIMP RATSIMP) -4. |$om|)
               ((MTIMES SIMP) 6. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -4. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MEXPT SIMP RATSIMP) |$om| 4.))
              ((MEXPT SIMP RATSIMP) |$Xi| 2.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -10. ((MTIMES SIMP RATSIMP) 40. |$om|)
               ((MTIMES SIMP) -60. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 40. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -10. ((MEXPT SIMP RATSIMP) |$om| 4.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 3.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 45. ((MTIMES SIMP RATSIMP) -180. |$om|)
               ((MTIMES SIMP) 270. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -180. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 45. ((MEXPT SIMP RATSIMP) |$om| 4.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 4.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -120. ((MTIMES SIMP RATSIMP) 480. |$om|)
               ((MTIMES SIMP) -720. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 480. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -120. ((MEXPT SIMP RATSIMP) |$om| 4.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 5.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 210. ((MTIMES SIMP RATSIMP) -840. |$om|)
               ((MTIMES SIMP) 1260. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -840. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 210. ((MEXPT SIMP RATSIMP) |$om| 4.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 6.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -252. ((MTIMES SIMP RATSIMP) 1008. |$om|)
               ((MTIMES SIMP) -1512. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 1008. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -252. ((MEXPT SIMP RATSIMP) |$om| 4.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 7.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 210. ((MTIMES SIMP RATSIMP) -840. |$om|)
               ((MTIMES SIMP) 1260. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -840. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 210. ((MEXPT SIMP RATSIMP) |$om| 4.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 8.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -120. ((MTIMES SIMP RATSIMP) 480. |$om|)
               ((MTIMES SIMP) -720. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 480. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -120. ((MEXPT SIMP RATSIMP) |$om| 4.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 9.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 45. ((MTIMES SIMP RATSIMP) -180. |$om|)
               ((MTIMES SIMP) 270. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -180. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 45. ((MEXPT SIMP RATSIMP) |$om| 4.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 10.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -10. ((MTIMES SIMP RATSIMP) 40. |$om|)
               ((MTIMES SIMP) -60. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 40. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -10. ((MEXPT SIMP RATSIMP) |$om| 4.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 11.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 1. ((MTIMES SIMP RATSIMP) -4. |$om|)
               ((MTIMES SIMP) 6. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -4. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MEXPT SIMP RATSIMP) |$om| 4.))
              ((MEXPT SIMP RATSIMP) |$Xi| 12.)))
            -1.))) 
(ADD2LNC '|$Assss| $VALUES) 
(DSKSETQ $GH_0
         '((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 2.) -1.)
           ((MEXPT SIMP) (($XX SIMP) 1. 4.) -1.)
           ((MEXPT SIMP) (($XX SIMP) 2. 4.) -1.))) 
(ADD2LNC '$GH_0 $VALUES) 
(DSKSETQ |$tttt0|
         '((MTIMES SIMP)
           ((MEXPT SIMP) (($XX SIMP) 1. 2.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 2.)))
           ((MEXPT SIMP) (($XX SIMP) 1. 3.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 3.)))
           ((MEXPT SIMP) (($XX SIMP) 1. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 4.)))
           ((MEXPT SIMP) (($XX SIMP) 2. 3.)
            ((MTIMES SIMP) -4. (($PP SIMP) 2. 3.)))
           ((MEXPT SIMP) (($XX SIMP) 2. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 2. 4.)))
           ((MEXPT SIMP) (($XX SIMP) 3. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 3. 4.))))) 
(ADD2LNC '|$tttt0| $VALUES) 
(DSKSETQ |$tttt|
         '((MTIMES SIMP FACTORED)
           ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
            ((MPLUS SIMP) -4. ((MTIMES SIMP) 2. |$Ms|)
             ((MTIMES SIMP) 2. |$Mt|)))
           ((MEXPT SIMP) |$om|
            ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 8.)
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|) 2.))) 
(ADD2LNC '|$tttt| $VALUES) 
(DSKSETQ |$a1234|
         '((MLIST SIMP)
           ((MTIMES SIMP FACTORED) 48384.
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -8. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MPLUS SIMP IRREDUCIBLE) 216349186.
             ((MTIMES SIMP RATSIMP) 229710864. |$Ms|)
             ((MTIMES SIMP) 3509376. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) -2600792. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) -625602. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP) 18912. ((MEXPT SIMP RATSIMP) |$Ms| 5.))
             ((MTIMES SIMP) 1624. ((MEXPT SIMP RATSIMP) |$Ms| 6.))
             ((MTIMES SIMP RATSIMP) -1730793488. |$om|)
             ((MTIMES SIMP RATSIMP) -963702968. |$Ms| |$om|)
             ((MTIMES SIMP) 13963660. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP) 9666656. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP) 1849172. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$om|)
             ((MTIMES SIMP) 20216. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$om|)
             ((MTIMES SIMP) -53040. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              |$om|)
             ((MTIMES SIMP) 4320. ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              |$om|)
             ((MTIMES SIMP RATSIMP) 432698372. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) 20998556. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -14007508. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -2444300. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 37792. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -63920. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 8640. ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              |$om|)
             ((MTIMES SIMP) 4889786867.
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 1562128118. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -53575815. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -17635202. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -3631556. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -24240. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 166080. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -12960. ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -1728308214. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -100602276. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 59085596. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 5378012. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -8046. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 78400. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -5240. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -72944820. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -22278682. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -6110164. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -162942. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -108320. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 33640. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -6869264606.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1207987368. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 61921182. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 25704464. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 5152920. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -352080. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -126720. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 8640. ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 2930260588. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 162551376. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -96999988. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3438716. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 946260. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 171760. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -37040. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 141813360. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 135204964. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 24310960. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1693356. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -10720. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -49360. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 33325760. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 866312. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 317592. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -125600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 56800. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 5308418071.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 438316662. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -50057999. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -27153690. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -3870320. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 362040. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 13680. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -2776766264. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -87176522. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 77873952. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -2343120. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -3132350. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -105280. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 33640. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 12725158. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -299015074. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -39673982. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -2880970. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 489760. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -41080. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -98794768. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -3205964. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -2004196. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -286080. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -71600. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -2974232. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -962432. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -172040. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 63600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -2257926284.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -52939348. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 42231264. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 15150340. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1828704. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -47088. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1612718372. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -28075296. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -29516072. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 7290780. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 2472048. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -71216. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -179096052. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 313346488. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 31840120. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1035840. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -217520. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 56800. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 94189108. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 8122068. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 5608080. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 942240. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -48800. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 12208416. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 2326176. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -87920. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -48800. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -438096. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -71216. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 56800. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 494242266. ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -14159520. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -21350310. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -4021632. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -581832. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -580461312. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 46548862. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 802604. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -4556328. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -426904. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 114738007. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -162457446. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -11112842. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -181708. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -128840. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -22123890. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -12637600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -6564330. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -458880. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 63600. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -17074120. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -995790. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 424960. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -71600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 933240. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -70720. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -41080. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 18000. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 33640. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -56151684. ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 7891688. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 3708912. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 549792. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 117977200. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -13413460. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 1601128. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 599616. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -12672114. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 36998432. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 1826152. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 274024. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -10056040. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 9279828. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 2738988. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -39200. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 8953480. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -578780. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -97120. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 56800. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -217840. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 119920. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -49360. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -126720. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -37040. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 8640. ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 5617292. ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 368664. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 147312. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -8347282. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 136092. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 140096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -4498767. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -2746750. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -351328. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 3200110. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -2010160. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -318534. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -834740. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 55242. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -43520. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -435840. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 78400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 33640. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 153120. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -5240. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -12960. ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -297792. ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 74448. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -84136. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 27832. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 467200. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -72124. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -87216. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 71460. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -164444. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 44384. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 143288. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -46640. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -44400. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 8640. |$Ms| ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 4320. ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 37224. ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 13916. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -34390. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 6872. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 7126. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -6992. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 1624. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))))
           ((MTIMES SIMP FACTORED) 48384.
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om|) -4.)
            ((MPLUS SIMP IRREDUCIBLE) 216349186.
             ((MTIMES SIMP RATSIMP) 229710864. |$Ms|)
             ((MTIMES SIMP) 3509376. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) -2600792. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) -625602. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP) 18912. ((MEXPT SIMP RATSIMP) |$Ms| 5.))
             ((MTIMES SIMP) 1624. ((MEXPT SIMP RATSIMP) |$Ms| 6.))
             ((MTIMES SIMP RATSIMP) -1730793488. |$om|)
             ((MTIMES SIMP RATSIMP) -963702968. |$Ms| |$om|)
             ((MTIMES SIMP) 13963660. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP) 9666656. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP) 1849172. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$om|)
             ((MTIMES SIMP) 20216. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$om|)
             ((MTIMES SIMP) -53040. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              |$om|)
             ((MTIMES SIMP) 4320. ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              |$om|)
             ((MTIMES SIMP RATSIMP) 432698372. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) 20998556. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -14007508. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -2444300. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 37792. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -63920. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 8640. ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              |$om|)
             ((MTIMES SIMP) 4889786867.
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 1562128118. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -53575815. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -17635202. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -3631556. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -24240. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 166080. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -12960. ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -1728308214. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -100602276. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 59085596. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 5378012. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -8046. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 78400. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -5240. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -72944820. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -22278682. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -6110164. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -162942. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -108320. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 33640. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -6869264606.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1207987368. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 61921182. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 25704464. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 5152920. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -352080. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -126720. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 8640. ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 2930260588. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 162551376. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -96999988. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3438716. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 946260. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 171760. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -37040. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 141813360. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 135204964. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 24310960. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1693356. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -10720. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -49360. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 33325760. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 866312. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 317592. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -125600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 56800. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 5308418071.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 438316662. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -50057999. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -27153690. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -3870320. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 362040. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 13680. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -2776766264. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -87176522. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 77873952. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -2343120. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -3132350. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -105280. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 33640. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 12725158. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -299015074. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -39673982. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -2880970. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 489760. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -41080. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -98794768. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -3205964. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -2004196. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -286080. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -71600. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -2974232. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -962432. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -172040. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 63600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -2257926284.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -52939348. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 42231264. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 15150340. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1828704. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -47088. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1612718372. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -28075296. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -29516072. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 7290780. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 2472048. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -71216. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -179096052. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 313346488. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 31840120. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1035840. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -217520. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 56800. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 94189108. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 8122068. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 5608080. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 942240. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -48800. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 12208416. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 2326176. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -87920. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -48800. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -438096. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -71216. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 56800. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 494242266. ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -14159520. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -21350310. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -4021632. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -581832. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -580461312. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 46548862. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 802604. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -4556328. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -426904. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 114738007. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -162457446. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -11112842. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -181708. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -128840. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -22123890. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -12637600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -6564330. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -458880. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 63600. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -17074120. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -995790. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 424960. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -71600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 933240. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -70720. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -41080. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 18000. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 33640. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -56151684. ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 7891688. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 3708912. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 549792. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 117977200. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -13413460. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 1601128. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 599616. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -12672114. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 36998432. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 1826152. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 274024. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -10056040. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 9279828. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 2738988. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -39200. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 8953480. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -578780. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -97120. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 56800. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -217840. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 119920. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -49360. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -126720. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -37040. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 8640. ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 5617292. ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 368664. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 147312. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -8347282. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 136092. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 140096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -4498767. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -2746750. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -351328. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 3200110. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -2010160. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -318534. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -834740. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 55242. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -43520. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -435840. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 78400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 33640. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 153120. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -5240. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -12960. ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -297792. ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 74448. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -84136. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 27832. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 467200. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -72124. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -87216. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 71460. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -164444. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 44384. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 143288. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -46640. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -44400. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 8640. |$Ms| ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 4320. ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 37224. ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 13916. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -34390. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 6872. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 7126. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -6992. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 1624. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 10.)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) -10.)
            ((MEXPT SIMP) |$Xi| -2.))
           ((MTIMES SIMP FACTORED)
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -4. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 10.)
            ((MEXPT SIMP) |$Xi| 2.))
           ((MTIMES SIMP FACTORED) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|)
            |$Xi|
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -2.)))) 
(ADD2LNC '|$a1234| $VALUES) 
(DEFPROP $SET_NUMBER_OF_PARTICLE %SET_NUMBER_OF_PARTICLE VERB) 
(MDEFPROP $SET_NUMBER_OF_PARTICLE
    ((LAMBDA) ((MLIST) |$nn0|)
     ((MPROG) ((MSETQ) |$nn| |$nn0|)
      (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.) ((MPLUS) |$nn0| 1.))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MSETQ) ((|$s| ARRAY) $R)
        ((MPLUS) ((|$k|) $R)
         (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S ((MPLUS) $R 1.)
          |$nn0|))))))
    MEXPR) 
(DEFPROP $SET_NUMBER_OF_PARTICLE $ANY FUNCTION-MODE) 
(ADD2LNC '(($SET_NUMBER_OF_PARTICLE) |$nn0|) $FUNCTIONS) 
(DEFPROP %SET_NUMBER_OF_PARTICLE $SET_NUMBER_OF_PARTICLE NOUN) 
(DEFPROP $NOTZERO %NOTZERO VERB) 
(MDEFPROP $NOTZERO
    ((LAMBDA) ((MLIST) $X) ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))
    MEXPR) 
(DEFPROP $NOTZERO $FIXNUM FUNCTION-MODE) 
(ADD2LNC '(($NOTZERO) $X) $FUNCTIONS) 
(DEFPROP %NOTZERO $NOTZERO NOUN) 
(DEFPROP |$compute_alphas_no_zmV1| |%compute_alphas_no_zmV1| VERB) 
(MDEFPROP |$compute_alphas_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
        ((MSETQ) $POW0
         ((MTIMES) 2.
          (($SUM)
           (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0 $MAX_USED_LEVEL0)
           $L0 2. $MAX_USED_LEVEL0)))
        ((MSETQ) $POW0
         ((MPLUS) $POW0
          (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2. $MAX_USED_LEVEL0)))
        ((MCOND) |$dbg_compute_levels|
         (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T $FALSE)
        ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
      ((MRETURN) |$noAlphas0|)))
    MEXPR) 
(DEFPROP |$compute_alphas_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_alphas_no_zmV1| |$compute_alphas_no_zmV1| NOUN) 
(DEFPROP |$compute_levels_used_no_zmV1| |%compute_levels_used_no_zmV1|
         VERB) 
(MDEFPROP |$compute_levels_used_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
        ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
         ((MPROGN)
          ((MSETQ) $POW0
           ((MPLUS)
            (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
             ((MPLUS) $L0 ((MMINUS) 1.)))
            (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0 $MAX_USED_LEVEL0)))
          ((MCOND) ((MGREATERP) $POW0 0.)
           ((MSETQ) ((|$usedLevels0| ARRAY) $R)
            (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
             ((|$usedLevels0| ARRAY) $R)))
           T $FALSE)))))
      ((MRETURN) |$usedLevels0|)))
    MEXPR) 
(DEFPROP |$compute_levels_used_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_levels_used_no_zmV1| |$compute_levels_used_no_zmV1|
         NOUN) 
(DEFPROP |$compute_levels_and_powers_used_no_zmV1|
         |%compute_levels_and_powers_used_no_zmV1| VERB) 
(MDEFPROP |$compute_levels_and_powers_used_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
        ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
         ((MPROGN)
          ((MSETQ) $POW0
           ((MPLUS)
            (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
             ((MPLUS) $L0 ((MMINUS) 1.)))
            ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
            (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
             $MAX_USED_LEVEL0)))
          ((MCOND) ((MGREATERP) $POW0 0.)
           ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
            (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
             ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
           T $FALSE)))))
      ((MRETURN) |$usedLevelsPowers0|)))
    MEXPR) 
(DEFPROP |$compute_levels_and_powers_used_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_levels_and_powers_used_no_zmV1|)
           $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_levels_and_powers_used_no_zmV1|
         |$compute_levels_and_powers_used_no_zmV1| NOUN) 
(DEFPROP |$compute_Ks_no_zmV1| |%compute_Ks_no_zmV1| VERB) 
(MDEFPROP |$compute_Ks_no_zmV1|
    ((LAMBDA) ((MLIST) $LEVEL_USED_ARRAY0)
     ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
      ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
      ((MDO) $R 1. NIL NIL |$nn| NIL
       ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
        ((MSETQ) |$Nlus0| (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
        ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
         ((MPROGN)
          ((MSETQ) $NR_PQ
           ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R) $INR_PQ))
          ((MSETQ) ((|$explK0| ARRAY) $R)
           ((MPLUS) ((|$explK0| ARRAY) $R)
            ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
        ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
         ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
        |$end_r_loop|))
      ((MRETURN) |$Ks_rules0|)))
    MEXPR) 
(DEFPROP |$compute_Ks_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0) $FUNCTIONS) 
(DEFPROP |%compute_Ks_no_zmV1| |$compute_Ks_no_zmV1| NOUN) 
(DEFPROP |$compute_Ds| |%compute_Ds| VERB) 
(MDEFPROP |$compute_Ds|
    ((LAMBDA) ((MLIST) $LEVEL_USED_ARRAY0)
     ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
      ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
      ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
       ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
        ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
         ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
          ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL NIL
           NIL
           ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL NIL NIL
            NIL
            ((MSETQ) ((|$explD0| ARRAY) $R $S)
             ((MPLUS) ((|$explD0| ARRAY) $R $S)
              ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
               ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
          ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
           (($ENDCONS)
            ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
            ((|$Ds_rules0| ARRAY) $R)))
          |$end_s_loop|))
        |$end_r_loop|))
      ((MRETURN) |$Ds_rules0|)))
    MEXPR) 
(DEFPROP |$compute_Ds| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_Ds|) $LEVEL_USED_ARRAY0) $FUNCTIONS) 
(DEFPROP |%compute_Ds| |$compute_Ds| NOUN) 
(DSKSETQ $WICK '$WICK) 
(DEFPROP $WICK %WICK VERB) 
(MDEFPROP $WICK
    ((LAMBDA) ((MLIST) |$list_Nr0|)
     ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
      ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
      ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
      ((MSETQ) $WICK00
       ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
        ((MFACTORIAL) |$Nr0|)))
      ((MDO) $R 2. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $WICK0 0.)
        ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
        ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
         ((MPROGN) ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
          ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
           ((MSETQ) $WICK0
            ((MPLUS) $WICK0
             ((MTIMES)
              ((MQUOTIENT) 1.
               ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
              $CO0
              ((MEXPT) ((|$s| ARRAY) $R)
               ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
           T $FALSE)))
        ((MSETQ) $WICK00 $WICK0)))
      ((MRETURN) $WICK00)))
    MEXPR) 
(DEFPROP $WICK $ANY FUNCTION-MODE) 
(ADD2LNC '(($WICK) |$list_Nr0|) $FUNCTIONS) 
(DEFPROP %WICK $WICK NOUN) 
(DEFPROP $DO_ALL_TERM %DO_ALL_TERM VERB) 
(MDEFPROP $DO_ALL_TERM
    ((LAMBDA) ((MLIST) $INT0 $LEVELS_POWERS0 |$Ks_rules0| |$Ds_rules0|)
     ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
      (($PRINT) "in computing 'Z' (do_all_term)")
      ((MSETQ) $EXPL_INT0 $INT0)
      ((MDO) $R 1. NIL NIL |$nn| NIL
       ((MPROGN)
        ((MCOND) |$dbg_all_terms|
         (($PRINT)
          "in computing 'Z' (do_all_term) doing all terms for particle"
          $R)
         T $FALSE)
        ((MSETQ) $EXPL_INT0
         (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
          ((|$Ds_rules0| ARRAY) $R)))
        ((MSETQ) $NLEVELS0 (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
        ((MCOND) |$dbg_all_terms|
         (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
        ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
         ((MPROGN)
          ((MCOND) |$dbg_all_terms|
           (($PRINT) " project to"
            (($L) $R
             ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
            "^"
            ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
             ((MPLUS) $L0 1.)))
           T $FALSE)
          ((MSETQ) $EXPL_INT0
           (($RATCOEF) $EXPL_INT0
            (($L) $R
             ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
            ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
             ((MPLUS) $L0 1.))))
          ((MCOND) |$dbg_all_terms|
           (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
      ((MRETURN) $EXPL_INT0)))
    MEXPR) 
(DEFPROP $DO_ALL_TERM $ANY FUNCTION-MODE) 
(ADD2LNC '(($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
           |$Ds_rules0|)
         $FUNCTIONS) 
(DEFPROP %DO_ALL_TERM $DO_ALL_TERM NOUN) 
(DEFPROP $STATE2MATRIX %STATE2MATRIX VERB) 
(MDEFPROP $STATE2MATRIX
    ((LAMBDA) ((MLIST) $STATE0 |$MaxLevel0|)
     ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
      ((MSETQ) $MAT0
       (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
        ((MPLUS) |$MaxLevel0| 1.)))
      ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
       ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
        ((MPROGN)
         ((MSETQ) (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
          (($HIPOW) $STATE0 (($P) $IP $IQ)))
         ((MSETQ) $STATE00
          ((MQUOTIENT) $STATE00
           ((MEXPT) (($P) $IP $IQ)
            (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
      ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
       ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
        ((MPROGN)
         ((MSETQ) (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
          ((MPLUS) (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
           (($HIPOW) $STATE0 (($P) $IP $IQ))))
         ((MSETQ) $STATE00
          ((MQUOTIENT) $STATE00
           ((MEXPT) (($P) $IP $IQ) (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
      ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
       (($ERROR) "In state2matrix missing some contributions in"
        $STATE0 "since we are left with" $STATE00 "after analysis")
       T $FALSE)
      ((MRETURN) (($COPYMATRIX) $MAT0))))
    MEXPR) 
(DEFPROP $STATE2MATRIX $ANY FUNCTION-MODE) 
(ADD2LNC '(($STATE2MATRIX) $STATE0 |$MaxLevel0|) $FUNCTIONS) 
(DEFPROP %STATE2MATRIX $STATE2MATRIX NOUN) 
(DEFPROP |$take_derivative_wrt_lambdaV1|
         |%take_derivative_wrt_lambdaV1| VERB) 
(MDEFPROP |$take_derivative_wrt_lambdaV1|
    ((LAMBDA) ((MLIST) $NR0 $LEVEL0 $INDEX0 $TERM0)
     ((MPROG)
      ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0 $NPOW0
       $OP0)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
       ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
       ((MSETQ) $TERM00 $TERM0))
      ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $NEWTERM00 0.)
        ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MSETQ) $OP0 (($INPART) $FAC0 0.))
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MCOND) ((MGREATERP) $NPOW0 2.)
            (($ERROR)
             "la() has one index and it cannot occour with a power bigger than 2! term="
             $TERM00)
            T
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$l|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$ll|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
             ((MEXPT) ((MMINUS) 1.) $LEVEL0)
             ((MFACTORIAL)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
             ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LAK)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$laSk|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
              $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LALA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$ll|)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
             ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
             ((MFACTORIAL)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
             ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $KLA)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$Skla|)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LALA)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA2)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) 2. $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          |$end_pow_op|)
         T
         ((MCOND) $ISOP0
          ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$l|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0) $TERM00
              $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) $LEVEL0)
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LAK)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$laSk|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
               $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LA2)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) 2.
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $KLA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$Skla|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
               $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MPROGN)
             ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
              ((MSETQ) $NEWTERM00 (($SUBSTINPART) |$Dim| $TERM00 $NF0))
              T
              ((MPROGN)
               ((MSETQ) $NEWTERM00 (($SUBSTINPART) 1. $TERM00 $NF0))
               ((MSETQ) $NEWTERM00
                (($SUBSTITUTE) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                 $NEWTERM00))))
             |$end_lambda|)
            T $FALSE)
           |$end_if_op|)
          T $FALSE))
        ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
      ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_lambdaV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_lambdaV1|
         |$take_derivative_wrt_lambdaV1| NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA %TAKE_DERIVATIVE_WRT_LAMBDA VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA
    ((LAMBDA) ((MLIST) $NR0 $LEVEL0 $INDEX0 $TERM0)
     ((MPROG)
      ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0 $NPOW0
       $OP0)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
       ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
       ((MSETQ) $TERM00 $TERM0))
      ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $NEWTERM00 0.)
        ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0)) ((MSETQ) $NPOW0 1.)
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MSETQ) $OP0 (($INPART) $FAC0 0.))
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MCOND) ((MGREATERP) $NPOW0 2.)
            (($ERROR)
             "la() has one index and it cannot occour with a power bigger than 2! term="
             $TERM00)
            T
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$l|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MPROGN)
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0
              (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
               $NF0 2.)))
            ((MCOND) ((MEQUAL) $OP0 |$ll|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               ((MEXPT) ((MMINUS) 1.) $LEVEL0)
               ((MFACTORIAL)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
               ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LAK)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 |$laSk|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LALA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)))
             T $FALSE)
            |$end_lambda_other|)
           T $FALSE)
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MPROGN)
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0
              (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
               $NF0 2.)))
            ((MCOND) ((MEQUAL) $OP0 |$ll|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
               ((MFACTORIAL)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
               ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $KLA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 |$Skla|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LALA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)))
             T $FALSE)
            |$end_other_la|)
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA2)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) 2. $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          |$end_pow_op|)
         T
         ((MCOND) $ISOP0
          ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$l|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0) $TERM00
              $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) $LEVEL0)
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LAK)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$laSk|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
               $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LA2)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) 2.
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $KLA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$Skla|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
               $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MPROGN)
             ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
              ((MSETQ) $NEWTERM00 (($SUBSTINPART) |$Dim| $TERM00 $NF0))
              T
              ((MPROGN)
               ((MSETQ) $NEWTERM00 (($SUBSTINPART) 1. $TERM00 $NF0))
               ((MSETQ) $NEWTERM00
                (($SUBSTITUTE) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                 $NEWTERM00))))
             |$end_lambda|)
            T $FALSE)
           |$end_if_op|)
          T $FALSE))
        ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
      ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_LAMBDA $TAKE_DERIVATIVE_WRT_LAMBDA NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR
         %TAKE_DERIVATIVE_WRT_SCALAR_PAIR VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR
    ((LAMBDA) ((MLIST) $NR0 $LEVEL10 $LEVEL20 $TERM0)
     ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
      ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
      ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.)) ((MSETQ) $DER0 0.)
      ((MCOND) ((MGREATERP) $LEVEL10 0.)
       ((MSETQ) $DER00
        (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0| $TERM0))
       T ((MSETQ) $DER00 ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
      ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
      ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
       ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
        ((MDO) $NT0 1. NIL NIL $LDER00 NIL
         ((MPROGN)
          ((MCOND) |$dbg_wrt_pair|
           (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
            "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
           T $FALSE)
          ((MSETQ) $TMP_DER0
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
            (($INPART) $DER00 $NT0)))
          ((MSETQ) $DER0 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
       T
       ((MPROGN)
        ((MCOND) |$dbg_wrt_pair|
         (($PRINT) "    SINGLE term: take der of" $DER00 "wrt lambda("
          $NR0 $LEVEL20 |$newII0| ")")
         T $FALSE)
        ((MSETQ) $DER0
         (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0| $DER00))))
      ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0)) ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
           $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_SCALAR_PAIR
         $TAKE_DERIVATIVE_WRT_SCALAR_PAIR NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_STATE %TAKE_DERIVATIVE_WRT_STATE VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_STATE
    ((LAMBDA) ((MLIST) $NR0 $ONE_STATE_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
      ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $ONE_STATE_IN_MATRIX0))
      ((MSETQ) |$Der0| $TERM0)
      ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
       ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
        ((MCOND)
         ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
         ((MPROGN)
          ((MDO) $N_PQ 1. NIL NIL
           (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
           ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
             ((MPROGN)
              ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
               ((MSETQ) |$tmp_Der0|
                ((MPLUS) |$tmp_Der0|
                 (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                  ((MPLUS) $L0 ((MMINUS) 1.))
                  ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
              ((MSETQ) |$Der0| |$tmp_Der0|))
             T
             ((MSETQ) |$Der0|
              (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
               ((MPLUS) $L0 ((MMINUS) 1.)) ((MPLUS) $C0 ((MMINUS) 1.))
               |$Der0|)))))
          |$end_loop_c0|)
         T $FALSE)))
      ((MRETURN) |$Der0|)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_STATE $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_STATE $TAKE_DERIVATIVE_WRT_STATE NOUN) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV1|
         |%take_derivative_wrt_scalar_stateSV1| VERB) 
(MDEFPROP |$take_derivative_wrt_scalar_stateSV1|
    ((LAMBDA) ((MLIST) $SCALARS_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
      ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
      ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
       ((MCOND)
        ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
        ((MPROGN)
         ((MCOND) |$dbg_scalars|
          (($PRINT) "nr0=" $NR0 "out of"
           (($LENGTH) $SCALARS_IN_MATRIX0))
          T $FALSE)
         ((MSETQ) |$tmp_DER0| 0.)
         ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
          ((MPROGN)
           (($PRINT) "before length(DER0) is" (($LENGTH) |$der0|))
           ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
            ((MSETQ) |$tmp_DER0|
             ((MPLUS) |$tmp_DER0|
              (($TAKE_DERIVATIVE_WRT_STATE) $NR0
               (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
           ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
          T
          ((MPROGN)
           ((MCOND) |$dbg_scalars|
            (($PRINT) "SINGLE term " |$der0| "derivative wrt r=" $NR0
             "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0) "with nr=" $NR0)
            T $FALSE)
           ((MSETQ) |$der0|
            (($TAKE_DERIVATIVE_WRT_STATE) $NR0
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
           |$end_single|)))
        T $FALSE))
      ((MRETURN) |$der0|)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_scalar_stateSV1|) $SCALARS_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_scalar_stateSV1|
         |$take_derivative_wrt_scalar_stateSV1| NOUN) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV2|
         |%take_derivative_wrt_scalar_stateSV2| VERB) 
(MDEFPROP |$take_derivative_wrt_scalar_stateSV2|
    ((LAMBDA) ((MLIST) $SCALARS_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
      ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
       ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
        (($PRINT) "in take_derivative_wrt_scalar_stateSV2 acting on"
         $LT0 "terms")
        ((MDO) $NT0 1. NIL NIL $LT0 NIL
         ((MPROGN)
          ((MCOND) |$dbg_wrt_states|
           (($PRINT) "in take_derivative_wrt_scalar_stateSV2 EXAM term"
            $NT0 "out of" $LT0 "now there are"
            ((MCOND) ((MNOT) (($NUMBERP) |$der0|)) (($LENGTH) |$der0|)
             T 0.)
            "terms")
           T
           ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
            (($PRINT)
             "in take_derivative_wrt_scalar_stateSV2 EXAM term" $NT0
             "(step 100) out of" $LT0)
            T $FALSE))
          ((MSETQ) |$NIused| 0.)
          ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
          ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
           ((MCOND)
            ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
            ((MPROGN)
             ((MSETQ) |$tmp_DER0|
              (($TAKE_DERIVATIVE_WRT_STATE) $NR0
               (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
             |$end_nr_loop|)
            T $FALSE))
          ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
          |$end_t0_loop|)))
       T
       ((MPROGN) ((MSETQ) |$der0| $TERM0)
        ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
         ((MCOND)
          ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
          ((MPROGN)
           ((MCOND) |$dbg_wrt_states|
            (($PRINT)
             "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
             |$der0| "derivative wrt r=" $NR0 "and"
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
            T $FALSE)
           ((MSETQ) |$der0|
            (($TAKE_DERIVATIVE_WRT_STATE) $NR0
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
           |$end_single|)
          T $FALSE))))
      ((MRETURN) |$der0|)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV2| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_scalar_stateSV2|) $SCALARS_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_scalar_stateSV2|
         |$take_derivative_wrt_scalar_stateSV2| NOUN) 
(DEFPROP $CONTRACT_PAIRS_IN_ONE_TERM %CONTRACT_PAIRS_IN_ONE_TERM VERB) 
(MDEFPROP $CONTRACT_PAIRS_IN_ONE_TERM
    ((LAMBDA) ((MLIST) $UTERM0)
     ((MPROG)
      ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0 $NPOW0
       $OP0 $IND0 $NFAC0 $NR0 $NS0)
      ((MSETQ) $UTERM00 $UTERM0)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
       ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
       ((MRETURN) $UTERM0) T $FALSE)
      ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
      ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_contract| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
            ((MNOT) ((MEQUAL) $NPOW0 2.)))
           (($ERROR) "the power must be 2!! wrong term=" $UTERM0) T
           $FALSE)
          ((MCOND) ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
           ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MCOND) ((MEQUAL) $OP0 $LA)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE)
          ((MCOND) ((MEQUAL) $OP0 |$Sk|)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE)
          ((MCOND) ((MEQUAL) $OP0 $K)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE))
         T
         ((MCOND)
          ((MAND) $ISOP0
           (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
          ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
           ((MCOND)
            ((MNOT)
             (($IS) ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
            ((MPROGN)
             ((MSETQ) $OTHERFAC0 (($ASSOC) $IND0 $LIST_INDEX_FACS0))
             ((MSETQ) $NR0 (($INPART) $FAC0 1.))
             ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
             ((MCOND) ((MLEQP) $NR0 $NS0)
              ((MSETQ) $CTERM0
               ((MTIMES) $CTERM0
                ((MQAPPLY)
                 (($CONCAT) (($INPART) $FAC0 0.)
                  (($INPART) $OTHERFAC0 0.))
                 $NR0 (($INPART) $FAC0 2.) $NS0
                 (($INPART) $OTHERFAC0 2.))))
              T
              ((MSETQ) $CTERM0
               ((MTIMES) $CTERM0
                ((MQAPPLY)
                 (($CONCAT) (($INPART) $OTHERFAC0 0.)
                  (($INPART) $FAC0 0.))
                 $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                 (($INPART) $FAC0 2.)))))
             ((MSETQ) $LIST_INDEX_FACS0
              (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0) $LIST_INDEX_FACS0)))
            T
            ((MSETQ) $LIST_INDEX_FACS0
             (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
          T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
        |$end_fac_loop|))
      ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
       ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
       ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
      ((MRETURN) $CTERM0)))
    MEXPR) 
(DEFPROP $CONTRACT_PAIRS_IN_ONE_TERM $ANY FUNCTION-MODE) 
(ADD2LNC '(($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0) $FUNCTIONS) 
(DEFPROP %CONTRACT_PAIRS_IN_ONE_TERM $CONTRACT_PAIRS_IN_ONE_TERM NOUN) 
(DEFPROP $CONTRACT_PAIRS %CONTRACT_PAIRS VERB) 
(MDEFPROP $CONTRACT_PAIRS
    ((LAMBDA) ((MLIST) |$utermS0|)
     ((MPROG) ((MLIST) $SUM0)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
       ((MPROGN) ((MSETQ) $SUM0 0.)
        ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
         ((MSETQ) $SUM0
          ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
       T ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
      ((MRETURN) $SUM0)))
    MEXPR) 
(DEFPROP $CONTRACT_PAIRS $ANY FUNCTION-MODE) 
(ADD2LNC '(($CONTRACT_PAIRS) |$utermS0|) $FUNCTIONS) 
(DEFPROP %CONTRACT_PAIRS $CONTRACT_PAIRS NOUN) 
(DEFPROP $TRUE_XX %TRUE_XX VERB) 
(MDEFPROP $TRUE_XX
    ((LAMBDA) ((MLIST) $R $S)
     ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))
    MEXPR) 
(DEFPROP $TRUE_XX $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_XX) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_XX $TRUE_XX NOUN) 
(DEFPROP |$otherN| |%otherN| VERB) 
(MDEFPROP |$otherN|
    ((LAMBDA) ((MLIST) $M $N)
     ((MCOND)
      ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
       ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
      3. T
      ((MCOND)
       ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
        ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
       2. T
       ((MCOND)
        ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
         ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
        1. T $FALSE))))
    MEXPR) 
(DEFPROP |$otherN| $BOOLEAN FUNCTION-MODE) 
(ADD2LNC '((|$otherN|) $M $N) $FUNCTIONS) 
(DEFPROP |%otherN| |$otherN| NOUN) 
(DEFPROP $COMPUTE_PP3 %COMPUTE_PP3 VERB) 
(MDEFPROP $COMPUTE_PP3
    ((LAMBDA) ((MLIST) ((MLIST) |$n|))
     ((MPROG)
      ((MDO) $M 1. NIL NIL |$nn| NIL
       ((MDO) $N 1. NIL NIL |$nn| NIL
        ((MCOND) ((MEQUAL) $M $N)
         ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
          ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))) $AP))
         T
         ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
          ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
           ((MPLUS)
            ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
            ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
            ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))
    MEXPR) 
(DEFPROP $COMPUTE_PP3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_PP3) ((MLIST) |$n|)) $FUNCTIONS) 
(MDEFPROP $COMPUTE_PP3 T MLEXPRP) 
(DEFPROP %COMPUTE_PP3 $COMPUTE_PP3 NOUN) 
(DEFPROP $PP3ONSHELL %PP3ONSHELL VERB) 
(MDEFPROP $PP3ONSHELL
    ((LAMBDA) ((MLIST) $M $N) (($NUM_PP3 ARRAY) $M $N)) MEXPR) 
(DEFPROP $PP3ONSHELL $ANY FUNCTION-MODE) 
(ADD2LNC '(($PP3ONSHELL) $M $N) $FUNCTIONS) 
(DEFPROP %PP3ONSHELL $PP3ONSHELL NOUN) 
(DEFPROP $TRUE_GF_XX3 %TRUE_GF_XX3 VERB) 
(MDEFPROP $TRUE_GF_XX3
    ((LAMBDA) ((MLIST) $R $S) (($NUM_XX3 ARRAY) $R $S)) MEXPR) 
(DEFPROP $TRUE_GF_XX3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_GF_XX3) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_GF_XX3 $TRUE_GF_XX3 NOUN) 
(DEFPROP $GF_XX3 %GF_XX3 VERB) 
(MDEFPROP $GF_XX3
    ((LAMBDA) ((MLIST) $M $N)
     ((MCOND) ((MEQUAL) $M 1.) |$x1| T
      ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
       ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
        |$x3|))))
    MEXPR) 
(DEFPROP $GF_XX3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($GF_XX3) $M $N) $FUNCTIONS) 
(DEFPROP %GF_XX3 $GF_XX3 NOUN) 
(DSKSETQ $COMPUTE_PP4 '$COMPUTE_PP4) 
(DEFPROP $COMPUTE_PP4 %COMPUTE_PP4 VERB) 
(MDEFPROP $COMPUTE_PP4
    ((LAMBDA) ((MLIST) ((MLIST) |$n|))
     ((MPROG)
      ((MDO) $M 1. NIL NIL |$nn| NIL
       ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
        ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))) $AP)))
      ((MSETQ) |$Mu|
       ((MPLUS)
        ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
        ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Ms|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Mt|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
       (($RATSIMP)
        ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
         ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
          ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
      ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Ms|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Mt|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
       (($RATSIMP)
        ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
         ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.) ((MMINUS) 2.)
          ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))
    MEXPR) 
(DEFPROP $COMPUTE_PP4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_PP4) ((MLIST) |$n|)) $FUNCTIONS) 
(MDEFPROP $COMPUTE_PP4 T MLEXPRP) 
(DEFPROP %COMPUTE_PP4 $COMPUTE_PP4 NOUN) 
(DEFPROP $PP4ONSHELL %PP4ONSHELL VERB) 
(MDEFPROP $PP4ONSHELL
    ((LAMBDA) ((MLIST) $M $N) (($NUM_PP4 ARRAY) $M $N)) MEXPR) 
(DEFPROP $PP4ONSHELL $ANY FUNCTION-MODE) 
(ADD2LNC '(($PP4ONSHELL) $M $N) $FUNCTIONS) 
(DEFPROP %PP4ONSHELL $PP4ONSHELL NOUN) 
(DEFPROP $COMPUTE_XX4 %COMPUTE_XX4 VERB) 
(MDEFPROP $COMPUTE_XX4
    ((LAMBDA) ((MLIST))
     ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
      (($REMARRAY) $NUM_XX4)
      ((MSETQ) $GF_X_RULES
       ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
      ((MSETQ) $EQ_XX40
       ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
        ((MEQUAL) |$om|
         ((MQUOTIENT)
          ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
           (($XX) 1. 3.))
          (($XX) 2. 4.)))))
      ((MSETQ) $EQ_XX40
       ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
        ((MEQUAL)
         ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.) (($XX) 2. 4.))
         ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
      ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
      ((MSETQ) $SO_X13
       (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
      ((MSETQ) $XX4_LIST
       (($MAKELIST)
        (($MAKELIST)
         ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S)) $S
         ((MPLUS) $R 1.) |$nn|)
        $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
      ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
      ((MSETQ) $XX4_LIST
       (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
      ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
      ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
       (($MAP) ":" ((MLIST) (($LHS) $GFXX0)) ((MLIST) (($RHS) $GFXX0))))
      ((MSETQ) |$dx3_dOM| (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
      ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES)) |$xx4_done|))
    MEXPR) 
(DEFPROP $COMPUTE_XX4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_XX4)) $FUNCTIONS) 
(DEFPROP %COMPUTE_XX4 $COMPUTE_XX4 NOUN) 
(DEFPROP $TRUE_GF_XX4 %TRUE_GF_XX4 VERB) 
(MDEFPROP $TRUE_GF_XX4
    ((LAMBDA) ((MLIST) $R $S) (($NUM_XX4 ARRAY) $R $S)) MEXPR) 
(DEFPROP $TRUE_GF_XX4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_GF_XX4) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_GF_XX4 $TRUE_GF_XX4 NOUN) 
(DEFPROP |$check_cyc_A_234| |%check_cyc_A_234| VERB) 
(MDEFPROP |$check_cyc_A_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
        ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
        ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
        ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
        ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
        ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
        ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
        ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
        ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
        ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
        ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
        ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_cyc_A_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_cyc_A_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_cyc_A_234| |$check_cyc_A_234| NOUN) 
(DEFPROP |$cyc_A_234| |%cyc_A_234| VERB) 
(MDEFPROP |$cyc_A_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
        ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
        ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$cyc_A_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$cyc_A_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%cyc_A_234| |$cyc_A_234| NOUN) 
(DEFPROP |$check_cyc_gfA_234| |%check_cyc_gfA_234| VERB) 
(MDEFPROP |$check_cyc_gfA_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
        ((MEQUAL) |$om| ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_cyc_gfA_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_cyc_gfA_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_cyc_gfA_234| |$check_cyc_gfA_234| NOUN) 
(DEFPROP |$cyc_gfA_234| |%cyc_gfA_234| VERB) 
(MDEFPROP |$cyc_gfA_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST)
        ((MEQUAL) |$om| ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
       $AMP00)))
    MEXPR) 
(DEFPROP |$cyc_gfA_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$cyc_gfA_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%cyc_gfA_234| |$cyc_gfA_234| NOUN) 
(DEFPROP |$check_swap_A_23| |%check_swap_A_23| VERB) 
(MDEFPROP |$check_swap_A_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
        ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_swap_A_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_swap_A_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_swap_A_23| |$check_swap_A_23| NOUN) 
(DEFPROP |$swap_A_23| |%swap_A_23| VERB) 
(MDEFPROP |$swap_A_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
        ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$swap_A_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$swap_A_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%swap_A_23| |$swap_A_23| NOUN) 
(DEFPROP |$swap_gfA_23| |%swap_gfA_23| VERB) 
(MDEFPROP |$swap_gfA_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE) ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$swap_gfA_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$swap_gfA_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%swap_gfA_23| |$swap_gfA_23| NOUN) 
(DEFPROP $TEST_MEASURE %TEST_MEASURE VERB) 
(MDEFPROP $TEST_MEASURE
    ((LAMBDA) ((MLIST) |$l1| |$l2| |$l3| |$l4|)
     ((MPROG) ((MSETQ) |$nn| 4.)
      (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
      ((MSETQ) $GH_00
       ((MQUOTIENT) 1.
        ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
      ((MSETQ) |$tttt_00|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
           ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
           ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
      ((MSETQ) |$tttt_00|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
      ((MSETQ) $GH_0P
       (($FACTOR)
        (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) (($XX) 1. 2.)
          ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.)) (($XX) 1. 3.)
           (($XX) 2. 4.))))))
      ((MSETQ) |$TTTT_0p|
       (($FACTOR)
        (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) (($XX) 1. 2.)
          ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.)) (($XX) 1. 3.)
           (($XX) 2. 4.))))))
      ((MSETQ) |$TTTT_pp|
       (($FACTOR)
        (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.))))
      ((MSETQ) |$gh_TTT0|
       (($FACTOR)
        (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
         ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTT|
       (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))
    MEXPR) 
(DEFPROP $TEST_MEASURE $ANY FUNCTION-MODE) 
(ADD2LNC '(($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|) $FUNCTIONS) 
(DEFPROP %TEST_MEASURE $TEST_MEASURE NOUN) 
(DEFPROP $ORDERXX %ORDERXX VERB) 
(MDEFPROP $ORDERXX
    ((LAMBDA) ((MLIST) $R $S)
     ((MCOND) ((MEQUAL) $R $S) 0. T
      ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
       ((MMINUS) (($XX) $S $R)))))
    MEXPR) 
(DEFPROP $ORDERXX $ANY FUNCTION-MODE) 
(ADD2LNC '(($ORDERXX) $R $S) $FUNCTIONS) 
(DEFPROP %ORDERXX $ORDERXX NOUN) 
(DEFPROP $ORDERPP %ORDERPP VERB) 
(MDEFPROP $ORDERPP
    ((LAMBDA) ((MLIST) $R $S)
     ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))
    MEXPR) 
(DEFPROP $ORDERPP $ANY FUNCTION-MODE) 
(ADD2LNC '(($ORDERPP) $R $S) $FUNCTIONS) 
(DEFPROP %ORDERPP $ORDERPP NOUN) 
(DEFPROP $TRUE_KK %TRUE_KK VERB) 
(MDEFPROP $TRUE_KK
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))
    MEXPR) 
(DEFPROP $TRUE_KK $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_KK) $R $M $S $N) $FUNCTIONS) 
(DEFPROP %TRUE_KK $TRUE_KK NOUN) 
(DEFPROP |$true_Skk| |%true_Skk| VERB) 
(MDEFPROP |$true_Skk|
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
      (($SUM)
       ((MTIMES) (($ORDERPP) $T $S) ((MEXPT) (($ORDERXX) $R $T) $M)) $T
       1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_Skk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_Skk|) $R $M $S $N) $FUNCTIONS) 
(DEFPROP |%true_Skk| |$true_Skk| NOUN) 
(DEFPROP |$true_kSk| |%true_kSk| VERB) 
(MDEFPROP |$true_kSk|
    ((LAMBDA) ((MLIST) $S $N $R $M)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
      (($SUM)
       ((MTIMES) (($ORDERPP) $T $S) ((MEXPT) (($ORDERXX) $R $T) $M)) $T
       1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_kSk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_kSk|) $S $N $R $M) $FUNCTIONS) 
(DEFPROP |%true_kSk| |$true_kSk| NOUN) 
(DEFPROP |$true_SkSk| |%true_SkSk| VERB) 
(MDEFPROP |$true_SkSk|
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
      (($SUM)
       (($SUM)
        ((MTIMES) (($ORDERPP) $T $U) ((MEXPT) (($ORDERXX) $R $T) $M)
         ((MEXPT) (($ORDERXX) $S $U) $N))
        $T 1. |$nn|)
       $U 1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_SkSk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_SkSk|) $R $M $S $N) $FUNCTIONS) 
(DEFPROP |%true_SkSk| |$true_SkSk| NOUN) 
(DEFPROP $FROM_STATE_TO_ADDEND_LIST %FROM_STATE_TO_ADDEND_LIST VERB) 
(MDEFPROP $FROM_STATE_TO_ADDEND_LIST
    ((LAMBDA) ((MLIST) $STATE0)
     ((MPROG)
      ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T $FALSE)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
       ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
      ((MSETQ) $LIST0
       (($MAKELIST) (($INPART) $STATE0 $T) $T 1. (($LENGTH) $STATE0)))
      ((MRETURN) $LIST0)))
    MEXPR) 
(DEFPROP $FROM_STATE_TO_ADDEND_LIST $ANY FUNCTION-MODE) 
(ADD2LNC '(($FROM_STATE_TO_ADDEND_LIST) $STATE0) $FUNCTIONS) 
(DEFPROP %FROM_STATE_TO_ADDEND_LIST $FROM_STATE_TO_ADDEND_LIST NOUN) 
(DEFPROP $EXTRACT_AND_NORMALIZE_COEFFS %EXTRACT_AND_NORMALIZE_COEFFS
         VERB) 
(MDEFPROP $EXTRACT_AND_NORMALIZE_COEFFS
    ((LAMBDA) ((MLIST) $LIST_OF_LISTS_OF_SUBSTATES0)
     ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
      ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
       ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
        ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
         ((MPROGN) ((MSETQ) $S00 $S0)
          ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
           ((MPROGN) ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
            ((MCOND) ((MGREATERP) $POW0 0.)
             ((MSETQ) $S00
              ((MTIMES)
               ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
               ((MEXPT)
                ((MQUOTIENT) 1.
                 ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                $POW0)))
             T $FALSE)
            ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
            ((MCOND) ((MGREATERP) $POW0 0.)
             ((MSETQ) $S00
              ((MTIMES)
               ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
               ((MEXPT)
                ((MQUOTIENT) 1.
                 ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                $POW0)))
             T $FALSE)))
          ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
           ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
            ((MPROGN) ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
             ((MCOND) ((MGREATERP) $POW0 0.)
              ((MSETQ) $S00
               ((MTIMES)
                ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                ((MEXPT)
                 ((MQUOTIENT)
                  ((MQUOTIENT) ((MMINUS) 1.)
                   ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                  ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                 $POW0)))
              T $FALSE))))
          ((MCOND)
           ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
            ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
           (($ERROR)
            "extract_and_normalize_coeffs cannot compute normalized coeff from"
            $S0 "left over is" $S00)
           T $FALSE)
          ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
        ((MSETQ) $COEFFS_LIST0 (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
      ((MRETURN) $COEFFS_LIST0)))
    MEXPR) 
(DEFPROP $EXTRACT_AND_NORMALIZE_COEFFS $ANY FUNCTION-MODE) 
(ADD2LNC '(($EXTRACT_AND_NORMALIZE_COEFFS)
           $LIST_OF_LISTS_OF_SUBSTATES0)
         $FUNCTIONS) 
(DEFPROP %EXTRACT_AND_NORMALIZE_COEFFS $EXTRACT_AND_NORMALIZE_COEFFS
         NOUN) 
(DEFPROP |$amplitudeN4V1| |%amplitudeN4V1| VERB) 
(MDEFPROP |$amplitudeN4V1|
    ((LAMBDA) ((MLIST) $STATES_LIST0)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) |$Partials0|
            (($ENDCONS)
             ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4) $LIST_OF_SUBSTATES0
              $PARTIAL_AMP0)
             |$Partials0|))
           ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$amplitudeN4V1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$amplitudeN4V1|) $STATES_LIST0) $FUNCTIONS) 
(DEFPROP |%amplitudeN4V1| |$amplitudeN4V1| NOUN) 
(DEFPROP |$amplitudeN4V1_list| |%amplitudeN4V1_list| VERB) 
(MDEFPROP |$amplitudeN4V1_list|
    ((LAMBDA) ((MLIST) $STATES_LIST0 $CHECKPOINT_SAVE_FILENAME)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MPROGN)
        ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
         ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
          ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
           ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
            (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
             $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
             (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
             (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
             "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
            ((MSETQ) $LIST_OF_SUBSTATES0
             ((MLIST)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
            (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
            ((MSETQ) $SL0
             (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
              $LIST_OF_SUBSTATES0))
            ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
            ((MSETQ) $NAS_LIST0
             (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
            ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
            ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
            ((MSETQ) $ULPS0
             ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
            ((MSETQ) $ULPS_LIST0
             (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
            ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
            ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
            ((MSETQ) $EI0
             (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
            ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
            ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
            (($PRINT)
             "Computed the expression on which we must act with derivatives in"
             ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
            ((MSETQ) $PARTIAL_AMP0
             ((MTIMES)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
               $NA1)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
               $NA2)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
               $NA3)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
               $NA4)
              ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
            ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
            (($PRINT)
             "Taken the derivatives and computed the partial amplitude in"
             ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
              |$Partials0|))
            |$end_3_loops|))))
        (($SAVE)
         (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_" (($STRING) $NA1)
          ".lisp")
         $NA1 $STATES_LIST0 |$Partials0|)
        |$end_na1_loop|))
      ((MRETURN) |$Partials0|)))
    MEXPR) 
(DEFPROP |$amplitudeN4V1_list| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$amplitudeN4V1_list|) $STATES_LIST0
           $CHECKPOINT_SAVE_FILENAME)
         $FUNCTIONS) 
(DEFPROP |%amplitudeN4V1_list| |$amplitudeN4V1_list| NOUN) 
(DEFPROP |$gf_amplitudeN4V1| |%gf_amplitudeN4V1| VERB) 
(MDEFPROP |$gf_amplitudeN4V1|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0
            (($RATSIMP)
             (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)
              ((MEQUAL) $XX $TRUE_GF_XX4))))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V1| |$gf_amplitudeN4V1| NOUN) 
(DEFPROP |$gf_amplitudeN4V2| |%gf_amplitudeN4V2| VERB) 
(MDEFPROP |$gf_amplitudeN4V2|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| |$Mt|))
           ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp the amplitude"
            ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
           ((MSETQ) $MAXNSNT0
            ((MPLUS)
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              (($SUM)
               (($SUM) ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                2. (($LENGTH) (($SL0 ARRAY) $NR0)))
               $NR0 1. |$nn0|))))
           ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
            ((MPROGN)
             ((MSETQ) |$Ms_proj_amp0|
              (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| $NS0))
             ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
              ((MDO) $NT0 0. NIL NIL
               ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
               ((MPROGN)
                (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                 "terms")
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATSIMP)
                  (($EV) |$Mt_Ms_proj_amp0|
                   ((MEQUAL) $XX $TRUE_GF_XX4))))
                ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                 ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                  ((MTIMES) |$Mt_Ms_proj_amp0| ((MEXPT) |$Ms| $NS0)
                   ((MEXPT) |$Mt| $NT0))))))
              T $FALSE)))
           ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude fully gauge fixed in"
            ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp-ed the amplitude in"
            ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6)) "s")
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V2| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V2| |$gf_amplitudeN4V2| NOUN) 
(DEFPROP |$gf_amplitudeN4V2_1| |%gf_amplitudeN4V2_1| VERB) 
(MDEFPROP |$gf_amplitudeN4V2_1|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| |$Mt|))
           ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratexpand the amplitude"
            ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
            "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
            "terms")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
           ((MSETQ) $MAXNSNT0
            ((MPLUS)
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              (($SUM)
               (($SUM) ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                2. (($LENGTH) (($SL0 ARRAY) $NR0)))
               $NR0 1. |$nn0|))))
           ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
            ((MPROGN)
             ((MSETQ) |$Ms_proj_amp0|
              (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| $NS0))
             ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
              ((MDO) $NT0 0. NIL NIL
               ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
               ((MPROGN)
                (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                 "terms")
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATSIMP)
                  (($EV) |$Mt_Ms_proj_amp0|
                   ((MEQUAL) $XX $TRUE_GF_XX4))))
                ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                 ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                  ((MTIMES) |$Mt_Ms_proj_amp0| ((MEXPT) |$Ms| $NS0)
                   ((MEXPT) |$Mt| $NT0))))))
              T $FALSE)))
           ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude fully gauge fixed in"
            ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp-ed the amplitude in"
            ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6)) "s")
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V2_1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V2_1| |$gf_amplitudeN4V2_1| NOUN) 
(DEFPROP |$SetStates| |%SetStates| VERB) 
(MDEFPROP |$SetStates|
    ((LAMBDA) ((MLIST) |$dd0|)
     ((MPROG) ((MSETQ) |$Lev0| 2.)
      ((MSETQ) |$Null2|
       (($EV)
        ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
         ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
         ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
         ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Lev0| 3.)
      ((MSETQ) |$Null3|
       (($EV)
        ((MPLUS)
         ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.) |$dd|)
         ((MMINUS)
          ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.) |$dd|))
         ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
         ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 1.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
         ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 2. 0.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 3.))
         ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$dd| |$dd0|)))
      ((MSETQ) |$Lev0| 4.)
      ((MSETQ) |$S4z|
       ((MPLUS) ((MTIMES) 375. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 888. (($P) 3. 1.)))
        ((MTIMES) ((MMINUS) 23.) (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 22968. (($P) 2. 2.))
        ((MTIMES) 138. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 1452.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) 1800. ((MEXPT) (($P) 1. 1.) 2.))))
      ((MSETQ) |$S4m|
       ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
        ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 2268. (($P) 2. 2.))
        ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
        ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$S4r1|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
          (($P) 3. 1.) |$d|)
         ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.) |$d|)
         ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
          (($P) 3. 1.))
         ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 0.) 4.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$S4r2|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.) ((MEXPT) |$d| 2.))
         ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.) ((MEXPT) |$d| 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.) |$d|)
         ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.) |$d|)
         ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 4. 0.))
         ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
         ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
         ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.))
         ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
         ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 2. 1.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 2. 1.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$S4r3|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.) ((MEXPT) |$d| 2.))
         ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.) ((MEXPT) |$d| 2.))
         ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.) |$d|)
         ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 3. 1.))
         ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
         ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.))
         ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4r1|
       (($EV)
        ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
         ((MTIMES) 624. (($P) 3. 1.))
         ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 936. (($P) 2. 2.))
         ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
         ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES)
          ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
           ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
      ((MSETQ) |$Null4r2|
       ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
        ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 4050. (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$Null4g|
       (($EV)
        ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|) 2.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|) 8.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|) 6.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|) 72.)
         ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
         ((MTIMES) 6. (($P) 3. 1.))
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
         ((MTIMES) 3. (($P) 2. 2.))
         ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
         ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
         ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
         ((MQUOTIENT)
          ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)) 6.)
         ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4cr|
       ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
        ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$Null6r16|
       ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
        ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
        ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 3074625000. (($P) 3. 3.))
        ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.))
        ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
        ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
      ((MSETQ) |$S6m|
       ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
        ((MTIMES) 28320. (($P) 5. 1.))
        ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 82400. (($P) 3. 3.))
        ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
      ((MSETQ) |$S6z|
       ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
        ((MTIMES) 1177320. (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
        ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) 929500. (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
        ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.))
        ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
      ((MSETQ) |$N6g|
       (($EV)
        ((MPLUS) ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
         ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
         ((MQUOTIENT) ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
         ((MQUOTIENT)
          ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|)) 4.)
         ((MQUOTIENT) ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|)
          168.)
         ((MQUOTIENT)
          ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.) |$d|)
          280.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
         ((MQUOTIENT) ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
         ((MQUOTIENT)
          ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|)) 3.)
         ((MQUOTIENT)
          ((MMINUS)
           ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
          3.)
         ((MQUOTIENT) ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|)
          378.)
         ((MQUOTIENT)
          ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.) |$d|)
          1260.)
         ((MQUOTIENT)
          ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.) |$d|)
          945.)
         ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|) 4.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|) 4.)
         ((MQUOTIENT) ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|)
          2520.)
         ((MQUOTIENT)
          ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 2. 0.) 2.) |$d|)
          140.)
         ((MQUOTIENT)
          ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.) |$d|)
          252.)
         ((MQUOTIENT) ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|)
          7560.)
         ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.))) 18.)
         ((MTIMES) 110. (($P) 5. 1.))
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
         ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.)) 7.)
         ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.)) 12.)
         ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
         ((MQUOTIENT)
          ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)) 70.)
         ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
         ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.)) 7.)
         ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
         ((MQUOTIENT)
          ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)) 7.)
         ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.)) 54.)
         ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.)) 6.)
         ((MQUOTIENT)
          ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
          1260.)
         ((MQUOTIENT)
          ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)) 3.)
         ((MQUOTIENT)
          ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.))
          3780.)
         ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)) 14.)
         ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
         ((MQUOTIENT)
          ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)) 28.)
         ((MQUOTIENT)
          ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.)) 420.)
         ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.)) 45.)
         ((MQUOTIENT)
          ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 2. 0.) 2.))
          280.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.))
          2.)
         ((MQUOTIENT)
          ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
           (($P) 2. 0.))
          140.)
         ((MQUOTIENT)
          ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)) 630.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 1. 1.) 2.))
          2.)
         ((MQUOTIENT)
          ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.)) 420.)
         ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
          37800.))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Lev0| 8.) ((MSETQ) |$S8m1| 0.) ((MSETQ) |$S8m2| 0.)
      ((MSETQ) |$S8z1|
       ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
        ((MTIMES) 419373360. (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 6188984592. (($P) 5. 3.))
        ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 20048000. (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 8144150. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 2.))
        ((MTIMES) 23738400. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
      ((MSETQ) |$S8z2|
       ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
        ((MTIMES) 359941680. (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 5264441616. (($P) 5. 3.))
        ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 17416000. (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6809950. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 2.))
        ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 2. 2.))
        ((MTIMES) 20437200. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.))))
      ((MSETQ) |$S10z1|
       ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
        ((MTIMES) 94471732800. (($P) 9. 1.))
        ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
        ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 8. 0.))
        ((MTIMES) 1017474393600. (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1805580000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
        ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.) (($P) 6. 0.))
        ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 6. 0.))
        ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) 607282147584. (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 20082748000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 3.))
        ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 36082698000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 23408646912.) ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 5. 0.))
        ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 3.))
        ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 2.))
        ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
        ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 28894320000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 771289485750.) ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
        ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.) (($P) 4. 1.))
        ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
        ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 11311477275. (($P) 1. 1.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 4. 0.))
        ((MTIMES) 612360000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 3.))
        ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
        ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 575909838000.) ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 2.))
        ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 816480000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 2.))
        ((MTIMES) 27552406000. (($P) 2. 0.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 34574400000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 11854080000.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 3. 1.))
        ((MTIMES) 493920000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 40166544600. (($P) 2. 2.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
        ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.) (($P) 2. 2.))))
      ((MSETQ) |$S10z2|
       ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
        ((MTIMES) 65112321600. (($P) 9. 1.))
        ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
        ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 8. 0.))
        ((MTIMES) 690708211200. (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
        ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 2261880000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.) (($P) 6. 0.))
        ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 6. 0.))
        ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) 376838832384. (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
        ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 2.))
        ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 2.))
        ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 11114538000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 24356973312.) ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 5. 0.))
        ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 6161648325.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 14804370000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1210524000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 6667920000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 359389840950.) ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
        ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.) (($P) 4. 1.))
        ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 1210524000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 3.))
        ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 338354074800.) ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 2.))
        ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
        ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 16134720000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) 18276010200. (($P) 2. 2.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 493920000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))))
      ((MSETQ) |$S103z|
       ((MPLUS) ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
        ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
        ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) 36360611332200. (($P) 8. 2.))
        ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 8. 0.))
        ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1631223468000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) 372093476932800. (($P) 6. 4.))
        ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 6. 2.))
        ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
         (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 540966535200.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 6. 0.))
        ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 1170019452000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 2.))
        ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 5. 1.))
        ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 4662858416400.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 66919708800.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 5. 0.))
        ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.) (($P) 5. 0.))
        ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 66919708800.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 805050582525.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 4.))
        ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 9453628800.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 4. 3.))
        ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 4. 2.))
        ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 40416163200.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 237200140800.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 112702665600.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
         (($P) 4. 1.))
        ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 4. 1.))
        ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 161245123200.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 4. 1.))
        ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 232452259200. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 324362765475. (($P) 1. 1.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 811066032000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 7740984220200.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 3.))
        ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 185345126400.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 430303104000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 3. 3.))
        ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 3. 3.))
        ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 437098032000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) 296415302400. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 2.))
        ((MTIMES) 37933056000. (($P) 1. 0.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 270273024000.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 552463430400.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 3. 1.))
        ((MTIMES) 300421900800. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
         ((MEXPT) (($P) 3. 0.) 3.))
        ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 441839664000. (($P) 1. 0.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 0.))
        ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 14224896000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 10668672000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 8001504000.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 99574272000.) ((MEXPT) (($P) 1. 1.) 3.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 3.))
        ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 16003008000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 4.))
        ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 0.) 3.))))
      |$states_defined|))
    MEXPR) 
(DEFPROP |$SetStates| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SetStates|) |$dd0|) $FUNCTIONS) 
(DEFPROP |%SetStates| |$SetStates| NOUN) 
(DEFPROP |$SSSSstep0| |%SSSSstep0| VERB) 
(MDEFPROP |$SSSSstep0|
    ((LAMBDA)
     ((MLIST) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4| |$l4|
      |$dd0|)
     ((MPROG) ((MLIST) |$d|)
      ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
      ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
      ((MSETQ) |$Asss|
       ((|$gf_amplitudeN4V2|) ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
        ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
      ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
      (($PRINT) "Step0: amplitude computation time"
       ((MPLUS) $TI1 ((MMINUS) $TI0)))
      ((MRETURN) |$Asss|)))
    MEXPR) 
(DEFPROP |$SSSSstep0| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
           |$l4| |$dd0|)
         $FUNCTIONS) 
(DEFPROP |%SSSSstep0| |$SSSSstep0| NOUN) 
(DEFPROP |$SSSSstep1| |%SSSSstep1| VERB) 
(MDEFPROP |$SSSSstep1| ((LAMBDA) ((MLIST) |$AmpS40|) |$AmpS40|) MEXPR) 
(DEFPROP |$SSSSstep1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SSSSstep1|) |$AmpS40|) $FUNCTIONS) 
(DEFPROP |%SSSSstep1| |$SSSSstep1| NOUN) 
(DEFPROP |$gf_SSSSV3| |%gf_SSSSV3| VERB) 
(MDEFPROP |$gf_SSSSV3|
    ((LAMBDA)
     ((MLIST) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4| |$l4|
      |$dd0|)
     ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
      (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
      ((MSETQ) |$Assss0|
       ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
        |$l4| |$dd0|))
      ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
      ((MSETQ) |$f_Assss|
       (($RATSIMP)
        (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
      (($PRINT) "simplification computation time"
       ((MPLUS) $TI2 ((MMINUS) $TI1)))
      ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
      (($PRINT) "computation times" $TI0 $TI1 $TI2)
      ((MSETQ) $GH_0
       ((MQUOTIENT) 1.
        ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
      ((MSETQ) |$tttt0|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
      ((MSETQ) |$tttt|
       (($FACTOR)
        (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTTT|
       (($FACTOR)
        (($EV) ((MTIMES) $GH_0 |$tttt0|) ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTTT_dx3|
       (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
      (($PRINT) "factors from ghosts and momenta and measure"
       |$gh_TTTT_dx3|)
      ((MSETQ) $FINAL_AMP_DX
       (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
      ((MRETURN)
       ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
        (($FACTOR) |$dx3_dOM|)))))
    MEXPR) 
(DEFPROP |$gf_SSSSV3| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
           |$l4| |$dd0|)
         $FUNCTIONS) 
(DEFPROP |%gf_SSSSV3| |$gf_SSSSV3| NOUN) 
(DSKSETQ $NUM_XX3 '$NUM_XX3) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_XX3) 
(MREMPROP '$NUM_XX3 'ARRAY) 
(MPUTPROP '$NUM_XX3 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2. NIL NIL (((1. 3.) . |$Xi|))
      (((1. 2.) (MTIMES SIMP)
        ((MEXPT SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$Xi|)) -1.)
        |$Xi|)
       ((2. 3.) . 1.)))) 
(ADD2LNC '$NUM_XX3 $ARRAYS) 
(DSKSETQ |$usedLevels0| '|$usedLevels0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$usedLevels0| 'HASHAR) 
(MPUTPROP '|$usedLevels0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MLIST) 6.) ((MLIST) 1. 3.) ((MLIST)) ((MLIST)) |#####|)) 
(ADD2LNC '|$usedLevels0| $ARRAYS) 
(DSKSETQ |$usedLevelsPowers0| '|$usedLevelsPowers0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$usedLevelsPowers0| 'HASHAR) 
(MPUTPROP '|$usedLevelsPowers0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MLIST) 6. 1.) ((MLIST) 1. 1. 3. 1.) ((MLIST)) ((MLIST))
              |#####|)) 
(ADD2LNC '|$usedLevelsPowers0| $ARRAYS) 
(DSKSETQ |$noAlphas0| '|$noAlphas0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$noAlphas0| 'HASHAR) 
(MPUTPROP '|$noAlphas0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA '(|#####| 1. 2. 0. 0. |#####|)) 
(ADD2LNC '|$noAlphas0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$explK0| 'HASHAR) 
(MPUTPROP '|$explK0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MTIMES SIMP) ((|$l| SIMP) 1. 6.) (($L SIMP) 1. 6.))
              ((MPLUS SIMP)
               ((MTIMES SIMP) ((|$l| SIMP) 2. 1.) (($L SIMP) 2. 1.))
               ((MTIMES SIMP) ((|$l| SIMP) 2. 3.) (($L SIMP) 2. 3.)))
              0. 0. |#####|)) 
(ADD2LNC '|$explK0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$explD0| 'HASHAR) 
(MPUTPROP '|$explD0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6. 6.) 
(FILLARRAY AAAAA
    '(|#####| |#####| |#####| |#####| |#####| |#####| |#####| |#####|
              ((MPLUS SIMP)
               ((MTIMES SIMP) (($L SIMP) 1. 6.)
                ((|$ll| SIMP) 1. 6. 2. 1.) (($L SIMP) 2. 1.))
               ((MTIMES SIMP) (($L SIMP) 1. 6.)
                ((|$ll| SIMP) 1. 6. 2. 3.) (($L SIMP) 2. 3.)))
              0. 0. |#####| |#####| |#####| |#####| 0. 0. |#####|
              |#####| |#####| |#####| |#####| 0. |#####| |#####|
              |#####| |#####| |#####| |#####| |#####| |#####| |#####|
              |#####| |#####| |#####| |#####|)) 
(ADD2LNC '|$explD0| $ARRAYS) 
(DSKSETQ |$s| '|$s|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$s|) 
(MREMPROP '|$s| 'ARRAY) 
(MPUTPROP '|$s| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 4. 1. (((4.) (|$k| SIMP) 4.))
      (((1.) (MPLUS SIMP) ((|$k| SIMP) 1.)
        ((MTIMES SIMP) ((|$d| SIMP) 1. 2.) (($X SIMP) 2.))
        ((MTIMES SIMP) ((|$d| SIMP) 1. 3.) (($X SIMP) 3.))
        ((MTIMES SIMP) ((|$d| SIMP) 1. 4.) (($X SIMP) 4.))))
      (((2.) (MPLUS SIMP) ((|$k| SIMP) 2.)
        ((MTIMES SIMP) ((|$d| SIMP) 2. 3.) (($X SIMP) 3.))
        ((MTIMES SIMP) ((|$d| SIMP) 2. 4.) (($X SIMP) 4.))))
      (((3.) (MPLUS SIMP) ((|$k| SIMP) 3.)
        ((MTIMES SIMP) ((|$d| SIMP) 3. 4.) (($X SIMP) 4.)))))) 
(ADD2LNC '|$s| $ARRAYS) 
(DSKSETQ $NUM_PP4 '$NUM_PP4) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_PP4) 
(MREMPROP '$NUM_PP4 'ARRAY) 
(MPUTPROP '$NUM_PP4 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 10. 2.
      (((2. 2.) (RAT SIMP) -3. 2.) ((4. 4.) (RAT SIMP) 1. 2.)) NIL NIL
      NIL NIL NIL
      (((1. 3.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 4. ((MTIMES SIMP) -2. |$Mt|))))
      (((2. 3.) (MTIMES SIMP) ((RAT SIMP) 1. 2.)
        ((MPLUS SIMP) -2. |$Ms| |$Mt|)))
      (((1. 1.) (RAT SIMP) -5. 2.) ((3. 3.) (RAT SIMP) 1. 2.)) NIL NIL
      NIL NIL
      (((1. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 2.)
        ((MPLUS SIMP) -1. |$Ms| |$Mt|)))
      (((2. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 2. ((MTIMES SIMP) -2. |$Mt|))))
      (((1. 2.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 8. ((MTIMES SIMP) -2. |$Ms|)))
       ((3. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))))) 
(ADD2LNC '$NUM_PP4 $ARRAYS) 
(DSKSETQ $NUM_XX4 '$NUM_XX4) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_XX4) 
(MREMPROP '$NUM_XX4 'ARRAY) 
(MPUTPROP '$NUM_XX4 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 6. 2. NIL NIL NIL NIL NIL (((1. 4.) (MEXPT SIMP) |$Xi| -1.))
      (((1. 3.) (MTIMES SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|)
        ((MEXPT SIMP)
         ((MPLUS SIMP) ((MTIMES SIMP) -1. |$Xi|)
          ((MEXPT SIMP RATSIMP) |$Xi| 2.))
         -1.))
       ((2. 4.) . 1.))
      (((1. 2.) (MEXPT SIMP) ((MPLUS SIMP) -1. |$Xi|) -1.)
       ((2. 3.) (MTIMES SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|)
        ((MEXPT SIMP)
         ((MPLUS SIMP) -1. |$om|
          ((MTIMES SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$om|))
           |$Xi|))
         -1.))
       ((3. 4.) (MTIMES SIMP) ((MEXPT SIMP) |$om| -1.)
        ((MEXPT SIMP) |$Xi| -1.) ((MPLUS SIMP) -1. |$om| |$Xi|))))) 
(ADD2LNC '$NUM_XX4 $ARRAYS) 
(DSKSETQ $INFLAG 'T) 
(DSKSETQ $K '$K) 
(DEFPROP $K $ANY MODE) 
(ADD2LNC '$K $PROPS) 
(DSKSETQ |$Mt| '|$Mt|) 
(RESTORE-FACTS '((($KIND) |$Mt| $INTEGER))) 
(ADD2LNC '|$Mt| $PROPS) 
(DEFPROP $R $FIXNUM MODE) 
(ADD2LNC '$R $PROPS) 
(DEFPROP $L0 $FIXNUM MODE) 
(ADD2LNC '$L0 $PROPS) 
(DEFPROP $INR_PQ $FIXNUM MODE) 
(ADD2LNC '$INR_PQ $PROPS) 
(DEFPROP $S $FIXNUM MODE) 
(ADD2LNC '$S $PROPS) 
(DEFPROP $NR $ANY MODE) 
(ADD2LNC '$NR $PROPS) 
(DEFPROP $IP $FIXNUM MODE) 
(ADD2LNC '$IP $PROPS) 
(DEFPROP $IQ $FIXNUM MODE) 
(ADD2LNC '$IQ $PROPS) 
(DEFPROP $NF0 $FIXNUM MODE) 
(ADD2LNC '$NF0 $PROPS) 
(DEFPROP $NT0 $FIXNUM MODE) 
(ADD2LNC '$NT0 $PROPS) 
(DEFPROP $C0 $FIXNUM MODE) 
(ADD2LNC '$C0 $PROPS) 
(DEFPROP $N_PQ $FIXNUM MODE) 
(ADD2LNC '$N_PQ $PROPS) 
(DEFPROP $NR0 $FIXNUM MODE) 
(ADD2LNC '$NR0 $PROPS) 
(DEFPROP $M $FIXNUM MODE) 
(ADD2LNC '$M $PROPS) 
(DEFPROP $N $FIXNUM MODE) 
(ADD2LNC '$N $PROPS) 
(DEFPROP $T $ANY MODE) 
(ADD2LNC '$T $PROPS) 
(DEFPROP $N0 $FIXNUM MODE) 
(ADD2LNC '$N0 $PROPS) 
(DEFPROP $M0 $FIXNUM MODE) 
(ADD2LNC '$M0 $PROPS) 
(DEFPROP $S0 $ANY MODE) 
(ADD2LNC '$S0 $PROPS) 
(DEFPROP $NS0 $ANY MODE) 
(ADD2LNC '$NS0 $PROPS) 
(DEFPROP $NA1 $FIXNUM MODE) 
(ADD2LNC '$NA1 $PROPS) 
(DEFPROP $NA2 $FIXNUM MODE) 
(ADD2LNC '$NA2 $PROPS) 
(DEFPROP $NA3 $FIXNUM MODE) 
(ADD2LNC '$NA3 $PROPS) 
(DEFPROP $NA4 $FIXNUM MODE) 
(ADD2LNC '$NA4 $PROPS) 
(DSKSETQ |$Ms| '|$Ms|) 
(RESTORE-FACTS '((($KIND) |$Ms| $INTEGER))) 
(ADD2LNC '|$Ms| $PROPS) 
(SETQ $LINENUM 105.) 
(SETQ *ALPHABET* (NCONC '(#\_ #\%) *ALPHABET*)) 
(DSKSETQ $CONTEXT '$INITIAL) 
(RESTORE-FACTS '((($KIND) |$Mt| $INTEGER) (($KIND) |$Ms| $INTEGER))) 

==> anc/lisp_results/S6mS6mTT.lisp <==
;;; -*- Mode: LISP; package:maxima; syntax:common-lisp; -*- 
(in-package :maxima)
(DSKSETQ $%O0 '$DONE) 
(ADDLABEL '$%O0) 
(DSKSETQ $%I1 '(($BATCH) "10_exp_reggeon.v3.mat")) 
(ADDLABEL '$%I1) 
(DSKSETQ $%I2
         '(($DEFINE_VARIABLE) |$expand_reggeon_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I2) 
(DSKSETQ $%O2 'NIL) 
(ADDLABEL '$%O2) 
(DSKSETQ $%I3 '(($DEFINE_VARIABLE) |$dbg_all_terms| NIL $BOOLEAN)) 
(ADDLABEL '$%I3) 
(DSKSETQ $%O3 'NIL) 
(ADDLABEL '$%O3) 
(DSKSETQ $%I4 '(($DEFINE_VARIABLE) |$dbg_compute_levels| NIL $BOOLEAN)) 
(ADDLABEL '$%I4) 
(DSKSETQ $%O4 'NIL) 
(ADDLABEL '$%O4) 
(DSKSETQ $%I5 '(($DEFINE_VARIABLE) |$nn| 0. $INTEGER)) 
(ADDLABEL '$%I5) 
(DSKSETQ $%O5 '0.) 
(ADDLABEL '$%O5) 
(DSKSETQ $%I6 '(($KILL) |$nn|)) 
(ADDLABEL '$%I6) 
(DSKSETQ $%O6 '$DONE) 
(ADDLABEL '$%O6) 
(DSKSETQ $%I7
         '((MDEFINE) (($SET_NUMBER_OF_PARTICLE) |$nn0|)
           ((MPROG) ((MSETQ) |$nn| |$nn0|)
            (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.)
             ((MPLUS) |$nn0| 1.))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MSETQ) ((|$s| ARRAY) $R)
              ((MPLUS) ((|$k|) $R)
               (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S
                ((MPLUS) $R 1.) |$nn0|))))))) 
(ADDLABEL '$%I7) 
(DSKSETQ $%O7
         '((MDEFINE SIMP) (($SET_NUMBER_OF_PARTICLE) |$nn0|)
           ((MPROG) ((MSETQ) |$nn| |$nn0|)
            (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.)
             ((MPLUS) |$nn0| 1.))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MSETQ) ((|$s| ARRAY) $R)
              ((MPLUS) ((|$k|) $R)
               (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S
                ((MPLUS) $R 1.) |$nn0|))))))) 
(ADDLABEL '$%O7) 
(DSKSETQ $%I8
         '((MDEFINE) (($NOTZERO) $X)
           ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))) 
(ADDLABEL '$%I8) 
(DSKSETQ $%O8
         '((MDEFINE SIMP) (($NOTZERO) $X)
           ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))) 
(ADDLABEL '$%O8) 
(DSKSETQ $%I9
         '((MDEFINE)
           ((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
              ((MSETQ) $POW0
               ((MTIMES) 2.
                (($SUM)
                 (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0
                  $MAX_USED_LEVEL0)
                 $L0 2. $MAX_USED_LEVEL0)))
              ((MSETQ) $POW0
               ((MPLUS) $POW0
                (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2.
                 $MAX_USED_LEVEL0)))
              ((MCOND) |$dbg_compute_levels|
               (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T
               $FALSE)
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
            ((MRETURN) |$noAlphas0|)))) 
(ADDLABEL '$%I9) 
(DSKSETQ $%O9
         '((MDEFINE SIMP)
           ((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
              ((MSETQ) $POW0
               ((MTIMES) 2.
                (($SUM)
                 (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0
                  $MAX_USED_LEVEL0)
                 $L0 2. $MAX_USED_LEVEL0)))
              ((MSETQ) $POW0
               ((MPLUS) $POW0
                (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2.
                 $MAX_USED_LEVEL0)))
              ((MCOND) |$dbg_compute_levels|
               (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T
               $FALSE)
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
            ((MRETURN) |$noAlphas0|)))) 
(ADDLABEL '$%O9) 
(DSKSETQ $%I10
         '((MDEFINE)
           ((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevels0| ARRAY) $R)
                  (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
                   ((|$usedLevels0| ARRAY) $R)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevels0|)))) 
(ADDLABEL '$%I10) 
(DSKSETQ $%O10
         '((MDEFINE SIMP)
           ((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevels0| ARRAY) $R)
                  (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
                   ((|$usedLevels0| ARRAY) $R)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevels0|)))) 
(ADDLABEL '$%O10) 
(DSKSETQ $%I11
         '((MDEFINE)
           ((|$compute_levels_and_powers_used_no_zmV1|)
            $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
                  (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
                   ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevelsPowers0|)))) 
(ADDLABEL '$%I11) 
(DSKSETQ $%O11
         '((MDEFINE SIMP)
           ((|$compute_levels_and_powers_used_no_zmV1|)
            $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
                  (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
                   ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevelsPowers0|)))) 
(ADDLABEL '$%O11) 
(DSKSETQ $%I12
         '((MDEFINE) ((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
            ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
              ((MSETQ) |$Nlus0|
               (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
              ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
               ((MPROGN)
                ((MSETQ) $NR_PQ
                 ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R)
                  $INR_PQ))
                ((MSETQ) ((|$explK0| ARRAY) $R)
                 ((MPLUS) ((|$explK0| ARRAY) $R)
                  ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
              ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
               ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
              |$end_r_loop|))
            ((MRETURN) |$Ks_rules0|)))) 
(ADDLABEL '$%I12) 
(DSKSETQ $%O12
         '((MDEFINE SIMP) ((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
            ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
              ((MSETQ) |$Nlus0|
               (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
              ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
               ((MPROGN)
                ((MSETQ) $NR_PQ
                 ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R)
                  $INR_PQ))
                ((MSETQ) ((|$explK0| ARRAY) $R)
                 ((MPLUS) ((|$explK0| ARRAY) $R)
                  ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
              ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
               ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
              |$end_r_loop|))
            ((MRETURN) |$Ks_rules0|)))) 
(ADDLABEL '$%O12) 
(DSKSETQ $%I13
         '((MDEFINE) ((|$compute_Ds|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
            ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
             ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
              ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
               ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
                ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL
                 NIL NIL
                 ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL
                  NIL NIL NIL
                  ((MSETQ) ((|$explD0| ARRAY) $R $S)
                   ((MPLUS) ((|$explD0| ARRAY) $R $S)
                    ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
                     ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
                ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
                 (($ENDCONS)
                  ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
                  ((|$Ds_rules0| ARRAY) $R)))
                |$end_s_loop|))
              |$end_r_loop|))
            ((MRETURN) |$Ds_rules0|)))) 
(ADDLABEL '$%I13) 
(DSKSETQ $%O13
         '((MDEFINE SIMP) ((|$compute_Ds|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
            ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
             ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
              ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
               ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
                ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL
                 NIL NIL
                 ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL
                  NIL NIL NIL
                  ((MSETQ) ((|$explD0| ARRAY) $R $S)
                   ((MPLUS) ((|$explD0| ARRAY) $R $S)
                    ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
                     ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
                ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
                 (($ENDCONS)
                  ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
                  ((|$Ds_rules0| ARRAY) $R)))
                |$end_s_loop|))
              |$end_r_loop|))
            ((MRETURN) |$Ds_rules0|)))) 
(ADDLABEL '$%O13) 
(DSKSETQ $%I14
         '((MDEFINE) (($WICK) |$list_Nr0|)
           ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
            ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
            ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
            ((MSETQ) $WICK00
             ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
              ((MFACTORIAL) |$Nr0|)))
            ((MDO) $R 2. NIL NIL |$nn0| NIL
             ((MPROGN) ((MSETQ) $WICK0 0.)
              ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
              ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
                ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
                 ((MSETQ) $WICK0
                  ((MPLUS) $WICK0
                   ((MTIMES)
                    ((MQUOTIENT) 1.
                     ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
                    $CO0
                    ((MEXPT) ((|$s| ARRAY) $R)
                     ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
                 T $FALSE)))
              ((MSETQ) $WICK00 $WICK0)))
            ((MRETURN) $WICK00)))) 
(ADDLABEL '$%I14) 
(DSKSETQ $%O14
         '((MDEFINE SIMP) (($WICK) |$list_Nr0|)
           ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
            ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
            ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
            ((MSETQ) $WICK00
             ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
              ((MFACTORIAL) |$Nr0|)))
            ((MDO) $R 2. NIL NIL |$nn0| NIL
             ((MPROGN) ((MSETQ) $WICK0 0.)
              ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
              ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
                ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
                 ((MSETQ) $WICK0
                  ((MPLUS) $WICK0
                   ((MTIMES)
                    ((MQUOTIENT) 1.
                     ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
                    $CO0
                    ((MEXPT) ((|$s| ARRAY) $R)
                     ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
                 T $FALSE)))
              ((MSETQ) $WICK00 $WICK0)))
            ((MRETURN) $WICK00)))) 
(ADDLABEL '$%O14) 
(DSKSETQ $%I15
         '((MDEFINE)
           (($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
            |$Ds_rules0|)
           ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
            (($PRINT) "in computing 'Z' (do_all_term)")
            ((MSETQ) $EXPL_INT0 $INT0)
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN)
              ((MCOND) |$dbg_all_terms|
               (($PRINT)
                "in computing 'Z' (do_all_term) doing all terms for particle"
                $R)
               T $FALSE)
              ((MSETQ) $EXPL_INT0
               (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
                ((|$Ds_rules0| ARRAY) $R)))
              ((MSETQ) $NLEVELS0
               (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
              ((MCOND) |$dbg_all_terms|
               (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
              ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) " project to"
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  "^"
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.)))
                 T $FALSE)
                ((MSETQ) $EXPL_INT0
                 (($RATCOEF) $EXPL_INT0
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.))))
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
            ((MRETURN) $EXPL_INT0)))) 
(ADDLABEL '$%I15) 
(DSKSETQ $%O15
         '((MDEFINE SIMP)
           (($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
            |$Ds_rules0|)
           ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
            (($PRINT) "in computing 'Z' (do_all_term)")
            ((MSETQ) $EXPL_INT0 $INT0)
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN)
              ((MCOND) |$dbg_all_terms|
               (($PRINT)
                "in computing 'Z' (do_all_term) doing all terms for particle"
                $R)
               T $FALSE)
              ((MSETQ) $EXPL_INT0
               (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
                ((|$Ds_rules0| ARRAY) $R)))
              ((MSETQ) $NLEVELS0
               (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
              ((MCOND) |$dbg_all_terms|
               (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
              ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) " project to"
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  "^"
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.)))
                 T $FALSE)
                ((MSETQ) $EXPL_INT0
                 (($RATCOEF) $EXPL_INT0
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.))))
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
            ((MRETURN) $EXPL_INT0)))) 
(ADDLABEL '$%O15) 
(DSKSETQ $%I16
         '((MDEFINE) (($STATE2MATRIX) $STATE0 |$MaxLevel0|)
           ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
            ((MSETQ) $MAT0
             (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
              ((MPLUS) |$MaxLevel0| 1.)))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
                (($HIPOW) $STATE0 (($P) $IP $IQ)))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                ((MPLUS)
                 (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                 (($HIPOW) $STATE0 (($P) $IP $IQ))))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
            ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
             (($ERROR) "In state2matrix missing some contributions in"
              $STATE0 "since we are left with" $STATE00
              "after analysis")
             T $FALSE)
            ((MRETURN) (($COPYMATRIX) $MAT0))))) 
(ADDLABEL '$%I16) 
(DSKSETQ $%O16
         '((MDEFINE SIMP) (($STATE2MATRIX) $STATE0 |$MaxLevel0|)
           ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
            ((MSETQ) $MAT0
             (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
              ((MPLUS) |$MaxLevel0| 1.)))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
                (($HIPOW) $STATE0 (($P) $IP $IQ)))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                ((MPLUS)
                 (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                 (($HIPOW) $STATE0 (($P) $IP $IQ))))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
            ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
             (($ERROR) "In state2matrix missing some contributions in"
              $STATE0 "since we are left with" $STATE00
              "after analysis")
             T $FALSE)
            ((MRETURN) (($COPYMATRIX) $MAT0))))) 
(ADDLABEL '$%O16) 
(DSKSETQ $%I17 '((MSETQ) |$expand_reggeon_loaded| T)) 
(ADDLABEL '$%I17) 
(DSKSETQ $%O17 'T) 
(ADDLABEL '$%O17) 
(DSKSETQ $%O18
         '"/home/igor/tex/DDF_interactions/maxima.cov/SSTT/10_exp_reggeon.v3.mat") 
(ADDLABEL '$%O18) 
(DSKSETQ $%I19
         '((MCOND) ((MNOT) |$expand_reggeon_loaded|)
           (($ERROR) "Cannot batch 10_exp_reggeon") T $FALSE)) 
(ADDLABEL '$%I19) 
(DSKSETQ $%O19 'NIL) 
(ADDLABEL '$%O19) 
(DSKSETQ $%I20 '(($BATCH) "20_der.v2.mat")) 
(ADDLABEL '$%I20) 
(DSKSETQ $%I21
         '(($DEFINE_VARIABLE) |$derivatives_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I21) 
(DSKSETQ $%O21 'NIL) 
(ADDLABEL '$%O21) 
(DSKSETQ $%I22 '(($DEFINE_VARIABLE) |$dbg_wrt_lambda| NIL $BOOLEAN)) 
(ADDLABEL '$%I22) 
(DSKSETQ $%O22 'NIL) 
(ADDLABEL '$%O22) 
(DSKSETQ $%I23 '(($DEFINE_VARIABLE) |$dbg_wrt_pair| NIL $BOOLEAN)) 
(ADDLABEL '$%I23) 
(DSKSETQ $%O23 'NIL) 
(ADDLABEL '$%O23) 
(DSKSETQ $%I24 '(($DEFINE_VARIABLE) |$dbg_wrt_states| NIL $BOOLEAN)) 
(ADDLABEL '$%I24) 
(DSKSETQ $%O24 'NIL) 
(ADDLABEL '$%O24) 
(DSKSETQ $%I25 '(($DEFINE_VARIABLE) |$dbg_wrt_contract| NIL $BOOLEAN)) 
(ADDLABEL '$%I25) 
(DSKSETQ $%O25 'NIL) 
(ADDLABEL '$%O25) 
(DSKSETQ $%I26 '(($DEFINE_VARIABLE) |$dbg_scalars| NIL $BOOLEAN)) 
(ADDLABEL '$%I26) 
(DSKSETQ $%O26 'NIL) 
(ADDLABEL '$%O26) 
(DSKSETQ $%I27 '((MSETQ) $INFLAG T)) 
(ADDLABEL '$%I27) 
(DSKSETQ $%O27 'T) 
(ADDLABEL '$%O27) 
(DSKSETQ $%I28 '((MSETQ) |$NIused| 0.)) 
(ADDLABEL '$%I28) 
(DSKSETQ $%O28 '0.) 
(ADDLABEL '$%O28) 
(DSKSETQ $%I29 '((MSETQ) |$objects_with_index| ((MLIST) $LA |$Sk| $K))) 
(ADDLABEL '$%I29) 
(DSKSETQ $%O29 '((MLIST SIMP) $LA |$Sk| $K)) 
(ADDLABEL '$%O29) 
(DSKSETQ $%I30
         '((MDEFINE)
           ((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
            $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LAK)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$laSk|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $KLA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$Skla|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I30) 
(DSKSETQ $%O30
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
            $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LAK)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$laSk|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $KLA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$Skla|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O30) 
(DSKSETQ $%I31
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $NPOW0 1.)
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LAK)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$laSk|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_lambda_other|)
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $KLA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$Skla|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_other_la|)
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I31) 
(DSKSETQ $%O31
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $NPOW0 1.)
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LAK)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$laSk|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_lambda_other|)
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $KLA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$Skla|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_other_la|)
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O31) 
(DSKSETQ $%I32
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
            $TERM0)
           ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
            ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
            ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.))
            ((MSETQ) $DER0 0.)
            ((MCOND) ((MGREATERP) $LEVEL10 0.)
             ((MSETQ) $DER00
              (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0|
               $TERM0))
             T
             ((MSETQ) $DER00
              ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
            ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
            ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
             ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
              ((MDO) $NT0 1. NIL NIL $LDER00 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_pair|
                 (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
                  "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
                 T $FALSE)
                ((MSETQ) $TMP_DER0
                 (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                  (($INPART) $DER00 $NT0)))
                ((MSETQ) $DER0
                 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
             T
             ((MPROGN)
              ((MCOND) |$dbg_wrt_pair|
               (($PRINT) "    SINGLE term: take der of" $DER00
                "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
               T $FALSE)
              ((MSETQ) $DER0
               (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                $DER00))))
            ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I32) 
(DSKSETQ $%O32
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
            $TERM0)
           ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
            ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
            ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.))
            ((MSETQ) $DER0 0.)
            ((MCOND) ((MGREATERP) $LEVEL10 0.)
             ((MSETQ) $DER00
              (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0|
               $TERM0))
             T
             ((MSETQ) $DER00
              ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
            ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
            ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
             ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
              ((MDO) $NT0 1. NIL NIL $LDER00 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_pair|
                 (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
                  "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
                 T $FALSE)
                ((MSETQ) $TMP_DER0
                 (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                  (($INPART) $DER00 $NT0)))
                ((MSETQ) $DER0
                 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
             T
             ((MPROGN)
              ((MCOND) |$dbg_wrt_pair|
               (($PRINT) "    SINGLE term: take der of" $DER00
                "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
               T $FALSE)
              ((MSETQ) $DER0
               (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                $DER00))))
            ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O32) 
(DSKSETQ $%I33
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
            $TERM0)
           ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
            ((MSETQ) $MAX_USED_LEVEL0
             (($LENGTH) $ONE_STATE_IN_MATRIX0))
            ((MSETQ) |$Der0| $TERM0)
            ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
             ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
              ((MCOND)
               ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
               ((MPROGN)
                ((MDO) $N_PQ 1. NIL NIL
                 (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
                 ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
                  ((MCOND)
                   (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
                   ((MPROGN)
                    ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
                     ((MSETQ) |$tmp_Der0|
                      ((MPLUS) |$tmp_Der0|
                       (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                        ((MPLUS) $L0 ((MMINUS) 1.))
                        ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
                    ((MSETQ) |$Der0| |$tmp_Der0|))
                   T
                   ((MSETQ) |$Der0|
                    (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                     ((MPLUS) $L0 ((MMINUS) 1.))
                     ((MPLUS) $C0 ((MMINUS) 1.)) |$Der0|)))))
                |$end_loop_c0|)
               T $FALSE)))
            ((MRETURN) |$Der0|)))) 
(ADDLABEL '$%I33) 
(DSKSETQ $%O33
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
            $TERM0)
           ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
            ((MSETQ) $MAX_USED_LEVEL0
             (($LENGTH) $ONE_STATE_IN_MATRIX0))
            ((MSETQ) |$Der0| $TERM0)
            ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
             ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
              ((MCOND)
               ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
               ((MPROGN)
                ((MDO) $N_PQ 1. NIL NIL
                 (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
                 ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
                  ((MCOND)
                   (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
                   ((MPROGN)
                    ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
                     ((MSETQ) |$tmp_Der0|
                      ((MPLUS) |$tmp_Der0|
                       (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                        ((MPLUS) $L0 ((MMINUS) 1.))
                        ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
                    ((MSETQ) |$Der0| |$tmp_Der0|))
                   T
                   ((MSETQ) |$Der0|
                    (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                     ((MPLUS) $L0 ((MMINUS) 1.))
                     ((MPLUS) $C0 ((MMINUS) 1.)) |$Der0|)))))
                |$end_loop_c0|)
               T $FALSE)))
            ((MRETURN) |$Der0|)))) 
(ADDLABEL '$%O33) 
(DSKSETQ $%I34
         '((MDEFINE)
           ((|$take_derivative_wrt_scalar_stateSV1|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
            ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
              ((MPROGN)
               ((MCOND) |$dbg_scalars|
                (($PRINT) "nr0=" $NR0 "out of"
                 (($LENGTH) $SCALARS_IN_MATRIX0))
                T $FALSE)
               ((MSETQ) |$tmp_DER0| 0.)
               ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
                ((MPROGN)
                 (($PRINT) "before length(DER0) is"
                  (($LENGTH) |$der0|))
                 ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
                  ((MSETQ) |$tmp_DER0|
                   ((MPLUS) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
                 ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
                T
                ((MPROGN)
                 ((MCOND) |$dbg_scalars|
                  (($PRINT) "SINGLE term " |$der0| "derivative wrt r="
                   $NR0 "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0)
                   "with nr=" $NR0)
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)))
              T $FALSE))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%I34) 
(DSKSETQ $%O34
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_scalar_stateSV1|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
            ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
              ((MPROGN)
               ((MCOND) |$dbg_scalars|
                (($PRINT) "nr0=" $NR0 "out of"
                 (($LENGTH) $SCALARS_IN_MATRIX0))
                T $FALSE)
               ((MSETQ) |$tmp_DER0| 0.)
               ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
                ((MPROGN)
                 (($PRINT) "before length(DER0) is"
                  (($LENGTH) |$der0|))
                 ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
                  ((MSETQ) |$tmp_DER0|
                   ((MPLUS) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
                 ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
                T
                ((MPROGN)
                 ((MCOND) |$dbg_scalars|
                  (($PRINT) "SINGLE term " |$der0| "derivative wrt r="
                   $NR0 "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0)
                   "with nr=" $NR0)
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)))
              T $FALSE))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%O34) 
(DSKSETQ $%I35
         '((MDEFINE)
           ((|$take_derivative_wrt_scalar_stateSV2|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
            ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
             ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
              (($PRINT)
               "in take_derivative_wrt_scalar_stateSV2 acting on" $LT0
               "terms")
              ((MDO) $NT0 1. NIL NIL $LT0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_states|
                 (($PRINT)
                  "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                  $NT0 "out of" $LT0 "now there are"
                  ((MCOND) ((MNOT) (($NUMBERP) |$der0|))
                   (($LENGTH) |$der0|) T 0.)
                  "terms")
                 T
                 ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                   $NT0 "(step 100) out of" $LT0)
                  T $FALSE))
                ((MSETQ) |$NIused| 0.)
                ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
                ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
                 NIL
                 ((MCOND)
                  ((MNOT)
                   ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                  ((MPROGN)
                   ((MSETQ) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
                   |$end_nr_loop|)
                  T $FALSE))
                ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
                |$end_t0_loop|)))
             T
             ((MPROGN) ((MSETQ) |$der0| $TERM0)
              ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
               NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                ((MPROGN)
                 ((MCOND) |$dbg_wrt_states|
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
                   |$der0| "derivative wrt r=" $NR0 "and"
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)
                T $FALSE))))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%I35) 
(DSKSETQ $%O35
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_scalar_stateSV2|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
            ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
             ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
              (($PRINT)
               "in take_derivative_wrt_scalar_stateSV2 acting on" $LT0
               "terms")
              ((MDO) $NT0 1. NIL NIL $LT0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_states|
                 (($PRINT)
                  "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                  $NT0 "out of" $LT0 "now there are"
                  ((MCOND) ((MNOT) (($NUMBERP) |$der0|))
                   (($LENGTH) |$der0|) T 0.)
                  "terms")
                 T
                 ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                   $NT0 "(step 100) out of" $LT0)
                  T $FALSE))
                ((MSETQ) |$NIused| 0.)
                ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
                ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
                 NIL
                 ((MCOND)
                  ((MNOT)
                   ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                  ((MPROGN)
                   ((MSETQ) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
                   |$end_nr_loop|)
                  T $FALSE))
                ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
                |$end_t0_loop|)))
             T
             ((MPROGN) ((MSETQ) |$der0| $TERM0)
              ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
               NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                ((MPROGN)
                 ((MCOND) |$dbg_wrt_states|
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
                   |$der0| "derivative wrt r=" $NR0 "and"
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)
                T $FALSE))))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%O35) 
(DSKSETQ $%I36
         '((MDEFINE) (($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0)
           ((MPROG)
            ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0
             $NPOW0 $OP0 $IND0 $NFAC0 $NR0 $NS0)
            ((MSETQ) $UTERM00 $UTERM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
             ((MRETURN) $UTERM0) T $FALSE)
            ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
            ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_contract|
               (($PRINT) "      Exam" $FAC0) T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
                ((MCOND)
                 ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
                  ((MNOT) ((MEQUAL) $NPOW0 2.)))
                 (($ERROR) "the power must be 2!! wrong term=" $UTERM0)
                 T $FALSE)
                ((MCOND)
                 ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
                 ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MCOND) ((MEQUAL) $OP0 $LA)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 |$Sk|)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 $K)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE))
               T
               ((MCOND)
                ((MAND) $ISOP0
                 (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
                ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
                 ((MCOND)
                  ((MNOT)
                   (($IS)
                    ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
                  ((MPROGN)
                   ((MSETQ) $OTHERFAC0
                    (($ASSOC) $IND0 $LIST_INDEX_FACS0))
                   ((MSETQ) $NR0 (($INPART) $FAC0 1.))
                   ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
                   ((MCOND) ((MLEQP) $NR0 $NS0)
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $FAC0 0.)
                        (($INPART) $OTHERFAC0 0.))
                       $NR0 (($INPART) $FAC0 2.) $NS0
                       (($INPART) $OTHERFAC0 2.))))
                    T
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $OTHERFAC0 0.)
                        (($INPART) $FAC0 0.))
                       $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                       (($INPART) $FAC0 2.)))))
                   ((MSETQ) $LIST_INDEX_FACS0
                    (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0)
                     $LIST_INDEX_FACS0)))
                  T
                  ((MSETQ) $LIST_INDEX_FACS0
                   (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
                T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
              |$end_fac_loop|))
            ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
             ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
            ((MRETURN) $CTERM0)))) 
(ADDLABEL '$%I36) 
(DSKSETQ $%O36
         '((MDEFINE SIMP) (($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0)
           ((MPROG)
            ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0
             $NPOW0 $OP0 $IND0 $NFAC0 $NR0 $NS0)
            ((MSETQ) $UTERM00 $UTERM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
             ((MRETURN) $UTERM0) T $FALSE)
            ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
            ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_contract|
               (($PRINT) "      Exam" $FAC0) T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
                ((MCOND)
                 ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
                  ((MNOT) ((MEQUAL) $NPOW0 2.)))
                 (($ERROR) "the power must be 2!! wrong term=" $UTERM0)
                 T $FALSE)
                ((MCOND)
                 ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
                 ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MCOND) ((MEQUAL) $OP0 $LA)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 |$Sk|)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 $K)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE))
               T
               ((MCOND)
                ((MAND) $ISOP0
                 (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
                ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
                 ((MCOND)
                  ((MNOT)
                   (($IS)
                    ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
                  ((MPROGN)
                   ((MSETQ) $OTHERFAC0
                    (($ASSOC) $IND0 $LIST_INDEX_FACS0))
                   ((MSETQ) $NR0 (($INPART) $FAC0 1.))
                   ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
                   ((MCOND) ((MLEQP) $NR0 $NS0)
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $FAC0 0.)
                        (($INPART) $OTHERFAC0 0.))
                       $NR0 (($INPART) $FAC0 2.) $NS0
                       (($INPART) $OTHERFAC0 2.))))
                    T
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $OTHERFAC0 0.)
                        (($INPART) $FAC0 0.))
                       $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                       (($INPART) $FAC0 2.)))))
                   ((MSETQ) $LIST_INDEX_FACS0
                    (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0)
                     $LIST_INDEX_FACS0)))
                  T
                  ((MSETQ) $LIST_INDEX_FACS0
                   (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
                T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
              |$end_fac_loop|))
            ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
             ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
            ((MRETURN) $CTERM0)))) 
(ADDLABEL '$%O36) 
(DSKSETQ $%I37
         '((MDEFINE) (($CONTRACT_PAIRS) |$utermS0|)
           ((MPROG) ((MLIST) $SUM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
             ((MPROGN) ((MSETQ) $SUM0 0.)
              ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
               ((MSETQ) $SUM0
                ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
             T
             ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
            ((MRETURN) $SUM0)))) 
(ADDLABEL '$%I37) 
(DSKSETQ $%O37
         '((MDEFINE SIMP) (($CONTRACT_PAIRS) |$utermS0|)
           ((MPROG) ((MLIST) $SUM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
             ((MPROGN) ((MSETQ) $SUM0 0.)
              ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
               ((MSETQ) $SUM0
                ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
             T
             ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
            ((MRETURN) $SUM0)))) 
(ADDLABEL '$%O37) 
(DSKSETQ $%I38 '((MSETQ) |$derivatives_loaded| T)) 
(ADDLABEL '$%I38) 
(DSKSETQ $%O38 'T) 
(ADDLABEL '$%O38) 
(DSKSETQ $%O39
         '"/home/igor/tex/DDF_interactions/maxima.cov/SSTT/20_der.v2.mat") 
(ADDLABEL '$%O39) 
(DSKSETQ $%I40
         '((MCOND) ((MNOT) |$derivatives_loaded|)
           (($ERROR) "Cannot batch 20_der") T $FALSE)) 
(ADDLABEL '$%I40) 
(DSKSETQ $%O40 'NIL) 
(ADDLABEL '$%O40) 
(DSKSETQ $%I41 '(($BATCH) "39_aux_functions_for_amplitudes.v0.mat")) 
(ADDLABEL '$%I41) 
(DSKSETQ $%I42 '(($DEFINE_VARIABLE) |$compute_pp_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I42) 
(DSKSETQ $%O42 'NIL) 
(ADDLABEL '$%O42) 
(DSKSETQ $%I43 '(($DEFINE_VARIABLE) $AP 2. $INTEGER)) 
(ADDLABEL '$%I43) 
(DSKSETQ $%O43 '2.) 
(ADDLABEL '$%O43) 
(DSKSETQ $%I44
         '((MDEFINE) (($TRUE_XX) $R $S)
           ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))) 
(ADDLABEL '$%I44) 
(DSKSETQ $%O44
         '((MDEFINE SIMP) (($TRUE_XX) $R $S)
           ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))) 
(ADDLABEL '$%O44) 
(DSKSETQ $%I45
         '((MDEFINE) ((|$otherN|) $M $N)
           ((MCOND)
            ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
             ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
            3. T
            ((MCOND)
             ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
              ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
             2. T
             ((MCOND)
              ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
               ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
              1. T $FALSE))))) 
(ADDLABEL '$%I45) 
(DSKSETQ $%O45
         '((MDEFINE SIMP) ((|$otherN|) $M $N)
           ((MCOND)
            ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
             ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
            3. T
            ((MCOND)
             ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
              ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
             2. T
             ((MCOND)
              ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
               ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
              1. T $FALSE))))) 
(ADDLABEL '$%O45) 
(DSKSETQ $%I46
         '((MDEFINE) (($COMPUTE_PP3) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MDO) $N 1. NIL NIL |$nn| NIL
              ((MCOND) ((MEQUAL) $M $N)
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
                 $AP))
               T
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
                 ((MPLUS)
                  ((MPLUS) 1.
                   ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))) 
(ADDLABEL '$%I46) 
(DSKSETQ $%O46
         '((MDEFINE SIMP) (($COMPUTE_PP3) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MDO) $N 1. NIL NIL |$nn| NIL
              ((MCOND) ((MEQUAL) $M $N)
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
                 $AP))
               T
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
                 ((MPLUS)
                  ((MPLUS) 1.
                   ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))) 
(ADDLABEL '$%O46) 
(DSKSETQ $%I47
         '((MDEFINE) (($PP3ONSHELL) $M $N) (($NUM_PP3 ARRAY) $M $N))) 
(ADDLABEL '$%I47) 
(DSKSETQ $%O47
         '((MDEFINE SIMP) (($PP3ONSHELL) $M $N)
           (($NUM_PP3 ARRAY) $M $N))) 
(ADDLABEL '$%O47) 
(DSKSETQ $%I48
         '((MSETQ) (($NUM_XX3 ARRAY) 1. 2.)
           ((MQUOTIENT) |$Xi| ((MPLUS) 1. ((MMINUS) |$Xi|))))) 
(ADDLABEL '$%I48) 
(DSKSETQ $%O48
         '((MTIMES SIMP)
           ((MEXPT SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$Xi|))
            -1.)
           |$Xi|)) 
(ADDLABEL '$%O48) 
(DSKSETQ $%I49 '((MSETQ) (($NUM_XX3 ARRAY) 1. 3.) |$Xi|)) 
(ADDLABEL '$%I49) 
(DSKSETQ $%O49 '|$Xi|) 
(ADDLABEL '$%O49) 
(DSKSETQ $%I50 '((MSETQ) (($NUM_XX3 ARRAY) 2. 3.) 1.)) 
(ADDLABEL '$%I50) 
(DSKSETQ $%O50 '1.) 
(ADDLABEL '$%O50) 
(DSKSETQ $%I51
         '((MDEFINE) (($TRUE_GF_XX3) $R $S) (($NUM_XX3 ARRAY) $R $S))) 
(ADDLABEL '$%I51) 
(DSKSETQ $%O51
         '((MDEFINE SIMP) (($TRUE_GF_XX3) $R $S)
           (($NUM_XX3 ARRAY) $R $S))) 
(ADDLABEL '$%O51) 
(DSKSETQ $%I52
         '((MDEFINE) (($GF_XX3) $M $N)
           ((MCOND) ((MEQUAL) $M 1.) |$x1| T
            ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
             ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
              |$x3|))))) 
(ADDLABEL '$%I52) 
(DSKSETQ $%O52
         '((MDEFINE SIMP) (($GF_XX3) $M $N)
           ((MCOND) ((MEQUAL) $M 1.) |$x1| T
            ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
             ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
              |$x3|))))) 
(ADDLABEL '$%O52) 
(DSKSETQ $%I53
         '((MDEFINE) (($COMPUTE_PP4) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
              ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
               $AP)))
            ((MSETQ) |$Mu|
             ((MPLUS)
              ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
              ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
            ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))) 
(ADDLABEL '$%I53) 
(DSKSETQ $%O53
         '((MDEFINE SIMP) (($COMPUTE_PP4) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
              ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
               $AP)))
            ((MSETQ) |$Mu|
             ((MPLUS)
              ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
              ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
            ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))) 
(ADDLABEL '$%O53) 
(DSKSETQ $%I54
         '((MDEFINE) (($PP4ONSHELL) $M $N) (($NUM_PP4 ARRAY) $M $N))) 
(ADDLABEL '$%I54) 
(DSKSETQ $%O54
         '((MDEFINE SIMP) (($PP4ONSHELL) $M $N)
           (($NUM_PP4 ARRAY) $M $N))) 
(ADDLABEL '$%O54) 
(DSKSETQ $%I55
         '((MDEFINE) (($COMPUTE_XX4))
           ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
            (($REMARRAY) $NUM_XX4)
            ((MSETQ) $GF_X_RULES
             ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
              ((MEQUAL) |$om|
               ((MQUOTIENT)
                ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
                 (($XX) 1. 3.))
                (($XX) 2. 4.)))))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
              ((MEQUAL)
               ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.)
                (($XX) 2. 4.))
               ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
            ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
            ((MSETQ) $SO_X13
             (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
            ((MSETQ) $XX4_LIST
             (($MAKELIST)
              (($MAKELIST)
               ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S))
               $S ((MPLUS) $R 1.) |$nn|)
              $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
            ((MSETQ) $XX4_LIST
             (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
            ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
            ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
             (($MAP) ":" ((MLIST) (($LHS) $GFXX0))
              ((MLIST) (($RHS) $GFXX0))))
            ((MSETQ) |$dx3_dOM|
             (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
            ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES))
            |$xx4_done|))) 
(ADDLABEL '$%I55) 
(DSKSETQ $%O55
         '((MDEFINE SIMP) (($COMPUTE_XX4))
           ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
            (($REMARRAY) $NUM_XX4)
            ((MSETQ) $GF_X_RULES
             ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
              ((MEQUAL) |$om|
               ((MQUOTIENT)
                ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
                 (($XX) 1. 3.))
                (($XX) 2. 4.)))))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
              ((MEQUAL)
               ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.)
                (($XX) 2. 4.))
               ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
            ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
            ((MSETQ) $SO_X13
             (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
            ((MSETQ) $XX4_LIST
             (($MAKELIST)
              (($MAKELIST)
               ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S))
               $S ((MPLUS) $R 1.) |$nn|)
              $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
            ((MSETQ) $XX4_LIST
             (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
            ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
            ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
             (($MAP) ":" ((MLIST) (($LHS) $GFXX0))
              ((MLIST) (($RHS) $GFXX0))))
            ((MSETQ) |$dx3_dOM|
             (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
            ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES))
            |$xx4_done|))) 
(ADDLABEL '$%O55) 
(DSKSETQ $%I56
         '((MDEFINE) (($TRUE_GF_XX4) $R $S) (($NUM_XX4 ARRAY) $R $S))) 
(ADDLABEL '$%I56) 
(DSKSETQ $%O56
         '((MDEFINE SIMP) (($TRUE_GF_XX4) $R $S)
           (($NUM_XX4 ARRAY) $R $S))) 
(ADDLABEL '$%O56) 
(DSKSETQ $%I57
         '((MDEFINE) ((|$check_cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
              ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
              ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
              ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
              ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
              ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
              ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
              ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
              ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
              ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%I57) 
(DSKSETQ $%O57
         '((MDEFINE SIMP) ((|$check_cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
              ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
              ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
              ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
              ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
              ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
              ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
              ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
              ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
              ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%O57) 
(DSKSETQ $%I58
         '((MDEFINE) ((|$cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%I58) 
(DSKSETQ $%O58
         '((MDEFINE SIMP) ((|$cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%O58) 
(DSKSETQ $%I59
         '((MDEFINE) ((|$check_cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%I59) 
(DSKSETQ $%O59
         '((MDEFINE SIMP) ((|$check_cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%O59) 
(DSKSETQ $%I60
         '((MDEFINE) ((|$cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%I60) 
(DSKSETQ $%O60
         '((MDEFINE SIMP) ((|$cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%O60) 
(DSKSETQ $%I61
         '((MDEFINE) ((|$check_swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%I61) 
(DSKSETQ $%O61
         '((MDEFINE SIMP) ((|$check_swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%O61) 
(DSKSETQ $%I62
         '((MDEFINE) ((|$swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%I62) 
(DSKSETQ $%O62
         '((MDEFINE SIMP) ((|$swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%O62) 
(DSKSETQ $%I63
         '((MDEFINE) ((|$swap_gfA_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|))) $AMP00)))) 
(ADDLABEL '$%I63) 
(DSKSETQ $%O63
         '((MDEFINE SIMP) ((|$swap_gfA_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|))) $AMP00)))) 
(ADDLABEL '$%O63) 
(DSKSETQ $%I64
         '((MDEFINE) (($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|)
           ((MPROG) ((MSETQ) |$nn| 4.)
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
            ((MSETQ) $GH_00
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) $GH_0P
             (($FACTOR)
              (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_0p|
             (($FACTOR)
              (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_pp|
             (($FACTOR)
              (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.)
               ((MEQUAL) |$Mt| 0.))))
            ((MSETQ) |$gh_TTT0|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTT|
             (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))) 
(ADDLABEL '$%I64) 
(DSKSETQ $%O64
         '((MDEFINE SIMP) (($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|)
           ((MPROG) ((MSETQ) |$nn| 4.)
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
            ((MSETQ) $GH_00
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) $GH_0P
             (($FACTOR)
              (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_0p|
             (($FACTOR)
              (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_pp|
             (($FACTOR)
              (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.)
               ((MEQUAL) |$Mt| 0.))))
            ((MSETQ) |$gh_TTT0|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTT|
             (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))) 
(ADDLABEL '$%O64) 
(DSKSETQ $%I65 '((MSETQ) |$compute_pp_loaded| T)) 
(ADDLABEL '$%I65) 
(DSKSETQ $%O65 'T) 
(ADDLABEL '$%O65) 
(DSKSETQ $%O66
         '"/home/igor/tex/DDF_interactions/maxima.cov/SSTT/39_aux_functions_for_amplitudes.v0.mat") 
(ADDLABEL '$%O66) 
(DSKSETQ $%I67
         '((MCOND) ((MNOT) |$compute_pp_loaded|)
           (($ERROR) "Cannot batch 39_aux_functions_for_amplitudes") T
           $FALSE)) 
(ADDLABEL '$%I67) 
(DSKSETQ $%O67 'NIL) 
(ADDLABEL '$%O67) 
(DSKSETQ $%I68 '(($BATCH) "32_compute_4pts_amplitude.v0.3.mat")) 
(ADDLABEL '$%I68) 
(DSKSETQ $%I69 '(($DEFINE_VARIABLE) |$amp_4pts_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I69) 
(DSKSETQ $%O69 'NIL) 
(ADDLABEL '$%O69) 
(DSKSETQ $%I70
         '((MDEFINE) (($ORDERXX) $R $S)
           ((MCOND) ((MEQUAL) $R $S) 0. T
            ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
             ((MMINUS) (($XX) $S $R)))))) 
(ADDLABEL '$%I70) 
(DSKSETQ $%O70
         '((MDEFINE SIMP) (($ORDERXX) $R $S)
           ((MCOND) ((MEQUAL) $R $S) 0. T
            ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
             ((MMINUS) (($XX) $S $R)))))) 
(ADDLABEL '$%O70) 
(DSKSETQ $%I71
         '((MDEFINE) (($ORDERPP) $R $S)
           ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))) 
(ADDLABEL '$%I71) 
(DSKSETQ $%O71
         '((MDEFINE SIMP) (($ORDERPP) $R $S)
           ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))) 
(ADDLABEL '$%O71) 
(DSKSETQ $%I72
         '((MDEFINE) (($TRUE_KK) $R $M $S $N)
           ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))) 
(ADDLABEL '$%I72) 
(DSKSETQ $%O72
         '((MDEFINE SIMP) (($TRUE_KK) $R $M $S $N)
           ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))) 
(ADDLABEL '$%O72) 
(DSKSETQ $%I73
         '((MDEFINE) ((|$true_Skk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%I73) 
(DSKSETQ $%O73
         '((MDEFINE SIMP) ((|$true_Skk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%O73) 
(DSKSETQ $%I74
         '((MDEFINE) ((|$true_kSk|) $S $N $R $M)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%I74) 
(DSKSETQ $%O74
         '((MDEFINE SIMP) ((|$true_kSk|) $S $N $R $M)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%O74) 
(DSKSETQ $%I75
         '((MDEFINE) ((|$true_SkSk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
            (($SUM)
             (($SUM)
              ((MTIMES) (($ORDERPP) $T $U)
               ((MEXPT) (($ORDERXX) $R $T) $M)
               ((MEXPT) (($ORDERXX) $S $U) $N))
              $T 1. |$nn|)
             $U 1. |$nn|)))) 
(ADDLABEL '$%I75) 
(DSKSETQ $%O75
         '((MDEFINE SIMP) ((|$true_SkSk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
            (($SUM)
             (($SUM)
              ((MTIMES) (($ORDERPP) $T $U)
               ((MEXPT) (($ORDERXX) $R $T) $M)
               ((MEXPT) (($ORDERXX) $S $U) $N))
              $T 1. |$nn|)
             $U 1. |$nn|)))) 
(ADDLABEL '$%O75) 
(DSKSETQ $%I76
         '((MDEFINE) (($FROM_STATE_TO_ADDEND_LIST) $STATE0)
           ((MPROG)
            ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T
             $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
             ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
            ((MSETQ) $LIST0
             (($MAKELIST) (($INPART) $STATE0 $T) $T 1.
              (($LENGTH) $STATE0)))
            ((MRETURN) $LIST0)))) 
(ADDLABEL '$%I76) 
(DSKSETQ $%O76
         '((MDEFINE SIMP) (($FROM_STATE_TO_ADDEND_LIST) $STATE0)
           ((MPROG)
            ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T
             $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
             ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
            ((MSETQ) $LIST0
             (($MAKELIST) (($INPART) $STATE0 $T) $T 1.
              (($LENGTH) $STATE0)))
            ((MRETURN) $LIST0)))) 
(ADDLABEL '$%O76) 
(DSKSETQ $%I77
         '((MDEFINE)
           (($EXTRACT_AND_NORMALIZE_COEFFS)
            $LIST_OF_LISTS_OF_SUBSTATES0)
           ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
            ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
              ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
               ((MPROGN) ((MSETQ) $S00 $S0)
                ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                 ((MPROGN)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)))
                ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
                 ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                  ((MPROGN)
                   ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
                   ((MCOND) ((MGREATERP) $POW0 0.)
                    ((MSETQ) $S00
                     ((MTIMES)
                      ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                      ((MEXPT)
                       ((MQUOTIENT)
                        ((MQUOTIENT) ((MMINUS) 1.)
                         ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                        ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                       $POW0)))
                    T $FALSE))))
                ((MCOND)
                 ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
                  ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
                 (($ERROR)
                  "extract_and_normalize_coeffs cannot compute normalized coeff from"
                  $S0 "left over is" $S00)
                 T $FALSE)
                ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
              ((MSETQ) $COEFFS_LIST0
               (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
            ((MRETURN) $COEFFS_LIST0)))) 
(ADDLABEL '$%I77) 
(DSKSETQ $%O77
         '((MDEFINE SIMP)
           (($EXTRACT_AND_NORMALIZE_COEFFS)
            $LIST_OF_LISTS_OF_SUBSTATES0)
           ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
            ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
              ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
               ((MPROGN) ((MSETQ) $S00 $S0)
                ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                 ((MPROGN)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)))
                ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
                 ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                  ((MPROGN)
                   ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
                   ((MCOND) ((MGREATERP) $POW0 0.)
                    ((MSETQ) $S00
                     ((MTIMES)
                      ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                      ((MEXPT)
                       ((MQUOTIENT)
                        ((MQUOTIENT) ((MMINUS) 1.)
                         ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                        ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                       $POW0)))
                    T $FALSE))))
                ((MCOND)
                 ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
                  ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
                 (($ERROR)
                  "extract_and_normalize_coeffs cannot compute normalized coeff from"
                  $S0 "left over is" $S00)
                 T $FALSE)
                ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
              ((MSETQ) $COEFFS_LIST0
               (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
            ((MRETURN) $COEFFS_LIST0)))) 
(ADDLABEL '$%O77) 
(DSKSETQ $%I78
         '((MDEFINE) ((|$amplitudeN4V1|) $STATES_LIST0)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) |$Partials0|
                  (($ENDCONS)
                   ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                    $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                   |$Partials0|))
                 ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I78) 
(DSKSETQ $%O78
         '((MDEFINE SIMP) ((|$amplitudeN4V1|) $STATES_LIST0)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) |$Partials0|
                  (($ENDCONS)
                   ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                    $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                   |$Partials0|))
                 ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O78) 
(DSKSETQ $%I79
         '((MDEFINE)
           ((|$amplitudeN4V1_list|) $STATES_LIST0
            $CHECKPOINT_SAVE_FILENAME)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MPROGN)
              ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
               ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
                ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                 ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                  (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                   "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                   (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                   (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                   "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                   "s")
                  ((MSETQ) $LIST_OF_SUBSTATES0
                   ((MLIST)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                  (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                  ((MSETQ) $SL0
                   (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                    $LIST_OF_SUBSTATES0))
                  ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                  ((MSETQ) $NAS_LIST0
                   (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                  ((MSETQ) $US0
                   ((|$compute_levels_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS0
                   ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS_LIST0
                   (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                  ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                  ((MSETQ) $EI0
                   (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                    $DS_RULES0))
                  ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                  ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Computed the expression on which we must act with derivatives in"
                   ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                  ((MSETQ) $PARTIAL_AMP0
                   ((MTIMES)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
                    ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                     $EX_EI0)))
                  ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Taken the derivatives and computed the partial amplitude in"
                   ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                   "s")
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                    |$Partials0|))
                  |$end_3_loops|))))
              (($SAVE)
               (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_"
                (($STRING) $NA1) ".lisp")
               $NA1 $STATES_LIST0 |$Partials0|)
              |$end_na1_loop|))
            ((MRETURN) |$Partials0|)))) 
(ADDLABEL '$%I79) 
(DSKSETQ $%O79
         '((MDEFINE SIMP)
           ((|$amplitudeN4V1_list|) $STATES_LIST0
            $CHECKPOINT_SAVE_FILENAME)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MPROGN)
              ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
               ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
                ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                 ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                  (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                   "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                   (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                   (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                   "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                   "s")
                  ((MSETQ) $LIST_OF_SUBSTATES0
                   ((MLIST)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                  (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                  ((MSETQ) $SL0
                   (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                    $LIST_OF_SUBSTATES0))
                  ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                  ((MSETQ) $NAS_LIST0
                   (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                  ((MSETQ) $US0
                   ((|$compute_levels_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS0
                   ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS_LIST0
                   (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                  ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                  ((MSETQ) $EI0
                   (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                    $DS_RULES0))
                  ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                  ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Computed the expression on which we must act with derivatives in"
                   ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                  ((MSETQ) $PARTIAL_AMP0
                   ((MTIMES)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
                    ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                     $EX_EI0)))
                  ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Taken the derivatives and computed the partial amplitude in"
                   ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                   "s")
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                    |$Partials0|))
                  |$end_3_loops|))))
              (($SAVE)
               (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_"
                (($STRING) $NA1) ".lisp")
               $NA1 $STATES_LIST0 |$Partials0|)
              |$end_na1_loop|))
            ((MRETURN) |$Partials0|)))) 
(ADDLABEL '$%O79) 
(DSKSETQ $%I80
         '((MDEFINE)
           ((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                  (($RATSIMP)
                   (($EV) $FINAL_PARTIAL_AMP0
                    ((MEQUAL) $PP $PP4ONSHELL)
                    ((MEQUAL) $XX $TRUE_GF_XX4))))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I80) 
(DSKSETQ $%O80
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                  (($RATSIMP)
                   (($EV) $FINAL_PARTIAL_AMP0
                    ((MEQUAL) $PP $PP4ONSHELL)
                    ((MEQUAL) $XX $TRUE_GF_XX4))))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O80) 
(DSKSETQ $%I81
         '((MDEFINE)
           ((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I81) 
(DSKSETQ $%O81
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O81) 
(DSKSETQ $%I82
         '((MDEFINE)
           ((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratexpand the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
                  "terms")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I82) 
(DSKSETQ $%O82
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratexpand the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
                  "terms")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O82) 
(DSKSETQ $%I83 '((MSETQ) |$amp_4pts_loaded| T)) 
(ADDLABEL '$%I83) 
(DSKSETQ $%O83 'T) 
(ADDLABEL '$%O83) 
(DSKSETQ $%O84
         '"/home/igor/tex/DDF_interactions/maxima.cov/SSTT/32_compute_4pts_amplitude.v0.3.mat") 
(ADDLABEL '$%O84) 
(DSKSETQ $%I85
         '((MCOND) ((MNOT) |$amp_4pts_loaded|)
           (($ERROR) "Cannot batch 32_compute_4pts_amplitude") T
           $FALSE)) 
(ADDLABEL '$%I85) 
(DSKSETQ $%O85 'NIL) 
(ADDLABEL '$%O85) 
(DSKSETQ $%I86 '(($BATCH) "40_define_test_states.v1.mat")) 
(ADDLABEL '$%I86) 
(DSKSETQ $%I87
         '((MDEFINE) ((|$SetStates|) |$dd0|)
           ((MPROG) ((MSETQ) |$Lev0| 2.)
            ((MSETQ) |$Null2|
             (($EV)
              ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
               ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
               ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
               ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 3.)
            ((MSETQ) |$Null3|
             (($EV)
              ((MPLUS)
               ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.)
                |$dd|)
               ((MMINUS)
                ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.)
                 |$dd|))
               ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
               ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 0.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 3.))
               ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$dd| |$dd0|)))
            ((MSETQ) |$Lev0| 4.)
            ((MSETQ) |$S4z|
             ((MPLUS) ((MTIMES) 375. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 888. (($P) 3. 1.)))
              ((MTIMES) ((MMINUS) 23.) (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 22968. (($P) 2. 2.))
              ((MTIMES) 138. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1452.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 1800. ((MEXPT) (($P) 1. 1.) 2.))))
            ((MSETQ) |$S4m|
             ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
              ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 2268. (($P) 2. 2.))
              ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
              ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S4r1|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.) |$d|)
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.))
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 4.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r2|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.)
                |$d|)
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 4. 0.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
               ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r3|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 3. 1.))
               ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.))
               ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1|
             (($EV)
              ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
               ((MTIMES) 624. (($P) 3. 1.))
               ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 936. (($P) 2. 2.))
               ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES)
                ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
                 ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
            ((MSETQ) |$Null4r2|
             ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
              ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 4050. (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null4g|
             (($EV)
              ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|)
                2.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                8.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
                6.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|)
                72.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
               ((MTIMES) 6. (($P) 3. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
               ((MTIMES) 3. (($P) 2. 2.))
               ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
               ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
               ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
               ((MQUOTIENT)
                ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
                6.)
               ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4cr|
             ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
              ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null6r16|
             ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
              ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
              ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 3074625000. (($P) 3. 3.))
              ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.))
              ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
              ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
            ((MSETQ) |$S6m|
             ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
              ((MTIMES) 28320. (($P) 5. 1.))
              ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 82400. (($P) 3. 3.))
              ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S6z|
             ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
              ((MTIMES) 1177320. (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
              ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 929500. (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
            ((MSETQ) |$N6g|
             (($EV)
              ((MPLUS)
               ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
               ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
               ((MQUOTIENT)
                ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|))
                4.)
               ((MQUOTIENT)
                ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|) 168.)
               ((MQUOTIENT)
                ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)
                 |$d|)
                280.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
               ((MQUOTIENT)
                ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MMINUS)
                 ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|) 378.)
               ((MQUOTIENT)
                ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
                 |$d|)
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.)
                 |$d|)
                945.)
               ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|) 2520.)
               ((MQUOTIENT)
                ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                140.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)
                 |$d|)
                252.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|) 7560.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.)))
                18.)
               ((MTIMES) 110. (($P) 5. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
               ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
               ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.))
                12.)
               ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
               ((MQUOTIENT)
                ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.))
                70.)
               ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
               ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.))
                7.)
               ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
               ((MQUOTIENT)
                ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.))
                54.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.))
                6.)
               ((MQUOTIENT)
                ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.)
                 (($P) 3. 0.))
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.)
                 (($P) 3. 0.))
                3780.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
                14.)
               ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
               ((MQUOTIENT)
                ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
                28.)
               ((MQUOTIENT)
                ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.))
                45.)
               ((MQUOTIENT)
                ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.))
                280.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
                 (($P) 2. 0.))
                140.)
               ((MQUOTIENT)
                ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.))
                630.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 1. 1.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
                37800.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 8.) ((MSETQ) |$S8m1| 0.)
            ((MSETQ) |$S8m2| 0.)
            ((MSETQ) |$S8z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
              ((MTIMES) 419373360. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 6188984592. (($P) 5. 3.))
              ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 20048000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 8144150. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 23738400. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
              ((MTIMES) 359941680. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 5264441616. (($P) 5. 3.))
              ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 17416000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6809950. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 20437200. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S10z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
              ((MTIMES) 94471732800. (($P) 9. 1.))
              ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 1017474393600. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1805580000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
              ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.)
               (($P) 6. 1.))
              ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 607282147584. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 20082748000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 36082698000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 23408646912.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 28894320000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 771289485750.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 11311477275. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 612360000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 575909838000.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 816480000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 27552406000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 34574400000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 11854080000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 40166544600. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 2. 2.))))
            ((MSETQ) |$S10z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
              ((MTIMES) 65112321600. (($P) 9. 1.))
              ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 690708211200. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 7. 1.))
              ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
              ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 2261880000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 6. 0.))
              ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 376838832384. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 3.))
              ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 2.))
              ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 11114538000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 24356973312.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.)
               (($P) 4. 4.))
              ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6161648325.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 14804370000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
              ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1210524000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6667920000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 359389840950.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
               (($P) 4. 1.))
              ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1210524000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 338354074800.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 16134720000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 18276010200. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))))
            ((MSETQ) |$S103z|
             ((MPLUS)
              ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
              ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
              ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.)
               (($P) 9. 0.))
              ((MTIMES) 36360611332200. (($P) 8. 2.))
              ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
              ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
              ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1631223468000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.)
               (($P) 7. 0.))
              ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 7. 0.))
              ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) 372093476932800. (($P) 6. 4.))
              ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.)
               (($P) 6. 2.))
              ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
              ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.)
               (($P) 6. 0.))
              ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 540966535200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 6. 0.))
              ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.)
               (($P) 5. 3.))
              ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 1170019452000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.)
               (($P) 5. 2.))
              ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
              ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 4662858416400.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.)
               (($P) 5. 0.))
              ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
              ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 5. 0.))
              ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 805050582525.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 3.))
              ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 9453628800.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
              ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
              ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 4. 2.))
              ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 40416163200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 237200140800.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 112702665600.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
               (($P) 4. 1.))
              ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 161245123200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 4. 1.))
              ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 232452259200. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 324362765475. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.)
               (($P) 4. 0.))
              ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 811066032000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
              ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 7740984220200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
              ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 185345126400.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 430303104000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
              ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 3. 2.))
              ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 437098032000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 296415302400. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 37933056000. (($P) 1. 0.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 270273024000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 552463430400.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
              ((MTIMES) 300421900800. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
               ((MEXPT) (($P) 3. 0.) 3.))
              ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.)
               (($P) 2. 1.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 441839664000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 14224896000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 10668672000.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 8001504000.)
               ((MEXPT) (($P) 1. 0.) 2.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 99574272000.)
               ((MEXPT) (($P) 1. 1.) 3.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 3.))
              ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 16003008000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.)
               (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 4.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 3.))))
            |$states_defined|))) 
(ADDLABEL '$%I87) 
(DSKSETQ $%O87
         '((MDEFINE SIMP) ((|$SetStates|) |$dd0|)
           ((MPROG) ((MSETQ) |$Lev0| 2.)
            ((MSETQ) |$Null2|
             (($EV)
              ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
               ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
               ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
               ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 3.)
            ((MSETQ) |$Null3|
             (($EV)
              ((MPLUS)
               ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.)
                |$dd|)
               ((MMINUS)
                ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.)
                 |$dd|))
               ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
               ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 0.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 3.))
               ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$dd| |$dd0|)))
            ((MSETQ) |$Lev0| 4.)
            ((MSETQ) |$S4z|
             ((MPLUS) ((MTIMES) 375. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 888. (($P) 3. 1.)))
              ((MTIMES) ((MMINUS) 23.) (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 22968. (($P) 2. 2.))
              ((MTIMES) 138. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1452.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 1800. ((MEXPT) (($P) 1. 1.) 2.))))
            ((MSETQ) |$S4m|
             ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
              ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 2268. (($P) 2. 2.))
              ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
              ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S4r1|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.) |$d|)
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.))
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 4.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r2|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.)
                |$d|)
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 4. 0.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
               ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r3|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 3. 1.))
               ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.))
               ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1|
             (($EV)
              ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
               ((MTIMES) 624. (($P) 3. 1.))
               ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 936. (($P) 2. 2.))
               ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES)
                ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
                 ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
            ((MSETQ) |$Null4r2|
             ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
              ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 4050. (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null4g|
             (($EV)
              ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|)
                2.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                8.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
                6.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|)
                72.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
               ((MTIMES) 6. (($P) 3. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
               ((MTIMES) 3. (($P) 2. 2.))
               ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
               ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
               ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
               ((MQUOTIENT)
                ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
                6.)
               ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4cr|
             ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
              ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null6r16|
             ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
              ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
              ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 3074625000. (($P) 3. 3.))
              ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.))
              ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
              ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
            ((MSETQ) |$S6m|
             ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
              ((MTIMES) 28320. (($P) 5. 1.))
              ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 82400. (($P) 3. 3.))
              ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S6z|
             ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
              ((MTIMES) 1177320. (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
              ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 929500. (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
            ((MSETQ) |$N6g|
             (($EV)
              ((MPLUS)
               ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
               ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
               ((MQUOTIENT)
                ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|))
                4.)
               ((MQUOTIENT)
                ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|) 168.)
               ((MQUOTIENT)
                ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)
                 |$d|)
                280.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
               ((MQUOTIENT)
                ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MMINUS)
                 ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|) 378.)
               ((MQUOTIENT)
                ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
                 |$d|)
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.)
                 |$d|)
                945.)
               ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|) 2520.)
               ((MQUOTIENT)
                ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                140.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)
                 |$d|)
                252.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|) 7560.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.)))
                18.)
               ((MTIMES) 110. (($P) 5. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
               ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
               ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.))
                12.)
               ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
               ((MQUOTIENT)
                ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.))
                70.)
               ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
               ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.))
                7.)
               ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
               ((MQUOTIENT)
                ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.))
                54.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.))
                6.)
               ((MQUOTIENT)
                ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.)
                 (($P) 3. 0.))
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.)
                 (($P) 3. 0.))
                3780.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
                14.)
               ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
               ((MQUOTIENT)
                ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
                28.)
               ((MQUOTIENT)
                ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.))
                45.)
               ((MQUOTIENT)
                ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.))
                280.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
                 (($P) 2. 0.))
                140.)
               ((MQUOTIENT)
                ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.))
                630.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 1. 1.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
                37800.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 8.) ((MSETQ) |$S8m1| 0.)
            ((MSETQ) |$S8m2| 0.)
            ((MSETQ) |$S8z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
              ((MTIMES) 419373360. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 6188984592. (($P) 5. 3.))
              ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 20048000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 8144150. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 23738400. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
              ((MTIMES) 359941680. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 5264441616. (($P) 5. 3.))
              ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 17416000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6809950. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 20437200. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S10z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
              ((MTIMES) 94471732800. (($P) 9. 1.))
              ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 1017474393600. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1805580000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
              ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.)
               (($P) 6. 1.))
              ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 607282147584. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 20082748000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 36082698000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 23408646912.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 28894320000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 771289485750.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 11311477275. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 612360000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 575909838000.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 816480000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 27552406000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 34574400000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 11854080000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 40166544600. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 2. 2.))))
            ((MSETQ) |$S10z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
              ((MTIMES) 65112321600. (($P) 9. 1.))
              ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 690708211200. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 7. 1.))
              ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
              ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 2261880000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 6. 0.))
              ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 376838832384. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 3.))
              ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 2.))
              ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 11114538000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 24356973312.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.)
               (($P) 4. 4.))
              ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6161648325.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 14804370000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
              ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1210524000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6667920000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 359389840950.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
               (($P) 4. 1.))
              ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1210524000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 338354074800.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 16134720000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 18276010200. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))))
            ((MSETQ) |$S103z|
             ((MPLUS)
              ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
              ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
              ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.)
               (($P) 9. 0.))
              ((MTIMES) 36360611332200. (($P) 8. 2.))
              ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
              ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
              ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1631223468000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.)
               (($P) 7. 0.))
              ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 7. 0.))
              ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) 372093476932800. (($P) 6. 4.))
              ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.)
               (($P) 6. 2.))
              ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
              ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.)
               (($P) 6. 0.))
              ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 540966535200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 6. 0.))
              ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.)
               (($P) 5. 3.))
              ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 1170019452000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.)
               (($P) 5. 2.))
              ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
              ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 4662858416400.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.)
               (($P) 5. 0.))
              ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
              ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 5. 0.))
              ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 805050582525.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 3.))
              ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 9453628800.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
              ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
              ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 4. 2.))
              ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 40416163200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 237200140800.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 112702665600.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
               (($P) 4. 1.))
              ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 161245123200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 4. 1.))
              ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 232452259200. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 324362765475. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.)
               (($P) 4. 0.))
              ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 811066032000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
              ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 7740984220200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
              ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 185345126400.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 430303104000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
              ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 3. 2.))
              ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 437098032000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 296415302400. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 37933056000. (($P) 1. 0.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 270273024000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 552463430400.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
              ((MTIMES) 300421900800. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
               ((MEXPT) (($P) 3. 0.) 3.))
              ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.)
               (($P) 2. 1.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 441839664000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 14224896000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 10668672000.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 8001504000.)
               ((MEXPT) (($P) 1. 0.) 2.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 99574272000.)
               ((MEXPT) (($P) 1. 1.) 3.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 3.))
              ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 16003008000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.)
               (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 4.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 3.))))
            |$states_defined|))) 
(ADDLABEL '$%O87) 
(DSKSETQ $%O88
         '"/home/igor/tex/DDF_interactions/maxima.cov/SSTT/40_define_test_states.v1.mat") 
(ADDLABEL '$%O88) 
(DSKSETQ $%I89 '(($SET_NUMBER_OF_PARTICLE) 4.)) 
(ADDLABEL '$%I89) 
(DSKSETQ $%O89 '$DONE) 
(ADDLABEL '$%O89) 
(DSKSETQ $%I90 '((|$SetStates|) 26.)) 
(ADDLABEL '$%I90) 
(DSKSETQ $%O90 '|$states_defined|) 
(ADDLABEL '$%O90) 
(DSKSETQ $%I91 '(($BATCH) "SSSS_w_ghTTTT_dx3.mat")) 
(ADDLABEL '$%I91) 
(DSKSETQ $%I92
         '((MDEFINE)
           ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|)
            ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
            ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
            ((MSETQ) |$Asss|
             ((|$gf_amplitudeN4V2|)
              ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
              ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
            ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "Step0: amplitude computation time"
             ((MPLUS) $TI1 ((MMINUS) $TI0)))
            ((MRETURN) |$Asss|)))) 
(ADDLABEL '$%I92) 
(DSKSETQ $%O92
         '((MDEFINE SIMP)
           ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|)
            ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
            ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
            ((MSETQ) |$Asss|
             ((|$gf_amplitudeN4V2|)
              ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
              ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
            ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "Step0: amplitude computation time"
             ((MPLUS) $TI1 ((MMINUS) $TI0)))
            ((MRETURN) |$Asss|)))) 
(ADDLABEL '$%O92) 
(DSKSETQ $%I93 '((MDEFINE) ((|$SSSSstep1|) |$AmpS40|) |$AmpS40|)) 
(ADDLABEL '$%I93) 
(DSKSETQ $%O93 '((MDEFINE SIMP) ((|$SSSSstep1|) |$AmpS40|) |$AmpS40|)) 
(ADDLABEL '$%O93) 
(DSKSETQ $%I94
         '((MDEFINE)
           ((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
            ((MSETQ) |$Assss0|
             ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
              |$Sc4| |$l4| |$dd0|))
            ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
            ((MSETQ) |$f_Assss|
             (($RATSIMP)
              (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "simplification computation time"
             ((MPLUS) $TI2 ((MMINUS) $TI1)))
            ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
            (($PRINT) "computation times" $TI0 $TI1 $TI2)
            ((MSETQ) $GH_0
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt0|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) |$tttt|
             (($FACTOR)
              (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_0 |$tttt0|)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT_dx3|
             (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
            (($PRINT) "factors from ghosts and momenta and measure"
             |$gh_TTTT_dx3|)
            ((MSETQ) $FINAL_AMP_DX
             (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
            ((MRETURN)
             ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
              (($FACTOR) |$dx3_dOM|)))))) 
(ADDLABEL '$%I94) 
(DSKSETQ $%O94
         '((MDEFINE SIMP)
           ((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
            ((MSETQ) |$Assss0|
             ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
              |$Sc4| |$l4| |$dd0|))
            ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
            ((MSETQ) |$f_Assss|
             (($RATSIMP)
              (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "simplification computation time"
             ((MPLUS) $TI2 ((MMINUS) $TI1)))
            ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
            (($PRINT) "computation times" $TI0 $TI1 $TI2)
            ((MSETQ) $GH_0
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt0|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) |$tttt|
             (($FACTOR)
              (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_0 |$tttt0|)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT_dx3|
             (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
            (($PRINT) "factors from ghosts and momenta and measure"
             |$gh_TTTT_dx3|)
            ((MSETQ) $FINAL_AMP_DX
             (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
            ((MRETURN)
             ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
              (($FACTOR) |$dx3_dOM|)))))) 
(ADDLABEL '$%O94) 
(DSKSETQ $%O95
         '"/home/igor/tex/DDF_interactions/maxima.cov/SSTT/SSSS_w_ghTTTT_dx3.mat") 
(ADDLABEL '$%O95) 
(DSKSETQ $%I96
         '(($EV) (($DECLARE) |$Ms| $INTEGER)
           (($DECLARE) |$Mt| $INTEGER) (($COMPILE) $ALL))) 
(ADDLABEL '$%I96) 
(DSKSETQ $%O96 '$DONE) 
(ADDLABEL '$%O96) 
(DSKSETQ $%I97 '((MSETQ) |$qq1| ((MSETQ) |$qq2| ((MSETQ) |$qq3| 1.)))) 
(ADDLABEL '$%I97) 
(DSKSETQ $%O97 '1.) 
(ADDLABEL '$%O97) 
(DSKSETQ $%I98 '((MSETQ) |$nq1| ((MSETQ) |$nq2| ((MSETQ) |$nq3| 0.)))) 
(ADDLABEL '$%I98) 
(DSKSETQ $%O98 '0.) 
(ADDLABEL '$%O98) 
(DSKSETQ $%I99 '((MSETQ) |$filename| "S6mS6mTT.lisp")) 
(ADDLABEL '$%I99) 
(DSKSETQ $%O99 '"S6mS6mTT.lisp") 
(ADDLABEL '$%O99) 
(DSKSETQ $%I100 '((MSETQ) |$qq| |$S6m|)) 
(ADDLABEL '$%I100) 
(DSKSETQ $%O100
         '((MPLUS SIMP)
           ((MTIMES SIMP) 925. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -2700. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 1390. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5150. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -2315. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -5150. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -27000. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -2160. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 4320. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6480. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 14240. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 2160. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 30720. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 82400. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -1620. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -8640. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19860. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -7560. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -108600. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 6432. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 28320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 6. 0.)))) 
(ADDLABEL '$%O100) 
(DSKSETQ $%I101 '((MSETQ) |$nq| 6.)) 
(ADDLABEL '$%I101) 
(DSKSETQ $%O101 '6.) 
(ADDLABEL '$%O101) 
(DSKSETQ $%I102 '((MSETQ) |$qq1| |$S6m|)) 
(ADDLABEL '$%I102) 
(DSKSETQ $%O102
         '((MPLUS SIMP)
           ((MTIMES SIMP) 925. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -2700. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 1390. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5150. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -2315. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -5150. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -27000. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -2160. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 4320. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6480. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 14240. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 2160. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 30720. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 82400. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -1620. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -8640. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19860. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -7560. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -108600. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 6432. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 28320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 6. 0.)))) 
(ADDLABEL '$%O102) 
(DSKSETQ $%I103 '((MSETQ) |$nq1| 6.)) 
(ADDLABEL '$%I103) 
(DSKSETQ $%O103 '6.) 
(ADDLABEL '$%O103) 
(DSKSETQ $%I104
         '((MSETQ) |$a1234|
           ((|$gf_SSSSV3|) |$qq| |$nq| |$qq1| |$nq1| |$qq2| |$nq2|
            |$qq3| |$nq3| ""))) 
(ADDLABEL '$%I104) 
(DSKSETQ $%O104
         '((MLIST SIMP)
           ((MTIMES SIMP FACTORED) 128.
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -10. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MPLUS SIMP IRREDUCIBLE) 13508381250.
             ((MTIMES SIMP RATSIMP) 5645741100. |$Ms|)
             ((MTIMES SIMP) 5678940500.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) -808092766.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) -93560332. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP) 15309000. ((MEXPT SIMP RATSIMP) |$Ms| 5.))
             ((MTIMES SIMP RATSIMP) -81050287500. |$om|)
             ((MTIMES SIMP RATSIMP) -79384069800. |$Ms| |$om|)
             ((MTIMES SIMP) -17468030640.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$om|)
             ((MTIMES SIMP) 4979700204. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP) -25055940. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$om|)
             ((MTIMES SIMP) -35136720. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$om|)
             ((MTIMES SIMP RATSIMP) 22754811600. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -2614103280.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt| |$om|)
             ((MTIMES SIMP) -719097624. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 113434560. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 319784086350.
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 258604886340. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 6106688082. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -8754305040.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 455929650. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 22709160. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 583200. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -105835485600. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -75693513840. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 13507120728.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 1716152630. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -378457850. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 2332800. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 26458871400.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -5749769640. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -1219830582.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 254763430. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 2332800. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -746481547800.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -364010663280. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 30751795170.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 5526057930. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -465864600. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 3242160. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3499200. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 408372019200. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 90157827120. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -26695882720.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -871154890. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 499787510. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -13078800. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -82744518600.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 15168306840. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 5670334470. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1089064130.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -12409200. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -8258306400.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 198846960. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 121181480. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -496800. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 995419099350.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 241014431295. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -41289377385.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -710610150. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 113821440. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -5799600. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 7581600. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -643042148400. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -34937957460. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 26310250215.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -980998165. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -301775570. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 26902800. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 102172813200.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -17039686665. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -9416926675.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1888318470. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 28581650. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 22922146800.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 3586999800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -813291340. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 11619700. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1780029000. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -115219140. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 4692050. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -772203329100.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -56037923820. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 19779844734.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -164319822. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 37422000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -17431200. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -6998400. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 533282342400. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -18127593220. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -13966422072.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1344574246. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 23506650. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -24397200. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -72814093200.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 17704996620. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 6100755010. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1658104170.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -39893000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -20557756800.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -13030429460. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1782499500. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -44340400. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -5176116000.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -20155440. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -20010200. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -194400000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -496800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 345941519850.
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -12605980860. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -4264569351.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -57963420. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -16418160. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 29548800. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2332800. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -250715522400. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 25336236150. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 3911933104. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -510535035. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 72276980. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 8737200. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 43207449000.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -19013221430. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -122675193. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 762738660. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 36705900. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 5386874400. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 16320612150. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1693920990.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 66435000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 4852323000. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 867248930. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 36705900. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 652406400. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 8737200. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2332800. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -83646992520.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 8224544502. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 780673230. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -36644400. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -19271520. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -12441600. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 66875158080. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -12597264748. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -438486450. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 164350. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -29769840. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -496800. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -21782818440.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 11839480464. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1462121030.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -195453000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -20010200. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -424251360. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -8994098564. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 676589130. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -44340400. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -898803000. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1417398750. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -39893000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -830995200. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -24397200. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -6998400. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 8611831710.
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1565802765. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -58670460. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 25207200. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 13079880. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -9149091120. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 3343483635. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -8856015. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 20920680. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 997560. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 5644919940. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -3061466235. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 490115345. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 44844560. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 4692050. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1977882720. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 2025752135. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -62631330. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 11619700. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1006123890.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 913524430. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 28581650. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 495460800. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 26902800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 7581600. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 97636860. ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 102959370. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -11194200. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -298080. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 251310240. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -219801990. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -9635670. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 303480. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -100898280. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 153970640. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -37100430. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -8043820. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -1190185440.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -107487670. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -10130030. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -496800. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 502665180. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -252479890. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -12409200. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -135851040. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -13078800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -3499200. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 36104130. ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -4938894. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 872532. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -54090720. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -2492631. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 277128. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -38113200. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -5742606. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -2056407. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 144357840. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 183785. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -296420. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -54033930. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 24769300. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 2332800. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 13523760. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 2332800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 583200. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -3578580. ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 715716. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -697680. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 209808. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 3696180. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -673020. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -1979760. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -49464. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 59640. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -289440. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -144720. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 357858. ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 104904. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -335788. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -50344. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 82418. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))))
           ((MTIMES SIMP FACTORED) 128.
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om|) -6.)
            ((MPLUS SIMP IRREDUCIBLE) 13508381250.
             ((MTIMES SIMP RATSIMP) 5645741100. |$Ms|)
             ((MTIMES SIMP) 5678940500.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) -808092766.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) -93560332. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP) 15309000. ((MEXPT SIMP RATSIMP) |$Ms| 5.))
             ((MTIMES SIMP RATSIMP) -81050287500. |$om|)
             ((MTIMES SIMP RATSIMP) -79384069800. |$Ms| |$om|)
             ((MTIMES SIMP) -17468030640.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$om|)
             ((MTIMES SIMP) 4979700204. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP) -25055940. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$om|)
             ((MTIMES SIMP) -35136720. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$om|)
             ((MTIMES SIMP RATSIMP) 22754811600. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -2614103280.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt| |$om|)
             ((MTIMES SIMP) -719097624. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 113434560. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 319784086350.
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 258604886340. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 6106688082. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -8754305040.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 455929650. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 22709160. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 583200. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -105835485600. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -75693513840. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 13507120728.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 1716152630. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -378457850. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 2332800. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 26458871400.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -5749769640. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -1219830582.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 254763430. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 2332800. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -746481547800.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -364010663280. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 30751795170.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 5526057930. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -465864600. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 3242160. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3499200. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 408372019200. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 90157827120. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -26695882720.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -871154890. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 499787510. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -13078800. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -82744518600.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 15168306840. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 5670334470. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1089064130.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -12409200. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -8258306400.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 198846960. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 121181480. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -496800. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 995419099350.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 241014431295. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -41289377385.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -710610150. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 113821440. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -5799600. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 7581600. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -643042148400. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -34937957460. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 26310250215.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -980998165. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -301775570. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 26902800. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 102172813200.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -17039686665. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -9416926675.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1888318470. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 28581650. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 22922146800.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 3586999800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -813291340. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 11619700. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1780029000. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -115219140. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 4692050. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -772203329100.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -56037923820. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 19779844734.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -164319822. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 37422000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -17431200. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -6998400. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 533282342400. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -18127593220. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -13966422072.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1344574246. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 23506650. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -24397200. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -72814093200.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 17704996620. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 6100755010. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1658104170.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -39893000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -20557756800.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -13030429460. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1782499500. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -44340400. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -5176116000.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -20155440. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -20010200. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -194400000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -496800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 345941519850.
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -12605980860. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -4264569351.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -57963420. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -16418160. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 29548800. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2332800. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -250715522400. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 25336236150. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 3911933104. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -510535035. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 72276980. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 8737200. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 43207449000.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -19013221430. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -122675193. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 762738660. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 36705900. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 5386874400. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 16320612150. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1693920990.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 66435000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 4852323000. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 867248930. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 36705900. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 652406400. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 8737200. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2332800. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -83646992520.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 8224544502. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 780673230. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -36644400. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -19271520. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -12441600. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 66875158080. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -12597264748. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -438486450. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 164350. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -29769840. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -496800. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -21782818440.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 11839480464. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1462121030.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -195453000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -20010200. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -424251360. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -8994098564. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 676589130. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -44340400. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -898803000. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1417398750. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -39893000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -830995200. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -24397200. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -6998400. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 8611831710.
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1565802765. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -58670460. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 25207200. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 13079880. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -9149091120. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 3343483635. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -8856015. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 20920680. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 997560. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 5644919940. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -3061466235. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 490115345. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 44844560. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 4692050. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1977882720. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 2025752135. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -62631330. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 11619700. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1006123890.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 913524430. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 28581650. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 495460800. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 26902800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 7581600. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 97636860. ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 102959370. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -11194200. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -298080. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 251310240. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -219801990. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -9635670. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 303480. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -100898280. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 153970640. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -37100430. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -8043820. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -1190185440.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -107487670. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -10130030. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -496800. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 502665180. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -252479890. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -12409200. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -135851040. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -13078800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -3499200. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 36104130. ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -4938894. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 872532. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -54090720. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -2492631. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 277128. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -38113200. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -5742606. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -2056407. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 144357840. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 183785. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -296420. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -54033930. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 24769300. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 2332800. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 13523760. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 2332800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 583200. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -3578580. ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 715716. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -697680. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 209808. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 3696180. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -673020. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -1979760. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -49464. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 59640. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -289440. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -144720. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 357858. ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 104904. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -335788. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -50344. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 82418. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 12.)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) -12.))
           ((MTIMES SIMP FACTORED)
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -4. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 12.))
           ((MTIMES SIMP FACTORED) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|)
            |$Xi|
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -2.)))) 
(ADDLABEL '$%O104) 
(DSKSETQ $%I105 '(($SAVE) |$filename| $ALL)) 
(ADDLABEL '$%I105) 
(DSKSETQ |$expand_reggeon_loaded| 'T) 
(ADD2LNC '|$expand_reggeon_loaded| $VALUES) 
(DEFPROP |$expand_reggeon_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$expand_reggeon_loaded| $PROPS) 
(DEFPROP |$expand_reggeon_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$expand_reggeon_loaded| $PROPS) 
(DSKSETQ |$dbg_all_terms| 'NIL) 
(ADD2LNC '|$dbg_all_terms| $VALUES) 
(DEFPROP |$dbg_all_terms| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_all_terms| $PROPS) 
(DEFPROP |$dbg_all_terms| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_all_terms| $PROPS) 
(DSKSETQ |$dbg_compute_levels| 'NIL) 
(ADD2LNC '|$dbg_compute_levels| $VALUES) 
(DEFPROP |$dbg_compute_levels| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_compute_levels| $PROPS) 
(DEFPROP |$dbg_compute_levels| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_compute_levels| $PROPS) 
(DSKSETQ |$derivatives_loaded| 'T) 
(ADD2LNC '|$derivatives_loaded| $VALUES) 
(DEFPROP |$derivatives_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$derivatives_loaded| $PROPS) 
(DEFPROP |$derivatives_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$derivatives_loaded| $PROPS) 
(DSKSETQ |$dbg_wrt_lambda| 'NIL) 
(ADD2LNC '|$dbg_wrt_lambda| $VALUES) 
(DEFPROP |$dbg_wrt_lambda| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_lambda| $PROPS) 
(DEFPROP |$dbg_wrt_lambda| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_lambda| $PROPS) 
(DSKSETQ |$dbg_wrt_pair| 'NIL) 
(ADD2LNC '|$dbg_wrt_pair| $VALUES) 
(DEFPROP |$dbg_wrt_pair| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_pair| $PROPS) 
(DEFPROP |$dbg_wrt_pair| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_pair| $PROPS) 
(DSKSETQ |$dbg_wrt_states| 'NIL) 
(ADD2LNC '|$dbg_wrt_states| $VALUES) 
(DEFPROP |$dbg_wrt_states| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_states| $PROPS) 
(DEFPROP |$dbg_wrt_states| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_states| $PROPS) 
(DSKSETQ |$dbg_wrt_contract| 'NIL) 
(ADD2LNC '|$dbg_wrt_contract| $VALUES) 
(DEFPROP |$dbg_wrt_contract| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_contract| $PROPS) 
(DEFPROP |$dbg_wrt_contract| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_contract| $PROPS) 
(DSKSETQ |$dbg_scalars| 'NIL) 
(ADD2LNC '|$dbg_scalars| $VALUES) 
(DEFPROP |$dbg_scalars| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_scalars| $PROPS) 
(DEFPROP |$dbg_scalars| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_scalars| $PROPS) 
(DSKSETQ |$NIused| '2.) 
(ADD2LNC '|$NIused| $VALUES) 
(DSKSETQ |$objects_with_index| '((MLIST SIMP) $LA |$Sk| $K)) 
(ADD2LNC '|$objects_with_index| $VALUES) 
(DSKSETQ |$compute_pp_loaded| 'T) 
(ADD2LNC '|$compute_pp_loaded| $VALUES) 
(DEFPROP |$compute_pp_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$compute_pp_loaded| $PROPS) 
(DEFPROP |$compute_pp_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$compute_pp_loaded| $PROPS) 
(DSKSETQ $AP '2.) 
(ADD2LNC '$AP $VALUES) 
(DEFPROP $AP ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '$AP $PROPS) 
(DEFPROP $AP $FIXNUM MODE) 
(ADD2LNC '$AP $PROPS) 
(DSKSETQ |$amp_4pts_loaded| 'T) 
(ADD2LNC '|$amp_4pts_loaded| $VALUES) 
(DEFPROP |$amp_4pts_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$amp_4pts_loaded| $PROPS) 
(DEFPROP |$amp_4pts_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$amp_4pts_loaded| $PROPS) 
(DSKSETQ |$nn| '4.) 
(ADD2LNC '|$nn| $VALUES) 
(DSKSETQ |$Lev0| '8.) 
(ADD2LNC '|$Lev0| $VALUES) 
(DSKSETQ |$Null2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -30. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.))
           ((MTIMES SIMP) -10. (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -50. (($P SIMP) 2. 0.)))) 
(ADD2LNC '|$Null2| $VALUES) 
(DSKSETQ |$Null3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 136. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.))
           ((MTIMES SIMP) 144. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.))
           ((MTIMES SIMP) 672. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 288. (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 800. (($P SIMP) 3. 0.)))) 
(ADD2LNC '|$Null3| $VALUES) 
(DSKSETQ |$S4z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 1800. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -1452. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 138. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 22968. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -23. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -888. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 375. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4z| $VALUES) 
(DSKSETQ |$S4m|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 25. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 300. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -504. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 153. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 504. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 2268. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 1164. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -2016. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 2250. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4m| $VALUES) 
(DSKSETQ |$S4r1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 1512. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 18144. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) 54432. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 122472. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 734832. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -163296. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -979776. (($P SIMP) 3. 1.)))) 
(ADD2LNC '|$S4r1| $VALUES) 
(DSKSETQ |$S4r2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -1452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -5112. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 1452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -10512. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 1512. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -67122. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19320. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 92520. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 5850. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4r2| $VALUES) 
(DSKSETQ |$S4r3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -552. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -2412. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 552. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 1512. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -4896. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -37476. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 7728. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 49968. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -900. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4r3| $VALUES) 
(DSKSETQ |$Null4r1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 25. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -152. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -312. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1224. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -519. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 936. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 936. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 3004. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 624. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 4350. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4r1| $VALUES) 
(DSKSETQ |$Null4r2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -778. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -3696. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -3393. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -5640. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -15354. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -13050. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -36. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 4050. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 5088. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -5472. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 9000. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4r2| $VALUES) 
(DSKSETQ |$Null4g|
         '((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 409. 36.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 31. 6.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 29. 8.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 5. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 3. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 27. 2.) (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 75. 4.) (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4g| $VALUES) 
(DSKSETQ |$Null4cr|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -82. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -288. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -351. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -696. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1494. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1458. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 468. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 702. (($P SIMP) 2. 2.)))) 
(ADD2LNC '|$Null4cr| $VALUES) 
(DSKSETQ |$Null6r16|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -251797. ((MEXPT SIMP) (($P SIMP) 1. 0.) 6.))
           ((MTIMES SIMP) -2092175. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -7110175. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -29761875.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -5461735. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -24201350.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -50991925.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -24404550.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -12108575. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -62731800.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -3421800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 69175800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -121746050. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 70097000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 59508925. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -294064625. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -775902375. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -23008900.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -19102900. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 11421000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -442111500. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -78516400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 529209500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1024096500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1110037500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 3074625000. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -149096700.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 40996125. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -116943750. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -1724253750. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1836843750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -221157000. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2713770000. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 83700000. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$Null6r16| $VALUES) 
(DSKSETQ |$S6m|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 925. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -2700. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 1390. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5150. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -2315. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -5150. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -27000. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -2160. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 4320. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6480. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 14240. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 2160. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 30720. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 82400. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -1620. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -8640. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19860. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -7560. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -108600. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 6432. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 28320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$S6m| $VALUES) 
(DSKSETQ |$S6z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 6750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -20250. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 12275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -6750. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 15950. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 1900. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -7975. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 251225. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -43875. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9720. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 75700. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -337500. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 100680. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -191400. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 929500. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 79515. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -141150. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 214110. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1872750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18168. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1177320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -226500. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$S6z| $VALUES) 
(DSKSETQ |$N6g|
         '((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 709. 5400.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 6.))
           ((MTIMES SIMP) ((RAT SIMP) 253. 420.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.) (($P SIMP) 1. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 1051. 315.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 603. 140.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 919. 56.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 5. 2.) (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 10547. 1260.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) ((RAT SIMP) 2831. 420.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 9. 2.) (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 667. 28.) (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 151. 7.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 5. 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 333. 14.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 66103. 3780.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 22. 3.) (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 104651. 1260.) (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 121. 6.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 19141. 378.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 415. 21.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 5. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 508. 21.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 884. 7.) (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 2245. 21.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) ((RAT SIMP) 11343. 140.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 5065. 42.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 295. 14.) (($P SIMP) 1. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 2175. 14.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 1613. 6.) (($P SIMP) 1. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -20. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 8125. 18.) (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$N6g| $VALUES) 
(DSKSETQ |$S8m1| '0.) 
(ADD2LNC '|$S8m1| $VALUES) 
(DSKSETQ |$S8m2| '0.) 
(ADD2LNC '|$S8m2| $VALUES) 
(DSKSETQ |$S8z1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 63000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -126000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -12448800. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 23738400. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 12448800. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 63000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -35002800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19192950. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 11264400. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 618823800.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -42000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 23950080. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -68817420. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 10255140. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 8144150. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 20048000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -631680. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 26813220. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -22545600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1237619880. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -14149100. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 539448700.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -772800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -15677340. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -360009720. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -156750720. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 13777750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -223149500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 910342720. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -11975040.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 16215885. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19570950.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 28720755. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 462861000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10558800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222613440. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -73024875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 11975040. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2116485. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 529542090. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -18257400. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -12882555.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 512024310. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1212819300. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -247152360. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -4300632000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -10789632. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 10184832. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -262211040. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 135449328. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1209600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -383096448. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 384247584. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 356467104. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 6188984592. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 126077280. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -64299480. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -113561280. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2262735720. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -1427760. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 419373360. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -54920250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8z1| $VALUES) 
(DSKSETQ |$S8z2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -63000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -10823400. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 20437200. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 10823400. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -30038400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 17038350. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9601200. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 530541900.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -21000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 20139840. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -57671460. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7657020. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6809950. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 17416000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -416640. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 21328860. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -19210800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1064138040. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11458300. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 464137100.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -512400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -13549620. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -305834760. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -134722560. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 11726750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -191999500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 772506560. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -10069920.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 13616505. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -17038350.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 24652215. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 393876000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -9248400. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -194265120. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -64519875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 10069920. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -802305. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 453611970. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10546200. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10779615.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 439123230. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1028682900. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -208166280. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -3654567000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -9265536. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 8963136. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -220237920. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 118298544. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 604800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -328898304. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 324832032. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 300357792. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 5264441616. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 106609440. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -55667640. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -95941440. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -1931385960. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -848880. (($P SIMP) 1. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 359941680. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -46478250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8z2| $VALUES) 
(DSKSETQ |$S10z1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 8890560000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -493920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -47040000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -816480000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -680400000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21840000. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 40166544600. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 47040000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11854080000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -47040000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 38525760000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -17406144000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -823200000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1338960000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 22514954000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -34574400000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -28153440000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 27552406000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 816480000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 47040000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -26671680000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41114304000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -21840000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41941606000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -65582521200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -30367750000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -575909838000.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 28153440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -658560000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -68300806000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 26403816600.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 6659590000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 556646958000. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 17012800000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -414892800000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 612360000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -778260000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 15500824500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 165900000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -23835724500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2976750000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 123480000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19766203100. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 8643600000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2610368400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 37648107500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 347766720000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11311477275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -6952837500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -446460000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 28894320000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -55227112500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 8829124500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 73883607500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 15484392000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1332626535000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -40007615550. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -771289485750.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -28894320000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 446460000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 54671452500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2976750000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 61435500. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 55566000000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -43951472400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -271032372000. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -286098435000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 6371568000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -12604951100. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -215509203000. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -167485920000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 14943553275.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 412610955750. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 59737860000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -104496000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 17850699600. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -12435219600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5376162400. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -9549187200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 9348102400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -319433436000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 6258067200. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 368756136000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -23408646912.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -36082698000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -5845392000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -790017472800. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 29446648000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 865169323200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -89828383680. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -5267808000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 12886098000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 247693312800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 225351473760. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -20082748000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -551036203200. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 2634992640. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -81345942720. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 607282147584. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 1587600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5427840000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 7813260000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 854670000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 254080638000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5662720000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -255510192000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 11300654400. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 1345650000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -6006960000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -71086512000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 6561480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 177150240000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -116617158000. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 116534544000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -1256174740800. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -801360000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -32628708000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 25637875200. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -1805580000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -52980480000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 68103216000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -33493788000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 1017474393600. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) 269482500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 16188732000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -15851576700. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -3532347000. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) -456913920600. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 1395489600. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 94471732800. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -6935292000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S10z1| $VALUES) 
(DSKSETQ |$S10z2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -987840000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 493920000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -538272000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -211680000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -282240000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 538272000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -740880000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 887600000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 297808000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 18276010200. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -1152480000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 538272000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1528800000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -870240000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 8890560000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6979392000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1481760000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -2073008000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 28865354000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -16134720000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -7408800000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -7021994000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 282240000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -538272000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 211680000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 16728768000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -297808000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 35591206000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -41558252400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -28984774000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -338354074800.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) -740880000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 7408800000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 1185408000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -33726406000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 26245762200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 5276614000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 354653434800. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 3841600000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -320060160000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 864360000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -897624000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -864360000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 584724000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7033624500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 312900000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15368524500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11840850000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222264000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -12051172700. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4033680000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10236358800. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7923867500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 158101440000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -903164325. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -2084197500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -864360000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1210524000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 6667920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -19580200500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 3007924500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 42183687500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 21707784000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 706144455000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -760732350. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -359389840950.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) 864360000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -6667920000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1210524000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 19024540500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -14804370000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 5882635500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2222640000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -6136822800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18131623200. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -73995075000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 148176000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -2914240700. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -90863551800. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -60799200000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -6161648325.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 107398030950. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -64729980000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 271824000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 7107435600. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1691955600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 9836573600. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5484931200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5864633600. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -243228636000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1347091200. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 275616936000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -24356973312.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) -271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -11114538000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -12619152000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -413747200800. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -3152072000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 377966635200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -105001606080. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 1505952000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -227982000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 84796480800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 77209342560. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 8564612000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -134957995200. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 147728931840. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -61431088320. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 376838832384. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 1587600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -8324160000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 3410316000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 3750990000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 185496318000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -845824000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -183256752000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 16200340800. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 4241970000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 20725200000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -28186032000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2261880000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 43731360000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -127285830000. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 88084752000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -812357985600. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -349776000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -20774628000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 18773798400. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -112140000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -22498560000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 56394288000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -25510428000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 690708211200. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) -55093500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 9414972000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -12279627900. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -2600955000. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) -316414042200. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 705211200. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 65112321600. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -5241852000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S10z2| $VALUES) 
(DSKSETQ |$S103z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -8001504000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 4.))
           ((MTIMES SIMP) -32006016000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 16003008000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 99574272000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 21337344000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -196777728000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 104908608000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -45045504000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 3.))
           ((MTIMES SIMP) -99574272000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 47416320000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -8001504000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 48009024000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 194406912000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -92461824000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 43563744000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -1792336896000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -2576484288000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 7112448000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -14224896000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -501150988800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 514530374400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 441839664000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7112448000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 87761116800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -457630790400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 4061207808000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 134708448000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -106673616000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 6322176000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -167181974400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -3589526644200. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -5619712000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 3.))
           ((MTIMES SIMP) 132765696000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 300421900800. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -552463430400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -170698752000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -26156592000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -270273024000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 60928560000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 3839299430400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 4795698700800. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -294705600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 405817910400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -3905736870000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 3143109312000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -432673920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -3369517242000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 37933056000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -26119900800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 296415302400. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -437098032000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 2106707097600. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -2541052684800. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 3435312384000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 192470678400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -6213646698000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5520826256400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 1443258877200. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 62480247253200.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) 204252384000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -430303104000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -185345126400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 5319068874000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -7740984220200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -4520578045200. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -44612888821200. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 697085760000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 40182960384000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 15321398400.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15066475200. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15321398400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -202319308800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 923941588500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 121367736000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 2064731287500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -3029894910000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 75895747200. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 1456309992900. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -811066032000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 9453628800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 5207328000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -4368576128400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4017877831500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19190767680000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 324362765475. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -394125385500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -143345462400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 232452259200. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 256048128000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -4741513459200. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 4475838005100. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -6569242375500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -161245123200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 3944646216000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1380872467500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1179466142400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -127827325665000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2053316263950. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 75396325217850.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) -112702665600.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -237200140800.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -40416163200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -2692058273100. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 9439988670000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1453598968500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -11342131920000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -3345674864400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 11567302783200. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 17434459413000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -9453628800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 1869329145600. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 4020673836900. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -5866932670200. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 12281913504000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -805050582525.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -6720249875850. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 59658933348000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 66919708800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1500917040000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 2178181861200. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 163034924400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1618250440800. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1910158588800. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1613022297600. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 49111179012000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 438568300800. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -17279037720000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 10785603015936.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) 1991485440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -2648040595200. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -4662858416400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 7078970505600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 57583975615200. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -546142632000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -69884033083200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -27245214682560. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -85033670400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -6880443591600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 420527181600. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -35674605701280. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -1170019452000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 19828757793600. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -87175629112320. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -26971837583040. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) -271805393809152. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 168391440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 975316665600. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -540966535200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -2722302709200. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -33663814002000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -567494860800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 11635371216000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -9239591390400. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -2776289040000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 4976458318800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 17649435254400. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 40063922640000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 3509112859200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -10309655635200. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 40713698768400. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 33410065449600. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) 372093476932800. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 799527909600. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -48348316800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 4728322620000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -3565119398400. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -1631223468000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -9236108851200. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -18527478710400. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -4958602812000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) -126713247091200. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) 16108035300.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 1771370748000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 2953030572900. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 840041987400. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) 36360611332200. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) -1078772817600. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) -6400051876800. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -1301785884000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S103z| $VALUES) 
(DSKSETQ |$qq3| '1.) 
(ADD2LNC '|$qq3| $VALUES) 
(DSKSETQ |$qq2| '1.) 
(ADD2LNC '|$qq2| $VALUES) 
(DSKSETQ |$qq1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 925. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -2700. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 1390. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5150. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -2315. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -5150. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -27000. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -2160. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 4320. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6480. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 14240. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 2160. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 30720. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 82400. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -1620. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -8640. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19860. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -7560. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -108600. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 6432. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 28320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$qq1| $VALUES) 
(DSKSETQ |$nq3| '0.) 
(ADD2LNC '|$nq3| $VALUES) 
(DSKSETQ |$nq2| '0.) 
(ADD2LNC '|$nq2| $VALUES) 
(DSKSETQ |$nq1| '6.) 
(ADD2LNC '|$nq1| $VALUES) 
(DSKSETQ |$filename| '"S6mS6mTT.lisp") 
(ADD2LNC '|$filename| $VALUES) 
(DSKSETQ |$qq|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 925. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -2700. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 1390. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5150. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -2315. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -5150. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -27000. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -2160. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 4320. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6480. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 14240. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 2160. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 30720. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 82400. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -1620. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -8640. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19860. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -7560. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -108600. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 6432. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 28320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$qq| $VALUES) 
(DSKSETQ |$nq| '6.) 
(ADD2LNC '|$nq| $VALUES) 
(DSKSETQ |$Assss|
         '((MTIMES SIMP)
           ((MPLUS SIMP) 1729072800000.
            ((MTIMES SIMP RATSIMP) 722654860800. |$Ms|)
            ((MTIMES SIMP) 726904384000.
             ((MEXPT SIMP RATSIMP) |$Ms| 2.))
            ((MTIMES SIMP) -103435874048.
             ((MEXPT SIMP RATSIMP) |$Ms| 3.))
            ((MTIMES SIMP) -11975722496.
             ((MEXPT SIMP RATSIMP) |$Ms| 4.))
            ((MTIMES SIMP) 1959552000. ((MEXPT SIMP RATSIMP) |$Ms| 5.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -10374436800000.
              ((MTIMES SIMP RATSIMP) -10161160934400. |$Ms|)
              ((MTIMES SIMP) -2235907921920.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 637401626112.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -3207160320.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) -4497500160.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP)
                ((MTIMES SIMP RATSIMP) 2912615884800. |$Ms|)
                ((MTIMES SIMP) -334605219840.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -92044495872.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 14519623680.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               |$Mt|))
             |$om|)
            ((MTIMES SIMP)
             ((MPLUS SIMP) 40932363052800.
              ((MTIMES SIMP RATSIMP) 33101425451520. |$Ms|)
              ((MTIMES SIMP) 781656074496.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -1120551045120.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 58358995200.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) 2906772480.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP) 74649600. ((MEXPT SIMP RATSIMP) |$Ms| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -13546942156800.
                ((MTIMES SIMP RATSIMP) -9688769771520. |$Ms|)
                ((MTIMES SIMP) 1728911453184.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 219667536640.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -48442604800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 298598400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 3386735539200.
                ((MTIMES SIMP RATSIMP) -735970513920. |$Ms|)
                ((MTIMES SIMP) -156138314496.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 32609719040.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 298598400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -95549638118400.
              ((MTIMES SIMP RATSIMP) -46593364899840. |$Ms|)
              ((MTIMES SIMP) 3936229781760.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 707335415040.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -59630668800.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) 414996480.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP) -447897600.
               ((MEXPT SIMP RATSIMP) |$Ms| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 52271618457600.
                ((MTIMES SIMP RATSIMP) 11540201871360. |$Ms|)
                ((MTIMES SIMP) -3417072988160.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -111507825920.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 63972801280.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -1674086400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -10591298380800.
                ((MTIMES SIMP RATSIMP) 1941543275520. |$Ms|)
                ((MTIMES SIMP) 725802812160.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -139400208640.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -1588377600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1057063219200.
                ((MTIMES SIMP RATSIMP) 25452410880. |$Ms|)
                ((MTIMES SIMP) 15511229440.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -63590400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 127413644716800.
              ((MTIMES SIMP RATSIMP) 30849847205760. |$Ms|)
              ((MTIMES SIMP) -5285040305280.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -90958099200.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 14569144320.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) -742348800.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP) 970444800.
               ((MEXPT SIMP RATSIMP) |$Ms| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -82309394995200.
                ((MTIMES SIMP RATSIMP) -4472058554880. |$Ms|)
                ((MTIMES SIMP) 3367712027520.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -125567765120.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -38627272960.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 3443558400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 13078120089600.
                ((MTIMES SIMP RATSIMP) -2181079893120. |$Ms|)
                ((MTIMES SIMP) -1205366614400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 241704764160.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 3658451200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 2934034790400.
                ((MTIMES SIMP RATSIMP) 459135974400. |$Ms|)
                ((MTIMES SIMP) -104101291520.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 1487321600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 227843712000.
                ((MTIMES SIMP RATSIMP) -14748049920. |$Ms|)
                ((MTIMES SIMP) 600582400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -98842026124800.
              ((MTIMES SIMP RATSIMP) -7172854248960. |$Ms|)
              ((MTIMES SIMP) 2531820125952.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -21032937216.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 4790016000.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) -2231193600.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP) -895795200.
               ((MEXPT SIMP RATSIMP) |$Ms| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 68260139827200.
                ((MTIMES SIMP RATSIMP) -2320331932160. |$Ms|)
                ((MTIMES SIMP) -1787702025216.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 172105503488.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 3008851200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -3122841600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -9320203929600.
                ((MTIMES SIMP RATSIMP) 2266239567360. |$Ms|)
                ((MTIMES SIMP) 780896641280.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -212237333760.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -5106304000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -2631392870400.
                ((MTIMES SIMP RATSIMP) -1667894970880. |$Ms|)
                ((MTIMES SIMP) 228159936000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -5675571200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -662542848000.
                ((MTIMES SIMP RATSIMP) -2579896320. |$Ms|)
                ((MTIMES SIMP) -2561305600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -24883200000.
                ((MTIMES SIMP RATSIMP) -63590400. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 44280514540800.
              ((MTIMES SIMP RATSIMP) -1613565550080. |$Ms|)
              ((MTIMES SIMP) -545864876928.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -7419317760.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -2101524480.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) 3782246400.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP) 298598400.
               ((MEXPT SIMP RATSIMP) |$Ms| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -32091586867200.
                ((MTIMES SIMP RATSIMP) 3243038227200. |$Ms|)
                ((MTIMES SIMP) 500727437312.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -65348484480.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 9251453440.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 1118361600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 5530553472000.
                ((MTIMES SIMP RATSIMP) -2433692343040. |$Ms|)
                ((MTIMES SIMP) -15702424704.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 97630548480.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 4698355200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 689519923200.
                ((MTIMES SIMP RATSIMP) 2089038355200. |$Ms|)
                ((MTIMES SIMP) -216821886720.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 8503680000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 621097344000.
                ((MTIMES SIMP RATSIMP) 111007863040. |$Ms|)
                ((MTIMES SIMP) 4698355200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 83508019200.
                ((MTIMES SIMP RATSIMP) 1118361600. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.))
              ((MTIMES SIMP) 298598400.
               ((MEXPT SIMP RATSIMP) |$Mt| 6.)))
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -10706815042560.
              ((MTIMES SIMP RATSIMP) 1052741696256. |$Ms|)
              ((MTIMES SIMP) 99926173440.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -4690483200.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -2466754560.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) -1592524800.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 8560020234240.
                ((MTIMES SIMP RATSIMP) -1612449887744. |$Ms|)
                ((MTIMES SIMP) -56126265600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 21036800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -3810539520.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -63590400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -2788200760320.
                ((MTIMES SIMP RATSIMP) 1515453499392. |$Ms|)
                ((MTIMES SIMP) -187151491840.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -25017984000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -2561305600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -54304174080.
                ((MTIMES SIMP RATSIMP) -1151244616192. |$Ms|)
                ((MTIMES SIMP) 86603408640.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -5675571200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -115046784000.
                ((MTIMES SIMP RATSIMP) -181427040000. |$Ms|)
                ((MTIMES SIMP) -5106304000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -106367385600.
                ((MTIMES SIMP RATSIMP) -3122841600. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.))
              ((MTIMES SIMP) -895795200.
               ((MEXPT SIMP RATSIMP) |$Mt| 6.)))
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 1102314458880.
              ((MTIMES SIMP RATSIMP) -200422753920. |$Ms|)
              ((MTIMES SIMP) -7509818880.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 3226521600.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 1674224640.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1171083663360.
                ((MTIMES SIMP RATSIMP) 427965905280. |$Ms|)
                ((MTIMES SIMP) -1133569920.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 2677847040.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 127687680.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 722549752320.
                ((MTIMES SIMP RATSIMP) -391867678080. |$Ms|)
                ((MTIMES SIMP) 62734764160.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 5740103680.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 600582400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 253168988160.
                ((MTIMES SIMP RATSIMP) 259296273280. |$Ms|)
                ((MTIMES SIMP) -8016810240.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 1487321600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -128783857920.
                ((MTIMES SIMP RATSIMP) 116931127040. |$Ms|)
                ((MTIMES SIMP) 3658451200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 63418982400.
                ((MTIMES SIMP RATSIMP) 3443558400. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.))
              ((MTIMES SIMP) 970444800.
               ((MEXPT SIMP RATSIMP) |$Mt| 6.)))
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 12497518080.
              ((MTIMES SIMP RATSIMP) 13178799360. |$Ms|)
              ((MTIMES SIMP) -1432857600.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -38154240.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 32167710720.
                ((MTIMES SIMP RATSIMP) -28134654720. |$Ms|)
                ((MTIMES SIMP) -1233365760.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 38845440.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -12914979840.
                ((MTIMES SIMP RATSIMP) 19708241920. |$Ms|)
                ((MTIMES SIMP) -4748855040.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -1029608960.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -152343736320.
                ((MTIMES SIMP RATSIMP) -13758421760. |$Ms|)
                ((MTIMES SIMP) -1296643840.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -63590400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 64341143040.
                ((MTIMES SIMP RATSIMP) -32317425920. |$Ms|)
                ((MTIMES SIMP) -1588377600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -17388933120.
                ((MTIMES SIMP RATSIMP) -1674086400. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.))
              ((MTIMES SIMP) -447897600.
               ((MEXPT SIMP RATSIMP) |$Mt| 6.)))
             ((MEXPT SIMP RATSIMP) |$om| 9.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 4621328640.
              ((MTIMES SIMP RATSIMP) -632178432. |$Ms|)
              ((MTIMES SIMP) 111684096.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -6923612160.
                ((MTIMES SIMP RATSIMP) -319056768. |$Ms|)
                ((MTIMES SIMP) 35472384.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -4878489600.
                ((MTIMES SIMP RATSIMP) -735053568. |$Ms|)
                ((MTIMES SIMP) -263220096.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 18477803520.
                ((MTIMES SIMP RATSIMP) 23524480. |$Ms|)
                ((MTIMES SIMP) -37941760.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -6916343040.
                ((MTIMES SIMP RATSIMP) 3170470400. |$Ms|)
                ((MTIMES SIMP) 298598400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1731041280.
                ((MTIMES SIMP RATSIMP) 298598400. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.))
              ((MTIMES SIMP) 74649600. ((MEXPT SIMP RATSIMP) |$Mt| 6.)))
             ((MEXPT SIMP RATSIMP) |$om| 10.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -458058240.
              ((MTIMES SIMP RATSIMP) 91611648. |$Ms|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -89303040.
                ((MTIMES SIMP RATSIMP) 26855424. |$Ms|))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 473111040.
                ((MTIMES SIMP RATSIMP) -86146560. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -253409280.
                ((MTIMES SIMP RATSIMP) -6331392. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 7633920.
                ((MTIMES SIMP RATSIMP) -37048320. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP) -18524160.
               ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
             ((MEXPT SIMP RATSIMP) |$om| 11.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 45805824.
              ((MTIMES SIMP RATSIMP) 13427712. |$Mt|)
              ((MTIMES SIMP) -42980864.
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) -6444032. ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP) 10549504. ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
             ((MEXPT SIMP RATSIMP) |$om| 12.)))
           ((MEXPT SIMP)
            ((MPLUS SIMP) 1. ((MTIMES SIMP RATSIMP) -6. |$om|)
             ((MTIMES SIMP) 15. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -20. ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 15. ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -6. ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MEXPT SIMP RATSIMP) |$om| 6.)
             ((MTIMES SIMP)
              ((MPLUS SIMP) -12. ((MTIMES SIMP RATSIMP) 72. |$om|)
               ((MTIMES SIMP) -180. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 240. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -180. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 72. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -12. ((MEXPT SIMP RATSIMP) |$om| 6.)))
              |$Xi|)
             ((MTIMES SIMP)
              ((MPLUS SIMP) 66. ((MTIMES SIMP RATSIMP) -396. |$om|)
               ((MTIMES SIMP) 990. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -1320. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 990. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -396. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 66. ((MEXPT SIMP RATSIMP) |$om| 6.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 2.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -220. ((MTIMES SIMP RATSIMP) 1320. |$om|)
               ((MTIMES SIMP) -3300. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 4400. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -3300. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 1320. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -220. ((MEXPT SIMP RATSIMP) |$om| 6.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 3.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 495. ((MTIMES SIMP RATSIMP) -2970. |$om|)
               ((MTIMES SIMP) 7425. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -9900. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 7425. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -2970. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 495. ((MEXPT SIMP RATSIMP) |$om| 6.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 4.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -792. ((MTIMES SIMP RATSIMP) 4752. |$om|)
               ((MTIMES SIMP) -11880. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 15840. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -11880. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 4752. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -792. ((MEXPT SIMP RATSIMP) |$om| 6.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 5.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 924. ((MTIMES SIMP RATSIMP) -5544. |$om|)
               ((MTIMES SIMP) 13860. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -18480. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 13860. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -5544. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 924. ((MEXPT SIMP RATSIMP) |$om| 6.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 6.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -792. ((MTIMES SIMP RATSIMP) 4752. |$om|)
               ((MTIMES SIMP) -11880. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 15840. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -11880. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 4752. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -792. ((MEXPT SIMP RATSIMP) |$om| 6.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 7.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 495. ((MTIMES SIMP RATSIMP) -2970. |$om|)
               ((MTIMES SIMP) 7425. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -9900. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 7425. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -2970. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 495. ((MEXPT SIMP RATSIMP) |$om| 6.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 8.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -220. ((MTIMES SIMP RATSIMP) 1320. |$om|)
               ((MTIMES SIMP) -3300. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 4400. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -3300. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 1320. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -220. ((MEXPT SIMP RATSIMP) |$om| 6.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 9.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 66. ((MTIMES SIMP RATSIMP) -396. |$om|)
               ((MTIMES SIMP) 990. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -1320. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 990. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -396. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 66. ((MEXPT SIMP RATSIMP) |$om| 6.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 10.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -12. ((MTIMES SIMP RATSIMP) 72. |$om|)
               ((MTIMES SIMP) -180. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 240. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -180. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 72. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -12. ((MEXPT SIMP RATSIMP) |$om| 6.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 11.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 1. ((MTIMES SIMP RATSIMP) -6. |$om|)
               ((MTIMES SIMP) 15. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -20. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 15. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -6. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MEXPT SIMP RATSIMP) |$om| 6.))
              ((MEXPT SIMP RATSIMP) |$Xi| 12.)))
            -1.))) 
(ADD2LNC '|$Assss| $VALUES) 
(DSKSETQ $GH_0
         '((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 2.) -1.)
           ((MEXPT SIMP) (($XX SIMP) 1. 4.) -1.)
           ((MEXPT SIMP) (($XX SIMP) 2. 4.) -1.))) 
(ADD2LNC '$GH_0 $VALUES) 
(DSKSETQ |$tttt0|
         '((MTIMES SIMP)
           ((MEXPT SIMP) (($XX SIMP) 1. 2.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 2.)))
           ((MEXPT SIMP) (($XX SIMP) 1. 3.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 3.)))
           ((MEXPT SIMP) (($XX SIMP) 1. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 4.)))
           ((MEXPT SIMP) (($XX SIMP) 2. 3.)
            ((MTIMES SIMP) -4. (($PP SIMP) 2. 3.)))
           ((MEXPT SIMP) (($XX SIMP) 2. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 2. 4.)))
           ((MEXPT SIMP) (($XX SIMP) 3. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 3. 4.))))) 
(ADD2LNC '|$tttt0| $VALUES) 
(DSKSETQ |$tttt|
         '((MTIMES SIMP FACTORED)
           ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
            ((MPLUS SIMP) -4. ((MTIMES SIMP) 2. |$Ms|)
             ((MTIMES SIMP) 2. |$Mt|)))
           ((MEXPT SIMP) |$om|
            ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 10.)
           ((MEXPT SIMP) |$Xi| -2.)
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|) 2.))) 
(ADD2LNC '|$tttt| $VALUES) 
(DSKSETQ |$a1234|
         '((MLIST SIMP)
           ((MTIMES SIMP FACTORED) 128.
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -10. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MPLUS SIMP IRREDUCIBLE) 13508381250.
             ((MTIMES SIMP RATSIMP) 5645741100. |$Ms|)
             ((MTIMES SIMP) 5678940500.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) -808092766.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) -93560332. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP) 15309000. ((MEXPT SIMP RATSIMP) |$Ms| 5.))
             ((MTIMES SIMP RATSIMP) -81050287500. |$om|)
             ((MTIMES SIMP RATSIMP) -79384069800. |$Ms| |$om|)
             ((MTIMES SIMP) -17468030640.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$om|)
             ((MTIMES SIMP) 4979700204. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP) -25055940. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$om|)
             ((MTIMES SIMP) -35136720. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$om|)
             ((MTIMES SIMP RATSIMP) 22754811600. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -2614103280.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt| |$om|)
             ((MTIMES SIMP) -719097624. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 113434560. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 319784086350.
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 258604886340. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 6106688082. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -8754305040.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 455929650. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 22709160. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 583200. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -105835485600. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -75693513840. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 13507120728.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 1716152630. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -378457850. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 2332800. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 26458871400.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -5749769640. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -1219830582.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 254763430. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 2332800. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -746481547800.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -364010663280. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 30751795170.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 5526057930. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -465864600. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 3242160. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3499200. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 408372019200. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 90157827120. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -26695882720.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -871154890. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 499787510. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -13078800. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -82744518600.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 15168306840. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 5670334470. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1089064130.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -12409200. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -8258306400.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 198846960. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 121181480. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -496800. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 995419099350.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 241014431295. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -41289377385.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -710610150. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 113821440. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -5799600. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 7581600. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -643042148400. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -34937957460. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 26310250215.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -980998165. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -301775570. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 26902800. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 102172813200.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -17039686665. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -9416926675.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1888318470. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 28581650. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 22922146800.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 3586999800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -813291340. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 11619700. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1780029000. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -115219140. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 4692050. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -772203329100.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -56037923820. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 19779844734.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -164319822. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 37422000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -17431200. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -6998400. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 533282342400. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -18127593220. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -13966422072.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1344574246. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 23506650. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -24397200. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -72814093200.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 17704996620. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 6100755010. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1658104170.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -39893000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -20557756800.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -13030429460. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1782499500. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -44340400. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -5176116000.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -20155440. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -20010200. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -194400000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -496800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 345941519850.
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -12605980860. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -4264569351.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -57963420. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -16418160. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 29548800. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2332800. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -250715522400. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 25336236150. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 3911933104. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -510535035. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 72276980. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 8737200. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 43207449000.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -19013221430. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -122675193. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 762738660. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 36705900. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 5386874400. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 16320612150. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1693920990.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 66435000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 4852323000. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 867248930. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 36705900. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 652406400. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 8737200. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2332800. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -83646992520.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 8224544502. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 780673230. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -36644400. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -19271520. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -12441600. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 66875158080. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -12597264748. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -438486450. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 164350. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -29769840. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -496800. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -21782818440.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 11839480464. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1462121030.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -195453000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -20010200. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -424251360. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -8994098564. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 676589130. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -44340400. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -898803000. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1417398750. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -39893000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -830995200. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -24397200. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -6998400. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 8611831710.
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1565802765. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -58670460. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 25207200. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 13079880. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -9149091120. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 3343483635. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -8856015. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 20920680. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 997560. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 5644919940. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -3061466235. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 490115345. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 44844560. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 4692050. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1977882720. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 2025752135. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -62631330. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 11619700. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1006123890.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 913524430. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 28581650. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 495460800. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 26902800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 7581600. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 97636860. ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 102959370. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -11194200. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -298080. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 251310240. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -219801990. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -9635670. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 303480. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -100898280. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 153970640. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -37100430. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -8043820. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -1190185440.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -107487670. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -10130030. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -496800. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 502665180. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -252479890. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -12409200. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -135851040. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -13078800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -3499200. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 36104130. ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -4938894. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 872532. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -54090720. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -2492631. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 277128. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -38113200. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -5742606. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -2056407. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 144357840. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 183785. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -296420. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -54033930. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 24769300. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 2332800. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 13523760. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 2332800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 583200. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -3578580. ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 715716. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -697680. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 209808. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 3696180. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -673020. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -1979760. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -49464. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 59640. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -289440. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -144720. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 357858. ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 104904. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -335788. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -50344. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 82418. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))))
           ((MTIMES SIMP FACTORED) 128.
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om|) -6.)
            ((MPLUS SIMP IRREDUCIBLE) 13508381250.
             ((MTIMES SIMP RATSIMP) 5645741100. |$Ms|)
             ((MTIMES SIMP) 5678940500.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) -808092766.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) -93560332. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP) 15309000. ((MEXPT SIMP RATSIMP) |$Ms| 5.))
             ((MTIMES SIMP RATSIMP) -81050287500. |$om|)
             ((MTIMES SIMP RATSIMP) -79384069800. |$Ms| |$om|)
             ((MTIMES SIMP) -17468030640.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$om|)
             ((MTIMES SIMP) 4979700204. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP) -25055940. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$om|)
             ((MTIMES SIMP) -35136720. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$om|)
             ((MTIMES SIMP RATSIMP) 22754811600. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -2614103280.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt| |$om|)
             ((MTIMES SIMP) -719097624. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 113434560. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 319784086350.
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 258604886340. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 6106688082. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -8754305040.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 455929650. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 22709160. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 583200. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -105835485600. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -75693513840. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 13507120728.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 1716152630. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -378457850. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 2332800. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 26458871400.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -5749769640. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -1219830582.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 254763430. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 2332800. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -746481547800.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -364010663280. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 30751795170.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 5526057930. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -465864600. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 3242160. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3499200. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 408372019200. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 90157827120. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -26695882720.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -871154890. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 499787510. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -13078800. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -82744518600.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 15168306840. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 5670334470. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1089064130.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -12409200. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -8258306400.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 198846960. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 121181480. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -496800. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 995419099350.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 241014431295. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -41289377385.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -710610150. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 113821440. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -5799600. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 7581600. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -643042148400. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -34937957460. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 26310250215.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -980998165. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -301775570. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 26902800. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 102172813200.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -17039686665. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -9416926675.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1888318470. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 28581650. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 22922146800.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 3586999800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -813291340. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 11619700. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1780029000. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -115219140. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 4692050. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -772203329100.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -56037923820. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 19779844734.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -164319822. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 37422000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -17431200. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -6998400. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 533282342400. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -18127593220. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -13966422072.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1344574246. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 23506650. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -24397200. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -72814093200.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 17704996620. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 6100755010. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1658104170.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -39893000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -20557756800.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -13030429460. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1782499500. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -44340400. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -5176116000.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -20155440. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -20010200. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -194400000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -496800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 345941519850.
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -12605980860. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -4264569351.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -57963420. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -16418160. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 29548800. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2332800. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -250715522400. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 25336236150. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 3911933104. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -510535035. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 72276980. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 8737200. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 43207449000.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -19013221430. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -122675193. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 762738660. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 36705900. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 5386874400. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 16320612150. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1693920990.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 66435000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 4852323000. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 867248930. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 36705900. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 652406400. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 8737200. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2332800. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -83646992520.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 8224544502. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 780673230. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -36644400. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -19271520. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -12441600. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 66875158080. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -12597264748. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -438486450. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 164350. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -29769840. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -496800. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -21782818440.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 11839480464. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1462121030.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -195453000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -20010200. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -424251360. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -8994098564. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 676589130. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -44340400. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -898803000. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1417398750. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -39893000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -830995200. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -24397200. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -6998400. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 8611831710.
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1565802765. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -58670460. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 25207200. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 13079880. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -9149091120. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 3343483635. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -8856015. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 20920680. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 997560. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 5644919940. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -3061466235. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 490115345. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 44844560. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 4692050. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1977882720. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 2025752135. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -62631330. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 11619700. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1006123890.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 913524430. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 28581650. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 495460800. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 26902800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 7581600. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 97636860. ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 102959370. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -11194200. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -298080. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 251310240. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -219801990. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -9635670. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 303480. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -100898280. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 153970640. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -37100430. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -8043820. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -1190185440.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -107487670. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -10130030. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -496800. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 502665180. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -252479890. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -12409200. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -135851040. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -13078800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -3499200. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 36104130. ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -4938894. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 872532. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -54090720. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -2492631. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 277128. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -38113200. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -5742606. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -2056407. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 144357840. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 183785. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -296420. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -54033930. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 24769300. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 2332800. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 13523760. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 2332800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 583200. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -3578580. ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 715716. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -697680. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 209808. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 3696180. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -673020. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -1979760. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -49464. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 59640. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -289440. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -144720. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 357858. ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 104904. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -335788. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -50344. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 82418. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 12.)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) -12.))
           ((MTIMES SIMP FACTORED)
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -4. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 12.))
           ((MTIMES SIMP FACTORED) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|)
            |$Xi|
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -2.)))) 
(ADD2LNC '|$a1234| $VALUES) 
(DEFPROP $SET_NUMBER_OF_PARTICLE %SET_NUMBER_OF_PARTICLE VERB) 
(MDEFPROP $SET_NUMBER_OF_PARTICLE
    ((LAMBDA) ((MLIST) |$nn0|)
     ((MPROG) ((MSETQ) |$nn| |$nn0|)
      (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.) ((MPLUS) |$nn0| 1.))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MSETQ) ((|$s| ARRAY) $R)
        ((MPLUS) ((|$k|) $R)
         (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S ((MPLUS) $R 1.)
          |$nn0|))))))
    MEXPR) 
(DEFPROP $SET_NUMBER_OF_PARTICLE $ANY FUNCTION-MODE) 
(ADD2LNC '(($SET_NUMBER_OF_PARTICLE) |$nn0|) $FUNCTIONS) 
(DEFPROP %SET_NUMBER_OF_PARTICLE $SET_NUMBER_OF_PARTICLE NOUN) 
(DEFPROP $NOTZERO %NOTZERO VERB) 
(MDEFPROP $NOTZERO
    ((LAMBDA) ((MLIST) $X) ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))
    MEXPR) 
(DEFPROP $NOTZERO $FIXNUM FUNCTION-MODE) 
(ADD2LNC '(($NOTZERO) $X) $FUNCTIONS) 
(DEFPROP %NOTZERO $NOTZERO NOUN) 
(DEFPROP |$compute_alphas_no_zmV1| |%compute_alphas_no_zmV1| VERB) 
(MDEFPROP |$compute_alphas_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
        ((MSETQ) $POW0
         ((MTIMES) 2.
          (($SUM)
           (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0 $MAX_USED_LEVEL0)
           $L0 2. $MAX_USED_LEVEL0)))
        ((MSETQ) $POW0
         ((MPLUS) $POW0
          (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2. $MAX_USED_LEVEL0)))
        ((MCOND) |$dbg_compute_levels|
         (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T $FALSE)
        ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
      ((MRETURN) |$noAlphas0|)))
    MEXPR) 
(DEFPROP |$compute_alphas_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_alphas_no_zmV1| |$compute_alphas_no_zmV1| NOUN) 
(DEFPROP |$compute_levels_used_no_zmV1| |%compute_levels_used_no_zmV1|
         VERB) 
(MDEFPROP |$compute_levels_used_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
        ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
         ((MPROGN)
          ((MSETQ) $POW0
           ((MPLUS)
            (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
             ((MPLUS) $L0 ((MMINUS) 1.)))
            (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0 $MAX_USED_LEVEL0)))
          ((MCOND) ((MGREATERP) $POW0 0.)
           ((MSETQ) ((|$usedLevels0| ARRAY) $R)
            (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
             ((|$usedLevels0| ARRAY) $R)))
           T $FALSE)))))
      ((MRETURN) |$usedLevels0|)))
    MEXPR) 
(DEFPROP |$compute_levels_used_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_levels_used_no_zmV1| |$compute_levels_used_no_zmV1|
         NOUN) 
(DEFPROP |$compute_levels_and_powers_used_no_zmV1|
         |%compute_levels_and_powers_used_no_zmV1| VERB) 
(MDEFPROP |$compute_levels_and_powers_used_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
        ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
         ((MPROGN)
          ((MSETQ) $POW0
           ((MPLUS)
            (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
             ((MPLUS) $L0 ((MMINUS) 1.)))
            ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
            (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
             $MAX_USED_LEVEL0)))
          ((MCOND) ((MGREATERP) $POW0 0.)
           ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
            (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
             ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
           T $FALSE)))))
      ((MRETURN) |$usedLevelsPowers0|)))
    MEXPR) 
(DEFPROP |$compute_levels_and_powers_used_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_levels_and_powers_used_no_zmV1|)
           $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_levels_and_powers_used_no_zmV1|
         |$compute_levels_and_powers_used_no_zmV1| NOUN) 
(DEFPROP |$compute_Ks_no_zmV1| |%compute_Ks_no_zmV1| VERB) 
(MDEFPROP |$compute_Ks_no_zmV1|
    ((LAMBDA) ((MLIST) $LEVEL_USED_ARRAY0)
     ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
      ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
      ((MDO) $R 1. NIL NIL |$nn| NIL
       ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
        ((MSETQ) |$Nlus0| (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
        ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
         ((MPROGN)
          ((MSETQ) $NR_PQ
           ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R) $INR_PQ))
          ((MSETQ) ((|$explK0| ARRAY) $R)
           ((MPLUS) ((|$explK0| ARRAY) $R)
            ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
        ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
         ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
        |$end_r_loop|))
      ((MRETURN) |$Ks_rules0|)))
    MEXPR) 
(DEFPROP |$compute_Ks_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0) $FUNCTIONS) 
(DEFPROP |%compute_Ks_no_zmV1| |$compute_Ks_no_zmV1| NOUN) 
(DEFPROP |$compute_Ds| |%compute_Ds| VERB) 
(MDEFPROP |$compute_Ds|
    ((LAMBDA) ((MLIST) $LEVEL_USED_ARRAY0)
     ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
      ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
      ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
       ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
        ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
         ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
          ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL NIL
           NIL
           ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL NIL NIL
            NIL
            ((MSETQ) ((|$explD0| ARRAY) $R $S)
             ((MPLUS) ((|$explD0| ARRAY) $R $S)
              ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
               ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
          ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
           (($ENDCONS)
            ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
            ((|$Ds_rules0| ARRAY) $R)))
          |$end_s_loop|))
        |$end_r_loop|))
      ((MRETURN) |$Ds_rules0|)))
    MEXPR) 
(DEFPROP |$compute_Ds| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_Ds|) $LEVEL_USED_ARRAY0) $FUNCTIONS) 
(DEFPROP |%compute_Ds| |$compute_Ds| NOUN) 
(DSKSETQ $WICK '$WICK) 
(DEFPROP $WICK %WICK VERB) 
(MDEFPROP $WICK
    ((LAMBDA) ((MLIST) |$list_Nr0|)
     ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
      ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
      ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
      ((MSETQ) $WICK00
       ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
        ((MFACTORIAL) |$Nr0|)))
      ((MDO) $R 2. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $WICK0 0.)
        ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
        ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
         ((MPROGN) ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
          ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
           ((MSETQ) $WICK0
            ((MPLUS) $WICK0
             ((MTIMES)
              ((MQUOTIENT) 1.
               ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
              $CO0
              ((MEXPT) ((|$s| ARRAY) $R)
               ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
           T $FALSE)))
        ((MSETQ) $WICK00 $WICK0)))
      ((MRETURN) $WICK00)))
    MEXPR) 
(DEFPROP $WICK $ANY FUNCTION-MODE) 
(ADD2LNC '(($WICK) |$list_Nr0|) $FUNCTIONS) 
(DEFPROP %WICK $WICK NOUN) 
(DEFPROP $DO_ALL_TERM %DO_ALL_TERM VERB) 
(MDEFPROP $DO_ALL_TERM
    ((LAMBDA) ((MLIST) $INT0 $LEVELS_POWERS0 |$Ks_rules0| |$Ds_rules0|)
     ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
      (($PRINT) "in computing 'Z' (do_all_term)")
      ((MSETQ) $EXPL_INT0 $INT0)
      ((MDO) $R 1. NIL NIL |$nn| NIL
       ((MPROGN)
        ((MCOND) |$dbg_all_terms|
         (($PRINT)
          "in computing 'Z' (do_all_term) doing all terms for particle"
          $R)
         T $FALSE)
        ((MSETQ) $EXPL_INT0
         (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
          ((|$Ds_rules0| ARRAY) $R)))
        ((MSETQ) $NLEVELS0 (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
        ((MCOND) |$dbg_all_terms|
         (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
        ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
         ((MPROGN)
          ((MCOND) |$dbg_all_terms|
           (($PRINT) " project to"
            (($L) $R
             ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
            "^"
            ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
             ((MPLUS) $L0 1.)))
           T $FALSE)
          ((MSETQ) $EXPL_INT0
           (($RATCOEF) $EXPL_INT0
            (($L) $R
             ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
            ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
             ((MPLUS) $L0 1.))))
          ((MCOND) |$dbg_all_terms|
           (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
      ((MRETURN) $EXPL_INT0)))
    MEXPR) 
(DEFPROP $DO_ALL_TERM $ANY FUNCTION-MODE) 
(ADD2LNC '(($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
           |$Ds_rules0|)
         $FUNCTIONS) 
(DEFPROP %DO_ALL_TERM $DO_ALL_TERM NOUN) 
(DEFPROP $STATE2MATRIX %STATE2MATRIX VERB) 
(MDEFPROP $STATE2MATRIX
    ((LAMBDA) ((MLIST) $STATE0 |$MaxLevel0|)
     ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
      ((MSETQ) $MAT0
       (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
        ((MPLUS) |$MaxLevel0| 1.)))
      ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
       ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
        ((MPROGN)
         ((MSETQ) (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
          (($HIPOW) $STATE0 (($P) $IP $IQ)))
         ((MSETQ) $STATE00
          ((MQUOTIENT) $STATE00
           ((MEXPT) (($P) $IP $IQ)
            (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
      ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
       ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
        ((MPROGN)
         ((MSETQ) (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
          ((MPLUS) (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
           (($HIPOW) $STATE0 (($P) $IP $IQ))))
         ((MSETQ) $STATE00
          ((MQUOTIENT) $STATE00
           ((MEXPT) (($P) $IP $IQ) (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
      ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
       (($ERROR) "In state2matrix missing some contributions in"
        $STATE0 "since we are left with" $STATE00 "after analysis")
       T $FALSE)
      ((MRETURN) (($COPYMATRIX) $MAT0))))
    MEXPR) 
(DEFPROP $STATE2MATRIX $ANY FUNCTION-MODE) 
(ADD2LNC '(($STATE2MATRIX) $STATE0 |$MaxLevel0|) $FUNCTIONS) 
(DEFPROP %STATE2MATRIX $STATE2MATRIX NOUN) 
(DEFPROP |$take_derivative_wrt_lambdaV1|
         |%take_derivative_wrt_lambdaV1| VERB) 
(MDEFPROP |$take_derivative_wrt_lambdaV1|
    ((LAMBDA) ((MLIST) $NR0 $LEVEL0 $INDEX0 $TERM0)
     ((MPROG)
      ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0 $NPOW0
       $OP0)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
       ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
       ((MSETQ) $TERM00 $TERM0))
      ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $NEWTERM00 0.)
        ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MSETQ) $OP0 (($INPART) $FAC0 0.))
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MCOND) ((MGREATERP) $NPOW0 2.)
            (($ERROR)
             "la() has one index and it cannot occour with a power bigger than 2! term="
             $TERM00)
            T
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$l|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$ll|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
             ((MEXPT) ((MMINUS) 1.) $LEVEL0)
             ((MFACTORIAL)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
             ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LAK)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$laSk|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
              $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LALA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$ll|)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
             ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
             ((MFACTORIAL)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
             ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $KLA)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$Skla|)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LALA)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA2)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) 2. $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          |$end_pow_op|)
         T
         ((MCOND) $ISOP0
          ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$l|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0) $TERM00
              $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) $LEVEL0)
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LAK)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$laSk|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
               $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LA2)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) 2.
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $KLA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$Skla|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
               $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MPROGN)
             ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
              ((MSETQ) $NEWTERM00 (($SUBSTINPART) |$Dim| $TERM00 $NF0))
              T
              ((MPROGN)
               ((MSETQ) $NEWTERM00 (($SUBSTINPART) 1. $TERM00 $NF0))
               ((MSETQ) $NEWTERM00
                (($SUBSTITUTE) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                 $NEWTERM00))))
             |$end_lambda|)
            T $FALSE)
           |$end_if_op|)
          T $FALSE))
        ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
      ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_lambdaV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_lambdaV1|
         |$take_derivative_wrt_lambdaV1| NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA %TAKE_DERIVATIVE_WRT_LAMBDA VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA
    ((LAMBDA) ((MLIST) $NR0 $LEVEL0 $INDEX0 $TERM0)
     ((MPROG)
      ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0 $NPOW0
       $OP0)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
       ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
       ((MSETQ) $TERM00 $TERM0))
      ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $NEWTERM00 0.)
        ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0)) ((MSETQ) $NPOW0 1.)
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MSETQ) $OP0 (($INPART) $FAC0 0.))
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MCOND) ((MGREATERP) $NPOW0 2.)
            (($ERROR)
             "la() has one index and it cannot occour with a power bigger than 2! term="
             $TERM00)
            T
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$l|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MPROGN)
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0
              (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
               $NF0 2.)))
            ((MCOND) ((MEQUAL) $OP0 |$ll|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               ((MEXPT) ((MMINUS) 1.) $LEVEL0)
               ((MFACTORIAL)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
               ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LAK)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 |$laSk|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LALA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)))
             T $FALSE)
            |$end_lambda_other|)
           T $FALSE)
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MPROGN)
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0
              (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
               $NF0 2.)))
            ((MCOND) ((MEQUAL) $OP0 |$ll|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
               ((MFACTORIAL)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
               ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $KLA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 |$Skla|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LALA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)))
             T $FALSE)
            |$end_other_la|)
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA2)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) 2. $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          |$end_pow_op|)
         T
         ((MCOND) $ISOP0
          ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$l|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0) $TERM00
              $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) $LEVEL0)
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LAK)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$laSk|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
               $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LA2)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) 2.
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $KLA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$Skla|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
               $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MPROGN)
             ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
              ((MSETQ) $NEWTERM00 (($SUBSTINPART) |$Dim| $TERM00 $NF0))
              T
              ((MPROGN)
               ((MSETQ) $NEWTERM00 (($SUBSTINPART) 1. $TERM00 $NF0))
               ((MSETQ) $NEWTERM00
                (($SUBSTITUTE) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                 $NEWTERM00))))
             |$end_lambda|)
            T $FALSE)
           |$end_if_op|)
          T $FALSE))
        ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
      ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_LAMBDA $TAKE_DERIVATIVE_WRT_LAMBDA NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR
         %TAKE_DERIVATIVE_WRT_SCALAR_PAIR VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR
    ((LAMBDA) ((MLIST) $NR0 $LEVEL10 $LEVEL20 $TERM0)
     ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
      ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
      ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.)) ((MSETQ) $DER0 0.)
      ((MCOND) ((MGREATERP) $LEVEL10 0.)
       ((MSETQ) $DER00
        (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0| $TERM0))
       T ((MSETQ) $DER00 ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
      ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
      ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
       ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
        ((MDO) $NT0 1. NIL NIL $LDER00 NIL
         ((MPROGN)
          ((MCOND) |$dbg_wrt_pair|
           (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
            "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
           T $FALSE)
          ((MSETQ) $TMP_DER0
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
            (($INPART) $DER00 $NT0)))
          ((MSETQ) $DER0 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
       T
       ((MPROGN)
        ((MCOND) |$dbg_wrt_pair|
         (($PRINT) "    SINGLE term: take der of" $DER00 "wrt lambda("
          $NR0 $LEVEL20 |$newII0| ")")
         T $FALSE)
        ((MSETQ) $DER0
         (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0| $DER00))))
      ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0)) ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
           $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_SCALAR_PAIR
         $TAKE_DERIVATIVE_WRT_SCALAR_PAIR NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_STATE %TAKE_DERIVATIVE_WRT_STATE VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_STATE
    ((LAMBDA) ((MLIST) $NR0 $ONE_STATE_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
      ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $ONE_STATE_IN_MATRIX0))
      ((MSETQ) |$Der0| $TERM0)
      ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
       ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
        ((MCOND)
         ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
         ((MPROGN)
          ((MDO) $N_PQ 1. NIL NIL
           (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
           ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
             ((MPROGN)
              ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
               ((MSETQ) |$tmp_Der0|
                ((MPLUS) |$tmp_Der0|
                 (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                  ((MPLUS) $L0 ((MMINUS) 1.))
                  ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
              ((MSETQ) |$Der0| |$tmp_Der0|))
             T
             ((MSETQ) |$Der0|
              (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
               ((MPLUS) $L0 ((MMINUS) 1.)) ((MPLUS) $C0 ((MMINUS) 1.))
               |$Der0|)))))
          |$end_loop_c0|)
         T $FALSE)))
      ((MRETURN) |$Der0|)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_STATE $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_STATE $TAKE_DERIVATIVE_WRT_STATE NOUN) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV1|
         |%take_derivative_wrt_scalar_stateSV1| VERB) 
(MDEFPROP |$take_derivative_wrt_scalar_stateSV1|
    ((LAMBDA) ((MLIST) $SCALARS_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
      ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
      ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
       ((MCOND)
        ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
        ((MPROGN)
         ((MCOND) |$dbg_scalars|
          (($PRINT) "nr0=" $NR0 "out of"
           (($LENGTH) $SCALARS_IN_MATRIX0))
          T $FALSE)
         ((MSETQ) |$tmp_DER0| 0.)
         ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
          ((MPROGN)
           (($PRINT) "before length(DER0) is" (($LENGTH) |$der0|))
           ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
            ((MSETQ) |$tmp_DER0|
             ((MPLUS) |$tmp_DER0|
              (($TAKE_DERIVATIVE_WRT_STATE) $NR0
               (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
           ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
          T
          ((MPROGN)
           ((MCOND) |$dbg_scalars|
            (($PRINT) "SINGLE term " |$der0| "derivative wrt r=" $NR0
             "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0) "with nr=" $NR0)
            T $FALSE)
           ((MSETQ) |$der0|
            (($TAKE_DERIVATIVE_WRT_STATE) $NR0
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
           |$end_single|)))
        T $FALSE))
      ((MRETURN) |$der0|)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_scalar_stateSV1|) $SCALARS_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_scalar_stateSV1|
         |$take_derivative_wrt_scalar_stateSV1| NOUN) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV2|
         |%take_derivative_wrt_scalar_stateSV2| VERB) 
(MDEFPROP |$take_derivative_wrt_scalar_stateSV2|
    ((LAMBDA) ((MLIST) $SCALARS_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
      ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
       ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
        (($PRINT) "in take_derivative_wrt_scalar_stateSV2 acting on"
         $LT0 "terms")
        ((MDO) $NT0 1. NIL NIL $LT0 NIL
         ((MPROGN)
          ((MCOND) |$dbg_wrt_states|
           (($PRINT) "in take_derivative_wrt_scalar_stateSV2 EXAM term"
            $NT0 "out of" $LT0 "now there are"
            ((MCOND) ((MNOT) (($NUMBERP) |$der0|)) (($LENGTH) |$der0|)
             T 0.)
            "terms")
           T
           ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
            (($PRINT)
             "in take_derivative_wrt_scalar_stateSV2 EXAM term" $NT0
             "(step 100) out of" $LT0)
            T $FALSE))
          ((MSETQ) |$NIused| 0.)
          ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
          ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
           ((MCOND)
            ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
            ((MPROGN)
             ((MSETQ) |$tmp_DER0|
              (($TAKE_DERIVATIVE_WRT_STATE) $NR0
               (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
             |$end_nr_loop|)
            T $FALSE))
          ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
          |$end_t0_loop|)))
       T
       ((MPROGN) ((MSETQ) |$der0| $TERM0)
        ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
         ((MCOND)
          ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
          ((MPROGN)
           ((MCOND) |$dbg_wrt_states|
            (($PRINT)
             "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
             |$der0| "derivative wrt r=" $NR0 "and"
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
            T $FALSE)
           ((MSETQ) |$der0|
            (($TAKE_DERIVATIVE_WRT_STATE) $NR0
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
           |$end_single|)
          T $FALSE))))
      ((MRETURN) |$der0|)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV2| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_scalar_stateSV2|) $SCALARS_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_scalar_stateSV2|
         |$take_derivative_wrt_scalar_stateSV2| NOUN) 
(DEFPROP $CONTRACT_PAIRS_IN_ONE_TERM %CONTRACT_PAIRS_IN_ONE_TERM VERB) 
(MDEFPROP $CONTRACT_PAIRS_IN_ONE_TERM
    ((LAMBDA) ((MLIST) $UTERM0)
     ((MPROG)
      ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0 $NPOW0
       $OP0 $IND0 $NFAC0 $NR0 $NS0)
      ((MSETQ) $UTERM00 $UTERM0)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
       ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
       ((MRETURN) $UTERM0) T $FALSE)
      ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
      ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_contract| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
            ((MNOT) ((MEQUAL) $NPOW0 2.)))
           (($ERROR) "the power must be 2!! wrong term=" $UTERM0) T
           $FALSE)
          ((MCOND) ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
           ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MCOND) ((MEQUAL) $OP0 $LA)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE)
          ((MCOND) ((MEQUAL) $OP0 |$Sk|)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE)
          ((MCOND) ((MEQUAL) $OP0 $K)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE))
         T
         ((MCOND)
          ((MAND) $ISOP0
           (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
          ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
           ((MCOND)
            ((MNOT)
             (($IS) ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
            ((MPROGN)
             ((MSETQ) $OTHERFAC0 (($ASSOC) $IND0 $LIST_INDEX_FACS0))
             ((MSETQ) $NR0 (($INPART) $FAC0 1.))
             ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
             ((MCOND) ((MLEQP) $NR0 $NS0)
              ((MSETQ) $CTERM0
               ((MTIMES) $CTERM0
                ((MQAPPLY)
                 (($CONCAT) (($INPART) $FAC0 0.)
                  (($INPART) $OTHERFAC0 0.))
                 $NR0 (($INPART) $FAC0 2.) $NS0
                 (($INPART) $OTHERFAC0 2.))))
              T
              ((MSETQ) $CTERM0
               ((MTIMES) $CTERM0
                ((MQAPPLY)
                 (($CONCAT) (($INPART) $OTHERFAC0 0.)
                  (($INPART) $FAC0 0.))
                 $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                 (($INPART) $FAC0 2.)))))
             ((MSETQ) $LIST_INDEX_FACS0
              (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0) $LIST_INDEX_FACS0)))
            T
            ((MSETQ) $LIST_INDEX_FACS0
             (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
          T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
        |$end_fac_loop|))
      ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
       ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
       ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
      ((MRETURN) $CTERM0)))
    MEXPR) 
(DEFPROP $CONTRACT_PAIRS_IN_ONE_TERM $ANY FUNCTION-MODE) 
(ADD2LNC '(($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0) $FUNCTIONS) 
(DEFPROP %CONTRACT_PAIRS_IN_ONE_TERM $CONTRACT_PAIRS_IN_ONE_TERM NOUN) 
(DEFPROP $CONTRACT_PAIRS %CONTRACT_PAIRS VERB) 
(MDEFPROP $CONTRACT_PAIRS
    ((LAMBDA) ((MLIST) |$utermS0|)
     ((MPROG) ((MLIST) $SUM0)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
       ((MPROGN) ((MSETQ) $SUM0 0.)
        ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
         ((MSETQ) $SUM0
          ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
       T ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
      ((MRETURN) $SUM0)))
    MEXPR) 
(DEFPROP $CONTRACT_PAIRS $ANY FUNCTION-MODE) 
(ADD2LNC '(($CONTRACT_PAIRS) |$utermS0|) $FUNCTIONS) 
(DEFPROP %CONTRACT_PAIRS $CONTRACT_PAIRS NOUN) 
(DEFPROP $TRUE_XX %TRUE_XX VERB) 
(MDEFPROP $TRUE_XX
    ((LAMBDA) ((MLIST) $R $S)
     ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))
    MEXPR) 
(DEFPROP $TRUE_XX $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_XX) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_XX $TRUE_XX NOUN) 
(DEFPROP |$otherN| |%otherN| VERB) 
(MDEFPROP |$otherN|
    ((LAMBDA) ((MLIST) $M $N)
     ((MCOND)
      ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
       ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
      3. T
      ((MCOND)
       ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
        ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
       2. T
       ((MCOND)
        ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
         ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
        1. T $FALSE))))
    MEXPR) 
(DEFPROP |$otherN| $BOOLEAN FUNCTION-MODE) 
(ADD2LNC '((|$otherN|) $M $N) $FUNCTIONS) 
(DEFPROP |%otherN| |$otherN| NOUN) 
(DEFPROP $COMPUTE_PP3 %COMPUTE_PP3 VERB) 
(MDEFPROP $COMPUTE_PP3
    ((LAMBDA) ((MLIST) ((MLIST) |$n|))
     ((MPROG)
      ((MDO) $M 1. NIL NIL |$nn| NIL
       ((MDO) $N 1. NIL NIL |$nn| NIL
        ((MCOND) ((MEQUAL) $M $N)
         ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
          ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))) $AP))
         T
         ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
          ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
           ((MPLUS)
            ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
            ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
            ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))
    MEXPR) 
(DEFPROP $COMPUTE_PP3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_PP3) ((MLIST) |$n|)) $FUNCTIONS) 
(MDEFPROP $COMPUTE_PP3 T MLEXPRP) 
(DEFPROP %COMPUTE_PP3 $COMPUTE_PP3 NOUN) 
(DEFPROP $PP3ONSHELL %PP3ONSHELL VERB) 
(MDEFPROP $PP3ONSHELL
    ((LAMBDA) ((MLIST) $M $N) (($NUM_PP3 ARRAY) $M $N)) MEXPR) 
(DEFPROP $PP3ONSHELL $ANY FUNCTION-MODE) 
(ADD2LNC '(($PP3ONSHELL) $M $N) $FUNCTIONS) 
(DEFPROP %PP3ONSHELL $PP3ONSHELL NOUN) 
(DEFPROP $TRUE_GF_XX3 %TRUE_GF_XX3 VERB) 
(MDEFPROP $TRUE_GF_XX3
    ((LAMBDA) ((MLIST) $R $S) (($NUM_XX3 ARRAY) $R $S)) MEXPR) 
(DEFPROP $TRUE_GF_XX3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_GF_XX3) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_GF_XX3 $TRUE_GF_XX3 NOUN) 
(DEFPROP $GF_XX3 %GF_XX3 VERB) 
(MDEFPROP $GF_XX3
    ((LAMBDA) ((MLIST) $M $N)
     ((MCOND) ((MEQUAL) $M 1.) |$x1| T
      ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
       ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
        |$x3|))))
    MEXPR) 
(DEFPROP $GF_XX3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($GF_XX3) $M $N) $FUNCTIONS) 
(DEFPROP %GF_XX3 $GF_XX3 NOUN) 
(DSKSETQ $COMPUTE_PP4 '$COMPUTE_PP4) 
(DEFPROP $COMPUTE_PP4 %COMPUTE_PP4 VERB) 
(MDEFPROP $COMPUTE_PP4
    ((LAMBDA) ((MLIST) ((MLIST) |$n|))
     ((MPROG)
      ((MDO) $M 1. NIL NIL |$nn| NIL
       ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
        ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))) $AP)))
      ((MSETQ) |$Mu|
       ((MPLUS)
        ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
        ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Ms|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Mt|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
       (($RATSIMP)
        ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
         ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
          ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
      ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Ms|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Mt|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
       (($RATSIMP)
        ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
         ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.) ((MMINUS) 2.)
          ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))
    MEXPR) 
(DEFPROP $COMPUTE_PP4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_PP4) ((MLIST) |$n|)) $FUNCTIONS) 
(MDEFPROP $COMPUTE_PP4 T MLEXPRP) 
(DEFPROP %COMPUTE_PP4 $COMPUTE_PP4 NOUN) 
(DEFPROP $PP4ONSHELL %PP4ONSHELL VERB) 
(MDEFPROP $PP4ONSHELL
    ((LAMBDA) ((MLIST) $M $N) (($NUM_PP4 ARRAY) $M $N)) MEXPR) 
(DEFPROP $PP4ONSHELL $ANY FUNCTION-MODE) 
(ADD2LNC '(($PP4ONSHELL) $M $N) $FUNCTIONS) 
(DEFPROP %PP4ONSHELL $PP4ONSHELL NOUN) 
(DEFPROP $COMPUTE_XX4 %COMPUTE_XX4 VERB) 
(MDEFPROP $COMPUTE_XX4
    ((LAMBDA) ((MLIST))
     ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
      (($REMARRAY) $NUM_XX4)
      ((MSETQ) $GF_X_RULES
       ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
      ((MSETQ) $EQ_XX40
       ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
        ((MEQUAL) |$om|
         ((MQUOTIENT)
          ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
           (($XX) 1. 3.))
          (($XX) 2. 4.)))))
      ((MSETQ) $EQ_XX40
       ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
        ((MEQUAL)
         ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.) (($XX) 2. 4.))
         ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
      ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
      ((MSETQ) $SO_X13
       (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
      ((MSETQ) $XX4_LIST
       (($MAKELIST)
        (($MAKELIST)
         ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S)) $S
         ((MPLUS) $R 1.) |$nn|)
        $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
      ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
      ((MSETQ) $XX4_LIST
       (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
      ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
      ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
       (($MAP) ":" ((MLIST) (($LHS) $GFXX0)) ((MLIST) (($RHS) $GFXX0))))
      ((MSETQ) |$dx3_dOM| (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
      ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES)) |$xx4_done|))
    MEXPR) 
(DEFPROP $COMPUTE_XX4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_XX4)) $FUNCTIONS) 
(DEFPROP %COMPUTE_XX4 $COMPUTE_XX4 NOUN) 
(DEFPROP $TRUE_GF_XX4 %TRUE_GF_XX4 VERB) 
(MDEFPROP $TRUE_GF_XX4
    ((LAMBDA) ((MLIST) $R $S) (($NUM_XX4 ARRAY) $R $S)) MEXPR) 
(DEFPROP $TRUE_GF_XX4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_GF_XX4) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_GF_XX4 $TRUE_GF_XX4 NOUN) 
(DEFPROP |$check_cyc_A_234| |%check_cyc_A_234| VERB) 
(MDEFPROP |$check_cyc_A_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
        ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
        ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
        ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
        ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
        ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
        ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
        ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
        ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
        ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
        ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
        ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_cyc_A_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_cyc_A_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_cyc_A_234| |$check_cyc_A_234| NOUN) 
(DEFPROP |$cyc_A_234| |%cyc_A_234| VERB) 
(MDEFPROP |$cyc_A_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
        ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
        ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$cyc_A_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$cyc_A_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%cyc_A_234| |$cyc_A_234| NOUN) 
(DEFPROP |$check_cyc_gfA_234| |%check_cyc_gfA_234| VERB) 
(MDEFPROP |$check_cyc_gfA_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
        ((MEQUAL) |$om| ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_cyc_gfA_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_cyc_gfA_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_cyc_gfA_234| |$check_cyc_gfA_234| NOUN) 
(DEFPROP |$cyc_gfA_234| |%cyc_gfA_234| VERB) 
(MDEFPROP |$cyc_gfA_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST)
        ((MEQUAL) |$om| ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
       $AMP00)))
    MEXPR) 
(DEFPROP |$cyc_gfA_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$cyc_gfA_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%cyc_gfA_234| |$cyc_gfA_234| NOUN) 
(DEFPROP |$check_swap_A_23| |%check_swap_A_23| VERB) 
(MDEFPROP |$check_swap_A_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
        ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_swap_A_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_swap_A_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_swap_A_23| |$check_swap_A_23| NOUN) 
(DEFPROP |$swap_A_23| |%swap_A_23| VERB) 
(MDEFPROP |$swap_A_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
        ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$swap_A_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$swap_A_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%swap_A_23| |$swap_A_23| NOUN) 
(DEFPROP |$swap_gfA_23| |%swap_gfA_23| VERB) 
(MDEFPROP |$swap_gfA_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE) ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$swap_gfA_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$swap_gfA_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%swap_gfA_23| |$swap_gfA_23| NOUN) 
(DEFPROP $TEST_MEASURE %TEST_MEASURE VERB) 
(MDEFPROP $TEST_MEASURE
    ((LAMBDA) ((MLIST) |$l1| |$l2| |$l3| |$l4|)
     ((MPROG) ((MSETQ) |$nn| 4.)
      (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
      ((MSETQ) $GH_00
       ((MQUOTIENT) 1.
        ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
      ((MSETQ) |$tttt_00|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
           ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
           ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
      ((MSETQ) |$tttt_00|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
      ((MSETQ) $GH_0P
       (($FACTOR)
        (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) (($XX) 1. 2.)
          ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.)) (($XX) 1. 3.)
           (($XX) 2. 4.))))))
      ((MSETQ) |$TTTT_0p|
       (($FACTOR)
        (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) (($XX) 1. 2.)
          ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.)) (($XX) 1. 3.)
           (($XX) 2. 4.))))))
      ((MSETQ) |$TTTT_pp|
       (($FACTOR)
        (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.))))
      ((MSETQ) |$gh_TTT0|
       (($FACTOR)
        (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
         ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTT|
       (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))
    MEXPR) 
(DEFPROP $TEST_MEASURE $ANY FUNCTION-MODE) 
(ADD2LNC '(($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|) $FUNCTIONS) 
(DEFPROP %TEST_MEASURE $TEST_MEASURE NOUN) 
(DEFPROP $ORDERXX %ORDERXX VERB) 
(MDEFPROP $ORDERXX
    ((LAMBDA) ((MLIST) $R $S)
     ((MCOND) ((MEQUAL) $R $S) 0. T
      ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
       ((MMINUS) (($XX) $S $R)))))
    MEXPR) 
(DEFPROP $ORDERXX $ANY FUNCTION-MODE) 
(ADD2LNC '(($ORDERXX) $R $S) $FUNCTIONS) 
(DEFPROP %ORDERXX $ORDERXX NOUN) 
(DEFPROP $ORDERPP %ORDERPP VERB) 
(MDEFPROP $ORDERPP
    ((LAMBDA) ((MLIST) $R $S)
     ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))
    MEXPR) 
(DEFPROP $ORDERPP $ANY FUNCTION-MODE) 
(ADD2LNC '(($ORDERPP) $R $S) $FUNCTIONS) 
(DEFPROP %ORDERPP $ORDERPP NOUN) 
(DEFPROP $TRUE_KK %TRUE_KK VERB) 
(MDEFPROP $TRUE_KK
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))
    MEXPR) 
(DEFPROP $TRUE_KK $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_KK) $R $M $S $N) $FUNCTIONS) 
(DEFPROP %TRUE_KK $TRUE_KK NOUN) 
(DEFPROP |$true_Skk| |%true_Skk| VERB) 
(MDEFPROP |$true_Skk|
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
      (($SUM)
       ((MTIMES) (($ORDERPP) $T $S) ((MEXPT) (($ORDERXX) $R $T) $M)) $T
       1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_Skk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_Skk|) $R $M $S $N) $FUNCTIONS) 
(DEFPROP |%true_Skk| |$true_Skk| NOUN) 
(DEFPROP |$true_kSk| |%true_kSk| VERB) 
(MDEFPROP |$true_kSk|
    ((LAMBDA) ((MLIST) $S $N $R $M)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
      (($SUM)
       ((MTIMES) (($ORDERPP) $T $S) ((MEXPT) (($ORDERXX) $R $T) $M)) $T
       1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_kSk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_kSk|) $S $N $R $M) $FUNCTIONS) 
(DEFPROP |%true_kSk| |$true_kSk| NOUN) 
(DEFPROP |$true_SkSk| |%true_SkSk| VERB) 
(MDEFPROP |$true_SkSk|
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
      (($SUM)
       (($SUM)
        ((MTIMES) (($ORDERPP) $T $U) ((MEXPT) (($ORDERXX) $R $T) $M)
         ((MEXPT) (($ORDERXX) $S $U) $N))
        $T 1. |$nn|)
       $U 1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_SkSk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_SkSk|) $R $M $S $N) $FUNCTIONS) 
(DEFPROP |%true_SkSk| |$true_SkSk| NOUN) 
(DEFPROP $FROM_STATE_TO_ADDEND_LIST %FROM_STATE_TO_ADDEND_LIST VERB) 
(MDEFPROP $FROM_STATE_TO_ADDEND_LIST
    ((LAMBDA) ((MLIST) $STATE0)
     ((MPROG)
      ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T $FALSE)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
       ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
      ((MSETQ) $LIST0
       (($MAKELIST) (($INPART) $STATE0 $T) $T 1. (($LENGTH) $STATE0)))
      ((MRETURN) $LIST0)))
    MEXPR) 
(DEFPROP $FROM_STATE_TO_ADDEND_LIST $ANY FUNCTION-MODE) 
(ADD2LNC '(($FROM_STATE_TO_ADDEND_LIST) $STATE0) $FUNCTIONS) 
(DEFPROP %FROM_STATE_TO_ADDEND_LIST $FROM_STATE_TO_ADDEND_LIST NOUN) 
(DEFPROP $EXTRACT_AND_NORMALIZE_COEFFS %EXTRACT_AND_NORMALIZE_COEFFS
         VERB) 
(MDEFPROP $EXTRACT_AND_NORMALIZE_COEFFS
    ((LAMBDA) ((MLIST) $LIST_OF_LISTS_OF_SUBSTATES0)
     ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
      ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
       ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
        ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
         ((MPROGN) ((MSETQ) $S00 $S0)
          ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
           ((MPROGN) ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
            ((MCOND) ((MGREATERP) $POW0 0.)
             ((MSETQ) $S00
              ((MTIMES)
               ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
               ((MEXPT)
                ((MQUOTIENT) 1.
                 ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                $POW0)))
             T $FALSE)
            ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
            ((MCOND) ((MGREATERP) $POW0 0.)
             ((MSETQ) $S00
              ((MTIMES)
               ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
               ((MEXPT)
                ((MQUOTIENT) 1.
                 ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                $POW0)))
             T $FALSE)))
          ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
           ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
            ((MPROGN) ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
             ((MCOND) ((MGREATERP) $POW0 0.)
              ((MSETQ) $S00
               ((MTIMES)
                ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                ((MEXPT)
                 ((MQUOTIENT)
                  ((MQUOTIENT) ((MMINUS) 1.)
                   ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                  ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                 $POW0)))
              T $FALSE))))
          ((MCOND)
           ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
            ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
           (($ERROR)
            "extract_and_normalize_coeffs cannot compute normalized coeff from"
            $S0 "left over is" $S00)
           T $FALSE)
          ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
        ((MSETQ) $COEFFS_LIST0 (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
      ((MRETURN) $COEFFS_LIST0)))
    MEXPR) 
(DEFPROP $EXTRACT_AND_NORMALIZE_COEFFS $ANY FUNCTION-MODE) 
(ADD2LNC '(($EXTRACT_AND_NORMALIZE_COEFFS)
           $LIST_OF_LISTS_OF_SUBSTATES0)
         $FUNCTIONS) 
(DEFPROP %EXTRACT_AND_NORMALIZE_COEFFS $EXTRACT_AND_NORMALIZE_COEFFS
         NOUN) 
(DEFPROP |$amplitudeN4V1| |%amplitudeN4V1| VERB) 
(MDEFPROP |$amplitudeN4V1|
    ((LAMBDA) ((MLIST) $STATES_LIST0)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) |$Partials0|
            (($ENDCONS)
             ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4) $LIST_OF_SUBSTATES0
              $PARTIAL_AMP0)
             |$Partials0|))
           ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$amplitudeN4V1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$amplitudeN4V1|) $STATES_LIST0) $FUNCTIONS) 
(DEFPROP |%amplitudeN4V1| |$amplitudeN4V1| NOUN) 
(DEFPROP |$amplitudeN4V1_list| |%amplitudeN4V1_list| VERB) 
(MDEFPROP |$amplitudeN4V1_list|
    ((LAMBDA) ((MLIST) $STATES_LIST0 $CHECKPOINT_SAVE_FILENAME)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MPROGN)
        ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
         ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
          ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
           ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
            (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
             $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
             (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
             (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
             "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
            ((MSETQ) $LIST_OF_SUBSTATES0
             ((MLIST)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
            (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
            ((MSETQ) $SL0
             (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
              $LIST_OF_SUBSTATES0))
            ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
            ((MSETQ) $NAS_LIST0
             (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
            ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
            ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
            ((MSETQ) $ULPS0
             ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
            ((MSETQ) $ULPS_LIST0
             (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
            ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
            ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
            ((MSETQ) $EI0
             (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
            ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
            ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
            (($PRINT)
             "Computed the expression on which we must act with derivatives in"
             ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
            ((MSETQ) $PARTIAL_AMP0
             ((MTIMES)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
               $NA1)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
               $NA2)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
               $NA3)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
               $NA4)
              ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
            ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
            (($PRINT)
             "Taken the derivatives and computed the partial amplitude in"
             ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
              |$Partials0|))
            |$end_3_loops|))))
        (($SAVE)
         (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_" (($STRING) $NA1)
          ".lisp")
         $NA1 $STATES_LIST0 |$Partials0|)
        |$end_na1_loop|))
      ((MRETURN) |$Partials0|)))
    MEXPR) 
(DEFPROP |$amplitudeN4V1_list| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$amplitudeN4V1_list|) $STATES_LIST0
           $CHECKPOINT_SAVE_FILENAME)
         $FUNCTIONS) 
(DEFPROP |%amplitudeN4V1_list| |$amplitudeN4V1_list| NOUN) 
(DEFPROP |$gf_amplitudeN4V1| |%gf_amplitudeN4V1| VERB) 
(MDEFPROP |$gf_amplitudeN4V1|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0
            (($RATSIMP)
             (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)
              ((MEQUAL) $XX $TRUE_GF_XX4))))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V1| |$gf_amplitudeN4V1| NOUN) 
(DEFPROP |$gf_amplitudeN4V2| |%gf_amplitudeN4V2| VERB) 
(MDEFPROP |$gf_amplitudeN4V2|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| |$Mt|))
           ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp the amplitude"
            ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
           ((MSETQ) $MAXNSNT0
            ((MPLUS)
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              (($SUM)
               (($SUM) ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                2. (($LENGTH) (($SL0 ARRAY) $NR0)))
               $NR0 1. |$nn0|))))
           ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
            ((MPROGN)
             ((MSETQ) |$Ms_proj_amp0|
              (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| $NS0))
             ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
              ((MDO) $NT0 0. NIL NIL
               ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
               ((MPROGN)
                (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                 "terms")
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATSIMP)
                  (($EV) |$Mt_Ms_proj_amp0|
                   ((MEQUAL) $XX $TRUE_GF_XX4))))
                ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                 ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                  ((MTIMES) |$Mt_Ms_proj_amp0| ((MEXPT) |$Ms| $NS0)
                   ((MEXPT) |$Mt| $NT0))))))
              T $FALSE)))
           ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude fully gauge fixed in"
            ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp-ed the amplitude in"
            ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6)) "s")
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V2| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V2| |$gf_amplitudeN4V2| NOUN) 
(DEFPROP |$gf_amplitudeN4V2_1| |%gf_amplitudeN4V2_1| VERB) 
(MDEFPROP |$gf_amplitudeN4V2_1|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| |$Mt|))
           ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratexpand the amplitude"
            ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
            "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
            "terms")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
           ((MSETQ) $MAXNSNT0
            ((MPLUS)
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              (($SUM)
               (($SUM) ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                2. (($LENGTH) (($SL0 ARRAY) $NR0)))
               $NR0 1. |$nn0|))))
           ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
            ((MPROGN)
             ((MSETQ) |$Ms_proj_amp0|
              (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| $NS0))
             ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
              ((MDO) $NT0 0. NIL NIL
               ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
               ((MPROGN)
                (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                 "terms")
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATSIMP)
                  (($EV) |$Mt_Ms_proj_amp0|
                   ((MEQUAL) $XX $TRUE_GF_XX4))))
                ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                 ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                  ((MTIMES) |$Mt_Ms_proj_amp0| ((MEXPT) |$Ms| $NS0)
                   ((MEXPT) |$Mt| $NT0))))))
              T $FALSE)))
           ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude fully gauge fixed in"
            ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp-ed the amplitude in"
            ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6)) "s")
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V2_1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V2_1| |$gf_amplitudeN4V2_1| NOUN) 
(DEFPROP |$SetStates| |%SetStates| VERB) 
(MDEFPROP |$SetStates|
    ((LAMBDA) ((MLIST) |$dd0|)
     ((MPROG) ((MSETQ) |$Lev0| 2.)
      ((MSETQ) |$Null2|
       (($EV)
        ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
         ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
         ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
         ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Lev0| 3.)
      ((MSETQ) |$Null3|
       (($EV)
        ((MPLUS)
         ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.) |$dd|)
         ((MMINUS)
          ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.) |$dd|))
         ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
         ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 1.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
         ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 2. 0.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 3.))
         ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$dd| |$dd0|)))
      ((MSETQ) |$Lev0| 4.)
      ((MSETQ) |$S4z|
       ((MPLUS) ((MTIMES) 375. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 888. (($P) 3. 1.)))
        ((MTIMES) ((MMINUS) 23.) (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 22968. (($P) 2. 2.))
        ((MTIMES) 138. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 1452.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) 1800. ((MEXPT) (($P) 1. 1.) 2.))))
      ((MSETQ) |$S4m|
       ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
        ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 2268. (($P) 2. 2.))
        ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
        ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$S4r1|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
          (($P) 3. 1.) |$d|)
         ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.) |$d|)
         ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
          (($P) 3. 1.))
         ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 0.) 4.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$S4r2|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.) ((MEXPT) |$d| 2.))
         ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.) ((MEXPT) |$d| 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.) |$d|)
         ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.) |$d|)
         ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 4. 0.))
         ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
         ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
         ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.))
         ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
         ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 2. 1.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 2. 1.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$S4r3|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.) ((MEXPT) |$d| 2.))
         ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.) ((MEXPT) |$d| 2.))
         ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.) |$d|)
         ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 3. 1.))
         ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
         ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.))
         ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4r1|
       (($EV)
        ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
         ((MTIMES) 624. (($P) 3. 1.))
         ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 936. (($P) 2. 2.))
         ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
         ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES)
          ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
           ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
      ((MSETQ) |$Null4r2|
       ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
        ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 4050. (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$Null4g|
       (($EV)
        ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|) 2.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|) 8.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|) 6.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|) 72.)
         ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
         ((MTIMES) 6. (($P) 3. 1.))
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
         ((MTIMES) 3. (($P) 2. 2.))
         ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
         ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
         ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
         ((MQUOTIENT)
          ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)) 6.)
         ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4cr|
       ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
        ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$Null6r16|
       ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
        ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
        ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 3074625000. (($P) 3. 3.))
        ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.))
        ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
        ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
      ((MSETQ) |$S6m|
       ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
        ((MTIMES) 28320. (($P) 5. 1.))
        ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 82400. (($P) 3. 3.))
        ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
      ((MSETQ) |$S6z|
       ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
        ((MTIMES) 1177320. (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
        ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) 929500. (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
        ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.))
        ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
      ((MSETQ) |$N6g|
       (($EV)
        ((MPLUS) ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
         ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
         ((MQUOTIENT) ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
         ((MQUOTIENT)
          ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|)) 4.)
         ((MQUOTIENT) ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|)
          168.)
         ((MQUOTIENT)
          ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.) |$d|)
          280.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
         ((MQUOTIENT) ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
         ((MQUOTIENT)
          ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|)) 3.)
         ((MQUOTIENT)
          ((MMINUS)
           ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
          3.)
         ((MQUOTIENT) ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|)
          378.)
         ((MQUOTIENT)
          ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.) |$d|)
          1260.)
         ((MQUOTIENT)
          ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.) |$d|)
          945.)
         ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|) 4.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|) 4.)
         ((MQUOTIENT) ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|)
          2520.)
         ((MQUOTIENT)
          ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 2. 0.) 2.) |$d|)
          140.)
         ((MQUOTIENT)
          ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.) |$d|)
          252.)
         ((MQUOTIENT) ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|)
          7560.)
         ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.))) 18.)
         ((MTIMES) 110. (($P) 5. 1.))
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
         ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.)) 7.)
         ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.)) 12.)
         ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
         ((MQUOTIENT)
          ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)) 70.)
         ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
         ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.)) 7.)
         ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
         ((MQUOTIENT)
          ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)) 7.)
         ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.)) 54.)
         ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.)) 6.)
         ((MQUOTIENT)
          ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
          1260.)
         ((MQUOTIENT)
          ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)) 3.)
         ((MQUOTIENT)
          ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.))
          3780.)
         ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)) 14.)
         ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
         ((MQUOTIENT)
          ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)) 28.)
         ((MQUOTIENT)
          ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.)) 420.)
         ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.)) 45.)
         ((MQUOTIENT)
          ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 2. 0.) 2.))
          280.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.))
          2.)
         ((MQUOTIENT)
          ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
           (($P) 2. 0.))
          140.)
         ((MQUOTIENT)
          ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)) 630.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 1. 1.) 2.))
          2.)
         ((MQUOTIENT)
          ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.)) 420.)
         ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
          37800.))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Lev0| 8.) ((MSETQ) |$S8m1| 0.) ((MSETQ) |$S8m2| 0.)
      ((MSETQ) |$S8z1|
       ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
        ((MTIMES) 419373360. (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 6188984592. (($P) 5. 3.))
        ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 20048000. (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 8144150. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 2.))
        ((MTIMES) 23738400. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
      ((MSETQ) |$S8z2|
       ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
        ((MTIMES) 359941680. (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 5264441616. (($P) 5. 3.))
        ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 17416000. (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6809950. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 2.))
        ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 2. 2.))
        ((MTIMES) 20437200. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.))))
      ((MSETQ) |$S10z1|
       ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
        ((MTIMES) 94471732800. (($P) 9. 1.))
        ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
        ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 8. 0.))
        ((MTIMES) 1017474393600. (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1805580000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
        ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.) (($P) 6. 0.))
        ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 6. 0.))
        ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) 607282147584. (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 20082748000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 3.))
        ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 36082698000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 23408646912.) ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 5. 0.))
        ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 3.))
        ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 2.))
        ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
        ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 28894320000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 771289485750.) ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
        ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.) (($P) 4. 1.))
        ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
        ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 11311477275. (($P) 1. 1.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 4. 0.))
        ((MTIMES) 612360000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 3.))
        ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
        ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 575909838000.) ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 2.))
        ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 816480000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 2.))
        ((MTIMES) 27552406000. (($P) 2. 0.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 34574400000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 11854080000.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 3. 1.))
        ((MTIMES) 493920000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 40166544600. (($P) 2. 2.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
        ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.) (($P) 2. 2.))))
      ((MSETQ) |$S10z2|
       ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
        ((MTIMES) 65112321600. (($P) 9. 1.))
        ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
        ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 8. 0.))
        ((MTIMES) 690708211200. (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
        ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 2261880000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.) (($P) 6. 0.))
        ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 6. 0.))
        ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) 376838832384. (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
        ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 2.))
        ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 2.))
        ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 11114538000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 24356973312.) ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 5. 0.))
        ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 6161648325.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 14804370000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1210524000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 6667920000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 359389840950.) ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
        ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.) (($P) 4. 1.))
        ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 1210524000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 3.))
        ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 338354074800.) ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 2.))
        ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
        ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 16134720000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) 18276010200. (($P) 2. 2.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 493920000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))))
      ((MSETQ) |$S103z|
       ((MPLUS) ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
        ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
        ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) 36360611332200. (($P) 8. 2.))
        ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 8. 0.))
        ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1631223468000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) 372093476932800. (($P) 6. 4.))
        ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 6. 2.))
        ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
         (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 540966535200.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 6. 0.))
        ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 1170019452000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 2.))
        ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 5. 1.))
        ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 4662858416400.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 66919708800.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 5. 0.))
        ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.) (($P) 5. 0.))
        ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 66919708800.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 805050582525.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 4.))
        ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 9453628800.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 4. 3.))
        ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 4. 2.))
        ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 40416163200.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 237200140800.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 112702665600.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
         (($P) 4. 1.))
        ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 4. 1.))
        ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 161245123200.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 4. 1.))
        ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 232452259200. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 324362765475. (($P) 1. 1.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 811066032000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 7740984220200.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 3.))
        ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 185345126400.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 430303104000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 3. 3.))
        ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 3. 3.))
        ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 437098032000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) 296415302400. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 2.))
        ((MTIMES) 37933056000. (($P) 1. 0.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 270273024000.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 552463430400.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 3. 1.))
        ((MTIMES) 300421900800. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
         ((MEXPT) (($P) 3. 0.) 3.))
        ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 441839664000. (($P) 1. 0.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 0.))
        ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 14224896000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 10668672000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 8001504000.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 99574272000.) ((MEXPT) (($P) 1. 1.) 3.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 3.))
        ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 16003008000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 4.))
        ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 0.) 3.))))
      |$states_defined|))
    MEXPR) 
(DEFPROP |$SetStates| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SetStates|) |$dd0|) $FUNCTIONS) 
(DEFPROP |%SetStates| |$SetStates| NOUN) 
(DEFPROP |$SSSSstep0| |%SSSSstep0| VERB) 
(MDEFPROP |$SSSSstep0|
    ((LAMBDA)
     ((MLIST) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4| |$l4|
      |$dd0|)
     ((MPROG) ((MLIST) |$d|)
      ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
      ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
      ((MSETQ) |$Asss|
       ((|$gf_amplitudeN4V2|) ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
        ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
      ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
      (($PRINT) "Step0: amplitude computation time"
       ((MPLUS) $TI1 ((MMINUS) $TI0)))
      ((MRETURN) |$Asss|)))
    MEXPR) 
(DEFPROP |$SSSSstep0| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
           |$l4| |$dd0|)
         $FUNCTIONS) 
(DEFPROP |%SSSSstep0| |$SSSSstep0| NOUN) 
(DEFPROP |$SSSSstep1| |%SSSSstep1| VERB) 
(MDEFPROP |$SSSSstep1| ((LAMBDA) ((MLIST) |$AmpS40|) |$AmpS40|) MEXPR) 
(DEFPROP |$SSSSstep1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SSSSstep1|) |$AmpS40|) $FUNCTIONS) 
(DEFPROP |%SSSSstep1| |$SSSSstep1| NOUN) 
(DEFPROP |$gf_SSSSV3| |%gf_SSSSV3| VERB) 
(MDEFPROP |$gf_SSSSV3|
    ((LAMBDA)
     ((MLIST) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4| |$l4|
      |$dd0|)
     ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
      (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
      ((MSETQ) |$Assss0|
       ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
        |$l4| |$dd0|))
      ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
      ((MSETQ) |$f_Assss|
       (($RATSIMP)
        (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
      (($PRINT) "simplification computation time"
       ((MPLUS) $TI2 ((MMINUS) $TI1)))
      ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
      (($PRINT) "computation times" $TI0 $TI1 $TI2)
      ((MSETQ) $GH_0
       ((MQUOTIENT) 1.
        ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
      ((MSETQ) |$tttt0|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
      ((MSETQ) |$tttt|
       (($FACTOR)
        (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTTT|
       (($FACTOR)
        (($EV) ((MTIMES) $GH_0 |$tttt0|) ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTTT_dx3|
       (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
      (($PRINT) "factors from ghosts and momenta and measure"
       |$gh_TTTT_dx3|)
      ((MSETQ) $FINAL_AMP_DX
       (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
      ((MRETURN)
       ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
        (($FACTOR) |$dx3_dOM|)))))
    MEXPR) 
(DEFPROP |$gf_SSSSV3| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
           |$l4| |$dd0|)
         $FUNCTIONS) 
(DEFPROP |%gf_SSSSV3| |$gf_SSSSV3| NOUN) 
(DSKSETQ $NUM_XX3 '$NUM_XX3) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_XX3) 
(MREMPROP '$NUM_XX3 'ARRAY) 
(MPUTPROP '$NUM_XX3 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2. NIL NIL (((1. 3.) . |$Xi|))
      (((1. 2.) (MTIMES SIMP)
        ((MEXPT SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$Xi|)) -1.)
        |$Xi|)
       ((2. 3.) . 1.)))) 
(ADD2LNC '$NUM_XX3 $ARRAYS) 
(DSKSETQ |$usedLevels0| '|$usedLevels0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$usedLevels0| 'HASHAR) 
(MPUTPROP '|$usedLevels0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MLIST) 6.) ((MLIST) 6.) ((MLIST)) ((MLIST)) |#####|)) 
(ADD2LNC '|$usedLevels0| $ARRAYS) 
(DSKSETQ |$usedLevelsPowers0| '|$usedLevelsPowers0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$usedLevelsPowers0| 'HASHAR) 
(MPUTPROP '|$usedLevelsPowers0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MLIST) 6. 1.) ((MLIST) 6. 1.) ((MLIST)) ((MLIST))
              |#####|)) 
(ADD2LNC '|$usedLevelsPowers0| $ARRAYS) 
(DSKSETQ |$noAlphas0| '|$noAlphas0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$noAlphas0| 'HASHAR) 
(MPUTPROP '|$noAlphas0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA '(|#####| 1. 1. 0. 0. |#####|)) 
(ADD2LNC '|$noAlphas0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$explK0| 'HASHAR) 
(MPUTPROP '|$explK0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MTIMES SIMP) ((|$l| SIMP) 1. 6.) (($L SIMP) 1. 6.))
              ((MTIMES SIMP) ((|$l| SIMP) 2. 6.) (($L SIMP) 2. 6.)) 0.
              0. |#####|)) 
(ADD2LNC '|$explK0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$explD0| 'HASHAR) 
(MPUTPROP '|$explD0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6. 6.) 
(FILLARRAY AAAAA
    '(|#####| |#####| |#####| |#####| |#####| |#####| |#####| |#####|
              ((MTIMES SIMP) (($L SIMP) 1. 6.)
               ((|$ll| SIMP) 1. 6. 2. 6.) (($L SIMP) 2. 6.))
              0. 0. |#####| |#####| |#####| |#####| 0. 0. |#####|
              |#####| |#####| |#####| |#####| 0. |#####| |#####|
              |#####| |#####| |#####| |#####| |#####| |#####| |#####|
              |#####| |#####| |#####| |#####|)) 
(ADD2LNC '|$explD0| $ARRAYS) 
(DSKSETQ |$s| '|$s|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$s|) 
(MREMPROP '|$s| 'ARRAY) 
(MPUTPROP '|$s| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 4. 1. (((4.) (|$k| SIMP) 4.))
      (((1.) (MPLUS SIMP) ((|$k| SIMP) 1.)
        ((MTIMES SIMP) ((|$d| SIMP) 1. 2.) (($X SIMP) 2.))
        ((MTIMES SIMP) ((|$d| SIMP) 1. 3.) (($X SIMP) 3.))
        ((MTIMES SIMP) ((|$d| SIMP) 1. 4.) (($X SIMP) 4.))))
      (((2.) (MPLUS SIMP) ((|$k| SIMP) 2.)
        ((MTIMES SIMP) ((|$d| SIMP) 2. 3.) (($X SIMP) 3.))
        ((MTIMES SIMP) ((|$d| SIMP) 2. 4.) (($X SIMP) 4.))))
      (((3.) (MPLUS SIMP) ((|$k| SIMP) 3.)
        ((MTIMES SIMP) ((|$d| SIMP) 3. 4.) (($X SIMP) 4.)))))) 
(ADD2LNC '|$s| $ARRAYS) 
(DSKSETQ $NUM_PP4 '$NUM_PP4) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_PP4) 
(MREMPROP '$NUM_PP4 'ARRAY) 
(MPUTPROP '$NUM_PP4 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 10. 2.
      (((2. 2.) (RAT SIMP) -5. 2.) ((4. 4.) (RAT SIMP) 1. 2.)) NIL NIL
      NIL NIL NIL
      (((1. 3.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 4. ((MTIMES SIMP) -2. |$Mt|))))
      (((2. 3.) (MTIMES SIMP) ((RAT SIMP) 1. 2.)
        ((MPLUS SIMP) -2. |$Ms| |$Mt|)))
      (((1. 1.) (RAT SIMP) -5. 2.) ((3. 3.) (RAT SIMP) 1. 2.)) NIL NIL
      NIL NIL
      (((1. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 2.)
        ((MPLUS SIMP) -2. |$Ms| |$Mt|)))
      (((2. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 4. ((MTIMES SIMP) -2. |$Mt|))))
      (((1. 2.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 10. ((MTIMES SIMP) -2. |$Ms|)))
       ((3. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))))) 
(ADD2LNC '$NUM_PP4 $ARRAYS) 
(DSKSETQ $NUM_XX4 '$NUM_XX4) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_XX4) 
(MREMPROP '$NUM_XX4 'ARRAY) 
(MPUTPROP '$NUM_XX4 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 6. 2. NIL NIL NIL NIL NIL (((1. 4.) (MEXPT SIMP) |$Xi| -1.))
      (((1. 3.) (MTIMES SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|)
        ((MEXPT SIMP)
         ((MPLUS SIMP) ((MTIMES SIMP) -1. |$Xi|)
          ((MEXPT SIMP RATSIMP) |$Xi| 2.))
         -1.))
       ((2. 4.) . 1.))
      (((1. 2.) (MEXPT SIMP) ((MPLUS SIMP) -1. |$Xi|) -1.)
       ((2. 3.) (MTIMES SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|)
        ((MEXPT SIMP)
         ((MPLUS SIMP) -1. |$om|
          ((MTIMES SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$om|))
           |$Xi|))
         -1.))
       ((3. 4.) (MTIMES SIMP) ((MEXPT SIMP) |$om| -1.)
        ((MEXPT SIMP) |$Xi| -1.) ((MPLUS SIMP) -1. |$om| |$Xi|))))) 
(ADD2LNC '$NUM_XX4 $ARRAYS) 
(DSKSETQ $INFLAG 'T) 
(DSKSETQ $K '$K) 
(DEFPROP $K $ANY MODE) 
(ADD2LNC '$K $PROPS) 
(DSKSETQ |$Mt| '|$Mt|) 
(RESTORE-FACTS '((($KIND) |$Mt| $INTEGER))) 
(ADD2LNC '|$Mt| $PROPS) 
(DEFPROP $R $FIXNUM MODE) 
(ADD2LNC '$R $PROPS) 
(DEFPROP $L0 $FIXNUM MODE) 
(ADD2LNC '$L0 $PROPS) 
(DEFPROP $INR_PQ $FIXNUM MODE) 
(ADD2LNC '$INR_PQ $PROPS) 
(DEFPROP $S $FIXNUM MODE) 
(ADD2LNC '$S $PROPS) 
(DEFPROP $NR $ANY MODE) 
(ADD2LNC '$NR $PROPS) 
(DEFPROP $IP $FIXNUM MODE) 
(ADD2LNC '$IP $PROPS) 
(DEFPROP $IQ $FIXNUM MODE) 
(ADD2LNC '$IQ $PROPS) 
(DEFPROP $NF0 $FIXNUM MODE) 
(ADD2LNC '$NF0 $PROPS) 
(DEFPROP $NT0 $FIXNUM MODE) 
(ADD2LNC '$NT0 $PROPS) 
(DEFPROP $C0 $FIXNUM MODE) 
(ADD2LNC '$C0 $PROPS) 
(DEFPROP $N_PQ $FIXNUM MODE) 
(ADD2LNC '$N_PQ $PROPS) 
(DEFPROP $NR0 $FIXNUM MODE) 
(ADD2LNC '$NR0 $PROPS) 
(DEFPROP $M $FIXNUM MODE) 
(ADD2LNC '$M $PROPS) 
(DEFPROP $N $FIXNUM MODE) 
(ADD2LNC '$N $PROPS) 
(DEFPROP $T $ANY MODE) 
(ADD2LNC '$T $PROPS) 
(DEFPROP $N0 $FIXNUM MODE) 
(ADD2LNC '$N0 $PROPS) 
(DEFPROP $M0 $FIXNUM MODE) 
(ADD2LNC '$M0 $PROPS) 
(DEFPROP $S0 $ANY MODE) 
(ADD2LNC '$S0 $PROPS) 
(DEFPROP $NS0 $ANY MODE) 
(ADD2LNC '$NS0 $PROPS) 
(DEFPROP $NA1 $FIXNUM MODE) 
(ADD2LNC '$NA1 $PROPS) 
(DEFPROP $NA2 $FIXNUM MODE) 
(ADD2LNC '$NA2 $PROPS) 
(DEFPROP $NA3 $FIXNUM MODE) 
(ADD2LNC '$NA3 $PROPS) 
(DEFPROP $NA4 $FIXNUM MODE) 
(ADD2LNC '$NA4 $PROPS) 
(DSKSETQ |$Ms| '|$Ms|) 
(RESTORE-FACTS '((($KIND) |$Ms| $INTEGER))) 
(ADD2LNC '|$Ms| $PROPS) 
(SETQ $LINENUM 105.) 
(SETQ *ALPHABET* (NCONC '(#\_ #\%) *ALPHABET*)) 
(DSKSETQ $CONTEXT '$INITIAL) 
(RESTORE-FACTS '((($KIND) |$Mt| $INTEGER) (($KIND) |$Ms| $INTEGER))) 

==> anc/lisp_results/S6mTTT.lisp <==
;;; -*- Mode: LISP; package:maxima; syntax:common-lisp; -*- 
(in-package :maxima)
(DSKSETQ $%O0 '$DONE) 
(ADDLABEL '$%O0) 
(DSKSETQ $%I1 '(($BATCH) "10_exp_reggeon.v3.mat")) 
(ADDLABEL '$%I1) 
(DSKSETQ $%I2
         '(($DEFINE_VARIABLE) |$expand_reggeon_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I2) 
(DSKSETQ $%O2 'NIL) 
(ADDLABEL '$%O2) 
(DSKSETQ $%I3 '(($DEFINE_VARIABLE) |$dbg_all_terms| NIL $BOOLEAN)) 
(ADDLABEL '$%I3) 
(DSKSETQ $%O3 'NIL) 
(ADDLABEL '$%O3) 
(DSKSETQ $%I4 '(($DEFINE_VARIABLE) |$dbg_compute_levels| NIL $BOOLEAN)) 
(ADDLABEL '$%I4) 
(DSKSETQ $%O4 'NIL) 
(ADDLABEL '$%O4) 
(DSKSETQ $%I5 '(($DEFINE_VARIABLE) |$nn| 0. $INTEGER)) 
(ADDLABEL '$%I5) 
(DSKSETQ $%O5 '0.) 
(ADDLABEL '$%O5) 
(DSKSETQ $%I6 '(($KILL) |$nn|)) 
(ADDLABEL '$%I6) 
(DSKSETQ $%O6 '$DONE) 
(ADDLABEL '$%O6) 
(DSKSETQ $%I7
         '((MDEFINE) (($SET_NUMBER_OF_PARTICLE) |$nn0|)
           ((MPROG) ((MSETQ) |$nn| |$nn0|)
            (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.)
             ((MPLUS) |$nn0| 1.))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MSETQ) ((|$s| ARRAY) $R)
              ((MPLUS) ((|$k|) $R)
               (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S
                ((MPLUS) $R 1.) |$nn0|))))))) 
(ADDLABEL '$%I7) 
(DSKSETQ $%O7
         '((MDEFINE SIMP) (($SET_NUMBER_OF_PARTICLE) |$nn0|)
           ((MPROG) ((MSETQ) |$nn| |$nn0|)
            (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.)
             ((MPLUS) |$nn0| 1.))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MSETQ) ((|$s| ARRAY) $R)
              ((MPLUS) ((|$k|) $R)
               (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S
                ((MPLUS) $R 1.) |$nn0|))))))) 
(ADDLABEL '$%O7) 
(DSKSETQ $%I8
         '((MDEFINE) (($NOTZERO) $X)
           ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))) 
(ADDLABEL '$%I8) 
(DSKSETQ $%O8
         '((MDEFINE SIMP) (($NOTZERO) $X)
           ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))) 
(ADDLABEL '$%O8) 
(DSKSETQ $%I9
         '((MDEFINE)
           ((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
              ((MSETQ) $POW0
               ((MTIMES) 2.
                (($SUM)
                 (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0
                  $MAX_USED_LEVEL0)
                 $L0 2. $MAX_USED_LEVEL0)))
              ((MSETQ) $POW0
               ((MPLUS) $POW0
                (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2.
                 $MAX_USED_LEVEL0)))
              ((MCOND) |$dbg_compute_levels|
               (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T
               $FALSE)
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
            ((MRETURN) |$noAlphas0|)))) 
(ADDLABEL '$%I9) 
(DSKSETQ $%O9
         '((MDEFINE SIMP)
           ((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
              ((MSETQ) $POW0
               ((MTIMES) 2.
                (($SUM)
                 (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0
                  $MAX_USED_LEVEL0)
                 $L0 2. $MAX_USED_LEVEL0)))
              ((MSETQ) $POW0
               ((MPLUS) $POW0
                (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2.
                 $MAX_USED_LEVEL0)))
              ((MCOND) |$dbg_compute_levels|
               (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T
               $FALSE)
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
            ((MRETURN) |$noAlphas0|)))) 
(ADDLABEL '$%O9) 
(DSKSETQ $%I10
         '((MDEFINE)
           ((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevels0| ARRAY) $R)
                  (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
                   ((|$usedLevels0| ARRAY) $R)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevels0|)))) 
(ADDLABEL '$%I10) 
(DSKSETQ $%O10
         '((MDEFINE SIMP)
           ((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevels0| ARRAY) $R)
                  (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
                   ((|$usedLevels0| ARRAY) $R)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevels0|)))) 
(ADDLABEL '$%O10) 
(DSKSETQ $%I11
         '((MDEFINE)
           ((|$compute_levels_and_powers_used_no_zmV1|)
            $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
                  (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
                   ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevelsPowers0|)))) 
(ADDLABEL '$%I11) 
(DSKSETQ $%O11
         '((MDEFINE SIMP)
           ((|$compute_levels_and_powers_used_no_zmV1|)
            $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
                  (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
                   ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevelsPowers0|)))) 
(ADDLABEL '$%O11) 
(DSKSETQ $%I12
         '((MDEFINE) ((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
            ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
              ((MSETQ) |$Nlus0|
               (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
              ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
               ((MPROGN)
                ((MSETQ) $NR_PQ
                 ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R)
                  $INR_PQ))
                ((MSETQ) ((|$explK0| ARRAY) $R)
                 ((MPLUS) ((|$explK0| ARRAY) $R)
                  ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
              ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
               ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
              |$end_r_loop|))
            ((MRETURN) |$Ks_rules0|)))) 
(ADDLABEL '$%I12) 
(DSKSETQ $%O12
         '((MDEFINE SIMP) ((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
            ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
              ((MSETQ) |$Nlus0|
               (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
              ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
               ((MPROGN)
                ((MSETQ) $NR_PQ
                 ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R)
                  $INR_PQ))
                ((MSETQ) ((|$explK0| ARRAY) $R)
                 ((MPLUS) ((|$explK0| ARRAY) $R)
                  ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
              ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
               ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
              |$end_r_loop|))
            ((MRETURN) |$Ks_rules0|)))) 
(ADDLABEL '$%O12) 
(DSKSETQ $%I13
         '((MDEFINE) ((|$compute_Ds|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
            ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
             ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
              ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
               ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
                ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL
                 NIL NIL
                 ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL
                  NIL NIL NIL
                  ((MSETQ) ((|$explD0| ARRAY) $R $S)
                   ((MPLUS) ((|$explD0| ARRAY) $R $S)
                    ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
                     ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
                ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
                 (($ENDCONS)
                  ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
                  ((|$Ds_rules0| ARRAY) $R)))
                |$end_s_loop|))
              |$end_r_loop|))
            ((MRETURN) |$Ds_rules0|)))) 
(ADDLABEL '$%I13) 
(DSKSETQ $%O13
         '((MDEFINE SIMP) ((|$compute_Ds|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
            ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
             ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
              ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
               ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
                ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL
                 NIL NIL
                 ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL
                  NIL NIL NIL
                  ((MSETQ) ((|$explD0| ARRAY) $R $S)
                   ((MPLUS) ((|$explD0| ARRAY) $R $S)
                    ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
                     ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
                ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
                 (($ENDCONS)
                  ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
                  ((|$Ds_rules0| ARRAY) $R)))
                |$end_s_loop|))
              |$end_r_loop|))
            ((MRETURN) |$Ds_rules0|)))) 
(ADDLABEL '$%O13) 
(DSKSETQ $%I14
         '((MDEFINE) (($WICK) |$list_Nr0|)
           ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
            ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
            ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
            ((MSETQ) $WICK00
             ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
              ((MFACTORIAL) |$Nr0|)))
            ((MDO) $R 2. NIL NIL |$nn0| NIL
             ((MPROGN) ((MSETQ) $WICK0 0.)
              ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
              ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
                ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
                 ((MSETQ) $WICK0
                  ((MPLUS) $WICK0
                   ((MTIMES)
                    ((MQUOTIENT) 1.
                     ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
                    $CO0
                    ((MEXPT) ((|$s| ARRAY) $R)
                     ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
                 T $FALSE)))
              ((MSETQ) $WICK00 $WICK0)))
            ((MRETURN) $WICK00)))) 
(ADDLABEL '$%I14) 
(DSKSETQ $%O14
         '((MDEFINE SIMP) (($WICK) |$list_Nr0|)
           ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
            ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
            ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
            ((MSETQ) $WICK00
             ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
              ((MFACTORIAL) |$Nr0|)))
            ((MDO) $R 2. NIL NIL |$nn0| NIL
             ((MPROGN) ((MSETQ) $WICK0 0.)
              ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
              ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
                ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
                 ((MSETQ) $WICK0
                  ((MPLUS) $WICK0
                   ((MTIMES)
                    ((MQUOTIENT) 1.
                     ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
                    $CO0
                    ((MEXPT) ((|$s| ARRAY) $R)
                     ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
                 T $FALSE)))
              ((MSETQ) $WICK00 $WICK0)))
            ((MRETURN) $WICK00)))) 
(ADDLABEL '$%O14) 
(DSKSETQ $%I15
         '((MDEFINE)
           (($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
            |$Ds_rules0|)
           ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
            (($PRINT) "in computing 'Z' (do_all_term)")
            ((MSETQ) $EXPL_INT0 $INT0)
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN)
              ((MCOND) |$dbg_all_terms|
               (($PRINT)
                "in computing 'Z' (do_all_term) doing all terms for particle"
                $R)
               T $FALSE)
              ((MSETQ) $EXPL_INT0
               (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
                ((|$Ds_rules0| ARRAY) $R)))
              ((MSETQ) $NLEVELS0
               (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
              ((MCOND) |$dbg_all_terms|
               (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
              ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) " project to"
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  "^"
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.)))
                 T $FALSE)
                ((MSETQ) $EXPL_INT0
                 (($RATCOEF) $EXPL_INT0
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.))))
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
            ((MRETURN) $EXPL_INT0)))) 
(ADDLABEL '$%I15) 
(DSKSETQ $%O15
         '((MDEFINE SIMP)
           (($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
            |$Ds_rules0|)
           ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
            (($PRINT) "in computing 'Z' (do_all_term)")
            ((MSETQ) $EXPL_INT0 $INT0)
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN)
              ((MCOND) |$dbg_all_terms|
               (($PRINT)
                "in computing 'Z' (do_all_term) doing all terms for particle"
                $R)
               T $FALSE)
              ((MSETQ) $EXPL_INT0
               (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
                ((|$Ds_rules0| ARRAY) $R)))
              ((MSETQ) $NLEVELS0
               (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
              ((MCOND) |$dbg_all_terms|
               (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
              ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) " project to"
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  "^"
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.)))
                 T $FALSE)
                ((MSETQ) $EXPL_INT0
                 (($RATCOEF) $EXPL_INT0
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.))))
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
            ((MRETURN) $EXPL_INT0)))) 
(ADDLABEL '$%O15) 
(DSKSETQ $%I16
         '((MDEFINE) (($STATE2MATRIX) $STATE0 |$MaxLevel0|)
           ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
            ((MSETQ) $MAT0
             (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
              ((MPLUS) |$MaxLevel0| 1.)))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
                (($HIPOW) $STATE0 (($P) $IP $IQ)))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                ((MPLUS)
                 (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                 (($HIPOW) $STATE0 (($P) $IP $IQ))))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
            ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
             (($ERROR) "In state2matrix missing some contributions in"
              $STATE0 "since we are left with" $STATE00
              "after analysis")
             T $FALSE)
            ((MRETURN) (($COPYMATRIX) $MAT0))))) 
(ADDLABEL '$%I16) 
(DSKSETQ $%O16
         '((MDEFINE SIMP) (($STATE2MATRIX) $STATE0 |$MaxLevel0|)
           ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
            ((MSETQ) $MAT0
             (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
              ((MPLUS) |$MaxLevel0| 1.)))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
                (($HIPOW) $STATE0 (($P) $IP $IQ)))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                ((MPLUS)
                 (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                 (($HIPOW) $STATE0 (($P) $IP $IQ))))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
            ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
             (($ERROR) "In state2matrix missing some contributions in"
              $STATE0 "since we are left with" $STATE00
              "after analysis")
             T $FALSE)
            ((MRETURN) (($COPYMATRIX) $MAT0))))) 
(ADDLABEL '$%O16) 
(DSKSETQ $%I17 '((MSETQ) |$expand_reggeon_loaded| T)) 
(ADDLABEL '$%I17) 
(DSKSETQ $%O17 'T) 
(ADDLABEL '$%O17) 
(DSKSETQ $%O18
         '"/home/igor/tex/DDF_interactions/maxima.cov/STTT/10_exp_reggeon.v3.mat") 
(ADDLABEL '$%O18) 
(DSKSETQ $%I19
         '((MCOND) ((MNOT) |$expand_reggeon_loaded|)
           (($ERROR) "Cannot batch 10_exp_reggeon") T $FALSE)) 
(ADDLABEL '$%I19) 
(DSKSETQ $%O19 'NIL) 
(ADDLABEL '$%O19) 
(DSKSETQ $%I20 '(($BATCH) "20_der.v2.mat")) 
(ADDLABEL '$%I20) 
(DSKSETQ $%I21
         '(($DEFINE_VARIABLE) |$derivatives_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I21) 
(DSKSETQ $%O21 'NIL) 
(ADDLABEL '$%O21) 
(DSKSETQ $%I22 '(($DEFINE_VARIABLE) |$dbg_wrt_lambda| NIL $BOOLEAN)) 
(ADDLABEL '$%I22) 
(DSKSETQ $%O22 'NIL) 
(ADDLABEL '$%O22) 
(DSKSETQ $%I23 '(($DEFINE_VARIABLE) |$dbg_wrt_pair| NIL $BOOLEAN)) 
(ADDLABEL '$%I23) 
(DSKSETQ $%O23 'NIL) 
(ADDLABEL '$%O23) 
(DSKSETQ $%I24 '(($DEFINE_VARIABLE) |$dbg_wrt_states| NIL $BOOLEAN)) 
(ADDLABEL '$%I24) 
(DSKSETQ $%O24 'NIL) 
(ADDLABEL '$%O24) 
(DSKSETQ $%I25 '(($DEFINE_VARIABLE) |$dbg_wrt_contract| NIL $BOOLEAN)) 
(ADDLABEL '$%I25) 
(DSKSETQ $%O25 'NIL) 
(ADDLABEL '$%O25) 
(DSKSETQ $%I26 '(($DEFINE_VARIABLE) |$dbg_scalars| NIL $BOOLEAN)) 
(ADDLABEL '$%I26) 
(DSKSETQ $%O26 'NIL) 
(ADDLABEL '$%O26) 
(DSKSETQ $%I27 '((MSETQ) $INFLAG T)) 
(ADDLABEL '$%I27) 
(DSKSETQ $%O27 'T) 
(ADDLABEL '$%O27) 
(DSKSETQ $%I28 '((MSETQ) |$NIused| 0.)) 
(ADDLABEL '$%I28) 
(DSKSETQ $%O28 '0.) 
(ADDLABEL '$%O28) 
(DSKSETQ $%I29 '((MSETQ) |$objects_with_index| ((MLIST) $LA |$Sk| $K))) 
(ADDLABEL '$%I29) 
(DSKSETQ $%O29 '((MLIST SIMP) $LA |$Sk| $K)) 
(ADDLABEL '$%O29) 
(DSKSETQ $%I30
         '((MDEFINE)
           ((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
            $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LAK)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$laSk|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $KLA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$Skla|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I30) 
(DSKSETQ $%O30
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
            $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LAK)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$laSk|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $KLA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$Skla|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O30) 
(DSKSETQ $%I31
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $NPOW0 1.)
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LAK)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$laSk|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_lambda_other|)
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $KLA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$Skla|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_other_la|)
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I31) 
(DSKSETQ $%O31
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $NPOW0 1.)
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LAK)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$laSk|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_lambda_other|)
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $KLA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$Skla|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_other_la|)
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O31) 
(DSKSETQ $%I32
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
            $TERM0)
           ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
            ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
            ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.))
            ((MSETQ) $DER0 0.)
            ((MCOND) ((MGREATERP) $LEVEL10 0.)
             ((MSETQ) $DER00
              (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0|
               $TERM0))
             T
             ((MSETQ) $DER00
              ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
            ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
            ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
             ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
              ((MDO) $NT0 1. NIL NIL $LDER00 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_pair|
                 (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
                  "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
                 T $FALSE)
                ((MSETQ) $TMP_DER0
                 (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                  (($INPART) $DER00 $NT0)))
                ((MSETQ) $DER0
                 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
             T
             ((MPROGN)
              ((MCOND) |$dbg_wrt_pair|
               (($PRINT) "    SINGLE term: take der of" $DER00
                "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
               T $FALSE)
              ((MSETQ) $DER0
               (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                $DER00))))
            ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I32) 
(DSKSETQ $%O32
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
            $TERM0)
           ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
            ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
            ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.))
            ((MSETQ) $DER0 0.)
            ((MCOND) ((MGREATERP) $LEVEL10 0.)
             ((MSETQ) $DER00
              (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0|
               $TERM0))
             T
             ((MSETQ) $DER00
              ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
            ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
            ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
             ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
              ((MDO) $NT0 1. NIL NIL $LDER00 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_pair|
                 (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
                  "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
                 T $FALSE)
                ((MSETQ) $TMP_DER0
                 (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                  (($INPART) $DER00 $NT0)))
                ((MSETQ) $DER0
                 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
             T
             ((MPROGN)
              ((MCOND) |$dbg_wrt_pair|
               (($PRINT) "    SINGLE term: take der of" $DER00
                "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
               T $FALSE)
              ((MSETQ) $DER0
               (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                $DER00))))
            ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O32) 
(DSKSETQ $%I33
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
            $TERM0)
           ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
            ((MSETQ) $MAX_USED_LEVEL0
             (($LENGTH) $ONE_STATE_IN_MATRIX0))
            ((MSETQ) |$Der0| $TERM0)
            ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
             ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
              ((MCOND)
               ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
               ((MPROGN)
                ((MDO) $N_PQ 1. NIL NIL
                 (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
                 ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
                  ((MCOND)
                   (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
                   ((MPROGN)
                    ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
                     ((MSETQ) |$tmp_Der0|
                      ((MPLUS) |$tmp_Der0|
                       (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                        ((MPLUS) $L0 ((MMINUS) 1.))
                        ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
                    ((MSETQ) |$Der0| |$tmp_Der0|))
                   T
                   ((MSETQ) |$Der0|
                    (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                     ((MPLUS) $L0 ((MMINUS) 1.))
                     ((MPLUS) $C0 ((MMINUS) 1.)) |$Der0|)))))
                |$end_loop_c0|)
               T $FALSE)))
            ((MRETURN) |$Der0|)))) 
(ADDLABEL '$%I33) 
(DSKSETQ $%O33
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
            $TERM0)
           ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
            ((MSETQ) $MAX_USED_LEVEL0
             (($LENGTH) $ONE_STATE_IN_MATRIX0))
            ((MSETQ) |$Der0| $TERM0)
            ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
             ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
              ((MCOND)
               ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
               ((MPROGN)
                ((MDO) $N_PQ 1. NIL NIL
                 (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
                 ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
                  ((MCOND)
                   (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
                   ((MPROGN)
                    ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
                     ((MSETQ) |$tmp_Der0|
                      ((MPLUS) |$tmp_Der0|
                       (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                        ((MPLUS) $L0 ((MMINUS) 1.))
                        ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
                    ((MSETQ) |$Der0| |$tmp_Der0|))
                   T
                   ((MSETQ) |$Der0|
                    (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                     ((MPLUS) $L0 ((MMINUS) 1.))
                     ((MPLUS) $C0 ((MMINUS) 1.)) |$Der0|)))))
                |$end_loop_c0|)
               T $FALSE)))
            ((MRETURN) |$Der0|)))) 
(ADDLABEL '$%O33) 
(DSKSETQ $%I34
         '((MDEFINE)
           ((|$take_derivative_wrt_scalar_stateSV1|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
            ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
              ((MPROGN)
               ((MCOND) |$dbg_scalars|
                (($PRINT) "nr0=" $NR0 "out of"
                 (($LENGTH) $SCALARS_IN_MATRIX0))
                T $FALSE)
               ((MSETQ) |$tmp_DER0| 0.)
               ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
                ((MPROGN)
                 (($PRINT) "before length(DER0) is"
                  (($LENGTH) |$der0|))
                 ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
                  ((MSETQ) |$tmp_DER0|
                   ((MPLUS) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
                 ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
                T
                ((MPROGN)
                 ((MCOND) |$dbg_scalars|
                  (($PRINT) "SINGLE term " |$der0| "derivative wrt r="
                   $NR0 "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0)
                   "with nr=" $NR0)
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)))
              T $FALSE))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%I34) 
(DSKSETQ $%O34
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_scalar_stateSV1|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
            ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
              ((MPROGN)
               ((MCOND) |$dbg_scalars|
                (($PRINT) "nr0=" $NR0 "out of"
                 (($LENGTH) $SCALARS_IN_MATRIX0))
                T $FALSE)
               ((MSETQ) |$tmp_DER0| 0.)
               ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
                ((MPROGN)
                 (($PRINT) "before length(DER0) is"
                  (($LENGTH) |$der0|))
                 ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
                  ((MSETQ) |$tmp_DER0|
                   ((MPLUS) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
                 ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
                T
                ((MPROGN)
                 ((MCOND) |$dbg_scalars|
                  (($PRINT) "SINGLE term " |$der0| "derivative wrt r="
                   $NR0 "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0)
                   "with nr=" $NR0)
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)))
              T $FALSE))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%O34) 
(DSKSETQ $%I35
         '((MDEFINE)
           ((|$take_derivative_wrt_scalar_stateSV2|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
            ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
             ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
              (($PRINT)
               "in take_derivative_wrt_scalar_stateSV2 acting on" $LT0
               "terms")
              ((MDO) $NT0 1. NIL NIL $LT0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_states|
                 (($PRINT)
                  "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                  $NT0 "out of" $LT0 "now there are"
                  ((MCOND) ((MNOT) (($NUMBERP) |$der0|))
                   (($LENGTH) |$der0|) T 0.)
                  "terms")
                 T
                 ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                   $NT0 "(step 100) out of" $LT0)
                  T $FALSE))
                ((MSETQ) |$NIused| 0.)
                ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
                ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
                 NIL
                 ((MCOND)
                  ((MNOT)
                   ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                  ((MPROGN)
                   ((MSETQ) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
                   |$end_nr_loop|)
                  T $FALSE))
                ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
                |$end_t0_loop|)))
             T
             ((MPROGN) ((MSETQ) |$der0| $TERM0)
              ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
               NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                ((MPROGN)
                 ((MCOND) |$dbg_wrt_states|
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
                   |$der0| "derivative wrt r=" $NR0 "and"
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)
                T $FALSE))))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%I35) 
(DSKSETQ $%O35
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_scalar_stateSV2|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
            ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
             ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
              (($PRINT)
               "in take_derivative_wrt_scalar_stateSV2 acting on" $LT0
               "terms")
              ((MDO) $NT0 1. NIL NIL $LT0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_states|
                 (($PRINT)
                  "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                  $NT0 "out of" $LT0 "now there are"
                  ((MCOND) ((MNOT) (($NUMBERP) |$der0|))
                   (($LENGTH) |$der0|) T 0.)
                  "terms")
                 T
                 ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                   $NT0 "(step 100) out of" $LT0)
                  T $FALSE))
                ((MSETQ) |$NIused| 0.)
                ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
                ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
                 NIL
                 ((MCOND)
                  ((MNOT)
                   ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                  ((MPROGN)
                   ((MSETQ) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
                   |$end_nr_loop|)
                  T $FALSE))
                ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
                |$end_t0_loop|)))
             T
             ((MPROGN) ((MSETQ) |$der0| $TERM0)
              ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
               NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                ((MPROGN)
                 ((MCOND) |$dbg_wrt_states|
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
                   |$der0| "derivative wrt r=" $NR0 "and"
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)
                T $FALSE))))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%O35) 
(DSKSETQ $%I36
         '((MDEFINE) (($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0)
           ((MPROG)
            ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0
             $NPOW0 $OP0 $IND0 $NFAC0 $NR0 $NS0)
            ((MSETQ) $UTERM00 $UTERM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
             ((MRETURN) $UTERM0) T $FALSE)
            ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
            ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_contract|
               (($PRINT) "      Exam" $FAC0) T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
                ((MCOND)
                 ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
                  ((MNOT) ((MEQUAL) $NPOW0 2.)))
                 (($ERROR) "the power must be 2!! wrong term=" $UTERM0)
                 T $FALSE)
                ((MCOND)
                 ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
                 ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MCOND) ((MEQUAL) $OP0 $LA)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 |$Sk|)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 $K)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE))
               T
               ((MCOND)
                ((MAND) $ISOP0
                 (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
                ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
                 ((MCOND)
                  ((MNOT)
                   (($IS)
                    ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
                  ((MPROGN)
                   ((MSETQ) $OTHERFAC0
                    (($ASSOC) $IND0 $LIST_INDEX_FACS0))
                   ((MSETQ) $NR0 (($INPART) $FAC0 1.))
                   ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
                   ((MCOND) ((MLEQP) $NR0 $NS0)
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $FAC0 0.)
                        (($INPART) $OTHERFAC0 0.))
                       $NR0 (($INPART) $FAC0 2.) $NS0
                       (($INPART) $OTHERFAC0 2.))))
                    T
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $OTHERFAC0 0.)
                        (($INPART) $FAC0 0.))
                       $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                       (($INPART) $FAC0 2.)))))
                   ((MSETQ) $LIST_INDEX_FACS0
                    (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0)
                     $LIST_INDEX_FACS0)))
                  T
                  ((MSETQ) $LIST_INDEX_FACS0
                   (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
                T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
              |$end_fac_loop|))
            ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
             ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
            ((MRETURN) $CTERM0)))) 
(ADDLABEL '$%I36) 
(DSKSETQ $%O36
         '((MDEFINE SIMP) (($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0)
           ((MPROG)
            ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0
             $NPOW0 $OP0 $IND0 $NFAC0 $NR0 $NS0)
            ((MSETQ) $UTERM00 $UTERM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
             ((MRETURN) $UTERM0) T $FALSE)
            ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
            ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_contract|
               (($PRINT) "      Exam" $FAC0) T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
                ((MCOND)
                 ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
                  ((MNOT) ((MEQUAL) $NPOW0 2.)))
                 (($ERROR) "the power must be 2!! wrong term=" $UTERM0)
                 T $FALSE)
                ((MCOND)
                 ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
                 ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MCOND) ((MEQUAL) $OP0 $LA)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 |$Sk|)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 $K)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE))
               T
               ((MCOND)
                ((MAND) $ISOP0
                 (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
                ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
                 ((MCOND)
                  ((MNOT)
                   (($IS)
                    ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
                  ((MPROGN)
                   ((MSETQ) $OTHERFAC0
                    (($ASSOC) $IND0 $LIST_INDEX_FACS0))
                   ((MSETQ) $NR0 (($INPART) $FAC0 1.))
                   ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
                   ((MCOND) ((MLEQP) $NR0 $NS0)
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $FAC0 0.)
                        (($INPART) $OTHERFAC0 0.))
                       $NR0 (($INPART) $FAC0 2.) $NS0
                       (($INPART) $OTHERFAC0 2.))))
                    T
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $OTHERFAC0 0.)
                        (($INPART) $FAC0 0.))
                       $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                       (($INPART) $FAC0 2.)))))
                   ((MSETQ) $LIST_INDEX_FACS0
                    (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0)
                     $LIST_INDEX_FACS0)))
                  T
                  ((MSETQ) $LIST_INDEX_FACS0
                   (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
                T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
              |$end_fac_loop|))
            ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
             ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
            ((MRETURN) $CTERM0)))) 
(ADDLABEL '$%O36) 
(DSKSETQ $%I37
         '((MDEFINE) (($CONTRACT_PAIRS) |$utermS0|)
           ((MPROG) ((MLIST) $SUM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
             ((MPROGN) ((MSETQ) $SUM0 0.)
              ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
               ((MSETQ) $SUM0
                ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
             T
             ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
            ((MRETURN) $SUM0)))) 
(ADDLABEL '$%I37) 
(DSKSETQ $%O37
         '((MDEFINE SIMP) (($CONTRACT_PAIRS) |$utermS0|)
           ((MPROG) ((MLIST) $SUM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
             ((MPROGN) ((MSETQ) $SUM0 0.)
              ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
               ((MSETQ) $SUM0
                ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
             T
             ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
            ((MRETURN) $SUM0)))) 
(ADDLABEL '$%O37) 
(DSKSETQ $%I38 '((MSETQ) |$derivatives_loaded| T)) 
(ADDLABEL '$%I38) 
(DSKSETQ $%O38 'T) 
(ADDLABEL '$%O38) 
(DSKSETQ $%O39
         '"/home/igor/tex/DDF_interactions/maxima.cov/STTT/20_der.v2.mat") 
(ADDLABEL '$%O39) 
(DSKSETQ $%I40
         '((MCOND) ((MNOT) |$derivatives_loaded|)
           (($ERROR) "Cannot batch 20_der") T $FALSE)) 
(ADDLABEL '$%I40) 
(DSKSETQ $%O40 'NIL) 
(ADDLABEL '$%O40) 
(DSKSETQ $%I41 '(($BATCH) "39_aux_functions_for_amplitudes.v0.mat")) 
(ADDLABEL '$%I41) 
(DSKSETQ $%I42 '(($DEFINE_VARIABLE) |$compute_pp_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I42) 
(DSKSETQ $%O42 'NIL) 
(ADDLABEL '$%O42) 
(DSKSETQ $%I43 '(($DEFINE_VARIABLE) $AP 2. $INTEGER)) 
(ADDLABEL '$%I43) 
(DSKSETQ $%O43 '2.) 
(ADDLABEL '$%O43) 
(DSKSETQ $%I44
         '((MDEFINE) (($TRUE_XX) $R $S)
           ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))) 
(ADDLABEL '$%I44) 
(DSKSETQ $%O44
         '((MDEFINE SIMP) (($TRUE_XX) $R $S)
           ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))) 
(ADDLABEL '$%O44) 
(DSKSETQ $%I45
         '((MDEFINE) ((|$otherN|) $M $N)
           ((MCOND)
            ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
             ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
            3. T
            ((MCOND)
             ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
              ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
             2. T
             ((MCOND)
              ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
               ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
              1. T $FALSE))))) 
(ADDLABEL '$%I45) 
(DSKSETQ $%O45
         '((MDEFINE SIMP) ((|$otherN|) $M $N)
           ((MCOND)
            ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
             ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
            3. T
            ((MCOND)
             ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
              ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
             2. T
             ((MCOND)
              ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
               ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
              1. T $FALSE))))) 
(ADDLABEL '$%O45) 
(DSKSETQ $%I46
         '((MDEFINE) (($COMPUTE_PP3) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MDO) $N 1. NIL NIL |$nn| NIL
              ((MCOND) ((MEQUAL) $M $N)
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
                 $AP))
               T
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
                 ((MPLUS)
                  ((MPLUS) 1.
                   ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))) 
(ADDLABEL '$%I46) 
(DSKSETQ $%O46
         '((MDEFINE SIMP) (($COMPUTE_PP3) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MDO) $N 1. NIL NIL |$nn| NIL
              ((MCOND) ((MEQUAL) $M $N)
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
                 $AP))
               T
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
                 ((MPLUS)
                  ((MPLUS) 1.
                   ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))) 
(ADDLABEL '$%O46) 
(DSKSETQ $%I47
         '((MDEFINE) (($PP3ONSHELL) $M $N) (($NUM_PP3 ARRAY) $M $N))) 
(ADDLABEL '$%I47) 
(DSKSETQ $%O47
         '((MDEFINE SIMP) (($PP3ONSHELL) $M $N)
           (($NUM_PP3 ARRAY) $M $N))) 
(ADDLABEL '$%O47) 
(DSKSETQ $%I48
         '((MSETQ) (($NUM_XX3 ARRAY) 1. 2.)
           ((MQUOTIENT) |$Xi| ((MPLUS) 1. ((MMINUS) |$Xi|))))) 
(ADDLABEL '$%I48) 
(DSKSETQ $%O48
         '((MTIMES SIMP)
           ((MEXPT SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$Xi|))
            -1.)
           |$Xi|)) 
(ADDLABEL '$%O48) 
(DSKSETQ $%I49 '((MSETQ) (($NUM_XX3 ARRAY) 1. 3.) |$Xi|)) 
(ADDLABEL '$%I49) 
(DSKSETQ $%O49 '|$Xi|) 
(ADDLABEL '$%O49) 
(DSKSETQ $%I50 '((MSETQ) (($NUM_XX3 ARRAY) 2. 3.) 1.)) 
(ADDLABEL '$%I50) 
(DSKSETQ $%O50 '1.) 
(ADDLABEL '$%O50) 
(DSKSETQ $%I51
         '((MDEFINE) (($TRUE_GF_XX3) $R $S) (($NUM_XX3 ARRAY) $R $S))) 
(ADDLABEL '$%I51) 
(DSKSETQ $%O51
         '((MDEFINE SIMP) (($TRUE_GF_XX3) $R $S)
           (($NUM_XX3 ARRAY) $R $S))) 
(ADDLABEL '$%O51) 
(DSKSETQ $%I52
         '((MDEFINE) (($GF_XX3) $M $N)
           ((MCOND) ((MEQUAL) $M 1.) |$x1| T
            ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
             ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
              |$x3|))))) 
(ADDLABEL '$%I52) 
(DSKSETQ $%O52
         '((MDEFINE SIMP) (($GF_XX3) $M $N)
           ((MCOND) ((MEQUAL) $M 1.) |$x1| T
            ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
             ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
              |$x3|))))) 
(ADDLABEL '$%O52) 
(DSKSETQ $%I53
         '((MDEFINE) (($COMPUTE_PP4) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
              ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
               $AP)))
            ((MSETQ) |$Mu|
             ((MPLUS)
              ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
              ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
            ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))) 
(ADDLABEL '$%I53) 
(DSKSETQ $%O53
         '((MDEFINE SIMP) (($COMPUTE_PP4) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
              ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
               $AP)))
            ((MSETQ) |$Mu|
             ((MPLUS)
              ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
              ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
            ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))) 
(ADDLABEL '$%O53) 
(DSKSETQ $%I54
         '((MDEFINE) (($PP4ONSHELL) $M $N) (($NUM_PP4 ARRAY) $M $N))) 
(ADDLABEL '$%I54) 
(DSKSETQ $%O54
         '((MDEFINE SIMP) (($PP4ONSHELL) $M $N)
           (($NUM_PP4 ARRAY) $M $N))) 
(ADDLABEL '$%O54) 
(DSKSETQ $%I55
         '((MDEFINE) (($COMPUTE_XX4))
           ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
            (($REMARRAY) $NUM_XX4)
            ((MSETQ) $GF_X_RULES
             ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
              ((MEQUAL) |$om|
               ((MQUOTIENT)
                ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
                 (($XX) 1. 3.))
                (($XX) 2. 4.)))))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
              ((MEQUAL)
               ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.)
                (($XX) 2. 4.))
               ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
            ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
            ((MSETQ) $SO_X13
             (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
            ((MSETQ) $XX4_LIST
             (($MAKELIST)
              (($MAKELIST)
               ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S))
               $S ((MPLUS) $R 1.) |$nn|)
              $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
            ((MSETQ) $XX4_LIST
             (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
            ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
            ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
             (($MAP) ":" ((MLIST) (($LHS) $GFXX0))
              ((MLIST) (($RHS) $GFXX0))))
            ((MSETQ) |$dx3_dOM|
             (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
            ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES))
            |$xx4_done|))) 
(ADDLABEL '$%I55) 
(DSKSETQ $%O55
         '((MDEFINE SIMP) (($COMPUTE_XX4))
           ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
            (($REMARRAY) $NUM_XX4)
            ((MSETQ) $GF_X_RULES
             ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
              ((MEQUAL) |$om|
               ((MQUOTIENT)
                ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
                 (($XX) 1. 3.))
                (($XX) 2. 4.)))))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
              ((MEQUAL)
               ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.)
                (($XX) 2. 4.))
               ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
            ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
            ((MSETQ) $SO_X13
             (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
            ((MSETQ) $XX4_LIST
             (($MAKELIST)
              (($MAKELIST)
               ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S))
               $S ((MPLUS) $R 1.) |$nn|)
              $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
            ((MSETQ) $XX4_LIST
             (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
            ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
            ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
             (($MAP) ":" ((MLIST) (($LHS) $GFXX0))
              ((MLIST) (($RHS) $GFXX0))))
            ((MSETQ) |$dx3_dOM|
             (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
            ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES))
            |$xx4_done|))) 
(ADDLABEL '$%O55) 
(DSKSETQ $%I56
         '((MDEFINE) (($TRUE_GF_XX4) $R $S) (($NUM_XX4 ARRAY) $R $S))) 
(ADDLABEL '$%I56) 
(DSKSETQ $%O56
         '((MDEFINE SIMP) (($TRUE_GF_XX4) $R $S)
           (($NUM_XX4 ARRAY) $R $S))) 
(ADDLABEL '$%O56) 
(DSKSETQ $%I57
         '((MDEFINE) ((|$check_cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
              ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
              ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
              ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
              ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
              ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
              ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
              ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
              ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
              ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%I57) 
(DSKSETQ $%O57
         '((MDEFINE SIMP) ((|$check_cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
              ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
              ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
              ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
              ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
              ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
              ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
              ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
              ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
              ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%O57) 
(DSKSETQ $%I58
         '((MDEFINE) ((|$cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%I58) 
(DSKSETQ $%O58
         '((MDEFINE SIMP) ((|$cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%O58) 
(DSKSETQ $%I59
         '((MDEFINE) ((|$check_cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%I59) 
(DSKSETQ $%O59
         '((MDEFINE SIMP) ((|$check_cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%O59) 
(DSKSETQ $%I60
         '((MDEFINE) ((|$cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%I60) 
(DSKSETQ $%O60
         '((MDEFINE SIMP) ((|$cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%O60) 
(DSKSETQ $%I61
         '((MDEFINE) ((|$check_swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%I61) 
(DSKSETQ $%O61
         '((MDEFINE SIMP) ((|$check_swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%O61) 
(DSKSETQ $%I62
         '((MDEFINE) ((|$swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%I62) 
(DSKSETQ $%O62
         '((MDEFINE SIMP) ((|$swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%O62) 
(DSKSETQ $%I63
         '((MDEFINE) ((|$swap_gfA_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|))) $AMP00)))) 
(ADDLABEL '$%I63) 
(DSKSETQ $%O63
         '((MDEFINE SIMP) ((|$swap_gfA_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|))) $AMP00)))) 
(ADDLABEL '$%O63) 
(DSKSETQ $%I64
         '((MDEFINE) (($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|)
           ((MPROG) ((MSETQ) |$nn| 4.)
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
            ((MSETQ) $GH_00
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) $GH_0P
             (($FACTOR)
              (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_0p|
             (($FACTOR)
              (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_pp|
             (($FACTOR)
              (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.)
               ((MEQUAL) |$Mt| 0.))))
            ((MSETQ) |$gh_TTT0|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTT|
             (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))) 
(ADDLABEL '$%I64) 
(DSKSETQ $%O64
         '((MDEFINE SIMP) (($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|)
           ((MPROG) ((MSETQ) |$nn| 4.)
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
            ((MSETQ) $GH_00
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) $GH_0P
             (($FACTOR)
              (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_0p|
             (($FACTOR)
              (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_pp|
             (($FACTOR)
              (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.)
               ((MEQUAL) |$Mt| 0.))))
            ((MSETQ) |$gh_TTT0|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTT|
             (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))) 
(ADDLABEL '$%O64) 
(DSKSETQ $%I65 '((MSETQ) |$compute_pp_loaded| T)) 
(ADDLABEL '$%I65) 
(DSKSETQ $%O65 'T) 
(ADDLABEL '$%O65) 
(DSKSETQ $%O66
         '"/home/igor/tex/DDF_interactions/maxima.cov/STTT/39_aux_functions_for_amplitudes.v0.mat") 
(ADDLABEL '$%O66) 
(DSKSETQ $%I67
         '((MCOND) ((MNOT) |$compute_pp_loaded|)
           (($ERROR) "Cannot batch 39_aux_functions_for_amplitudes") T
           $FALSE)) 
(ADDLABEL '$%I67) 
(DSKSETQ $%O67 'NIL) 
(ADDLABEL '$%O67) 
(DSKSETQ $%I68 '(($BATCH) "32_compute_4pts_amplitude.v0.3.mat")) 
(ADDLABEL '$%I68) 
(DSKSETQ $%I69 '(($DEFINE_VARIABLE) |$amp_4pts_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I69) 
(DSKSETQ $%O69 'NIL) 
(ADDLABEL '$%O69) 
(DSKSETQ $%I70
         '((MDEFINE) (($ORDERXX) $R $S)
           ((MCOND) ((MEQUAL) $R $S) 0. T
            ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
             ((MMINUS) (($XX) $S $R)))))) 
(ADDLABEL '$%I70) 
(DSKSETQ $%O70
         '((MDEFINE SIMP) (($ORDERXX) $R $S)
           ((MCOND) ((MEQUAL) $R $S) 0. T
            ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
             ((MMINUS) (($XX) $S $R)))))) 
(ADDLABEL '$%O70) 
(DSKSETQ $%I71
         '((MDEFINE) (($ORDERPP) $R $S)
           ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))) 
(ADDLABEL '$%I71) 
(DSKSETQ $%O71
         '((MDEFINE SIMP) (($ORDERPP) $R $S)
           ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))) 
(ADDLABEL '$%O71) 
(DSKSETQ $%I72
         '((MDEFINE) (($TRUE_KK) $R $M $S $N)
           ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))) 
(ADDLABEL '$%I72) 
(DSKSETQ $%O72
         '((MDEFINE SIMP) (($TRUE_KK) $R $M $S $N)
           ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))) 
(ADDLABEL '$%O72) 
(DSKSETQ $%I73
         '((MDEFINE) ((|$true_Skk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%I73) 
(DSKSETQ $%O73
         '((MDEFINE SIMP) ((|$true_Skk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%O73) 
(DSKSETQ $%I74
         '((MDEFINE) ((|$true_kSk|) $S $N $R $M)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%I74) 
(DSKSETQ $%O74
         '((MDEFINE SIMP) ((|$true_kSk|) $S $N $R $M)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%O74) 
(DSKSETQ $%I75
         '((MDEFINE) ((|$true_SkSk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
            (($SUM)
             (($SUM)
              ((MTIMES) (($ORDERPP) $T $U)
               ((MEXPT) (($ORDERXX) $R $T) $M)
               ((MEXPT) (($ORDERXX) $S $U) $N))
              $T 1. |$nn|)
             $U 1. |$nn|)))) 
(ADDLABEL '$%I75) 
(DSKSETQ $%O75
         '((MDEFINE SIMP) ((|$true_SkSk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
            (($SUM)
             (($SUM)
              ((MTIMES) (($ORDERPP) $T $U)
               ((MEXPT) (($ORDERXX) $R $T) $M)
               ((MEXPT) (($ORDERXX) $S $U) $N))
              $T 1. |$nn|)
             $U 1. |$nn|)))) 
(ADDLABEL '$%O75) 
(DSKSETQ $%I76
         '((MDEFINE) (($FROM_STATE_TO_ADDEND_LIST) $STATE0)
           ((MPROG)
            ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T
             $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
             ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
            ((MSETQ) $LIST0
             (($MAKELIST) (($INPART) $STATE0 $T) $T 1.
              (($LENGTH) $STATE0)))
            ((MRETURN) $LIST0)))) 
(ADDLABEL '$%I76) 
(DSKSETQ $%O76
         '((MDEFINE SIMP) (($FROM_STATE_TO_ADDEND_LIST) $STATE0)
           ((MPROG)
            ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T
             $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
             ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
            ((MSETQ) $LIST0
             (($MAKELIST) (($INPART) $STATE0 $T) $T 1.
              (($LENGTH) $STATE0)))
            ((MRETURN) $LIST0)))) 
(ADDLABEL '$%O76) 
(DSKSETQ $%I77
         '((MDEFINE)
           (($EXTRACT_AND_NORMALIZE_COEFFS)
            $LIST_OF_LISTS_OF_SUBSTATES0)
           ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
            ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
              ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
               ((MPROGN) ((MSETQ) $S00 $S0)
                ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                 ((MPROGN)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)))
                ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
                 ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                  ((MPROGN)
                   ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
                   ((MCOND) ((MGREATERP) $POW0 0.)
                    ((MSETQ) $S00
                     ((MTIMES)
                      ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                      ((MEXPT)
                       ((MQUOTIENT)
                        ((MQUOTIENT) ((MMINUS) 1.)
                         ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                        ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                       $POW0)))
                    T $FALSE))))
                ((MCOND)
                 ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
                  ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
                 (($ERROR)
                  "extract_and_normalize_coeffs cannot compute normalized coeff from"
                  $S0 "left over is" $S00)
                 T $FALSE)
                ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
              ((MSETQ) $COEFFS_LIST0
               (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
            ((MRETURN) $COEFFS_LIST0)))) 
(ADDLABEL '$%I77) 
(DSKSETQ $%O77
         '((MDEFINE SIMP)
           (($EXTRACT_AND_NORMALIZE_COEFFS)
            $LIST_OF_LISTS_OF_SUBSTATES0)
           ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
            ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
              ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
               ((MPROGN) ((MSETQ) $S00 $S0)
                ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                 ((MPROGN)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)))
                ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
                 ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                  ((MPROGN)
                   ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
                   ((MCOND) ((MGREATERP) $POW0 0.)
                    ((MSETQ) $S00
                     ((MTIMES)
                      ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                      ((MEXPT)
                       ((MQUOTIENT)
                        ((MQUOTIENT) ((MMINUS) 1.)
                         ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                        ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                       $POW0)))
                    T $FALSE))))
                ((MCOND)
                 ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
                  ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
                 (($ERROR)
                  "extract_and_normalize_coeffs cannot compute normalized coeff from"
                  $S0 "left over is" $S00)
                 T $FALSE)
                ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
              ((MSETQ) $COEFFS_LIST0
               (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
            ((MRETURN) $COEFFS_LIST0)))) 
(ADDLABEL '$%O77) 
(DSKSETQ $%I78
         '((MDEFINE) ((|$amplitudeN4V1|) $STATES_LIST0)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) |$Partials0|
                  (($ENDCONS)
                   ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                    $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                   |$Partials0|))
                 ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I78) 
(DSKSETQ $%O78
         '((MDEFINE SIMP) ((|$amplitudeN4V1|) $STATES_LIST0)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) |$Partials0|
                  (($ENDCONS)
                   ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                    $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                   |$Partials0|))
                 ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O78) 
(DSKSETQ $%I79
         '((MDEFINE)
           ((|$amplitudeN4V1_list|) $STATES_LIST0
            $CHECKPOINT_SAVE_FILENAME)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MPROGN)
              ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
               ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
                ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                 ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                  (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                   "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                   (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                   (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                   "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                   "s")
                  ((MSETQ) $LIST_OF_SUBSTATES0
                   ((MLIST)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                  (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                  ((MSETQ) $SL0
                   (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                    $LIST_OF_SUBSTATES0))
                  ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                  ((MSETQ) $NAS_LIST0
                   (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                  ((MSETQ) $US0
                   ((|$compute_levels_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS0
                   ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS_LIST0
                   (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                  ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                  ((MSETQ) $EI0
                   (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                    $DS_RULES0))
                  ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                  ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Computed the expression on which we must act with derivatives in"
                   ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                  ((MSETQ) $PARTIAL_AMP0
                   ((MTIMES)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
                    ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                     $EX_EI0)))
                  ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Taken the derivatives and computed the partial amplitude in"
                   ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                   "s")
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                    |$Partials0|))
                  |$end_3_loops|))))
              (($SAVE)
               (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_"
                (($STRING) $NA1) ".lisp")
               $NA1 $STATES_LIST0 |$Partials0|)
              |$end_na1_loop|))
            ((MRETURN) |$Partials0|)))) 
(ADDLABEL '$%I79) 
(DSKSETQ $%O79
         '((MDEFINE SIMP)
           ((|$amplitudeN4V1_list|) $STATES_LIST0
            $CHECKPOINT_SAVE_FILENAME)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MPROGN)
              ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
               ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
                ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                 ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                  (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                   "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                   (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                   (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                   "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                   "s")
                  ((MSETQ) $LIST_OF_SUBSTATES0
                   ((MLIST)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                  (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                  ((MSETQ) $SL0
                   (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                    $LIST_OF_SUBSTATES0))
                  ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                  ((MSETQ) $NAS_LIST0
                   (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                  ((MSETQ) $US0
                   ((|$compute_levels_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS0
                   ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS_LIST0
                   (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                  ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                  ((MSETQ) $EI0
                   (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                    $DS_RULES0))
                  ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                  ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Computed the expression on which we must act with derivatives in"
                   ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                  ((MSETQ) $PARTIAL_AMP0
                   ((MTIMES)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
                    ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                     $EX_EI0)))
                  ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Taken the derivatives and computed the partial amplitude in"
                   ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                   "s")
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                    |$Partials0|))
                  |$end_3_loops|))))
              (($SAVE)
               (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_"
                (($STRING) $NA1) ".lisp")
               $NA1 $STATES_LIST0 |$Partials0|)
              |$end_na1_loop|))
            ((MRETURN) |$Partials0|)))) 
(ADDLABEL '$%O79) 
(DSKSETQ $%I80
         '((MDEFINE)
           ((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                  (($RATSIMP)
                   (($EV) $FINAL_PARTIAL_AMP0
                    ((MEQUAL) $PP $PP4ONSHELL)
                    ((MEQUAL) $XX $TRUE_GF_XX4))))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I80) 
(DSKSETQ $%O80
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                  (($RATSIMP)
                   (($EV) $FINAL_PARTIAL_AMP0
                    ((MEQUAL) $PP $PP4ONSHELL)
                    ((MEQUAL) $XX $TRUE_GF_XX4))))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O80) 
(DSKSETQ $%I81
         '((MDEFINE)
           ((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I81) 
(DSKSETQ $%O81
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O81) 
(DSKSETQ $%I82
         '((MDEFINE)
           ((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratexpand the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
                  "terms")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I82) 
(DSKSETQ $%O82
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratexpand the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
                  "terms")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O82) 
(DSKSETQ $%I83 '((MSETQ) |$amp_4pts_loaded| T)) 
(ADDLABEL '$%I83) 
(DSKSETQ $%O83 'T) 
(ADDLABEL '$%O83) 
(DSKSETQ $%O84
         '"/home/igor/tex/DDF_interactions/maxima.cov/STTT/32_compute_4pts_amplitude.v0.3.mat") 
(ADDLABEL '$%O84) 
(DSKSETQ $%I85
         '((MCOND) ((MNOT) |$amp_4pts_loaded|)
           (($ERROR) "Cannot batch 32_compute_4pts_amplitude") T
           $FALSE)) 
(ADDLABEL '$%I85) 
(DSKSETQ $%O85 'NIL) 
(ADDLABEL '$%O85) 
(DSKSETQ $%I86 '(($BATCH) "40_define_test_states.v1.mat")) 
(ADDLABEL '$%I86) 
(DSKSETQ $%I87
         '((MDEFINE) ((|$SetStates|) |$dd0|)
           ((MPROG) ((MSETQ) |$Lev0| 2.)
            ((MSETQ) |$Null2|
             (($EV)
              ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
               ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
               ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
               ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 3.)
            ((MSETQ) |$Null3|
             (($EV)
              ((MPLUS)
               ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.)
                |$dd|)
               ((MMINUS)
                ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.)
                 |$dd|))
               ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
               ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 0.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 3.))
               ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$dd| |$dd0|)))
            ((MSETQ) |$Lev0| 4.)
            ((MSETQ) |$S4z|
             ((MPLUS) ((MTIMES) 375. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 888. (($P) 3. 1.)))
              ((MTIMES) ((MMINUS) 23.) (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 22968. (($P) 2. 2.))
              ((MTIMES) 138. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1452.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 1800. ((MEXPT) (($P) 1. 1.) 2.))))
            ((MSETQ) |$S4m|
             ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
              ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 2268. (($P) 2. 2.))
              ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
              ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S4r1|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.) |$d|)
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.))
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 4.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r2|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.)
                |$d|)
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 4. 0.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
               ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r3|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 3. 1.))
               ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.))
               ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1|
             (($EV)
              ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
               ((MTIMES) 624. (($P) 3. 1.))
               ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 936. (($P) 2. 2.))
               ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES)
                ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
                 ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
            ((MSETQ) |$Null4r2|
             ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
              ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 4050. (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null4g|
             (($EV)
              ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|)
                2.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                8.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
                6.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|)
                72.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
               ((MTIMES) 6. (($P) 3. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
               ((MTIMES) 3. (($P) 2. 2.))
               ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
               ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
               ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
               ((MQUOTIENT)
                ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
                6.)
               ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4cr|
             ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
              ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null6r16|
             ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
              ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
              ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 3074625000. (($P) 3. 3.))
              ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.))
              ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
              ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
            ((MSETQ) |$S6m|
             ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
              ((MTIMES) 28320. (($P) 5. 1.))
              ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 82400. (($P) 3. 3.))
              ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S6z|
             ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
              ((MTIMES) 1177320. (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
              ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 929500. (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
            ((MSETQ) |$N6g|
             (($EV)
              ((MPLUS)
               ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
               ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
               ((MQUOTIENT)
                ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|))
                4.)
               ((MQUOTIENT)
                ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|) 168.)
               ((MQUOTIENT)
                ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)
                 |$d|)
                280.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
               ((MQUOTIENT)
                ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MMINUS)
                 ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|) 378.)
               ((MQUOTIENT)
                ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
                 |$d|)
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.)
                 |$d|)
                945.)
               ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|) 2520.)
               ((MQUOTIENT)
                ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                140.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)
                 |$d|)
                252.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|) 7560.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.)))
                18.)
               ((MTIMES) 110. (($P) 5. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
               ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
               ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.))
                12.)
               ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
               ((MQUOTIENT)
                ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.))
                70.)
               ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
               ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.))
                7.)
               ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
               ((MQUOTIENT)
                ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.))
                54.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.))
                6.)
               ((MQUOTIENT)
                ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.)
                 (($P) 3. 0.))
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.)
                 (($P) 3. 0.))
                3780.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
                14.)
               ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
               ((MQUOTIENT)
                ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
                28.)
               ((MQUOTIENT)
                ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.))
                45.)
               ((MQUOTIENT)
                ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.))
                280.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
                 (($P) 2. 0.))
                140.)
               ((MQUOTIENT)
                ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.))
                630.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 1. 1.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
                37800.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 8.)
            ((MSETQ) |$S8m1|
             ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.)
               (($P) 7. 0.))
              ((MTIMES) 8289945720. (($P) 6. 2.))
              ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
              ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 0.))
              ((MTIMES) 8399122200. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 1.))
              ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 4515839300.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 300059350. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2066129100.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 47098800. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
            ((MSETQ) |$S8m2|
             ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) 51399096. (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
              ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
              ((MTIMES) 46431000. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
              ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1903750. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
              ((MTIMES) 419373360. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 6188984592. (($P) 5. 3.))
              ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 20048000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 8144150. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 23738400. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
              ((MTIMES) 359941680. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 5264441616. (($P) 5. 3.))
              ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 17416000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6809950. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 20437200. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S10z1| 0.) |$states_defined|))) 
(ADDLABEL '$%I87) 
(DSKSETQ $%O87
         '((MDEFINE SIMP) ((|$SetStates|) |$dd0|)
           ((MPROG) ((MSETQ) |$Lev0| 2.)
            ((MSETQ) |$Null2|
             (($EV)
              ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
               ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
               ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
               ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 3.)
            ((MSETQ) |$Null3|
             (($EV)
              ((MPLUS)
               ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.)
                |$dd|)
               ((MMINUS)
                ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.)
                 |$dd|))
               ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
               ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 0.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 3.))
               ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$dd| |$dd0|)))
            ((MSETQ) |$Lev0| 4.)
            ((MSETQ) |$S4z|
             ((MPLUS) ((MTIMES) 375. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 888. (($P) 3. 1.)))
              ((MTIMES) ((MMINUS) 23.) (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 22968. (($P) 2. 2.))
              ((MTIMES) 138. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1452.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 1800. ((MEXPT) (($P) 1. 1.) 2.))))
            ((MSETQ) |$S4m|
             ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
              ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 2268. (($P) 2. 2.))
              ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
              ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S4r1|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.) |$d|)
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.))
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 4.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r2|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.)
                |$d|)
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 4. 0.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
               ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r3|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 3. 1.))
               ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.))
               ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1|
             (($EV)
              ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
               ((MTIMES) 624. (($P) 3. 1.))
               ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 936. (($P) 2. 2.))
               ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES)
                ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
                 ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
            ((MSETQ) |$Null4r2|
             ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
              ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 4050. (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null4g|
             (($EV)
              ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|)
                2.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                8.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
                6.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|)
                72.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
               ((MTIMES) 6. (($P) 3. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
               ((MTIMES) 3. (($P) 2. 2.))
               ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
               ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
               ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
               ((MQUOTIENT)
                ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
                6.)
               ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4cr|
             ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
              ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null6r16|
             ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
              ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
              ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 3074625000. (($P) 3. 3.))
              ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.))
              ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
              ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
            ((MSETQ) |$S6m|
             ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
              ((MTIMES) 28320. (($P) 5. 1.))
              ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 82400. (($P) 3. 3.))
              ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S6z|
             ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
              ((MTIMES) 1177320. (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
              ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 929500. (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
            ((MSETQ) |$N6g|
             (($EV)
              ((MPLUS)
               ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
               ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
               ((MQUOTIENT)
                ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|))
                4.)
               ((MQUOTIENT)
                ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|) 168.)
               ((MQUOTIENT)
                ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)
                 |$d|)
                280.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
               ((MQUOTIENT)
                ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MMINUS)
                 ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|) 378.)
               ((MQUOTIENT)
                ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
                 |$d|)
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.)
                 |$d|)
                945.)
               ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|) 2520.)
               ((MQUOTIENT)
                ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                140.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)
                 |$d|)
                252.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|) 7560.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.)))
                18.)
               ((MTIMES) 110. (($P) 5. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
               ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
               ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.))
                12.)
               ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
               ((MQUOTIENT)
                ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.))
                70.)
               ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
               ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.))
                7.)
               ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
               ((MQUOTIENT)
                ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.))
                54.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.))
                6.)
               ((MQUOTIENT)
                ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.)
                 (($P) 3. 0.))
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.)
                 (($P) 3. 0.))
                3780.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
                14.)
               ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
               ((MQUOTIENT)
                ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
                28.)
               ((MQUOTIENT)
                ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.))
                45.)
               ((MQUOTIENT)
                ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.))
                280.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
                 (($P) 2. 0.))
                140.)
               ((MQUOTIENT)
                ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.))
                630.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 1. 1.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
                37800.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 8.)
            ((MSETQ) |$S8m1|
             ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.)
               (($P) 7. 0.))
              ((MTIMES) 8289945720. (($P) 6. 2.))
              ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
              ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 0.))
              ((MTIMES) 8399122200. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 1.))
              ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 4515839300.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 300059350. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2066129100.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 47098800. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
            ((MSETQ) |$S8m2|
             ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) 51399096. (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
              ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
              ((MTIMES) 46431000. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
              ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1903750. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
              ((MTIMES) 419373360. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 6188984592. (($P) 5. 3.))
              ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 20048000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 8144150. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 23738400. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
              ((MTIMES) 359941680. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 5264441616. (($P) 5. 3.))
              ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 17416000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6809950. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 20437200. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S10z1| 0.) |$states_defined|))) 
(ADDLABEL '$%O87) 
(DSKSETQ $%O88
         '"/home/igor/tex/DDF_interactions/maxima.cov/STTT/40_define_test_states.v1.mat") 
(ADDLABEL '$%O88) 
(DSKSETQ $%I89 '(($SET_NUMBER_OF_PARTICLE) 4.)) 
(ADDLABEL '$%I89) 
(DSKSETQ $%O89 '$DONE) 
(ADDLABEL '$%O89) 
(DSKSETQ $%I90 '((|$SetStates|) 26.)) 
(ADDLABEL '$%I90) 
(DSKSETQ $%O90 '|$states_defined|) 
(ADDLABEL '$%O90) 
(DSKSETQ $%I91
         '((MDEFINE)
           ((|$gf_SSSSV2|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$Add2filename|)
           ((MPROG) ((MLIST) |$d|)
            ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
            ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
            ((MSETQ) $FILENAME0
             (($CONCAT) |$Add2filename| "_List_" |$l1| "_" |$l2| "_"
              |$l3| "_" |$l4|))
            ((MSETQ) |$gf_AsssV2|
             ((|$gf_amplitudeN4V2|)
              ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
              ((MLIST) |$l1| |$l2| |$l3| |$l4|) T))
            ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "Step0: amplitude computation time"
             ((MPLUS) $TI1 ((MMINUS) $TI0)))
            ((MRETURN) |$gf_AsssV2|)))) 
(ADDLABEL '$%I91) 
(DSKSETQ $%O91
         '((MDEFINE SIMP)
           ((|$gf_SSSSV2|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$Add2filename|)
           ((MPROG) ((MLIST) |$d|)
            ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
            ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
            ((MSETQ) $FILENAME0
             (($CONCAT) |$Add2filename| "_List_" |$l1| "_" |$l2| "_"
              |$l3| "_" |$l4|))
            ((MSETQ) |$gf_AsssV2|
             ((|$gf_amplitudeN4V2|)
              ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
              ((MLIST) |$l1| |$l2| |$l3| |$l4|) T))
            ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "Step0: amplitude computation time"
             ((MPLUS) $TI1 ((MMINUS) $TI0)))
            ((MRETURN) |$gf_AsssV2|)))) 
(ADDLABEL '$%O91) 
(DSKSETQ $%I92 '(($BATCH) "SSSS_w_ghTTTT_dx3.mat")) 
(ADDLABEL '$%I92) 
(DSKSETQ $%I93
         '((MDEFINE)
           ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|)
            ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
            ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
            ((MSETQ) |$Asss|
             ((|$amplitudeN4V1|) ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)))
            ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "Step0: amplitude computation time"
             ((MPLUS) $TI1 ((MMINUS) $TI0)))
            ((MRETURN) |$Asss|)))) 
(ADDLABEL '$%I93) 
(DSKSETQ $%O93
         '((MDEFINE SIMP)
           ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|)
            ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
            ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
            ((MSETQ) |$Asss|
             ((|$amplitudeN4V1|) ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)))
            ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "Step0: amplitude computation time"
             ((MPLUS) $TI1 ((MMINUS) $TI0)))
            ((MRETURN) |$Asss|)))) 
(ADDLABEL '$%O93) 
(DSKSETQ $%I94
         '((MDEFINE) ((|$SSSSstep1|) |$AmpS40|)
           ((MPROG) ((MSETQ) $TI0A (($ABSOLUTE_REAL_TIME)))
            ((MSETQ) |$tmp_Asss1| (($CYC234) |$AmpS40|))
            ((MSETQ) $TMP_EXP1
             ((MTIMES) 2. $AP
              ((MPLUS) (($NUM_PP4 ARRAY) 2. 3.)
               (($NUM_PP4 ARRAY) 2. 4.))))
            ((MSETQ) $TMP_SIGN1 ((MEXPT) ((MMINUS) 1.) $TMP_EXP1))
            ((MSETQ) $TMP_EXP2
             ((MTIMES) 2. $AP
              ((MPLUS) (($NUM_PP4 ARRAY) 2. 3.)
               (($NUM_PP4 ARRAY) 3. 4.))))
            ((MSETQ) $TMP_SIGN3 ((MEXPT) ((MMINUS) 1.) $TMP_EXP2))
            ((MSETQ) |$tmp_Asss2| (($CYC234) |$tmp_Asss1|))
            ((MSETQ) $TI1A (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "Step1: cyclicity computation time"
             ((MPLUS) $TI1A ((MMINUS) $TI0A)))
            ((MSETQ) |$tmp_Asss3|
             ((MPLUS) |$AmpS40| ((MTIMES) $TMP_SIGN1 |$tmp_Asss1|)
              ((MTIMES) $TMP_SIGN2 |$tmp_Asss2|)))
            ((MSETQ) |$tmp_Asss4| (($SWAP34) |$tmp_Asss3|))
            ((MSETQ) $TI2A (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "Step1: swap computation time"
             ((MPLUS) $TI2A ((MMINUS) $TI1A)))
            ((MRETURN) ((MPLUS) |$tmp_Asss1| |$tmp_Asss2|))))) 
(ADDLABEL '$%I94) 
(DSKSETQ $%O94
         '((MDEFINE SIMP) ((|$SSSSstep1|) |$AmpS40|)
           ((MPROG) ((MSETQ) $TI0A (($ABSOLUTE_REAL_TIME)))
            ((MSETQ) |$tmp_Asss1| (($CYC234) |$AmpS40|))
            ((MSETQ) $TMP_EXP1
             ((MTIMES) 2. $AP
              ((MPLUS) (($NUM_PP4 ARRAY) 2. 3.)
               (($NUM_PP4 ARRAY) 2. 4.))))
            ((MSETQ) $TMP_SIGN1 ((MEXPT) ((MMINUS) 1.) $TMP_EXP1))
            ((MSETQ) $TMP_EXP2
             ((MTIMES) 2. $AP
              ((MPLUS) (($NUM_PP4 ARRAY) 2. 3.)
               (($NUM_PP4 ARRAY) 3. 4.))))
            ((MSETQ) $TMP_SIGN3 ((MEXPT) ((MMINUS) 1.) $TMP_EXP2))
            ((MSETQ) |$tmp_Asss2| (($CYC234) |$tmp_Asss1|))
            ((MSETQ) $TI1A (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "Step1: cyclicity computation time"
             ((MPLUS) $TI1A ((MMINUS) $TI0A)))
            ((MSETQ) |$tmp_Asss3|
             ((MPLUS) |$AmpS40| ((MTIMES) $TMP_SIGN1 |$tmp_Asss1|)
              ((MTIMES) $TMP_SIGN2 |$tmp_Asss2|)))
            ((MSETQ) |$tmp_Asss4| (($SWAP34) |$tmp_Asss3|))
            ((MSETQ) $TI2A (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "Step1: swap computation time"
             ((MPLUS) $TI2A ((MMINUS) $TI1A)))
            ((MRETURN) ((MPLUS) |$tmp_Asss1| |$tmp_Asss2|))))) 
(ADDLABEL '$%O94) 
(DSKSETQ $%I95 '((MDEFINE) ((|$SSSSstep1|) |$AmpS40|) |$AmpS40|)) 
(ADDLABEL '$%I95) 
(DSKSETQ $%O95 '((MDEFINE SIMP) ((|$SSSSstep1|) |$AmpS40|) |$AmpS40|)) 
(ADDLABEL '$%O95) 
(DSKSETQ $%I96
         '((MDEFINE)
           ((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
            ((MSETQ) |$Assss0|
             ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
              |$Sc4| |$l4| |$dd0|))
            ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
            ((MSETQ) |$f_Assss|
             (($RATSIMP)
              (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "simplification computation time"
             ((MPLUS) $TI2 ((MMINUS) $TI1)))
            ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
            (($PRINT) "computation times" $TI0 $TI1 $TI2)
            ((MSETQ) $GH_0
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt0|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) |$tttt|
             (($RATSIMP)
              (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT|
             (($RATSIMP)
              (($EV) ((MTIMES) $GH_0 |$tttt0|)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT_dx3|
             (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
            (($PRINT) "factors from ghosts and momenta and measure"
             |$gh_TTTT_dx3|)
            ((MSETQ) $FINAL_AMP_DX
             (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
            ((MRETURN)
             ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
              |$dx3_dOM|))))) 
(ADDLABEL '$%I96) 
(DSKSETQ $%O96
         '((MDEFINE SIMP)
           ((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
            ((MSETQ) |$Assss0|
             ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
              |$Sc4| |$l4| |$dd0|))
            ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
            ((MSETQ) |$f_Assss|
             (($RATSIMP)
              (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "simplification computation time"
             ((MPLUS) $TI2 ((MMINUS) $TI1)))
            ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
            (($PRINT) "computation times" $TI0 $TI1 $TI2)
            ((MSETQ) $GH_0
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt0|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) |$tttt|
             (($RATSIMP)
              (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT|
             (($RATSIMP)
              (($EV) ((MTIMES) $GH_0 |$tttt0|)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT_dx3|
             (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
            (($PRINT) "factors from ghosts and momenta and measure"
             |$gh_TTTT_dx3|)
            ((MSETQ) $FINAL_AMP_DX
             (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
            ((MRETURN)
             ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
              |$dx3_dOM|))))) 
(ADDLABEL '$%O96) 
(DSKSETQ $%O97
         '"/home/igor/tex/DDF_interactions/maxima.cov/STTT/SSSS_w_ghTTTT_dx3.mat") 
(ADDLABEL '$%O97) 
(DSKSETQ $%I98
         '(($EV) (($DECLARE) |$Ms| $INTEGER)
           (($DECLARE) |$Mt| $INTEGER) (($COMPILE) $ALL))) 
(ADDLABEL '$%I98) 
(DSKSETQ $%O98 '$DONE) 
(ADDLABEL '$%O98) 
(DSKSETQ $%I99 '((MSETQ) |$filename| "S6mTTT.lisp")) 
(ADDLABEL '$%I99) 
(DSKSETQ $%O99 '"S6mTTT.lisp") 
(ADDLABEL '$%O99) 
(DSKSETQ $%I100 '((MSETQ) |$qq| |$S6m|)) 
(ADDLABEL '$%I100) 
(DSKSETQ $%O100
         '((MPLUS SIMP)
           ((MTIMES SIMP) 925. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -2700. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 1390. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5150. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -2315. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -5150. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -27000. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -2160. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 4320. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6480. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 14240. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 2160. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 30720. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 82400. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -1620. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -8640. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19860. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -7560. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -108600. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 6432. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 28320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 6. 0.)))) 
(ADDLABEL '$%O100) 
(DSKSETQ $%I101 '((MSETQ) |$nq| 6.)) 
(ADDLABEL '$%I101) 
(DSKSETQ $%O101 '6.) 
(ADDLABEL '$%O101) 
(DSKSETQ $%I102 '((MSETQ) |$qq1| ((MSETQ) |$qq2| ((MSETQ) |$qq3| 1.)))) 
(ADDLABEL '$%I102) 
(DSKSETQ $%O102 '1.) 
(ADDLABEL '$%O102) 
(DSKSETQ $%I103 '((MSETQ) |$nq1| ((MSETQ) |$nq2| ((MSETQ) |$nq3| 1.)))) 
(ADDLABEL '$%I103) 
(DSKSETQ $%O103 '1.) 
(ADDLABEL '$%O103) 
(DSKSETQ $%I104
         '((MSETQ) |$a1234|
           ((|$gf_SSSSV3|) |$qq| |$nq| |$qq1| |$nq1| |$qq2| |$nq2|
            |$qq3| |$nq3| ""))) 
(ADDLABEL '$%I104) 
(DSKSETQ $%O104
         '((MLIST SIMP)
           ((MTIMES SIMP FACTORED) -4.
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -5. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om| ((MTIMES SIMP) -2. |$Ms|))
            ((MPLUS SIMP IRREDUCIBLE) -2425.
             ((MTIMES SIMP RATSIMP) -1060. |$Ms|)
             ((MTIMES SIMP) 812. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP RATSIMP) 14550. |$om|)
             ((MTIMES SIMP RATSIMP) 3780. |$Ms| |$om|)
             ((MTIMES SIMP) -9240. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP) 2160. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP RATSIMP) -5820. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) -2808. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) 4320. ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              |$om|)
             ((MTIMES SIMP) -36375. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -5400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 24180. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -6480. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 17700. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 6910. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -11260. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -1260. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -460. |$Ms| ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 48500. ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -12200. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -13680. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 4320. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -12200. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -6580. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 7400. ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -13680. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 7400. |$Ms| ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 4320. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -36375. ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 17700. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -1260. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -5400. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 6910. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -460. ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 24180. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -11260. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -6480. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 14550. ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -5820. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 3780. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -2808. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -9240. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 4320. |$Ms| ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 2160. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -2425. ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1060. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 812. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.)))
            ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) |$Xi|
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -2.))
           ((MTIMES SIMP FACTORED) 4.
            ((MPLUS SIMP IRREDUCIBLE) -2425.
             ((MTIMES SIMP RATSIMP) -1060. |$Ms|)
             ((MTIMES SIMP) 812. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP RATSIMP) 14550. |$om|)
             ((MTIMES SIMP RATSIMP) 3780. |$Ms| |$om|)
             ((MTIMES SIMP) -9240. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP) 2160. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP RATSIMP) -5820. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) -2808. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) 4320. ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              |$om|)
             ((MTIMES SIMP) -36375. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -5400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 24180. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -6480. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 17700. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 6910. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -11260. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -1260. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -460. |$Ms| ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 48500. ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -12200. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -13680. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 4320. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -12200. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -6580. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 7400. ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -13680. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 7400. |$Ms| ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 4320. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -36375. ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 17700. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -1260. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -5400. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 6910. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -460. ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 24180. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -11260. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -6480. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 14550. ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -5820. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 3780. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -2808. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -9240. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 4320. |$Ms| ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 2160. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -2425. ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1060. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 812. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) -6.)
            ((MEXPT SIMP) |$Xi| -6.))
           ((MTIMES SIMP FACTORED) -1.
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om|)
             ((MPLUS SIMP) -5. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om| ((MTIMES SIMP) -2. |$Ms|))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 7.)
            ((MEXPT SIMP) |$Xi| 7.)
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -2.))
           ((MPLUS SIMP)
            ((MTIMES SIMP) -1. |$om| |$Xi|
             ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|) -2.))
            ((MTIMES SIMP) |$Xi|
             ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|) -1.))))) 
(ADDLABEL '$%O104) 
(DSKSETQ $%I105 '(($SAVE) |$filename| $ALL)) 
(ADDLABEL '$%I105) 
(DSKSETQ |$expand_reggeon_loaded| 'T) 
(ADD2LNC '|$expand_reggeon_loaded| $VALUES) 
(DEFPROP |$expand_reggeon_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$expand_reggeon_loaded| $PROPS) 
(DEFPROP |$expand_reggeon_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$expand_reggeon_loaded| $PROPS) 
(DSKSETQ |$dbg_all_terms| 'NIL) 
(ADD2LNC '|$dbg_all_terms| $VALUES) 
(DEFPROP |$dbg_all_terms| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_all_terms| $PROPS) 
(DEFPROP |$dbg_all_terms| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_all_terms| $PROPS) 
(DSKSETQ |$dbg_compute_levels| 'NIL) 
(ADD2LNC '|$dbg_compute_levels| $VALUES) 
(DEFPROP |$dbg_compute_levels| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_compute_levels| $PROPS) 
(DEFPROP |$dbg_compute_levels| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_compute_levels| $PROPS) 
(DSKSETQ |$derivatives_loaded| 'T) 
(ADD2LNC '|$derivatives_loaded| $VALUES) 
(DEFPROP |$derivatives_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$derivatives_loaded| $PROPS) 
(DEFPROP |$derivatives_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$derivatives_loaded| $PROPS) 
(DSKSETQ |$dbg_wrt_lambda| 'NIL) 
(ADD2LNC '|$dbg_wrt_lambda| $VALUES) 
(DEFPROP |$dbg_wrt_lambda| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_lambda| $PROPS) 
(DEFPROP |$dbg_wrt_lambda| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_lambda| $PROPS) 
(DSKSETQ |$dbg_wrt_pair| 'NIL) 
(ADD2LNC '|$dbg_wrt_pair| $VALUES) 
(DEFPROP |$dbg_wrt_pair| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_pair| $PROPS) 
(DEFPROP |$dbg_wrt_pair| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_pair| $PROPS) 
(DSKSETQ |$dbg_wrt_states| 'NIL) 
(ADD2LNC '|$dbg_wrt_states| $VALUES) 
(DEFPROP |$dbg_wrt_states| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_states| $PROPS) 
(DEFPROP |$dbg_wrt_states| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_states| $PROPS) 
(DSKSETQ |$dbg_wrt_contract| 'NIL) 
(ADD2LNC '|$dbg_wrt_contract| $VALUES) 
(DEFPROP |$dbg_wrt_contract| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_contract| $PROPS) 
(DEFPROP |$dbg_wrt_contract| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_contract| $PROPS) 
(DSKSETQ |$dbg_scalars| 'NIL) 
(ADD2LNC '|$dbg_scalars| $VALUES) 
(DEFPROP |$dbg_scalars| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_scalars| $PROPS) 
(DEFPROP |$dbg_scalars| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_scalars| $PROPS) 
(DSKSETQ |$NIused| '50.) 
(ADD2LNC '|$NIused| $VALUES) 
(DSKSETQ |$objects_with_index| '((MLIST SIMP) $LA |$Sk| $K)) 
(ADD2LNC '|$objects_with_index| $VALUES) 
(DSKSETQ |$compute_pp_loaded| 'T) 
(ADD2LNC '|$compute_pp_loaded| $VALUES) 
(DEFPROP |$compute_pp_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$compute_pp_loaded| $PROPS) 
(DEFPROP |$compute_pp_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$compute_pp_loaded| $PROPS) 
(DSKSETQ $AP '2.) 
(ADD2LNC '$AP $VALUES) 
(DEFPROP $AP ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '$AP $PROPS) 
(DEFPROP $AP $FIXNUM MODE) 
(ADD2LNC '$AP $PROPS) 
(DSKSETQ |$amp_4pts_loaded| 'T) 
(ADD2LNC '|$amp_4pts_loaded| $VALUES) 
(DEFPROP |$amp_4pts_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$amp_4pts_loaded| $PROPS) 
(DEFPROP |$amp_4pts_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$amp_4pts_loaded| $PROPS) 
(DSKSETQ |$nn| '4.) 
(ADD2LNC '|$nn| $VALUES) 
(DSKSETQ |$Lev0| '8.) 
(ADD2LNC '|$Lev0| $VALUES) 
(DSKSETQ |$Null2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -30. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.))
           ((MTIMES SIMP) -10. (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -50. (($P SIMP) 2. 0.)))) 
(ADD2LNC '|$Null2| $VALUES) 
(DSKSETQ |$Null3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 136. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.))
           ((MTIMES SIMP) 144. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.))
           ((MTIMES SIMP) 672. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 288. (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 800. (($P SIMP) 3. 0.)))) 
(ADD2LNC '|$Null3| $VALUES) 
(DSKSETQ |$S4z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 1800. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -1452. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 138. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 22968. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -23. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -888. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 375. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4z| $VALUES) 
(DSKSETQ |$S4m|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 25. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 300. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -504. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 153. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 504. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 2268. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 1164. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -2016. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 2250. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4m| $VALUES) 
(DSKSETQ |$S4r1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 1512. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 18144. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) 54432. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 122472. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 734832. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -163296. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -979776. (($P SIMP) 3. 1.)))) 
(ADD2LNC '|$S4r1| $VALUES) 
(DSKSETQ |$S4r2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -1452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -5112. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 1452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -10512. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 1512. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -67122. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19320. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 92520. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 5850. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4r2| $VALUES) 
(DSKSETQ |$S4r3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -552. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -2412. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 552. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 1512. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -4896. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -37476. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 7728. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 49968. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -900. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4r3| $VALUES) 
(DSKSETQ |$Null4r1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 25. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -152. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -312. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1224. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -519. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 936. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 936. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 3004. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 624. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 4350. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4r1| $VALUES) 
(DSKSETQ |$Null4r2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -778. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -3696. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -3393. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -5640. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -15354. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -13050. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -36. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 4050. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 5088. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -5472. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 9000. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4r2| $VALUES) 
(DSKSETQ |$Null4g|
         '((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 409. 36.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 31. 6.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 29. 8.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 5. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 3. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 27. 2.) (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 75. 4.) (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4g| $VALUES) 
(DSKSETQ |$Null4cr|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -82. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -288. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -351. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -696. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1494. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1458. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 468. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 702. (($P SIMP) 2. 2.)))) 
(ADD2LNC '|$Null4cr| $VALUES) 
(DSKSETQ |$Null6r16|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -251797. ((MEXPT SIMP) (($P SIMP) 1. 0.) 6.))
           ((MTIMES SIMP) -2092175. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -7110175. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -29761875.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -5461735. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -24201350.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -50991925.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -24404550.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -12108575. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -62731800.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -3421800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 69175800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -121746050. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 70097000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 59508925. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -294064625. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -775902375. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -23008900.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -19102900. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 11421000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -442111500. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -78516400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 529209500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1024096500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1110037500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 3074625000. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -149096700.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 40996125. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -116943750. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -1724253750. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1836843750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -221157000. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2713770000. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 83700000. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$Null6r16| $VALUES) 
(DSKSETQ |$S6m|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 925. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -2700. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 1390. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5150. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -2315. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -5150. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -27000. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -2160. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 4320. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6480. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 14240. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 2160. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 30720. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 82400. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -1620. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -8640. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19860. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -7560. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -108600. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 6432. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 28320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$S6m| $VALUES) 
(DSKSETQ |$S6z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 6750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -20250. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 12275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -6750. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 15950. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 1900. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -7975. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 251225. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -43875. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9720. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 75700. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -337500. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 100680. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -191400. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 929500. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 79515. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -141150. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 214110. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1872750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18168. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1177320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -226500. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$S6z| $VALUES) 
(DSKSETQ |$N6g|
         '((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 709. 5400.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 6.))
           ((MTIMES SIMP) ((RAT SIMP) 253. 420.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.) (($P SIMP) 1. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 1051. 315.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 603. 140.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 919. 56.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 5. 2.) (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 10547. 1260.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) ((RAT SIMP) 2831. 420.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 9. 2.) (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 667. 28.) (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 151. 7.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 5. 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 333. 14.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 66103. 3780.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 22. 3.) (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 104651. 1260.) (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 121. 6.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 19141. 378.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 415. 21.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 5. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 508. 21.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 884. 7.) (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 2245. 21.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) ((RAT SIMP) 11343. 140.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 5065. 42.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 295. 14.) (($P SIMP) 1. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 2175. 14.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 1613. 6.) (($P SIMP) 1. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -20. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 8125. 18.) (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$N6g| $VALUES) 
(DSKSETQ |$S8m1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 3704400. ((MEXPT SIMP) (($P SIMP) 2. 0.) 4.))
           ((MTIMES SIMP) -4233600. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 47098800. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 4233600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 121564800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -95719050.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -168663600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -2066129100.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 2822400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -8467200. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 564480. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -134930880. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -164058060. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 446029860. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 1881600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 300059350. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -166168800. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -564480. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -89953920. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 240527460.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 193485600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6641529720. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -566729900. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -4515839300.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -2822400. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 31399200. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -303712860. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -1918948920. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -2176090560. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 218051350.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 3466376900. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 356247360. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -1693440. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 67465440. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4233600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -301960395. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 200500650.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 84091995. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 1532790000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 87908400. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -1519737120. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 922165425.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 1693440. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -67465440. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 329030595. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1768903290. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 2882147400. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -220555395.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -4130193690. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 514439100. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -384952680. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 8399122200. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -1354752. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 37184832. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -151277760. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -432712800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1501803216. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2179008. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 755612928. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -1367559072. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 442163232. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -14516463024. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 28910880. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 105066720. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 697965480. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 46425600. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 8289945720. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -120426480. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -2275704720. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 73716750. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8m1| $VALUES) 
(DSKSETQ |$S8m2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 11760. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -23520. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 364560. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 11760. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 769440. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -992250. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -1134000. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -13891500.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -7840. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -907200. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -1003948. (($P SIMP) 2. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 2996548. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 1903750. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -776160. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -604800. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1974148. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1268960. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 43927352. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -3903500. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -30054500.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 243040. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -1698748. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -12175352. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -12949440. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 1495750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 22998500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 4603200. (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 453600. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2003091. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 921690. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 624291. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 9218160. (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 412080. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -9684000. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4919625. ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -453600. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1842891. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 11683434. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 17523720. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1598091. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -27559434. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -94500. (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -3330600. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 46431000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 279360. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -676800. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2152800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -8285520. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 83520. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 5080320. (($P SIMP) 1. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -7653024. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 4110624. (($P SIMP) 1. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -83615280. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 118560. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 522720. (($P SIMP) 1. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 4197864. (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -122880. (($P SIMP) 1. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 51399096. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -856944. (($P SIMP) 1. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -14931216. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 366750. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8m2| $VALUES) 
(DSKSETQ |$S8z1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 63000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -126000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -12448800. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 23738400. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 12448800. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 63000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -35002800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19192950. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 11264400. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 618823800.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -42000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 23950080. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -68817420. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 10255140. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 8144150. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 20048000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -631680. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 26813220. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -22545600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1237619880. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -14149100. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 539448700.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -772800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -15677340. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -360009720. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -156750720. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 13777750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -223149500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 910342720. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -11975040.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 16215885. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19570950.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 28720755. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 462861000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10558800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222613440. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -73024875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 11975040. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2116485. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 529542090. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -18257400. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -12882555.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 512024310. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1212819300. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -247152360. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -4300632000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -10789632. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 10184832. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -262211040. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 135449328. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1209600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -383096448. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 384247584. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 356467104. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 6188984592. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 126077280. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -64299480. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -113561280. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2262735720. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -1427760. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 419373360. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -54920250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8z1| $VALUES) 
(DSKSETQ |$S8z2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -63000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -10823400. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 20437200. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 10823400. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -30038400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 17038350. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9601200. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 530541900.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -21000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 20139840. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -57671460. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7657020. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6809950. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 17416000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -416640. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 21328860. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -19210800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1064138040. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11458300. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 464137100.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -512400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -13549620. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -305834760. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -134722560. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 11726750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -191999500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 772506560. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -10069920.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 13616505. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -17038350.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 24652215. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 393876000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -9248400. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -194265120. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -64519875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 10069920. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -802305. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 453611970. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10546200. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10779615.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 439123230. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1028682900. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -208166280. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -3654567000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -9265536. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 8963136. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -220237920. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 118298544. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 604800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -328898304. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 324832032. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 300357792. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 5264441616. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 106609440. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -55667640. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -95941440. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -1931385960. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -848880. (($P SIMP) 1. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 359941680. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -46478250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8z2| $VALUES) 
(DSKSETQ |$S10z1| '0.) 
(ADD2LNC '|$S10z1| $VALUES) 
(DSKSETQ |$filename| '"S6mTTT.lisp") 
(ADD2LNC '|$filename| $VALUES) 
(DSKSETQ |$qq|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 925. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -2700. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 1390. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5150. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -2315. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -5150. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -27000. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -2160. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 4320. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6480. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 14240. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 2160. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 30720. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 82400. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -1620. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -8640. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19860. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -7560. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -108600. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 6432. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 28320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$qq| $VALUES) 
(DSKSETQ |$nq| '6.) 
(ADD2LNC '|$nq| $VALUES) 
(DSKSETQ |$qq3| '1.) 
(ADD2LNC '|$qq3| $VALUES) 
(DSKSETQ |$qq2| '1.) 
(ADD2LNC '|$qq2| $VALUES) 
(DSKSETQ |$qq1| '1.) 
(ADD2LNC '|$qq1| $VALUES) 
(DSKSETQ |$nq3| '1.) 
(ADD2LNC '|$nq3| $VALUES) 
(DSKSETQ |$nq2| '1.) 
(ADD2LNC '|$nq2| $VALUES) 
(DSKSETQ |$nq1| '1.) 
(ADD2LNC '|$nq1| $VALUES) 
(DSKSETQ |$Assss|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -276480.
            ((MPLUS SIMP)
             ((MTIMES SIMP) (($PP SIMP) 1. 2.) (($XX SIMP) 1. 2.))
             ((MTIMES SIMP) (($PP SIMP) 1. 3.) (($XX SIMP) 1. 3.))
             ((MTIMES SIMP) (($PP SIMP) 1. 4.) (($XX SIMP) 1. 4.)))
            ((MPLUS SIMP)
             ((MTIMES SIMP) (($PP SIMP) 1. 2.)
              ((MEXPT SIMP) (($XX SIMP) 1. 2.) 2.))
             ((MTIMES SIMP) (($PP SIMP) 1. 3.)
              ((MEXPT SIMP) (($XX SIMP) 1. 3.) 2.))
             ((MTIMES SIMP) (($PP SIMP) 1. 4.)
              ((MEXPT SIMP) (($XX SIMP) 1. 4.) 2.)))
            ((MPLUS SIMP)
             ((MTIMES SIMP) (($PP SIMP) 1. 2.)
              ((MEXPT SIMP) (($XX SIMP) 1. 2.) 3.))
             ((MTIMES SIMP) (($PP SIMP) 1. 3.)
              ((MEXPT SIMP) (($XX SIMP) 1. 3.) 3.))
             ((MTIMES SIMP) (($PP SIMP) 1. 4.)
              ((MEXPT SIMP) (($XX SIMP) 1. 4.) 3.))))
           ((MTIMES SIMP) -317760.
            ((MPLUS SIMP)
             ((MTIMES SIMP) (($PP SIMP) 1. 2.)
              ((MEXPT SIMP) (($XX SIMP) 1. 2.) 2.))
             ((MTIMES SIMP) (($PP SIMP) 1. 3.)
              ((MEXPT SIMP) (($XX SIMP) 1. 3.) 2.))
             ((MTIMES SIMP) (($PP SIMP) 1. 4.)
              ((MEXPT SIMP) (($XX SIMP) 1. 4.) 2.)))
            ((MPLUS SIMP)
             ((MTIMES SIMP) (($PP SIMP) 1. 2.)
              ((MEXPT SIMP) (($XX SIMP) 1. 2.) 4.))
             ((MTIMES SIMP) (($PP SIMP) 1. 3.)
              ((MEXPT SIMP) (($XX SIMP) 1. 3.) 4.))
             ((MTIMES SIMP) (($PP SIMP) 1. 4.)
              ((MEXPT SIMP) (($XX SIMP) 1. 4.) 4.))))
           ((MTIMES SIMP) 103680.
            ((MEXPT SIMP)
             ((MPLUS SIMP)
              ((MTIMES SIMP) (($PP SIMP) 1. 2.) (($XX SIMP) 1. 2.))
              ((MTIMES SIMP) (($PP SIMP) 1. 3.) (($XX SIMP) 1. 3.))
              ((MTIMES SIMP) (($PP SIMP) 1. 4.) (($XX SIMP) 1. 4.)))
             2.)
            ((MPLUS SIMP)
             ((MTIMES SIMP) (($PP SIMP) 1. 2.)
              ((MEXPT SIMP) (($XX SIMP) 1. 2.) 4.))
             ((MTIMES SIMP) (($PP SIMP) 1. 3.)
              ((MEXPT SIMP) (($XX SIMP) 1. 3.) 4.))
             ((MTIMES SIMP) (($PP SIMP) 1. 4.)
              ((MEXPT SIMP) (($XX SIMP) 1. 4.) 4.))))
           ((MTIMES SIMP) 102912.
            ((MPLUS SIMP)
             ((MTIMES SIMP) (($PP SIMP) 1. 2.) (($XX SIMP) 1. 2.))
             ((MTIMES SIMP) (($PP SIMP) 1. 3.) (($XX SIMP) 1. 3.))
             ((MTIMES SIMP) (($PP SIMP) 1. 4.) (($XX SIMP) 1. 4.)))
            ((MPLUS SIMP)
             ((MTIMES SIMP) (($PP SIMP) 1. 2.)
              ((MEXPT SIMP) (($XX SIMP) 1. 2.) 5.))
             ((MTIMES SIMP) (($PP SIMP) 1. 3.)
              ((MEXPT SIMP) (($XX SIMP) 1. 3.) 5.))
             ((MTIMES SIMP) (($PP SIMP) 1. 4.)
              ((MEXPT SIMP) (($XX SIMP) 1. 4.) 5.))))
           ((MTIMES SIMP) -24000.
            ((MPLUS SIMP)
             ((MTIMES SIMP) (($PP SIMP) 1. 2.)
              ((MEXPT SIMP) (($XX SIMP) 1. 2.) 6.))
             ((MTIMES SIMP) (($PP SIMP) 1. 3.)
              ((MEXPT SIMP) (($XX SIMP) 1. 3.) 6.))
             ((MTIMES SIMP) (($PP SIMP) 1. 4.)
              ((MEXPT SIMP) (($XX SIMP) 1. 4.) 6.))))
           ((MTIMES SIMP) 172800.
            ((MEXPT SIMP)
             ((MPLUS SIMP)
              ((MTIMES SIMP) (($PP SIMP) 1. 2.)
               ((MEXPT SIMP) (($XX SIMP) 1. 2.) 2.))
              ((MTIMES SIMP) (($PP SIMP) 1. 3.)
               ((MEXPT SIMP) (($XX SIMP) 1. 3.) 2.))
              ((MTIMES SIMP) (($PP SIMP) 1. 4.)
               ((MEXPT SIMP) (($XX SIMP) 1. 4.) 2.)))
             3.))
           ((MTIMES SIMP) 227840.
            ((MEXPT SIMP)
             ((MPLUS SIMP)
              ((MTIMES SIMP) (($PP SIMP) 1. 2.)
               ((MEXPT SIMP) (($XX SIMP) 1. 2.) 3.))
              ((MTIMES SIMP) (($PP SIMP) 1. 3.)
               ((MEXPT SIMP) (($XX SIMP) 1. 3.) 3.))
              ((MTIMES SIMP) (($PP SIMP) 1. 4.)
               ((MEXPT SIMP) (($XX SIMP) 1. 4.) 3.)))
             2.))
           ((MTIMES SIMP) -138240.
            ((MPLUS SIMP)
             ((MTIMES SIMP) (($PP SIMP) 1. 2.) (($XX SIMP) 1. 2.))
             ((MTIMES SIMP) (($PP SIMP) 1. 3.) (($XX SIMP) 1. 3.))
             ((MTIMES SIMP) (($PP SIMP) 1. 4.) (($XX SIMP) 1. 4.)))
            ((MPLUS SIMP)
             ((MTIMES SIMP) (($PP SIMP) 1. 2.)
              ((MEXPT SIMP) (($XX SIMP) 1. 2.) 3.))
             ((MTIMES SIMP) (($PP SIMP) 1. 3.)
              ((MEXPT SIMP) (($XX SIMP) 1. 3.) 3.))
             ((MTIMES SIMP) (($PP SIMP) 1. 4.)
              ((MEXPT SIMP) (($XX SIMP) 1. 4.) 3.)))
            ((MPLUS SIMP)
             ((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 2.) 2.)
              (($PP SIMP) 2. 2.))
             ((MTIMES SIMP) 2. (($XX SIMP) 1. 2.) (($XX SIMP) 1. 3.)
              (($PP SIMP) 2. 3.))
             ((MTIMES SIMP) 2. (($XX SIMP) 1. 2.) (($XX SIMP) 1. 4.)
              (($PP SIMP) 2. 4.))
             ((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 3.) 2.)
              (($PP SIMP) 3. 3.))
             ((MTIMES SIMP) 2. (($XX SIMP) 1. 3.) (($XX SIMP) 1. 4.)
              (($PP SIMP) 3. 4.))
             ((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 4.) 2.)
              (($PP SIMP) 4. 4.))))
           ((MTIMES SIMP) 138240.
            ((MPLUS SIMP)
             ((MTIMES SIMP) (($PP SIMP) 1. 2.)
              ((MEXPT SIMP) (($XX SIMP) 1. 2.) 4.))
             ((MTIMES SIMP) (($PP SIMP) 1. 3.)
              ((MEXPT SIMP) (($XX SIMP) 1. 3.) 4.))
             ((MTIMES SIMP) (($PP SIMP) 1. 4.)
              ((MEXPT SIMP) (($XX SIMP) 1. 4.) 4.)))
            ((MPLUS SIMP)
             ((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 2.) 2.)
              (($PP SIMP) 2. 2.))
             ((MTIMES SIMP) 2. (($XX SIMP) 1. 2.) (($XX SIMP) 1. 3.)
              (($PP SIMP) 2. 3.))
             ((MTIMES SIMP) 2. (($XX SIMP) 1. 2.) (($XX SIMP) 1. 4.)
              (($PP SIMP) 2. 4.))
             ((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 3.) 2.)
              (($PP SIMP) 3. 3.))
             ((MTIMES SIMP) 2. (($XX SIMP) 1. 3.) (($XX SIMP) 1. 4.)
              (($PP SIMP) 3. 4.))
             ((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 4.) 2.)
              (($PP SIMP) 4. 4.))))
           ((MTIMES SIMP) 59200.
            ((MEXPT SIMP)
             ((MPLUS SIMP)
              ((MTIMES SIMP) (($PP SIMP) 1. 2.)
               ((MEXPT SIMP) (($XX SIMP) 1. 2.) 2.))
              ((MTIMES SIMP) (($PP SIMP) 1. 3.)
               ((MEXPT SIMP) (($XX SIMP) 1. 3.) 2.))
              ((MTIMES SIMP) (($PP SIMP) 1. 4.)
               ((MEXPT SIMP) (($XX SIMP) 1. 4.) 2.)))
             2.)
            ((MPLUS SIMP)
             ((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 2.) 2.)
              (($PP SIMP) 2. 2.))
             ((MTIMES SIMP) 2. (($XX SIMP) 1. 2.) (($XX SIMP) 1. 3.)
              (($PP SIMP) 2. 3.))
             ((MTIMES SIMP) 2. (($XX SIMP) 1. 2.) (($XX SIMP) 1. 4.)
              (($PP SIMP) 2. 4.))
             ((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 3.) 2.)
              (($PP SIMP) 3. 3.))
             ((MTIMES SIMP) 2. (($XX SIMP) 1. 3.) (($XX SIMP) 1. 4.)
              (($PP SIMP) 3. 4.))
             ((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 4.) 2.)
              (($PP SIMP) 4. 4.))))
           ((MTIMES SIMP) 88960.
            ((MPLUS SIMP)
             ((MTIMES SIMP) (($PP SIMP) 1. 2.) (($XX SIMP) 1. 2.))
             ((MTIMES SIMP) (($PP SIMP) 1. 3.) (($XX SIMP) 1. 3.))
             ((MTIMES SIMP) (($PP SIMP) 1. 4.) (($XX SIMP) 1. 4.)))
            ((MPLUS SIMP)
             ((MTIMES SIMP) (($PP SIMP) 1. 2.)
              ((MEXPT SIMP) (($XX SIMP) 1. 2.) 2.))
             ((MTIMES SIMP) (($PP SIMP) 1. 3.)
              ((MEXPT SIMP) (($XX SIMP) 1. 3.) 2.))
             ((MTIMES SIMP) (($PP SIMP) 1. 4.)
              ((MEXPT SIMP) (($XX SIMP) 1. 4.) 2.)))
            ((MPLUS SIMP)
             ((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 2.) 3.)
              (($PP SIMP) 2. 2.))
             ((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 2.) 2.)
              (($XX SIMP) 1. 3.) (($PP SIMP) 2. 3.))
             ((MTIMES SIMP) (($XX SIMP) 1. 2.)
              ((MEXPT SIMP) (($XX SIMP) 1. 3.) 2.) (($PP SIMP) 2. 3.))
             ((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 2.) 2.)
              (($XX SIMP) 1. 4.) (($PP SIMP) 2. 4.))
             ((MTIMES SIMP) (($XX SIMP) 1. 2.)
              ((MEXPT SIMP) (($XX SIMP) 1. 4.) 2.) (($PP SIMP) 2. 4.))
             ((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 3.) 3.)
              (($PP SIMP) 3. 3.))
             ((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 3.) 2.)
              (($XX SIMP) 1. 4.) (($PP SIMP) 3. 4.))
             ((MTIMES SIMP) (($XX SIMP) 1. 3.)
              ((MEXPT SIMP) (($XX SIMP) 1. 4.) 2.) (($PP SIMP) 3. 4.))
             ((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 4.) 3.)
              (($PP SIMP) 4. 4.))))
           ((MTIMES SIMP) -103680.
            ((MPLUS SIMP)
             ((MTIMES SIMP) (($PP SIMP) 1. 2.)
              ((MEXPT SIMP) (($XX SIMP) 1. 2.) 3.))
             ((MTIMES SIMP) (($PP SIMP) 1. 3.)
              ((MEXPT SIMP) (($XX SIMP) 1. 3.) 3.))
             ((MTIMES SIMP) (($PP SIMP) 1. 4.)
              ((MEXPT SIMP) (($XX SIMP) 1. 4.) 3.)))
            ((MPLUS SIMP)
             ((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 2.) 3.)
              (($PP SIMP) 2. 2.))
             ((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 2.) 2.)
              (($XX SIMP) 1. 3.) (($PP SIMP) 2. 3.))
             ((MTIMES SIMP) (($XX SIMP) 1. 2.)
              ((MEXPT SIMP) (($XX SIMP) 1. 3.) 2.) (($PP SIMP) 2. 3.))
             ((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 2.) 2.)
              (($XX SIMP) 1. 4.) (($PP SIMP) 2. 4.))
             ((MTIMES SIMP) (($XX SIMP) 1. 2.)
              ((MEXPT SIMP) (($XX SIMP) 1. 4.) 2.) (($PP SIMP) 2. 4.))
             ((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 3.) 3.)
              (($PP SIMP) 3. 3.))
             ((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 3.) 2.)
              (($XX SIMP) 1. 4.) (($PP SIMP) 3. 4.))
             ((MTIMES SIMP) (($XX SIMP) 1. 3.)
              ((MEXPT SIMP) (($XX SIMP) 1. 4.) 2.) (($PP SIMP) 3. 4.))
             ((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 4.) 3.)
              (($PP SIMP) 4. 4.))))
           ((MTIMES SIMP) 432000.
            ((MPLUS SIMP)
             ((MTIMES SIMP) (($PP SIMP) 1. 2.)
              ((MEXPT SIMP) (($XX SIMP) 1. 2.) 2.))
             ((MTIMES SIMP) (($PP SIMP) 1. 3.)
              ((MEXPT SIMP) (($XX SIMP) 1. 3.) 2.))
             ((MTIMES SIMP) (($PP SIMP) 1. 4.)
              ((MEXPT SIMP) (($XX SIMP) 1. 4.) 2.)))
            ((MPLUS SIMP)
             ((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 2.) 4.)
              (($PP SIMP) 2. 2.))
             ((MTIMES SIMP) 2. ((MEXPT SIMP) (($XX SIMP) 1. 2.) 2.)
              ((MEXPT SIMP) (($XX SIMP) 1. 3.) 2.) (($PP SIMP) 2. 3.))
             ((MTIMES SIMP) 2. ((MEXPT SIMP) (($XX SIMP) 1. 2.) 2.)
              ((MEXPT SIMP) (($XX SIMP) 1. 4.) 2.) (($PP SIMP) 2. 4.))
             ((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 3.) 4.)
              (($PP SIMP) 3. 3.))
             ((MTIMES SIMP) 2. ((MEXPT SIMP) (($XX SIMP) 1. 3.) 2.)
              ((MEXPT SIMP) (($XX SIMP) 1. 4.) 2.) (($PP SIMP) 3. 4.))
             ((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 4.) 4.)
              (($PP SIMP) 4. 4.))))
           ((MTIMES SIMP) -148160.
            ((MEXPT SIMP)
             ((MPLUS SIMP)
              ((MTIMES SIMP) (($PP SIMP) 1. 2.) (($XX SIMP) 1. 2.))
              ((MTIMES SIMP) (($PP SIMP) 1. 3.) (($XX SIMP) 1. 3.))
              ((MTIMES SIMP) (($PP SIMP) 1. 4.) (($XX SIMP) 1. 4.)))
             2.)
            ((MPLUS SIMP)
             ((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 2.) 4.)
              (($PP SIMP) 2. 2.))
             ((MTIMES SIMP) 2. ((MEXPT SIMP) (($XX SIMP) 1. 2.) 2.)
              ((MEXPT SIMP) (($XX SIMP) 1. 3.) 2.) (($PP SIMP) 2. 3.))
             ((MTIMES SIMP) 2. ((MEXPT SIMP) (($XX SIMP) 1. 2.) 2.)
              ((MEXPT SIMP) (($XX SIMP) 1. 4.) 2.) (($PP SIMP) 2. 4.))
             ((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 3.) 4.)
              (($PP SIMP) 3. 3.))
             ((MTIMES SIMP) 2. ((MEXPT SIMP) (($XX SIMP) 1. 3.) 2.)
              ((MEXPT SIMP) (($XX SIMP) 1. 4.) 2.) (($PP SIMP) 3. 4.))
             ((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 4.) 4.)
              (($PP SIMP) 4. 4.))))
           ((MTIMES SIMP) -82400.
            ((MPLUS SIMP)
             ((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 2.) 2.)
              (($PP SIMP) 2. 2.))
             ((MTIMES SIMP) 2. (($XX SIMP) 1. 2.) (($XX SIMP) 1. 3.)
              (($PP SIMP) 2. 3.))
             ((MTIMES SIMP) 2. (($XX SIMP) 1. 2.) (($XX SIMP) 1. 4.)
              (($PP SIMP) 2. 4.))
             ((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 3.) 2.)
              (($PP SIMP) 3. 3.))
             ((MTIMES SIMP) 2. (($XX SIMP) 1. 3.) (($XX SIMP) 1. 4.)
              (($PP SIMP) 3. 4.))
             ((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 4.) 2.)
              (($PP SIMP) 4. 4.)))
            ((MPLUS SIMP)
             ((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 2.) 4.)
              (($PP SIMP) 2. 2.))
             ((MTIMES SIMP) 2. ((MEXPT SIMP) (($XX SIMP) 1. 2.) 2.)
              ((MEXPT SIMP) (($XX SIMP) 1. 3.) 2.) (($PP SIMP) 2. 3.))
             ((MTIMES SIMP) 2. ((MEXPT SIMP) (($XX SIMP) 1. 2.) 2.)
              ((MEXPT SIMP) (($XX SIMP) 1. 4.) 2.) (($PP SIMP) 2. 4.))
             ((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 3.) 4.)
              (($PP SIMP) 3. 3.))
             ((MTIMES SIMP) 2. ((MEXPT SIMP) (($XX SIMP) 1. 3.) 2.)
              ((MEXPT SIMP) (($XX SIMP) 1. 4.) 2.) (($PP SIMP) 3. 4.))
             ((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 4.) 4.)
              (($PP SIMP) 4. 4.))))
           ((MTIMES SIMP) -491520.
            ((MPLUS SIMP)
             ((MTIMES SIMP) (($PP SIMP) 1. 2.)
              ((MEXPT SIMP) (($XX SIMP) 1. 2.) 2.))
             ((MTIMES SIMP) (($PP SIMP) 1. 3.)
              ((MEXPT SIMP) (($XX SIMP) 1. 3.) 2.))
             ((MTIMES SIMP) (($PP SIMP) 1. 4.)
              ((MEXPT SIMP) (($XX SIMP) 1. 4.) 2.)))
            ((MPLUS SIMP)
             ((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 2.) 4.)
              (($PP SIMP) 2. 2.))
             ((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 2.) 3.)
              (($XX SIMP) 1. 3.) (($PP SIMP) 2. 3.))
             ((MTIMES SIMP) (($XX SIMP) 1. 2.)
              ((MEXPT SIMP) (($XX SIMP) 1. 3.) 3.) (($PP SIMP) 2. 3.))
             ((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 2.) 3.)
              (($XX SIMP) 1. 4.) (($PP SIMP) 2. 4.))
             ((MTIMES SIMP) (($XX SIMP) 1. 2.)
              ((MEXPT SIMP) (($XX SIMP) 1. 4.) 3.) (($PP SIMP) 2. 4.))
             ((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 3.) 4.)
              (($PP SIMP) 3. 3.))
             ((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 3.) 3.)
              (($XX SIMP) 1. 4.) (($PP SIMP) 3. 4.))
             ((MTIMES SIMP) (($XX SIMP) 1. 3.)
              ((MEXPT SIMP) (($XX SIMP) 1. 4.) 3.) (($PP SIMP) 3. 4.))
             ((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 4.) 4.)
              (($PP SIMP) 4. 4.))))
           ((MTIMES SIMP) 138240.
            ((MEXPT SIMP)
             ((MPLUS SIMP)
              ((MTIMES SIMP) (($PP SIMP) 1. 2.) (($XX SIMP) 1. 2.))
              ((MTIMES SIMP) (($PP SIMP) 1. 3.) (($XX SIMP) 1. 3.))
              ((MTIMES SIMP) (($PP SIMP) 1. 4.) (($XX SIMP) 1. 4.)))
             2.)
            ((MPLUS SIMP)
             ((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 2.) 4.)
              (($PP SIMP) 2. 2.))
             ((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 2.) 3.)
              (($XX SIMP) 1. 3.) (($PP SIMP) 2. 3.))
             ((MTIMES SIMP) (($XX SIMP) 1. 2.)
              ((MEXPT SIMP) (($XX SIMP) 1. 3.) 3.) (($PP SIMP) 2. 3.))
             ((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 2.) 3.)
              (($XX SIMP) 1. 4.) (($PP SIMP) 2. 4.))
             ((MTIMES SIMP) (($XX SIMP) 1. 2.)
              ((MEXPT SIMP) (($XX SIMP) 1. 4.) 3.) (($PP SIMP) 2. 4.))
             ((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 3.) 4.)
              (($PP SIMP) 3. 3.))
             ((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 3.) 3.)
              (($XX SIMP) 1. 4.) (($PP SIMP) 3. 4.))
             ((MTIMES SIMP) (($XX SIMP) 1. 3.)
              ((MEXPT SIMP) (($XX SIMP) 1. 4.) 3.) (($PP SIMP) 3. 4.))
             ((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 4.) 4.)
              (($PP SIMP) 4. 4.))))
           ((MTIMES SIMP) -96000.
            ((MPLUS SIMP)
             ((MTIMES SIMP) (($PP SIMP) 1. 2.) (($XX SIMP) 1. 2.))
             ((MTIMES SIMP) (($PP SIMP) 1. 3.) (($XX SIMP) 1. 3.))
             ((MTIMES SIMP) (($PP SIMP) 1. 4.) (($XX SIMP) 1. 4.)))
            ((MPLUS SIMP)
             ((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 2.) 5.)
              (($PP SIMP) 2. 2.))
             ((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 2.) 3.)
              ((MEXPT SIMP) (($XX SIMP) 1. 3.) 2.) (($PP SIMP) 2. 3.))
             ((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 2.) 2.)
              ((MEXPT SIMP) (($XX SIMP) 1. 3.) 3.) (($PP SIMP) 2. 3.))
             ((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 2.) 3.)
              ((MEXPT SIMP) (($XX SIMP) 1. 4.) 2.) (($PP SIMP) 2. 4.))
             ((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 2.) 2.)
              ((MEXPT SIMP) (($XX SIMP) 1. 4.) 3.) (($PP SIMP) 2. 4.))
             ((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 3.) 5.)
              (($PP SIMP) 3. 3.))
             ((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 3.) 3.)
              ((MEXPT SIMP) (($XX SIMP) 1. 4.) 2.) (($PP SIMP) 3. 4.))
             ((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 3.) 2.)
              ((MEXPT SIMP) (($XX SIMP) 1. 4.) 3.) (($PP SIMP) 3. 4.))
             ((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 4.) 5.)
              (($PP SIMP) 4. 4.))))
           ((MTIMES SIMP) 120960.
            ((MPLUS SIMP)
             ((MTIMES SIMP) (($PP SIMP) 1. 2.) (($XX SIMP) 1. 2.))
             ((MTIMES SIMP) (($PP SIMP) 1. 3.) (($XX SIMP) 1. 3.))
             ((MTIMES SIMP) (($PP SIMP) 1. 4.) (($XX SIMP) 1. 4.)))
            ((MPLUS SIMP)
             ((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 2.) 5.)
              (($PP SIMP) 2. 2.))
             ((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 2.) 4.)
              (($XX SIMP) 1. 3.) (($PP SIMP) 2. 3.))
             ((MTIMES SIMP) (($XX SIMP) 1. 2.)
              ((MEXPT SIMP) (($XX SIMP) 1. 3.) 4.) (($PP SIMP) 2. 3.))
             ((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 2.) 4.)
              (($XX SIMP) 1. 4.) (($PP SIMP) 2. 4.))
             ((MTIMES SIMP) (($XX SIMP) 1. 2.)
              ((MEXPT SIMP) (($XX SIMP) 1. 4.) 4.) (($PP SIMP) 2. 4.))
             ((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 3.) 5.)
              (($PP SIMP) 3. 3.))
             ((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 3.) 4.)
              (($XX SIMP) 1. 4.) (($PP SIMP) 3. 4.))
             ((MTIMES SIMP) (($XX SIMP) 1. 3.)
              ((MEXPT SIMP) (($XX SIMP) 1. 4.) 4.) (($PP SIMP) 3. 4.))
             ((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 4.) 5.)
              (($PP SIMP) 4. 4.))))
           ((MTIMES SIMP) 329600.
            ((MPLUS SIMP)
             ((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 2.) 6.)
              (($PP SIMP) 2. 2.))
             ((MTIMES SIMP) 2. ((MEXPT SIMP) (($XX SIMP) 1. 2.) 3.)
              ((MEXPT SIMP) (($XX SIMP) 1. 3.) 3.) (($PP SIMP) 2. 3.))
             ((MTIMES SIMP) 2. ((MEXPT SIMP) (($XX SIMP) 1. 2.) 3.)
              ((MEXPT SIMP) (($XX SIMP) 1. 4.) 3.) (($PP SIMP) 2. 4.))
             ((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 3.) 6.)
              (($PP SIMP) 3. 3.))
             ((MTIMES SIMP) 2. ((MEXPT SIMP) (($XX SIMP) 1. 3.) 3.)
              ((MEXPT SIMP) (($XX SIMP) 1. 4.) 3.) (($PP SIMP) 3. 4.))
             ((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 4.) 6.)
              (($PP SIMP) 4. 4.))))
           ((MTIMES SIMP) -434400.
            ((MPLUS SIMP)
             ((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 2.) 6.)
              (($PP SIMP) 2. 2.))
             ((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 2.) 4.)
              ((MEXPT SIMP) (($XX SIMP) 1. 3.) 2.) (($PP SIMP) 2. 3.))
             ((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 2.) 2.)
              ((MEXPT SIMP) (($XX SIMP) 1. 3.) 4.) (($PP SIMP) 2. 3.))
             ((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 2.) 4.)
              ((MEXPT SIMP) (($XX SIMP) 1. 4.) 2.) (($PP SIMP) 2. 4.))
             ((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 2.) 2.)
              ((MEXPT SIMP) (($XX SIMP) 1. 4.) 4.) (($PP SIMP) 2. 4.))
             ((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 3.) 6.)
              (($PP SIMP) 3. 3.))
             ((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 3.) 4.)
              ((MEXPT SIMP) (($XX SIMP) 1. 4.) 2.) (($PP SIMP) 3. 4.))
             ((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 3.) 2.)
              ((MEXPT SIMP) (($XX SIMP) 1. 4.) 4.) (($PP SIMP) 3. 4.))
             ((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 4.) 6.)
              (($PP SIMP) 4. 4.))))
           ((MTIMES SIMP) 113280.
            ((MPLUS SIMP)
             ((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 2.) 6.)
              (($PP SIMP) 2. 2.))
             ((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 2.) 5.)
              (($XX SIMP) 1. 3.) (($PP SIMP) 2. 3.))
             ((MTIMES SIMP) (($XX SIMP) 1. 2.)
              ((MEXPT SIMP) (($XX SIMP) 1. 3.) 5.) (($PP SIMP) 2. 3.))
             ((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 2.) 5.)
              (($XX SIMP) 1. 4.) (($PP SIMP) 2. 4.))
             ((MTIMES SIMP) (($XX SIMP) 1. 2.)
              ((MEXPT SIMP) (($XX SIMP) 1. 4.) 5.) (($PP SIMP) 2. 4.))
             ((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 3.) 6.)
              (($PP SIMP) 3. 3.))
             ((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 3.) 5.)
              (($XX SIMP) 1. 4.) (($PP SIMP) 3. 4.))
             ((MTIMES SIMP) (($XX SIMP) 1. 3.)
              ((MEXPT SIMP) (($XX SIMP) 1. 4.) 5.) (($PP SIMP) 3. 4.))
             ((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 4.) 6.)
              (($PP SIMP) 4. 4.))))
           ((MTIMES SIMP) 82400.
            ((MEXPT SIMP)
             ((MPLUS SIMP)
              ((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 2.) 3.)
               (($PP SIMP) 2. 2.))
              ((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 2.) 2.)
               (($XX SIMP) 1. 3.) (($PP SIMP) 2. 3.))
              ((MTIMES SIMP) (($XX SIMP) 1. 2.)
               ((MEXPT SIMP) (($XX SIMP) 1. 3.) 2.) (($PP SIMP) 2. 3.))
              ((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 2.) 2.)
               (($XX SIMP) 1. 4.) (($PP SIMP) 2. 4.))
              ((MTIMES SIMP) (($XX SIMP) 1. 2.)
               ((MEXPT SIMP) (($XX SIMP) 1. 4.) 2.) (($PP SIMP) 2. 4.))
              ((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 3.) 3.)
               (($PP SIMP) 3. 3.))
              ((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 3.) 2.)
               (($XX SIMP) 1. 4.) (($PP SIMP) 3. 4.))
              ((MTIMES SIMP) (($XX SIMP) 1. 3.)
               ((MEXPT SIMP) (($XX SIMP) 1. 4.) 2.) (($PP SIMP) 3. 4.))
              ((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 4.) 3.)
               (($PP SIMP) 4. 4.)))
             2.)))) 
(ADD2LNC '|$Assss| $VALUES) 
(DSKSETQ $GH_0
         '((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 2.) -1.)
           ((MEXPT SIMP) (($XX SIMP) 1. 4.) -1.)
           ((MEXPT SIMP) (($XX SIMP) 2. 4.) -1.))) 
(ADD2LNC '$GH_0 $VALUES) 
(DSKSETQ |$tttt0|
         '((MTIMES SIMP)
           ((MEXPT SIMP) (($XX SIMP) 1. 2.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 2.)))
           ((MEXPT SIMP) (($XX SIMP) 1. 3.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 3.)))
           ((MEXPT SIMP) (($XX SIMP) 1. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 4.)))
           ((MEXPT SIMP) (($XX SIMP) 2. 3.)
            ((MTIMES SIMP) -4. (($PP SIMP) 2. 3.)))
           ((MEXPT SIMP) (($XX SIMP) 2. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 2. 4.)))
           ((MEXPT SIMP) (($XX SIMP) 3. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 3. 4.))))) 
(ADD2LNC '|$tttt0| $VALUES) 
(DSKSETQ |$tttt|
         '((MTIMES SIMP) -1.
           ((MEXPT SIMP) |$om| ((MTIMES SIMP) -2. |$Ms|))
           ((MEXPT SIMP)
            ((MPLUS SIMP) -1. ((MTIMES SIMP RATSIMP) 5. |$om|)
             ((MTIMES SIMP) -10. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 10. ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -5. ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            -1.)
           ((MEXPT SIMP) ((MPLUS SIMP) -1. |$Xi|)
            ((MTIMES SIMP) -2. |$Ms|))
           ((MEXPT SIMP) |$Xi| ((MTIMES SIMP) 2. |$Mt|))
           ((MEXPT SIMP)
            ((MPLUS SIMP) -1. |$om|
             ((MTIMES SIMP)
              ((MPLUS SIMP) 1. ((MTIMES SIMP RATSIMP) -1. |$om|))
              |$Xi|))
            ((MPLUS SIMP) ((MTIMES SIMP) 2. |$Ms|)
             ((MTIMES SIMP) 2. |$Mt|)))
           ((MEXPT SIMP)
            ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1. |$Xi|)
             ((MEXPT SIMP RATSIMP) |$Xi| 2.))
            ((MTIMES SIMP) -2. |$Mt|))
           ((MPLUS SIMP)
            ((MTIMES SIMP) -1. ((MEXPT SIMP RATSIMP) |$Xi| 5.))
            ((MTIMES SIMP) 5. ((MEXPT SIMP RATSIMP) |$Xi| 6.))
            ((MTIMES SIMP) -10. ((MEXPT SIMP RATSIMP) |$Xi| 7.))
            ((MTIMES SIMP) 10. ((MEXPT SIMP RATSIMP) |$Xi| 8.))
            ((MTIMES SIMP) -5. ((MEXPT SIMP RATSIMP) |$Xi| 9.))
            ((MEXPT SIMP RATSIMP) |$Xi| 10.)))) 
(ADD2LNC '|$tttt| $VALUES) 
(DSKSETQ |$a1234|
         '((MLIST SIMP)
           ((MTIMES SIMP FACTORED) -4.
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -5. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om| ((MTIMES SIMP) -2. |$Ms|))
            ((MPLUS SIMP IRREDUCIBLE) -2425.
             ((MTIMES SIMP RATSIMP) -1060. |$Ms|)
             ((MTIMES SIMP) 812. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP RATSIMP) 14550. |$om|)
             ((MTIMES SIMP RATSIMP) 3780. |$Ms| |$om|)
             ((MTIMES SIMP) -9240. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP) 2160. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP RATSIMP) -5820. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) -2808. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) 4320. ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              |$om|)
             ((MTIMES SIMP) -36375. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -5400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 24180. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -6480. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 17700. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 6910. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -11260. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -1260. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -460. |$Ms| ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 48500. ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -12200. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -13680. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 4320. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -12200. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -6580. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 7400. ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -13680. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 7400. |$Ms| ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 4320. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -36375. ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 17700. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -1260. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -5400. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 6910. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -460. ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 24180. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -11260. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -6480. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 14550. ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -5820. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 3780. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -2808. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -9240. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 4320. |$Ms| ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 2160. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -2425. ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1060. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 812. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.)))
            ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) |$Xi|
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -2.))
           ((MTIMES SIMP FACTORED) 4.
            ((MPLUS SIMP IRREDUCIBLE) -2425.
             ((MTIMES SIMP RATSIMP) -1060. |$Ms|)
             ((MTIMES SIMP) 812. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP RATSIMP) 14550. |$om|)
             ((MTIMES SIMP RATSIMP) 3780. |$Ms| |$om|)
             ((MTIMES SIMP) -9240. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP) 2160. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP RATSIMP) -5820. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) -2808. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) 4320. ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              |$om|)
             ((MTIMES SIMP) -36375. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -5400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 24180. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -6480. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 17700. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 6910. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -11260. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -1260. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -460. |$Ms| ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 48500. ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -12200. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -13680. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 4320. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -12200. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -6580. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 7400. ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -13680. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 7400. |$Ms| ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 4320. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -36375. ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 17700. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -1260. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -5400. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 6910. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -460. ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 24180. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -11260. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -6480. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 14550. ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -5820. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 3780. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -2808. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -9240. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 4320. |$Ms| ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 2160. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -2425. ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1060. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 812. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) -6.)
            ((MEXPT SIMP) |$Xi| -6.))
           ((MTIMES SIMP FACTORED) -1.
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om|)
             ((MPLUS SIMP) -5. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om| ((MTIMES SIMP) -2. |$Ms|))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 7.)
            ((MEXPT SIMP) |$Xi| 7.)
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -2.))
           ((MPLUS SIMP)
            ((MTIMES SIMP) -1. |$om| |$Xi|
             ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|) -2.))
            ((MTIMES SIMP) |$Xi|
             ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|) -1.))))) 
(ADD2LNC '|$a1234| $VALUES) 
(DEFPROP $SET_NUMBER_OF_PARTICLE %SET_NUMBER_OF_PARTICLE VERB) 
(MDEFPROP $SET_NUMBER_OF_PARTICLE
    ((LAMBDA) ((MLIST) |$nn0|)
     ((MPROG) ((MSETQ) |$nn| |$nn0|)
      (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.) ((MPLUS) |$nn0| 1.))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MSETQ) ((|$s| ARRAY) $R)
        ((MPLUS) ((|$k|) $R)
         (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S ((MPLUS) $R 1.)
          |$nn0|))))))
    MEXPR) 
(DEFPROP $SET_NUMBER_OF_PARTICLE $ANY FUNCTION-MODE) 
(ADD2LNC '(($SET_NUMBER_OF_PARTICLE) |$nn0|) $FUNCTIONS) 
(DEFPROP %SET_NUMBER_OF_PARTICLE $SET_NUMBER_OF_PARTICLE NOUN) 
(DEFPROP $NOTZERO %NOTZERO VERB) 
(MDEFPROP $NOTZERO
    ((LAMBDA) ((MLIST) $X) ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))
    MEXPR) 
(DEFPROP $NOTZERO $FIXNUM FUNCTION-MODE) 
(ADD2LNC '(($NOTZERO) $X) $FUNCTIONS) 
(DEFPROP %NOTZERO $NOTZERO NOUN) 
(DEFPROP |$compute_alphas_no_zmV1| |%compute_alphas_no_zmV1| VERB) 
(MDEFPROP |$compute_alphas_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
        ((MSETQ) $POW0
         ((MTIMES) 2.
          (($SUM)
           (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0 $MAX_USED_LEVEL0)
           $L0 2. $MAX_USED_LEVEL0)))
        ((MSETQ) $POW0
         ((MPLUS) $POW0
          (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2. $MAX_USED_LEVEL0)))
        ((MCOND) |$dbg_compute_levels|
         (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T $FALSE)
        ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
      ((MRETURN) |$noAlphas0|)))
    MEXPR) 
(DEFPROP |$compute_alphas_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_alphas_no_zmV1| |$compute_alphas_no_zmV1| NOUN) 
(DEFPROP |$compute_levels_used_no_zmV1| |%compute_levels_used_no_zmV1|
         VERB) 
(MDEFPROP |$compute_levels_used_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
        ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
         ((MPROGN)
          ((MSETQ) $POW0
           ((MPLUS)
            (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
             ((MPLUS) $L0 ((MMINUS) 1.)))
            (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0 $MAX_USED_LEVEL0)))
          ((MCOND) ((MGREATERP) $POW0 0.)
           ((MSETQ) ((|$usedLevels0| ARRAY) $R)
            (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
             ((|$usedLevels0| ARRAY) $R)))
           T $FALSE)))))
      ((MRETURN) |$usedLevels0|)))
    MEXPR) 
(DEFPROP |$compute_levels_used_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_levels_used_no_zmV1| |$compute_levels_used_no_zmV1|
         NOUN) 
(DEFPROP |$compute_levels_and_powers_used_no_zmV1|
         |%compute_levels_and_powers_used_no_zmV1| VERB) 
(MDEFPROP |$compute_levels_and_powers_used_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
        ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
         ((MPROGN)
          ((MSETQ) $POW0
           ((MPLUS)
            (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
             ((MPLUS) $L0 ((MMINUS) 1.)))
            ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
            (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
             $MAX_USED_LEVEL0)))
          ((MCOND) ((MGREATERP) $POW0 0.)
           ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
            (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
             ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
           T $FALSE)))))
      ((MRETURN) |$usedLevelsPowers0|)))
    MEXPR) 
(DEFPROP |$compute_levels_and_powers_used_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_levels_and_powers_used_no_zmV1|)
           $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_levels_and_powers_used_no_zmV1|
         |$compute_levels_and_powers_used_no_zmV1| NOUN) 
(DEFPROP |$compute_Ks_no_zmV1| |%compute_Ks_no_zmV1| VERB) 
(MDEFPROP |$compute_Ks_no_zmV1|
    ((LAMBDA) ((MLIST) $LEVEL_USED_ARRAY0)
     ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
      ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
      ((MDO) $R 1. NIL NIL |$nn| NIL
       ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
        ((MSETQ) |$Nlus0| (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
        ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
         ((MPROGN)
          ((MSETQ) $NR_PQ
           ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R) $INR_PQ))
          ((MSETQ) ((|$explK0| ARRAY) $R)
           ((MPLUS) ((|$explK0| ARRAY) $R)
            ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
        ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
         ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
        |$end_r_loop|))
      ((MRETURN) |$Ks_rules0|)))
    MEXPR) 
(DEFPROP |$compute_Ks_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0) $FUNCTIONS) 
(DEFPROP |%compute_Ks_no_zmV1| |$compute_Ks_no_zmV1| NOUN) 
(DEFPROP |$compute_Ds| |%compute_Ds| VERB) 
(MDEFPROP |$compute_Ds|
    ((LAMBDA) ((MLIST) $LEVEL_USED_ARRAY0)
     ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
      ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
      ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
       ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
        ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
         ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
          ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL NIL
           NIL
           ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL NIL NIL
            NIL
            ((MSETQ) ((|$explD0| ARRAY) $R $S)
             ((MPLUS) ((|$explD0| ARRAY) $R $S)
              ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
               ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
          ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
           (($ENDCONS)
            ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
            ((|$Ds_rules0| ARRAY) $R)))
          |$end_s_loop|))
        |$end_r_loop|))
      ((MRETURN) |$Ds_rules0|)))
    MEXPR) 
(DEFPROP |$compute_Ds| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_Ds|) $LEVEL_USED_ARRAY0) $FUNCTIONS) 
(DEFPROP |%compute_Ds| |$compute_Ds| NOUN) 
(DSKSETQ $WICK '$WICK) 
(DEFPROP $WICK %WICK VERB) 
(MDEFPROP $WICK
    ((LAMBDA) ((MLIST) |$list_Nr0|)
     ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
      ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
      ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
      ((MSETQ) $WICK00
       ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
        ((MFACTORIAL) |$Nr0|)))
      ((MDO) $R 2. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $WICK0 0.)
        ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
        ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
         ((MPROGN) ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
          ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
           ((MSETQ) $WICK0
            ((MPLUS) $WICK0
             ((MTIMES)
              ((MQUOTIENT) 1.
               ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
              $CO0
              ((MEXPT) ((|$s| ARRAY) $R)
               ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
           T $FALSE)))
        ((MSETQ) $WICK00 $WICK0)))
      ((MRETURN) $WICK00)))
    MEXPR) 
(DEFPROP $WICK $ANY FUNCTION-MODE) 
(ADD2LNC '(($WICK) |$list_Nr0|) $FUNCTIONS) 
(DEFPROP %WICK $WICK NOUN) 
(DEFPROP $DO_ALL_TERM %DO_ALL_TERM VERB) 
(MDEFPROP $DO_ALL_TERM
    ((LAMBDA) ((MLIST) $INT0 $LEVELS_POWERS0 |$Ks_rules0| |$Ds_rules0|)
     ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
      (($PRINT) "in computing 'Z' (do_all_term)")
      ((MSETQ) $EXPL_INT0 $INT0)
      ((MDO) $R 1. NIL NIL |$nn| NIL
       ((MPROGN)
        ((MCOND) |$dbg_all_terms|
         (($PRINT)
          "in computing 'Z' (do_all_term) doing all terms for particle"
          $R)
         T $FALSE)
        ((MSETQ) $EXPL_INT0
         (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
          ((|$Ds_rules0| ARRAY) $R)))
        ((MSETQ) $NLEVELS0 (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
        ((MCOND) |$dbg_all_terms|
         (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
        ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
         ((MPROGN)
          ((MCOND) |$dbg_all_terms|
           (($PRINT) " project to"
            (($L) $R
             ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
            "^"
            ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
             ((MPLUS) $L0 1.)))
           T $FALSE)
          ((MSETQ) $EXPL_INT0
           (($RATCOEF) $EXPL_INT0
            (($L) $R
             ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
            ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
             ((MPLUS) $L0 1.))))
          ((MCOND) |$dbg_all_terms|
           (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
      ((MRETURN) $EXPL_INT0)))
    MEXPR) 
(DEFPROP $DO_ALL_TERM $ANY FUNCTION-MODE) 
(ADD2LNC '(($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
           |$Ds_rules0|)
         $FUNCTIONS) 
(DEFPROP %DO_ALL_TERM $DO_ALL_TERM NOUN) 
(DEFPROP $STATE2MATRIX %STATE2MATRIX VERB) 
(MDEFPROP $STATE2MATRIX
    ((LAMBDA) ((MLIST) $STATE0 |$MaxLevel0|)
     ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
      ((MSETQ) $MAT0
       (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
        ((MPLUS) |$MaxLevel0| 1.)))
      ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
       ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
        ((MPROGN)
         ((MSETQ) (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
          (($HIPOW) $STATE0 (($P) $IP $IQ)))
         ((MSETQ) $STATE00
          ((MQUOTIENT) $STATE00
           ((MEXPT) (($P) $IP $IQ)
            (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
      ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
       ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
        ((MPROGN)
         ((MSETQ) (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
          ((MPLUS) (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
           (($HIPOW) $STATE0 (($P) $IP $IQ))))
         ((MSETQ) $STATE00
          ((MQUOTIENT) $STATE00
           ((MEXPT) (($P) $IP $IQ) (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
      ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
       (($ERROR) "In state2matrix missing some contributions in"
        $STATE0 "since we are left with" $STATE00 "after analysis")
       T $FALSE)
      ((MRETURN) (($COPYMATRIX) $MAT0))))
    MEXPR) 
(DEFPROP $STATE2MATRIX $ANY FUNCTION-MODE) 
(ADD2LNC '(($STATE2MATRIX) $STATE0 |$MaxLevel0|) $FUNCTIONS) 
(DEFPROP %STATE2MATRIX $STATE2MATRIX NOUN) 
(DEFPROP |$take_derivative_wrt_lambdaV1|
         |%take_derivative_wrt_lambdaV1| VERB) 
(MDEFPROP |$take_derivative_wrt_lambdaV1|
    ((LAMBDA) ((MLIST) $NR0 $LEVEL0 $INDEX0 $TERM0)
     ((MPROG)
      ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0 $NPOW0
       $OP0)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
       ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
       ((MSETQ) $TERM00 $TERM0))
      ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $NEWTERM00 0.)
        ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MSETQ) $OP0 (($INPART) $FAC0 0.))
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MCOND) ((MGREATERP) $NPOW0 2.)
            (($ERROR)
             "la() has one index and it cannot occour with a power bigger than 2! term="
             $TERM00)
            T
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$l|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$ll|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
             ((MEXPT) ((MMINUS) 1.) $LEVEL0)
             ((MFACTORIAL)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
             ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LAK)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$laSk|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
              $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LALA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$ll|)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
             ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
             ((MFACTORIAL)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
             ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $KLA)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$Skla|)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LALA)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA2)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) 2. $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          |$end_pow_op|)
         T
         ((MCOND) $ISOP0
          ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$l|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0) $TERM00
              $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) $LEVEL0)
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LAK)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$laSk|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
               $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LA2)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) 2.
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $KLA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$Skla|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
               $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MPROGN)
             ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
              ((MSETQ) $NEWTERM00 (($SUBSTINPART) |$Dim| $TERM00 $NF0))
              T
              ((MPROGN)
               ((MSETQ) $NEWTERM00 (($SUBSTINPART) 1. $TERM00 $NF0))
               ((MSETQ) $NEWTERM00
                (($SUBSTITUTE) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                 $NEWTERM00))))
             |$end_lambda|)
            T $FALSE)
           |$end_if_op|)
          T $FALSE))
        ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
      ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_lambdaV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_lambdaV1|
         |$take_derivative_wrt_lambdaV1| NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA %TAKE_DERIVATIVE_WRT_LAMBDA VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA
    ((LAMBDA) ((MLIST) $NR0 $LEVEL0 $INDEX0 $TERM0)
     ((MPROG)
      ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0 $NPOW0
       $OP0)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
       ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
       ((MSETQ) $TERM00 $TERM0))
      ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $NEWTERM00 0.)
        ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0)) ((MSETQ) $NPOW0 1.)
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MSETQ) $OP0 (($INPART) $FAC0 0.))
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MCOND) ((MGREATERP) $NPOW0 2.)
            (($ERROR)
             "la() has one index and it cannot occour with a power bigger than 2! term="
             $TERM00)
            T
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$l|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MPROGN)
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0
              (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
               $NF0 2.)))
            ((MCOND) ((MEQUAL) $OP0 |$ll|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               ((MEXPT) ((MMINUS) 1.) $LEVEL0)
               ((MFACTORIAL)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
               ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LAK)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 |$laSk|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LALA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)))
             T $FALSE)
            |$end_lambda_other|)
           T $FALSE)
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MPROGN)
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0
              (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
               $NF0 2.)))
            ((MCOND) ((MEQUAL) $OP0 |$ll|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
               ((MFACTORIAL)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
               ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $KLA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 |$Skla|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LALA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)))
             T $FALSE)
            |$end_other_la|)
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA2)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) 2. $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          |$end_pow_op|)
         T
         ((MCOND) $ISOP0
          ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$l|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0) $TERM00
              $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) $LEVEL0)
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LAK)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$laSk|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
               $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LA2)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) 2.
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $KLA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$Skla|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
               $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MPROGN)
             ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
              ((MSETQ) $NEWTERM00 (($SUBSTINPART) |$Dim| $TERM00 $NF0))
              T
              ((MPROGN)
               ((MSETQ) $NEWTERM00 (($SUBSTINPART) 1. $TERM00 $NF0))
               ((MSETQ) $NEWTERM00
                (($SUBSTITUTE) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                 $NEWTERM00))))
             |$end_lambda|)
            T $FALSE)
           |$end_if_op|)
          T $FALSE))
        ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
      ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_LAMBDA $TAKE_DERIVATIVE_WRT_LAMBDA NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR
         %TAKE_DERIVATIVE_WRT_SCALAR_PAIR VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR
    ((LAMBDA) ((MLIST) $NR0 $LEVEL10 $LEVEL20 $TERM0)
     ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
      ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
      ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.)) ((MSETQ) $DER0 0.)
      ((MCOND) ((MGREATERP) $LEVEL10 0.)
       ((MSETQ) $DER00
        (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0| $TERM0))
       T ((MSETQ) $DER00 ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
      ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
      ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
       ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
        ((MDO) $NT0 1. NIL NIL $LDER00 NIL
         ((MPROGN)
          ((MCOND) |$dbg_wrt_pair|
           (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
            "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
           T $FALSE)
          ((MSETQ) $TMP_DER0
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
            (($INPART) $DER00 $NT0)))
          ((MSETQ) $DER0 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
       T
       ((MPROGN)
        ((MCOND) |$dbg_wrt_pair|
         (($PRINT) "    SINGLE term: take der of" $DER00 "wrt lambda("
          $NR0 $LEVEL20 |$newII0| ")")
         T $FALSE)
        ((MSETQ) $DER0
         (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0| $DER00))))
      ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0)) ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
           $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_SCALAR_PAIR
         $TAKE_DERIVATIVE_WRT_SCALAR_PAIR NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_STATE %TAKE_DERIVATIVE_WRT_STATE VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_STATE
    ((LAMBDA) ((MLIST) $NR0 $ONE_STATE_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
      ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $ONE_STATE_IN_MATRIX0))
      ((MSETQ) |$Der0| $TERM0)
      ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
       ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
        ((MCOND)
         ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
         ((MPROGN)
          ((MDO) $N_PQ 1. NIL NIL
           (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
           ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
             ((MPROGN)
              ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
               ((MSETQ) |$tmp_Der0|
                ((MPLUS) |$tmp_Der0|
                 (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                  ((MPLUS) $L0 ((MMINUS) 1.))
                  ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
              ((MSETQ) |$Der0| |$tmp_Der0|))
             T
             ((MSETQ) |$Der0|
              (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
               ((MPLUS) $L0 ((MMINUS) 1.)) ((MPLUS) $C0 ((MMINUS) 1.))
               |$Der0|)))))
          |$end_loop_c0|)
         T $FALSE)))
      ((MRETURN) |$Der0|)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_STATE $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_STATE $TAKE_DERIVATIVE_WRT_STATE NOUN) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV1|
         |%take_derivative_wrt_scalar_stateSV1| VERB) 
(MDEFPROP |$take_derivative_wrt_scalar_stateSV1|
    ((LAMBDA) ((MLIST) $SCALARS_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
      ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
      ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
       ((MCOND)
        ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
        ((MPROGN)
         ((MCOND) |$dbg_scalars|
          (($PRINT) "nr0=" $NR0 "out of"
           (($LENGTH) $SCALARS_IN_MATRIX0))
          T $FALSE)
         ((MSETQ) |$tmp_DER0| 0.)
         ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
          ((MPROGN)
           (($PRINT) "before length(DER0) is" (($LENGTH) |$der0|))
           ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
            ((MSETQ) |$tmp_DER0|
             ((MPLUS) |$tmp_DER0|
              (($TAKE_DERIVATIVE_WRT_STATE) $NR0
               (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
           ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
          T
          ((MPROGN)
           ((MCOND) |$dbg_scalars|
            (($PRINT) "SINGLE term " |$der0| "derivative wrt r=" $NR0
             "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0) "with nr=" $NR0)
            T $FALSE)
           ((MSETQ) |$der0|
            (($TAKE_DERIVATIVE_WRT_STATE) $NR0
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
           |$end_single|)))
        T $FALSE))
      ((MRETURN) |$der0|)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_scalar_stateSV1|) $SCALARS_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_scalar_stateSV1|
         |$take_derivative_wrt_scalar_stateSV1| NOUN) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV2|
         |%take_derivative_wrt_scalar_stateSV2| VERB) 
(MDEFPROP |$take_derivative_wrt_scalar_stateSV2|
    ((LAMBDA) ((MLIST) $SCALARS_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
      ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
       ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
        (($PRINT) "in take_derivative_wrt_scalar_stateSV2 acting on"
         $LT0 "terms")
        ((MDO) $NT0 1. NIL NIL $LT0 NIL
         ((MPROGN)
          ((MCOND) |$dbg_wrt_states|
           (($PRINT) "in take_derivative_wrt_scalar_stateSV2 EXAM term"
            $NT0 "out of" $LT0 "now there are"
            ((MCOND) ((MNOT) (($NUMBERP) |$der0|)) (($LENGTH) |$der0|)
             T 0.)
            "terms")
           T
           ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
            (($PRINT)
             "in take_derivative_wrt_scalar_stateSV2 EXAM term" $NT0
             "(step 100) out of" $LT0)
            T $FALSE))
          ((MSETQ) |$NIused| 0.)
          ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
          ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
           ((MCOND)
            ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
            ((MPROGN)
             ((MSETQ) |$tmp_DER0|
              (($TAKE_DERIVATIVE_WRT_STATE) $NR0
               (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
             |$end_nr_loop|)
            T $FALSE))
          ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
          |$end_t0_loop|)))
       T
       ((MPROGN) ((MSETQ) |$der0| $TERM0)
        ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
         ((MCOND)
          ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
          ((MPROGN)
           ((MCOND) |$dbg_wrt_states|
            (($PRINT)
             "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
             |$der0| "derivative wrt r=" $NR0 "and"
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
            T $FALSE)
           ((MSETQ) |$der0|
            (($TAKE_DERIVATIVE_WRT_STATE) $NR0
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
           |$end_single|)
          T $FALSE))))
      ((MRETURN) |$der0|)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV2| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_scalar_stateSV2|) $SCALARS_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_scalar_stateSV2|
         |$take_derivative_wrt_scalar_stateSV2| NOUN) 
(DEFPROP $CONTRACT_PAIRS_IN_ONE_TERM %CONTRACT_PAIRS_IN_ONE_TERM VERB) 
(MDEFPROP $CONTRACT_PAIRS_IN_ONE_TERM
    ((LAMBDA) ((MLIST) $UTERM0)
     ((MPROG)
      ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0 $NPOW0
       $OP0 $IND0 $NFAC0 $NR0 $NS0)
      ((MSETQ) $UTERM00 $UTERM0)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
       ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
       ((MRETURN) $UTERM0) T $FALSE)
      ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
      ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_contract| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
            ((MNOT) ((MEQUAL) $NPOW0 2.)))
           (($ERROR) "the power must be 2!! wrong term=" $UTERM0) T
           $FALSE)
          ((MCOND) ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
           ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MCOND) ((MEQUAL) $OP0 $LA)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE)
          ((MCOND) ((MEQUAL) $OP0 |$Sk|)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE)
          ((MCOND) ((MEQUAL) $OP0 $K)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE))
         T
         ((MCOND)
          ((MAND) $ISOP0
           (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
          ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
           ((MCOND)
            ((MNOT)
             (($IS) ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
            ((MPROGN)
             ((MSETQ) $OTHERFAC0 (($ASSOC) $IND0 $LIST_INDEX_FACS0))
             ((MSETQ) $NR0 (($INPART) $FAC0 1.))
             ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
             ((MCOND) ((MLEQP) $NR0 $NS0)
              ((MSETQ) $CTERM0
               ((MTIMES) $CTERM0
                ((MQAPPLY)
                 (($CONCAT) (($INPART) $FAC0 0.)
                  (($INPART) $OTHERFAC0 0.))
                 $NR0 (($INPART) $FAC0 2.) $NS0
                 (($INPART) $OTHERFAC0 2.))))
              T
              ((MSETQ) $CTERM0
               ((MTIMES) $CTERM0
                ((MQAPPLY)
                 (($CONCAT) (($INPART) $OTHERFAC0 0.)
                  (($INPART) $FAC0 0.))
                 $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                 (($INPART) $FAC0 2.)))))
             ((MSETQ) $LIST_INDEX_FACS0
              (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0) $LIST_INDEX_FACS0)))
            T
            ((MSETQ) $LIST_INDEX_FACS0
             (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
          T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
        |$end_fac_loop|))
      ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
       ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
       ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
      ((MRETURN) $CTERM0)))
    MEXPR) 
(DEFPROP $CONTRACT_PAIRS_IN_ONE_TERM $ANY FUNCTION-MODE) 
(ADD2LNC '(($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0) $FUNCTIONS) 
(DEFPROP %CONTRACT_PAIRS_IN_ONE_TERM $CONTRACT_PAIRS_IN_ONE_TERM NOUN) 
(DEFPROP $CONTRACT_PAIRS %CONTRACT_PAIRS VERB) 
(MDEFPROP $CONTRACT_PAIRS
    ((LAMBDA) ((MLIST) |$utermS0|)
     ((MPROG) ((MLIST) $SUM0)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
       ((MPROGN) ((MSETQ) $SUM0 0.)
        ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
         ((MSETQ) $SUM0
          ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
       T ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
      ((MRETURN) $SUM0)))
    MEXPR) 
(DEFPROP $CONTRACT_PAIRS $ANY FUNCTION-MODE) 
(ADD2LNC '(($CONTRACT_PAIRS) |$utermS0|) $FUNCTIONS) 
(DEFPROP %CONTRACT_PAIRS $CONTRACT_PAIRS NOUN) 
(DEFPROP $TRUE_XX %TRUE_XX VERB) 
(MDEFPROP $TRUE_XX
    ((LAMBDA) ((MLIST) $R $S)
     ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))
    MEXPR) 
(DEFPROP $TRUE_XX $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_XX) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_XX $TRUE_XX NOUN) 
(DEFPROP |$otherN| |%otherN| VERB) 
(MDEFPROP |$otherN|
    ((LAMBDA) ((MLIST) $M $N)
     ((MCOND)
      ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
       ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
      3. T
      ((MCOND)
       ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
        ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
       2. T
       ((MCOND)
        ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
         ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
        1. T $FALSE))))
    MEXPR) 
(DEFPROP |$otherN| $BOOLEAN FUNCTION-MODE) 
(ADD2LNC '((|$otherN|) $M $N) $FUNCTIONS) 
(DEFPROP |%otherN| |$otherN| NOUN) 
(DEFPROP $COMPUTE_PP3 %COMPUTE_PP3 VERB) 
(MDEFPROP $COMPUTE_PP3
    ((LAMBDA) ((MLIST) ((MLIST) |$n|))
     ((MPROG)
      ((MDO) $M 1. NIL NIL |$nn| NIL
       ((MDO) $N 1. NIL NIL |$nn| NIL
        ((MCOND) ((MEQUAL) $M $N)
         ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
          ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))) $AP))
         T
         ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
          ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
           ((MPLUS)
            ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
            ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
            ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))
    MEXPR) 
(DEFPROP $COMPUTE_PP3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_PP3) ((MLIST) |$n|)) $FUNCTIONS) 
(MDEFPROP $COMPUTE_PP3 T MLEXPRP) 
(DEFPROP %COMPUTE_PP3 $COMPUTE_PP3 NOUN) 
(DEFPROP $PP3ONSHELL %PP3ONSHELL VERB) 
(MDEFPROP $PP3ONSHELL
    ((LAMBDA) ((MLIST) $M $N) (($NUM_PP3 ARRAY) $M $N)) MEXPR) 
(DEFPROP $PP3ONSHELL $ANY FUNCTION-MODE) 
(ADD2LNC '(($PP3ONSHELL) $M $N) $FUNCTIONS) 
(DEFPROP %PP3ONSHELL $PP3ONSHELL NOUN) 
(DEFPROP $TRUE_GF_XX3 %TRUE_GF_XX3 VERB) 
(MDEFPROP $TRUE_GF_XX3
    ((LAMBDA) ((MLIST) $R $S) (($NUM_XX3 ARRAY) $R $S)) MEXPR) 
(DEFPROP $TRUE_GF_XX3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_GF_XX3) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_GF_XX3 $TRUE_GF_XX3 NOUN) 
(DEFPROP $GF_XX3 %GF_XX3 VERB) 
(MDEFPROP $GF_XX3
    ((LAMBDA) ((MLIST) $M $N)
     ((MCOND) ((MEQUAL) $M 1.) |$x1| T
      ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
       ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
        |$x3|))))
    MEXPR) 
(DEFPROP $GF_XX3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($GF_XX3) $M $N) $FUNCTIONS) 
(DEFPROP %GF_XX3 $GF_XX3 NOUN) 
(DSKSETQ $COMPUTE_PP4 '$COMPUTE_PP4) 
(DEFPROP $COMPUTE_PP4 %COMPUTE_PP4 VERB) 
(MDEFPROP $COMPUTE_PP4
    ((LAMBDA) ((MLIST) ((MLIST) |$n|))
     ((MPROG)
      ((MDO) $M 1. NIL NIL |$nn| NIL
       ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
        ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))) $AP)))
      ((MSETQ) |$Mu|
       ((MPLUS)
        ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
        ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Ms|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Mt|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
       (($RATSIMP)
        ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
         ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
          ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
      ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Ms|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Mt|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
       (($RATSIMP)
        ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
         ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.) ((MMINUS) 2.)
          ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))
    MEXPR) 
(DEFPROP $COMPUTE_PP4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_PP4) ((MLIST) |$n|)) $FUNCTIONS) 
(MDEFPROP $COMPUTE_PP4 T MLEXPRP) 
(DEFPROP %COMPUTE_PP4 $COMPUTE_PP4 NOUN) 
(DEFPROP $PP4ONSHELL %PP4ONSHELL VERB) 
(MDEFPROP $PP4ONSHELL
    ((LAMBDA) ((MLIST) $M $N) (($NUM_PP4 ARRAY) $M $N)) MEXPR) 
(DEFPROP $PP4ONSHELL $ANY FUNCTION-MODE) 
(ADD2LNC '(($PP4ONSHELL) $M $N) $FUNCTIONS) 
(DEFPROP %PP4ONSHELL $PP4ONSHELL NOUN) 
(DEFPROP $COMPUTE_XX4 %COMPUTE_XX4 VERB) 
(MDEFPROP $COMPUTE_XX4
    ((LAMBDA) ((MLIST))
     ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
      (($REMARRAY) $NUM_XX4)
      ((MSETQ) $GF_X_RULES
       ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
      ((MSETQ) $EQ_XX40
       ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
        ((MEQUAL) |$om|
         ((MQUOTIENT)
          ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
           (($XX) 1. 3.))
          (($XX) 2. 4.)))))
      ((MSETQ) $EQ_XX40
       ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
        ((MEQUAL)
         ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.) (($XX) 2. 4.))
         ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
      ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
      ((MSETQ) $SO_X13
       (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
      ((MSETQ) $XX4_LIST
       (($MAKELIST)
        (($MAKELIST)
         ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S)) $S
         ((MPLUS) $R 1.) |$nn|)
        $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
      ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
      ((MSETQ) $XX4_LIST
       (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
      ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
      ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
       (($MAP) ":" ((MLIST) (($LHS) $GFXX0)) ((MLIST) (($RHS) $GFXX0))))
      ((MSETQ) |$dx3_dOM| (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
      ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES)) |$xx4_done|))
    MEXPR) 
(DEFPROP $COMPUTE_XX4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_XX4)) $FUNCTIONS) 
(DEFPROP %COMPUTE_XX4 $COMPUTE_XX4 NOUN) 
(DEFPROP $TRUE_GF_XX4 %TRUE_GF_XX4 VERB) 
(MDEFPROP $TRUE_GF_XX4
    ((LAMBDA) ((MLIST) $R $S) (($NUM_XX4 ARRAY) $R $S)) MEXPR) 
(DEFPROP $TRUE_GF_XX4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_GF_XX4) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_GF_XX4 $TRUE_GF_XX4 NOUN) 
(DEFPROP |$check_cyc_A_234| |%check_cyc_A_234| VERB) 
(MDEFPROP |$check_cyc_A_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
        ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
        ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
        ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
        ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
        ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
        ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
        ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
        ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
        ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
        ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
        ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_cyc_A_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_cyc_A_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_cyc_A_234| |$check_cyc_A_234| NOUN) 
(DEFPROP |$cyc_A_234| |%cyc_A_234| VERB) 
(MDEFPROP |$cyc_A_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
        ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
        ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$cyc_A_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$cyc_A_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%cyc_A_234| |$cyc_A_234| NOUN) 
(DEFPROP |$check_cyc_gfA_234| |%check_cyc_gfA_234| VERB) 
(MDEFPROP |$check_cyc_gfA_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
        ((MEQUAL) |$om| ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_cyc_gfA_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_cyc_gfA_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_cyc_gfA_234| |$check_cyc_gfA_234| NOUN) 
(DEFPROP |$cyc_gfA_234| |%cyc_gfA_234| VERB) 
(MDEFPROP |$cyc_gfA_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST)
        ((MEQUAL) |$om| ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
       $AMP00)))
    MEXPR) 
(DEFPROP |$cyc_gfA_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$cyc_gfA_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%cyc_gfA_234| |$cyc_gfA_234| NOUN) 
(DEFPROP |$check_swap_A_23| |%check_swap_A_23| VERB) 
(MDEFPROP |$check_swap_A_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
        ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_swap_A_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_swap_A_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_swap_A_23| |$check_swap_A_23| NOUN) 
(DEFPROP |$swap_A_23| |%swap_A_23| VERB) 
(MDEFPROP |$swap_A_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
        ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$swap_A_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$swap_A_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%swap_A_23| |$swap_A_23| NOUN) 
(DEFPROP |$swap_gfA_23| |%swap_gfA_23| VERB) 
(MDEFPROP |$swap_gfA_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE) ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$swap_gfA_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$swap_gfA_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%swap_gfA_23| |$swap_gfA_23| NOUN) 
(DEFPROP $TEST_MEASURE %TEST_MEASURE VERB) 
(MDEFPROP $TEST_MEASURE
    ((LAMBDA) ((MLIST) |$l1| |$l2| |$l3| |$l4|)
     ((MPROG) ((MSETQ) |$nn| 4.)
      (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
      ((MSETQ) $GH_00
       ((MQUOTIENT) 1.
        ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
      ((MSETQ) |$tttt_00|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
           ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
           ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
      ((MSETQ) |$tttt_00|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
      ((MSETQ) $GH_0P
       (($FACTOR)
        (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) (($XX) 1. 2.)
          ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.)) (($XX) 1. 3.)
           (($XX) 2. 4.))))))
      ((MSETQ) |$TTTT_0p|
       (($FACTOR)
        (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) (($XX) 1. 2.)
          ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.)) (($XX) 1. 3.)
           (($XX) 2. 4.))))))
      ((MSETQ) |$TTTT_pp|
       (($FACTOR)
        (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.))))
      ((MSETQ) |$gh_TTT0|
       (($FACTOR)
        (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
         ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTT|
       (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))
    MEXPR) 
(DEFPROP $TEST_MEASURE $ANY FUNCTION-MODE) 
(ADD2LNC '(($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|) $FUNCTIONS) 
(DEFPROP %TEST_MEASURE $TEST_MEASURE NOUN) 
(DEFPROP $ORDERXX %ORDERXX VERB) 
(MDEFPROP $ORDERXX
    ((LAMBDA) ((MLIST) $R $S)
     ((MCOND) ((MEQUAL) $R $S) 0. T
      ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
       ((MMINUS) (($XX) $S $R)))))
    MEXPR) 
(DEFPROP $ORDERXX $ANY FUNCTION-MODE) 
(ADD2LNC '(($ORDERXX) $R $S) $FUNCTIONS) 
(DEFPROP %ORDERXX $ORDERXX NOUN) 
(DEFPROP $ORDERPP %ORDERPP VERB) 
(MDEFPROP $ORDERPP
    ((LAMBDA) ((MLIST) $R $S)
     ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))
    MEXPR) 
(DEFPROP $ORDERPP $ANY FUNCTION-MODE) 
(ADD2LNC '(($ORDERPP) $R $S) $FUNCTIONS) 
(DEFPROP %ORDERPP $ORDERPP NOUN) 
(DEFPROP $TRUE_KK %TRUE_KK VERB) 
(MDEFPROP $TRUE_KK
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))
    MEXPR) 
(DEFPROP $TRUE_KK $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_KK) $R $M $S $N) $FUNCTIONS) 
(DEFPROP %TRUE_KK $TRUE_KK NOUN) 
(DEFPROP |$true_Skk| |%true_Skk| VERB) 
(MDEFPROP |$true_Skk|
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
      (($SUM)
       ((MTIMES) (($ORDERPP) $T $S) ((MEXPT) (($ORDERXX) $R $T) $M)) $T
       1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_Skk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_Skk|) $R $M $S $N) $FUNCTIONS) 
(DEFPROP |%true_Skk| |$true_Skk| NOUN) 
(DEFPROP |$true_kSk| |%true_kSk| VERB) 
(MDEFPROP |$true_kSk|
    ((LAMBDA) ((MLIST) $S $N $R $M)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
      (($SUM)
       ((MTIMES) (($ORDERPP) $T $S) ((MEXPT) (($ORDERXX) $R $T) $M)) $T
       1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_kSk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_kSk|) $S $N $R $M) $FUNCTIONS) 
(DEFPROP |%true_kSk| |$true_kSk| NOUN) 
(DEFPROP |$true_SkSk| |%true_SkSk| VERB) 
(MDEFPROP |$true_SkSk|
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
      (($SUM)
       (($SUM)
        ((MTIMES) (($ORDERPP) $T $U) ((MEXPT) (($ORDERXX) $R $T) $M)
         ((MEXPT) (($ORDERXX) $S $U) $N))
        $T 1. |$nn|)
       $U 1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_SkSk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_SkSk|) $R $M $S $N) $FUNCTIONS) 
(DEFPROP |%true_SkSk| |$true_SkSk| NOUN) 
(DEFPROP $FROM_STATE_TO_ADDEND_LIST %FROM_STATE_TO_ADDEND_LIST VERB) 
(MDEFPROP $FROM_STATE_TO_ADDEND_LIST
    ((LAMBDA) ((MLIST) $STATE0)
     ((MPROG)
      ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T $FALSE)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
       ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
      ((MSETQ) $LIST0
       (($MAKELIST) (($INPART) $STATE0 $T) $T 1. (($LENGTH) $STATE0)))
      ((MRETURN) $LIST0)))
    MEXPR) 
(DEFPROP $FROM_STATE_TO_ADDEND_LIST $ANY FUNCTION-MODE) 
(ADD2LNC '(($FROM_STATE_TO_ADDEND_LIST) $STATE0) $FUNCTIONS) 
(DEFPROP %FROM_STATE_TO_ADDEND_LIST $FROM_STATE_TO_ADDEND_LIST NOUN) 
(DEFPROP $EXTRACT_AND_NORMALIZE_COEFFS %EXTRACT_AND_NORMALIZE_COEFFS
         VERB) 
(MDEFPROP $EXTRACT_AND_NORMALIZE_COEFFS
    ((LAMBDA) ((MLIST) $LIST_OF_LISTS_OF_SUBSTATES0)
     ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
      ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
       ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
        ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
         ((MPROGN) ((MSETQ) $S00 $S0)
          ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
           ((MPROGN) ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
            ((MCOND) ((MGREATERP) $POW0 0.)
             ((MSETQ) $S00
              ((MTIMES)
               ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
               ((MEXPT)
                ((MQUOTIENT) 1.
                 ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                $POW0)))
             T $FALSE)
            ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
            ((MCOND) ((MGREATERP) $POW0 0.)
             ((MSETQ) $S00
              ((MTIMES)
               ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
               ((MEXPT)
                ((MQUOTIENT) 1.
                 ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                $POW0)))
             T $FALSE)))
          ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
           ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
            ((MPROGN) ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
             ((MCOND) ((MGREATERP) $POW0 0.)
              ((MSETQ) $S00
               ((MTIMES)
                ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                ((MEXPT)
                 ((MQUOTIENT)
                  ((MQUOTIENT) ((MMINUS) 1.)
                   ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                  ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                 $POW0)))
              T $FALSE))))
          ((MCOND)
           ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
            ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
           (($ERROR)
            "extract_and_normalize_coeffs cannot compute normalized coeff from"
            $S0 "left over is" $S00)
           T $FALSE)
          ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
        ((MSETQ) $COEFFS_LIST0 (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
      ((MRETURN) $COEFFS_LIST0)))
    MEXPR) 
(DEFPROP $EXTRACT_AND_NORMALIZE_COEFFS $ANY FUNCTION-MODE) 
(ADD2LNC '(($EXTRACT_AND_NORMALIZE_COEFFS)
           $LIST_OF_LISTS_OF_SUBSTATES0)
         $FUNCTIONS) 
(DEFPROP %EXTRACT_AND_NORMALIZE_COEFFS $EXTRACT_AND_NORMALIZE_COEFFS
         NOUN) 
(DEFPROP |$amplitudeN4V1| |%amplitudeN4V1| VERB) 
(MDEFPROP |$amplitudeN4V1|
    ((LAMBDA) ((MLIST) $STATES_LIST0)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) |$Partials0|
            (($ENDCONS)
             ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4) $LIST_OF_SUBSTATES0
              $PARTIAL_AMP0)
             |$Partials0|))
           ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$amplitudeN4V1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$amplitudeN4V1|) $STATES_LIST0) $FUNCTIONS) 
(DEFPROP |%amplitudeN4V1| |$amplitudeN4V1| NOUN) 
(DEFPROP |$amplitudeN4V1_list| |%amplitudeN4V1_list| VERB) 
(MDEFPROP |$amplitudeN4V1_list|
    ((LAMBDA) ((MLIST) $STATES_LIST0 $CHECKPOINT_SAVE_FILENAME)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MPROGN)
        ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
         ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
          ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
           ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
            (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
             $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
             (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
             (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
             "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
            ((MSETQ) $LIST_OF_SUBSTATES0
             ((MLIST)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
            (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
            ((MSETQ) $SL0
             (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
              $LIST_OF_SUBSTATES0))
            ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
            ((MSETQ) $NAS_LIST0
             (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
            ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
            ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
            ((MSETQ) $ULPS0
             ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
            ((MSETQ) $ULPS_LIST0
             (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
            ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
            ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
            ((MSETQ) $EI0
             (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
            ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
            ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
            (($PRINT)
             "Computed the expression on which we must act with derivatives in"
             ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
            ((MSETQ) $PARTIAL_AMP0
             ((MTIMES)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
               $NA1)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
               $NA2)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
               $NA3)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
               $NA4)
              ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
            ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
            (($PRINT)
             "Taken the derivatives and computed the partial amplitude in"
             ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
              |$Partials0|))
            |$end_3_loops|))))
        (($SAVE)
         (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_" (($STRING) $NA1)
          ".lisp")
         $NA1 $STATES_LIST0 |$Partials0|)
        |$end_na1_loop|))
      ((MRETURN) |$Partials0|)))
    MEXPR) 
(DEFPROP |$amplitudeN4V1_list| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$amplitudeN4V1_list|) $STATES_LIST0
           $CHECKPOINT_SAVE_FILENAME)
         $FUNCTIONS) 
(DEFPROP |%amplitudeN4V1_list| |$amplitudeN4V1_list| NOUN) 
(DEFPROP |$gf_amplitudeN4V1| |%gf_amplitudeN4V1| VERB) 
(MDEFPROP |$gf_amplitudeN4V1|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0
            (($RATSIMP)
             (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)
              ((MEQUAL) $XX $TRUE_GF_XX4))))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V1| |$gf_amplitudeN4V1| NOUN) 
(DEFPROP |$gf_amplitudeN4V2| |%gf_amplitudeN4V2| VERB) 
(MDEFPROP |$gf_amplitudeN4V2|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| |$Mt|))
           ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp the amplitude"
            ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
           ((MSETQ) $MAXNSNT0
            ((MPLUS)
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              (($SUM)
               (($SUM) ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                2. (($LENGTH) (($SL0 ARRAY) $NR0)))
               $NR0 1. |$nn0|))))
           ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
            ((MPROGN)
             ((MSETQ) |$Ms_proj_amp0|
              (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| $NS0))
             ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
              ((MDO) $NT0 0. NIL NIL
               ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
               ((MPROGN)
                (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                 "terms")
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATSIMP)
                  (($EV) |$Mt_Ms_proj_amp0|
                   ((MEQUAL) $XX $TRUE_GF_XX4))))
                ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                 ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                  ((MTIMES) |$Mt_Ms_proj_amp0| ((MEXPT) |$Ms| $NS0)
                   ((MEXPT) |$Mt| $NT0))))))
              T $FALSE)))
           ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude fully gauge fixed in"
            ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp-ed the amplitude in"
            ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6)) "s")
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V2| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V2| |$gf_amplitudeN4V2| NOUN) 
(DEFPROP |$gf_amplitudeN4V2_1| |%gf_amplitudeN4V2_1| VERB) 
(MDEFPROP |$gf_amplitudeN4V2_1|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| |$Mt|))
           ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratexpand the amplitude"
            ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
            "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
            "terms")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
           ((MSETQ) $MAXNSNT0
            ((MPLUS)
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              (($SUM)
               (($SUM) ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                2. (($LENGTH) (($SL0 ARRAY) $NR0)))
               $NR0 1. |$nn0|))))
           ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
            ((MPROGN)
             ((MSETQ) |$Ms_proj_amp0|
              (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| $NS0))
             ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
              ((MDO) $NT0 0. NIL NIL
               ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
               ((MPROGN)
                (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                 "terms")
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATSIMP)
                  (($EV) |$Mt_Ms_proj_amp0|
                   ((MEQUAL) $XX $TRUE_GF_XX4))))
                ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                 ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                  ((MTIMES) |$Mt_Ms_proj_amp0| ((MEXPT) |$Ms| $NS0)
                   ((MEXPT) |$Mt| $NT0))))))
              T $FALSE)))
           ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude fully gauge fixed in"
            ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp-ed the amplitude in"
            ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6)) "s")
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V2_1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V2_1| |$gf_amplitudeN4V2_1| NOUN) 
(DEFPROP |$SetStates| |%SetStates| VERB) 
(MDEFPROP |$SetStates|
    ((LAMBDA) ((MLIST) |$dd0|)
     ((MPROG) ((MSETQ) |$Lev0| 2.)
      ((MSETQ) |$Null2|
       (($EV)
        ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
         ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
         ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
         ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Lev0| 3.)
      ((MSETQ) |$Null3|
       (($EV)
        ((MPLUS)
         ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.) |$dd|)
         ((MMINUS)
          ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.) |$dd|))
         ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
         ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 1.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
         ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 2. 0.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 3.))
         ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$dd| |$dd0|)))
      ((MSETQ) |$Lev0| 4.)
      ((MSETQ) |$S4z|
       ((MPLUS) ((MTIMES) 375. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 888. (($P) 3. 1.)))
        ((MTIMES) ((MMINUS) 23.) (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 22968. (($P) 2. 2.))
        ((MTIMES) 138. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 1452.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) 1800. ((MEXPT) (($P) 1. 1.) 2.))))
      ((MSETQ) |$S4m|
       ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
        ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 2268. (($P) 2. 2.))
        ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
        ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$S4r1|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
          (($P) 3. 1.) |$d|)
         ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.) |$d|)
         ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
          (($P) 3. 1.))
         ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 0.) 4.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$S4r2|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.) ((MEXPT) |$d| 2.))
         ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.) ((MEXPT) |$d| 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.) |$d|)
         ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.) |$d|)
         ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 4. 0.))
         ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
         ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
         ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.))
         ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
         ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 2. 1.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 2. 1.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$S4r3|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.) ((MEXPT) |$d| 2.))
         ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.) ((MEXPT) |$d| 2.))
         ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.) |$d|)
         ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 3. 1.))
         ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
         ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.))
         ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4r1|
       (($EV)
        ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
         ((MTIMES) 624. (($P) 3. 1.))
         ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 936. (($P) 2. 2.))
         ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
         ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES)
          ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
           ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
      ((MSETQ) |$Null4r2|
       ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
        ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 4050. (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$Null4g|
       (($EV)
        ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|) 2.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|) 8.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|) 6.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|) 72.)
         ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
         ((MTIMES) 6. (($P) 3. 1.))
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
         ((MTIMES) 3. (($P) 2. 2.))
         ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
         ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
         ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
         ((MQUOTIENT)
          ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)) 6.)
         ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4cr|
       ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
        ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$Null6r16|
       ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
        ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
        ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 3074625000. (($P) 3. 3.))
        ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.))
        ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
        ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
      ((MSETQ) |$S6m|
       ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
        ((MTIMES) 28320. (($P) 5. 1.))
        ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 82400. (($P) 3. 3.))
        ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
      ((MSETQ) |$S6z|
       ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
        ((MTIMES) 1177320. (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
        ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) 929500. (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
        ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.))
        ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
      ((MSETQ) |$N6g|
       (($EV)
        ((MPLUS) ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
         ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
         ((MQUOTIENT) ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
         ((MQUOTIENT)
          ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|)) 4.)
         ((MQUOTIENT) ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|)
          168.)
         ((MQUOTIENT)
          ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.) |$d|)
          280.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
         ((MQUOTIENT) ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
         ((MQUOTIENT)
          ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|)) 3.)
         ((MQUOTIENT)
          ((MMINUS)
           ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
          3.)
         ((MQUOTIENT) ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|)
          378.)
         ((MQUOTIENT)
          ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.) |$d|)
          1260.)
         ((MQUOTIENT)
          ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.) |$d|)
          945.)
         ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|) 4.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|) 4.)
         ((MQUOTIENT) ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|)
          2520.)
         ((MQUOTIENT)
          ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 2. 0.) 2.) |$d|)
          140.)
         ((MQUOTIENT)
          ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.) |$d|)
          252.)
         ((MQUOTIENT) ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|)
          7560.)
         ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.))) 18.)
         ((MTIMES) 110. (($P) 5. 1.))
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
         ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.)) 7.)
         ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.)) 12.)
         ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
         ((MQUOTIENT)
          ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)) 70.)
         ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
         ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.)) 7.)
         ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
         ((MQUOTIENT)
          ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)) 7.)
         ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.)) 54.)
         ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.)) 6.)
         ((MQUOTIENT)
          ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
          1260.)
         ((MQUOTIENT)
          ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)) 3.)
         ((MQUOTIENT)
          ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.))
          3780.)
         ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)) 14.)
         ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
         ((MQUOTIENT)
          ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)) 28.)
         ((MQUOTIENT)
          ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.)) 420.)
         ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.)) 45.)
         ((MQUOTIENT)
          ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 2. 0.) 2.))
          280.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.))
          2.)
         ((MQUOTIENT)
          ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
           (($P) 2. 0.))
          140.)
         ((MQUOTIENT)
          ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)) 630.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 1. 1.) 2.))
          2.)
         ((MQUOTIENT)
          ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.)) 420.)
         ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
          37800.))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Lev0| 8.)
      ((MSETQ) |$S8m1|
       ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
        ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
        ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) 8289945720. (($P) 6. 2.))
        ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
        ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 5. 0.))
        ((MTIMES) 8399122200. (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 1.))
        ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 1.))
        ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 4515839300.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 300059350. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
        ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2066129100.) ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 47098800. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
      ((MSETQ) |$S8m2|
       ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
        ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
        ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) 51399096. (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
        ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
        ((MTIMES) 46431000. (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 1.))
        ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 1903750. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
      ((MSETQ) |$S8z1|
       ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
        ((MTIMES) 419373360. (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 6188984592. (($P) 5. 3.))
        ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 20048000. (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 8144150. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 2.))
        ((MTIMES) 23738400. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
      ((MSETQ) |$S8z2|
       ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
        ((MTIMES) 359941680. (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 5264441616. (($P) 5. 3.))
        ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 17416000. (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6809950. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 2.))
        ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 2. 2.))
        ((MTIMES) 20437200. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.))))
      ((MSETQ) |$S10z1| 0.) |$states_defined|))
    MEXPR) 
(DEFPROP |$SetStates| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SetStates|) |$dd0|) $FUNCTIONS) 
(DEFPROP |%SetStates| |$SetStates| NOUN) 
(DEFPROP |$gf_SSSSV2| |%gf_SSSSV2| VERB) 
(MDEFPROP |$gf_SSSSV2|
    ((LAMBDA)
     ((MLIST) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4| |$l4|
      |$Add2filename|)
     ((MPROG) ((MLIST) |$d|)
      ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
      ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
      ((MSETQ) $FILENAME0
       (($CONCAT) |$Add2filename| "_List_" |$l1| "_" |$l2| "_" |$l3|
        "_" |$l4|))
      ((MSETQ) |$gf_AsssV2|
       ((|$gf_amplitudeN4V2|) ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
        ((MLIST) |$l1| |$l2| |$l3| |$l4|) T))
      ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
      (($PRINT) "Step0: amplitude computation time"
       ((MPLUS) $TI1 ((MMINUS) $TI0)))
      ((MRETURN) |$gf_AsssV2|)))
    MEXPR) 
(DEFPROP |$gf_SSSSV2| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_SSSSV2|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
           |$l4| |$Add2filename|)
         $FUNCTIONS) 
(DEFPROP |%gf_SSSSV2| |$gf_SSSSV2| NOUN) 
(DEFPROP |$SSSSstep0| |%SSSSstep0| VERB) 
(MDEFPROP |$SSSSstep0|
    ((LAMBDA)
     ((MLIST) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4| |$l4|
      |$dd0|)
     ((MPROG) ((MLIST) |$d|)
      ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
      ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
      ((MSETQ) |$Asss|
       ((|$amplitudeN4V1|) ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)))
      ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
      (($PRINT) "Step0: amplitude computation time"
       ((MPLUS) $TI1 ((MMINUS) $TI0)))
      ((MRETURN) |$Asss|)))
    MEXPR) 
(DEFPROP |$SSSSstep0| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
           |$l4| |$dd0|)
         $FUNCTIONS) 
(DEFPROP |%SSSSstep0| |$SSSSstep0| NOUN) 
(DEFPROP |$SSSSstep1| |%SSSSstep1| VERB) 
(MDEFPROP |$SSSSstep1| ((LAMBDA) ((MLIST) |$AmpS40|) |$AmpS40|) MEXPR) 
(DEFPROP |$SSSSstep1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SSSSstep1|) |$AmpS40|) $FUNCTIONS) 
(DEFPROP |%SSSSstep1| |$SSSSstep1| NOUN) 
(DEFPROP |$gf_SSSSV3| |%gf_SSSSV3| VERB) 
(MDEFPROP |$gf_SSSSV3|
    ((LAMBDA)
     ((MLIST) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4| |$l4|
      |$dd0|)
     ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
      (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
      ((MSETQ) |$Assss0|
       ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
        |$l4| |$dd0|))
      ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
      ((MSETQ) |$f_Assss|
       (($RATSIMP)
        (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
      (($PRINT) "simplification computation time"
       ((MPLUS) $TI2 ((MMINUS) $TI1)))
      ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
      (($PRINT) "computation times" $TI0 $TI1 $TI2)
      ((MSETQ) $GH_0
       ((MQUOTIENT) 1.
        ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
      ((MSETQ) |$tttt0|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
      ((MSETQ) |$tttt|
       (($RATSIMP)
        (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTTT|
       (($RATSIMP)
        (($EV) ((MTIMES) $GH_0 |$tttt0|) ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTTT_dx3|
       (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
      (($PRINT) "factors from ghosts and momenta and measure"
       |$gh_TTTT_dx3|)
      ((MSETQ) $FINAL_AMP_DX
       (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
      ((MRETURN)
       ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3| |$dx3_dOM|))))
    MEXPR) 
(DEFPROP |$gf_SSSSV3| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
           |$l4| |$dd0|)
         $FUNCTIONS) 
(DEFPROP |%gf_SSSSV3| |$gf_SSSSV3| NOUN) 
(DSKSETQ $NUM_XX3 '$NUM_XX3) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_XX3) 
(MREMPROP '$NUM_XX3 'ARRAY) 
(MPUTPROP '$NUM_XX3 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2. NIL NIL (((1. 3.) . |$Xi|))
      (((1. 2.) (MTIMES SIMP)
        ((MEXPT SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$Xi|)) -1.)
        |$Xi|)
       ((2. 3.) . 1.)))) 
(ADD2LNC '$NUM_XX3 $ARRAYS) 
(DSKSETQ |$usedLevels0| '|$usedLevels0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$usedLevels0| 'HASHAR) 
(MPUTPROP '|$usedLevels0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MLIST) 6.) ((MLIST)) ((MLIST)) ((MLIST)) |#####|)) 
(ADD2LNC '|$usedLevels0| $ARRAYS) 
(DSKSETQ |$usedLevelsPowers0| '|$usedLevelsPowers0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$usedLevelsPowers0| 'HASHAR) 
(MPUTPROP '|$usedLevelsPowers0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MLIST) 6. 1.) ((MLIST)) ((MLIST)) ((MLIST)) |#####|)) 
(ADD2LNC '|$usedLevelsPowers0| $ARRAYS) 
(DSKSETQ |$noAlphas0| '|$noAlphas0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$noAlphas0| 'HASHAR) 
(MPUTPROP '|$noAlphas0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA '(|#####| 1. 0. 0. 0. |#####|)) 
(ADD2LNC '|$noAlphas0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$explK0| 'HASHAR) 
(MPUTPROP '|$explK0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MTIMES SIMP) ((|$l| SIMP) 1. 6.) (($L SIMP) 1. 6.)) 0.
              0. 0. |#####|)) 
(ADD2LNC '|$explK0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$explD0| 'HASHAR) 
(MPUTPROP '|$explD0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6. 6.) 
(FILLARRAY AAAAA
    '(|#####| |#####| |#####| |#####| |#####| |#####| |#####| |#####|
              0. 0. 0. |#####| |#####| |#####| |#####| 0. 0. |#####|
              |#####| |#####| |#####| |#####| 0. |#####| |#####|
              |#####| |#####| |#####| |#####| |#####| |#####| |#####|
              |#####| |#####| |#####| |#####|)) 
(ADD2LNC '|$explD0| $ARRAYS) 
(DSKSETQ |$s| '|$s|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$s|) 
(MREMPROP '|$s| 'ARRAY) 
(MPUTPROP '|$s| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 4. 1. (((4.) (|$k| SIMP) 4.))
      (((1.) (MPLUS SIMP) ((|$k| SIMP) 1.)
        ((MTIMES SIMP) ((|$d| SIMP) 1. 2.) (($X SIMP) 2.))
        ((MTIMES SIMP) ((|$d| SIMP) 1. 3.) (($X SIMP) 3.))
        ((MTIMES SIMP) ((|$d| SIMP) 1. 4.) (($X SIMP) 4.))))
      (((2.) (MPLUS SIMP) ((|$k| SIMP) 2.)
        ((MTIMES SIMP) ((|$d| SIMP) 2. 3.) (($X SIMP) 3.))
        ((MTIMES SIMP) ((|$d| SIMP) 2. 4.) (($X SIMP) 4.))))
      (((3.) (MPLUS SIMP) ((|$k| SIMP) 3.)
        ((MTIMES SIMP) ((|$d| SIMP) 3. 4.) (($X SIMP) 4.)))))) 
(ADD2LNC '|$s| $ARRAYS) 
(DSKSETQ $NUM_XX4 '$NUM_XX4) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_XX4) 
(MREMPROP '$NUM_XX4 'ARRAY) 
(MPUTPROP '$NUM_XX4 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 6. 2. NIL NIL NIL NIL NIL (((1. 4.) (MEXPT SIMP) |$Xi| -1.))
      (((1. 3.) (MTIMES SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|)
        ((MEXPT SIMP)
         ((MPLUS SIMP) ((MTIMES SIMP) -1. |$Xi|)
          ((MEXPT SIMP RATSIMP) |$Xi| 2.))
         -1.))
       ((2. 4.) . 1.))
      (((1. 2.) (MEXPT SIMP) ((MPLUS SIMP) -1. |$Xi|) -1.)
       ((2. 3.) (MTIMES SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|)
        ((MEXPT SIMP)
         ((MPLUS SIMP) -1. |$om|
          ((MTIMES SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$om|))
           |$Xi|))
         -1.))
       ((3. 4.) (MTIMES SIMP) ((MEXPT SIMP) |$om| -1.)
        ((MEXPT SIMP) |$Xi| -1.) ((MPLUS SIMP) -1. |$om| |$Xi|))))) 
(ADD2LNC '$NUM_XX4 $ARRAYS) 
(DSKSETQ $NUM_PP4 '$NUM_PP4) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_PP4) 
(MREMPROP '$NUM_PP4 'ARRAY) 
(MPUTPROP '$NUM_PP4 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 10. 2. (((2. 2.) . 0.) ((4. 4.) . 0.)) NIL NIL NIL NIL NIL
      (((1. 3.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 5. ((MTIMES SIMP) -2. |$Mt|))))
      (((2. 3.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) -5. ((MTIMES SIMP RATSIMP) 2. |$Ms|)
         ((MTIMES SIMP RATSIMP) 2. |$Mt|))))
      (((1. 1.) (RAT SIMP) -5. 2.) ((3. 3.) . 0.)) NIL NIL NIL NIL
      (((1. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 2.)
        ((MPLUS SIMP) |$Ms| |$Mt|)))
      (((2. 4.) (MTIMES SIMP) ((RAT SIMP) -1. 2.) |$Mt|))
      (((1. 2.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 5. ((MTIMES SIMP) -2. |$Ms|)))
       ((3. 4.) (MTIMES SIMP) ((RAT SIMP) -1. 2.) |$Ms|)))) 
(ADD2LNC '$NUM_PP4 $ARRAYS) 
(DSKSETQ $INFLAG 'T) 
(DSKSETQ $K '$K) 
(DEFPROP $K $ANY MODE) 
(ADD2LNC '$K $PROPS) 
(DSKSETQ |$Mt| '|$Mt|) 
(RESTORE-FACTS '((($KIND) |$Mt| $INTEGER))) 
(ADD2LNC '|$Mt| $PROPS) 
(DEFPROP $R $FIXNUM MODE) 
(ADD2LNC '$R $PROPS) 
(DEFPROP $L0 $FIXNUM MODE) 
(ADD2LNC '$L0 $PROPS) 
(DEFPROP $INR_PQ $FIXNUM MODE) 
(ADD2LNC '$INR_PQ $PROPS) 
(DEFPROP $S $FIXNUM MODE) 
(ADD2LNC '$S $PROPS) 
(DEFPROP $NR $ANY MODE) 
(ADD2LNC '$NR $PROPS) 
(DEFPROP $IP $FIXNUM MODE) 
(ADD2LNC '$IP $PROPS) 
(DEFPROP $IQ $FIXNUM MODE) 
(ADD2LNC '$IQ $PROPS) 
(DEFPROP $NF0 $FIXNUM MODE) 
(ADD2LNC '$NF0 $PROPS) 
(DEFPROP $NT0 $FIXNUM MODE) 
(ADD2LNC '$NT0 $PROPS) 
(DEFPROP $C0 $FIXNUM MODE) 
(ADD2LNC '$C0 $PROPS) 
(DEFPROP $N_PQ $FIXNUM MODE) 
(ADD2LNC '$N_PQ $PROPS) 
(DEFPROP $NR0 $FIXNUM MODE) 
(ADD2LNC '$NR0 $PROPS) 
(DEFPROP $M $FIXNUM MODE) 
(ADD2LNC '$M $PROPS) 
(DEFPROP $N $FIXNUM MODE) 
(ADD2LNC '$N $PROPS) 
(DEFPROP $T $ANY MODE) 
(ADD2LNC '$T $PROPS) 
(DEFPROP $N0 $FIXNUM MODE) 
(ADD2LNC '$N0 $PROPS) 
(DEFPROP $M0 $FIXNUM MODE) 
(ADD2LNC '$M0 $PROPS) 
(DEFPROP $S0 $ANY MODE) 
(ADD2LNC '$S0 $PROPS) 
(DEFPROP $NS0 $ANY MODE) 
(ADD2LNC '$NS0 $PROPS) 
(DEFPROP $NA1 $FIXNUM MODE) 
(ADD2LNC '$NA1 $PROPS) 
(DEFPROP $NA2 $FIXNUM MODE) 
(ADD2LNC '$NA2 $PROPS) 
(DEFPROP $NA3 $FIXNUM MODE) 
(ADD2LNC '$NA3 $PROPS) 
(DEFPROP $NA4 $FIXNUM MODE) 
(ADD2LNC '$NA4 $PROPS) 
(DSKSETQ |$Ms| '|$Ms|) 
(RESTORE-FACTS '((($KIND) |$Ms| $INTEGER))) 
(ADD2LNC '|$Ms| $PROPS) 
(SETQ $LINENUM 105.) 
(SETQ *ALPHABET* (NCONC '(#\_ #\%) *ALPHABET*)) 
(DSKSETQ $CONTEXT '$INITIAL) 
(RESTORE-FACTS '((($KIND) |$Mt| $INTEGER) (($KIND) |$Ms| $INTEGER))) 

==> anc/lisp_results/S6zS4zTS4z.lisp <==
;;; -*- Mode: LISP; package:maxima; syntax:common-lisp; -*- 
(in-package :maxima)
(DSKSETQ $%O0 '$DONE) 
(ADDLABEL '$%O0) 
(DSKSETQ $%I1 '(($BATCH) "10_exp_reggeon.v3.mat")) 
(ADDLABEL '$%I1) 
(DSKSETQ $%I2
         '(($DEFINE_VARIABLE) |$expand_reggeon_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I2) 
(DSKSETQ $%O2 'NIL) 
(ADDLABEL '$%O2) 
(DSKSETQ $%I3 '(($DEFINE_VARIABLE) |$dbg_all_terms| NIL $BOOLEAN)) 
(ADDLABEL '$%I3) 
(DSKSETQ $%O3 'NIL) 
(ADDLABEL '$%O3) 
(DSKSETQ $%I4 '(($DEFINE_VARIABLE) |$dbg_compute_levels| NIL $BOOLEAN)) 
(ADDLABEL '$%I4) 
(DSKSETQ $%O4 'NIL) 
(ADDLABEL '$%O4) 
(DSKSETQ $%I5 '(($DEFINE_VARIABLE) |$nn| 0. $INTEGER)) 
(ADDLABEL '$%I5) 
(DSKSETQ $%O5 '0.) 
(ADDLABEL '$%O5) 
(DSKSETQ $%I6 '(($KILL) |$nn|)) 
(ADDLABEL '$%I6) 
(DSKSETQ $%O6 '$DONE) 
(ADDLABEL '$%O6) 
(DSKSETQ $%I7
         '((MDEFINE) (($SET_NUMBER_OF_PARTICLE) |$nn0|)
           ((MPROG) ((MSETQ) |$nn| |$nn0|)
            (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.)
             ((MPLUS) |$nn0| 1.))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MSETQ) ((|$s| ARRAY) $R)
              ((MPLUS) ((|$k|) $R)
               (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S
                ((MPLUS) $R 1.) |$nn0|))))))) 
(ADDLABEL '$%I7) 
(DSKSETQ $%O7
         '((MDEFINE SIMP) (($SET_NUMBER_OF_PARTICLE) |$nn0|)
           ((MPROG) ((MSETQ) |$nn| |$nn0|)
            (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.)
             ((MPLUS) |$nn0| 1.))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MSETQ) ((|$s| ARRAY) $R)
              ((MPLUS) ((|$k|) $R)
               (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S
                ((MPLUS) $R 1.) |$nn0|))))))) 
(ADDLABEL '$%O7) 
(DSKSETQ $%I8
         '((MDEFINE) (($NOTZERO) $X)
           ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))) 
(ADDLABEL '$%I8) 
(DSKSETQ $%O8
         '((MDEFINE SIMP) (($NOTZERO) $X)
           ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))) 
(ADDLABEL '$%O8) 
(DSKSETQ $%I9
         '((MDEFINE)
           ((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
              ((MSETQ) $POW0
               ((MTIMES) 2.
                (($SUM)
                 (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0
                  $MAX_USED_LEVEL0)
                 $L0 2. $MAX_USED_LEVEL0)))
              ((MSETQ) $POW0
               ((MPLUS) $POW0
                (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2.
                 $MAX_USED_LEVEL0)))
              ((MCOND) |$dbg_compute_levels|
               (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T
               $FALSE)
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
            ((MRETURN) |$noAlphas0|)))) 
(ADDLABEL '$%I9) 
(DSKSETQ $%O9
         '((MDEFINE SIMP)
           ((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
              ((MSETQ) $POW0
               ((MTIMES) 2.
                (($SUM)
                 (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0
                  $MAX_USED_LEVEL0)
                 $L0 2. $MAX_USED_LEVEL0)))
              ((MSETQ) $POW0
               ((MPLUS) $POW0
                (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2.
                 $MAX_USED_LEVEL0)))
              ((MCOND) |$dbg_compute_levels|
               (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T
               $FALSE)
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
            ((MRETURN) |$noAlphas0|)))) 
(ADDLABEL '$%O9) 
(DSKSETQ $%I10
         '((MDEFINE)
           ((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevels0| ARRAY) $R)
                  (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
                   ((|$usedLevels0| ARRAY) $R)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevels0|)))) 
(ADDLABEL '$%I10) 
(DSKSETQ $%O10
         '((MDEFINE SIMP)
           ((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevels0| ARRAY) $R)
                  (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
                   ((|$usedLevels0| ARRAY) $R)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevels0|)))) 
(ADDLABEL '$%O10) 
(DSKSETQ $%I11
         '((MDEFINE)
           ((|$compute_levels_and_powers_used_no_zmV1|)
            $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
                  (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
                   ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevelsPowers0|)))) 
(ADDLABEL '$%I11) 
(DSKSETQ $%O11
         '((MDEFINE SIMP)
           ((|$compute_levels_and_powers_used_no_zmV1|)
            $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
                  (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
                   ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevelsPowers0|)))) 
(ADDLABEL '$%O11) 
(DSKSETQ $%I12
         '((MDEFINE) ((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
            ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
              ((MSETQ) |$Nlus0|
               (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
              ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
               ((MPROGN)
                ((MSETQ) $NR_PQ
                 ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R)
                  $INR_PQ))
                ((MSETQ) ((|$explK0| ARRAY) $R)
                 ((MPLUS) ((|$explK0| ARRAY) $R)
                  ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
              ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
               ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
              |$end_r_loop|))
            ((MRETURN) |$Ks_rules0|)))) 
(ADDLABEL '$%I12) 
(DSKSETQ $%O12
         '((MDEFINE SIMP) ((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
            ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
              ((MSETQ) |$Nlus0|
               (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
              ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
               ((MPROGN)
                ((MSETQ) $NR_PQ
                 ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R)
                  $INR_PQ))
                ((MSETQ) ((|$explK0| ARRAY) $R)
                 ((MPLUS) ((|$explK0| ARRAY) $R)
                  ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
              ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
               ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
              |$end_r_loop|))
            ((MRETURN) |$Ks_rules0|)))) 
(ADDLABEL '$%O12) 
(DSKSETQ $%I13
         '((MDEFINE) ((|$compute_Ds|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
            ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
             ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
              ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
               ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
                ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL
                 NIL NIL
                 ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL
                  NIL NIL NIL
                  ((MSETQ) ((|$explD0| ARRAY) $R $S)
                   ((MPLUS) ((|$explD0| ARRAY) $R $S)
                    ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
                     ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
                ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
                 (($ENDCONS)
                  ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
                  ((|$Ds_rules0| ARRAY) $R)))
                |$end_s_loop|))
              |$end_r_loop|))
            ((MRETURN) |$Ds_rules0|)))) 
(ADDLABEL '$%I13) 
(DSKSETQ $%O13
         '((MDEFINE SIMP) ((|$compute_Ds|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
            ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
             ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
              ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
               ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
                ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL
                 NIL NIL
                 ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL
                  NIL NIL NIL
                  ((MSETQ) ((|$explD0| ARRAY) $R $S)
                   ((MPLUS) ((|$explD0| ARRAY) $R $S)
                    ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
                     ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
                ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
                 (($ENDCONS)
                  ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
                  ((|$Ds_rules0| ARRAY) $R)))
                |$end_s_loop|))
              |$end_r_loop|))
            ((MRETURN) |$Ds_rules0|)))) 
(ADDLABEL '$%O13) 
(DSKSETQ $%I14
         '((MDEFINE) (($WICK) |$list_Nr0|)
           ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
            ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
            ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
            ((MSETQ) $WICK00
             ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
              ((MFACTORIAL) |$Nr0|)))
            ((MDO) $R 2. NIL NIL |$nn0| NIL
             ((MPROGN) ((MSETQ) $WICK0 0.)
              ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
              ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
                ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
                 ((MSETQ) $WICK0
                  ((MPLUS) $WICK0
                   ((MTIMES)
                    ((MQUOTIENT) 1.
                     ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
                    $CO0
                    ((MEXPT) ((|$s| ARRAY) $R)
                     ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
                 T $FALSE)))
              ((MSETQ) $WICK00 $WICK0)))
            ((MRETURN) $WICK00)))) 
(ADDLABEL '$%I14) 
(DSKSETQ $%O14
         '((MDEFINE SIMP) (($WICK) |$list_Nr0|)
           ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
            ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
            ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
            ((MSETQ) $WICK00
             ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
              ((MFACTORIAL) |$Nr0|)))
            ((MDO) $R 2. NIL NIL |$nn0| NIL
             ((MPROGN) ((MSETQ) $WICK0 0.)
              ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
              ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
                ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
                 ((MSETQ) $WICK0
                  ((MPLUS) $WICK0
                   ((MTIMES)
                    ((MQUOTIENT) 1.
                     ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
                    $CO0
                    ((MEXPT) ((|$s| ARRAY) $R)
                     ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
                 T $FALSE)))
              ((MSETQ) $WICK00 $WICK0)))
            ((MRETURN) $WICK00)))) 
(ADDLABEL '$%O14) 
(DSKSETQ $%I15
         '((MDEFINE)
           (($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
            |$Ds_rules0|)
           ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
            (($PRINT) "in computing 'Z' (do_all_term)")
            ((MSETQ) $EXPL_INT0 $INT0)
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN)
              ((MCOND) |$dbg_all_terms|
               (($PRINT)
                "in computing 'Z' (do_all_term) doing all terms for particle"
                $R)
               T $FALSE)
              ((MSETQ) $EXPL_INT0
               (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
                ((|$Ds_rules0| ARRAY) $R)))
              ((MSETQ) $NLEVELS0
               (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
              ((MCOND) |$dbg_all_terms|
               (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
              ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) " project to"
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  "^"
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.)))
                 T $FALSE)
                ((MSETQ) $EXPL_INT0
                 (($RATCOEF) $EXPL_INT0
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.))))
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
            ((MRETURN) $EXPL_INT0)))) 
(ADDLABEL '$%I15) 
(DSKSETQ $%O15
         '((MDEFINE SIMP)
           (($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
            |$Ds_rules0|)
           ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
            (($PRINT) "in computing 'Z' (do_all_term)")
            ((MSETQ) $EXPL_INT0 $INT0)
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN)
              ((MCOND) |$dbg_all_terms|
               (($PRINT)
                "in computing 'Z' (do_all_term) doing all terms for particle"
                $R)
               T $FALSE)
              ((MSETQ) $EXPL_INT0
               (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
                ((|$Ds_rules0| ARRAY) $R)))
              ((MSETQ) $NLEVELS0
               (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
              ((MCOND) |$dbg_all_terms|
               (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
              ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) " project to"
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  "^"
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.)))
                 T $FALSE)
                ((MSETQ) $EXPL_INT0
                 (($RATCOEF) $EXPL_INT0
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.))))
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
            ((MRETURN) $EXPL_INT0)))) 
(ADDLABEL '$%O15) 
(DSKSETQ $%I16
         '((MDEFINE) (($STATE2MATRIX) $STATE0 |$MaxLevel0|)
           ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
            ((MSETQ) $MAT0
             (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
              ((MPLUS) |$MaxLevel0| 1.)))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
                (($HIPOW) $STATE0 (($P) $IP $IQ)))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                ((MPLUS)
                 (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                 (($HIPOW) $STATE0 (($P) $IP $IQ))))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
            ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
             (($ERROR) "In state2matrix missing some contributions in"
              $STATE0 "since we are left with" $STATE00
              "after analysis")
             T $FALSE)
            ((MRETURN) (($COPYMATRIX) $MAT0))))) 
(ADDLABEL '$%I16) 
(DSKSETQ $%O16
         '((MDEFINE SIMP) (($STATE2MATRIX) $STATE0 |$MaxLevel0|)
           ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
            ((MSETQ) $MAT0
             (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
              ((MPLUS) |$MaxLevel0| 1.)))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
                (($HIPOW) $STATE0 (($P) $IP $IQ)))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                ((MPLUS)
                 (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                 (($HIPOW) $STATE0 (($P) $IP $IQ))))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
            ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
             (($ERROR) "In state2matrix missing some contributions in"
              $STATE0 "since we are left with" $STATE00
              "after analysis")
             T $FALSE)
            ((MRETURN) (($COPYMATRIX) $MAT0))))) 
(ADDLABEL '$%O16) 
(DSKSETQ $%I17 '((MSETQ) |$expand_reggeon_loaded| T)) 
(ADDLABEL '$%I17) 
(DSKSETQ $%O17 'T) 
(ADDLABEL '$%O17) 
(DSKSETQ $%O18
         '"/home/igor/tex/NoChaos/maxima.cov/SSST/10_exp_reggeon.v3.mat") 
(ADDLABEL '$%O18) 
(DSKSETQ $%I19
         '((MCOND) ((MNOT) |$expand_reggeon_loaded|)
           (($ERROR) "Cannot batch 10_exp_reggeon") T $FALSE)) 
(ADDLABEL '$%I19) 
(DSKSETQ $%O19 'NIL) 
(ADDLABEL '$%O19) 
(DSKSETQ $%I20 '(($BATCH) "20_der.v2.mat")) 
(ADDLABEL '$%I20) 
(DSKSETQ $%I21
         '(($DEFINE_VARIABLE) |$derivatives_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I21) 
(DSKSETQ $%O21 'NIL) 
(ADDLABEL '$%O21) 
(DSKSETQ $%I22 '(($DEFINE_VARIABLE) |$dbg_wrt_lambda| NIL $BOOLEAN)) 
(ADDLABEL '$%I22) 
(DSKSETQ $%O22 'NIL) 
(ADDLABEL '$%O22) 
(DSKSETQ $%I23 '(($DEFINE_VARIABLE) |$dbg_wrt_pair| NIL $BOOLEAN)) 
(ADDLABEL '$%I23) 
(DSKSETQ $%O23 'NIL) 
(ADDLABEL '$%O23) 
(DSKSETQ $%I24 '(($DEFINE_VARIABLE) |$dbg_wrt_states| NIL $BOOLEAN)) 
(ADDLABEL '$%I24) 
(DSKSETQ $%O24 'NIL) 
(ADDLABEL '$%O24) 
(DSKSETQ $%I25 '(($DEFINE_VARIABLE) |$dbg_wrt_contract| NIL $BOOLEAN)) 
(ADDLABEL '$%I25) 
(DSKSETQ $%O25 'NIL) 
(ADDLABEL '$%O25) 
(DSKSETQ $%I26 '(($DEFINE_VARIABLE) |$dbg_scalars| NIL $BOOLEAN)) 
(ADDLABEL '$%I26) 
(DSKSETQ $%O26 'NIL) 
(ADDLABEL '$%O26) 
(DSKSETQ $%I27 '((MSETQ) $INFLAG T)) 
(ADDLABEL '$%I27) 
(DSKSETQ $%O27 'T) 
(ADDLABEL '$%O27) 
(DSKSETQ $%I28 '((MSETQ) |$NIused| 0.)) 
(ADDLABEL '$%I28) 
(DSKSETQ $%O28 '0.) 
(ADDLABEL '$%O28) 
(DSKSETQ $%I29 '((MSETQ) |$objects_with_index| ((MLIST) $LA |$Sk| $K))) 
(ADDLABEL '$%I29) 
(DSKSETQ $%O29 '((MLIST SIMP) $LA |$Sk| $K)) 
(ADDLABEL '$%O29) 
(DSKSETQ $%I30
         '((MDEFINE)
           ((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
            $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LAK)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$laSk|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $KLA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$Skla|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I30) 
(DSKSETQ $%O30
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
            $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LAK)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$laSk|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $KLA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$Skla|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O30) 
(DSKSETQ $%I31
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $NPOW0 1.)
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LAK)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$laSk|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_lambda_other|)
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $KLA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$Skla|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_other_la|)
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I31) 
(DSKSETQ $%O31
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $NPOW0 1.)
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LAK)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$laSk|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_lambda_other|)
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $KLA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$Skla|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_other_la|)
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O31) 
(DSKSETQ $%I32
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
            $TERM0)
           ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
            ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
            ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.))
            ((MSETQ) $DER0 0.)
            ((MCOND) ((MGREATERP) $LEVEL10 0.)
             ((MSETQ) $DER00
              (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0|
               $TERM0))
             T
             ((MSETQ) $DER00
              ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
            ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
            ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
             ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
              ((MDO) $NT0 1. NIL NIL $LDER00 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_pair|
                 (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
                  "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
                 T $FALSE)
                ((MSETQ) $TMP_DER0
                 (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                  (($INPART) $DER00 $NT0)))
                ((MSETQ) $DER0
                 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
             T
             ((MPROGN)
              ((MCOND) |$dbg_wrt_pair|
               (($PRINT) "    SINGLE term: take der of" $DER00
                "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
               T $FALSE)
              ((MSETQ) $DER0
               (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                $DER00))))
            ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I32) 
(DSKSETQ $%O32
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
            $TERM0)
           ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
            ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
            ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.))
            ((MSETQ) $DER0 0.)
            ((MCOND) ((MGREATERP) $LEVEL10 0.)
             ((MSETQ) $DER00
              (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0|
               $TERM0))
             T
             ((MSETQ) $DER00
              ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
            ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
            ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
             ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
              ((MDO) $NT0 1. NIL NIL $LDER00 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_pair|
                 (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
                  "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
                 T $FALSE)
                ((MSETQ) $TMP_DER0
                 (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                  (($INPART) $DER00 $NT0)))
                ((MSETQ) $DER0
                 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
             T
             ((MPROGN)
              ((MCOND) |$dbg_wrt_pair|
               (($PRINT) "    SINGLE term: take der of" $DER00
                "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
               T $FALSE)
              ((MSETQ) $DER0
               (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                $DER00))))
            ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O32) 
(DSKSETQ $%I33
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
            $TERM0)
           ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
            ((MSETQ) $MAX_USED_LEVEL0
             (($LENGTH) $ONE_STATE_IN_MATRIX0))
            ((MSETQ) |$Der0| $TERM0)
            ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
             ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
              ((MCOND)
               ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
               ((MPROGN)
                ((MDO) $N_PQ 1. NIL NIL
                 (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
                 ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
                  ((MCOND)
                   (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
                   ((MPROGN)
                    ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
                     ((MSETQ) |$tmp_Der0|
                      ((MPLUS) |$tmp_Der0|
                       (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                        ((MPLUS) $L0 ((MMINUS) 1.))
                        ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
                    ((MSETQ) |$Der0| |$tmp_Der0|))
                   T
                   ((MSETQ) |$Der0|
                    (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                     ((MPLUS) $L0 ((MMINUS) 1.))
                     ((MPLUS) $C0 ((MMINUS) 1.)) |$Der0|)))))
                |$end_loop_c0|)
               T $FALSE)))
            ((MRETURN) |$Der0|)))) 
(ADDLABEL '$%I33) 
(DSKSETQ $%O33
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
            $TERM0)
           ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
            ((MSETQ) $MAX_USED_LEVEL0
             (($LENGTH) $ONE_STATE_IN_MATRIX0))
            ((MSETQ) |$Der0| $TERM0)
            ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
             ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
              ((MCOND)
               ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
               ((MPROGN)
                ((MDO) $N_PQ 1. NIL NIL
                 (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
                 ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
                  ((MCOND)
                   (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
                   ((MPROGN)
                    ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
                     ((MSETQ) |$tmp_Der0|
                      ((MPLUS) |$tmp_Der0|
                       (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                        ((MPLUS) $L0 ((MMINUS) 1.))
                        ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
                    ((MSETQ) |$Der0| |$tmp_Der0|))
                   T
                   ((MSETQ) |$Der0|
                    (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                     ((MPLUS) $L0 ((MMINUS) 1.))
                     ((MPLUS) $C0 ((MMINUS) 1.)) |$Der0|)))))
                |$end_loop_c0|)
               T $FALSE)))
            ((MRETURN) |$Der0|)))) 
(ADDLABEL '$%O33) 
(DSKSETQ $%I34
         '((MDEFINE)
           ((|$take_derivative_wrt_scalar_stateSV1|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
            ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
              ((MPROGN)
               ((MCOND) |$dbg_scalars|
                (($PRINT) "nr0=" $NR0 "out of"
                 (($LENGTH) $SCALARS_IN_MATRIX0))
                T $FALSE)
               ((MSETQ) |$tmp_DER0| 0.)
               ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
                ((MPROGN)
                 (($PRINT) "before length(DER0) is"
                  (($LENGTH) |$der0|))
                 ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
                  ((MSETQ) |$tmp_DER0|
                   ((MPLUS) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
                 ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
                T
                ((MPROGN)
                 ((MCOND) |$dbg_scalars|
                  (($PRINT) "SINGLE term " |$der0| "derivative wrt r="
                   $NR0 "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0)
                   "with nr=" $NR0)
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)))
              T $FALSE))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%I34) 
(DSKSETQ $%O34
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_scalar_stateSV1|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
            ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
              ((MPROGN)
               ((MCOND) |$dbg_scalars|
                (($PRINT) "nr0=" $NR0 "out of"
                 (($LENGTH) $SCALARS_IN_MATRIX0))
                T $FALSE)
               ((MSETQ) |$tmp_DER0| 0.)
               ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
                ((MPROGN)
                 (($PRINT) "before length(DER0) is"
                  (($LENGTH) |$der0|))
                 ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
                  ((MSETQ) |$tmp_DER0|
                   ((MPLUS) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
                 ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
                T
                ((MPROGN)
                 ((MCOND) |$dbg_scalars|
                  (($PRINT) "SINGLE term " |$der0| "derivative wrt r="
                   $NR0 "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0)
                   "with nr=" $NR0)
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)))
              T $FALSE))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%O34) 
(DSKSETQ $%I35
         '((MDEFINE)
           ((|$take_derivative_wrt_scalar_stateSV2|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
            ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
             ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
              (($PRINT)
               "in take_derivative_wrt_scalar_stateSV2 acting on" $LT0
               "terms")
              ((MDO) $NT0 1. NIL NIL $LT0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_states|
                 (($PRINT)
                  "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                  $NT0 "out of" $LT0 "now there are"
                  ((MCOND) ((MNOT) (($NUMBERP) |$der0|))
                   (($LENGTH) |$der0|) T 0.)
                  "terms")
                 T
                 ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                   $NT0 "(step 100) out of" $LT0)
                  T $FALSE))
                ((MSETQ) |$NIused| 0.)
                ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
                ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
                 NIL
                 ((MCOND)
                  ((MNOT)
                   ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                  ((MPROGN)
                   ((MSETQ) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
                   |$end_nr_loop|)
                  T $FALSE))
                ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
                |$end_t0_loop|)))
             T
             ((MPROGN) ((MSETQ) |$der0| $TERM0)
              ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
               NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                ((MPROGN)
                 ((MCOND) |$dbg_wrt_states|
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
                   |$der0| "derivative wrt r=" $NR0 "and"
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)
                T $FALSE))))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%I35) 
(DSKSETQ $%O35
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_scalar_stateSV2|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
            ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
             ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
              (($PRINT)
               "in take_derivative_wrt_scalar_stateSV2 acting on" $LT0
               "terms")
              ((MDO) $NT0 1. NIL NIL $LT0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_states|
                 (($PRINT)
                  "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                  $NT0 "out of" $LT0 "now there are"
                  ((MCOND) ((MNOT) (($NUMBERP) |$der0|))
                   (($LENGTH) |$der0|) T 0.)
                  "terms")
                 T
                 ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                   $NT0 "(step 100) out of" $LT0)
                  T $FALSE))
                ((MSETQ) |$NIused| 0.)
                ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
                ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
                 NIL
                 ((MCOND)
                  ((MNOT)
                   ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                  ((MPROGN)
                   ((MSETQ) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
                   |$end_nr_loop|)
                  T $FALSE))
                ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
                |$end_t0_loop|)))
             T
             ((MPROGN) ((MSETQ) |$der0| $TERM0)
              ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
               NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                ((MPROGN)
                 ((MCOND) |$dbg_wrt_states|
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
                   |$der0| "derivative wrt r=" $NR0 "and"
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)
                T $FALSE))))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%O35) 
(DSKSETQ $%I36
         '((MDEFINE) (($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0)
           ((MPROG)
            ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0
             $NPOW0 $OP0 $IND0 $NFAC0 $NR0 $NS0)
            ((MSETQ) $UTERM00 $UTERM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
             ((MRETURN) $UTERM0) T $FALSE)
            ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
            ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_contract|
               (($PRINT) "      Exam" $FAC0) T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
                ((MCOND)
                 ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
                  ((MNOT) ((MEQUAL) $NPOW0 2.)))
                 (($ERROR) "the power must be 2!! wrong term=" $UTERM0)
                 T $FALSE)
                ((MCOND)
                 ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
                 ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MCOND) ((MEQUAL) $OP0 $LA)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 |$Sk|)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 $K)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE))
               T
               ((MCOND)
                ((MAND) $ISOP0
                 (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
                ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
                 ((MCOND)
                  ((MNOT)
                   (($IS)
                    ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
                  ((MPROGN)
                   ((MSETQ) $OTHERFAC0
                    (($ASSOC) $IND0 $LIST_INDEX_FACS0))
                   ((MSETQ) $NR0 (($INPART) $FAC0 1.))
                   ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
                   ((MCOND) ((MLEQP) $NR0 $NS0)
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $FAC0 0.)
                        (($INPART) $OTHERFAC0 0.))
                       $NR0 (($INPART) $FAC0 2.) $NS0
                       (($INPART) $OTHERFAC0 2.))))
                    T
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $OTHERFAC0 0.)
                        (($INPART) $FAC0 0.))
                       $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                       (($INPART) $FAC0 2.)))))
                   ((MSETQ) $LIST_INDEX_FACS0
                    (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0)
                     $LIST_INDEX_FACS0)))
                  T
                  ((MSETQ) $LIST_INDEX_FACS0
                   (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
                T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
              |$end_fac_loop|))
            ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
             ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
            ((MRETURN) $CTERM0)))) 
(ADDLABEL '$%I36) 
(DSKSETQ $%O36
         '((MDEFINE SIMP) (($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0)
           ((MPROG)
            ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0
             $NPOW0 $OP0 $IND0 $NFAC0 $NR0 $NS0)
            ((MSETQ) $UTERM00 $UTERM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
             ((MRETURN) $UTERM0) T $FALSE)
            ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
            ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_contract|
               (($PRINT) "      Exam" $FAC0) T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
                ((MCOND)
                 ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
                  ((MNOT) ((MEQUAL) $NPOW0 2.)))
                 (($ERROR) "the power must be 2!! wrong term=" $UTERM0)
                 T $FALSE)
                ((MCOND)
                 ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
                 ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MCOND) ((MEQUAL) $OP0 $LA)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 |$Sk|)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 $K)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE))
               T
               ((MCOND)
                ((MAND) $ISOP0
                 (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
                ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
                 ((MCOND)
                  ((MNOT)
                   (($IS)
                    ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
                  ((MPROGN)
                   ((MSETQ) $OTHERFAC0
                    (($ASSOC) $IND0 $LIST_INDEX_FACS0))
                   ((MSETQ) $NR0 (($INPART) $FAC0 1.))
                   ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
                   ((MCOND) ((MLEQP) $NR0 $NS0)
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $FAC0 0.)
                        (($INPART) $OTHERFAC0 0.))
                       $NR0 (($INPART) $FAC0 2.) $NS0
                       (($INPART) $OTHERFAC0 2.))))
                    T
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $OTHERFAC0 0.)
                        (($INPART) $FAC0 0.))
                       $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                       (($INPART) $FAC0 2.)))))
                   ((MSETQ) $LIST_INDEX_FACS0
                    (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0)
                     $LIST_INDEX_FACS0)))
                  T
                  ((MSETQ) $LIST_INDEX_FACS0
                   (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
                T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
              |$end_fac_loop|))
            ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
             ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
            ((MRETURN) $CTERM0)))) 
(ADDLABEL '$%O36) 
(DSKSETQ $%I37
         '((MDEFINE) (($CONTRACT_PAIRS) |$utermS0|)
           ((MPROG) ((MLIST) $SUM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
             ((MPROGN) ((MSETQ) $SUM0 0.)
              ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
               ((MSETQ) $SUM0
                ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
             T
             ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
            ((MRETURN) $SUM0)))) 
(ADDLABEL '$%I37) 
(DSKSETQ $%O37
         '((MDEFINE SIMP) (($CONTRACT_PAIRS) |$utermS0|)
           ((MPROG) ((MLIST) $SUM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
             ((MPROGN) ((MSETQ) $SUM0 0.)
              ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
               ((MSETQ) $SUM0
                ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
             T
             ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
            ((MRETURN) $SUM0)))) 
(ADDLABEL '$%O37) 
(DSKSETQ $%I38 '((MSETQ) |$derivatives_loaded| T)) 
(ADDLABEL '$%I38) 
(DSKSETQ $%O38 'T) 
(ADDLABEL '$%O38) 
(DSKSETQ $%O39 '"/home/igor/tex/NoChaos/maxima.cov/SSST/20_der.v2.mat") 
(ADDLABEL '$%O39) 
(DSKSETQ $%I40
         '((MCOND) ((MNOT) |$derivatives_loaded|)
           (($ERROR) "Cannot batch 20_der") T $FALSE)) 
(ADDLABEL '$%I40) 
(DSKSETQ $%O40 'NIL) 
(ADDLABEL '$%O40) 
(DSKSETQ $%I41 '(($BATCH) "39_aux_functions_for_amplitudes.v0.mat")) 
(ADDLABEL '$%I41) 
(DSKSETQ $%I42 '(($DEFINE_VARIABLE) |$compute_pp_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I42) 
(DSKSETQ $%O42 'NIL) 
(ADDLABEL '$%O42) 
(DSKSETQ $%I43 '(($DEFINE_VARIABLE) $AP 2. $INTEGER)) 
(ADDLABEL '$%I43) 
(DSKSETQ $%O43 '2.) 
(ADDLABEL '$%O43) 
(DSKSETQ $%I44
         '((MDEFINE) (($TRUE_XX) $R $S)
           ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))) 
(ADDLABEL '$%I44) 
(DSKSETQ $%O44
         '((MDEFINE SIMP) (($TRUE_XX) $R $S)
           ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))) 
(ADDLABEL '$%O44) 
(DSKSETQ $%I45
         '((MDEFINE) ((|$otherN|) $M $N)
           ((MCOND)
            ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
             ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
            3. T
            ((MCOND)
             ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
              ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
             2. T
             ((MCOND)
              ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
               ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
              1. T $FALSE))))) 
(ADDLABEL '$%I45) 
(DSKSETQ $%O45
         '((MDEFINE SIMP) ((|$otherN|) $M $N)
           ((MCOND)
            ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
             ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
            3. T
            ((MCOND)
             ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
              ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
             2. T
             ((MCOND)
              ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
               ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
              1. T $FALSE))))) 
(ADDLABEL '$%O45) 
(DSKSETQ $%I46
         '((MDEFINE) (($COMPUTE_PP3) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MDO) $N 1. NIL NIL |$nn| NIL
              ((MCOND) ((MEQUAL) $M $N)
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
                 $AP))
               T
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
                 ((MPLUS)
                  ((MPLUS) 1.
                   ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))) 
(ADDLABEL '$%I46) 
(DSKSETQ $%O46
         '((MDEFINE SIMP) (($COMPUTE_PP3) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MDO) $N 1. NIL NIL |$nn| NIL
              ((MCOND) ((MEQUAL) $M $N)
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
                 $AP))
               T
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
                 ((MPLUS)
                  ((MPLUS) 1.
                   ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))) 
(ADDLABEL '$%O46) 
(DSKSETQ $%I47
         '((MDEFINE) (($PP3ONSHELL) $M $N) (($NUM_PP3 ARRAY) $M $N))) 
(ADDLABEL '$%I47) 
(DSKSETQ $%O47
         '((MDEFINE SIMP) (($PP3ONSHELL) $M $N)
           (($NUM_PP3 ARRAY) $M $N))) 
(ADDLABEL '$%O47) 
(DSKSETQ $%I48
         '((MSETQ) (($NUM_XX3 ARRAY) 1. 2.)
           ((MQUOTIENT) |$Xi| ((MPLUS) 1. ((MMINUS) |$Xi|))))) 
(ADDLABEL '$%I48) 
(DSKSETQ $%O48
         '((MTIMES SIMP)
           ((MEXPT SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$Xi|))
            -1.)
           |$Xi|)) 
(ADDLABEL '$%O48) 
(DSKSETQ $%I49 '((MSETQ) (($NUM_XX3 ARRAY) 1. 3.) |$Xi|)) 
(ADDLABEL '$%I49) 
(DSKSETQ $%O49 '|$Xi|) 
(ADDLABEL '$%O49) 
(DSKSETQ $%I50 '((MSETQ) (($NUM_XX3 ARRAY) 2. 3.) 1.)) 
(ADDLABEL '$%I50) 
(DSKSETQ $%O50 '1.) 
(ADDLABEL '$%O50) 
(DSKSETQ $%I51
         '((MDEFINE) (($TRUE_GF_XX3) $R $S) (($NUM_XX3 ARRAY) $R $S))) 
(ADDLABEL '$%I51) 
(DSKSETQ $%O51
         '((MDEFINE SIMP) (($TRUE_GF_XX3) $R $S)
           (($NUM_XX3 ARRAY) $R $S))) 
(ADDLABEL '$%O51) 
(DSKSETQ $%I52
         '((MDEFINE) (($GF_XX3) $M $N)
           ((MCOND) ((MEQUAL) $M 1.) |$x1| T
            ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
             ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
              |$x3|))))) 
(ADDLABEL '$%I52) 
(DSKSETQ $%O52
         '((MDEFINE SIMP) (($GF_XX3) $M $N)
           ((MCOND) ((MEQUAL) $M 1.) |$x1| T
            ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
             ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
              |$x3|))))) 
(ADDLABEL '$%O52) 
(DSKSETQ $%I53
         '((MDEFINE) (($COMPUTE_PP4) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
              ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
               $AP)))
            ((MSETQ) |$Mu|
             ((MPLUS)
              ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
              ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
            ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))) 
(ADDLABEL '$%I53) 
(DSKSETQ $%O53
         '((MDEFINE SIMP) (($COMPUTE_PP4) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
              ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
               $AP)))
            ((MSETQ) |$Mu|
             ((MPLUS)
              ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
              ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
            ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))) 
(ADDLABEL '$%O53) 
(DSKSETQ $%I54
         '((MDEFINE) (($PP4ONSHELL) $M $N) (($NUM_PP4 ARRAY) $M $N))) 
(ADDLABEL '$%I54) 
(DSKSETQ $%O54
         '((MDEFINE SIMP) (($PP4ONSHELL) $M $N)
           (($NUM_PP4 ARRAY) $M $N))) 
(ADDLABEL '$%O54) 
(DSKSETQ $%I55
         '((MDEFINE) (($COMPUTE_XX4))
           ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
            (($REMARRAY) $NUM_XX4)
            ((MSETQ) $GF_X_RULES
             ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
              ((MEQUAL) |$om|
               ((MQUOTIENT)
                ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
                 (($XX) 1. 3.))
                (($XX) 2. 4.)))))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
              ((MEQUAL)
               ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.)
                (($XX) 2. 4.))
               ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
            ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
            ((MSETQ) $SO_X13
             (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
            ((MSETQ) $XX4_LIST
             (($MAKELIST)
              (($MAKELIST)
               ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S))
               $S ((MPLUS) $R 1.) |$nn|)
              $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
            ((MSETQ) $XX4_LIST
             (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
            ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
            ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
             (($MAP) ":" ((MLIST) (($LHS) $GFXX0))
              ((MLIST) (($RHS) $GFXX0))))
            ((MSETQ) |$dx3_dOM|
             (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
            ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES))
            |$xx4_done|))) 
(ADDLABEL '$%I55) 
(DSKSETQ $%O55
         '((MDEFINE SIMP) (($COMPUTE_XX4))
           ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
            (($REMARRAY) $NUM_XX4)
            ((MSETQ) $GF_X_RULES
             ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
              ((MEQUAL) |$om|
               ((MQUOTIENT)
                ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
                 (($XX) 1. 3.))
                (($XX) 2. 4.)))))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
              ((MEQUAL)
               ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.)
                (($XX) 2. 4.))
               ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
            ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
            ((MSETQ) $SO_X13
             (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
            ((MSETQ) $XX4_LIST
             (($MAKELIST)
              (($MAKELIST)
               ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S))
               $S ((MPLUS) $R 1.) |$nn|)
              $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
            ((MSETQ) $XX4_LIST
             (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
            ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
            ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
             (($MAP) ":" ((MLIST) (($LHS) $GFXX0))
              ((MLIST) (($RHS) $GFXX0))))
            ((MSETQ) |$dx3_dOM|
             (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
            ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES))
            |$xx4_done|))) 
(ADDLABEL '$%O55) 
(DSKSETQ $%I56
         '((MDEFINE) (($TRUE_GF_XX4) $R $S) (($NUM_XX4 ARRAY) $R $S))) 
(ADDLABEL '$%I56) 
(DSKSETQ $%O56
         '((MDEFINE SIMP) (($TRUE_GF_XX4) $R $S)
           (($NUM_XX4 ARRAY) $R $S))) 
(ADDLABEL '$%O56) 
(DSKSETQ $%I57
         '((MDEFINE) ((|$check_cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
              ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
              ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
              ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
              ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
              ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
              ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
              ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
              ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
              ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%I57) 
(DSKSETQ $%O57
         '((MDEFINE SIMP) ((|$check_cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
              ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
              ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
              ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
              ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
              ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
              ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
              ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
              ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
              ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%O57) 
(DSKSETQ $%I58
         '((MDEFINE) ((|$cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%I58) 
(DSKSETQ $%O58
         '((MDEFINE SIMP) ((|$cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%O58) 
(DSKSETQ $%I59
         '((MDEFINE) ((|$check_cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%I59) 
(DSKSETQ $%O59
         '((MDEFINE SIMP) ((|$check_cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%O59) 
(DSKSETQ $%I60
         '((MDEFINE) ((|$cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%I60) 
(DSKSETQ $%O60
         '((MDEFINE SIMP) ((|$cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%O60) 
(DSKSETQ $%I61
         '((MDEFINE) ((|$check_swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%I61) 
(DSKSETQ $%O61
         '((MDEFINE SIMP) ((|$check_swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%O61) 
(DSKSETQ $%I62
         '((MDEFINE) ((|$swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%I62) 
(DSKSETQ $%O62
         '((MDEFINE SIMP) ((|$swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%O62) 
(DSKSETQ $%I63
         '((MDEFINE) ((|$swap_gfA_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|))) $AMP00)))) 
(ADDLABEL '$%I63) 
(DSKSETQ $%O63
         '((MDEFINE SIMP) ((|$swap_gfA_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|))) $AMP00)))) 
(ADDLABEL '$%O63) 
(DSKSETQ $%I64
         '((MDEFINE) (($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|)
           ((MPROG) ((MSETQ) |$nn| 4.)
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
            ((MSETQ) $GH_00
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) $GH_0P
             (($FACTOR)
              (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_0p|
             (($FACTOR)
              (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_pp|
             (($FACTOR)
              (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.)
               ((MEQUAL) |$Mt| 0.))))
            ((MSETQ) |$gh_TTT0|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTT|
             (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))) 
(ADDLABEL '$%I64) 
(DSKSETQ $%O64
         '((MDEFINE SIMP) (($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|)
           ((MPROG) ((MSETQ) |$nn| 4.)
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
            ((MSETQ) $GH_00
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) $GH_0P
             (($FACTOR)
              (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_0p|
             (($FACTOR)
              (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_pp|
             (($FACTOR)
              (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.)
               ((MEQUAL) |$Mt| 0.))))
            ((MSETQ) |$gh_TTT0|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTT|
             (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))) 
(ADDLABEL '$%O64) 
(DSKSETQ $%I65 '((MSETQ) |$compute_pp_loaded| T)) 
(ADDLABEL '$%I65) 
(DSKSETQ $%O65 'T) 
(ADDLABEL '$%O65) 
(DSKSETQ $%O66
         '"/home/igor/tex/NoChaos/maxima.cov/SSST/39_aux_functions_for_amplitudes.v0.mat") 
(ADDLABEL '$%O66) 
(DSKSETQ $%I67
         '((MCOND) ((MNOT) |$compute_pp_loaded|)
           (($ERROR) "Cannot batch 39_aux_functions_for_amplitudes") T
           $FALSE)) 
(ADDLABEL '$%I67) 
(DSKSETQ $%O67 'NIL) 
(ADDLABEL '$%O67) 
(DSKSETQ $%I68 '(($BATCH) "32_compute_4pts_amplitude.v0.3.mat")) 
(ADDLABEL '$%I68) 
(DSKSETQ $%I69 '(($DEFINE_VARIABLE) |$amp_4pts_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I69) 
(DSKSETQ $%O69 'NIL) 
(ADDLABEL '$%O69) 
(DSKSETQ $%I70
         '((MDEFINE) (($ORDERXX) $R $S)
           ((MCOND) ((MEQUAL) $R $S) 0. T
            ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
             ((MMINUS) (($XX) $S $R)))))) 
(ADDLABEL '$%I70) 
(DSKSETQ $%O70
         '((MDEFINE SIMP) (($ORDERXX) $R $S)
           ((MCOND) ((MEQUAL) $R $S) 0. T
            ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
             ((MMINUS) (($XX) $S $R)))))) 
(ADDLABEL '$%O70) 
(DSKSETQ $%I71
         '((MDEFINE) (($ORDERPP) $R $S)
           ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))) 
(ADDLABEL '$%I71) 
(DSKSETQ $%O71
         '((MDEFINE SIMP) (($ORDERPP) $R $S)
           ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))) 
(ADDLABEL '$%O71) 
(DSKSETQ $%I72
         '((MDEFINE) (($TRUE_KK) $R $M $S $N)
           ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))) 
(ADDLABEL '$%I72) 
(DSKSETQ $%O72
         '((MDEFINE SIMP) (($TRUE_KK) $R $M $S $N)
           ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))) 
(ADDLABEL '$%O72) 
(DSKSETQ $%I73
         '((MDEFINE) ((|$true_Skk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%I73) 
(DSKSETQ $%O73
         '((MDEFINE SIMP) ((|$true_Skk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%O73) 
(DSKSETQ $%I74
         '((MDEFINE) ((|$true_kSk|) $S $N $R $M)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%I74) 
(DSKSETQ $%O74
         '((MDEFINE SIMP) ((|$true_kSk|) $S $N $R $M)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%O74) 
(DSKSETQ $%I75
         '((MDEFINE) ((|$true_SkSk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
            (($SUM)
             (($SUM)
              ((MTIMES) (($ORDERPP) $T $U)
               ((MEXPT) (($ORDERXX) $R $T) $M)
               ((MEXPT) (($ORDERXX) $S $U) $N))
              $T 1. |$nn|)
             $U 1. |$nn|)))) 
(ADDLABEL '$%I75) 
(DSKSETQ $%O75
         '((MDEFINE SIMP) ((|$true_SkSk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
            (($SUM)
             (($SUM)
              ((MTIMES) (($ORDERPP) $T $U)
               ((MEXPT) (($ORDERXX) $R $T) $M)
               ((MEXPT) (($ORDERXX) $S $U) $N))
              $T 1. |$nn|)
             $U 1. |$nn|)))) 
(ADDLABEL '$%O75) 
(DSKSETQ $%I76
         '((MDEFINE) (($FROM_STATE_TO_ADDEND_LIST) $STATE0)
           ((MPROG)
            ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T
             $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
             ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
            ((MSETQ) $LIST0
             (($MAKELIST) (($INPART) $STATE0 $T) $T 1.
              (($LENGTH) $STATE0)))
            ((MRETURN) $LIST0)))) 
(ADDLABEL '$%I76) 
(DSKSETQ $%O76
         '((MDEFINE SIMP) (($FROM_STATE_TO_ADDEND_LIST) $STATE0)
           ((MPROG)
            ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T
             $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
             ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
            ((MSETQ) $LIST0
             (($MAKELIST) (($INPART) $STATE0 $T) $T 1.
              (($LENGTH) $STATE0)))
            ((MRETURN) $LIST0)))) 
(ADDLABEL '$%O76) 
(DSKSETQ $%I77
         '((MDEFINE)
           (($EXTRACT_AND_NORMALIZE_COEFFS)
            $LIST_OF_LISTS_OF_SUBSTATES0)
           ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
            ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
              ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
               ((MPROGN) ((MSETQ) $S00 $S0)
                ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                 ((MPROGN)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)))
                ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
                 ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                  ((MPROGN)
                   ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
                   ((MCOND) ((MGREATERP) $POW0 0.)
                    ((MSETQ) $S00
                     ((MTIMES)
                      ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                      ((MEXPT)
                       ((MQUOTIENT)
                        ((MQUOTIENT) ((MMINUS) 1.)
                         ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                        ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                       $POW0)))
                    T $FALSE))))
                ((MCOND)
                 ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
                  ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
                 (($ERROR)
                  "extract_and_normalize_coeffs cannot compute normalized coeff from"
                  $S0 "left over is" $S00)
                 T $FALSE)
                ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
              ((MSETQ) $COEFFS_LIST0
               (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
            ((MRETURN) $COEFFS_LIST0)))) 
(ADDLABEL '$%I77) 
(DSKSETQ $%O77
         '((MDEFINE SIMP)
           (($EXTRACT_AND_NORMALIZE_COEFFS)
            $LIST_OF_LISTS_OF_SUBSTATES0)
           ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
            ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
              ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
               ((MPROGN) ((MSETQ) $S00 $S0)
                ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                 ((MPROGN)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)))
                ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
                 ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                  ((MPROGN)
                   ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
                   ((MCOND) ((MGREATERP) $POW0 0.)
                    ((MSETQ) $S00
                     ((MTIMES)
                      ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                      ((MEXPT)
                       ((MQUOTIENT)
                        ((MQUOTIENT) ((MMINUS) 1.)
                         ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                        ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                       $POW0)))
                    T $FALSE))))
                ((MCOND)
                 ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
                  ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
                 (($ERROR)
                  "extract_and_normalize_coeffs cannot compute normalized coeff from"
                  $S0 "left over is" $S00)
                 T $FALSE)
                ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
              ((MSETQ) $COEFFS_LIST0
               (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
            ((MRETURN) $COEFFS_LIST0)))) 
(ADDLABEL '$%O77) 
(DSKSETQ $%I78
         '((MDEFINE) ((|$amplitudeN4V1|) $STATES_LIST0)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) |$Partials0|
                  (($ENDCONS)
                   ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                    $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                   |$Partials0|))
                 ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I78) 
(DSKSETQ $%O78
         '((MDEFINE SIMP) ((|$amplitudeN4V1|) $STATES_LIST0)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) |$Partials0|
                  (($ENDCONS)
                   ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                    $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                   |$Partials0|))
                 ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O78) 
(DSKSETQ $%I79
         '((MDEFINE)
           ((|$amplitudeN4V1_list|) $STATES_LIST0
            $CHECKPOINT_SAVE_FILENAME)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MPROGN)
              ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
               ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
                ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                 ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                  (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                   "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                   (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                   (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                   "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                   "s")
                  ((MSETQ) $LIST_OF_SUBSTATES0
                   ((MLIST)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                  (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                  ((MSETQ) $SL0
                   (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                    $LIST_OF_SUBSTATES0))
                  ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                  ((MSETQ) $NAS_LIST0
                   (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                  ((MSETQ) $US0
                   ((|$compute_levels_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS0
                   ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS_LIST0
                   (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                  ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                  ((MSETQ) $EI0
                   (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                    $DS_RULES0))
                  ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                  ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Computed the expression on which we must act with derivatives in"
                   ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                  ((MSETQ) $PARTIAL_AMP0
                   ((MTIMES)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
                    ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                     $EX_EI0)))
                  ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Taken the derivatives and computed the partial amplitude in"
                   ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                   "s")
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                    |$Partials0|))
                  |$end_3_loops|))))
              (($SAVE)
               (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_"
                (($STRING) $NA1) ".lisp")
               $NA1 $STATES_LIST0 |$Partials0|)
              |$end_na1_loop|))
            ((MRETURN) |$Partials0|)))) 
(ADDLABEL '$%I79) 
(DSKSETQ $%O79
         '((MDEFINE SIMP)
           ((|$amplitudeN4V1_list|) $STATES_LIST0
            $CHECKPOINT_SAVE_FILENAME)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MPROGN)
              ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
               ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
                ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                 ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                  (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                   "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                   (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                   (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                   "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                   "s")
                  ((MSETQ) $LIST_OF_SUBSTATES0
                   ((MLIST)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                  (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                  ((MSETQ) $SL0
                   (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                    $LIST_OF_SUBSTATES0))
                  ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                  ((MSETQ) $NAS_LIST0
                   (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                  ((MSETQ) $US0
                   ((|$compute_levels_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS0
                   ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS_LIST0
                   (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                  ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                  ((MSETQ) $EI0
                   (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                    $DS_RULES0))
                  ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                  ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Computed the expression on which we must act with derivatives in"
                   ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                  ((MSETQ) $PARTIAL_AMP0
                   ((MTIMES)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
                    ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                     $EX_EI0)))
                  ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Taken the derivatives and computed the partial amplitude in"
                   ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                   "s")
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                    |$Partials0|))
                  |$end_3_loops|))))
              (($SAVE)
               (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_"
                (($STRING) $NA1) ".lisp")
               $NA1 $STATES_LIST0 |$Partials0|)
              |$end_na1_loop|))
            ((MRETURN) |$Partials0|)))) 
(ADDLABEL '$%O79) 
(DSKSETQ $%I80
         '((MDEFINE)
           ((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                  (($RATSIMP)
                   (($EV) $FINAL_PARTIAL_AMP0
                    ((MEQUAL) $PP $PP4ONSHELL)
                    ((MEQUAL) $XX $TRUE_GF_XX4))))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I80) 
(DSKSETQ $%O80
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                  (($RATSIMP)
                   (($EV) $FINAL_PARTIAL_AMP0
                    ((MEQUAL) $PP $PP4ONSHELL)
                    ((MEQUAL) $XX $TRUE_GF_XX4))))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O80) 
(DSKSETQ $%I81
         '((MDEFINE)
           ((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I81) 
(DSKSETQ $%O81
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O81) 
(DSKSETQ $%I82
         '((MDEFINE)
           ((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratexpand the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
                  "terms")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I82) 
(DSKSETQ $%O82
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratexpand the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
                  "terms")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O82) 
(DSKSETQ $%I83 '((MSETQ) |$amp_4pts_loaded| T)) 
(ADDLABEL '$%I83) 
(DSKSETQ $%O83 'T) 
(ADDLABEL '$%O83) 
(DSKSETQ $%O84
         '"/home/igor/tex/NoChaos/maxima.cov/SSST/32_compute_4pts_amplitude.v0.3.mat") 
(ADDLABEL '$%O84) 
(DSKSETQ $%I85
         '((MCOND) ((MNOT) |$amp_4pts_loaded|)
           (($ERROR) "Cannot batch 32_compute_4pts_amplitude") T
           $FALSE)) 
(ADDLABEL '$%I85) 
(DSKSETQ $%O85 'NIL) 
(ADDLABEL '$%O85) 
(DSKSETQ $%I86 '(($BATCH) "40_define_test_states.v1.mat")) 
(ADDLABEL '$%I86) 
(DSKSETQ $%I87
         '((MDEFINE) ((|$SetStates|) |$dd0|)
           ((MPROG) ((MSETQ) |$Lev0| 2.)
            ((MSETQ) |$Null2|
             (($EV)
              ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
               ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
               ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
               ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 3.)
            ((MSETQ) |$Null3|
             (($EV)
              ((MPLUS)
               ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.)
                |$dd|)
               ((MMINUS)
                ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.)
                 |$dd|))
               ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
               ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 0.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 3.))
               ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$dd| |$dd0|)))
            ((MSETQ) |$Lev0| 4.)
            ((MSETQ) |$S4z|
             ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
              ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 5742. (($P) 2. 2.))
              ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
            ((MSETQ) |$S4m|
             ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
              ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 2268. (($P) 2. 2.))
              ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
              ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S4r1|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.) |$d|)
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.))
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 4.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r2|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.)
                |$d|)
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 4. 0.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
               ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r3|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 3. 1.))
               ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.))
               ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1|
             (($EV)
              ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
               ((MTIMES) 624. (($P) 3. 1.))
               ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 936. (($P) 2. 2.))
               ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES)
                ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
                 ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
            ((MSETQ) |$Null4r2|
             ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
              ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 4050. (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null4g|
             (($EV)
              ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|)
                2.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                8.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
                6.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|)
                72.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
               ((MTIMES) 6. (($P) 3. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
               ((MTIMES) 3. (($P) 2. 2.))
               ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
               ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
               ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
               ((MQUOTIENT)
                ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
                6.)
               ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.))
                72.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4cr|
             ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
              ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S6m|
             ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
              ((MTIMES) 28320. (($P) 5. 1.))
              ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 82400. (($P) 3. 3.))
              ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S6z|
             ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
              ((MTIMES) 1177320. (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
              ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 929500. (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
            ((MSETQ) |$Null6r16|
             ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
              ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
              ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 3074625000. (($P) 3. 3.))
              ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.))
              ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
              ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
            ((MSETQ) |$Null6g|
             (($EV)
              ((MPLUS)
               ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
               ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
               ((MQUOTIENT)
                ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|))
                4.)
               ((MQUOTIENT)
                ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|) 168.)
               ((MQUOTIENT)
                ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)
                 |$d|)
                280.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
               ((MQUOTIENT)
                ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MMINUS)
                 ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|) 378.)
               ((MQUOTIENT)
                ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
                 |$d|)
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.)
                 |$d|)
                945.)
               ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|) 2520.)
               ((MQUOTIENT)
                ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                140.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)
                 |$d|)
                252.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|) 7560.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.)))
                18.)
               ((MTIMES) 110. (($P) 5. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
               ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
               ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.))
                12.)
               ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
               ((MQUOTIENT)
                ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.))
                70.)
               ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
               ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.))
                7.)
               ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
               ((MQUOTIENT)
                ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.))
                54.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.))
                6.)
               ((MQUOTIENT)
                ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.)
                 (($P) 3. 0.))
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.)
                 (($P) 3. 0.))
                3780.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
                14.)
               ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
               ((MQUOTIENT)
                ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
                28.)
               ((MQUOTIENT)
                ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.))
                45.)
               ((MQUOTIENT)
                ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.))
                280.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
                 (($P) 2. 0.))
                140.)
               ((MQUOTIENT)
                ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.))
                630.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 1. 1.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
                37800.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 8.)
            ((MSETQ) |$S8m1|
             ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.)
               (($P) 7. 0.))
              ((MTIMES) 8289945720. (($P) 6. 2.))
              ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
              ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 0.))
              ((MTIMES) 8399122200. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 1.))
              ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 4515839300.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 300059350. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2066129100.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 47098800. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
            ((MSETQ) |$S8m2|
             ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) 51399096. (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
              ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
              ((MTIMES) 46431000. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
              ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1903750. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
              ((MTIMES) 419373360. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 6188984592. (($P) 5. 3.))
              ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 20048000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 8144150. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 23738400. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
              ((MTIMES) 359941680. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 5264441616. (($P) 5. 3.))
              ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 17416000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6809950. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 20437200. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S10z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
              ((MTIMES) 94471732800. (($P) 9. 1.))
              ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 1017474393600. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1805580000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
              ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.)
               (($P) 6. 1.))
              ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 607282147584. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 20082748000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 36082698000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 23408646912.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 28894320000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 771289485750.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 11311477275. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 612360000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 575909838000.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 816480000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 27552406000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 34574400000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 11854080000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 40166544600. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 2. 2.))))
            ((MSETQ) |$S10z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
              ((MTIMES) 65112321600. (($P) 9. 1.))
              ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 690708211200. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 7. 1.))
              ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
              ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 2261880000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 6. 0.))
              ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 376838832384. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 3.))
              ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 2.))
              ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 11114538000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 24356973312.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.)
               (($P) 4. 4.))
              ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6161648325.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 14804370000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
              ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1210524000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6667920000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 359389840950.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
               (($P) 4. 1.))
              ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1210524000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 338354074800.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 16134720000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 18276010200. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))))
            ((MSETQ) |$S103z|
             ((MPLUS)
              ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
              ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
              ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.)
               (($P) 9. 0.))
              ((MTIMES) 36360611332200. (($P) 8. 2.))
              ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
              ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
              ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1631223468000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.)
               (($P) 7. 0.))
              ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 7. 0.))
              ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) 372093476932800. (($P) 6. 4.))
              ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.)
               (($P) 6. 2.))
              ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
              ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.)
               (($P) 6. 0.))
              ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 540966535200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 6. 0.))
              ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.)
               (($P) 5. 3.))
              ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 1170019452000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.)
               (($P) 5. 2.))
              ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
              ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 4662858416400.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.)
               (($P) 5. 0.))
              ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
              ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 5. 0.))
              ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 805050582525.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 3.))
              ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 9453628800.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
              ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
              ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 4. 2.))
              ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 40416163200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 237200140800.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 112702665600.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
               (($P) 4. 1.))
              ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 161245123200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 4. 1.))
              ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 232452259200. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 324362765475. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.)
               (($P) 4. 0.))
              ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 811066032000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
              ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 7740984220200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
              ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 185345126400.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 430303104000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
              ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 3. 2.))
              ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 437098032000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 296415302400. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 37933056000. (($P) 1. 0.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 270273024000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 552463430400.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
              ((MTIMES) 300421900800. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
               ((MEXPT) (($P) 3. 0.) 3.))
              ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.)
               (($P) 2. 1.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 441839664000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 14224896000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 10668672000.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 8001504000.)
               ((MEXPT) (($P) 1. 0.) 2.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 99574272000.)
               ((MEXPT) (($P) 1. 1.) 3.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 3.))
              ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 16003008000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.)
               (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 4.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 3.))))
            |$states_defined|))) 
(ADDLABEL '$%I87) 
(DSKSETQ $%O87
         '((MDEFINE SIMP) ((|$SetStates|) |$dd0|)
           ((MPROG) ((MSETQ) |$Lev0| 2.)
            ((MSETQ) |$Null2|
             (($EV)
              ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
               ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
               ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
               ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 3.)
            ((MSETQ) |$Null3|
             (($EV)
              ((MPLUS)
               ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.)
                |$dd|)
               ((MMINUS)
                ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.)
                 |$dd|))
               ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
               ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 0.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 3.))
               ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$dd| |$dd0|)))
            ((MSETQ) |$Lev0| 4.)
            ((MSETQ) |$S4z|
             ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
              ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 5742. (($P) 2. 2.))
              ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
            ((MSETQ) |$S4m|
             ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
              ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 2268. (($P) 2. 2.))
              ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
              ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S4r1|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.) |$d|)
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.))
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 4.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r2|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.)
                |$d|)
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 4. 0.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
               ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r3|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 3. 1.))
               ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.))
               ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1|
             (($EV)
              ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
               ((MTIMES) 624. (($P) 3. 1.))
               ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 936. (($P) 2. 2.))
               ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES)
                ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
                 ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
            ((MSETQ) |$Null4r2|
             ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
              ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 4050. (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null4g|
             (($EV)
              ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|)
                2.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                8.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
                6.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|)
                72.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
               ((MTIMES) 6. (($P) 3. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
               ((MTIMES) 3. (($P) 2. 2.))
               ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
               ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
               ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
               ((MQUOTIENT)
                ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
                6.)
               ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.))
                72.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4cr|
             ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
              ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S6m|
             ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
              ((MTIMES) 28320. (($P) 5. 1.))
              ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 82400. (($P) 3. 3.))
              ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S6z|
             ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
              ((MTIMES) 1177320. (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
              ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 929500. (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
            ((MSETQ) |$Null6r16|
             ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
              ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
              ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 3074625000. (($P) 3. 3.))
              ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.))
              ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
              ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
            ((MSETQ) |$Null6g|
             (($EV)
              ((MPLUS)
               ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
               ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
               ((MQUOTIENT)
                ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|))
                4.)
               ((MQUOTIENT)
                ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|) 168.)
               ((MQUOTIENT)
                ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)
                 |$d|)
                280.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
               ((MQUOTIENT)
                ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MMINUS)
                 ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|) 378.)
               ((MQUOTIENT)
                ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
                 |$d|)
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.)
                 |$d|)
                945.)
               ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|) 2520.)
               ((MQUOTIENT)
                ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                140.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)
                 |$d|)
                252.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|) 7560.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.)))
                18.)
               ((MTIMES) 110. (($P) 5. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
               ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
               ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.))
                12.)
               ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
               ((MQUOTIENT)
                ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.))
                70.)
               ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
               ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.))
                7.)
               ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
               ((MQUOTIENT)
                ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.))
                54.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.))
                6.)
               ((MQUOTIENT)
                ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.)
                 (($P) 3. 0.))
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.)
                 (($P) 3. 0.))
                3780.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
                14.)
               ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
               ((MQUOTIENT)
                ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
                28.)
               ((MQUOTIENT)
                ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.))
                45.)
               ((MQUOTIENT)
                ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.))
                280.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
                 (($P) 2. 0.))
                140.)
               ((MQUOTIENT)
                ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.))
                630.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 1. 1.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
                37800.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 8.)
            ((MSETQ) |$S8m1|
             ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.)
               (($P) 7. 0.))
              ((MTIMES) 8289945720. (($P) 6. 2.))
              ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
              ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 0.))
              ((MTIMES) 8399122200. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 1.))
              ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 4515839300.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 300059350. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2066129100.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 47098800. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
            ((MSETQ) |$S8m2|
             ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) 51399096. (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
              ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
              ((MTIMES) 46431000. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
              ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1903750. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
              ((MTIMES) 419373360. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 6188984592. (($P) 5. 3.))
              ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 20048000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 8144150. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 23738400. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
              ((MTIMES) 359941680. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 5264441616. (($P) 5. 3.))
              ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 17416000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6809950. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 20437200. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S10z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
              ((MTIMES) 94471732800. (($P) 9. 1.))
              ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 1017474393600. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1805580000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
              ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.)
               (($P) 6. 1.))
              ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 607282147584. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 20082748000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 36082698000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 23408646912.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 28894320000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 771289485750.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 11311477275. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 612360000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 575909838000.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 816480000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 27552406000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 34574400000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 11854080000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 40166544600. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 2. 2.))))
            ((MSETQ) |$S10z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
              ((MTIMES) 65112321600. (($P) 9. 1.))
              ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 690708211200. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 7. 1.))
              ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
              ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 2261880000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 6. 0.))
              ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 376838832384. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 3.))
              ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 2.))
              ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 11114538000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 24356973312.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.)
               (($P) 4. 4.))
              ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6161648325.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 14804370000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
              ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1210524000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6667920000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 359389840950.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
               (($P) 4. 1.))
              ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1210524000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 338354074800.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 16134720000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 18276010200. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))))
            ((MSETQ) |$S103z|
             ((MPLUS)
              ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
              ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
              ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.)
               (($P) 9. 0.))
              ((MTIMES) 36360611332200. (($P) 8. 2.))
              ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
              ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
              ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1631223468000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.)
               (($P) 7. 0.))
              ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 7. 0.))
              ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) 372093476932800. (($P) 6. 4.))
              ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.)
               (($P) 6. 2.))
              ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
              ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.)
               (($P) 6. 0.))
              ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 540966535200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 6. 0.))
              ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.)
               (($P) 5. 3.))
              ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 1170019452000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.)
               (($P) 5. 2.))
              ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
              ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 4662858416400.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.)
               (($P) 5. 0.))
              ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
              ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 5. 0.))
              ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 805050582525.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 3.))
              ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 9453628800.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
              ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
              ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 4. 2.))
              ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 40416163200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 237200140800.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 112702665600.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
               (($P) 4. 1.))
              ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 161245123200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 4. 1.))
              ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 232452259200. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 324362765475. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.)
               (($P) 4. 0.))
              ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 811066032000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
              ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 7740984220200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
              ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 185345126400.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 430303104000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
              ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 3. 2.))
              ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 437098032000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 296415302400. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 37933056000. (($P) 1. 0.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 270273024000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 552463430400.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
              ((MTIMES) 300421900800. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
               ((MEXPT) (($P) 3. 0.) 3.))
              ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.)
               (($P) 2. 1.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 441839664000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 14224896000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 10668672000.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 8001504000.)
               ((MEXPT) (($P) 1. 0.) 2.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 99574272000.)
               ((MEXPT) (($P) 1. 1.) 3.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 3.))
              ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 16003008000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.)
               (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 4.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 3.))))
            |$states_defined|))) 
(ADDLABEL '$%O87) 
(DSKSETQ $%O88
         '"/home/igor/tex/NoChaos/maxima.cov/SSST/40_define_test_states.v1.mat") 
(ADDLABEL '$%O88) 
(DSKSETQ $%I89 '(($SET_NUMBER_OF_PARTICLE) 4.)) 
(ADDLABEL '$%I89) 
(DSKSETQ $%O89 '$DONE) 
(ADDLABEL '$%O89) 
(DSKSETQ $%I90 '((|$SetStates|) 26.)) 
(ADDLABEL '$%I90) 
(DSKSETQ $%O90 '|$states_defined|) 
(ADDLABEL '$%O90) 
(DSKSETQ $%I91 '(($BATCH) "SSSS_w_ghTTTT_dx3_save_Partials.mat")) 
(ADDLABEL '$%I91) 
(DSKSETQ $%I92
         '((MDEFINE)
           ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|)
            ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
            ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
            ((MSETQ) |$Asss|
             ((|$gf_amplitudeN4V2|)
              ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
              ((MLIST) |$l1| |$l2| |$l3| |$l4|) T))
            ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "Step0: amplitude computation time"
             ((MPLUS) $TI1 ((MMINUS) $TI0)))
            ((MRETURN) |$Asss|)))) 
(ADDLABEL '$%I92) 
(DSKSETQ $%O92
         '((MDEFINE SIMP)
           ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|)
            ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
            ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
            ((MSETQ) |$Asss|
             ((|$gf_amplitudeN4V2|)
              ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
              ((MLIST) |$l1| |$l2| |$l3| |$l4|) T))
            ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "Step0: amplitude computation time"
             ((MPLUS) $TI1 ((MMINUS) $TI0)))
            ((MRETURN) |$Asss|)))) 
(ADDLABEL '$%O92) 
(DSKSETQ $%I93 '((MDEFINE) ((|$SSSSstep1|) |$AmpS40|) |$AmpS40|)) 
(ADDLABEL '$%I93) 
(DSKSETQ $%O93 '((MDEFINE SIMP) ((|$SSSSstep1|) |$AmpS40|) |$AmpS40|)) 
(ADDLABEL '$%O93) 
(DSKSETQ $%I94
         '((MDEFINE)
           ((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
            ((MSETQ) |$Assss0|
             ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
              |$Sc4| |$l4| |$dd0|))
            ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
            ((MSETQ) |$f_Assss|
             (($RATSIMP)
              (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "simplification computation time"
             ((MPLUS) $TI2 ((MMINUS) $TI1)))
            ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
            (($PRINT) "computation times" $TI0 $TI1 $TI2)
            ((MSETQ) $GH_0
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt0|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) |$tttt|
             (($FACTOR)
              (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_0 |$tttt0|)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT_dx3|
             (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
            (($PRINT) "factors from ghosts and momenta and measure"
             |$gh_TTTT_dx3|)
            ((MSETQ) $FINAL_AMP_DX
             (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
            ((MRETURN)
             ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
              (($FACTOR) |$dx3_dOM|)))))) 
(ADDLABEL '$%I94) 
(DSKSETQ $%O94
         '((MDEFINE SIMP)
           ((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
            ((MSETQ) |$Assss0|
             ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
              |$Sc4| |$l4| |$dd0|))
            ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
            ((MSETQ) |$f_Assss|
             (($RATSIMP)
              (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "simplification computation time"
             ((MPLUS) $TI2 ((MMINUS) $TI1)))
            ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
            (($PRINT) "computation times" $TI0 $TI1 $TI2)
            ((MSETQ) $GH_0
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt0|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) |$tttt|
             (($FACTOR)
              (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_0 |$tttt0|)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT_dx3|
             (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
            (($PRINT) "factors from ghosts and momenta and measure"
             |$gh_TTTT_dx3|)
            ((MSETQ) $FINAL_AMP_DX
             (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
            ((MRETURN)
             ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
              (($FACTOR) |$dx3_dOM|)))))) 
(ADDLABEL '$%O94) 
(DSKSETQ $%O95
         '"/home/igor/tex/NoChaos/maxima.cov/SSST/SSSS_w_ghTTTT_dx3_save_Partials.mat") 
(ADDLABEL '$%O95) 
(DSKSETQ $%I96
         '(($EV) (($DECLARE) |$Ms| $INTEGER)
           (($DECLARE) |$Mt| $INTEGER) (($COMPILE) $ALL))) 
(ADDLABEL '$%I96) 
(DSKSETQ $%O96 '$DONE) 
(ADDLABEL '$%O96) 
(DSKSETQ $%I97 '((MSETQ) |$qq1| ((MSETQ) |$qq2| ((MSETQ) |$qq3| 1.)))) 
(ADDLABEL '$%I97) 
(DSKSETQ $%O97 '1.) 
(ADDLABEL '$%O97) 
(DSKSETQ $%I98 '((MSETQ) |$nq1| ((MSETQ) |$nq2| ((MSETQ) |$nq3| 0.)))) 
(ADDLABEL '$%I98) 
(DSKSETQ $%O98 '0.) 
(ADDLABEL '$%O98) 
(DSKSETQ $%I99 '((MSETQ) |$filename| "S6zS4zTS4z.lisp")) 
(ADDLABEL '$%I99) 
(DSKSETQ $%O99 '"S6zS4zTS4z.lisp") 
(ADDLABEL '$%O99) 
(DSKSETQ $%I100 '((MSETQ) |$qq| |$S6z|)) 
(ADDLABEL '$%I100) 
(DSKSETQ $%O100
         '((MPLUS SIMP)
           ((MTIMES SIMP) 6750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -20250. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 12275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -6750. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 15950. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 1900. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -7975. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 251225. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -43875. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9720. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 75700. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -337500. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 100680. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -191400. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 929500. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 79515. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -141150. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 214110. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1872750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18168. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1177320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -226500. (($P SIMP) 6. 0.)))) 
(ADDLABEL '$%O100) 
(DSKSETQ $%I101 '((MSETQ) |$nq| 6.)) 
(ADDLABEL '$%I101) 
(DSKSETQ $%O101 '6.) 
(ADDLABEL '$%O101) 
(DSKSETQ $%I102 '((MSETQ) |$qq1| |$S4z|)) 
(ADDLABEL '$%I102) 
(DSKSETQ $%O102
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADDLABEL '$%O102) 
(DSKSETQ $%I103 '((MSETQ) |$nq1| 4.)) 
(ADDLABEL '$%I103) 
(DSKSETQ $%O103 '4.) 
(ADDLABEL '$%O103) 
(DSKSETQ $%I104 '((MSETQ) |$qq3| |$S4z|)) 
(ADDLABEL '$%I104) 
(DSKSETQ $%O104
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADDLABEL '$%O104) 
(DSKSETQ $%I105 '((MSETQ) |$nq3| 4.)) 
(ADDLABEL '$%I105) 
(DSKSETQ $%O105 '4.) 
(ADDLABEL '$%O105) 
(DSKSETQ $%I106
         '((MSETQ) |$a1234|
           ((|$gf_SSSSV3|) |$qq| |$nq| |$qq1| |$nq1| |$qq2| |$nq2|
            |$qq3| |$nq3| ""))) 
(ADDLABEL '$%I106) 
(DSKSETQ $%O106
         '((MLIST SIMP)
           ((MTIMES SIMP FACTORED) -512.
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -12. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MPLUS SIMP IRREDUCIBLE) 1267080704848.
             ((MTIMES SIMP RATSIMP) -8265504675444. |$Ms|)
             ((MTIMES SIMP) -5562525356106.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) 3573559170010.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) 721122246816.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP) 44103516576.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.))
             ((MTIMES SIMP) 3095265184.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.))
             ((MTIMES SIMP) 103788000. ((MEXPT SIMP RATSIMP) |$Ms| 7.))
             ((MTIMES SIMP RATSIMP) -15204968458176. |$om|)
             ((MTIMES SIMP RATSIMP) 118351475644068. |$Ms| |$om|)
             ((MTIMES SIMP) 115950432590202.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$om|)
             ((MTIMES SIMP) -23539200162990.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$om|)
             ((MTIMES SIMP) -6164090960076.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$om|)
             ((MTIMES SIMP) -487138107144.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$om|)
             ((MTIMES SIMP) -41133185136.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$om|)
             ((MTIMES SIMP) -1607040000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.) |$om|)
             ((MTIMES SIMP RATSIMP) 2534161409696. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) -16531009350888. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -29023389546104.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt| |$om|)
             ((MTIMES SIMP) -5572667567624.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt| |$om|)
             ((MTIMES SIMP) -613495387440.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt| |$om|)
             ((MTIMES SIMP) -48153049696.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt| |$om|)
             ((MTIMES SIMP) -1761048000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt| |$om|)
             ((MTIMES SIMP) 719516708027322.
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -247709355437121. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -595067821153803.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 65677555493904.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 19635531651348.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 2119879220616.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 222409465632.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 10469412000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -193522808554650. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -180847846596631. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 135521140588484.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 31878836554862.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 5410961136232.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 531748033000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 23382452800.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 10572057258088.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 37522700150412. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 12900337325232.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 2951485715064.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 280933854976.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 11935640800.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -2135361658389198.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -242256734364030. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1557852909390372.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -121242143229672.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -31776270911112.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -4947002196528.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -634887922752.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -37218096000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 53373087152182. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 944249535689862. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -282136915883790.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -62660715036212.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -18777524741292.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -2356349002200.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -128903004800.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 158527262760420.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -79802368962342. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -43728183135856.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -20150685969316.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -2518006621432.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -134360716800.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -15953196646152.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -15320131285872. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -6084031065904.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -777927690784.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -41831248000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -895559517810405.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1732055900664456. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -2574793485856089.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 137254806833598.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 31684102279848.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 7854405282576.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1058038891056.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 78030540000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 782345334237288. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -2249236358605035. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 373771845322159.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 55938656880272.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 36186016681260.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 5468831619440.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 381683749600.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -394921235781744.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 99167663972509. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 25669293960668.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 54349829042936.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 8923311619336.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 621008440800.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -16108587171392.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 25952139454988. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 30846049145324.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 5532943693624.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 396856550400.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 6970588890696.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 5386247858392. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1092899155456.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 83392343200.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 8881814865863160.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1151462901407220. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 2625289947796464.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -39662669192544.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -17377307743680.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -10635860551392.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1137838946400.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -96557832000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1806616213579900. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 3139418605930256. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -122484398519464.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -22180019325884.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -51139945431884.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -7516331994440.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -652946270400.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 870806374101850.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -96596189295988. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 37995192266254.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -86451654013544.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -16445080696536.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1519716171200.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 19633593663724.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 13338849612106. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -62473462737932.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -15279989668184.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1529815412800.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -3044507769816.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -18388671090056. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -6013936842440.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -664126496000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1771963889184.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -802638950784. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -98865912000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -3112203066029073.
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -3253782867483258. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1909494468149274.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -8673383363868.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -7261782582960.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 11565024106752.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 950711653440.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 65345616000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -308491726693976. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -2465763548296234. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -297658351212024.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -41310937933576.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 60291350337532.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 7145004163944.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 640183322400.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -925817482866406.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -131946285842296. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -104406759592866.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 109172747676696.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 18560796515760.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2106281280800.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -52769975064404.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -56349071798380. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 84283852131692.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 22032039139128.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 3072300570400.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -3275005885224.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 26895330306496. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 12534254392200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2109587746400.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2932882692768.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 3176810833968. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 641916705600.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 257703677280.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 65673367200. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -14816745119084274.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 5075276136373296. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 1368606319990308.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -48894490724760.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 15203772284832.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -8346425514624.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -660465861120.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -18670176000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 2093626222771380. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 1909609754278440. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 311268931551348.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 78594428829000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -50270317400856.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -5611842900528.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -328039084800.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 1037880485962126.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 150307313937908. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 170330197082352.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -106553816529032.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -16014569565960.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1630378816000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 14879332912244.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 120778715251832. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -95335586888144.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -21221189601488.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -3429996633600.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 16878773469328.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -33984817627872. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -14244706698760.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -3429996633600.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -3284077472928.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -4736895963728. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1630378816000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -625024149120.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -328039084800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -18670176000.
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 19379837758657941.
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -2757566872807371. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -798910661028438.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 70287884632152.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -7177535334648.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 4454004456864.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 246798485280.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1323838833183372. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1298145191133642. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -187766715926961.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -40232701361562.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 28650669656064.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 3190935988368.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 65673367200.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -946680123342873.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -145248755536501. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -114089549901122.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 68485173769732.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 11477207006000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 641916705600.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 6219270333188.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -114907488684704. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 72664044377288.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 17525534308328.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 2109587746400.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -25578171906496.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 32169911823540. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 12738606033760.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 3072300570400.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 3913908381024.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 4488383275144. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 2106281280800.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 672910111440.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 640183322400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 65345616000.
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -8053765319517660.
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -414646101535842. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 592025984459100.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -79214950310256.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1774831512960.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -1812440385792.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -1065823539192066. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1362525450602472. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -90338275049364.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 21103726981188.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -14621793730200.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -763475786784.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 991026897478906.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -47359841953164. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 57988626641682.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -36936981791332.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -5036376651240.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -98865912000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -18908315980472.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 60191125404166. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -40546422163208.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -10994831221384.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -664126496000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 15555600268564.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -19647790841844. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -9985560940936.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -1529815412800.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -2956557547200.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -3869787870440. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -1519716171200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -558813524400.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -652946270400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -96557832000.
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1094377984405893.
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 421012917758700. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -186792851690532.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 15883504091424.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 4176134661888.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 1492656102792882. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -930413641043232. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 94973644247418.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 4664627350992.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 3926828020104.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -939164650948218.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 164468140838232. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -18456016471020.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 16351126268100.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 872702216856.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 48974580815242.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -22354770036462. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 21566757141720.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 3852755042824.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 83392343200.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -3463853000544.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 10547839364212. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 5327340478936.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 396856550400.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 1467855055072.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 2754288118240. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 621008440800.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 458662597056.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 381683749600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 78030540000.
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -321838400710620.
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 21079697534640. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 53955492132096.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -10480881947328.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -580195961841654. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 349087207294116. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -34422035884920.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -6469206950592.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 541478127076266.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -93764354767728. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -7043341403052.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -3131725890264.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -34243725829704.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -1665946634488. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -8065489874652.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -534777098384.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -2823796638376.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -5426699798876. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -1519887223032.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -41831248000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -784176376880.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -1233071792200. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -134360716800.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -287408182752.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -128903004800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -37218096000.
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 229873836702870.
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -71883165391920. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 4108520412144.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 78263492491944. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -72837266459796. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 11203294182228.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -193519400442471.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 32035967044488. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 3471245859024.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 11994414111070.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 5321207563666. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 1229788212856.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 3334929798850.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 1695245971992. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 171909322576.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 378894105784.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 290742748600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 11935640800.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 108576520632.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 23382452800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 10469412000.
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -47391289228800.
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 7898548204800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 5107241613600. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 3219894763200. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 40426398215100.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -5875215716520. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -3228915363738.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -1230600425988. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -1284444617588.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -203846826464. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -97373458312.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -27463327696. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -21637565136.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -1761048000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -1607040000.
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 3949274102400.
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) -1315386345600. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) -3446915934600.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) 481115510064.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) 168394495822.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) 9158337760. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) 1758360184. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) 103788000. ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))))
           ((MTIMES SIMP FACTORED) -512.
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om|) -4.)
            ((MEXPT SIMP) |$om| -4.)
            ((MPLUS SIMP IRREDUCIBLE) 1267080704848.
             ((MTIMES SIMP RATSIMP) -8265504675444. |$Ms|)
             ((MTIMES SIMP) -5562525356106.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) 3573559170010.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) 721122246816.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP) 44103516576.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.))
             ((MTIMES SIMP) 3095265184.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.))
             ((MTIMES SIMP) 103788000. ((MEXPT SIMP RATSIMP) |$Ms| 7.))
             ((MTIMES SIMP RATSIMP) -15204968458176. |$om|)
             ((MTIMES SIMP RATSIMP) 118351475644068. |$Ms| |$om|)
             ((MTIMES SIMP) 115950432590202.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$om|)
             ((MTIMES SIMP) -23539200162990.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$om|)
             ((MTIMES SIMP) -6164090960076.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$om|)
             ((MTIMES SIMP) -487138107144.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$om|)
             ((MTIMES SIMP) -41133185136.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$om|)
             ((MTIMES SIMP) -1607040000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.) |$om|)
             ((MTIMES SIMP RATSIMP) 2534161409696. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) -16531009350888. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -29023389546104.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt| |$om|)
             ((MTIMES SIMP) -5572667567624.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt| |$om|)
             ((MTIMES SIMP) -613495387440.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt| |$om|)
             ((MTIMES SIMP) -48153049696.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt| |$om|)
             ((MTIMES SIMP) -1761048000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt| |$om|)
             ((MTIMES SIMP) 719516708027322.
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -247709355437121. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -595067821153803.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 65677555493904.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 19635531651348.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 2119879220616.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 222409465632.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 10469412000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -193522808554650. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -180847846596631. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 135521140588484.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 31878836554862.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 5410961136232.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 531748033000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 23382452800.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 10572057258088.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 37522700150412. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 12900337325232.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 2951485715064.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 280933854976.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 11935640800.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -2135361658389198.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -242256734364030. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1557852909390372.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -121242143229672.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -31776270911112.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -4947002196528.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -634887922752.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -37218096000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 53373087152182. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 944249535689862. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -282136915883790.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -62660715036212.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -18777524741292.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -2356349002200.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -128903004800.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 158527262760420.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -79802368962342. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -43728183135856.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -20150685969316.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -2518006621432.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -134360716800.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -15953196646152.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -15320131285872. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -6084031065904.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -777927690784.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -41831248000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -895559517810405.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1732055900664456. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -2574793485856089.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 137254806833598.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 31684102279848.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 7854405282576.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1058038891056.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 78030540000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 782345334237288. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -2249236358605035. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 373771845322159.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 55938656880272.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 36186016681260.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 5468831619440.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 381683749600.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -394921235781744.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 99167663972509. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 25669293960668.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 54349829042936.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 8923311619336.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 621008440800.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -16108587171392.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 25952139454988. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 30846049145324.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 5532943693624.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 396856550400.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 6970588890696.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 5386247858392. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1092899155456.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 83392343200.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 8881814865863160.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1151462901407220. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 2625289947796464.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -39662669192544.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -17377307743680.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -10635860551392.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1137838946400.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -96557832000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1806616213579900. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 3139418605930256. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -122484398519464.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -22180019325884.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -51139945431884.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -7516331994440.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -652946270400.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 870806374101850.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -96596189295988. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 37995192266254.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -86451654013544.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -16445080696536.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1519716171200.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 19633593663724.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 13338849612106. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -62473462737932.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -15279989668184.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1529815412800.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -3044507769816.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -18388671090056. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -6013936842440.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -664126496000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1771963889184.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -802638950784. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -98865912000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -3112203066029073.
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -3253782867483258. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1909494468149274.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -8673383363868.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -7261782582960.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 11565024106752.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 950711653440.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 65345616000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -308491726693976. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -2465763548296234. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -297658351212024.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -41310937933576.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 60291350337532.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 7145004163944.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 640183322400.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -925817482866406.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -131946285842296. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -104406759592866.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 109172747676696.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 18560796515760.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2106281280800.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -52769975064404.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -56349071798380. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 84283852131692.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 22032039139128.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 3072300570400.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -3275005885224.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 26895330306496. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 12534254392200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2109587746400.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2932882692768.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 3176810833968. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 641916705600.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 257703677280.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 65673367200. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -14816745119084274.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 5075276136373296. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 1368606319990308.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -48894490724760.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 15203772284832.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -8346425514624.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -660465861120.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -18670176000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 2093626222771380. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 1909609754278440. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 311268931551348.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 78594428829000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -50270317400856.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -5611842900528.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -328039084800.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 1037880485962126.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 150307313937908. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 170330197082352.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -106553816529032.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -16014569565960.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1630378816000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 14879332912244.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 120778715251832. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -95335586888144.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -21221189601488.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -3429996633600.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 16878773469328.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -33984817627872. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -14244706698760.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -3429996633600.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -3284077472928.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -4736895963728. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1630378816000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -625024149120.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -328039084800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -18670176000.
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 19379837758657941.
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -2757566872807371. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -798910661028438.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 70287884632152.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -7177535334648.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 4454004456864.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 246798485280.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1323838833183372. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1298145191133642. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -187766715926961.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -40232701361562.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 28650669656064.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 3190935988368.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 65673367200.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -946680123342873.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -145248755536501. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -114089549901122.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 68485173769732.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 11477207006000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 641916705600.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 6219270333188.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -114907488684704. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 72664044377288.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 17525534308328.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 2109587746400.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -25578171906496.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 32169911823540. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 12738606033760.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 3072300570400.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 3913908381024.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 4488383275144. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 2106281280800.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 672910111440.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 640183322400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 65345616000.
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -8053765319517660.
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -414646101535842. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 592025984459100.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -79214950310256.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1774831512960.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -1812440385792.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -1065823539192066. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1362525450602472. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -90338275049364.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 21103726981188.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -14621793730200.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -763475786784.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 991026897478906.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -47359841953164. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 57988626641682.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -36936981791332.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -5036376651240.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -98865912000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -18908315980472.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 60191125404166. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -40546422163208.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -10994831221384.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -664126496000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 15555600268564.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -19647790841844. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -9985560940936.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -1529815412800.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -2956557547200.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -3869787870440. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -1519716171200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -558813524400.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -652946270400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -96557832000.
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1094377984405893.
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 421012917758700. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -186792851690532.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 15883504091424.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 4176134661888.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 1492656102792882. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -930413641043232. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 94973644247418.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 4664627350992.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 3926828020104.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -939164650948218.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 164468140838232. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -18456016471020.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 16351126268100.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 872702216856.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 48974580815242.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -22354770036462. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 21566757141720.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 3852755042824.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 83392343200.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -3463853000544.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 10547839364212. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 5327340478936.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 396856550400.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 1467855055072.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 2754288118240. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 621008440800.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 458662597056.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 381683749600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 78030540000.
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -321838400710620.
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 21079697534640. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 53955492132096.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -10480881947328.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -580195961841654. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 349087207294116. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -34422035884920.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -6469206950592.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 541478127076266.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -93764354767728. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -7043341403052.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -3131725890264.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -34243725829704.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -1665946634488. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -8065489874652.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -534777098384.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -2823796638376.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -5426699798876. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -1519887223032.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -41831248000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -784176376880.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -1233071792200. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -134360716800.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -287408182752.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -128903004800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -37218096000.
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 229873836702870.
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -71883165391920. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 4108520412144.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 78263492491944. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -72837266459796. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 11203294182228.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -193519400442471.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 32035967044488. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 3471245859024.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 11994414111070.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 5321207563666. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 1229788212856.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 3334929798850.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 1695245971992. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 171909322576.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 378894105784.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 290742748600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 11935640800.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 108576520632.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 23382452800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 10469412000.
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -47391289228800.
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 7898548204800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 5107241613600. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 3219894763200. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 40426398215100.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -5875215716520. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -3228915363738.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -1230600425988. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -1284444617588.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -203846826464. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -97373458312.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -27463327696. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -21637565136.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -1761048000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -1607040000.
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 3949274102400.
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) -1315386345600. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) -3446915934600.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) 481115510064.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) 168394495822.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) 9158337760. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) 1758360184. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) 103788000. ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 14.)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) -6.)
            ((MEXPT SIMP) |$Xi| -6.))
           ((MTIMES SIMP FACTORED)
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -8. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) 2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 6.)
            ((MEXPT SIMP) |$Xi| 6.))
           ((MTIMES SIMP FACTORED) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|)
            |$Xi|
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -2.)))) 
(ADDLABEL '$%O106) 
(DSKSETQ $%I107 '$VALUES) 
(ADDLABEL '$%I107) 
(DSKSETQ $%O107
         '((MLIST SIMP) |$expand_reggeon_loaded| |$dbg_all_terms|
           |$dbg_compute_levels| |$derivatives_loaded|
           |$dbg_wrt_lambda| |$dbg_wrt_pair| |$dbg_wrt_states|
           |$dbg_wrt_contract| |$dbg_scalars| |$NIused|
           |$objects_with_index| |$compute_pp_loaded| $AP
           |$amp_4pts_loaded| |$nn| |$Lev0| |$Null2| |$Null3| |$S4z|
           |$S4m| |$S4r1| |$S4r2| |$S4r3| |$Null4r1| |$Null4r2|
           |$Null4g| |$Null4cr| |$S6m| |$S6z| |$Null6r16| |$Null6g|
           |$S8m1| |$S8m2| |$S8z1| |$S8z2| |$S10z1| |$S10z2| |$S103z|
           |$qq3| |$qq2| |$qq1| |$nq3| |$nq2| |$nq1| |$filename| |$qq|
           |$nq| |$Assss| $GH_0 |$tttt0| |$tttt| |$a1234|)) 
(ADDLABEL '$%O107) 
(DSKSETQ $%I108 '(($SAVE) |$filename| $ALL)) 
(ADDLABEL '$%I108) 
(DSKSETQ |$expand_reggeon_loaded| 'T) 
(ADD2LNC '|$expand_reggeon_loaded| $VALUES) 
(DEFPROP |$expand_reggeon_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$expand_reggeon_loaded| $PROPS) 
(DEFPROP |$expand_reggeon_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$expand_reggeon_loaded| $PROPS) 
(DSKSETQ |$dbg_all_terms| 'NIL) 
(ADD2LNC '|$dbg_all_terms| $VALUES) 
(DEFPROP |$dbg_all_terms| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_all_terms| $PROPS) 
(DEFPROP |$dbg_all_terms| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_all_terms| $PROPS) 
(DSKSETQ |$dbg_compute_levels| 'NIL) 
(ADD2LNC '|$dbg_compute_levels| $VALUES) 
(DEFPROP |$dbg_compute_levels| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_compute_levels| $PROPS) 
(DEFPROP |$dbg_compute_levels| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_compute_levels| $PROPS) 
(DSKSETQ |$derivatives_loaded| 'T) 
(ADD2LNC '|$derivatives_loaded| $VALUES) 
(DEFPROP |$derivatives_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$derivatives_loaded| $PROPS) 
(DEFPROP |$derivatives_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$derivatives_loaded| $PROPS) 
(DSKSETQ |$dbg_wrt_lambda| 'NIL) 
(ADD2LNC '|$dbg_wrt_lambda| $VALUES) 
(DEFPROP |$dbg_wrt_lambda| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_lambda| $PROPS) 
(DEFPROP |$dbg_wrt_lambda| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_lambda| $PROPS) 
(DSKSETQ |$dbg_wrt_pair| 'NIL) 
(ADD2LNC '|$dbg_wrt_pair| $VALUES) 
(DEFPROP |$dbg_wrt_pair| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_pair| $PROPS) 
(DEFPROP |$dbg_wrt_pair| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_pair| $PROPS) 
(DSKSETQ |$dbg_wrt_states| 'NIL) 
(ADD2LNC '|$dbg_wrt_states| $VALUES) 
(DEFPROP |$dbg_wrt_states| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_states| $PROPS) 
(DEFPROP |$dbg_wrt_states| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_states| $PROPS) 
(DSKSETQ |$dbg_wrt_contract| 'NIL) 
(ADD2LNC '|$dbg_wrt_contract| $VALUES) 
(DEFPROP |$dbg_wrt_contract| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_contract| $PROPS) 
(DEFPROP |$dbg_wrt_contract| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_contract| $PROPS) 
(DSKSETQ |$dbg_scalars| 'NIL) 
(ADD2LNC '|$dbg_scalars| $VALUES) 
(DEFPROP |$dbg_scalars| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_scalars| $PROPS) 
(DEFPROP |$dbg_scalars| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_scalars| $PROPS) 
(DSKSETQ |$NIused| '3.) 
(ADD2LNC '|$NIused| $VALUES) 
(DSKSETQ |$objects_with_index| '((MLIST SIMP) $LA |$Sk| $K)) 
(ADD2LNC '|$objects_with_index| $VALUES) 
(DSKSETQ |$compute_pp_loaded| 'T) 
(ADD2LNC '|$compute_pp_loaded| $VALUES) 
(DEFPROP |$compute_pp_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$compute_pp_loaded| $PROPS) 
(DEFPROP |$compute_pp_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$compute_pp_loaded| $PROPS) 
(DSKSETQ $AP '2.) 
(ADD2LNC '$AP $VALUES) 
(DEFPROP $AP ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '$AP $PROPS) 
(DEFPROP $AP $FIXNUM MODE) 
(ADD2LNC '$AP $PROPS) 
(DSKSETQ |$amp_4pts_loaded| 'T) 
(ADD2LNC '|$amp_4pts_loaded| $VALUES) 
(DEFPROP |$amp_4pts_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$amp_4pts_loaded| $PROPS) 
(DEFPROP |$amp_4pts_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$amp_4pts_loaded| $PROPS) 
(DSKSETQ |$nn| '4.) 
(ADD2LNC '|$nn| $VALUES) 
(DSKSETQ |$Lev0| '8.) 
(ADD2LNC '|$Lev0| $VALUES) 
(DSKSETQ |$Null2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -30. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.))
           ((MTIMES SIMP) -10. (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -50. (($P SIMP) 2. 0.)))) 
(ADD2LNC '|$Null2| $VALUES) 
(DSKSETQ |$Null3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 136. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.))
           ((MTIMES SIMP) 144. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.))
           ((MTIMES SIMP) 672. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 288. (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 800. (($P SIMP) 3. 0.)))) 
(ADD2LNC '|$Null3| $VALUES) 
(DSKSETQ |$S4z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4z| $VALUES) 
(DSKSETQ |$S4m|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 25. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 300. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -504. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 153. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 504. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 2268. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 1164. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -2016. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 2250. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4m| $VALUES) 
(DSKSETQ |$S4r1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 1512. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 18144. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) 54432. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 122472. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 734832. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -163296. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -979776. (($P SIMP) 3. 1.)))) 
(ADD2LNC '|$S4r1| $VALUES) 
(DSKSETQ |$S4r2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -1452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -5112. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 1452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -10512. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 1512. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -67122. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19320. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 92520. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 5850. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4r2| $VALUES) 
(DSKSETQ |$S4r3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -552. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -2412. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 552. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 1512. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -4896. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -37476. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 7728. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 49968. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -900. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4r3| $VALUES) 
(DSKSETQ |$Null4r1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 25. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -152. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -312. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1224. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -519. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 936. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 936. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 3004. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 624. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 4350. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4r1| $VALUES) 
(DSKSETQ |$Null4r2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -778. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -3696. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -3393. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -5640. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -15354. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -13050. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -36. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 4050. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 5088. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -5472. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 9000. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4r2| $VALUES) 
(DSKSETQ |$Null4g|
         '((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 37. 72.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 31. 6.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 29. 8.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 5. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 3. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 27. 2.) (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 75. 4.) (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4g| $VALUES) 
(DSKSETQ |$Null4cr|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -82. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -288. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -351. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -696. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1494. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1458. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 468. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 702. (($P SIMP) 2. 2.)))) 
(ADD2LNC '|$Null4cr| $VALUES) 
(DSKSETQ |$S6m|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 925. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -2700. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 1390. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5150. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -2315. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -5150. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -27000. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -2160. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 4320. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6480. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 14240. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 2160. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 30720. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 82400. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -1620. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -8640. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19860. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -7560. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -108600. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 6432. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 28320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$S6m| $VALUES) 
(DSKSETQ |$S6z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 6750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -20250. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 12275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -6750. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 15950. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 1900. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -7975. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 251225. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -43875. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9720. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 75700. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -337500. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 100680. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -191400. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 929500. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 79515. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -141150. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 214110. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1872750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18168. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1177320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -226500. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$S6z| $VALUES) 
(DSKSETQ |$Null6r16|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -251797. ((MEXPT SIMP) (($P SIMP) 1. 0.) 6.))
           ((MTIMES SIMP) -2092175. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -7110175. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -29761875.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -5461735. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -24201350.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -50991925.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -24404550.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -12108575. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -62731800.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -3421800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 69175800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -121746050. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 70097000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 59508925. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -294064625. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -775902375. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -23008900.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -19102900. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 11421000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -442111500. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -78516400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 529209500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1024096500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1110037500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 3074625000. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -149096700.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 40996125. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -116943750. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -1724253750. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1836843750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -221157000. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2713770000. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 83700000. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$Null6r16| $VALUES) 
(DSKSETQ |$Null6g|
         '((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 709. 5400.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 6.))
           ((MTIMES SIMP) ((RAT SIMP) 253. 420.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.) (($P SIMP) 1. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 1051. 315.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 603. 140.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 919. 56.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 5. 2.) (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 10547. 1260.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) ((RAT SIMP) 2831. 420.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 9. 2.) (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 667. 28.) (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 151. 7.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 5. 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 333. 14.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 66103. 3780.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 22. 3.) (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 104651. 1260.) (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 121. 6.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 19141. 378.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 415. 21.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 5. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 508. 21.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 884. 7.) (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 2245. 21.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) ((RAT SIMP) 11343. 140.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 5065. 42.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 295. 14.) (($P SIMP) 1. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 2175. 14.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 1613. 6.) (($P SIMP) 1. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -20. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 8125. 18.) (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$Null6g| $VALUES) 
(DSKSETQ |$S8m1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 3704400. ((MEXPT SIMP) (($P SIMP) 2. 0.) 4.))
           ((MTIMES SIMP) -4233600. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 47098800. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 4233600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 121564800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -95719050.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -168663600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -2066129100.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 2822400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -8467200. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 564480. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -134930880. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -164058060. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 446029860. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 1881600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 300059350. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -166168800. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -564480. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -89953920. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 240527460.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 193485600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6641529720. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -566729900. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -4515839300.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -2822400. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 31399200. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -303712860. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -1918948920. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -2176090560. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 218051350.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 3466376900. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 356247360. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -1693440. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 67465440. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4233600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -301960395. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 200500650.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 84091995. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 1532790000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 87908400. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -1519737120. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 922165425.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 1693440. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -67465440. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 329030595. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1768903290. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 2882147400. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -220555395.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -4130193690. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 514439100. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -384952680. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 8399122200. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -1354752. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 37184832. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -151277760. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -432712800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1501803216. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2179008. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 755612928. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -1367559072. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 442163232. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -14516463024. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 28910880. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 105066720. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 697965480. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 46425600. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 8289945720. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -120426480. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -2275704720. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 73716750. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8m1| $VALUES) 
(DSKSETQ |$S8m2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 11760. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -23520. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 364560. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 11760. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 769440. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -992250. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -1134000. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -13891500.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -7840. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -907200. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -1003948. (($P SIMP) 2. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 2996548. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 1903750. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -776160. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -604800. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1974148. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1268960. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 43927352. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -3903500. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -30054500.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 243040. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -1698748. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -12175352. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -12949440. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 1495750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 22998500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 4603200. (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 453600. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2003091. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 921690. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 624291. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 9218160. (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 412080. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -9684000. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4919625. ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -453600. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1842891. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 11683434. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 17523720. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1598091. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -27559434. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -94500. (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -3330600. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 46431000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 279360. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -676800. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2152800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -8285520. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 83520. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 5080320. (($P SIMP) 1. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -7653024. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 4110624. (($P SIMP) 1. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -83615280. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 118560. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 522720. (($P SIMP) 1. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 4197864. (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -122880. (($P SIMP) 1. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 51399096. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -856944. (($P SIMP) 1. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -14931216. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 366750. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8m2| $VALUES) 
(DSKSETQ |$S8z1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 63000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -126000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -12448800. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 23738400. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 12448800. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 63000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -35002800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19192950. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 11264400. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 618823800.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -42000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 23950080. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -68817420. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 10255140. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 8144150. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 20048000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -631680. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 26813220. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -22545600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1237619880. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -14149100. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 539448700.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -772800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -15677340. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -360009720. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -156750720. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 13777750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -223149500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 910342720. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -11975040.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 16215885. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19570950.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 28720755. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 462861000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10558800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222613440. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -73024875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 11975040. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2116485. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 529542090. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -18257400. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -12882555.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 512024310. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1212819300. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -247152360. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -4300632000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -10789632. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 10184832. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -262211040. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 135449328. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1209600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -383096448. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 384247584. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 356467104. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 6188984592. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 126077280. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -64299480. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -113561280. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2262735720. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -1427760. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 419373360. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -54920250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8z1| $VALUES) 
(DSKSETQ |$S8z2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -63000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -10823400. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 20437200. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 10823400. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -30038400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 17038350. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9601200. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 530541900.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -21000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 20139840. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -57671460. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7657020. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6809950. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 17416000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -416640. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 21328860. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -19210800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1064138040. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11458300. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 464137100.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -512400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -13549620. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -305834760. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -134722560. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 11726750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -191999500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 772506560. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -10069920.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 13616505. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -17038350.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 24652215. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 393876000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -9248400. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -194265120. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -64519875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 10069920. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -802305. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 453611970. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10546200. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10779615.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 439123230. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1028682900. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -208166280. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -3654567000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -9265536. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 8963136. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -220237920. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 118298544. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 604800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -328898304. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 324832032. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 300357792. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 5264441616. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 106609440. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -55667640. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -95941440. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -1931385960. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -848880. (($P SIMP) 1. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 359941680. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -46478250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8z2| $VALUES) 
(DSKSETQ |$S10z1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 8890560000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -493920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -47040000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -816480000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -680400000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21840000. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 40166544600. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 47040000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11854080000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -47040000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 38525760000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -17406144000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -823200000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1338960000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 22514954000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -34574400000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -28153440000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 27552406000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 816480000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 47040000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -26671680000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41114304000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -21840000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41941606000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -65582521200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -30367750000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -575909838000.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 28153440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -658560000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -68300806000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 26403816600.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 6659590000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 556646958000. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 17012800000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -414892800000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 612360000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -778260000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 15500824500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 165900000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -23835724500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2976750000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 123480000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19766203100. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 8643600000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2610368400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 37648107500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 347766720000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11311477275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -6952837500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -446460000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 28894320000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -55227112500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 8829124500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 73883607500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 15484392000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1332626535000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -40007615550. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -771289485750.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -28894320000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 446460000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 54671452500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2976750000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 61435500. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 55566000000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -43951472400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -271032372000. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -286098435000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 6371568000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -12604951100. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -215509203000. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -167485920000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 14943553275.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 412610955750. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 59737860000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -104496000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 17850699600. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -12435219600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5376162400. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -9549187200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 9348102400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -319433436000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 6258067200. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 368756136000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -23408646912.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -36082698000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -5845392000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -790017472800. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 29446648000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 865169323200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -89828383680. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -5267808000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 12886098000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 247693312800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 225351473760. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -20082748000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -551036203200. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 2634992640. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -81345942720. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 607282147584. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 1587600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5427840000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 7813260000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 854670000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 254080638000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5662720000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -255510192000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 11300654400. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 1345650000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -6006960000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -71086512000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 6561480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 177150240000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -116617158000. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 116534544000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -1256174740800. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -801360000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -32628708000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 25637875200. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -1805580000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -52980480000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 68103216000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -33493788000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 1017474393600. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) 269482500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 16188732000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -15851576700. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -3532347000. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) -456913920600. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 1395489600. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 94471732800. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -6935292000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S10z1| $VALUES) 
(DSKSETQ |$S10z2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -987840000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 493920000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -538272000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -211680000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -282240000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 538272000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -740880000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 887600000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 297808000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 18276010200. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -1152480000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 538272000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1528800000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -870240000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 8890560000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6979392000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1481760000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -2073008000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 28865354000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -16134720000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -7408800000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -7021994000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 282240000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -538272000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 211680000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 16728768000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -297808000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 35591206000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -41558252400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -28984774000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -338354074800.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) -740880000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 7408800000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 1185408000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -33726406000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 26245762200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 5276614000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 354653434800. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 3841600000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -320060160000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 864360000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -897624000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -864360000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 584724000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7033624500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 312900000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15368524500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11840850000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222264000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -12051172700. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4033680000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10236358800. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7923867500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 158101440000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -903164325. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -2084197500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -864360000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1210524000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 6667920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -19580200500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 3007924500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 42183687500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 21707784000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 706144455000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -760732350. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -359389840950.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) 864360000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -6667920000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1210524000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 19024540500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -14804370000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 5882635500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2222640000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -6136822800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18131623200. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -73995075000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 148176000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -2914240700. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -90863551800. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -60799200000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -6161648325.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 107398030950. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -64729980000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 271824000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 7107435600. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1691955600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 9836573600. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5484931200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5864633600. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -243228636000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1347091200. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 275616936000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -24356973312.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) -271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -11114538000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -12619152000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -413747200800. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -3152072000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 377966635200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -105001606080. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 1505952000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -227982000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 84796480800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 77209342560. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 8564612000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -134957995200. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 147728931840. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -61431088320. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 376838832384. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 1587600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -8324160000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 3410316000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 3750990000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 185496318000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -845824000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -183256752000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 16200340800. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 4241970000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 20725200000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -28186032000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2261880000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 43731360000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -127285830000. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 88084752000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -812357985600. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -349776000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -20774628000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 18773798400. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -112140000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -22498560000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 56394288000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -25510428000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 690708211200. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) -55093500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 9414972000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -12279627900. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -2600955000. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) -316414042200. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 705211200. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 65112321600. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -5241852000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S10z2| $VALUES) 
(DSKSETQ |$S103z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -8001504000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 4.))
           ((MTIMES SIMP) -32006016000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 16003008000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 99574272000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 21337344000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -196777728000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 104908608000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -45045504000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 3.))
           ((MTIMES SIMP) -99574272000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 47416320000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -8001504000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 48009024000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 194406912000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -92461824000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 43563744000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -1792336896000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -2576484288000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 7112448000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -14224896000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -501150988800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 514530374400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 441839664000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7112448000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 87761116800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -457630790400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 4061207808000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 134708448000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -106673616000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 6322176000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -167181974400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -3589526644200. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -5619712000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 3.))
           ((MTIMES SIMP) 132765696000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 300421900800. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -552463430400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -170698752000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -26156592000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -270273024000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 60928560000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 3839299430400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 4795698700800. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -294705600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 405817910400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -3905736870000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 3143109312000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -432673920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -3369517242000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 37933056000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -26119900800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 296415302400. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -437098032000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 2106707097600. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -2541052684800. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 3435312384000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 192470678400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -6213646698000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5520826256400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 1443258877200. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 62480247253200.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) 204252384000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -430303104000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -185345126400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 5319068874000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -7740984220200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -4520578045200. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -44612888821200. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 697085760000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 40182960384000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 15321398400.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15066475200. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15321398400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -202319308800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 923941588500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 121367736000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 2064731287500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -3029894910000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 75895747200. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 1456309992900. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -811066032000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 9453628800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 5207328000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -4368576128400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4017877831500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19190767680000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 324362765475. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -394125385500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -143345462400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 232452259200. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 256048128000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -4741513459200. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 4475838005100. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -6569242375500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -161245123200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 3944646216000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1380872467500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1179466142400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -127827325665000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2053316263950. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 75396325217850.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) -112702665600.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -237200140800.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -40416163200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -2692058273100. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 9439988670000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1453598968500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -11342131920000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -3345674864400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 11567302783200. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 17434459413000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -9453628800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 1869329145600. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 4020673836900. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -5866932670200. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 12281913504000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -805050582525.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -6720249875850. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 59658933348000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 66919708800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1500917040000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 2178181861200. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 163034924400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1618250440800. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1910158588800. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1613022297600. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 49111179012000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 438568300800. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -17279037720000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 10785603015936.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) 1991485440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -2648040595200. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -4662858416400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 7078970505600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 57583975615200. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -546142632000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -69884033083200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -27245214682560. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -85033670400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -6880443591600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 420527181600. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -35674605701280. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -1170019452000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 19828757793600. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -87175629112320. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -26971837583040. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) -271805393809152. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 168391440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 975316665600. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -540966535200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -2722302709200. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -33663814002000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -567494860800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 11635371216000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -9239591390400. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -2776289040000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 4976458318800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 17649435254400. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 40063922640000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 3509112859200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -10309655635200. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 40713698768400. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 33410065449600. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) 372093476932800. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 799527909600. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -48348316800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 4728322620000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -3565119398400. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -1631223468000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -9236108851200. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -18527478710400. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -4958602812000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) -126713247091200. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) 16108035300.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 1771370748000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 2953030572900. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 840041987400. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) 36360611332200. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) -1078772817600. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) -6400051876800. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -1301785884000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S103z| $VALUES) 
(DSKSETQ |$qq3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$qq3| $VALUES) 
(DSKSETQ |$qq2| '1.) 
(ADD2LNC '|$qq2| $VALUES) 
(DSKSETQ |$qq1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$qq1| $VALUES) 
(DSKSETQ |$nq3| '4.) 
(ADD2LNC '|$nq3| $VALUES) 
(DSKSETQ |$nq2| '0.) 
(ADD2LNC '|$nq2| $VALUES) 
(DSKSETQ |$nq1| '4.) 
(ADD2LNC '|$nq1| $VALUES) 
(DSKSETQ |$filename| '"S6zS4zTS4z.lisp") 
(ADD2LNC '|$filename| $VALUES) 
(DSKSETQ |$qq|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 6750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -20250. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 12275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -6750. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 15950. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 1900. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -7975. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 251225. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -43875. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9720. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 75700. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -337500. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 100680. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -191400. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 929500. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 79515. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -141150. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 214110. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1872750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18168. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1177320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -226500. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$qq| $VALUES) 
(DSKSETQ |$nq| '6.) 
(ADD2LNC '|$nq| $VALUES) 
(DSKSETQ |$Assss|
         '((MTIMES SIMP) -1.
           ((MPLUS SIMP) 648745320882176.
            ((MTIMES SIMP RATSIMP) -4231938393827328. |$Ms|)
            ((MTIMES SIMP) -2848012982326272.
             ((MEXPT SIMP RATSIMP) |$Ms| 2.))
            ((MTIMES SIMP) 1829662295045120.
             ((MEXPT SIMP RATSIMP) |$Ms| 3.))
            ((MTIMES SIMP) 369214590369792.
             ((MEXPT SIMP RATSIMP) |$Ms| 4.))
            ((MTIMES SIMP) 22581000486912.
             ((MEXPT SIMP RATSIMP) |$Ms| 5.))
            ((MTIMES SIMP) 1584775774208.
             ((MEXPT SIMP RATSIMP) |$Ms| 6.))
            ((MTIMES SIMP) 53139456000.
             ((MEXPT SIMP RATSIMP) |$Ms| 7.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -7784943850586112.
              ((MTIMES SIMP RATSIMP) 60595955529762816. |$Ms|)
              ((MTIMES SIMP) 59366621486183424.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -12052070483450880.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -3156014571558912.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) -249414710857728.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP) -21060190789632.
               ((MEXPT SIMP RATSIMP) |$Ms| 6.))
              ((MTIMES SIMP) -822804480000.
               ((MEXPT SIMP RATSIMP) |$Ms| 7.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1297490641764352.
                ((MTIMES SIMP RATSIMP) -8463876787654656. |$Ms|)
                ((MTIMES SIMP) -14859975447605248.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -2853205794623488.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -314109638369280.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -24654361444352.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP) -901656576000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 6.)))
               |$Mt|))
             |$om|)
            ((MTIMES SIMP)
             ((MPLUS SIMP) 368392554509988864.
              ((MTIMES SIMP RATSIMP) -126827189983805952. |$Ms|)
              ((MTIMES SIMP) -304674724430747136.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 33626908412878848.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 10053392205490176.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) 1085378160955392.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP) 113873646403584.
               ((MEXPT SIMP RATSIMP) |$Ms| 6.))
              ((MTIMES SIMP) 5360338944000.
               ((MEXPT SIMP RATSIMP) |$Ms| 7.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -99083677979980800.
                ((MTIMES SIMP RATSIMP) -92594097457475072. |$Ms|)
                ((MTIMES SIMP) 69386823981303808.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 16321964316089344.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 2770412101750784.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 272254992896000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP) 11971815833600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 6.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 5412893316141056.
                ((MTIMES SIMP RATSIMP) 19211622477010944. |$Ms|)
                ((MTIMES SIMP) 6604972710518784.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 1511160686112768.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 143838133747712.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 6111048089600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -1093305169095269376.
              ((MTIMES SIMP RATSIMP) -124035447994383360. |$Ms|)
              ((MTIMES SIMP) 797620689607870464.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -62075977333592064.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -16269450706489344.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) -2532865124622336.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP) -325062616449024.
               ((MEXPT SIMP RATSIMP) |$Ms| 6.))
              ((MTIMES SIMP) -19055665152000.
               ((MEXPT SIMP RATSIMP) |$Ms| 7.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 27327020621917184.
                ((MTIMES SIMP RATSIMP) 483455762273209344. |$Ms|)
                ((MTIMES SIMP) -144454100932500480.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -32082286098540544.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -9614092667541504.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -1206450689126400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP) -65998338457600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 6.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 81165958533335040.
                ((MTIMES SIMP RATSIMP) -40858812908719104. |$Ms|)
                ((MTIMES SIMP) -22388829765558272.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -10317151216289792.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -1289219390173184.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -68792687001600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -8168036682829824.
                ((MTIMES SIMP RATSIMP) -7843907218366464. |$Ms|)
                ((MTIMES SIMP) -3115023905742848.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -398298977681408.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -21417598976000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -458526473118927360.
              ((MTIMES SIMP RATSIMP) 886812621140201472. |$Ms|)
              ((MTIMES SIMP) -1318294264758317568.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 70274461098802176.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 16222260367282176.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) 4021455504678912.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP) 541715912220672.
               ((MEXPT SIMP RATSIMP) |$Ms| 6.))
              ((MTIMES SIMP) 39951636480000.
               ((MEXPT SIMP RATSIMP) |$Ms| 7.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 400560811129491456.
                ((MTIMES SIMP RATSIMP) -1151609015605777920. |$Ms|)
                ((MTIMES SIMP) 191371184804945408.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 28640592322699264.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 18527240540805120.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 2800041789153280.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP) 195422079795200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 6.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -202199672720252928.
                ((MTIMES SIMP RATSIMP) 50773843953924608. |$Ms|)
                ((MTIMES SIMP) 13142678507862016.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 27827112469983232.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 4568735549100032.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 317956321689600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -8247596631752704.
                ((MTIMES SIMP RATSIMP) 13287495400953856. |$Ms|)
                ((MTIMES SIMP) 15793177162405888.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 2832867171135488.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 203190553804800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 3568941512036352.
                ((MTIMES SIMP RATSIMP) 2757758903496704. |$Ms|)
                ((MTIMES SIMP) 559564367593472.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 42696879718400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 4547489211321937920.
              ((MTIMES SIMP RATSIMP) -589549005520496640. |$Ms|)
              ((MTIMES SIMP) 1344148453271789568.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -20307286626582528.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -8897181564764160.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) -5445560602312704.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP) -582573540556800.
               ((MEXPT SIMP RATSIMP) |$Ms| 6.))
              ((MTIMES SIMP) -49437609984000.
               ((MEXPT SIMP RATSIMP) |$Ms| 7.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -924987501352908800.
                ((MTIMES SIMP RATSIMP) 1607382326236291072. |$Ms|)
                ((MTIMES SIMP) -62712012041965568.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -11356169894852608.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -26183652061124608.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -3848361981153280.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP) -334308490444800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 6.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 445852863540147200.
                ((MTIMES SIMP RATSIMP) -49457248919545856. |$Ms|)
                ((MTIMES SIMP) 19453538440322048.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -44263246854934528.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -8419881316626432.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -778094679654400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 10052399955826688.
                ((MTIMES SIMP RATSIMP) 6829491001398272. |$Ms|)
                ((MTIMES SIMP) -31986412921821184.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -7823354710110208.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -783265491353600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1558787978145792.
                ((MTIMES SIMP RATSIMP) -9414999598108672. |$Ms|)
                ((MTIMES SIMP) -3079135663329280.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -340032765952000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -907245511262208.
                ((MTIMES SIMP RATSIMP) -410951142801408. |$Ms|)
                ((MTIMES SIMP) -50619346944000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -1593447969806885376.
              ((MTIMES SIMP RATSIMP) -1665936828151428096. |$Ms|)
              ((MTIMES SIMP) -977661167692428288.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -4440772282300416.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -3718032682475520.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) 5921292342657024.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP) 486764366561280.
               ((MEXPT SIMP RATSIMP) |$Ms| 6.))
              ((MTIMES SIMP) 33456955392000.
               ((MEXPT SIMP RATSIMP) |$Ms| 7.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -157947764067315712.
                ((MTIMES SIMP RATSIMP) -1262470936727671808. |$Ms|)
                ((MTIMES SIMP) -152401075820556288.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -21151200221990912.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 30869171372816384.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 3658242131939328.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP) 327773861068800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 6.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -474018551227599872.
                ((MTIMES SIMP RATSIMP) -67556498351255552. |$Ms|)
                ((MTIMES SIMP) -53456260911547392.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 55896446810468352.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 9503127816069120.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 1078416015769600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -27018227232974848.
                ((MTIMES SIMP RATSIMP) -28850724760770560. |$Ms|)
                ((MTIMES SIMP) 43153332291426304.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 11280404039233536.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 1573017892044800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1676803013234688.
                ((MTIMES SIMP RATSIMP) 13770409116925952. |$Ms|)
                ((MTIMES SIMP) 6417538248806400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 1080108926156800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1501635938697216.
                ((MTIMES SIMP RATSIMP) 1626527146991616. |$Ms|)
                ((MTIMES SIMP) 328661353267200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 131944282767360.
                ((MTIMES SIMP RATSIMP) 33624764006400. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 6.)))
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -7586173500971148288.
              ((MTIMES SIMP RATSIMP) 2598541381823127552. |$Ms|)
              ((MTIMES SIMP) 700726435835037696.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -25033979251077120.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 7784331409833984.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) -4273369863487488.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP) -338158520893440.
               ((MEXPT SIMP RATSIMP) |$Ms| 6.))
              ((MTIMES SIMP) -9559130112000.
               ((MEXPT SIMP RATSIMP) |$Ms| 7.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1071936626058946560.
                ((MTIMES SIMP RATSIMP) 977720194190561280. |$Ms|)
                ((MTIMES SIMP) 159369692954290176.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 40240347560448000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -25738402509238272.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -2873263565070336.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP) -167956011417600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 6.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 531394808812608512.
                ((MTIMES SIMP RATSIMP) 76957344736208896. |$Ms|)
                ((MTIMES SIMP) 87209060906164224.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -54555554062864384.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -8199459617771520.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -834753953792000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 7618218451068928.
                ((MTIMES SIMP RATSIMP) 61838702208937984. |$Ms|)
                ((MTIMES SIMP) -48811820486729728.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -10865249075961856.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -1756158276403200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 8641932016295936.
                ((MTIMES SIMP RATSIMP) -17400226625470464. |$Ms|)
                ((MTIMES SIMP) -7293289829765120.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -1756158276403200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1681447666139136.
                ((MTIMES SIMP RATSIMP) -2425290733428736. |$Ms|)
                ((MTIMES SIMP) -834753953792000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -320012364349440.
                ((MTIMES SIMP RATSIMP) -167956011417600. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 6.))
              ((MTIMES SIMP) -9559130112000.
               ((MEXPT SIMP RATSIMP) |$Mt| 7.)))
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 9922476932432865792.
              ((MTIMES SIMP RATSIMP) -1411874238877373952. |$Ms|)
              ((MTIMES SIMP) -409042258446560256.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 35987396931661824.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -3674898091339776.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) 2280450281914368.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP) 126360824463360.
               ((MEXPT SIMP RATSIMP) |$Ms| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -677805482589886464.
                ((MTIMES SIMP RATSIMP) -664650337860424704. |$Ms|)
                ((MTIMES SIMP) -96136558554604032.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -20599143097119744.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 14669142863904768.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 1633759226044416.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP) 33624764006400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 6.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -484700223151550976.
                ((MTIMES SIMP RATSIMP) -74367362834688512. |$Ms|)
                ((MTIMES SIMP) -58413849549374464.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 35064408970102784.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 5876329987072000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 328661353267200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 3184266410592256.
                ((MTIMES SIMP RATSIMP) -58832634206568448. |$Ms|)
                ((MTIMES SIMP) 37203990721171456.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 8973073565863936.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 1080108926156800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -13096024016125952.
                ((MTIMES SIMP RATSIMP) 16470994853652480. |$Ms|)
                ((MTIMES SIMP) 6522166289285120.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 1573017892044800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 2003921091084288.
                ((MTIMES SIMP RATSIMP) 2298052236873728. |$Ms|)
                ((MTIMES SIMP) 1078416015769600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 344529977057280.
                ((MTIMES SIMP RATSIMP) 327773861068800. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 6.))
              ((MTIMES SIMP) 33456955392000.
               ((MEXPT SIMP RATSIMP) |$Mt| 7.)))
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -4123527843593041920.
              ((MTIMES SIMP RATSIMP) -212298803986351104. |$Ms|)
              ((MTIMES SIMP) 303117304043059200.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -40558054558851072.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 908713734635520.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) -927969477525504.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -545701652066337792.
                ((MTIMES SIMP RATSIMP) 697613030708465664. |$Ms|)
                ((MTIMES SIMP) -46253196825274368.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 10805108214368256.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -7486358389862400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -390899602833408.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 507405771509199872.
                ((MTIMES SIMP RATSIMP) -24248239080019968. |$Ms|)
                ((MTIMES SIMP) 29690176840541184.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -18911734677161984.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -2578624845434880.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -50619346944000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -9681057782001664.
                ((MTIMES SIMP RATSIMP) 30817856206932992. |$Ms|)
                ((MTIMES SIMP) -20759768147562496.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -5629353585348608.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -340032765952000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 7964467337504768.
                ((MTIMES SIMP RATSIMP) -10059668911024128. |$Ms|)
                ((MTIMES SIMP) -5112607201759232.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -783265491353600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1513757464166400.
                ((MTIMES SIMP RATSIMP) -1981331389665280. |$Ms|)
                ((MTIMES SIMP) -778094679654400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -286112524492800.
                ((MTIMES SIMP RATSIMP) -334308490444800. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 6.))
              ((MTIMES SIMP) -49437609984000.
               ((MEXPT SIMP RATSIMP) |$Mt| 7.)))
             ((MEXPT SIMP RATSIMP) |$om| 9.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 560321528015817216.
              ((MTIMES SIMP RATSIMP) 215558613892454400. |$Ms|)
              ((MTIMES SIMP) -95637940065552384.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 8132354094809088.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 2138180946886656.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 764239924629955584.
                ((MTIMES SIMP RATSIMP) -476371784214134784. |$Ms|)
                ((MTIMES SIMP) 48626505854678016.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 2388289203707904.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 2010535946293248.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -480852301285487616.
                ((MTIMES SIMP RATSIMP) 84207688109174784. |$Ms|)
                ((MTIMES SIMP) -9449480433162240.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 8371776649267200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 446823535030272.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 25074985377403904.
                ((MTIMES SIMP RATSIMP) -11445642258668544. |$Ms|)
                ((MTIMES SIMP) 11042179656560640.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 1972610581925888.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 42696879718400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1773492736278528.
                ((MTIMES SIMP RATSIMP) 5400493754476544. |$Ms|)
                ((MTIMES SIMP) 2727598325215232.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 203190553804800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 751541788196864.
                ((MTIMES SIMP RATSIMP) 1410195516538880. |$Ms|)
                ((MTIMES SIMP) 317956321689600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 234835249692672.
                ((MTIMES SIMP RATSIMP) 195422079795200. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 6.))
              ((MTIMES SIMP) 39951636480000.
               ((MEXPT SIMP RATSIMP) |$Mt| 7.)))
             ((MEXPT SIMP RATSIMP) |$om| 10.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -164781261163837440.
              ((MTIMES SIMP RATSIMP) 10792805137735680. |$Ms|)
              ((MTIMES SIMP) 27625211971633152.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -5366211557031936.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -297060332462926848.
                ((MTIMES SIMP RATSIMP) 178732650134587392. |$Ms|)
                ((MTIMES SIMP) -17624082373079040.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -3312233958703104.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 277236801063048192.
                ((MTIMES SIMP RATSIMP) -48007349641076736. |$Ms|)
                ((MTIMES SIMP) -3606190798362624.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -1603443655815168.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -17532787624808448.
                ((MTIMES SIMP RATSIMP) -852964676857856. |$Ms|)
                ((MTIMES SIMP) -4129530815821824.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -273805874372608.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1445783878848512.
                ((MTIMES SIMP RATSIMP) -2778470297024512. |$Ms|)
                ((MTIMES SIMP) -778182258192384.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -21417598976000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -401498304962560.
                ((MTIMES SIMP RATSIMP) -631332757606400. |$Ms|)
                ((MTIMES SIMP) -68792687001600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -147152989569024.
                ((MTIMES SIMP RATSIMP) -65998338457600. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 6.))
              ((MTIMES SIMP) -19055665152000.
               ((MEXPT SIMP RATSIMP) |$Mt| 7.)))
             ((MEXPT SIMP RATSIMP) |$om| 11.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 117695404391869440.
              ((MTIMES SIMP RATSIMP) -36804180680663040. |$Ms|)
              ((MTIMES SIMP) 2103562451017728.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 40070908155875328.
                ((MTIMES SIMP RATSIMP) -37292680427415552. |$Ms|)
                ((MTIMES SIMP) 5736086621300736.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -99081933026545152.
                ((MTIMES SIMP RATSIMP) 16402415126777856. |$Ms|)
                ((MTIMES SIMP) 1777277879820288.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 6141140024867840.
                ((MTIMES SIMP RATSIMP) 2724458272596992. |$Ms|)
                ((MTIMES SIMP) 629651564982272.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1707484057011200.
                ((MTIMES SIMP RATSIMP) 867965937659904. |$Ms|)
                ((MTIMES SIMP) 88017573158912.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 193993782161408.
                ((MTIMES SIMP RATSIMP) 148860287283200. |$Ms|)
                ((MTIMES SIMP) 6111048089600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 55591178563584.
                ((MTIMES SIMP RATSIMP) 11971815833600. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 6.))
              ((MTIMES SIMP) 5360338944000.
               ((MEXPT SIMP RATSIMP) |$Mt| 7.)))
             ((MEXPT SIMP RATSIMP) |$om| 12.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -24264340085145600.
              ((MTIMES SIMP RATSIMP) 4044056680857600. |$Ms|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 2614907706163200.
                ((MTIMES SIMP RATSIMP) 1648586118758400. |$Ms|))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 20698315886131200.
                ((MTIMES SIMP RATSIMP) -3008110446858240. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1653204666233856.
                ((MTIMES SIMP RATSIMP) -630067418105856. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -657635644205056.
                ((MTIMES SIMP RATSIMP) -104369575149568. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -49855210655744.
                ((MTIMES SIMP RATSIMP) -14061223780352. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -11078433349632.
                ((MTIMES SIMP RATSIMP) -901656576000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 6.))
              ((MTIMES SIMP) -822804480000.
               ((MEXPT SIMP RATSIMP) |$Mt| 7.)))
             ((MEXPT SIMP RATSIMP) |$om| 13.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 2022028340428800.
              ((MTIMES SIMP RATSIMP) -673477808947200. |$Mt|)
              ((MTIMES SIMP) -1764820958515200.
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) 246331141152768.
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP) 86217981860864.
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP) 4689068933120.
               ((MEXPT SIMP RATSIMP) |$Mt| 5.))
              ((MTIMES SIMP) 900280414208.
               ((MEXPT SIMP RATSIMP) |$Mt| 6.))
              ((MTIMES SIMP) 53139456000.
               ((MEXPT SIMP RATSIMP) |$Mt| 7.)))
             ((MEXPT SIMP RATSIMP) |$om| 14.)))
           ((MEXPT SIMP)
            ((MPLUS SIMP)
             ((MTIMES SIMP)
              ((MPLUS SIMP) ((MEXPT SIMP RATSIMP) |$om| 4.)
               ((MTIMES SIMP) -4. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 6. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -4. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MEXPT SIMP RATSIMP) |$om| 8.))
              ((MEXPT SIMP RATSIMP) |$Xi| 6.))
             ((MTIMES SIMP)
              ((MPLUS SIMP)
               ((MTIMES SIMP) -6. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 24. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -36. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 24. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -6. ((MEXPT SIMP RATSIMP) |$om| 8.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 7.))
             ((MTIMES SIMP)
              ((MPLUS SIMP)
               ((MTIMES SIMP) 15. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -60. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 90. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -60. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) 15. ((MEXPT SIMP RATSIMP) |$om| 8.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 8.))
             ((MTIMES SIMP)
              ((MPLUS SIMP)
               ((MTIMES SIMP) -20. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 80. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -120. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 80. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -20. ((MEXPT SIMP RATSIMP) |$om| 8.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 9.))
             ((MTIMES SIMP)
              ((MPLUS SIMP)
               ((MTIMES SIMP) 15. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -60. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 90. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -60. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) 15. ((MEXPT SIMP RATSIMP) |$om| 8.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 10.))
             ((MTIMES SIMP)
              ((MPLUS SIMP)
               ((MTIMES SIMP) -6. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 24. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -36. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 24. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -6. ((MEXPT SIMP RATSIMP) |$om| 8.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 11.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) ((MEXPT SIMP RATSIMP) |$om| 4.)
               ((MTIMES SIMP) -4. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 6. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -4. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MEXPT SIMP RATSIMP) |$om| 8.))
              ((MEXPT SIMP RATSIMP) |$Xi| 12.)))
            -1.))) 
(ADD2LNC '|$Assss| $VALUES) 
(DSKSETQ $GH_0
         '((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 2.) -1.)
           ((MEXPT SIMP) (($XX SIMP) 1. 4.) -1.)
           ((MEXPT SIMP) (($XX SIMP) 2. 4.) -1.))) 
(ADD2LNC '$GH_0 $VALUES) 
(DSKSETQ |$tttt0|
         '((MTIMES SIMP)
           ((MEXPT SIMP) (($XX SIMP) 1. 2.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 2.)))
           ((MEXPT SIMP) (($XX SIMP) 1. 3.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 3.)))
           ((MEXPT SIMP) (($XX SIMP) 1. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 4.)))
           ((MEXPT SIMP) (($XX SIMP) 2. 3.)
            ((MTIMES SIMP) -4. (($PP SIMP) 2. 3.)))
           ((MEXPT SIMP) (($XX SIMP) 2. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 2. 4.)))
           ((MEXPT SIMP) (($XX SIMP) 3. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 3. 4.))))) 
(ADD2LNC '|$tttt0| $VALUES) 
(DSKSETQ |$tttt|
         '((MTIMES SIMP FACTORED)
           ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
            ((MPLUS SIMP) -8. ((MTIMES SIMP) 2. |$Ms|)
             ((MTIMES SIMP) 2. |$Mt|)))
           ((MEXPT SIMP) |$om|
            ((MPLUS SIMP) 2. ((MTIMES SIMP) -2. |$Ms|)))
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 4.)
           ((MEXPT SIMP) |$Xi| 4.)
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|) 2.))) 
(ADD2LNC '|$tttt| $VALUES) 
(DSKSETQ |$a1234|
         '((MLIST SIMP)
           ((MTIMES SIMP FACTORED) -512.
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -12. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MPLUS SIMP IRREDUCIBLE) 1267080704848.
             ((MTIMES SIMP RATSIMP) -8265504675444. |$Ms|)
             ((MTIMES SIMP) -5562525356106.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) 3573559170010.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) 721122246816.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP) 44103516576.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.))
             ((MTIMES SIMP) 3095265184.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.))
             ((MTIMES SIMP) 103788000. ((MEXPT SIMP RATSIMP) |$Ms| 7.))
             ((MTIMES SIMP RATSIMP) -15204968458176. |$om|)
             ((MTIMES SIMP RATSIMP) 118351475644068. |$Ms| |$om|)
             ((MTIMES SIMP) 115950432590202.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$om|)
             ((MTIMES SIMP) -23539200162990.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$om|)
             ((MTIMES SIMP) -6164090960076.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$om|)
             ((MTIMES SIMP) -487138107144.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$om|)
             ((MTIMES SIMP) -41133185136.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$om|)
             ((MTIMES SIMP) -1607040000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.) |$om|)
             ((MTIMES SIMP RATSIMP) 2534161409696. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) -16531009350888. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -29023389546104.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt| |$om|)
             ((MTIMES SIMP) -5572667567624.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt| |$om|)
             ((MTIMES SIMP) -613495387440.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt| |$om|)
             ((MTIMES SIMP) -48153049696.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt| |$om|)
             ((MTIMES SIMP) -1761048000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt| |$om|)
             ((MTIMES SIMP) 719516708027322.
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -247709355437121. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -595067821153803.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 65677555493904.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 19635531651348.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 2119879220616.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 222409465632.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 10469412000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -193522808554650. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -180847846596631. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 135521140588484.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 31878836554862.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 5410961136232.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 531748033000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 23382452800.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 10572057258088.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 37522700150412. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 12900337325232.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 2951485715064.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 280933854976.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 11935640800.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -2135361658389198.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -242256734364030. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1557852909390372.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -121242143229672.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -31776270911112.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -4947002196528.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -634887922752.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -37218096000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 53373087152182. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 944249535689862. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -282136915883790.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -62660715036212.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -18777524741292.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -2356349002200.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -128903004800.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 158527262760420.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -79802368962342. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -43728183135856.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -20150685969316.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -2518006621432.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -134360716800.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -15953196646152.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -15320131285872. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -6084031065904.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -777927690784.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -41831248000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -895559517810405.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1732055900664456. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -2574793485856089.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 137254806833598.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 31684102279848.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 7854405282576.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1058038891056.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 78030540000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 782345334237288. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -2249236358605035. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 373771845322159.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 55938656880272.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 36186016681260.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 5468831619440.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 381683749600.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -394921235781744.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 99167663972509. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 25669293960668.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 54349829042936.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 8923311619336.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 621008440800.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -16108587171392.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 25952139454988. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 30846049145324.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 5532943693624.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 396856550400.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 6970588890696.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 5386247858392. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1092899155456.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 83392343200.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 8881814865863160.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1151462901407220. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 2625289947796464.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -39662669192544.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -17377307743680.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -10635860551392.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1137838946400.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -96557832000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1806616213579900. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 3139418605930256. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -122484398519464.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -22180019325884.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -51139945431884.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -7516331994440.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -652946270400.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 870806374101850.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -96596189295988. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 37995192266254.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -86451654013544.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -16445080696536.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1519716171200.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 19633593663724.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 13338849612106. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -62473462737932.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -15279989668184.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1529815412800.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -3044507769816.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -18388671090056. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -6013936842440.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -664126496000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1771963889184.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -802638950784. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -98865912000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -3112203066029073.
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -3253782867483258. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1909494468149274.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -8673383363868.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -7261782582960.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 11565024106752.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 950711653440.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 65345616000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -308491726693976. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -2465763548296234. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -297658351212024.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -41310937933576.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 60291350337532.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 7145004163944.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 640183322400.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -925817482866406.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -131946285842296. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -104406759592866.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 109172747676696.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 18560796515760.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2106281280800.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -52769975064404.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -56349071798380. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 84283852131692.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 22032039139128.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 3072300570400.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -3275005885224.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 26895330306496. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 12534254392200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2109587746400.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2932882692768.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 3176810833968. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 641916705600.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 257703677280.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 65673367200. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -14816745119084274.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 5075276136373296. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 1368606319990308.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -48894490724760.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 15203772284832.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -8346425514624.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -660465861120.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -18670176000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 2093626222771380. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 1909609754278440. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 311268931551348.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 78594428829000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -50270317400856.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -5611842900528.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -328039084800.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 1037880485962126.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 150307313937908. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 170330197082352.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -106553816529032.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -16014569565960.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1630378816000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 14879332912244.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 120778715251832. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -95335586888144.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -21221189601488.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -3429996633600.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 16878773469328.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -33984817627872. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -14244706698760.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -3429996633600.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -3284077472928.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -4736895963728. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1630378816000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -625024149120.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -328039084800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -18670176000.
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 19379837758657941.
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -2757566872807371. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -798910661028438.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 70287884632152.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -7177535334648.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 4454004456864.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 246798485280.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1323838833183372. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1298145191133642. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -187766715926961.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -40232701361562.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 28650669656064.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 3190935988368.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 65673367200.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -946680123342873.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -145248755536501. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -114089549901122.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 68485173769732.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 11477207006000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 641916705600.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 6219270333188.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -114907488684704. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 72664044377288.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 17525534308328.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 2109587746400.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -25578171906496.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 32169911823540. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 12738606033760.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 3072300570400.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 3913908381024.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 4488383275144. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 2106281280800.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 672910111440.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 640183322400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 65345616000.
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -8053765319517660.
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -414646101535842. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 592025984459100.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -79214950310256.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1774831512960.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -1812440385792.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -1065823539192066. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1362525450602472. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -90338275049364.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 21103726981188.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -14621793730200.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -763475786784.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 991026897478906.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -47359841953164. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 57988626641682.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -36936981791332.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -5036376651240.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -98865912000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -18908315980472.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 60191125404166. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -40546422163208.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -10994831221384.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -664126496000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 15555600268564.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -19647790841844. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -9985560940936.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -1529815412800.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -2956557547200.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -3869787870440. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -1519716171200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -558813524400.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -652946270400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -96557832000.
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1094377984405893.
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 421012917758700. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -186792851690532.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 15883504091424.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 4176134661888.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 1492656102792882. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -930413641043232. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 94973644247418.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 4664627350992.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 3926828020104.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -939164650948218.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 164468140838232. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -18456016471020.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 16351126268100.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 872702216856.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 48974580815242.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -22354770036462. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 21566757141720.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 3852755042824.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 83392343200.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -3463853000544.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 10547839364212. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 5327340478936.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 396856550400.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 1467855055072.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 2754288118240. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 621008440800.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 458662597056.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 381683749600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 78030540000.
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -321838400710620.
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 21079697534640. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 53955492132096.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -10480881947328.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -580195961841654. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 349087207294116. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -34422035884920.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -6469206950592.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 541478127076266.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -93764354767728. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -7043341403052.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -3131725890264.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -34243725829704.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -1665946634488. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -8065489874652.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -534777098384.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -2823796638376.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -5426699798876. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -1519887223032.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -41831248000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -784176376880.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -1233071792200. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -134360716800.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -287408182752.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -128903004800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -37218096000.
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 229873836702870.
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -71883165391920. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 4108520412144.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 78263492491944. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -72837266459796. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 11203294182228.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -193519400442471.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 32035967044488. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 3471245859024.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 11994414111070.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 5321207563666. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 1229788212856.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 3334929798850.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 1695245971992. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 171909322576.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 378894105784.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 290742748600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 11935640800.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 108576520632.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 23382452800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 10469412000.
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -47391289228800.
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 7898548204800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 5107241613600. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 3219894763200. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 40426398215100.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -5875215716520. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -3228915363738.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -1230600425988. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -1284444617588.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -203846826464. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -97373458312.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -27463327696. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -21637565136.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -1761048000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -1607040000.
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 3949274102400.
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) -1315386345600. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) -3446915934600.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) 481115510064.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) 168394495822.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) 9158337760. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) 1758360184. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) 103788000. ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))))
           ((MTIMES SIMP FACTORED) -512.
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om|) -4.)
            ((MEXPT SIMP) |$om| -4.)
            ((MPLUS SIMP IRREDUCIBLE) 1267080704848.
             ((MTIMES SIMP RATSIMP) -8265504675444. |$Ms|)
             ((MTIMES SIMP) -5562525356106.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) 3573559170010.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) 721122246816.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP) 44103516576.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.))
             ((MTIMES SIMP) 3095265184.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.))
             ((MTIMES SIMP) 103788000. ((MEXPT SIMP RATSIMP) |$Ms| 7.))
             ((MTIMES SIMP RATSIMP) -15204968458176. |$om|)
             ((MTIMES SIMP RATSIMP) 118351475644068. |$Ms| |$om|)
             ((MTIMES SIMP) 115950432590202.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$om|)
             ((MTIMES SIMP) -23539200162990.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$om|)
             ((MTIMES SIMP) -6164090960076.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$om|)
             ((MTIMES SIMP) -487138107144.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$om|)
             ((MTIMES SIMP) -41133185136.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$om|)
             ((MTIMES SIMP) -1607040000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.) |$om|)
             ((MTIMES SIMP RATSIMP) 2534161409696. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) -16531009350888. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -29023389546104.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt| |$om|)
             ((MTIMES SIMP) -5572667567624.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt| |$om|)
             ((MTIMES SIMP) -613495387440.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt| |$om|)
             ((MTIMES SIMP) -48153049696.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt| |$om|)
             ((MTIMES SIMP) -1761048000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt| |$om|)
             ((MTIMES SIMP) 719516708027322.
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -247709355437121. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -595067821153803.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 65677555493904.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 19635531651348.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 2119879220616.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 222409465632.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 10469412000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -193522808554650. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -180847846596631. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 135521140588484.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 31878836554862.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 5410961136232.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 531748033000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 23382452800.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 10572057258088.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 37522700150412. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 12900337325232.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 2951485715064.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 280933854976.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 11935640800.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -2135361658389198.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -242256734364030. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1557852909390372.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -121242143229672.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -31776270911112.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -4947002196528.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -634887922752.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -37218096000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 53373087152182. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 944249535689862. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -282136915883790.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -62660715036212.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -18777524741292.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -2356349002200.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -128903004800.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 158527262760420.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -79802368962342. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -43728183135856.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -20150685969316.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -2518006621432.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -134360716800.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -15953196646152.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -15320131285872. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -6084031065904.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -777927690784.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -41831248000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -895559517810405.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1732055900664456. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -2574793485856089.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 137254806833598.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 31684102279848.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 7854405282576.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1058038891056.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 78030540000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 782345334237288. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -2249236358605035. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 373771845322159.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 55938656880272.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 36186016681260.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 5468831619440.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 381683749600.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -394921235781744.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 99167663972509. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 25669293960668.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 54349829042936.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 8923311619336.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 621008440800.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -16108587171392.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 25952139454988. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 30846049145324.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 5532943693624.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 396856550400.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 6970588890696.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 5386247858392. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1092899155456.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 83392343200.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 8881814865863160.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1151462901407220. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 2625289947796464.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -39662669192544.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -17377307743680.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -10635860551392.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1137838946400.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -96557832000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1806616213579900. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 3139418605930256. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -122484398519464.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -22180019325884.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -51139945431884.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -7516331994440.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -652946270400.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 870806374101850.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -96596189295988. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 37995192266254.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -86451654013544.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -16445080696536.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1519716171200.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 19633593663724.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 13338849612106. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -62473462737932.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -15279989668184.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1529815412800.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -3044507769816.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -18388671090056. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -6013936842440.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -664126496000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1771963889184.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -802638950784. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -98865912000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -3112203066029073.
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -3253782867483258. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1909494468149274.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -8673383363868.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -7261782582960.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 11565024106752.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 950711653440.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 65345616000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -308491726693976. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -2465763548296234. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -297658351212024.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -41310937933576.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 60291350337532.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 7145004163944.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 640183322400.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -925817482866406.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -131946285842296. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -104406759592866.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 109172747676696.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 18560796515760.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2106281280800.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -52769975064404.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -56349071798380. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 84283852131692.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 22032039139128.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 3072300570400.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -3275005885224.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 26895330306496. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 12534254392200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2109587746400.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2932882692768.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 3176810833968. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 641916705600.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 257703677280.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 65673367200. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -14816745119084274.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 5075276136373296. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 1368606319990308.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -48894490724760.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 15203772284832.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -8346425514624.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -660465861120.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -18670176000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 2093626222771380. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 1909609754278440. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 311268931551348.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 78594428829000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -50270317400856.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -5611842900528.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -328039084800.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 1037880485962126.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 150307313937908. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 170330197082352.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -106553816529032.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -16014569565960.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1630378816000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 14879332912244.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 120778715251832. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -95335586888144.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -21221189601488.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -3429996633600.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 16878773469328.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -33984817627872. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -14244706698760.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -3429996633600.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -3284077472928.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -4736895963728. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1630378816000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -625024149120.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -328039084800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -18670176000.
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 19379837758657941.
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -2757566872807371. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -798910661028438.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 70287884632152.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -7177535334648.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 4454004456864.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 246798485280.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1323838833183372. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1298145191133642. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -187766715926961.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -40232701361562.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 28650669656064.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 3190935988368.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 65673367200.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -946680123342873.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -145248755536501. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -114089549901122.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 68485173769732.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 11477207006000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 641916705600.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 6219270333188.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -114907488684704. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 72664044377288.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 17525534308328.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 2109587746400.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -25578171906496.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 32169911823540. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 12738606033760.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 3072300570400.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 3913908381024.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 4488383275144. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 2106281280800.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 672910111440.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 640183322400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 65345616000.
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -8053765319517660.
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -414646101535842. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 592025984459100.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -79214950310256.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1774831512960.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -1812440385792.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -1065823539192066. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1362525450602472. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -90338275049364.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 21103726981188.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -14621793730200.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -763475786784.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 991026897478906.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -47359841953164. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 57988626641682.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -36936981791332.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -5036376651240.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -98865912000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -18908315980472.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 60191125404166. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -40546422163208.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -10994831221384.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -664126496000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 15555600268564.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -19647790841844. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -9985560940936.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -1529815412800.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -2956557547200.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -3869787870440. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -1519716171200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -558813524400.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -652946270400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -96557832000.
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1094377984405893.
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 421012917758700. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -186792851690532.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 15883504091424.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 4176134661888.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 1492656102792882. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -930413641043232. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 94973644247418.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 4664627350992.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 3926828020104.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -939164650948218.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 164468140838232. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -18456016471020.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 16351126268100.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 872702216856.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 48974580815242.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -22354770036462. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 21566757141720.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 3852755042824.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 83392343200.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -3463853000544.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 10547839364212. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 5327340478936.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 396856550400.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 1467855055072.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 2754288118240. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 621008440800.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 458662597056.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 381683749600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 78030540000.
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -321838400710620.
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 21079697534640. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 53955492132096.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -10480881947328.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -580195961841654. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 349087207294116. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -34422035884920.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -6469206950592.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 541478127076266.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -93764354767728. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -7043341403052.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -3131725890264.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -34243725829704.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -1665946634488. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -8065489874652.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -534777098384.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -2823796638376.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -5426699798876. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -1519887223032.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -41831248000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -784176376880.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -1233071792200. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -134360716800.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -287408182752.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -128903004800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -37218096000.
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 229873836702870.
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -71883165391920. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 4108520412144.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 78263492491944. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -72837266459796. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 11203294182228.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -193519400442471.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 32035967044488. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 3471245859024.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 11994414111070.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 5321207563666. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 1229788212856.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 3334929798850.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 1695245971992. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 171909322576.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 378894105784.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 290742748600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 11935640800.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 108576520632.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 23382452800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 10469412000.
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -47391289228800.
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 7898548204800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 5107241613600. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 3219894763200. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 40426398215100.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -5875215716520. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -3228915363738.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -1230600425988. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -1284444617588.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -203846826464. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -97373458312.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -27463327696. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -21637565136.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -1761048000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -1607040000.
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 3949274102400.
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) -1315386345600. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) -3446915934600.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) 481115510064.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) 168394495822.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) 9158337760. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) 1758360184. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) 103788000. ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 14.)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) -6.)
            ((MEXPT SIMP) |$Xi| -6.))
           ((MTIMES SIMP FACTORED)
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -8. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) 2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 6.)
            ((MEXPT SIMP) |$Xi| 6.))
           ((MTIMES SIMP FACTORED) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|)
            |$Xi|
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -2.)))) 
(ADD2LNC '|$a1234| $VALUES) 
(DEFPROP $SET_NUMBER_OF_PARTICLE %SET_NUMBER_OF_PARTICLE VERB) 
(MDEFPROP $SET_NUMBER_OF_PARTICLE
    ((LAMBDA) ((MLIST) |$nn0|)
     ((MPROG) ((MSETQ) |$nn| |$nn0|)
      (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.) ((MPLUS) |$nn0| 1.))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MSETQ) ((|$s| ARRAY) $R)
        ((MPLUS) ((|$k|) $R)
         (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S ((MPLUS) $R 1.)
          |$nn0|))))))
    MEXPR) 
(DEFPROP $SET_NUMBER_OF_PARTICLE $ANY FUNCTION-MODE) 
(ADD2LNC '(($SET_NUMBER_OF_PARTICLE) |$nn0|) $FUNCTIONS) 
(DEFPROP %SET_NUMBER_OF_PARTICLE $SET_NUMBER_OF_PARTICLE NOUN) 
(DEFPROP $NOTZERO %NOTZERO VERB) 
(MDEFPROP $NOTZERO
    ((LAMBDA) ((MLIST) $X) ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))
    MEXPR) 
(DEFPROP $NOTZERO $FIXNUM FUNCTION-MODE) 
(ADD2LNC '(($NOTZERO) $X) $FUNCTIONS) 
(DEFPROP %NOTZERO $NOTZERO NOUN) 
(DEFPROP |$compute_alphas_no_zmV1| |%compute_alphas_no_zmV1| VERB) 
(MDEFPROP |$compute_alphas_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
        ((MSETQ) $POW0
         ((MTIMES) 2.
          (($SUM)
           (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0 $MAX_USED_LEVEL0)
           $L0 2. $MAX_USED_LEVEL0)))
        ((MSETQ) $POW0
         ((MPLUS) $POW0
          (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2. $MAX_USED_LEVEL0)))
        ((MCOND) |$dbg_compute_levels|
         (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T $FALSE)
        ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
      ((MRETURN) |$noAlphas0|)))
    MEXPR) 
(DEFPROP |$compute_alphas_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_alphas_no_zmV1| |$compute_alphas_no_zmV1| NOUN) 
(DEFPROP |$compute_levels_used_no_zmV1| |%compute_levels_used_no_zmV1|
         VERB) 
(MDEFPROP |$compute_levels_used_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
        ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
         ((MPROGN)
          ((MSETQ) $POW0
           ((MPLUS)
            (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
             ((MPLUS) $L0 ((MMINUS) 1.)))
            (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0 $MAX_USED_LEVEL0)))
          ((MCOND) ((MGREATERP) $POW0 0.)
           ((MSETQ) ((|$usedLevels0| ARRAY) $R)
            (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
             ((|$usedLevels0| ARRAY) $R)))
           T $FALSE)))))
      ((MRETURN) |$usedLevels0|)))
    MEXPR) 
(DEFPROP |$compute_levels_used_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_levels_used_no_zmV1| |$compute_levels_used_no_zmV1|
         NOUN) 
(DEFPROP |$compute_levels_and_powers_used_no_zmV1|
         |%compute_levels_and_powers_used_no_zmV1| VERB) 
(MDEFPROP |$compute_levels_and_powers_used_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
        ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
         ((MPROGN)
          ((MSETQ) $POW0
           ((MPLUS)
            (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
             ((MPLUS) $L0 ((MMINUS) 1.)))
            ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
            (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
             $MAX_USED_LEVEL0)))
          ((MCOND) ((MGREATERP) $POW0 0.)
           ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
            (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
             ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
           T $FALSE)))))
      ((MRETURN) |$usedLevelsPowers0|)))
    MEXPR) 
(DEFPROP |$compute_levels_and_powers_used_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_levels_and_powers_used_no_zmV1|)
           $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_levels_and_powers_used_no_zmV1|
         |$compute_levels_and_powers_used_no_zmV1| NOUN) 
(DEFPROP |$compute_Ks_no_zmV1| |%compute_Ks_no_zmV1| VERB) 
(MDEFPROP |$compute_Ks_no_zmV1|
    ((LAMBDA) ((MLIST) $LEVEL_USED_ARRAY0)
     ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
      ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
      ((MDO) $R 1. NIL NIL |$nn| NIL
       ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
        ((MSETQ) |$Nlus0| (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
        ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
         ((MPROGN)
          ((MSETQ) $NR_PQ
           ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R) $INR_PQ))
          ((MSETQ) ((|$explK0| ARRAY) $R)
           ((MPLUS) ((|$explK0| ARRAY) $R)
            ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
        ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
         ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
        |$end_r_loop|))
      ((MRETURN) |$Ks_rules0|)))
    MEXPR) 
(DEFPROP |$compute_Ks_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0) $FUNCTIONS) 
(DEFPROP |%compute_Ks_no_zmV1| |$compute_Ks_no_zmV1| NOUN) 
(DEFPROP |$compute_Ds| |%compute_Ds| VERB) 
(MDEFPROP |$compute_Ds|
    ((LAMBDA) ((MLIST) $LEVEL_USED_ARRAY0)
     ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
      ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
      ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
       ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
        ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
         ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
          ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL NIL
           NIL
           ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL NIL NIL
            NIL
            ((MSETQ) ((|$explD0| ARRAY) $R $S)
             ((MPLUS) ((|$explD0| ARRAY) $R $S)
              ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
               ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
          ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
           (($ENDCONS)
            ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
            ((|$Ds_rules0| ARRAY) $R)))
          |$end_s_loop|))
        |$end_r_loop|))
      ((MRETURN) |$Ds_rules0|)))
    MEXPR) 
(DEFPROP |$compute_Ds| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_Ds|) $LEVEL_USED_ARRAY0) $FUNCTIONS) 
(DEFPROP |%compute_Ds| |$compute_Ds| NOUN) 
(DSKSETQ $WICK '$WICK) 
(DEFPROP $WICK %WICK VERB) 
(MDEFPROP $WICK
    ((LAMBDA) ((MLIST) |$list_Nr0|)
     ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
      ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
      ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
      ((MSETQ) $WICK00
       ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
        ((MFACTORIAL) |$Nr0|)))
      ((MDO) $R 2. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $WICK0 0.)
        ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
        ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
         ((MPROGN) ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
          ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
           ((MSETQ) $WICK0
            ((MPLUS) $WICK0
             ((MTIMES)
              ((MQUOTIENT) 1.
               ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
              $CO0
              ((MEXPT) ((|$s| ARRAY) $R)
               ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
           T $FALSE)))
        ((MSETQ) $WICK00 $WICK0)))
      ((MRETURN) $WICK00)))
    MEXPR) 
(DEFPROP $WICK $ANY FUNCTION-MODE) 
(ADD2LNC '(($WICK) |$list_Nr0|) $FUNCTIONS) 
(DEFPROP %WICK $WICK NOUN) 
(DEFPROP $DO_ALL_TERM %DO_ALL_TERM VERB) 
(MDEFPROP $DO_ALL_TERM
    ((LAMBDA) ((MLIST) $INT0 $LEVELS_POWERS0 |$Ks_rules0| |$Ds_rules0|)
     ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
      (($PRINT) "in computing 'Z' (do_all_term)")
      ((MSETQ) $EXPL_INT0 $INT0)
      ((MDO) $R 1. NIL NIL |$nn| NIL
       ((MPROGN)
        ((MCOND) |$dbg_all_terms|
         (($PRINT)
          "in computing 'Z' (do_all_term) doing all terms for particle"
          $R)
         T $FALSE)
        ((MSETQ) $EXPL_INT0
         (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
          ((|$Ds_rules0| ARRAY) $R)))
        ((MSETQ) $NLEVELS0 (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
        ((MCOND) |$dbg_all_terms|
         (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
        ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
         ((MPROGN)
          ((MCOND) |$dbg_all_terms|
           (($PRINT) " project to"
            (($L) $R
             ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
            "^"
            ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
             ((MPLUS) $L0 1.)))
           T $FALSE)
          ((MSETQ) $EXPL_INT0
           (($RATCOEF) $EXPL_INT0
            (($L) $R
             ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
            ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
             ((MPLUS) $L0 1.))))
          ((MCOND) |$dbg_all_terms|
           (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
      ((MRETURN) $EXPL_INT0)))
    MEXPR) 
(DEFPROP $DO_ALL_TERM $ANY FUNCTION-MODE) 
(ADD2LNC '(($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
           |$Ds_rules0|)
         $FUNCTIONS) 
(DEFPROP %DO_ALL_TERM $DO_ALL_TERM NOUN) 
(DEFPROP $STATE2MATRIX %STATE2MATRIX VERB) 
(MDEFPROP $STATE2MATRIX
    ((LAMBDA) ((MLIST) $STATE0 |$MaxLevel0|)
     ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
      ((MSETQ) $MAT0
       (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
        ((MPLUS) |$MaxLevel0| 1.)))
      ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
       ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
        ((MPROGN)
         ((MSETQ) (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
          (($HIPOW) $STATE0 (($P) $IP $IQ)))
         ((MSETQ) $STATE00
          ((MQUOTIENT) $STATE00
           ((MEXPT) (($P) $IP $IQ)
            (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
      ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
       ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
        ((MPROGN)
         ((MSETQ) (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
          ((MPLUS) (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
           (($HIPOW) $STATE0 (($P) $IP $IQ))))
         ((MSETQ) $STATE00
          ((MQUOTIENT) $STATE00
           ((MEXPT) (($P) $IP $IQ) (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
      ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
       (($ERROR) "In state2matrix missing some contributions in"
        $STATE0 "since we are left with" $STATE00 "after analysis")
       T $FALSE)
      ((MRETURN) (($COPYMATRIX) $MAT0))))
    MEXPR) 
(DEFPROP $STATE2MATRIX $ANY FUNCTION-MODE) 
(ADD2LNC '(($STATE2MATRIX) $STATE0 |$MaxLevel0|) $FUNCTIONS) 
(DEFPROP %STATE2MATRIX $STATE2MATRIX NOUN) 
(DEFPROP |$take_derivative_wrt_lambdaV1|
         |%take_derivative_wrt_lambdaV1| VERB) 
(MDEFPROP |$take_derivative_wrt_lambdaV1|
    ((LAMBDA) ((MLIST) $NR0 $LEVEL0 $INDEX0 $TERM0)
     ((MPROG)
      ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0 $NPOW0
       $OP0)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
       ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
       ((MSETQ) $TERM00 $TERM0))
      ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $NEWTERM00 0.)
        ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MSETQ) $OP0 (($INPART) $FAC0 0.))
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MCOND) ((MGREATERP) $NPOW0 2.)
            (($ERROR)
             "la() has one index and it cannot occour with a power bigger than 2! term="
             $TERM00)
            T
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$l|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$ll|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
             ((MEXPT) ((MMINUS) 1.) $LEVEL0)
             ((MFACTORIAL)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
             ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LAK)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$laSk|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
              $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LALA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$ll|)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
             ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
             ((MFACTORIAL)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
             ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $KLA)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$Skla|)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LALA)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA2)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) 2. $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          |$end_pow_op|)
         T
         ((MCOND) $ISOP0
          ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$l|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0) $TERM00
              $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) $LEVEL0)
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LAK)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$laSk|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
               $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LA2)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) 2.
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $KLA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$Skla|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
               $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MPROGN)
             ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
              ((MSETQ) $NEWTERM00 (($SUBSTINPART) |$Dim| $TERM00 $NF0))
              T
              ((MPROGN)
               ((MSETQ) $NEWTERM00 (($SUBSTINPART) 1. $TERM00 $NF0))
               ((MSETQ) $NEWTERM00
                (($SUBSTITUTE) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                 $NEWTERM00))))
             |$end_lambda|)
            T $FALSE)
           |$end_if_op|)
          T $FALSE))
        ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
      ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_lambdaV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_lambdaV1|
         |$take_derivative_wrt_lambdaV1| NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA %TAKE_DERIVATIVE_WRT_LAMBDA VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA
    ((LAMBDA) ((MLIST) $NR0 $LEVEL0 $INDEX0 $TERM0)
     ((MPROG)
      ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0 $NPOW0
       $OP0)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
       ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
       ((MSETQ) $TERM00 $TERM0))
      ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $NEWTERM00 0.)
        ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0)) ((MSETQ) $NPOW0 1.)
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MSETQ) $OP0 (($INPART) $FAC0 0.))
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MCOND) ((MGREATERP) $NPOW0 2.)
            (($ERROR)
             "la() has one index and it cannot occour with a power bigger than 2! term="
             $TERM00)
            T
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$l|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MPROGN)
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0
              (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
               $NF0 2.)))
            ((MCOND) ((MEQUAL) $OP0 |$ll|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               ((MEXPT) ((MMINUS) 1.) $LEVEL0)
               ((MFACTORIAL)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
               ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LAK)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 |$laSk|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LALA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)))
             T $FALSE)
            |$end_lambda_other|)
           T $FALSE)
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MPROGN)
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0
              (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
               $NF0 2.)))
            ((MCOND) ((MEQUAL) $OP0 |$ll|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
               ((MFACTORIAL)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
               ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $KLA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 |$Skla|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LALA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)))
             T $FALSE)
            |$end_other_la|)
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA2)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) 2. $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          |$end_pow_op|)
         T
         ((MCOND) $ISOP0
          ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$l|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0) $TERM00
              $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) $LEVEL0)
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LAK)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$laSk|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
               $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LA2)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) 2.
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $KLA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$Skla|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
               $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MPROGN)
             ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
              ((MSETQ) $NEWTERM00 (($SUBSTINPART) |$Dim| $TERM00 $NF0))
              T
              ((MPROGN)
               ((MSETQ) $NEWTERM00 (($SUBSTINPART) 1. $TERM00 $NF0))
               ((MSETQ) $NEWTERM00
                (($SUBSTITUTE) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                 $NEWTERM00))))
             |$end_lambda|)
            T $FALSE)
           |$end_if_op|)
          T $FALSE))
        ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
      ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_LAMBDA $TAKE_DERIVATIVE_WRT_LAMBDA NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR
         %TAKE_DERIVATIVE_WRT_SCALAR_PAIR VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR
    ((LAMBDA) ((MLIST) $NR0 $LEVEL10 $LEVEL20 $TERM0)
     ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
      ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
      ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.)) ((MSETQ) $DER0 0.)
      ((MCOND) ((MGREATERP) $LEVEL10 0.)
       ((MSETQ) $DER00
        (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0| $TERM0))
       T ((MSETQ) $DER00 ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
      ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
      ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
       ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
        ((MDO) $NT0 1. NIL NIL $LDER00 NIL
         ((MPROGN)
          ((MCOND) |$dbg_wrt_pair|
           (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
            "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
           T $FALSE)
          ((MSETQ) $TMP_DER0
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
            (($INPART) $DER00 $NT0)))
          ((MSETQ) $DER0 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
       T
       ((MPROGN)
        ((MCOND) |$dbg_wrt_pair|
         (($PRINT) "    SINGLE term: take der of" $DER00 "wrt lambda("
          $NR0 $LEVEL20 |$newII0| ")")
         T $FALSE)
        ((MSETQ) $DER0
         (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0| $DER00))))
      ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0)) ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
           $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_SCALAR_PAIR
         $TAKE_DERIVATIVE_WRT_SCALAR_PAIR NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_STATE %TAKE_DERIVATIVE_WRT_STATE VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_STATE
    ((LAMBDA) ((MLIST) $NR0 $ONE_STATE_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
      ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $ONE_STATE_IN_MATRIX0))
      ((MSETQ) |$Der0| $TERM0)
      ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
       ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
        ((MCOND)
         ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
         ((MPROGN)
          ((MDO) $N_PQ 1. NIL NIL
           (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
           ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
             ((MPROGN)
              ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
               ((MSETQ) |$tmp_Der0|
                ((MPLUS) |$tmp_Der0|
                 (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                  ((MPLUS) $L0 ((MMINUS) 1.))
                  ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
              ((MSETQ) |$Der0| |$tmp_Der0|))
             T
             ((MSETQ) |$Der0|
              (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
               ((MPLUS) $L0 ((MMINUS) 1.)) ((MPLUS) $C0 ((MMINUS) 1.))
               |$Der0|)))))
          |$end_loop_c0|)
         T $FALSE)))
      ((MRETURN) |$Der0|)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_STATE $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_STATE $TAKE_DERIVATIVE_WRT_STATE NOUN) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV1|
         |%take_derivative_wrt_scalar_stateSV1| VERB) 
(MDEFPROP |$take_derivative_wrt_scalar_stateSV1|
    ((LAMBDA) ((MLIST) $SCALARS_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
      ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
      ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
       ((MCOND)
        ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
        ((MPROGN)
         ((MCOND) |$dbg_scalars|
          (($PRINT) "nr0=" $NR0 "out of"
           (($LENGTH) $SCALARS_IN_MATRIX0))
          T $FALSE)
         ((MSETQ) |$tmp_DER0| 0.)
         ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
          ((MPROGN)
           (($PRINT) "before length(DER0) is" (($LENGTH) |$der0|))
           ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
            ((MSETQ) |$tmp_DER0|
             ((MPLUS) |$tmp_DER0|
              (($TAKE_DERIVATIVE_WRT_STATE) $NR0
               (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
           ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
          T
          ((MPROGN)
           ((MCOND) |$dbg_scalars|
            (($PRINT) "SINGLE term " |$der0| "derivative wrt r=" $NR0
             "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0) "with nr=" $NR0)
            T $FALSE)
           ((MSETQ) |$der0|
            (($TAKE_DERIVATIVE_WRT_STATE) $NR0
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
           |$end_single|)))
        T $FALSE))
      ((MRETURN) |$der0|)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_scalar_stateSV1|) $SCALARS_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_scalar_stateSV1|
         |$take_derivative_wrt_scalar_stateSV1| NOUN) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV2|
         |%take_derivative_wrt_scalar_stateSV2| VERB) 
(MDEFPROP |$take_derivative_wrt_scalar_stateSV2|
    ((LAMBDA) ((MLIST) $SCALARS_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
      ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
       ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
        (($PRINT) "in take_derivative_wrt_scalar_stateSV2 acting on"
         $LT0 "terms")
        ((MDO) $NT0 1. NIL NIL $LT0 NIL
         ((MPROGN)
          ((MCOND) |$dbg_wrt_states|
           (($PRINT) "in take_derivative_wrt_scalar_stateSV2 EXAM term"
            $NT0 "out of" $LT0 "now there are"
            ((MCOND) ((MNOT) (($NUMBERP) |$der0|)) (($LENGTH) |$der0|)
             T 0.)
            "terms")
           T
           ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
            (($PRINT)
             "in take_derivative_wrt_scalar_stateSV2 EXAM term" $NT0
             "(step 100) out of" $LT0)
            T $FALSE))
          ((MSETQ) |$NIused| 0.)
          ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
          ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
           ((MCOND)
            ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
            ((MPROGN)
             ((MSETQ) |$tmp_DER0|
              (($TAKE_DERIVATIVE_WRT_STATE) $NR0
               (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
             |$end_nr_loop|)
            T $FALSE))
          ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
          |$end_t0_loop|)))
       T
       ((MPROGN) ((MSETQ) |$der0| $TERM0)
        ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
         ((MCOND)
          ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
          ((MPROGN)
           ((MCOND) |$dbg_wrt_states|
            (($PRINT)
             "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
             |$der0| "derivative wrt r=" $NR0 "and"
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
            T $FALSE)
           ((MSETQ) |$der0|
            (($TAKE_DERIVATIVE_WRT_STATE) $NR0
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
           |$end_single|)
          T $FALSE))))
      ((MRETURN) |$der0|)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV2| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_scalar_stateSV2|) $SCALARS_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_scalar_stateSV2|
         |$take_derivative_wrt_scalar_stateSV2| NOUN) 
(DEFPROP $CONTRACT_PAIRS_IN_ONE_TERM %CONTRACT_PAIRS_IN_ONE_TERM VERB) 
(MDEFPROP $CONTRACT_PAIRS_IN_ONE_TERM
    ((LAMBDA) ((MLIST) $UTERM0)
     ((MPROG)
      ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0 $NPOW0
       $OP0 $IND0 $NFAC0 $NR0 $NS0)
      ((MSETQ) $UTERM00 $UTERM0)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
       ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
       ((MRETURN) $UTERM0) T $FALSE)
      ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
      ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_contract| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
            ((MNOT) ((MEQUAL) $NPOW0 2.)))
           (($ERROR) "the power must be 2!! wrong term=" $UTERM0) T
           $FALSE)
          ((MCOND) ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
           ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MCOND) ((MEQUAL) $OP0 $LA)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE)
          ((MCOND) ((MEQUAL) $OP0 |$Sk|)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE)
          ((MCOND) ((MEQUAL) $OP0 $K)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE))
         T
         ((MCOND)
          ((MAND) $ISOP0
           (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
          ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
           ((MCOND)
            ((MNOT)
             (($IS) ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
            ((MPROGN)
             ((MSETQ) $OTHERFAC0 (($ASSOC) $IND0 $LIST_INDEX_FACS0))
             ((MSETQ) $NR0 (($INPART) $FAC0 1.))
             ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
             ((MCOND) ((MLEQP) $NR0 $NS0)
              ((MSETQ) $CTERM0
               ((MTIMES) $CTERM0
                ((MQAPPLY)
                 (($CONCAT) (($INPART) $FAC0 0.)
                  (($INPART) $OTHERFAC0 0.))
                 $NR0 (($INPART) $FAC0 2.) $NS0
                 (($INPART) $OTHERFAC0 2.))))
              T
              ((MSETQ) $CTERM0
               ((MTIMES) $CTERM0
                ((MQAPPLY)
                 (($CONCAT) (($INPART) $OTHERFAC0 0.)
                  (($INPART) $FAC0 0.))
                 $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                 (($INPART) $FAC0 2.)))))
             ((MSETQ) $LIST_INDEX_FACS0
              (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0) $LIST_INDEX_FACS0)))
            T
            ((MSETQ) $LIST_INDEX_FACS0
             (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
          T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
        |$end_fac_loop|))
      ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
       ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
       ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
      ((MRETURN) $CTERM0)))
    MEXPR) 
(DEFPROP $CONTRACT_PAIRS_IN_ONE_TERM $ANY FUNCTION-MODE) 
(ADD2LNC '(($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0) $FUNCTIONS) 
(DEFPROP %CONTRACT_PAIRS_IN_ONE_TERM $CONTRACT_PAIRS_IN_ONE_TERM NOUN) 
(DEFPROP $CONTRACT_PAIRS %CONTRACT_PAIRS VERB) 
(MDEFPROP $CONTRACT_PAIRS
    ((LAMBDA) ((MLIST) |$utermS0|)
     ((MPROG) ((MLIST) $SUM0)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
       ((MPROGN) ((MSETQ) $SUM0 0.)
        ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
         ((MSETQ) $SUM0
          ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
       T ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
      ((MRETURN) $SUM0)))
    MEXPR) 
(DEFPROP $CONTRACT_PAIRS $ANY FUNCTION-MODE) 
(ADD2LNC '(($CONTRACT_PAIRS) |$utermS0|) $FUNCTIONS) 
(DEFPROP %CONTRACT_PAIRS $CONTRACT_PAIRS NOUN) 
(DEFPROP $TRUE_XX %TRUE_XX VERB) 
(MDEFPROP $TRUE_XX
    ((LAMBDA) ((MLIST) $R $S)
     ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))
    MEXPR) 
(DEFPROP $TRUE_XX $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_XX) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_XX $TRUE_XX NOUN) 
(DEFPROP |$otherN| |%otherN| VERB) 
(MDEFPROP |$otherN|
    ((LAMBDA) ((MLIST) $M $N)
     ((MCOND)
      ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
       ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
      3. T
      ((MCOND)
       ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
        ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
       2. T
       ((MCOND)
        ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
         ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
        1. T $FALSE))))
    MEXPR) 
(DEFPROP |$otherN| $BOOLEAN FUNCTION-MODE) 
(ADD2LNC '((|$otherN|) $M $N) $FUNCTIONS) 
(DEFPROP |%otherN| |$otherN| NOUN) 
(DEFPROP $COMPUTE_PP3 %COMPUTE_PP3 VERB) 
(MDEFPROP $COMPUTE_PP3
    ((LAMBDA) ((MLIST) ((MLIST) |$n|))
     ((MPROG)
      ((MDO) $M 1. NIL NIL |$nn| NIL
       ((MDO) $N 1. NIL NIL |$nn| NIL
        ((MCOND) ((MEQUAL) $M $N)
         ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
          ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))) $AP))
         T
         ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
          ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
           ((MPLUS)
            ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
            ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
            ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))
    MEXPR) 
(DEFPROP $COMPUTE_PP3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_PP3) ((MLIST) |$n|)) $FUNCTIONS) 
(MDEFPROP $COMPUTE_PP3 T MLEXPRP) 
(DEFPROP %COMPUTE_PP3 $COMPUTE_PP3 NOUN) 
(DEFPROP $PP3ONSHELL %PP3ONSHELL VERB) 
(MDEFPROP $PP3ONSHELL
    ((LAMBDA) ((MLIST) $M $N) (($NUM_PP3 ARRAY) $M $N)) MEXPR) 
(DEFPROP $PP3ONSHELL $ANY FUNCTION-MODE) 
(ADD2LNC '(($PP3ONSHELL) $M $N) $FUNCTIONS) 
(DEFPROP %PP3ONSHELL $PP3ONSHELL NOUN) 
(DEFPROP $TRUE_GF_XX3 %TRUE_GF_XX3 VERB) 
(MDEFPROP $TRUE_GF_XX3
    ((LAMBDA) ((MLIST) $R $S) (($NUM_XX3 ARRAY) $R $S)) MEXPR) 
(DEFPROP $TRUE_GF_XX3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_GF_XX3) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_GF_XX3 $TRUE_GF_XX3 NOUN) 
(DEFPROP $GF_XX3 %GF_XX3 VERB) 
(MDEFPROP $GF_XX3
    ((LAMBDA) ((MLIST) $M $N)
     ((MCOND) ((MEQUAL) $M 1.) |$x1| T
      ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
       ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
        |$x3|))))
    MEXPR) 
(DEFPROP $GF_XX3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($GF_XX3) $M $N) $FUNCTIONS) 
(DEFPROP %GF_XX3 $GF_XX3 NOUN) 
(DSKSETQ $COMPUTE_PP4 '$COMPUTE_PP4) 
(DEFPROP $COMPUTE_PP4 %COMPUTE_PP4 VERB) 
(MDEFPROP $COMPUTE_PP4
    ((LAMBDA) ((MLIST) ((MLIST) |$n|))
     ((MPROG)
      ((MDO) $M 1. NIL NIL |$nn| NIL
       ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
        ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))) $AP)))
      ((MSETQ) |$Mu|
       ((MPLUS)
        ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
        ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Ms|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Mt|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
       (($RATSIMP)
        ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
         ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
          ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
      ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Ms|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Mt|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
       (($RATSIMP)
        ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
         ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.) ((MMINUS) 2.)
          ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))
    MEXPR) 
(DEFPROP $COMPUTE_PP4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_PP4) ((MLIST) |$n|)) $FUNCTIONS) 
(MDEFPROP $COMPUTE_PP4 T MLEXPRP) 
(DEFPROP %COMPUTE_PP4 $COMPUTE_PP4 NOUN) 
(DEFPROP $PP4ONSHELL %PP4ONSHELL VERB) 
(MDEFPROP $PP4ONSHELL
    ((LAMBDA) ((MLIST) $M $N) (($NUM_PP4 ARRAY) $M $N)) MEXPR) 
(DEFPROP $PP4ONSHELL $ANY FUNCTION-MODE) 
(ADD2LNC '(($PP4ONSHELL) $M $N) $FUNCTIONS) 
(DEFPROP %PP4ONSHELL $PP4ONSHELL NOUN) 
(DEFPROP $COMPUTE_XX4 %COMPUTE_XX4 VERB) 
(MDEFPROP $COMPUTE_XX4
    ((LAMBDA) ((MLIST))
     ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
      (($REMARRAY) $NUM_XX4)
      ((MSETQ) $GF_X_RULES
       ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
      ((MSETQ) $EQ_XX40
       ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
        ((MEQUAL) |$om|
         ((MQUOTIENT)
          ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
           (($XX) 1. 3.))
          (($XX) 2. 4.)))))
      ((MSETQ) $EQ_XX40
       ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
        ((MEQUAL)
         ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.) (($XX) 2. 4.))
         ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
      ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
      ((MSETQ) $SO_X13
       (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
      ((MSETQ) $XX4_LIST
       (($MAKELIST)
        (($MAKELIST)
         ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S)) $S
         ((MPLUS) $R 1.) |$nn|)
        $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
      ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
      ((MSETQ) $XX4_LIST
       (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
      ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
      ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
       (($MAP) ":" ((MLIST) (($LHS) $GFXX0)) ((MLIST) (($RHS) $GFXX0))))
      ((MSETQ) |$dx3_dOM| (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
      ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES)) |$xx4_done|))
    MEXPR) 
(DEFPROP $COMPUTE_XX4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_XX4)) $FUNCTIONS) 
(DEFPROP %COMPUTE_XX4 $COMPUTE_XX4 NOUN) 
(DEFPROP $TRUE_GF_XX4 %TRUE_GF_XX4 VERB) 
(MDEFPROP $TRUE_GF_XX4
    ((LAMBDA) ((MLIST) $R $S) (($NUM_XX4 ARRAY) $R $S)) MEXPR) 
(DEFPROP $TRUE_GF_XX4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_GF_XX4) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_GF_XX4 $TRUE_GF_XX4 NOUN) 
(DEFPROP |$check_cyc_A_234| |%check_cyc_A_234| VERB) 
(MDEFPROP |$check_cyc_A_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
        ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
        ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
        ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
        ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
        ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
        ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
        ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
        ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
        ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
        ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
        ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_cyc_A_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_cyc_A_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_cyc_A_234| |$check_cyc_A_234| NOUN) 
(DEFPROP |$cyc_A_234| |%cyc_A_234| VERB) 
(MDEFPROP |$cyc_A_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
        ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
        ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$cyc_A_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$cyc_A_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%cyc_A_234| |$cyc_A_234| NOUN) 
(DEFPROP |$check_cyc_gfA_234| |%check_cyc_gfA_234| VERB) 
(MDEFPROP |$check_cyc_gfA_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
        ((MEQUAL) |$om| ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_cyc_gfA_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_cyc_gfA_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_cyc_gfA_234| |$check_cyc_gfA_234| NOUN) 
(DEFPROP |$cyc_gfA_234| |%cyc_gfA_234| VERB) 
(MDEFPROP |$cyc_gfA_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST)
        ((MEQUAL) |$om| ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
       $AMP00)))
    MEXPR) 
(DEFPROP |$cyc_gfA_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$cyc_gfA_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%cyc_gfA_234| |$cyc_gfA_234| NOUN) 
(DEFPROP |$check_swap_A_23| |%check_swap_A_23| VERB) 
(MDEFPROP |$check_swap_A_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
        ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_swap_A_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_swap_A_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_swap_A_23| |$check_swap_A_23| NOUN) 
(DEFPROP |$swap_A_23| |%swap_A_23| VERB) 
(MDEFPROP |$swap_A_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
        ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$swap_A_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$swap_A_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%swap_A_23| |$swap_A_23| NOUN) 
(DEFPROP |$swap_gfA_23| |%swap_gfA_23| VERB) 
(MDEFPROP |$swap_gfA_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE) ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$swap_gfA_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$swap_gfA_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%swap_gfA_23| |$swap_gfA_23| NOUN) 
(DEFPROP $TEST_MEASURE %TEST_MEASURE VERB) 
(MDEFPROP $TEST_MEASURE
    ((LAMBDA) ((MLIST) |$l1| |$l2| |$l3| |$l4|)
     ((MPROG) ((MSETQ) |$nn| 4.)
      (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
      ((MSETQ) $GH_00
       ((MQUOTIENT) 1.
        ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
      ((MSETQ) |$tttt_00|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
           ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
           ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
      ((MSETQ) |$tttt_00|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
      ((MSETQ) $GH_0P
       (($FACTOR)
        (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) (($XX) 1. 2.)
          ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.)) (($XX) 1. 3.)
           (($XX) 2. 4.))))))
      ((MSETQ) |$TTTT_0p|
       (($FACTOR)
        (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) (($XX) 1. 2.)
          ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.)) (($XX) 1. 3.)
           (($XX) 2. 4.))))))
      ((MSETQ) |$TTTT_pp|
       (($FACTOR)
        (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.))))
      ((MSETQ) |$gh_TTT0|
       (($FACTOR)
        (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
         ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTT|
       (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))
    MEXPR) 
(DEFPROP $TEST_MEASURE $ANY FUNCTION-MODE) 
(ADD2LNC '(($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|) $FUNCTIONS) 
(DEFPROP %TEST_MEASURE $TEST_MEASURE NOUN) 
(DEFPROP $ORDERXX %ORDERXX VERB) 
(MDEFPROP $ORDERXX
    ((LAMBDA) ((MLIST) $R $S)
     ((MCOND) ((MEQUAL) $R $S) 0. T
      ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
       ((MMINUS) (($XX) $S $R)))))
    MEXPR) 
(DEFPROP $ORDERXX $ANY FUNCTION-MODE) 
(ADD2LNC '(($ORDERXX) $R $S) $FUNCTIONS) 
(DEFPROP %ORDERXX $ORDERXX NOUN) 
(DEFPROP $ORDERPP %ORDERPP VERB) 
(MDEFPROP $ORDERPP
    ((LAMBDA) ((MLIST) $R $S)
     ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))
    MEXPR) 
(DEFPROP $ORDERPP $ANY FUNCTION-MODE) 
(ADD2LNC '(($ORDERPP) $R $S) $FUNCTIONS) 
(DEFPROP %ORDERPP $ORDERPP NOUN) 
(DEFPROP $TRUE_KK %TRUE_KK VERB) 
(MDEFPROP $TRUE_KK
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))
    MEXPR) 
(DEFPROP $TRUE_KK $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_KK) $R $M $S $N) $FUNCTIONS) 
(DEFPROP %TRUE_KK $TRUE_KK NOUN) 
(DEFPROP |$true_Skk| |%true_Skk| VERB) 
(MDEFPROP |$true_Skk|
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
      (($SUM)
       ((MTIMES) (($ORDERPP) $T $S) ((MEXPT) (($ORDERXX) $R $T) $M)) $T
       1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_Skk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_Skk|) $R $M $S $N) $FUNCTIONS) 
(DEFPROP |%true_Skk| |$true_Skk| NOUN) 
(DEFPROP |$true_kSk| |%true_kSk| VERB) 
(MDEFPROP |$true_kSk|
    ((LAMBDA) ((MLIST) $S $N $R $M)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
      (($SUM)
       ((MTIMES) (($ORDERPP) $T $S) ((MEXPT) (($ORDERXX) $R $T) $M)) $T
       1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_kSk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_kSk|) $S $N $R $M) $FUNCTIONS) 
(DEFPROP |%true_kSk| |$true_kSk| NOUN) 
(DEFPROP |$true_SkSk| |%true_SkSk| VERB) 
(MDEFPROP |$true_SkSk|
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
      (($SUM)
       (($SUM)
        ((MTIMES) (($ORDERPP) $T $U) ((MEXPT) (($ORDERXX) $R $T) $M)
         ((MEXPT) (($ORDERXX) $S $U) $N))
        $T 1. |$nn|)
       $U 1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_SkSk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_SkSk|) $R $M $S $N) $FUNCTIONS) 
(DEFPROP |%true_SkSk| |$true_SkSk| NOUN) 
(DEFPROP $FROM_STATE_TO_ADDEND_LIST %FROM_STATE_TO_ADDEND_LIST VERB) 
(MDEFPROP $FROM_STATE_TO_ADDEND_LIST
    ((LAMBDA) ((MLIST) $STATE0)
     ((MPROG)
      ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T $FALSE)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
       ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
      ((MSETQ) $LIST0
       (($MAKELIST) (($INPART) $STATE0 $T) $T 1. (($LENGTH) $STATE0)))
      ((MRETURN) $LIST0)))
    MEXPR) 
(DEFPROP $FROM_STATE_TO_ADDEND_LIST $ANY FUNCTION-MODE) 
(ADD2LNC '(($FROM_STATE_TO_ADDEND_LIST) $STATE0) $FUNCTIONS) 
(DEFPROP %FROM_STATE_TO_ADDEND_LIST $FROM_STATE_TO_ADDEND_LIST NOUN) 
(DEFPROP $EXTRACT_AND_NORMALIZE_COEFFS %EXTRACT_AND_NORMALIZE_COEFFS
         VERB) 
(MDEFPROP $EXTRACT_AND_NORMALIZE_COEFFS
    ((LAMBDA) ((MLIST) $LIST_OF_LISTS_OF_SUBSTATES0)
     ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
      ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
       ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
        ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
         ((MPROGN) ((MSETQ) $S00 $S0)
          ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
           ((MPROGN) ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
            ((MCOND) ((MGREATERP) $POW0 0.)
             ((MSETQ) $S00
              ((MTIMES)
               ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
               ((MEXPT)
                ((MQUOTIENT) 1.
                 ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                $POW0)))
             T $FALSE)
            ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
            ((MCOND) ((MGREATERP) $POW0 0.)
             ((MSETQ) $S00
              ((MTIMES)
               ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
               ((MEXPT)
                ((MQUOTIENT) 1.
                 ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                $POW0)))
             T $FALSE)))
          ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
           ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
            ((MPROGN) ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
             ((MCOND) ((MGREATERP) $POW0 0.)
              ((MSETQ) $S00
               ((MTIMES)
                ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                ((MEXPT)
                 ((MQUOTIENT)
                  ((MQUOTIENT) ((MMINUS) 1.)
                   ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                  ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                 $POW0)))
              T $FALSE))))
          ((MCOND)
           ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
            ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
           (($ERROR)
            "extract_and_normalize_coeffs cannot compute normalized coeff from"
            $S0 "left over is" $S00)
           T $FALSE)
          ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
        ((MSETQ) $COEFFS_LIST0 (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
      ((MRETURN) $COEFFS_LIST0)))
    MEXPR) 
(DEFPROP $EXTRACT_AND_NORMALIZE_COEFFS $ANY FUNCTION-MODE) 
(ADD2LNC '(($EXTRACT_AND_NORMALIZE_COEFFS)
           $LIST_OF_LISTS_OF_SUBSTATES0)
         $FUNCTIONS) 
(DEFPROP %EXTRACT_AND_NORMALIZE_COEFFS $EXTRACT_AND_NORMALIZE_COEFFS
         NOUN) 
(DEFPROP |$amplitudeN4V1| |%amplitudeN4V1| VERB) 
(MDEFPROP |$amplitudeN4V1|
    ((LAMBDA) ((MLIST) $STATES_LIST0)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) |$Partials0|
            (($ENDCONS)
             ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4) $LIST_OF_SUBSTATES0
              $PARTIAL_AMP0)
             |$Partials0|))
           ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$amplitudeN4V1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$amplitudeN4V1|) $STATES_LIST0) $FUNCTIONS) 
(DEFPROP |%amplitudeN4V1| |$amplitudeN4V1| NOUN) 
(DEFPROP |$amplitudeN4V1_list| |%amplitudeN4V1_list| VERB) 
(MDEFPROP |$amplitudeN4V1_list|
    ((LAMBDA) ((MLIST) $STATES_LIST0 $CHECKPOINT_SAVE_FILENAME)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MPROGN)
        ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
         ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
          ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
           ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
            (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
             $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
             (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
             (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
             "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
            ((MSETQ) $LIST_OF_SUBSTATES0
             ((MLIST)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
            (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
            ((MSETQ) $SL0
             (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
              $LIST_OF_SUBSTATES0))
            ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
            ((MSETQ) $NAS_LIST0
             (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
            ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
            ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
            ((MSETQ) $ULPS0
             ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
            ((MSETQ) $ULPS_LIST0
             (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
            ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
            ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
            ((MSETQ) $EI0
             (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
            ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
            ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
            (($PRINT)
             "Computed the expression on which we must act with derivatives in"
             ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
            ((MSETQ) $PARTIAL_AMP0
             ((MTIMES)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
               $NA1)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
               $NA2)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
               $NA3)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
               $NA4)
              ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
            ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
            (($PRINT)
             "Taken the derivatives and computed the partial amplitude in"
             ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
              |$Partials0|))
            |$end_3_loops|))))
        (($SAVE)
         (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_" (($STRING) $NA1)
          ".lisp")
         $NA1 $STATES_LIST0 |$Partials0|)
        |$end_na1_loop|))
      ((MRETURN) |$Partials0|)))
    MEXPR) 
(DEFPROP |$amplitudeN4V1_list| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$amplitudeN4V1_list|) $STATES_LIST0
           $CHECKPOINT_SAVE_FILENAME)
         $FUNCTIONS) 
(DEFPROP |%amplitudeN4V1_list| |$amplitudeN4V1_list| NOUN) 
(DEFPROP |$gf_amplitudeN4V1| |%gf_amplitudeN4V1| VERB) 
(MDEFPROP |$gf_amplitudeN4V1|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0
            (($RATSIMP)
             (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)
              ((MEQUAL) $XX $TRUE_GF_XX4))))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V1| |$gf_amplitudeN4V1| NOUN) 
(DEFPROP |$gf_amplitudeN4V2| |%gf_amplitudeN4V2| VERB) 
(MDEFPROP |$gf_amplitudeN4V2|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| |$Mt|))
           ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp the amplitude"
            ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
           ((MSETQ) $MAXNSNT0
            ((MPLUS)
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              (($SUM)
               (($SUM) ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                2. (($LENGTH) (($SL0 ARRAY) $NR0)))
               $NR0 1. |$nn0|))))
           ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
            ((MPROGN)
             ((MSETQ) |$Ms_proj_amp0|
              (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| $NS0))
             ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
              ((MDO) $NT0 0. NIL NIL
               ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
               ((MPROGN)
                (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                 "terms")
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATSIMP)
                  (($EV) |$Mt_Ms_proj_amp0|
                   ((MEQUAL) $XX $TRUE_GF_XX4))))
                ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                 ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                  ((MTIMES) |$Mt_Ms_proj_amp0| ((MEXPT) |$Ms| $NS0)
                   ((MEXPT) |$Mt| $NT0))))))
              T $FALSE)))
           ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude fully gauge fixed in"
            ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp-ed the amplitude in"
            ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6)) "s")
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V2| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V2| |$gf_amplitudeN4V2| NOUN) 
(DEFPROP |$gf_amplitudeN4V2_1| |%gf_amplitudeN4V2_1| VERB) 
(MDEFPROP |$gf_amplitudeN4V2_1|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| |$Mt|))
           ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratexpand the amplitude"
            ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
            "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
            "terms")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
           ((MSETQ) $MAXNSNT0
            ((MPLUS)
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              (($SUM)
               (($SUM) ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                2. (($LENGTH) (($SL0 ARRAY) $NR0)))
               $NR0 1. |$nn0|))))
           ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
            ((MPROGN)
             ((MSETQ) |$Ms_proj_amp0|
              (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| $NS0))
             ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
              ((MDO) $NT0 0. NIL NIL
               ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
               ((MPROGN)
                (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                 "terms")
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATSIMP)
                  (($EV) |$Mt_Ms_proj_amp0|
                   ((MEQUAL) $XX $TRUE_GF_XX4))))
                ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                 ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                  ((MTIMES) |$Mt_Ms_proj_amp0| ((MEXPT) |$Ms| $NS0)
                   ((MEXPT) |$Mt| $NT0))))))
              T $FALSE)))
           ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude fully gauge fixed in"
            ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp-ed the amplitude in"
            ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6)) "s")
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V2_1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V2_1| |$gf_amplitudeN4V2_1| NOUN) 
(DEFPROP |$SetStates| |%SetStates| VERB) 
(MDEFPROP |$SetStates|
    ((LAMBDA) ((MLIST) |$dd0|)
     ((MPROG) ((MSETQ) |$Lev0| 2.)
      ((MSETQ) |$Null2|
       (($EV)
        ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
         ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
         ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
         ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Lev0| 3.)
      ((MSETQ) |$Null3|
       (($EV)
        ((MPLUS)
         ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.) |$dd|)
         ((MMINUS)
          ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.) |$dd|))
         ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
         ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 1.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
         ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 2. 0.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 3.))
         ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$dd| |$dd0|)))
      ((MSETQ) |$Lev0| 4.)
      ((MSETQ) |$S4z|
       ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
        ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 5742. (($P) 2. 2.))
        ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
      ((MSETQ) |$S4m|
       ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
        ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 2268. (($P) 2. 2.))
        ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
        ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$S4r1|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
          (($P) 3. 1.) |$d|)
         ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.) |$d|)
         ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
          (($P) 3. 1.))
         ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 0.) 4.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$S4r2|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.) ((MEXPT) |$d| 2.))
         ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.) ((MEXPT) |$d| 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.) |$d|)
         ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.) |$d|)
         ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 4. 0.))
         ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
         ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
         ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.))
         ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
         ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 2. 1.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 2. 1.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$S4r3|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.) ((MEXPT) |$d| 2.))
         ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.) ((MEXPT) |$d| 2.))
         ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.) |$d|)
         ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 3. 1.))
         ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
         ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.))
         ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4r1|
       (($EV)
        ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
         ((MTIMES) 624. (($P) 3. 1.))
         ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 936. (($P) 2. 2.))
         ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
         ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES)
          ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
           ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
      ((MSETQ) |$Null4r2|
       ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
        ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 4050. (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$Null4g|
       (($EV)
        ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|) 2.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|) 8.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|) 6.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|) 72.)
         ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
         ((MTIMES) 6. (($P) 3. 1.))
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
         ((MTIMES) 3. (($P) 2. 2.))
         ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
         ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
         ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
         ((MQUOTIENT)
          ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)) 6.)
         ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.)) 72.))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4cr|
       ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
        ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$S6m|
       ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
        ((MTIMES) 28320. (($P) 5. 1.))
        ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 82400. (($P) 3. 3.))
        ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
      ((MSETQ) |$S6z|
       ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
        ((MTIMES) 1177320. (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
        ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) 929500. (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
        ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.))
        ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
      ((MSETQ) |$Null6r16|
       ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
        ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
        ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 3074625000. (($P) 3. 3.))
        ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.))
        ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
        ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
      ((MSETQ) |$Null6g|
       (($EV)
        ((MPLUS) ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
         ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
         ((MQUOTIENT) ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
         ((MQUOTIENT)
          ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|)) 4.)
         ((MQUOTIENT) ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|)
          168.)
         ((MQUOTIENT)
          ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.) |$d|)
          280.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
         ((MQUOTIENT) ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
         ((MQUOTIENT)
          ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|)) 3.)
         ((MQUOTIENT)
          ((MMINUS)
           ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
          3.)
         ((MQUOTIENT) ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|)
          378.)
         ((MQUOTIENT)
          ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.) |$d|)
          1260.)
         ((MQUOTIENT)
          ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.) |$d|)
          945.)
         ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|) 4.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|) 4.)
         ((MQUOTIENT) ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|)
          2520.)
         ((MQUOTIENT)
          ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 2. 0.) 2.) |$d|)
          140.)
         ((MQUOTIENT)
          ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.) |$d|)
          252.)
         ((MQUOTIENT) ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|)
          7560.)
         ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.))) 18.)
         ((MTIMES) 110. (($P) 5. 1.))
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
         ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.)) 7.)
         ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.)) 12.)
         ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
         ((MQUOTIENT)
          ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)) 70.)
         ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
         ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.)) 7.)
         ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
         ((MQUOTIENT)
          ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)) 7.)
         ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.)) 54.)
         ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.)) 6.)
         ((MQUOTIENT)
          ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
          1260.)
         ((MQUOTIENT)
          ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)) 3.)
         ((MQUOTIENT)
          ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.))
          3780.)
         ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)) 14.)
         ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
         ((MQUOTIENT)
          ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)) 28.)
         ((MQUOTIENT)
          ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.)) 420.)
         ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.)) 45.)
         ((MQUOTIENT)
          ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 2. 0.) 2.))
          280.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.))
          2.)
         ((MQUOTIENT)
          ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
           (($P) 2. 0.))
          140.)
         ((MQUOTIENT)
          ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)) 630.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 1. 1.) 2.))
          2.)
         ((MQUOTIENT)
          ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.)) 420.)
         ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
          37800.))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Lev0| 8.)
      ((MSETQ) |$S8m1|
       ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
        ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
        ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) 8289945720. (($P) 6. 2.))
        ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
        ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 5. 0.))
        ((MTIMES) 8399122200. (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 1.))
        ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 1.))
        ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 4515839300.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 300059350. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
        ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2066129100.) ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 47098800. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
      ((MSETQ) |$S8m2|
       ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
        ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
        ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) 51399096. (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
        ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
        ((MTIMES) 46431000. (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 1.))
        ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 1903750. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
      ((MSETQ) |$S8z1|
       ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
        ((MTIMES) 419373360. (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 6188984592. (($P) 5. 3.))
        ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 20048000. (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 8144150. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 2.))
        ((MTIMES) 23738400. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
      ((MSETQ) |$S8z2|
       ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
        ((MTIMES) 359941680. (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 5264441616. (($P) 5. 3.))
        ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 17416000. (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6809950. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 2.))
        ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 2. 2.))
        ((MTIMES) 20437200. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.))))
      ((MSETQ) |$S10z1|
       ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
        ((MTIMES) 94471732800. (($P) 9. 1.))
        ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
        ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 8. 0.))
        ((MTIMES) 1017474393600. (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1805580000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
        ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.) (($P) 6. 0.))
        ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 6. 0.))
        ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) 607282147584. (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 20082748000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 3.))
        ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 36082698000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 23408646912.) ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 5. 0.))
        ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 3.))
        ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 2.))
        ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
        ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 28894320000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 771289485750.) ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
        ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.) (($P) 4. 1.))
        ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
        ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 11311477275. (($P) 1. 1.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 4. 0.))
        ((MTIMES) 612360000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 3.))
        ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
        ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 575909838000.) ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 2.))
        ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 816480000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 2.))
        ((MTIMES) 27552406000. (($P) 2. 0.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 34574400000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 11854080000.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 3. 1.))
        ((MTIMES) 493920000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 40166544600. (($P) 2. 2.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
        ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.) (($P) 2. 2.))))
      ((MSETQ) |$S10z2|
       ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
        ((MTIMES) 65112321600. (($P) 9. 1.))
        ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
        ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 8. 0.))
        ((MTIMES) 690708211200. (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
        ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 2261880000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.) (($P) 6. 0.))
        ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 6. 0.))
        ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) 376838832384. (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
        ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 2.))
        ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 2.))
        ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 11114538000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 24356973312.) ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 5. 0.))
        ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 6161648325.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 14804370000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1210524000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 6667920000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 359389840950.) ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
        ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.) (($P) 4. 1.))
        ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 1210524000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 3.))
        ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 338354074800.) ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 2.))
        ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
        ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 16134720000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) 18276010200. (($P) 2. 2.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 493920000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))))
      ((MSETQ) |$S103z|
       ((MPLUS) ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
        ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
        ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) 36360611332200. (($P) 8. 2.))
        ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 8. 0.))
        ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1631223468000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) 372093476932800. (($P) 6. 4.))
        ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 6. 2.))
        ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
         (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 540966535200.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 6. 0.))
        ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 1170019452000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 2.))
        ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 5. 1.))
        ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 4662858416400.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 66919708800.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 5. 0.))
        ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.) (($P) 5. 0.))
        ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 66919708800.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 805050582525.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 4.))
        ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 9453628800.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 4. 3.))
        ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 4. 2.))
        ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 40416163200.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 237200140800.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 112702665600.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
         (($P) 4. 1.))
        ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 4. 1.))
        ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 161245123200.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 4. 1.))
        ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 232452259200. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 324362765475. (($P) 1. 1.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 811066032000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 7740984220200.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 3.))
        ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 185345126400.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 430303104000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 3. 3.))
        ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 3. 3.))
        ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 437098032000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) 296415302400. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 2.))
        ((MTIMES) 37933056000. (($P) 1. 0.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 270273024000.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 552463430400.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 3. 1.))
        ((MTIMES) 300421900800. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
         ((MEXPT) (($P) 3. 0.) 3.))
        ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 441839664000. (($P) 1. 0.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 0.))
        ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 14224896000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 10668672000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 8001504000.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 99574272000.) ((MEXPT) (($P) 1. 1.) 3.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 3.))
        ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 16003008000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 4.))
        ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 0.) 3.))))
      |$states_defined|))
    MEXPR) 
(DEFPROP |$SetStates| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SetStates|) |$dd0|) $FUNCTIONS) 
(DEFPROP |%SetStates| |$SetStates| NOUN) 
(DEFPROP |$SSSSstep0| |%SSSSstep0| VERB) 
(MDEFPROP |$SSSSstep0|
    ((LAMBDA)
     ((MLIST) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4| |$l4|
      |$dd0|)
     ((MPROG) ((MLIST) |$d|)
      ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
      ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
      ((MSETQ) |$Asss|
       ((|$gf_amplitudeN4V2|) ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
        ((MLIST) |$l1| |$l2| |$l3| |$l4|) T))
      ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
      (($PRINT) "Step0: amplitude computation time"
       ((MPLUS) $TI1 ((MMINUS) $TI0)))
      ((MRETURN) |$Asss|)))
    MEXPR) 
(DEFPROP |$SSSSstep0| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
           |$l4| |$dd0|)
         $FUNCTIONS) 
(DEFPROP |%SSSSstep0| |$SSSSstep0| NOUN) 
(DEFPROP |$SSSSstep1| |%SSSSstep1| VERB) 
(MDEFPROP |$SSSSstep1| ((LAMBDA) ((MLIST) |$AmpS40|) |$AmpS40|) MEXPR) 
(DEFPROP |$SSSSstep1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SSSSstep1|) |$AmpS40|) $FUNCTIONS) 
(DEFPROP |%SSSSstep1| |$SSSSstep1| NOUN) 
(DEFPROP |$gf_SSSSV3| |%gf_SSSSV3| VERB) 
(MDEFPROP |$gf_SSSSV3|
    ((LAMBDA)
     ((MLIST) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4| |$l4|
      |$dd0|)
     ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
      (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
      ((MSETQ) |$Assss0|
       ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
        |$l4| |$dd0|))
      ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
      ((MSETQ) |$f_Assss|
       (($RATSIMP)
        (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
      (($PRINT) "simplification computation time"
       ((MPLUS) $TI2 ((MMINUS) $TI1)))
      ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
      (($PRINT) "computation times" $TI0 $TI1 $TI2)
      ((MSETQ) $GH_0
       ((MQUOTIENT) 1.
        ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
      ((MSETQ) |$tttt0|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
      ((MSETQ) |$tttt|
       (($FACTOR)
        (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTTT|
       (($FACTOR)
        (($EV) ((MTIMES) $GH_0 |$tttt0|) ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTTT_dx3|
       (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
      (($PRINT) "factors from ghosts and momenta and measure"
       |$gh_TTTT_dx3|)
      ((MSETQ) $FINAL_AMP_DX
       (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
      ((MRETURN)
       ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
        (($FACTOR) |$dx3_dOM|)))))
    MEXPR) 
(DEFPROP |$gf_SSSSV3| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
           |$l4| |$dd0|)
         $FUNCTIONS) 
(DEFPROP |%gf_SSSSV3| |$gf_SSSSV3| NOUN) 
(DSKSETQ $NUM_XX3 '$NUM_XX3) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_XX3) 
(MREMPROP '$NUM_XX3 'ARRAY) 
(MPUTPROP '$NUM_XX3 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2. NIL NIL (((1. 3.) . |$Xi|))
      (((1. 2.) (MTIMES SIMP)
        ((MEXPT SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$Xi|)) -1.)
        |$Xi|)
       ((2. 3.) . 1.)))) 
(ADD2LNC '$NUM_XX3 $ARRAYS) 
(DSKSETQ |$usedLevels0| '|$usedLevels0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$usedLevels0| 'HASHAR) 
(MPUTPROP '|$usedLevels0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MLIST) 6.) ((MLIST) 4.) ((MLIST)) ((MLIST) 4.) |#####|)) 
(ADD2LNC '|$usedLevels0| $ARRAYS) 
(DSKSETQ |$usedLevelsPowers0| '|$usedLevelsPowers0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$usedLevelsPowers0| 'HASHAR) 
(MPUTPROP '|$usedLevelsPowers0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MLIST) 6. 1.) ((MLIST) 4. 1.) ((MLIST)) ((MLIST) 4. 1.)
              |#####|)) 
(ADD2LNC '|$usedLevelsPowers0| $ARRAYS) 
(DSKSETQ |$noAlphas0| '|$noAlphas0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$noAlphas0| 'HASHAR) 
(MPUTPROP '|$noAlphas0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA '(|#####| 1. 1. 0. 1. |#####|)) 
(ADD2LNC '|$noAlphas0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$explK0| 'HASHAR) 
(MPUTPROP '|$explK0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MTIMES SIMP) ((|$l| SIMP) 1. 6.) (($L SIMP) 1. 6.))
              ((MTIMES SIMP) ((|$l| SIMP) 2. 4.) (($L SIMP) 2. 4.)) 0.
              ((MTIMES SIMP) ((|$l| SIMP) 4. 4.) (($L SIMP) 4. 4.))
              |#####|)) 
(ADD2LNC '|$explK0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$explD0| 'HASHAR) 
(MPUTPROP '|$explD0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6. 6.) 
(FILLARRAY AAAAA
    '(|#####| |#####| |#####| |#####| |#####| |#####| |#####| |#####|
              ((MTIMES SIMP) (($L SIMP) 1. 6.)
               ((|$ll| SIMP) 1. 6. 2. 4.) (($L SIMP) 2. 4.))
              0.
              ((MTIMES SIMP) (($L SIMP) 1. 6.)
               ((|$ll| SIMP) 1. 6. 4. 4.) (($L SIMP) 4. 4.))
              |#####| |#####| |#####| |#####| 0.
              ((MTIMES SIMP) (($L SIMP) 2. 4.)
               ((|$ll| SIMP) 2. 4. 4. 4.) (($L SIMP) 4. 4.))
              |#####| |#####| |#####| |#####| |#####| 0. |#####|
              |#####| |#####| |#####| |#####| |#####| |#####| |#####|
              |#####| |#####| |#####| |#####| |#####|)) 
(ADD2LNC '|$explD0| $ARRAYS) 
(DSKSETQ |$s| '|$s|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$s|) 
(MREMPROP '|$s| 'ARRAY) 
(MPUTPROP '|$s| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 4. 1. (((4.) (|$k| SIMP) 4.))
      (((1.) (MPLUS SIMP) ((|$k| SIMP) 1.)
        ((MTIMES SIMP) ((|$d| SIMP) 1. 2.) (($X SIMP) 2.))
        ((MTIMES SIMP) ((|$d| SIMP) 1. 3.) (($X SIMP) 3.))
        ((MTIMES SIMP) ((|$d| SIMP) 1. 4.) (($X SIMP) 4.))))
      (((2.) (MPLUS SIMP) ((|$k| SIMP) 2.)
        ((MTIMES SIMP) ((|$d| SIMP) 2. 3.) (($X SIMP) 3.))
        ((MTIMES SIMP) ((|$d| SIMP) 2. 4.) (($X SIMP) 4.))))
      (((3.) (MPLUS SIMP) ((|$k| SIMP) 3.)
        ((MTIMES SIMP) ((|$d| SIMP) 3. 4.) (($X SIMP) 4.)))))) 
(ADD2LNC '|$s| $ARRAYS) 
(DSKSETQ $NUM_PP4 '$NUM_PP4) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_PP4) 
(MREMPROP '$NUM_PP4 'ARRAY) 
(MPUTPROP '$NUM_PP4 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 10. 2.
      (((2. 2.) (RAT SIMP) -3. 2.) ((4. 4.) (RAT SIMP) -3. 2.)) NIL NIL
      NIL NIL NIL
      (((1. 3.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 4. ((MTIMES SIMP) -2. |$Mt|))))
      (((2. 3.) (MTIMES SIMP) ((RAT SIMP) 1. 2.)
        ((MPLUS SIMP) -4. |$Ms| |$Mt|)))
      (((1. 1.) (RAT SIMP) -5. 2.) ((3. 3.) (RAT SIMP) 1. 2.)) NIL NIL
      NIL NIL
      (((1. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 2.)
        ((MPLUS SIMP) -1. |$Ms| |$Mt|)))
      (((2. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 6. ((MTIMES SIMP) -2. |$Mt|))))
      (((1. 2.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 8. ((MTIMES SIMP) -2. |$Ms|)))
       ((3. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 2. ((MTIMES SIMP) -2. |$Ms|)))))) 
(ADD2LNC '$NUM_PP4 $ARRAYS) 
(DSKSETQ $NUM_XX4 '$NUM_XX4) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_XX4) 
(MREMPROP '$NUM_XX4 'ARRAY) 
(MPUTPROP '$NUM_XX4 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 6. 2. NIL NIL NIL NIL NIL (((1. 4.) (MEXPT SIMP) |$Xi| -1.))
      (((1. 3.) (MTIMES SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|)
        ((MEXPT SIMP)
         ((MPLUS SIMP) ((MTIMES SIMP) -1. |$Xi|)
          ((MEXPT SIMP RATSIMP) |$Xi| 2.))
         -1.))
       ((2. 4.) . 1.))
      (((1. 2.) (MEXPT SIMP) ((MPLUS SIMP) -1. |$Xi|) -1.)
       ((2. 3.) (MTIMES SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|)
        ((MEXPT SIMP)
         ((MPLUS SIMP) -1. |$om|
          ((MTIMES SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$om|))
           |$Xi|))
         -1.))
       ((3. 4.) (MTIMES SIMP) ((MEXPT SIMP) |$om| -1.)
        ((MEXPT SIMP) |$Xi| -1.) ((MPLUS SIMP) -1. |$om| |$Xi|))))) 
(ADD2LNC '$NUM_XX4 $ARRAYS) 
(DSKSETQ $INFLAG 'T) 
(DSKSETQ $K '$K) 
(DEFPROP $K $ANY MODE) 
(ADD2LNC '$K $PROPS) 
(DSKSETQ |$Mt| '|$Mt|) 
(RESTORE-FACTS '((($KIND) |$Mt| $INTEGER))) 
(ADD2LNC '|$Mt| $PROPS) 
(DEFPROP $R $FIXNUM MODE) 
(ADD2LNC '$R $PROPS) 
(DEFPROP $L0 $FIXNUM MODE) 
(ADD2LNC '$L0 $PROPS) 
(DEFPROP $INR_PQ $FIXNUM MODE) 
(ADD2LNC '$INR_PQ $PROPS) 
(DEFPROP $S $FIXNUM MODE) 
(ADD2LNC '$S $PROPS) 
(DEFPROP $NR $ANY MODE) 
(ADD2LNC '$NR $PROPS) 
(DEFPROP $IP $FIXNUM MODE) 
(ADD2LNC '$IP $PROPS) 
(DEFPROP $IQ $FIXNUM MODE) 
(ADD2LNC '$IQ $PROPS) 
(DEFPROP $NF0 $FIXNUM MODE) 
(ADD2LNC '$NF0 $PROPS) 
(DEFPROP $NT0 $FIXNUM MODE) 
(ADD2LNC '$NT0 $PROPS) 
(DEFPROP $C0 $FIXNUM MODE) 
(ADD2LNC '$C0 $PROPS) 
(DEFPROP $N_PQ $FIXNUM MODE) 
(ADD2LNC '$N_PQ $PROPS) 
(DEFPROP $NR0 $FIXNUM MODE) 
(ADD2LNC '$NR0 $PROPS) 
(DEFPROP $M $FIXNUM MODE) 
(ADD2LNC '$M $PROPS) 
(DEFPROP $N $FIXNUM MODE) 
(ADD2LNC '$N $PROPS) 
(DEFPROP $T $ANY MODE) 
(ADD2LNC '$T $PROPS) 
(DEFPROP $N0 $FIXNUM MODE) 
(ADD2LNC '$N0 $PROPS) 
(DEFPROP $M0 $FIXNUM MODE) 
(ADD2LNC '$M0 $PROPS) 
(DEFPROP $S0 $ANY MODE) 
(ADD2LNC '$S0 $PROPS) 
(DEFPROP $NS0 $ANY MODE) 
(ADD2LNC '$NS0 $PROPS) 
(DEFPROP $NA1 $FIXNUM MODE) 
(ADD2LNC '$NA1 $PROPS) 
(DEFPROP $NA2 $FIXNUM MODE) 
(ADD2LNC '$NA2 $PROPS) 
(DEFPROP $NA3 $FIXNUM MODE) 
(ADD2LNC '$NA3 $PROPS) 
(DEFPROP $NA4 $FIXNUM MODE) 
(ADD2LNC '$NA4 $PROPS) 
(DSKSETQ |$Ms| '|$Ms|) 
(RESTORE-FACTS '((($KIND) |$Ms| $INTEGER))) 
(ADD2LNC '|$Ms| $PROPS) 
(SETQ $LINENUM 108.) 
(SETQ *ALPHABET* (NCONC '(#\_ #\%) *ALPHABET*)) 
(DSKSETQ $CONTEXT '$INITIAL) 
(RESTORE-FACTS '((($KIND) |$Mt| $INTEGER) (($KIND) |$Ms| $INTEGER))) 

==> anc/lisp_results/S6zS4zTT.lisp <==
;;; -*- Mode: LISP; package:maxima; syntax:common-lisp; -*- 
(in-package :maxima)
(DSKSETQ $%O0 '$DONE) 
(ADDLABEL '$%O0) 
(DSKSETQ $%I1 '(($BATCH) "10_exp_reggeon.v3.mat")) 
(ADDLABEL '$%I1) 
(DSKSETQ $%I2
         '(($DEFINE_VARIABLE) |$expand_reggeon_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I2) 
(DSKSETQ $%O2 'NIL) 
(ADDLABEL '$%O2) 
(DSKSETQ $%I3 '(($DEFINE_VARIABLE) |$dbg_all_terms| NIL $BOOLEAN)) 
(ADDLABEL '$%I3) 
(DSKSETQ $%O3 'NIL) 
(ADDLABEL '$%O3) 
(DSKSETQ $%I4 '(($DEFINE_VARIABLE) |$dbg_compute_levels| NIL $BOOLEAN)) 
(ADDLABEL '$%I4) 
(DSKSETQ $%O4 'NIL) 
(ADDLABEL '$%O4) 
(DSKSETQ $%I5 '(($DEFINE_VARIABLE) |$nn| 0. $INTEGER)) 
(ADDLABEL '$%I5) 
(DSKSETQ $%O5 '0.) 
(ADDLABEL '$%O5) 
(DSKSETQ $%I6 '(($KILL) |$nn|)) 
(ADDLABEL '$%I6) 
(DSKSETQ $%O6 '$DONE) 
(ADDLABEL '$%O6) 
(DSKSETQ $%I7
         '((MDEFINE) (($SET_NUMBER_OF_PARTICLE) |$nn0|)
           ((MPROG) ((MSETQ) |$nn| |$nn0|)
            (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.)
             ((MPLUS) |$nn0| 1.))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MSETQ) ((|$s| ARRAY) $R)
              ((MPLUS) ((|$k|) $R)
               (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S
                ((MPLUS) $R 1.) |$nn0|))))))) 
(ADDLABEL '$%I7) 
(DSKSETQ $%O7
         '((MDEFINE SIMP) (($SET_NUMBER_OF_PARTICLE) |$nn0|)
           ((MPROG) ((MSETQ) |$nn| |$nn0|)
            (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.)
             ((MPLUS) |$nn0| 1.))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MSETQ) ((|$s| ARRAY) $R)
              ((MPLUS) ((|$k|) $R)
               (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S
                ((MPLUS) $R 1.) |$nn0|))))))) 
(ADDLABEL '$%O7) 
(DSKSETQ $%I8
         '((MDEFINE) (($NOTZERO) $X)
           ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))) 
(ADDLABEL '$%I8) 
(DSKSETQ $%O8
         '((MDEFINE SIMP) (($NOTZERO) $X)
           ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))) 
(ADDLABEL '$%O8) 
(DSKSETQ $%I9
         '((MDEFINE)
           ((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
              ((MSETQ) $POW0
               ((MTIMES) 2.
                (($SUM)
                 (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0
                  $MAX_USED_LEVEL0)
                 $L0 2. $MAX_USED_LEVEL0)))
              ((MSETQ) $POW0
               ((MPLUS) $POW0
                (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2.
                 $MAX_USED_LEVEL0)))
              ((MCOND) |$dbg_compute_levels|
               (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T
               $FALSE)
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
            ((MRETURN) |$noAlphas0|)))) 
(ADDLABEL '$%I9) 
(DSKSETQ $%O9
         '((MDEFINE SIMP)
           ((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
              ((MSETQ) $POW0
               ((MTIMES) 2.
                (($SUM)
                 (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0
                  $MAX_USED_LEVEL0)
                 $L0 2. $MAX_USED_LEVEL0)))
              ((MSETQ) $POW0
               ((MPLUS) $POW0
                (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2.
                 $MAX_USED_LEVEL0)))
              ((MCOND) |$dbg_compute_levels|
               (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T
               $FALSE)
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
            ((MRETURN) |$noAlphas0|)))) 
(ADDLABEL '$%O9) 
(DSKSETQ $%I10
         '((MDEFINE)
           ((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevels0| ARRAY) $R)
                  (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
                   ((|$usedLevels0| ARRAY) $R)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevels0|)))) 
(ADDLABEL '$%I10) 
(DSKSETQ $%O10
         '((MDEFINE SIMP)
           ((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevels0| ARRAY) $R)
                  (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
                   ((|$usedLevels0| ARRAY) $R)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevels0|)))) 
(ADDLABEL '$%O10) 
(DSKSETQ $%I11
         '((MDEFINE)
           ((|$compute_levels_and_powers_used_no_zmV1|)
            $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
                  (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
                   ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevelsPowers0|)))) 
(ADDLABEL '$%I11) 
(DSKSETQ $%O11
         '((MDEFINE SIMP)
           ((|$compute_levels_and_powers_used_no_zmV1|)
            $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
                  (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
                   ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevelsPowers0|)))) 
(ADDLABEL '$%O11) 
(DSKSETQ $%I12
         '((MDEFINE) ((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
            ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
              ((MSETQ) |$Nlus0|
               (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
              ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
               ((MPROGN)
                ((MSETQ) $NR_PQ
                 ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R)
                  $INR_PQ))
                ((MSETQ) ((|$explK0| ARRAY) $R)
                 ((MPLUS) ((|$explK0| ARRAY) $R)
                  ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
              ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
               ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
              |$end_r_loop|))
            ((MRETURN) |$Ks_rules0|)))) 
(ADDLABEL '$%I12) 
(DSKSETQ $%O12
         '((MDEFINE SIMP) ((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
            ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
              ((MSETQ) |$Nlus0|
               (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
              ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
               ((MPROGN)
                ((MSETQ) $NR_PQ
                 ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R)
                  $INR_PQ))
                ((MSETQ) ((|$explK0| ARRAY) $R)
                 ((MPLUS) ((|$explK0| ARRAY) $R)
                  ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
              ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
               ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
              |$end_r_loop|))
            ((MRETURN) |$Ks_rules0|)))) 
(ADDLABEL '$%O12) 
(DSKSETQ $%I13
         '((MDEFINE) ((|$compute_Ds|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
            ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
             ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
              ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
               ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
                ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL
                 NIL NIL
                 ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL
                  NIL NIL NIL
                  ((MSETQ) ((|$explD0| ARRAY) $R $S)
                   ((MPLUS) ((|$explD0| ARRAY) $R $S)
                    ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
                     ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
                ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
                 (($ENDCONS)
                  ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
                  ((|$Ds_rules0| ARRAY) $R)))
                |$end_s_loop|))
              |$end_r_loop|))
            ((MRETURN) |$Ds_rules0|)))) 
(ADDLABEL '$%I13) 
(DSKSETQ $%O13
         '((MDEFINE SIMP) ((|$compute_Ds|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
            ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
             ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
              ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
               ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
                ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL
                 NIL NIL
                 ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL
                  NIL NIL NIL
                  ((MSETQ) ((|$explD0| ARRAY) $R $S)
                   ((MPLUS) ((|$explD0| ARRAY) $R $S)
                    ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
                     ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
                ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
                 (($ENDCONS)
                  ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
                  ((|$Ds_rules0| ARRAY) $R)))
                |$end_s_loop|))
              |$end_r_loop|))
            ((MRETURN) |$Ds_rules0|)))) 
(ADDLABEL '$%O13) 
(DSKSETQ $%I14
         '((MDEFINE) (($WICK) |$list_Nr0|)
           ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
            ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
            ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
            ((MSETQ) $WICK00
             ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
              ((MFACTORIAL) |$Nr0|)))
            ((MDO) $R 2. NIL NIL |$nn0| NIL
             ((MPROGN) ((MSETQ) $WICK0 0.)
              ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
              ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
                ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
                 ((MSETQ) $WICK0
                  ((MPLUS) $WICK0
                   ((MTIMES)
                    ((MQUOTIENT) 1.
                     ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
                    $CO0
                    ((MEXPT) ((|$s| ARRAY) $R)
                     ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
                 T $FALSE)))
              ((MSETQ) $WICK00 $WICK0)))
            ((MRETURN) $WICK00)))) 
(ADDLABEL '$%I14) 
(DSKSETQ $%O14
         '((MDEFINE SIMP) (($WICK) |$list_Nr0|)
           ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
            ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
            ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
            ((MSETQ) $WICK00
             ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
              ((MFACTORIAL) |$Nr0|)))
            ((MDO) $R 2. NIL NIL |$nn0| NIL
             ((MPROGN) ((MSETQ) $WICK0 0.)
              ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
              ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
                ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
                 ((MSETQ) $WICK0
                  ((MPLUS) $WICK0
                   ((MTIMES)
                    ((MQUOTIENT) 1.
                     ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
                    $CO0
                    ((MEXPT) ((|$s| ARRAY) $R)
                     ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
                 T $FALSE)))
              ((MSETQ) $WICK00 $WICK0)))
            ((MRETURN) $WICK00)))) 
(ADDLABEL '$%O14) 
(DSKSETQ $%I15
         '((MDEFINE)
           (($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
            |$Ds_rules0|)
           ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
            (($PRINT) "in computing 'Z' (do_all_term)")
            ((MSETQ) $EXPL_INT0 $INT0)
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN)
              ((MCOND) |$dbg_all_terms|
               (($PRINT)
                "in computing 'Z' (do_all_term) doing all terms for particle"
                $R)
               T $FALSE)
              ((MSETQ) $EXPL_INT0
               (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
                ((|$Ds_rules0| ARRAY) $R)))
              ((MSETQ) $NLEVELS0
               (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
              ((MCOND) |$dbg_all_terms|
               (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
              ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) " project to"
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  "^"
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.)))
                 T $FALSE)
                ((MSETQ) $EXPL_INT0
                 (($RATCOEF) $EXPL_INT0
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.))))
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
            ((MRETURN) $EXPL_INT0)))) 
(ADDLABEL '$%I15) 
(DSKSETQ $%O15
         '((MDEFINE SIMP)
           (($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
            |$Ds_rules0|)
           ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
            (($PRINT) "in computing 'Z' (do_all_term)")
            ((MSETQ) $EXPL_INT0 $INT0)
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN)
              ((MCOND) |$dbg_all_terms|
               (($PRINT)
                "in computing 'Z' (do_all_term) doing all terms for particle"
                $R)
               T $FALSE)
              ((MSETQ) $EXPL_INT0
               (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
                ((|$Ds_rules0| ARRAY) $R)))
              ((MSETQ) $NLEVELS0
               (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
              ((MCOND) |$dbg_all_terms|
               (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
              ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) " project to"
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  "^"
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.)))
                 T $FALSE)
                ((MSETQ) $EXPL_INT0
                 (($RATCOEF) $EXPL_INT0
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.))))
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
            ((MRETURN) $EXPL_INT0)))) 
(ADDLABEL '$%O15) 
(DSKSETQ $%I16
         '((MDEFINE) (($STATE2MATRIX) $STATE0 |$MaxLevel0|)
           ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
            ((MSETQ) $MAT0
             (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
              ((MPLUS) |$MaxLevel0| 1.)))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
                (($HIPOW) $STATE0 (($P) $IP $IQ)))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                ((MPLUS)
                 (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                 (($HIPOW) $STATE0 (($P) $IP $IQ))))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
            ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
             (($ERROR) "In state2matrix missing some contributions in"
              $STATE0 "since we are left with" $STATE00
              "after analysis")
             T $FALSE)
            ((MRETURN) (($COPYMATRIX) $MAT0))))) 
(ADDLABEL '$%I16) 
(DSKSETQ $%O16
         '((MDEFINE SIMP) (($STATE2MATRIX) $STATE0 |$MaxLevel0|)
           ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
            ((MSETQ) $MAT0
             (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
              ((MPLUS) |$MaxLevel0| 1.)))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
                (($HIPOW) $STATE0 (($P) $IP $IQ)))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                ((MPLUS)
                 (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                 (($HIPOW) $STATE0 (($P) $IP $IQ))))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
            ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
             (($ERROR) "In state2matrix missing some contributions in"
              $STATE0 "since we are left with" $STATE00
              "after analysis")
             T $FALSE)
            ((MRETURN) (($COPYMATRIX) $MAT0))))) 
(ADDLABEL '$%O16) 
(DSKSETQ $%I17 '((MSETQ) |$expand_reggeon_loaded| T)) 
(ADDLABEL '$%I17) 
(DSKSETQ $%O17 'T) 
(ADDLABEL '$%O17) 
(DSKSETQ $%O18
         '"/home/igor/tex/NoChaos/maxima.cov/SSTT/10_exp_reggeon.v3.mat") 
(ADDLABEL '$%O18) 
(DSKSETQ $%I19
         '((MCOND) ((MNOT) |$expand_reggeon_loaded|)
           (($ERROR) "Cannot batch 10_exp_reggeon") T $FALSE)) 
(ADDLABEL '$%I19) 
(DSKSETQ $%O19 'NIL) 
(ADDLABEL '$%O19) 
(DSKSETQ $%I20 '(($BATCH) "20_der.v2.mat")) 
(ADDLABEL '$%I20) 
(DSKSETQ $%I21
         '(($DEFINE_VARIABLE) |$derivatives_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I21) 
(DSKSETQ $%O21 'NIL) 
(ADDLABEL '$%O21) 
(DSKSETQ $%I22 '(($DEFINE_VARIABLE) |$dbg_wrt_lambda| NIL $BOOLEAN)) 
(ADDLABEL '$%I22) 
(DSKSETQ $%O22 'NIL) 
(ADDLABEL '$%O22) 
(DSKSETQ $%I23 '(($DEFINE_VARIABLE) |$dbg_wrt_pair| NIL $BOOLEAN)) 
(ADDLABEL '$%I23) 
(DSKSETQ $%O23 'NIL) 
(ADDLABEL '$%O23) 
(DSKSETQ $%I24 '(($DEFINE_VARIABLE) |$dbg_wrt_states| NIL $BOOLEAN)) 
(ADDLABEL '$%I24) 
(DSKSETQ $%O24 'NIL) 
(ADDLABEL '$%O24) 
(DSKSETQ $%I25 '(($DEFINE_VARIABLE) |$dbg_wrt_contract| NIL $BOOLEAN)) 
(ADDLABEL '$%I25) 
(DSKSETQ $%O25 'NIL) 
(ADDLABEL '$%O25) 
(DSKSETQ $%I26 '(($DEFINE_VARIABLE) |$dbg_scalars| NIL $BOOLEAN)) 
(ADDLABEL '$%I26) 
(DSKSETQ $%O26 'NIL) 
(ADDLABEL '$%O26) 
(DSKSETQ $%I27 '((MSETQ) $INFLAG T)) 
(ADDLABEL '$%I27) 
(DSKSETQ $%O27 'T) 
(ADDLABEL '$%O27) 
(DSKSETQ $%I28 '((MSETQ) |$NIused| 0.)) 
(ADDLABEL '$%I28) 
(DSKSETQ $%O28 '0.) 
(ADDLABEL '$%O28) 
(DSKSETQ $%I29 '((MSETQ) |$objects_with_index| ((MLIST) $LA |$Sk| $K))) 
(ADDLABEL '$%I29) 
(DSKSETQ $%O29 '((MLIST SIMP) $LA |$Sk| $K)) 
(ADDLABEL '$%O29) 
(DSKSETQ $%I30
         '((MDEFINE)
           ((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
            $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LAK)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$laSk|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $KLA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$Skla|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I30) 
(DSKSETQ $%O30
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
            $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LAK)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$laSk|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $KLA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$Skla|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O30) 
(DSKSETQ $%I31
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $NPOW0 1.)
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LAK)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$laSk|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_lambda_other|)
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $KLA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$Skla|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_other_la|)
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I31) 
(DSKSETQ $%O31
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $NPOW0 1.)
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LAK)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$laSk|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_lambda_other|)
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $KLA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$Skla|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_other_la|)
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O31) 
(DSKSETQ $%I32
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
            $TERM0)
           ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
            ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
            ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.))
            ((MSETQ) $DER0 0.)
            ((MCOND) ((MGREATERP) $LEVEL10 0.)
             ((MSETQ) $DER00
              (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0|
               $TERM0))
             T
             ((MSETQ) $DER00
              ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
            ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
            ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
             ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
              ((MDO) $NT0 1. NIL NIL $LDER00 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_pair|
                 (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
                  "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
                 T $FALSE)
                ((MSETQ) $TMP_DER0
                 (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                  (($INPART) $DER00 $NT0)))
                ((MSETQ) $DER0
                 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
             T
             ((MPROGN)
              ((MCOND) |$dbg_wrt_pair|
               (($PRINT) "    SINGLE term: take der of" $DER00
                "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
               T $FALSE)
              ((MSETQ) $DER0
               (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                $DER00))))
            ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I32) 
(DSKSETQ $%O32
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
            $TERM0)
           ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
            ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
            ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.))
            ((MSETQ) $DER0 0.)
            ((MCOND) ((MGREATERP) $LEVEL10 0.)
             ((MSETQ) $DER00
              (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0|
               $TERM0))
             T
             ((MSETQ) $DER00
              ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
            ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
            ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
             ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
              ((MDO) $NT0 1. NIL NIL $LDER00 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_pair|
                 (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
                  "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
                 T $FALSE)
                ((MSETQ) $TMP_DER0
                 (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                  (($INPART) $DER00 $NT0)))
                ((MSETQ) $DER0
                 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
             T
             ((MPROGN)
              ((MCOND) |$dbg_wrt_pair|
               (($PRINT) "    SINGLE term: take der of" $DER00
                "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
               T $FALSE)
              ((MSETQ) $DER0
               (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                $DER00))))
            ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O32) 
(DSKSETQ $%I33
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
            $TERM0)
           ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
            ((MSETQ) $MAX_USED_LEVEL0
             (($LENGTH) $ONE_STATE_IN_MATRIX0))
            ((MSETQ) |$Der0| $TERM0)
            ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
             ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
              ((MCOND)
               ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
               ((MPROGN)
                ((MDO) $N_PQ 1. NIL NIL
                 (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
                 ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
                  ((MCOND)
                   (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
                   ((MPROGN)
                    ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
                     ((MSETQ) |$tmp_Der0|
                      ((MPLUS) |$tmp_Der0|
                       (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                        ((MPLUS) $L0 ((MMINUS) 1.))
                        ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
                    ((MSETQ) |$Der0| |$tmp_Der0|))
                   T
                   ((MSETQ) |$Der0|
                    (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                     ((MPLUS) $L0 ((MMINUS) 1.))
                     ((MPLUS) $C0 ((MMINUS) 1.)) |$Der0|)))))
                |$end_loop_c0|)
               T $FALSE)))
            ((MRETURN) |$Der0|)))) 
(ADDLABEL '$%I33) 
(DSKSETQ $%O33
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
            $TERM0)
           ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
            ((MSETQ) $MAX_USED_LEVEL0
             (($LENGTH) $ONE_STATE_IN_MATRIX0))
            ((MSETQ) |$Der0| $TERM0)
            ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
             ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
              ((MCOND)
               ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
               ((MPROGN)
                ((MDO) $N_PQ 1. NIL NIL
                 (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
                 ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
                  ((MCOND)
                   (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
                   ((MPROGN)
                    ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
                     ((MSETQ) |$tmp_Der0|
                      ((MPLUS) |$tmp_Der0|
                       (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                        ((MPLUS) $L0 ((MMINUS) 1.))
                        ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
                    ((MSETQ) |$Der0| |$tmp_Der0|))
                   T
                   ((MSETQ) |$Der0|
                    (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                     ((MPLUS) $L0 ((MMINUS) 1.))
                     ((MPLUS) $C0 ((MMINUS) 1.)) |$Der0|)))))
                |$end_loop_c0|)
               T $FALSE)))
            ((MRETURN) |$Der0|)))) 
(ADDLABEL '$%O33) 
(DSKSETQ $%I34
         '((MDEFINE)
           ((|$take_derivative_wrt_scalar_stateSV1|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
            ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
              ((MPROGN)
               ((MCOND) |$dbg_scalars|
                (($PRINT) "nr0=" $NR0 "out of"
                 (($LENGTH) $SCALARS_IN_MATRIX0))
                T $FALSE)
               ((MSETQ) |$tmp_DER0| 0.)
               ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
                ((MPROGN)
                 (($PRINT) "before length(DER0) is"
                  (($LENGTH) |$der0|))
                 ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
                  ((MSETQ) |$tmp_DER0|
                   ((MPLUS) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
                 ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
                T
                ((MPROGN)
                 ((MCOND) |$dbg_scalars|
                  (($PRINT) "SINGLE term " |$der0| "derivative wrt r="
                   $NR0 "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0)
                   "with nr=" $NR0)
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)))
              T $FALSE))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%I34) 
(DSKSETQ $%O34
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_scalar_stateSV1|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
            ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
              ((MPROGN)
               ((MCOND) |$dbg_scalars|
                (($PRINT) "nr0=" $NR0 "out of"
                 (($LENGTH) $SCALARS_IN_MATRIX0))
                T $FALSE)
               ((MSETQ) |$tmp_DER0| 0.)
               ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
                ((MPROGN)
                 (($PRINT) "before length(DER0) is"
                  (($LENGTH) |$der0|))
                 ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
                  ((MSETQ) |$tmp_DER0|
                   ((MPLUS) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
                 ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
                T
                ((MPROGN)
                 ((MCOND) |$dbg_scalars|
                  (($PRINT) "SINGLE term " |$der0| "derivative wrt r="
                   $NR0 "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0)
                   "with nr=" $NR0)
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)))
              T $FALSE))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%O34) 
(DSKSETQ $%I35
         '((MDEFINE)
           ((|$take_derivative_wrt_scalar_stateSV2|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
            ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
             ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
              (($PRINT)
               "in take_derivative_wrt_scalar_stateSV2 acting on" $LT0
               "terms")
              ((MDO) $NT0 1. NIL NIL $LT0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_states|
                 (($PRINT)
                  "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                  $NT0 "out of" $LT0 "now there are"
                  ((MCOND) ((MNOT) (($NUMBERP) |$der0|))
                   (($LENGTH) |$der0|) T 0.)
                  "terms")
                 T
                 ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                   $NT0 "(step 100) out of" $LT0)
                  T $FALSE))
                ((MSETQ) |$NIused| 0.)
                ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
                ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
                 NIL
                 ((MCOND)
                  ((MNOT)
                   ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                  ((MPROGN)
                   ((MSETQ) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
                   |$end_nr_loop|)
                  T $FALSE))
                ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
                |$end_t0_loop|)))
             T
             ((MPROGN) ((MSETQ) |$der0| $TERM0)
              ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
               NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                ((MPROGN)
                 ((MCOND) |$dbg_wrt_states|
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
                   |$der0| "derivative wrt r=" $NR0 "and"
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)
                T $FALSE))))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%I35) 
(DSKSETQ $%O35
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_scalar_stateSV2|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
            ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
             ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
              (($PRINT)
               "in take_derivative_wrt_scalar_stateSV2 acting on" $LT0
               "terms")
              ((MDO) $NT0 1. NIL NIL $LT0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_states|
                 (($PRINT)
                  "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                  $NT0 "out of" $LT0 "now there are"
                  ((MCOND) ((MNOT) (($NUMBERP) |$der0|))
                   (($LENGTH) |$der0|) T 0.)
                  "terms")
                 T
                 ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                   $NT0 "(step 100) out of" $LT0)
                  T $FALSE))
                ((MSETQ) |$NIused| 0.)
                ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
                ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
                 NIL
                 ((MCOND)
                  ((MNOT)
                   ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                  ((MPROGN)
                   ((MSETQ) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
                   |$end_nr_loop|)
                  T $FALSE))
                ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
                |$end_t0_loop|)))
             T
             ((MPROGN) ((MSETQ) |$der0| $TERM0)
              ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
               NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                ((MPROGN)
                 ((MCOND) |$dbg_wrt_states|
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
                   |$der0| "derivative wrt r=" $NR0 "and"
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)
                T $FALSE))))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%O35) 
(DSKSETQ $%I36
         '((MDEFINE) (($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0)
           ((MPROG)
            ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0
             $NPOW0 $OP0 $IND0 $NFAC0 $NR0 $NS0)
            ((MSETQ) $UTERM00 $UTERM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
             ((MRETURN) $UTERM0) T $FALSE)
            ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
            ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_contract|
               (($PRINT) "      Exam" $FAC0) T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
                ((MCOND)
                 ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
                  ((MNOT) ((MEQUAL) $NPOW0 2.)))
                 (($ERROR) "the power must be 2!! wrong term=" $UTERM0)
                 T $FALSE)
                ((MCOND)
                 ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
                 ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MCOND) ((MEQUAL) $OP0 $LA)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 |$Sk|)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 $K)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE))
               T
               ((MCOND)
                ((MAND) $ISOP0
                 (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
                ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
                 ((MCOND)
                  ((MNOT)
                   (($IS)
                    ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
                  ((MPROGN)
                   ((MSETQ) $OTHERFAC0
                    (($ASSOC) $IND0 $LIST_INDEX_FACS0))
                   ((MSETQ) $NR0 (($INPART) $FAC0 1.))
                   ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
                   ((MCOND) ((MLEQP) $NR0 $NS0)
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $FAC0 0.)
                        (($INPART) $OTHERFAC0 0.))
                       $NR0 (($INPART) $FAC0 2.) $NS0
                       (($INPART) $OTHERFAC0 2.))))
                    T
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $OTHERFAC0 0.)
                        (($INPART) $FAC0 0.))
                       $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                       (($INPART) $FAC0 2.)))))
                   ((MSETQ) $LIST_INDEX_FACS0
                    (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0)
                     $LIST_INDEX_FACS0)))
                  T
                  ((MSETQ) $LIST_INDEX_FACS0
                   (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
                T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
              |$end_fac_loop|))
            ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
             ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
            ((MRETURN) $CTERM0)))) 
(ADDLABEL '$%I36) 
(DSKSETQ $%O36
         '((MDEFINE SIMP) (($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0)
           ((MPROG)
            ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0
             $NPOW0 $OP0 $IND0 $NFAC0 $NR0 $NS0)
            ((MSETQ) $UTERM00 $UTERM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
             ((MRETURN) $UTERM0) T $FALSE)
            ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
            ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_contract|
               (($PRINT) "      Exam" $FAC0) T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
                ((MCOND)
                 ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
                  ((MNOT) ((MEQUAL) $NPOW0 2.)))
                 (($ERROR) "the power must be 2!! wrong term=" $UTERM0)
                 T $FALSE)
                ((MCOND)
                 ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
                 ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MCOND) ((MEQUAL) $OP0 $LA)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 |$Sk|)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 $K)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE))
               T
               ((MCOND)
                ((MAND) $ISOP0
                 (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
                ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
                 ((MCOND)
                  ((MNOT)
                   (($IS)
                    ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
                  ((MPROGN)
                   ((MSETQ) $OTHERFAC0
                    (($ASSOC) $IND0 $LIST_INDEX_FACS0))
                   ((MSETQ) $NR0 (($INPART) $FAC0 1.))
                   ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
                   ((MCOND) ((MLEQP) $NR0 $NS0)
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $FAC0 0.)
                        (($INPART) $OTHERFAC0 0.))
                       $NR0 (($INPART) $FAC0 2.) $NS0
                       (($INPART) $OTHERFAC0 2.))))
                    T
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $OTHERFAC0 0.)
                        (($INPART) $FAC0 0.))
                       $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                       (($INPART) $FAC0 2.)))))
                   ((MSETQ) $LIST_INDEX_FACS0
                    (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0)
                     $LIST_INDEX_FACS0)))
                  T
                  ((MSETQ) $LIST_INDEX_FACS0
                   (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
                T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
              |$end_fac_loop|))
            ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
             ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
            ((MRETURN) $CTERM0)))) 
(ADDLABEL '$%O36) 
(DSKSETQ $%I37
         '((MDEFINE) (($CONTRACT_PAIRS) |$utermS0|)
           ((MPROG) ((MLIST) $SUM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
             ((MPROGN) ((MSETQ) $SUM0 0.)
              ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
               ((MSETQ) $SUM0
                ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
             T
             ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
            ((MRETURN) $SUM0)))) 
(ADDLABEL '$%I37) 
(DSKSETQ $%O37
         '((MDEFINE SIMP) (($CONTRACT_PAIRS) |$utermS0|)
           ((MPROG) ((MLIST) $SUM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
             ((MPROGN) ((MSETQ) $SUM0 0.)
              ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
               ((MSETQ) $SUM0
                ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
             T
             ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
            ((MRETURN) $SUM0)))) 
(ADDLABEL '$%O37) 
(DSKSETQ $%I38 '((MSETQ) |$derivatives_loaded| T)) 
(ADDLABEL '$%I38) 
(DSKSETQ $%O38 'T) 
(ADDLABEL '$%O38) 
(DSKSETQ $%O39 '"/home/igor/tex/NoChaos/maxima.cov/SSTT/20_der.v2.mat") 
(ADDLABEL '$%O39) 
(DSKSETQ $%I40
         '((MCOND) ((MNOT) |$derivatives_loaded|)
           (($ERROR) "Cannot batch 20_der") T $FALSE)) 
(ADDLABEL '$%I40) 
(DSKSETQ $%O40 'NIL) 
(ADDLABEL '$%O40) 
(DSKSETQ $%I41 '(($BATCH) "39_aux_functions_for_amplitudes.v0.mat")) 
(ADDLABEL '$%I41) 
(DSKSETQ $%I42 '(($DEFINE_VARIABLE) |$compute_pp_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I42) 
(DSKSETQ $%O42 'NIL) 
(ADDLABEL '$%O42) 
(DSKSETQ $%I43 '(($DEFINE_VARIABLE) $AP 2. $INTEGER)) 
(ADDLABEL '$%I43) 
(DSKSETQ $%O43 '2.) 
(ADDLABEL '$%O43) 
(DSKSETQ $%I44
         '((MDEFINE) (($TRUE_XX) $R $S)
           ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))) 
(ADDLABEL '$%I44) 
(DSKSETQ $%O44
         '((MDEFINE SIMP) (($TRUE_XX) $R $S)
           ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))) 
(ADDLABEL '$%O44) 
(DSKSETQ $%I45
         '((MDEFINE) ((|$otherN|) $M $N)
           ((MCOND)
            ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
             ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
            3. T
            ((MCOND)
             ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
              ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
             2. T
             ((MCOND)
              ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
               ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
              1. T $FALSE))))) 
(ADDLABEL '$%I45) 
(DSKSETQ $%O45
         '((MDEFINE SIMP) ((|$otherN|) $M $N)
           ((MCOND)
            ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
             ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
            3. T
            ((MCOND)
             ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
              ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
             2. T
             ((MCOND)
              ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
               ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
              1. T $FALSE))))) 
(ADDLABEL '$%O45) 
(DSKSETQ $%I46
         '((MDEFINE) (($COMPUTE_PP3) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MDO) $N 1. NIL NIL |$nn| NIL
              ((MCOND) ((MEQUAL) $M $N)
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
                 $AP))
               T
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
                 ((MPLUS)
                  ((MPLUS) 1.
                   ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))) 
(ADDLABEL '$%I46) 
(DSKSETQ $%O46
         '((MDEFINE SIMP) (($COMPUTE_PP3) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MDO) $N 1. NIL NIL |$nn| NIL
              ((MCOND) ((MEQUAL) $M $N)
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
                 $AP))
               T
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
                 ((MPLUS)
                  ((MPLUS) 1.
                   ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))) 
(ADDLABEL '$%O46) 
(DSKSETQ $%I47
         '((MDEFINE) (($PP3ONSHELL) $M $N) (($NUM_PP3 ARRAY) $M $N))) 
(ADDLABEL '$%I47) 
(DSKSETQ $%O47
         '((MDEFINE SIMP) (($PP3ONSHELL) $M $N)
           (($NUM_PP3 ARRAY) $M $N))) 
(ADDLABEL '$%O47) 
(DSKSETQ $%I48
         '((MSETQ) (($NUM_XX3 ARRAY) 1. 2.)
           ((MQUOTIENT) |$Xi| ((MPLUS) 1. ((MMINUS) |$Xi|))))) 
(ADDLABEL '$%I48) 
(DSKSETQ $%O48
         '((MTIMES SIMP)
           ((MEXPT SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$Xi|))
            -1.)
           |$Xi|)) 
(ADDLABEL '$%O48) 
(DSKSETQ $%I49 '((MSETQ) (($NUM_XX3 ARRAY) 1. 3.) |$Xi|)) 
(ADDLABEL '$%I49) 
(DSKSETQ $%O49 '|$Xi|) 
(ADDLABEL '$%O49) 
(DSKSETQ $%I50 '((MSETQ) (($NUM_XX3 ARRAY) 2. 3.) 1.)) 
(ADDLABEL '$%I50) 
(DSKSETQ $%O50 '1.) 
(ADDLABEL '$%O50) 
(DSKSETQ $%I51
         '((MDEFINE) (($TRUE_GF_XX3) $R $S) (($NUM_XX3 ARRAY) $R $S))) 
(ADDLABEL '$%I51) 
(DSKSETQ $%O51
         '((MDEFINE SIMP) (($TRUE_GF_XX3) $R $S)
           (($NUM_XX3 ARRAY) $R $S))) 
(ADDLABEL '$%O51) 
(DSKSETQ $%I52
         '((MDEFINE) (($GF_XX3) $M $N)
           ((MCOND) ((MEQUAL) $M 1.) |$x1| T
            ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
             ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
              |$x3|))))) 
(ADDLABEL '$%I52) 
(DSKSETQ $%O52
         '((MDEFINE SIMP) (($GF_XX3) $M $N)
           ((MCOND) ((MEQUAL) $M 1.) |$x1| T
            ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
             ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
              |$x3|))))) 
(ADDLABEL '$%O52) 
(DSKSETQ $%I53
         '((MDEFINE) (($COMPUTE_PP4) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
              ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
               $AP)))
            ((MSETQ) |$Mu|
             ((MPLUS)
              ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
              ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
            ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))) 
(ADDLABEL '$%I53) 
(DSKSETQ $%O53
         '((MDEFINE SIMP) (($COMPUTE_PP4) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
              ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
               $AP)))
            ((MSETQ) |$Mu|
             ((MPLUS)
              ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
              ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
            ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))) 
(ADDLABEL '$%O53) 
(DSKSETQ $%I54
         '((MDEFINE) (($PP4ONSHELL) $M $N) (($NUM_PP4 ARRAY) $M $N))) 
(ADDLABEL '$%I54) 
(DSKSETQ $%O54
         '((MDEFINE SIMP) (($PP4ONSHELL) $M $N)
           (($NUM_PP4 ARRAY) $M $N))) 
(ADDLABEL '$%O54) 
(DSKSETQ $%I55
         '((MDEFINE) (($COMPUTE_XX4))
           ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
            (($REMARRAY) $NUM_XX4)
            ((MSETQ) $GF_X_RULES
             ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
              ((MEQUAL) |$om|
               ((MQUOTIENT)
                ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
                 (($XX) 1. 3.))
                (($XX) 2. 4.)))))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
              ((MEQUAL)
               ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.)
                (($XX) 2. 4.))
               ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
            ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
            ((MSETQ) $SO_X13
             (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
            ((MSETQ) $XX4_LIST
             (($MAKELIST)
              (($MAKELIST)
               ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S))
               $S ((MPLUS) $R 1.) |$nn|)
              $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
            ((MSETQ) $XX4_LIST
             (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
            ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
            ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
             (($MAP) ":" ((MLIST) (($LHS) $GFXX0))
              ((MLIST) (($RHS) $GFXX0))))
            ((MSETQ) |$dx3_dOM|
             (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
            ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES))
            |$xx4_done|))) 
(ADDLABEL '$%I55) 
(DSKSETQ $%O55
         '((MDEFINE SIMP) (($COMPUTE_XX4))
           ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
            (($REMARRAY) $NUM_XX4)
            ((MSETQ) $GF_X_RULES
             ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
              ((MEQUAL) |$om|
               ((MQUOTIENT)
                ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
                 (($XX) 1. 3.))
                (($XX) 2. 4.)))))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
              ((MEQUAL)
               ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.)
                (($XX) 2. 4.))
               ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
            ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
            ((MSETQ) $SO_X13
             (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
            ((MSETQ) $XX4_LIST
             (($MAKELIST)
              (($MAKELIST)
               ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S))
               $S ((MPLUS) $R 1.) |$nn|)
              $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
            ((MSETQ) $XX4_LIST
             (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
            ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
            ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
             (($MAP) ":" ((MLIST) (($LHS) $GFXX0))
              ((MLIST) (($RHS) $GFXX0))))
            ((MSETQ) |$dx3_dOM|
             (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
            ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES))
            |$xx4_done|))) 
(ADDLABEL '$%O55) 
(DSKSETQ $%I56
         '((MDEFINE) (($TRUE_GF_XX4) $R $S) (($NUM_XX4 ARRAY) $R $S))) 
(ADDLABEL '$%I56) 
(DSKSETQ $%O56
         '((MDEFINE SIMP) (($TRUE_GF_XX4) $R $S)
           (($NUM_XX4 ARRAY) $R $S))) 
(ADDLABEL '$%O56) 
(DSKSETQ $%I57
         '((MDEFINE) ((|$check_cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
              ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
              ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
              ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
              ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
              ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
              ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
              ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
              ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
              ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%I57) 
(DSKSETQ $%O57
         '((MDEFINE SIMP) ((|$check_cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
              ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
              ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
              ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
              ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
              ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
              ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
              ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
              ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
              ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%O57) 
(DSKSETQ $%I58
         '((MDEFINE) ((|$cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%I58) 
(DSKSETQ $%O58
         '((MDEFINE SIMP) ((|$cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%O58) 
(DSKSETQ $%I59
         '((MDEFINE) ((|$check_cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%I59) 
(DSKSETQ $%O59
         '((MDEFINE SIMP) ((|$check_cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%O59) 
(DSKSETQ $%I60
         '((MDEFINE) ((|$cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%I60) 
(DSKSETQ $%O60
         '((MDEFINE SIMP) ((|$cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%O60) 
(DSKSETQ $%I61
         '((MDEFINE) ((|$check_swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%I61) 
(DSKSETQ $%O61
         '((MDEFINE SIMP) ((|$check_swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%O61) 
(DSKSETQ $%I62
         '((MDEFINE) ((|$swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%I62) 
(DSKSETQ $%O62
         '((MDEFINE SIMP) ((|$swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%O62) 
(DSKSETQ $%I63
         '((MDEFINE) ((|$swap_gfA_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|))) $AMP00)))) 
(ADDLABEL '$%I63) 
(DSKSETQ $%O63
         '((MDEFINE SIMP) ((|$swap_gfA_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|))) $AMP00)))) 
(ADDLABEL '$%O63) 
(DSKSETQ $%I64
         '((MDEFINE) (($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|)
           ((MPROG) ((MSETQ) |$nn| 4.)
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
            ((MSETQ) $GH_00
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) $GH_0P
             (($FACTOR)
              (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_0p|
             (($FACTOR)
              (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_pp|
             (($FACTOR)
              (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.)
               ((MEQUAL) |$Mt| 0.))))
            ((MSETQ) |$gh_TTT0|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTT|
             (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))) 
(ADDLABEL '$%I64) 
(DSKSETQ $%O64
         '((MDEFINE SIMP) (($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|)
           ((MPROG) ((MSETQ) |$nn| 4.)
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
            ((MSETQ) $GH_00
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) $GH_0P
             (($FACTOR)
              (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_0p|
             (($FACTOR)
              (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_pp|
             (($FACTOR)
              (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.)
               ((MEQUAL) |$Mt| 0.))))
            ((MSETQ) |$gh_TTT0|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTT|
             (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))) 
(ADDLABEL '$%O64) 
(DSKSETQ $%I65 '((MSETQ) |$compute_pp_loaded| T)) 
(ADDLABEL '$%I65) 
(DSKSETQ $%O65 'T) 
(ADDLABEL '$%O65) 
(DSKSETQ $%O66
         '"/home/igor/tex/NoChaos/maxima.cov/SSTT/39_aux_functions_for_amplitudes.v0.mat") 
(ADDLABEL '$%O66) 
(DSKSETQ $%I67
         '((MCOND) ((MNOT) |$compute_pp_loaded|)
           (($ERROR) "Cannot batch 39_aux_functions_for_amplitudes") T
           $FALSE)) 
(ADDLABEL '$%I67) 
(DSKSETQ $%O67 'NIL) 
(ADDLABEL '$%O67) 
(DSKSETQ $%I68 '(($BATCH) "32_compute_4pts_amplitude.v0.3.mat")) 
(ADDLABEL '$%I68) 
(DSKSETQ $%I69 '(($DEFINE_VARIABLE) |$amp_4pts_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I69) 
(DSKSETQ $%O69 'NIL) 
(ADDLABEL '$%O69) 
(DSKSETQ $%I70
         '((MDEFINE) (($ORDERXX) $R $S)
           ((MCOND) ((MEQUAL) $R $S) 0. T
            ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
             ((MMINUS) (($XX) $S $R)))))) 
(ADDLABEL '$%I70) 
(DSKSETQ $%O70
         '((MDEFINE SIMP) (($ORDERXX) $R $S)
           ((MCOND) ((MEQUAL) $R $S) 0. T
            ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
             ((MMINUS) (($XX) $S $R)))))) 
(ADDLABEL '$%O70) 
(DSKSETQ $%I71
         '((MDEFINE) (($ORDERPP) $R $S)
           ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))) 
(ADDLABEL '$%I71) 
(DSKSETQ $%O71
         '((MDEFINE SIMP) (($ORDERPP) $R $S)
           ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))) 
(ADDLABEL '$%O71) 
(DSKSETQ $%I72
         '((MDEFINE) (($TRUE_KK) $R $M $S $N)
           ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))) 
(ADDLABEL '$%I72) 
(DSKSETQ $%O72
         '((MDEFINE SIMP) (($TRUE_KK) $R $M $S $N)
           ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))) 
(ADDLABEL '$%O72) 
(DSKSETQ $%I73
         '((MDEFINE) ((|$true_Skk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%I73) 
(DSKSETQ $%O73
         '((MDEFINE SIMP) ((|$true_Skk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%O73) 
(DSKSETQ $%I74
         '((MDEFINE) ((|$true_kSk|) $S $N $R $M)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%I74) 
(DSKSETQ $%O74
         '((MDEFINE SIMP) ((|$true_kSk|) $S $N $R $M)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%O74) 
(DSKSETQ $%I75
         '((MDEFINE) ((|$true_SkSk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
            (($SUM)
             (($SUM)
              ((MTIMES) (($ORDERPP) $T $U)
               ((MEXPT) (($ORDERXX) $R $T) $M)
               ((MEXPT) (($ORDERXX) $S $U) $N))
              $T 1. |$nn|)
             $U 1. |$nn|)))) 
(ADDLABEL '$%I75) 
(DSKSETQ $%O75
         '((MDEFINE SIMP) ((|$true_SkSk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
            (($SUM)
             (($SUM)
              ((MTIMES) (($ORDERPP) $T $U)
               ((MEXPT) (($ORDERXX) $R $T) $M)
               ((MEXPT) (($ORDERXX) $S $U) $N))
              $T 1. |$nn|)
             $U 1. |$nn|)))) 
(ADDLABEL '$%O75) 
(DSKSETQ $%I76
         '((MDEFINE) (($FROM_STATE_TO_ADDEND_LIST) $STATE0)
           ((MPROG)
            ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T
             $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
             ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
            ((MSETQ) $LIST0
             (($MAKELIST) (($INPART) $STATE0 $T) $T 1.
              (($LENGTH) $STATE0)))
            ((MRETURN) $LIST0)))) 
(ADDLABEL '$%I76) 
(DSKSETQ $%O76
         '((MDEFINE SIMP) (($FROM_STATE_TO_ADDEND_LIST) $STATE0)
           ((MPROG)
            ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T
             $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
             ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
            ((MSETQ) $LIST0
             (($MAKELIST) (($INPART) $STATE0 $T) $T 1.
              (($LENGTH) $STATE0)))
            ((MRETURN) $LIST0)))) 
(ADDLABEL '$%O76) 
(DSKSETQ $%I77
         '((MDEFINE)
           (($EXTRACT_AND_NORMALIZE_COEFFS)
            $LIST_OF_LISTS_OF_SUBSTATES0)
           ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
            ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
              ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
               ((MPROGN) ((MSETQ) $S00 $S0)
                ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                 ((MPROGN)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)))
                ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
                 ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                  ((MPROGN)
                   ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
                   ((MCOND) ((MGREATERP) $POW0 0.)
                    ((MSETQ) $S00
                     ((MTIMES)
                      ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                      ((MEXPT)
                       ((MQUOTIENT)
                        ((MQUOTIENT) ((MMINUS) 1.)
                         ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                        ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                       $POW0)))
                    T $FALSE))))
                ((MCOND)
                 ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
                  ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
                 (($ERROR)
                  "extract_and_normalize_coeffs cannot compute normalized coeff from"
                  $S0 "left over is" $S00)
                 T $FALSE)
                ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
              ((MSETQ) $COEFFS_LIST0
               (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
            ((MRETURN) $COEFFS_LIST0)))) 
(ADDLABEL '$%I77) 
(DSKSETQ $%O77
         '((MDEFINE SIMP)
           (($EXTRACT_AND_NORMALIZE_COEFFS)
            $LIST_OF_LISTS_OF_SUBSTATES0)
           ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
            ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
              ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
               ((MPROGN) ((MSETQ) $S00 $S0)
                ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                 ((MPROGN)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)))
                ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
                 ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                  ((MPROGN)
                   ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
                   ((MCOND) ((MGREATERP) $POW0 0.)
                    ((MSETQ) $S00
                     ((MTIMES)
                      ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                      ((MEXPT)
                       ((MQUOTIENT)
                        ((MQUOTIENT) ((MMINUS) 1.)
                         ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                        ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                       $POW0)))
                    T $FALSE))))
                ((MCOND)
                 ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
                  ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
                 (($ERROR)
                  "extract_and_normalize_coeffs cannot compute normalized coeff from"
                  $S0 "left over is" $S00)
                 T $FALSE)
                ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
              ((MSETQ) $COEFFS_LIST0
               (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
            ((MRETURN) $COEFFS_LIST0)))) 
(ADDLABEL '$%O77) 
(DSKSETQ $%I78
         '((MDEFINE) ((|$amplitudeN4V1|) $STATES_LIST0)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) |$Partials0|
                  (($ENDCONS)
                   ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                    $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                   |$Partials0|))
                 ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I78) 
(DSKSETQ $%O78
         '((MDEFINE SIMP) ((|$amplitudeN4V1|) $STATES_LIST0)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) |$Partials0|
                  (($ENDCONS)
                   ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                    $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                   |$Partials0|))
                 ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O78) 
(DSKSETQ $%I79
         '((MDEFINE)
           ((|$amplitudeN4V1_list|) $STATES_LIST0
            $CHECKPOINT_SAVE_FILENAME)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MPROGN)
              ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
               ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
                ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                 ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                  (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                   "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                   (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                   (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                   "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                   "s")
                  ((MSETQ) $LIST_OF_SUBSTATES0
                   ((MLIST)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                  (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                  ((MSETQ) $SL0
                   (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                    $LIST_OF_SUBSTATES0))
                  ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                  ((MSETQ) $NAS_LIST0
                   (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                  ((MSETQ) $US0
                   ((|$compute_levels_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS0
                   ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS_LIST0
                   (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                  ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                  ((MSETQ) $EI0
                   (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                    $DS_RULES0))
                  ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                  ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Computed the expression on which we must act with derivatives in"
                   ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                  ((MSETQ) $PARTIAL_AMP0
                   ((MTIMES)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
                    ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                     $EX_EI0)))
                  ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Taken the derivatives and computed the partial amplitude in"
                   ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                   "s")
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                    |$Partials0|))
                  |$end_3_loops|))))
              (($SAVE)
               (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_"
                (($STRING) $NA1) ".lisp")
               $NA1 $STATES_LIST0 |$Partials0|)
              |$end_na1_loop|))
            ((MRETURN) |$Partials0|)))) 
(ADDLABEL '$%I79) 
(DSKSETQ $%O79
         '((MDEFINE SIMP)
           ((|$amplitudeN4V1_list|) $STATES_LIST0
            $CHECKPOINT_SAVE_FILENAME)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MPROGN)
              ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
               ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
                ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                 ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                  (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                   "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                   (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                   (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                   "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                   "s")
                  ((MSETQ) $LIST_OF_SUBSTATES0
                   ((MLIST)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                  (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                  ((MSETQ) $SL0
                   (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                    $LIST_OF_SUBSTATES0))
                  ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                  ((MSETQ) $NAS_LIST0
                   (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                  ((MSETQ) $US0
                   ((|$compute_levels_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS0
                   ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS_LIST0
                   (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                  ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                  ((MSETQ) $EI0
                   (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                    $DS_RULES0))
                  ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                  ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Computed the expression on which we must act with derivatives in"
                   ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                  ((MSETQ) $PARTIAL_AMP0
                   ((MTIMES)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
                    ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                     $EX_EI0)))
                  ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Taken the derivatives and computed the partial amplitude in"
                   ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                   "s")
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                    |$Partials0|))
                  |$end_3_loops|))))
              (($SAVE)
               (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_"
                (($STRING) $NA1) ".lisp")
               $NA1 $STATES_LIST0 |$Partials0|)
              |$end_na1_loop|))
            ((MRETURN) |$Partials0|)))) 
(ADDLABEL '$%O79) 
(DSKSETQ $%I80
         '((MDEFINE)
           ((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                  (($RATSIMP)
                   (($EV) $FINAL_PARTIAL_AMP0
                    ((MEQUAL) $PP $PP4ONSHELL)
                    ((MEQUAL) $XX $TRUE_GF_XX4))))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I80) 
(DSKSETQ $%O80
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                  (($RATSIMP)
                   (($EV) $FINAL_PARTIAL_AMP0
                    ((MEQUAL) $PP $PP4ONSHELL)
                    ((MEQUAL) $XX $TRUE_GF_XX4))))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O80) 
(DSKSETQ $%I81
         '((MDEFINE)
           ((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I81) 
(DSKSETQ $%O81
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O81) 
(DSKSETQ $%I82
         '((MDEFINE)
           ((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratexpand the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
                  "terms")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I82) 
(DSKSETQ $%O82
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratexpand the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
                  "terms")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O82) 
(DSKSETQ $%I83 '((MSETQ) |$amp_4pts_loaded| T)) 
(ADDLABEL '$%I83) 
(DSKSETQ $%O83 'T) 
(ADDLABEL '$%O83) 
(DSKSETQ $%O84
         '"/home/igor/tex/NoChaos/maxima.cov/SSTT/32_compute_4pts_amplitude.v0.3.mat") 
(ADDLABEL '$%O84) 
(DSKSETQ $%I85
         '((MCOND) ((MNOT) |$amp_4pts_loaded|)
           (($ERROR) "Cannot batch 32_compute_4pts_amplitude") T
           $FALSE)) 
(ADDLABEL '$%I85) 
(DSKSETQ $%O85 'NIL) 
(ADDLABEL '$%O85) 
(DSKSETQ $%I86 '(($BATCH) "40_define_test_states.v1.mat")) 
(ADDLABEL '$%I86) 
(DSKSETQ $%I87
         '((MDEFINE) ((|$SetStates|) |$dd0|)
           ((MPROG) ((MSETQ) |$Lev0| 2.)
            ((MSETQ) |$Null2|
             (($EV)
              ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
               ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
               ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
               ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 3.)
            ((MSETQ) |$Null3|
             (($EV)
              ((MPLUS)
               ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.)
                |$dd|)
               ((MMINUS)
                ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.)
                 |$dd|))
               ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
               ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 0.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 3.))
               ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$dd| |$dd0|)))
            ((MSETQ) |$Lev0| 4.)
            ((MSETQ) |$S4z|
             ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
              ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 5742. (($P) 2. 2.))
              ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
            ((MSETQ) |$S4m|
             ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
              ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 2268. (($P) 2. 2.))
              ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
              ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S4r1|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.) |$d|)
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.))
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 4.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r2|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.)
                |$d|)
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 4. 0.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
               ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r3|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 3. 1.))
               ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.))
               ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1|
             (($EV)
              ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
               ((MTIMES) 624. (($P) 3. 1.))
               ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 936. (($P) 2. 2.))
               ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES)
                ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
                 ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
            ((MSETQ) |$Null4r2|
             ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
              ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 4050. (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null4g|
             (($EV)
              ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|)
                2.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                8.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
                6.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|)
                72.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
               ((MTIMES) 6. (($P) 3. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
               ((MTIMES) 3. (($P) 2. 2.))
               ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
               ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
               ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
               ((MQUOTIENT)
                ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
                6.)
               ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.))
                72.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4cr|
             ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
              ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S6m|
             ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
              ((MTIMES) 28320. (($P) 5. 1.))
              ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 82400. (($P) 3. 3.))
              ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S6z|
             ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
              ((MTIMES) 1177320. (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
              ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 929500. (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
            ((MSETQ) |$Null6r16|
             ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
              ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
              ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 3074625000. (($P) 3. 3.))
              ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.))
              ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
              ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
            ((MSETQ) |$Null6g|
             (($EV)
              ((MPLUS)
               ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
               ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
               ((MQUOTIENT)
                ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|))
                4.)
               ((MQUOTIENT)
                ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|) 168.)
               ((MQUOTIENT)
                ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)
                 |$d|)
                280.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
               ((MQUOTIENT)
                ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MMINUS)
                 ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|) 378.)
               ((MQUOTIENT)
                ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
                 |$d|)
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.)
                 |$d|)
                945.)
               ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|) 2520.)
               ((MQUOTIENT)
                ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                140.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)
                 |$d|)
                252.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|) 7560.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.)))
                18.)
               ((MTIMES) 110. (($P) 5. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
               ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
               ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.))
                12.)
               ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
               ((MQUOTIENT)
                ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.))
                70.)
               ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
               ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.))
                7.)
               ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
               ((MQUOTIENT)
                ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.))
                54.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.))
                6.)
               ((MQUOTIENT)
                ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.)
                 (($P) 3. 0.))
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.)
                 (($P) 3. 0.))
                3780.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
                14.)
               ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
               ((MQUOTIENT)
                ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
                28.)
               ((MQUOTIENT)
                ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.))
                45.)
               ((MQUOTIENT)
                ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.))
                280.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
                 (($P) 2. 0.))
                140.)
               ((MQUOTIENT)
                ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.))
                630.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 1. 1.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
                37800.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 8.)
            ((MSETQ) |$S8m1|
             ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.)
               (($P) 7. 0.))
              ((MTIMES) 8289945720. (($P) 6. 2.))
              ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
              ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 0.))
              ((MTIMES) 8399122200. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 1.))
              ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 4515839300.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 300059350. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2066129100.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 47098800. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
            ((MSETQ) |$S8m2|
             ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) 51399096. (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
              ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
              ((MTIMES) 46431000. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
              ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1903750. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
              ((MTIMES) 419373360. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 6188984592. (($P) 5. 3.))
              ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 20048000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 8144150. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 23738400. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
              ((MTIMES) 359941680. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 5264441616. (($P) 5. 3.))
              ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 17416000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6809950. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 20437200. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S10z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
              ((MTIMES) 94471732800. (($P) 9. 1.))
              ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 1017474393600. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1805580000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
              ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.)
               (($P) 6. 1.))
              ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 607282147584. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 20082748000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 36082698000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 23408646912.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 28894320000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 771289485750.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 11311477275. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 612360000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 575909838000.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 816480000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 27552406000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 34574400000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 11854080000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 40166544600. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 2. 2.))))
            ((MSETQ) |$S10z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
              ((MTIMES) 65112321600. (($P) 9. 1.))
              ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 690708211200. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 7. 1.))
              ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
              ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 2261880000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 6. 0.))
              ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 376838832384. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 3.))
              ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 2.))
              ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 11114538000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 24356973312.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.)
               (($P) 4. 4.))
              ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6161648325.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 14804370000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
              ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1210524000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6667920000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 359389840950.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
               (($P) 4. 1.))
              ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1210524000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 338354074800.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 16134720000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 18276010200. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))))
            ((MSETQ) |$S103z|
             ((MPLUS)
              ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
              ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
              ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.)
               (($P) 9. 0.))
              ((MTIMES) 36360611332200. (($P) 8. 2.))
              ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
              ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
              ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1631223468000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.)
               (($P) 7. 0.))
              ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 7. 0.))
              ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) 372093476932800. (($P) 6. 4.))
              ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.)
               (($P) 6. 2.))
              ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
              ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.)
               (($P) 6. 0.))
              ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 540966535200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 6. 0.))
              ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.)
               (($P) 5. 3.))
              ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 1170019452000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.)
               (($P) 5. 2.))
              ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
              ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 4662858416400.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.)
               (($P) 5. 0.))
              ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
              ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 5. 0.))
              ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 805050582525.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 3.))
              ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 9453628800.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
              ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
              ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 4. 2.))
              ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 40416163200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 237200140800.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 112702665600.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
               (($P) 4. 1.))
              ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 161245123200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 4. 1.))
              ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 232452259200. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 324362765475. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.)
               (($P) 4. 0.))
              ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 811066032000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
              ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 7740984220200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
              ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 185345126400.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 430303104000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
              ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 3. 2.))
              ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 437098032000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 296415302400. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 37933056000. (($P) 1. 0.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 270273024000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 552463430400.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
              ((MTIMES) 300421900800. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
               ((MEXPT) (($P) 3. 0.) 3.))
              ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.)
               (($P) 2. 1.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 441839664000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 14224896000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 10668672000.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 8001504000.)
               ((MEXPT) (($P) 1. 0.) 2.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 99574272000.)
               ((MEXPT) (($P) 1. 1.) 3.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 3.))
              ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 16003008000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.)
               (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 4.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 3.))))
            |$states_defined|))) 
(ADDLABEL '$%I87) 
(DSKSETQ $%O87
         '((MDEFINE SIMP) ((|$SetStates|) |$dd0|)
           ((MPROG) ((MSETQ) |$Lev0| 2.)
            ((MSETQ) |$Null2|
             (($EV)
              ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
               ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
               ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
               ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 3.)
            ((MSETQ) |$Null3|
             (($EV)
              ((MPLUS)
               ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.)
                |$dd|)
               ((MMINUS)
                ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.)
                 |$dd|))
               ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
               ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 0.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 3.))
               ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$dd| |$dd0|)))
            ((MSETQ) |$Lev0| 4.)
            ((MSETQ) |$S4z|
             ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
              ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 5742. (($P) 2. 2.))
              ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
            ((MSETQ) |$S4m|
             ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
              ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 2268. (($P) 2. 2.))
              ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
              ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S4r1|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.) |$d|)
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.))
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 4.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r2|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.)
                |$d|)
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 4. 0.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
               ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r3|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 3. 1.))
               ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.))
               ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1|
             (($EV)
              ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
               ((MTIMES) 624. (($P) 3. 1.))
               ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 936. (($P) 2. 2.))
               ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES)
                ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
                 ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
            ((MSETQ) |$Null4r2|
             ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
              ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 4050. (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null4g|
             (($EV)
              ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|)
                2.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                8.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
                6.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|)
                72.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
               ((MTIMES) 6. (($P) 3. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
               ((MTIMES) 3. (($P) 2. 2.))
               ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
               ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
               ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
               ((MQUOTIENT)
                ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
                6.)
               ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.))
                72.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4cr|
             ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
              ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S6m|
             ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
              ((MTIMES) 28320. (($P) 5. 1.))
              ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 82400. (($P) 3. 3.))
              ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S6z|
             ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
              ((MTIMES) 1177320. (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
              ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 929500. (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
            ((MSETQ) |$Null6r16|
             ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
              ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
              ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 3074625000. (($P) 3. 3.))
              ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.))
              ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
              ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
            ((MSETQ) |$Null6g|
             (($EV)
              ((MPLUS)
               ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
               ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
               ((MQUOTIENT)
                ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|))
                4.)
               ((MQUOTIENT)
                ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|) 168.)
               ((MQUOTIENT)
                ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)
                 |$d|)
                280.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
               ((MQUOTIENT)
                ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MMINUS)
                 ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|) 378.)
               ((MQUOTIENT)
                ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
                 |$d|)
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.)
                 |$d|)
                945.)
               ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|) 2520.)
               ((MQUOTIENT)
                ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                140.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)
                 |$d|)
                252.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|) 7560.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.)))
                18.)
               ((MTIMES) 110. (($P) 5. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
               ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
               ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.))
                12.)
               ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
               ((MQUOTIENT)
                ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.))
                70.)
               ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
               ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.))
                7.)
               ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
               ((MQUOTIENT)
                ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.))
                54.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.))
                6.)
               ((MQUOTIENT)
                ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.)
                 (($P) 3. 0.))
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.)
                 (($P) 3. 0.))
                3780.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
                14.)
               ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
               ((MQUOTIENT)
                ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
                28.)
               ((MQUOTIENT)
                ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.))
                45.)
               ((MQUOTIENT)
                ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.))
                280.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
                 (($P) 2. 0.))
                140.)
               ((MQUOTIENT)
                ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.))
                630.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 1. 1.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
                37800.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 8.)
            ((MSETQ) |$S8m1|
             ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.)
               (($P) 7. 0.))
              ((MTIMES) 8289945720. (($P) 6. 2.))
              ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
              ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 0.))
              ((MTIMES) 8399122200. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 1.))
              ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 4515839300.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 300059350. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2066129100.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 47098800. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
            ((MSETQ) |$S8m2|
             ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) 51399096. (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
              ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
              ((MTIMES) 46431000. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
              ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1903750. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
              ((MTIMES) 419373360. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 6188984592. (($P) 5. 3.))
              ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 20048000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 8144150. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 23738400. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
              ((MTIMES) 359941680. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 5264441616. (($P) 5. 3.))
              ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 17416000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6809950. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 20437200. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S10z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
              ((MTIMES) 94471732800. (($P) 9. 1.))
              ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 1017474393600. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1805580000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
              ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.)
               (($P) 6. 1.))
              ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 607282147584. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 20082748000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 36082698000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 23408646912.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 28894320000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 771289485750.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 11311477275. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 612360000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 575909838000.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 816480000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 27552406000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 34574400000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 11854080000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 40166544600. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 2. 2.))))
            ((MSETQ) |$S10z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
              ((MTIMES) 65112321600. (($P) 9. 1.))
              ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 690708211200. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 7. 1.))
              ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
              ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 2261880000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 6. 0.))
              ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 376838832384. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 3.))
              ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 2.))
              ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 11114538000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 24356973312.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.)
               (($P) 4. 4.))
              ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6161648325.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 14804370000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
              ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1210524000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6667920000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 359389840950.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
               (($P) 4. 1.))
              ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1210524000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 338354074800.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 16134720000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 18276010200. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))))
            ((MSETQ) |$S103z|
             ((MPLUS)
              ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
              ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
              ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.)
               (($P) 9. 0.))
              ((MTIMES) 36360611332200. (($P) 8. 2.))
              ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
              ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
              ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1631223468000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.)
               (($P) 7. 0.))
              ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 7. 0.))
              ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) 372093476932800. (($P) 6. 4.))
              ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.)
               (($P) 6. 2.))
              ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
              ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.)
               (($P) 6. 0.))
              ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 540966535200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 6. 0.))
              ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.)
               (($P) 5. 3.))
              ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 1170019452000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.)
               (($P) 5. 2.))
              ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
              ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 4662858416400.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.)
               (($P) 5. 0.))
              ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
              ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 5. 0.))
              ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 805050582525.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 3.))
              ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 9453628800.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
              ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
              ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 4. 2.))
              ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 40416163200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 237200140800.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 112702665600.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
               (($P) 4. 1.))
              ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 161245123200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 4. 1.))
              ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 232452259200. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 324362765475. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.)
               (($P) 4. 0.))
              ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 811066032000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
              ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 7740984220200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
              ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 185345126400.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 430303104000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
              ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 3. 2.))
              ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 437098032000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 296415302400. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 37933056000. (($P) 1. 0.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 270273024000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 552463430400.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
              ((MTIMES) 300421900800. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
               ((MEXPT) (($P) 3. 0.) 3.))
              ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.)
               (($P) 2. 1.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 441839664000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 14224896000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 10668672000.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 8001504000.)
               ((MEXPT) (($P) 1. 0.) 2.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 99574272000.)
               ((MEXPT) (($P) 1. 1.) 3.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 3.))
              ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 16003008000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.)
               (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 4.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 3.))))
            |$states_defined|))) 
(ADDLABEL '$%O87) 
(DSKSETQ $%O88
         '"/home/igor/tex/NoChaos/maxima.cov/SSTT/40_define_test_states.v1.mat") 
(ADDLABEL '$%O88) 
(DSKSETQ $%I89 '(($SET_NUMBER_OF_PARTICLE) 4.)) 
(ADDLABEL '$%I89) 
(DSKSETQ $%O89 '$DONE) 
(ADDLABEL '$%O89) 
(DSKSETQ $%I90 '((|$SetStates|) 26.)) 
(ADDLABEL '$%I90) 
(DSKSETQ $%O90 '|$states_defined|) 
(ADDLABEL '$%O90) 
(DSKSETQ $%I91 '(($BATCH) "SSSS_w_ghTTTT_dx3.mat")) 
(ADDLABEL '$%I91) 
(DSKSETQ $%I92
         '((MDEFINE)
           ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|)
            ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
            ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
            ((MSETQ) |$Asss|
             ((|$gf_amplitudeN4V2|)
              ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
              ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
            ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "Step0: amplitude computation time"
             ((MPLUS) $TI1 ((MMINUS) $TI0)))
            ((MRETURN) |$Asss|)))) 
(ADDLABEL '$%I92) 
(DSKSETQ $%O92
         '((MDEFINE SIMP)
           ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|)
            ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
            ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
            ((MSETQ) |$Asss|
             ((|$gf_amplitudeN4V2|)
              ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
              ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
            ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "Step0: amplitude computation time"
             ((MPLUS) $TI1 ((MMINUS) $TI0)))
            ((MRETURN) |$Asss|)))) 
(ADDLABEL '$%O92) 
(DSKSETQ $%I93 '((MDEFINE) ((|$SSSSstep1|) |$AmpS40|) |$AmpS40|)) 
(ADDLABEL '$%I93) 
(DSKSETQ $%O93 '((MDEFINE SIMP) ((|$SSSSstep1|) |$AmpS40|) |$AmpS40|)) 
(ADDLABEL '$%O93) 
(DSKSETQ $%I94
         '((MDEFINE)
           ((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
            ((MSETQ) |$Assss0|
             ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
              |$Sc4| |$l4| |$dd0|))
            ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
            ((MSETQ) |$f_Assss|
             (($RATSIMP)
              (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "simplification computation time"
             ((MPLUS) $TI2 ((MMINUS) $TI1)))
            ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
            (($PRINT) "computation times" $TI0 $TI1 $TI2)
            ((MSETQ) $GH_0
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt0|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) |$tttt|
             (($FACTOR)
              (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_0 |$tttt0|)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT_dx3|
             (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
            (($PRINT) "factors from ghosts and momenta and measure"
             |$gh_TTTT_dx3|)
            ((MSETQ) $FINAL_AMP_DX
             (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
            ((MRETURN)
             ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
              (($FACTOR) |$dx3_dOM|)))))) 
(ADDLABEL '$%I94) 
(DSKSETQ $%O94
         '((MDEFINE SIMP)
           ((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
            ((MSETQ) |$Assss0|
             ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
              |$Sc4| |$l4| |$dd0|))
            ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
            ((MSETQ) |$f_Assss|
             (($RATSIMP)
              (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "simplification computation time"
             ((MPLUS) $TI2 ((MMINUS) $TI1)))
            ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
            (($PRINT) "computation times" $TI0 $TI1 $TI2)
            ((MSETQ) $GH_0
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt0|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) |$tttt|
             (($FACTOR)
              (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_0 |$tttt0|)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT_dx3|
             (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
            (($PRINT) "factors from ghosts and momenta and measure"
             |$gh_TTTT_dx3|)
            ((MSETQ) $FINAL_AMP_DX
             (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
            ((MRETURN)
             ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
              (($FACTOR) |$dx3_dOM|)))))) 
(ADDLABEL '$%O94) 
(DSKSETQ $%O95
         '"/home/igor/tex/NoChaos/maxima.cov/SSTT/SSSS_w_ghTTTT_dx3.mat") 
(ADDLABEL '$%O95) 
(DSKSETQ $%I96
         '(($EV) (($DECLARE) |$Ms| $INTEGER)
           (($DECLARE) |$Mt| $INTEGER) (($COMPILE) $ALL))) 
(ADDLABEL '$%I96) 
(DSKSETQ $%O96 '$DONE) 
(ADDLABEL '$%O96) 
(DSKSETQ $%I97 '((MSETQ) |$qq1| ((MSETQ) |$qq2| ((MSETQ) |$qq3| 1.)))) 
(ADDLABEL '$%I97) 
(DSKSETQ $%O97 '1.) 
(ADDLABEL '$%O97) 
(DSKSETQ $%I98 '((MSETQ) |$nq1| ((MSETQ) |$nq2| ((MSETQ) |$nq3| 0.)))) 
(ADDLABEL '$%I98) 
(DSKSETQ $%O98 '0.) 
(ADDLABEL '$%O98) 
(DSKSETQ $%I99 '((MSETQ) |$filename| "S6zS4zTT.lisp")) 
(ADDLABEL '$%I99) 
(DSKSETQ $%O99 '"S6zS4zTT.lisp") 
(ADDLABEL '$%O99) 
(DSKSETQ $%I100 '((MSETQ) |$qq| |$S6z|)) 
(ADDLABEL '$%I100) 
(DSKSETQ $%O100
         '((MPLUS SIMP)
           ((MTIMES SIMP) 6750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -20250. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 12275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -6750. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 15950. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 1900. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -7975. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 251225. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -43875. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9720. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 75700. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -337500. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 100680. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -191400. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 929500. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 79515. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -141150. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 214110. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1872750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18168. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1177320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -226500. (($P SIMP) 6. 0.)))) 
(ADDLABEL '$%O100) 
(DSKSETQ $%I101 '((MSETQ) |$nq| 6.)) 
(ADDLABEL '$%I101) 
(DSKSETQ $%O101 '6.) 
(ADDLABEL '$%O101) 
(DSKSETQ $%I102 '((MSETQ) |$qq1| |$S4z|)) 
(ADDLABEL '$%I102) 
(DSKSETQ $%O102
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADDLABEL '$%O102) 
(DSKSETQ $%I103 '((MSETQ) |$nq1| 4.)) 
(ADDLABEL '$%I103) 
(DSKSETQ $%O103 '4.) 
(ADDLABEL '$%O103) 
(DSKSETQ $%I104
         '((MSETQ) |$a1234|
           ((|$gf_SSSSV3|) |$qq| |$nq| |$qq1| |$nq1| |$qq2| |$nq2|
            |$qq3| |$nq3| ""))) 
(ADDLABEL '$%I104) 
(DSKSETQ $%O104
         '((MLIST SIMP)
           ((MTIMES SIMP FACTORED) -32.
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -8. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MPLUS SIMP IRREDUCIBLE) -9977013424.
             ((MTIMES SIMP RATSIMP) 68932112860. |$Ms|)
             ((MTIMES SIMP) 12332889714.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) 755277412. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) 51246632. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP) 1674000. ((MEXPT SIMP RATSIMP) |$Ms| 5.))
             ((MTIMES SIMP RATSIMP) 79816107392. |$om|)
             ((MTIMES SIMP RATSIMP) -339553682826. |$Ms| |$om|)
             ((MTIMES SIMP) -59698484448.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$om|)
             ((MTIMES SIMP) -5430812204.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$om|)
             ((MTIMES SIMP) -453025344. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$om|)
             ((MTIMES SIMP) -17982000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$om|)
             ((MTIMES SIMP RATSIMP) -19954026848. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) -10055929932. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -4662619392.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt| |$om|)
             ((MTIMES SIMP) -451256368. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -19224000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -218156684699.
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 713755809318. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 120991128398.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 15441194580.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 1543707624. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 75654000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 61649042436. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 30198759822. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 25310129596.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 3065342160. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 165658400. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 9381359460. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 8144761444. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 1272139704. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 79150400. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 298233011300.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -826560218724. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -140242611120.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -22829010896.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -2574229680.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -156276000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -77371655472. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -29490129896. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -53088632480.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -7732137496.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -545137600. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -23361068928.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -31699292968. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -6282932520.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -540833600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3147637536.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1244713136. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -149488000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -219658576702.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 568667092266. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 105164718148.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 19689647760.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2245220640. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 158760000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 55755041400. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 7494066752. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 57775661412.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 9208598360. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 848970800. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 18304902976.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 48122216188. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 11251370592.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1387549600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 7991776656. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 4465181416. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 823085600. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 504159120. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 149938800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 75674204372.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -237870268614. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -51251474820.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -9950462664.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1070217360.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -63504000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -37219521708. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 4530767260. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -36047539000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -5680565208.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -608576400. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1130373372. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -37872721048. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -9382268160.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1616204000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -8195901048.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -5509234008. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1616204000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1036197360.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -608576400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -63504000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -3941902839.
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 60696732276. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 14936745120.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2430744768. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 276387120. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 28727168688. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1839590420. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 12150834536.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2008775416. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 149938800. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -9579145848.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 16296984556. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 4205527992. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 823085600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 4382350740. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 3105190760. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1387549600. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 684755640. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 848970800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 158760000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -526091832.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -7930109204. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2065206792.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -182119248. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -14323375816. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1094636260. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1663155484.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -342398336. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 4876179896. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -3373253452. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1084032120.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -149488000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1247477800.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -819899896. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -540833600. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -58045680. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -545137600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -156276000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1551532160.
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -173456772. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -48590928. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 2649252564. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 491448594. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1300664. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -505302976. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 101145436. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 134732304. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 127415184. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 77975760. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 79150400. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -119384376. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 165658400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 75654000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 98169984. ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -24542496. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 25807528. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 3470624. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -146293652. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 53538368. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 16808404. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1857632. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 49822656. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -19224000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -17982000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -12271248.
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 1735312. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 18108972. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -2875092. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -6020368. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 1674000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))))
           ((MTIMES SIMP FACTORED) -32.
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om|) -4.)
            ((MPLUS SIMP IRREDUCIBLE) -9977013424.
             ((MTIMES SIMP RATSIMP) 68932112860. |$Ms|)
             ((MTIMES SIMP) 12332889714.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) 755277412. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) 51246632. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP) 1674000. ((MEXPT SIMP RATSIMP) |$Ms| 5.))
             ((MTIMES SIMP RATSIMP) 79816107392. |$om|)
             ((MTIMES SIMP RATSIMP) -339553682826. |$Ms| |$om|)
             ((MTIMES SIMP) -59698484448.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$om|)
             ((MTIMES SIMP) -5430812204.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$om|)
             ((MTIMES SIMP) -453025344. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$om|)
             ((MTIMES SIMP) -17982000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$om|)
             ((MTIMES SIMP RATSIMP) -19954026848. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) -10055929932. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -4662619392.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt| |$om|)
             ((MTIMES SIMP) -451256368. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -19224000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -218156684699.
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 713755809318. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 120991128398.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 15441194580.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 1543707624. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 75654000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 61649042436. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 30198759822. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 25310129596.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 3065342160. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 165658400. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 9381359460. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 8144761444. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 1272139704. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 79150400. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 298233011300.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -826560218724. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -140242611120.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -22829010896.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -2574229680.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -156276000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -77371655472. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -29490129896. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -53088632480.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -7732137496.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -545137600. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -23361068928.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -31699292968. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -6282932520.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -540833600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3147637536.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1244713136. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -149488000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -219658576702.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 568667092266. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 105164718148.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 19689647760.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2245220640. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 158760000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 55755041400. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 7494066752. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 57775661412.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 9208598360. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 848970800. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 18304902976.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 48122216188. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 11251370592.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1387549600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 7991776656. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 4465181416. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 823085600. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 504159120. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 149938800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 75674204372.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -237870268614. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -51251474820.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -9950462664.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1070217360.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -63504000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -37219521708. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 4530767260. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -36047539000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -5680565208.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -608576400. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1130373372. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -37872721048. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -9382268160.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1616204000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -8195901048.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -5509234008. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1616204000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1036197360.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -608576400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -63504000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -3941902839.
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 60696732276. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 14936745120.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2430744768. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 276387120. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 28727168688. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1839590420. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 12150834536.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2008775416. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 149938800. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -9579145848.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 16296984556. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 4205527992. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 823085600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 4382350740. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 3105190760. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1387549600. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 684755640. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 848970800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 158760000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -526091832.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -7930109204. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2065206792.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -182119248. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -14323375816. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1094636260. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1663155484.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -342398336. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 4876179896. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -3373253452. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1084032120.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -149488000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1247477800.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -819899896. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -540833600. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -58045680. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -545137600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -156276000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1551532160.
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -173456772. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -48590928. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 2649252564. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 491448594. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1300664. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -505302976. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 101145436. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 134732304. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 127415184. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 77975760. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 79150400. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -119384376. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 165658400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 75654000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 98169984. ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -24542496. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 25807528. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 3470624. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -146293652. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 53538368. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 16808404. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1857632. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 49822656. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -19224000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -17982000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -12271248.
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 1735312. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 18108972. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -2875092. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -6020368. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 1674000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) -10.)
            ((MEXPT SIMP) |$Xi| -2.))
           ((MTIMES SIMP FACTORED)
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -4. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 10.)
            ((MEXPT SIMP) |$Xi| 2.))
           ((MTIMES SIMP FACTORED) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|)
            |$Xi|
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -2.)))) 
(ADDLABEL '$%O104) 
(DSKSETQ $%I105 '(($SAVE) |$filename| $ALL)) 
(ADDLABEL '$%I105) 
(DSKSETQ |$expand_reggeon_loaded| 'T) 
(ADD2LNC '|$expand_reggeon_loaded| $VALUES) 
(DEFPROP |$expand_reggeon_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$expand_reggeon_loaded| $PROPS) 
(DEFPROP |$expand_reggeon_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$expand_reggeon_loaded| $PROPS) 
(DSKSETQ |$dbg_all_terms| 'NIL) 
(ADD2LNC '|$dbg_all_terms| $VALUES) 
(DEFPROP |$dbg_all_terms| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_all_terms| $PROPS) 
(DEFPROP |$dbg_all_terms| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_all_terms| $PROPS) 
(DSKSETQ |$dbg_compute_levels| 'NIL) 
(ADD2LNC '|$dbg_compute_levels| $VALUES) 
(DEFPROP |$dbg_compute_levels| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_compute_levels| $PROPS) 
(DEFPROP |$dbg_compute_levels| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_compute_levels| $PROPS) 
(DSKSETQ |$derivatives_loaded| 'T) 
(ADD2LNC '|$derivatives_loaded| $VALUES) 
(DEFPROP |$derivatives_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$derivatives_loaded| $PROPS) 
(DEFPROP |$derivatives_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$derivatives_loaded| $PROPS) 
(DSKSETQ |$dbg_wrt_lambda| 'NIL) 
(ADD2LNC '|$dbg_wrt_lambda| $VALUES) 
(DEFPROP |$dbg_wrt_lambda| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_lambda| $PROPS) 
(DEFPROP |$dbg_wrt_lambda| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_lambda| $PROPS) 
(DSKSETQ |$dbg_wrt_pair| 'NIL) 
(ADD2LNC '|$dbg_wrt_pair| $VALUES) 
(DEFPROP |$dbg_wrt_pair| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_pair| $PROPS) 
(DEFPROP |$dbg_wrt_pair| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_pair| $PROPS) 
(DSKSETQ |$dbg_wrt_states| 'NIL) 
(ADD2LNC '|$dbg_wrt_states| $VALUES) 
(DEFPROP |$dbg_wrt_states| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_states| $PROPS) 
(DEFPROP |$dbg_wrt_states| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_states| $PROPS) 
(DSKSETQ |$dbg_wrt_contract| 'NIL) 
(ADD2LNC '|$dbg_wrt_contract| $VALUES) 
(DEFPROP |$dbg_wrt_contract| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_contract| $PROPS) 
(DEFPROP |$dbg_wrt_contract| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_contract| $PROPS) 
(DSKSETQ |$dbg_scalars| 'NIL) 
(ADD2LNC '|$dbg_scalars| $VALUES) 
(DEFPROP |$dbg_scalars| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_scalars| $PROPS) 
(DEFPROP |$dbg_scalars| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_scalars| $PROPS) 
(DSKSETQ |$NIused| '2.) 
(ADD2LNC '|$NIused| $VALUES) 
(DSKSETQ |$objects_with_index| '((MLIST SIMP) $LA |$Sk| $K)) 
(ADD2LNC '|$objects_with_index| $VALUES) 
(DSKSETQ |$compute_pp_loaded| 'T) 
(ADD2LNC '|$compute_pp_loaded| $VALUES) 
(DEFPROP |$compute_pp_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$compute_pp_loaded| $PROPS) 
(DEFPROP |$compute_pp_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$compute_pp_loaded| $PROPS) 
(DSKSETQ $AP '2.) 
(ADD2LNC '$AP $VALUES) 
(DEFPROP $AP ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '$AP $PROPS) 
(DEFPROP $AP $FIXNUM MODE) 
(ADD2LNC '$AP $PROPS) 
(DSKSETQ |$amp_4pts_loaded| 'T) 
(ADD2LNC '|$amp_4pts_loaded| $VALUES) 
(DEFPROP |$amp_4pts_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$amp_4pts_loaded| $PROPS) 
(DEFPROP |$amp_4pts_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$amp_4pts_loaded| $PROPS) 
(DSKSETQ |$nn| '4.) 
(ADD2LNC '|$nn| $VALUES) 
(DSKSETQ |$Lev0| '8.) 
(ADD2LNC '|$Lev0| $VALUES) 
(DSKSETQ |$Null2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -30. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.))
           ((MTIMES SIMP) -10. (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -50. (($P SIMP) 2. 0.)))) 
(ADD2LNC '|$Null2| $VALUES) 
(DSKSETQ |$Null3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 136. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.))
           ((MTIMES SIMP) 144. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.))
           ((MTIMES SIMP) 672. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 288. (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 800. (($P SIMP) 3. 0.)))) 
(ADD2LNC '|$Null3| $VALUES) 
(DSKSETQ |$S4z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4z| $VALUES) 
(DSKSETQ |$S4m|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 25. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 300. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -504. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 153. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 504. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 2268. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 1164. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -2016. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 2250. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4m| $VALUES) 
(DSKSETQ |$S4r1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 1512. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 18144. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) 54432. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 122472. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 734832. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -163296. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -979776. (($P SIMP) 3. 1.)))) 
(ADD2LNC '|$S4r1| $VALUES) 
(DSKSETQ |$S4r2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -1452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -5112. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 1452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -10512. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 1512. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -67122. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19320. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 92520. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 5850. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4r2| $VALUES) 
(DSKSETQ |$S4r3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -552. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -2412. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 552. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 1512. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -4896. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -37476. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 7728. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 49968. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -900. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4r3| $VALUES) 
(DSKSETQ |$Null4r1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 25. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -152. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -312. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1224. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -519. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 936. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 936. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 3004. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 624. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 4350. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4r1| $VALUES) 
(DSKSETQ |$Null4r2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -778. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -3696. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -3393. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -5640. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -15354. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -13050. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -36. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 4050. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 5088. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -5472. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 9000. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4r2| $VALUES) 
(DSKSETQ |$Null4g|
         '((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 37. 72.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 31. 6.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 29. 8.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 5. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 3. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 27. 2.) (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 75. 4.) (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4g| $VALUES) 
(DSKSETQ |$Null4cr|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -82. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -288. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -351. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -696. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1494. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1458. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 468. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 702. (($P SIMP) 2. 2.)))) 
(ADD2LNC '|$Null4cr| $VALUES) 
(DSKSETQ |$S6m|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 925. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -2700. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 1390. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5150. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -2315. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -5150. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -27000. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -2160. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 4320. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6480. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 14240. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 2160. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 30720. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 82400. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -1620. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -8640. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19860. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -7560. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -108600. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 6432. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 28320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$S6m| $VALUES) 
(DSKSETQ |$S6z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 6750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -20250. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 12275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -6750. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 15950. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 1900. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -7975. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 251225. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -43875. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9720. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 75700. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -337500. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 100680. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -191400. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 929500. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 79515. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -141150. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 214110. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1872750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18168. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1177320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -226500. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$S6z| $VALUES) 
(DSKSETQ |$Null6r16|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -251797. ((MEXPT SIMP) (($P SIMP) 1. 0.) 6.))
           ((MTIMES SIMP) -2092175. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -7110175. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -29761875.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -5461735. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -24201350.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -50991925.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -24404550.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -12108575. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -62731800.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -3421800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 69175800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -121746050. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 70097000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 59508925. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -294064625. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -775902375. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -23008900.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -19102900. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 11421000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -442111500. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -78516400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 529209500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1024096500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1110037500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 3074625000. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -149096700.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 40996125. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -116943750. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -1724253750. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1836843750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -221157000. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2713770000. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 83700000. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$Null6r16| $VALUES) 
(DSKSETQ |$Null6g|
         '((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 709. 5400.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 6.))
           ((MTIMES SIMP) ((RAT SIMP) 253. 420.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.) (($P SIMP) 1. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 1051. 315.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 603. 140.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 919. 56.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 5. 2.) (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 10547. 1260.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) ((RAT SIMP) 2831. 420.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 9. 2.) (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 667. 28.) (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 151. 7.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 5. 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 333. 14.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 66103. 3780.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 22. 3.) (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 104651. 1260.) (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 121. 6.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 19141. 378.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 415. 21.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 5. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 508. 21.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 884. 7.) (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 2245. 21.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) ((RAT SIMP) 11343. 140.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 5065. 42.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 295. 14.) (($P SIMP) 1. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 2175. 14.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 1613. 6.) (($P SIMP) 1. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -20. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 8125. 18.) (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$Null6g| $VALUES) 
(DSKSETQ |$S8m1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 3704400. ((MEXPT SIMP) (($P SIMP) 2. 0.) 4.))
           ((MTIMES SIMP) -4233600. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 47098800. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 4233600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 121564800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -95719050.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -168663600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -2066129100.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 2822400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -8467200. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 564480. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -134930880. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -164058060. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 446029860. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 1881600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 300059350. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -166168800. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -564480. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -89953920. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 240527460.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 193485600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6641529720. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -566729900. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -4515839300.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -2822400. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 31399200. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -303712860. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -1918948920. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -2176090560. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 218051350.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 3466376900. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 356247360. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -1693440. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 67465440. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4233600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -301960395. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 200500650.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 84091995. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 1532790000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 87908400. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -1519737120. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 922165425.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 1693440. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -67465440. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 329030595. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1768903290. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 2882147400. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -220555395.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -4130193690. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 514439100. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -384952680. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 8399122200. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -1354752. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 37184832. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -151277760. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -432712800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1501803216. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2179008. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 755612928. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -1367559072. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 442163232. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -14516463024. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 28910880. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 105066720. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 697965480. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 46425600. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 8289945720. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -120426480. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -2275704720. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 73716750. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8m1| $VALUES) 
(DSKSETQ |$S8m2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 11760. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -23520. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 364560. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 11760. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 769440. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -992250. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -1134000. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -13891500.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -7840. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -907200. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -1003948. (($P SIMP) 2. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 2996548. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 1903750. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -776160. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -604800. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1974148. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1268960. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 43927352. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -3903500. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -30054500.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 243040. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -1698748. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -12175352. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -12949440. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 1495750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 22998500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 4603200. (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 453600. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2003091. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 921690. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 624291. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 9218160. (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 412080. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -9684000. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4919625. ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -453600. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1842891. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 11683434. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 17523720. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1598091. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -27559434. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -94500. (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -3330600. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 46431000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 279360. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -676800. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2152800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -8285520. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 83520. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 5080320. (($P SIMP) 1. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -7653024. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 4110624. (($P SIMP) 1. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -83615280. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 118560. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 522720. (($P SIMP) 1. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 4197864. (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -122880. (($P SIMP) 1. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 51399096. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -856944. (($P SIMP) 1. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -14931216. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 366750. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8m2| $VALUES) 
(DSKSETQ |$S8z1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 63000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -126000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -12448800. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 23738400. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 12448800. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 63000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -35002800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19192950. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 11264400. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 618823800.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -42000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 23950080. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -68817420. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 10255140. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 8144150. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 20048000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -631680. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 26813220. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -22545600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1237619880. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -14149100. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 539448700.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -772800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -15677340. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -360009720. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -156750720. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 13777750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -223149500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 910342720. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -11975040.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 16215885. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19570950.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 28720755. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 462861000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10558800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222613440. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -73024875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 11975040. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2116485. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 529542090. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -18257400. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -12882555.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 512024310. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1212819300. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -247152360. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -4300632000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -10789632. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 10184832. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -262211040. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 135449328. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1209600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -383096448. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 384247584. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 356467104. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 6188984592. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 126077280. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -64299480. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -113561280. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2262735720. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -1427760. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 419373360. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -54920250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8z1| $VALUES) 
(DSKSETQ |$S8z2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -63000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -10823400. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 20437200. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 10823400. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -30038400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 17038350. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9601200. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 530541900.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -21000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 20139840. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -57671460. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7657020. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6809950. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 17416000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -416640. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 21328860. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -19210800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1064138040. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11458300. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 464137100.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -512400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -13549620. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -305834760. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -134722560. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 11726750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -191999500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 772506560. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -10069920.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 13616505. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -17038350.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 24652215. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 393876000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -9248400. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -194265120. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -64519875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 10069920. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -802305. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 453611970. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10546200. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10779615.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 439123230. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1028682900. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -208166280. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -3654567000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -9265536. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 8963136. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -220237920. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 118298544. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 604800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -328898304. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 324832032. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 300357792. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 5264441616. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 106609440. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -55667640. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -95941440. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -1931385960. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -848880. (($P SIMP) 1. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 359941680. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -46478250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8z2| $VALUES) 
(DSKSETQ |$S10z1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 8890560000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -493920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -47040000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -816480000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -680400000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21840000. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 40166544600. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 47040000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11854080000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -47040000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 38525760000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -17406144000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -823200000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1338960000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 22514954000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -34574400000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -28153440000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 27552406000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 816480000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 47040000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -26671680000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41114304000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -21840000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41941606000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -65582521200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -30367750000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -575909838000.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 28153440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -658560000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -68300806000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 26403816600.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 6659590000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 556646958000. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 17012800000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -414892800000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 612360000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -778260000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 15500824500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 165900000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -23835724500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2976750000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 123480000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19766203100. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 8643600000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2610368400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 37648107500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 347766720000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11311477275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -6952837500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -446460000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 28894320000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -55227112500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 8829124500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 73883607500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 15484392000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1332626535000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -40007615550. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -771289485750.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -28894320000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 446460000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 54671452500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2976750000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 61435500. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 55566000000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -43951472400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -271032372000. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -286098435000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 6371568000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -12604951100. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -215509203000. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -167485920000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 14943553275.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 412610955750. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 59737860000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -104496000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 17850699600. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -12435219600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5376162400. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -9549187200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 9348102400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -319433436000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 6258067200. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 368756136000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -23408646912.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -36082698000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -5845392000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -790017472800. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 29446648000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 865169323200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -89828383680. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -5267808000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 12886098000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 247693312800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 225351473760. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -20082748000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -551036203200. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 2634992640. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -81345942720. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 607282147584. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 1587600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5427840000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 7813260000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 854670000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 254080638000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5662720000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -255510192000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 11300654400. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 1345650000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -6006960000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -71086512000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 6561480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 177150240000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -116617158000. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 116534544000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -1256174740800. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -801360000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -32628708000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 25637875200. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -1805580000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -52980480000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 68103216000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -33493788000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 1017474393600. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) 269482500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 16188732000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -15851576700. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -3532347000. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) -456913920600. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 1395489600. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 94471732800. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -6935292000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S10z1| $VALUES) 
(DSKSETQ |$S10z2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -987840000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 493920000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -538272000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -211680000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -282240000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 538272000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -740880000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 887600000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 297808000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 18276010200. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -1152480000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 538272000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1528800000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -870240000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 8890560000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6979392000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1481760000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -2073008000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 28865354000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -16134720000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -7408800000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -7021994000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 282240000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -538272000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 211680000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 16728768000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -297808000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 35591206000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -41558252400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -28984774000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -338354074800.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) -740880000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 7408800000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 1185408000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -33726406000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 26245762200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 5276614000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 354653434800. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 3841600000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -320060160000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 864360000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -897624000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -864360000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 584724000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7033624500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 312900000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15368524500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11840850000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222264000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -12051172700. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4033680000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10236358800. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7923867500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 158101440000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -903164325. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -2084197500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -864360000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1210524000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 6667920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -19580200500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 3007924500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 42183687500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 21707784000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 706144455000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -760732350. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -359389840950.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) 864360000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -6667920000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1210524000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 19024540500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -14804370000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 5882635500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2222640000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -6136822800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18131623200. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -73995075000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 148176000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -2914240700. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -90863551800. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -60799200000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -6161648325.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 107398030950. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -64729980000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 271824000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 7107435600. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1691955600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 9836573600. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5484931200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5864633600. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -243228636000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1347091200. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 275616936000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -24356973312.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) -271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -11114538000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -12619152000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -413747200800. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -3152072000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 377966635200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -105001606080. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 1505952000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -227982000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 84796480800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 77209342560. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 8564612000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -134957995200. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 147728931840. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -61431088320. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 376838832384. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 1587600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -8324160000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 3410316000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 3750990000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 185496318000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -845824000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -183256752000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 16200340800. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 4241970000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 20725200000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -28186032000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2261880000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 43731360000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -127285830000. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 88084752000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -812357985600. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -349776000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -20774628000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 18773798400. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -112140000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -22498560000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 56394288000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -25510428000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 690708211200. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) -55093500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 9414972000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -12279627900. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -2600955000. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) -316414042200. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 705211200. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 65112321600. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -5241852000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S10z2| $VALUES) 
(DSKSETQ |$S103z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -8001504000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 4.))
           ((MTIMES SIMP) -32006016000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 16003008000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 99574272000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 21337344000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -196777728000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 104908608000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -45045504000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 3.))
           ((MTIMES SIMP) -99574272000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 47416320000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -8001504000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 48009024000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 194406912000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -92461824000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 43563744000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -1792336896000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -2576484288000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 7112448000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -14224896000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -501150988800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 514530374400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 441839664000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7112448000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 87761116800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -457630790400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 4061207808000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 134708448000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -106673616000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 6322176000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -167181974400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -3589526644200. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -5619712000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 3.))
           ((MTIMES SIMP) 132765696000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 300421900800. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -552463430400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -170698752000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -26156592000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -270273024000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 60928560000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 3839299430400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 4795698700800. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -294705600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 405817910400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -3905736870000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 3143109312000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -432673920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -3369517242000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 37933056000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -26119900800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 296415302400. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -437098032000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 2106707097600. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -2541052684800. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 3435312384000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 192470678400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -6213646698000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5520826256400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 1443258877200. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 62480247253200.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) 204252384000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -430303104000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -185345126400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 5319068874000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -7740984220200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -4520578045200. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -44612888821200. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 697085760000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 40182960384000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 15321398400.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15066475200. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15321398400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -202319308800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 923941588500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 121367736000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 2064731287500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -3029894910000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 75895747200. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 1456309992900. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -811066032000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 9453628800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 5207328000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -4368576128400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4017877831500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19190767680000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 324362765475. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -394125385500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -143345462400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 232452259200. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 256048128000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -4741513459200. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 4475838005100. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -6569242375500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -161245123200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 3944646216000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1380872467500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1179466142400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -127827325665000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2053316263950. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 75396325217850.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) -112702665600.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -237200140800.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -40416163200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -2692058273100. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 9439988670000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1453598968500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -11342131920000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -3345674864400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 11567302783200. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 17434459413000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -9453628800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 1869329145600. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 4020673836900. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -5866932670200. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 12281913504000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -805050582525.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -6720249875850. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 59658933348000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 66919708800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1500917040000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 2178181861200. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 163034924400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1618250440800. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1910158588800. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1613022297600. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 49111179012000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 438568300800. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -17279037720000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 10785603015936.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) 1991485440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -2648040595200. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -4662858416400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 7078970505600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 57583975615200. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -546142632000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -69884033083200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -27245214682560. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -85033670400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -6880443591600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 420527181600. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -35674605701280. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -1170019452000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 19828757793600. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -87175629112320. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -26971837583040. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) -271805393809152. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 168391440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 975316665600. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -540966535200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -2722302709200. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -33663814002000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -567494860800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 11635371216000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -9239591390400. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -2776289040000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 4976458318800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 17649435254400. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 40063922640000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 3509112859200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -10309655635200. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 40713698768400. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 33410065449600. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) 372093476932800. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 799527909600. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -48348316800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 4728322620000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -3565119398400. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -1631223468000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -9236108851200. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -18527478710400. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -4958602812000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) -126713247091200. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) 16108035300.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 1771370748000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 2953030572900. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 840041987400. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) 36360611332200. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) -1078772817600. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) -6400051876800. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -1301785884000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S103z| $VALUES) 
(DSKSETQ |$qq3| '1.) 
(ADD2LNC '|$qq3| $VALUES) 
(DSKSETQ |$qq2| '1.) 
(ADD2LNC '|$qq2| $VALUES) 
(DSKSETQ |$qq1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$qq1| $VALUES) 
(DSKSETQ |$nq3| '0.) 
(ADD2LNC '|$nq3| $VALUES) 
(DSKSETQ |$nq2| '0.) 
(ADD2LNC '|$nq2| $VALUES) 
(DSKSETQ |$nq1| '4.) 
(ADD2LNC '|$nq1| $VALUES) 
(DSKSETQ |$filename| '"S6zS4zTT.lisp") 
(ADD2LNC '|$filename| $VALUES) 
(DSKSETQ |$qq|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 6750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -20250. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 12275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -6750. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 15950. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 1900. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -7975. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 251225. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -43875. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9720. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 75700. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -337500. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 100680. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -191400. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 929500. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 79515. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -141150. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 214110. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1872750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18168. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1177320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -226500. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$qq| $VALUES) 
(DSKSETQ |$nq| '6.) 
(ADD2LNC '|$nq| $VALUES) 
(DSKSETQ |$Assss|
         '((MTIMES SIMP) -1.
           ((MPLUS SIMP) -319264429568.
            ((MTIMES SIMP RATSIMP) 2205827611520. |$Ms|)
            ((MTIMES SIMP) 394652470848.
             ((MEXPT SIMP RATSIMP) |$Ms| 2.))
            ((MTIMES SIMP) 24168877184.
             ((MEXPT SIMP RATSIMP) |$Ms| 3.))
            ((MTIMES SIMP) 1639892224. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
            ((MTIMES SIMP) 53568000. ((MEXPT SIMP RATSIMP) |$Ms| 5.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 2554115436544.
              ((MTIMES SIMP RATSIMP) -10865717850432. |$Ms|)
              ((MTIMES SIMP) -1910351502336.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -173785990528.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -14496811008.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) -575424000.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -638528859136.
                ((MTIMES SIMP RATSIMP) -321789757824. |$Ms|)
                ((MTIMES SIMP) -149203820544.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -14440203776.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -615168000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               |$Mt|))
             |$om|)
            ((MTIMES SIMP)
             ((MPLUS SIMP) -6981013910368.
              ((MTIMES SIMP RATSIMP) 22840185898176. |$Ms|)
              ((MTIMES SIMP) 3871716108736.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 494118226560.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 49398643968.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) 2420928000.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1972769357952.
                ((MTIMES SIMP RATSIMP) 966360314304. |$Ms|)
                ((MTIMES SIMP) 809924147072.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 98090949120.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 5301068800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 300203502720.
                ((MTIMES SIMP RATSIMP) 260632366208. |$Ms|)
                ((MTIMES SIMP) 40708470528.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 2532812800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 9543456361600.
              ((MTIMES SIMP RATSIMP) -26449926999168. |$Ms|)
              ((MTIMES SIMP) -4487763555840.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -730528348672.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -82375349760.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) -5000832000.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -2475892975104.
                ((MTIMES SIMP RATSIMP) -943684156672. |$Ms|)
                ((MTIMES SIMP) -1698836239360.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -247428399872.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -17444403200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -747554205696.
                ((MTIMES SIMP RATSIMP) -1014377374976. |$Ms|)
                ((MTIMES SIMP) -201053840640.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -17306675200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -100724401152.
                ((MTIMES SIMP RATSIMP) -39830820352. |$Ms|)
                ((MTIMES SIMP) -4783616000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -7029074454464.
              ((MTIMES SIMP RATSIMP) 18197346952512. |$Ms|)
              ((MTIMES SIMP) 3365270980736.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 630068728320.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 71847060480.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) 5080320000.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1784161324800.
                ((MTIMES SIMP RATSIMP) 239810136064. |$Ms|)
                ((MTIMES SIMP) 1848821165184.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 294675147520.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 27167065600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 585756895232.
                ((MTIMES SIMP RATSIMP) 1539910918016. |$Ms|)
                ((MTIMES SIMP) 360043858944.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 44401587200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 255736852992.
                ((MTIMES SIMP RATSIMP) 142885805312. |$Ms|)
                ((MTIMES SIMP) 26338739200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 16133091840.
                ((MTIMES SIMP RATSIMP) 4798041600. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 2421574539904.
              ((MTIMES SIMP RATSIMP) -7611848595648. |$Ms|)
              ((MTIMES SIMP) -1640047194240.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -318414805248.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -34246955520.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) -2032128000.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1191024694656.
                ((MTIMES SIMP RATSIMP) 144984552320. |$Ms|)
                ((MTIMES SIMP) -1153521248000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -181778086656.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -19474444800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 36171947904.
                ((MTIMES SIMP RATSIMP) -1211927073536. |$Ms|)
                ((MTIMES SIMP) -300232581120.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -51718528000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -262268833536.
                ((MTIMES SIMP RATSIMP) -176295488256. |$Ms|)
                ((MTIMES SIMP) -51718528000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -33158315520.
                ((MTIMES SIMP RATSIMP) -19474444800. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP) -2032128000.
               ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -126140890848.
              ((MTIMES SIMP RATSIMP) 1942295432832. |$Ms|)
              ((MTIMES SIMP) 477975843840.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 77783832576.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 8844387840.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 919269398016.
                ((MTIMES SIMP RATSIMP) -58866893440. |$Ms|)
                ((MTIMES SIMP) 388826705152.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 64280813312.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 4798041600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -306532667136.
                ((MTIMES SIMP RATSIMP) 521503505792. |$Ms|)
                ((MTIMES SIMP) 134576895744.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 26338739200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 140235223680.
                ((MTIMES SIMP RATSIMP) 99366104320. |$Ms|)
                ((MTIMES SIMP) 44401587200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 21912180480.
                ((MTIMES SIMP RATSIMP) 27167065600. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP) 5080320000.
               ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -16834938624.
              ((MTIMES SIMP RATSIMP) -253763494528. |$Ms|)
              ((MTIMES SIMP) -66086617344.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -5827815936.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -458348026112.
                ((MTIMES SIMP RATSIMP) -35028360320. |$Ms|)
                ((MTIMES SIMP) -53220975488.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -10956746752.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 156037756672.
                ((MTIMES SIMP RATSIMP) -107944110464. |$Ms|)
                ((MTIMES SIMP) -34689027840.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -4783616000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -39919289600.
                ((MTIMES SIMP RATSIMP) -26236796672. |$Ms|)
                ((MTIMES SIMP) -17306675200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1857461760.
                ((MTIMES SIMP RATSIMP) -17444403200. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP) -5000832000.
               ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -49649029120.
              ((MTIMES SIMP RATSIMP) -5550616704. |$Ms|)
              ((MTIMES SIMP) -1554909696.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 84776082048.
                ((MTIMES SIMP RATSIMP) 15726355008. |$Ms|)
                ((MTIMES SIMP) -41621248.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -16169695232.
                ((MTIMES SIMP RATSIMP) 3236653952. |$Ms|)
                ((MTIMES SIMP) 4311433728.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 4077285888.
                ((MTIMES SIMP RATSIMP) 2495224320. |$Ms|)
                ((MTIMES SIMP) 2532812800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -3820300032.
                ((MTIMES SIMP RATSIMP) 5301068800. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP) 2420928000.
               ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 3141439488.
              ((MTIMES SIMP RATSIMP) -785359872. |$Ms|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 825840896.
                ((MTIMES SIMP RATSIMP) 111059968. |$Ms|))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -4681396864.
                ((MTIMES SIMP RATSIMP) 1713227776. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 537868928.
                ((MTIMES SIMP RATSIMP) 59444224. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1594324992.
                ((MTIMES SIMP RATSIMP) -615168000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP) -575424000.
               ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
             ((MEXPT SIMP RATSIMP) |$om| 9.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -392679936.
              ((MTIMES SIMP RATSIMP) 55529984. |$Mt|)
              ((MTIMES SIMP) 579487104.
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) -92002944.
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP) -192651776.
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP) 53568000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
             ((MEXPT SIMP RATSIMP) |$om| 10.)))
           ((MEXPT SIMP)
            ((MPLUS SIMP)
             ((MTIMES SIMP)
              ((MPLUS SIMP) 1. ((MTIMES SIMP RATSIMP) -4. |$om|)
               ((MTIMES SIMP) 6. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -4. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MEXPT SIMP RATSIMP) |$om| 4.))
              ((MEXPT SIMP RATSIMP) |$Xi| 2.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -10. ((MTIMES SIMP RATSIMP) 40. |$om|)
               ((MTIMES SIMP) -60. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 40. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -10. ((MEXPT SIMP RATSIMP) |$om| 4.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 3.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 45. ((MTIMES SIMP RATSIMP) -180. |$om|)
               ((MTIMES SIMP) 270. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -180. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 45. ((MEXPT SIMP RATSIMP) |$om| 4.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 4.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -120. ((MTIMES SIMP RATSIMP) 480. |$om|)
               ((MTIMES SIMP) -720. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 480. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -120. ((MEXPT SIMP RATSIMP) |$om| 4.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 5.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 210. ((MTIMES SIMP RATSIMP) -840. |$om|)
               ((MTIMES SIMP) 1260. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -840. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 210. ((MEXPT SIMP RATSIMP) |$om| 4.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 6.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -252. ((MTIMES SIMP RATSIMP) 1008. |$om|)
               ((MTIMES SIMP) -1512. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 1008. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -252. ((MEXPT SIMP RATSIMP) |$om| 4.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 7.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 210. ((MTIMES SIMP RATSIMP) -840. |$om|)
               ((MTIMES SIMP) 1260. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -840. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 210. ((MEXPT SIMP RATSIMP) |$om| 4.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 8.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -120. ((MTIMES SIMP RATSIMP) 480. |$om|)
               ((MTIMES SIMP) -720. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 480. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -120. ((MEXPT SIMP RATSIMP) |$om| 4.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 9.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 45. ((MTIMES SIMP RATSIMP) -180. |$om|)
               ((MTIMES SIMP) 270. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -180. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 45. ((MEXPT SIMP RATSIMP) |$om| 4.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 10.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -10. ((MTIMES SIMP RATSIMP) 40. |$om|)
               ((MTIMES SIMP) -60. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 40. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -10. ((MEXPT SIMP RATSIMP) |$om| 4.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 11.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 1. ((MTIMES SIMP RATSIMP) -4. |$om|)
               ((MTIMES SIMP) 6. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -4. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MEXPT SIMP RATSIMP) |$om| 4.))
              ((MEXPT SIMP RATSIMP) |$Xi| 12.)))
            -1.))) 
(ADD2LNC '|$Assss| $VALUES) 
(DSKSETQ $GH_0
         '((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 2.) -1.)
           ((MEXPT SIMP) (($XX SIMP) 1. 4.) -1.)
           ((MEXPT SIMP) (($XX SIMP) 2. 4.) -1.))) 
(ADD2LNC '$GH_0 $VALUES) 
(DSKSETQ |$tttt0|
         '((MTIMES SIMP)
           ((MEXPT SIMP) (($XX SIMP) 1. 2.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 2.)))
           ((MEXPT SIMP) (($XX SIMP) 1. 3.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 3.)))
           ((MEXPT SIMP) (($XX SIMP) 1. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 4.)))
           ((MEXPT SIMP) (($XX SIMP) 2. 3.)
            ((MTIMES SIMP) -4. (($PP SIMP) 2. 3.)))
           ((MEXPT SIMP) (($XX SIMP) 2. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 2. 4.)))
           ((MEXPT SIMP) (($XX SIMP) 3. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 3. 4.))))) 
(ADD2LNC '|$tttt0| $VALUES) 
(DSKSETQ |$tttt|
         '((MTIMES SIMP FACTORED)
           ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
            ((MPLUS SIMP) -4. ((MTIMES SIMP) 2. |$Ms|)
             ((MTIMES SIMP) 2. |$Mt|)))
           ((MEXPT SIMP) |$om|
            ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 8.)
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|) 2.))) 
(ADD2LNC '|$tttt| $VALUES) 
(DSKSETQ |$a1234|
         '((MLIST SIMP)
           ((MTIMES SIMP FACTORED) -32.
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -8. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MPLUS SIMP IRREDUCIBLE) -9977013424.
             ((MTIMES SIMP RATSIMP) 68932112860. |$Ms|)
             ((MTIMES SIMP) 12332889714.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) 755277412. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) 51246632. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP) 1674000. ((MEXPT SIMP RATSIMP) |$Ms| 5.))
             ((MTIMES SIMP RATSIMP) 79816107392. |$om|)
             ((MTIMES SIMP RATSIMP) -339553682826. |$Ms| |$om|)
             ((MTIMES SIMP) -59698484448.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$om|)
             ((MTIMES SIMP) -5430812204.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$om|)
             ((MTIMES SIMP) -453025344. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$om|)
             ((MTIMES SIMP) -17982000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$om|)
             ((MTIMES SIMP RATSIMP) -19954026848. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) -10055929932. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -4662619392.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt| |$om|)
             ((MTIMES SIMP) -451256368. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -19224000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -218156684699.
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 713755809318. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 120991128398.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 15441194580.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 1543707624. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 75654000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 61649042436. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 30198759822. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 25310129596.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 3065342160. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 165658400. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 9381359460. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 8144761444. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 1272139704. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 79150400. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 298233011300.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -826560218724. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -140242611120.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -22829010896.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -2574229680.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -156276000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -77371655472. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -29490129896. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -53088632480.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -7732137496.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -545137600. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -23361068928.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -31699292968. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -6282932520.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -540833600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3147637536.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1244713136. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -149488000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -219658576702.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 568667092266. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 105164718148.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 19689647760.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2245220640. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 158760000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 55755041400. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 7494066752. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 57775661412.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 9208598360. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 848970800. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 18304902976.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 48122216188. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 11251370592.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1387549600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 7991776656. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 4465181416. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 823085600. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 504159120. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 149938800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 75674204372.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -237870268614. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -51251474820.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -9950462664.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1070217360.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -63504000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -37219521708. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 4530767260. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -36047539000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -5680565208.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -608576400. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1130373372. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -37872721048. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -9382268160.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1616204000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -8195901048.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -5509234008. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1616204000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1036197360.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -608576400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -63504000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -3941902839.
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 60696732276. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 14936745120.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2430744768. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 276387120. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 28727168688. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1839590420. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 12150834536.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2008775416. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 149938800. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -9579145848.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 16296984556. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 4205527992. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 823085600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 4382350740. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 3105190760. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1387549600. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 684755640. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 848970800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 158760000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -526091832.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -7930109204. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2065206792.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -182119248. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -14323375816. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1094636260. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1663155484.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -342398336. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 4876179896. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -3373253452. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1084032120.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -149488000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1247477800.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -819899896. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -540833600. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -58045680. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -545137600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -156276000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1551532160.
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -173456772. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -48590928. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 2649252564. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 491448594. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1300664. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -505302976. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 101145436. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 134732304. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 127415184. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 77975760. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 79150400. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -119384376. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 165658400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 75654000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 98169984. ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -24542496. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 25807528. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 3470624. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -146293652. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 53538368. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 16808404. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1857632. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 49822656. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -19224000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -17982000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -12271248.
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 1735312. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 18108972. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -2875092. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -6020368. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 1674000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))))
           ((MTIMES SIMP FACTORED) -32.
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om|) -4.)
            ((MPLUS SIMP IRREDUCIBLE) -9977013424.
             ((MTIMES SIMP RATSIMP) 68932112860. |$Ms|)
             ((MTIMES SIMP) 12332889714.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) 755277412. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) 51246632. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP) 1674000. ((MEXPT SIMP RATSIMP) |$Ms| 5.))
             ((MTIMES SIMP RATSIMP) 79816107392. |$om|)
             ((MTIMES SIMP RATSIMP) -339553682826. |$Ms| |$om|)
             ((MTIMES SIMP) -59698484448.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$om|)
             ((MTIMES SIMP) -5430812204.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$om|)
             ((MTIMES SIMP) -453025344. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$om|)
             ((MTIMES SIMP) -17982000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$om|)
             ((MTIMES SIMP RATSIMP) -19954026848. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) -10055929932. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -4662619392.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt| |$om|)
             ((MTIMES SIMP) -451256368. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -19224000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -218156684699.
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 713755809318. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 120991128398.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 15441194580.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 1543707624. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 75654000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 61649042436. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 30198759822. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 25310129596.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 3065342160. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 165658400. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 9381359460. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 8144761444. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 1272139704. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 79150400. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 298233011300.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -826560218724. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -140242611120.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -22829010896.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -2574229680.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -156276000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -77371655472. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -29490129896. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -53088632480.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -7732137496.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -545137600. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -23361068928.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -31699292968. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -6282932520.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -540833600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3147637536.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1244713136. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -149488000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -219658576702.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 568667092266. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 105164718148.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 19689647760.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2245220640. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 158760000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 55755041400. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 7494066752. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 57775661412.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 9208598360. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 848970800. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 18304902976.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 48122216188. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 11251370592.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1387549600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 7991776656. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 4465181416. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 823085600. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 504159120. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 149938800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 75674204372.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -237870268614. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -51251474820.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -9950462664.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1070217360.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -63504000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -37219521708. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 4530767260. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -36047539000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -5680565208.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -608576400. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1130373372. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -37872721048. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -9382268160.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1616204000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -8195901048.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -5509234008. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1616204000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1036197360.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -608576400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -63504000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -3941902839.
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 60696732276. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 14936745120.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2430744768. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 276387120. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 28727168688. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1839590420. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 12150834536.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2008775416. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 149938800. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -9579145848.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 16296984556. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 4205527992. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 823085600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 4382350740. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 3105190760. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1387549600. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 684755640. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 848970800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 158760000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -526091832.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -7930109204. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2065206792.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -182119248. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -14323375816. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1094636260. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1663155484.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -342398336. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 4876179896. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -3373253452. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1084032120.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -149488000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1247477800.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -819899896. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -540833600. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -58045680. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -545137600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -156276000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1551532160.
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -173456772. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -48590928. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 2649252564. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 491448594. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1300664. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -505302976. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 101145436. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 134732304. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 127415184. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 77975760. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 79150400. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -119384376. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 165658400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 75654000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 98169984. ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -24542496. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 25807528. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 3470624. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -146293652. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 53538368. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 16808404. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1857632. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 49822656. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -19224000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -17982000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -12271248.
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 1735312. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 18108972. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -2875092. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -6020368. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 1674000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) -10.)
            ((MEXPT SIMP) |$Xi| -2.))
           ((MTIMES SIMP FACTORED)
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -4. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 10.)
            ((MEXPT SIMP) |$Xi| 2.))
           ((MTIMES SIMP FACTORED) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|)
            |$Xi|
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -2.)))) 
(ADD2LNC '|$a1234| $VALUES) 
(DEFPROP $SET_NUMBER_OF_PARTICLE %SET_NUMBER_OF_PARTICLE VERB) 
(MDEFPROP $SET_NUMBER_OF_PARTICLE
    ((LAMBDA) ((MLIST) |$nn0|)
     ((MPROG) ((MSETQ) |$nn| |$nn0|)
      (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.) ((MPLUS) |$nn0| 1.))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MSETQ) ((|$s| ARRAY) $R)
        ((MPLUS) ((|$k|) $R)
         (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S ((MPLUS) $R 1.)
          |$nn0|))))))
    MEXPR) 
(DEFPROP $SET_NUMBER_OF_PARTICLE $ANY FUNCTION-MODE) 
(ADD2LNC '(($SET_NUMBER_OF_PARTICLE) |$nn0|) $FUNCTIONS) 
(DEFPROP %SET_NUMBER_OF_PARTICLE $SET_NUMBER_OF_PARTICLE NOUN) 
(DEFPROP $NOTZERO %NOTZERO VERB) 
(MDEFPROP $NOTZERO
    ((LAMBDA) ((MLIST) $X) ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))
    MEXPR) 
(DEFPROP $NOTZERO $FIXNUM FUNCTION-MODE) 
(ADD2LNC '(($NOTZERO) $X) $FUNCTIONS) 
(DEFPROP %NOTZERO $NOTZERO NOUN) 
(DEFPROP |$compute_alphas_no_zmV1| |%compute_alphas_no_zmV1| VERB) 
(MDEFPROP |$compute_alphas_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
        ((MSETQ) $POW0
         ((MTIMES) 2.
          (($SUM)
           (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0 $MAX_USED_LEVEL0)
           $L0 2. $MAX_USED_LEVEL0)))
        ((MSETQ) $POW0
         ((MPLUS) $POW0
          (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2. $MAX_USED_LEVEL0)))
        ((MCOND) |$dbg_compute_levels|
         (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T $FALSE)
        ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
      ((MRETURN) |$noAlphas0|)))
    MEXPR) 
(DEFPROP |$compute_alphas_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_alphas_no_zmV1| |$compute_alphas_no_zmV1| NOUN) 
(DEFPROP |$compute_levels_used_no_zmV1| |%compute_levels_used_no_zmV1|
         VERB) 
(MDEFPROP |$compute_levels_used_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
        ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
         ((MPROGN)
          ((MSETQ) $POW0
           ((MPLUS)
            (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
             ((MPLUS) $L0 ((MMINUS) 1.)))
            (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0 $MAX_USED_LEVEL0)))
          ((MCOND) ((MGREATERP) $POW0 0.)
           ((MSETQ) ((|$usedLevels0| ARRAY) $R)
            (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
             ((|$usedLevels0| ARRAY) $R)))
           T $FALSE)))))
      ((MRETURN) |$usedLevels0|)))
    MEXPR) 
(DEFPROP |$compute_levels_used_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_levels_used_no_zmV1| |$compute_levels_used_no_zmV1|
         NOUN) 
(DEFPROP |$compute_levels_and_powers_used_no_zmV1|
         |%compute_levels_and_powers_used_no_zmV1| VERB) 
(MDEFPROP |$compute_levels_and_powers_used_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
        ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
         ((MPROGN)
          ((MSETQ) $POW0
           ((MPLUS)
            (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
             ((MPLUS) $L0 ((MMINUS) 1.)))
            ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
            (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
             $MAX_USED_LEVEL0)))
          ((MCOND) ((MGREATERP) $POW0 0.)
           ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
            (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
             ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
           T $FALSE)))))
      ((MRETURN) |$usedLevelsPowers0|)))
    MEXPR) 
(DEFPROP |$compute_levels_and_powers_used_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_levels_and_powers_used_no_zmV1|)
           $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_levels_and_powers_used_no_zmV1|
         |$compute_levels_and_powers_used_no_zmV1| NOUN) 
(DEFPROP |$compute_Ks_no_zmV1| |%compute_Ks_no_zmV1| VERB) 
(MDEFPROP |$compute_Ks_no_zmV1|
    ((LAMBDA) ((MLIST) $LEVEL_USED_ARRAY0)
     ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
      ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
      ((MDO) $R 1. NIL NIL |$nn| NIL
       ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
        ((MSETQ) |$Nlus0| (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
        ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
         ((MPROGN)
          ((MSETQ) $NR_PQ
           ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R) $INR_PQ))
          ((MSETQ) ((|$explK0| ARRAY) $R)
           ((MPLUS) ((|$explK0| ARRAY) $R)
            ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
        ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
         ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
        |$end_r_loop|))
      ((MRETURN) |$Ks_rules0|)))
    MEXPR) 
(DEFPROP |$compute_Ks_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0) $FUNCTIONS) 
(DEFPROP |%compute_Ks_no_zmV1| |$compute_Ks_no_zmV1| NOUN) 
(DEFPROP |$compute_Ds| |%compute_Ds| VERB) 
(MDEFPROP |$compute_Ds|
    ((LAMBDA) ((MLIST) $LEVEL_USED_ARRAY0)
     ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
      ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
      ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
       ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
        ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
         ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
          ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL NIL
           NIL
           ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL NIL NIL
            NIL
            ((MSETQ) ((|$explD0| ARRAY) $R $S)
             ((MPLUS) ((|$explD0| ARRAY) $R $S)
              ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
               ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
          ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
           (($ENDCONS)
            ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
            ((|$Ds_rules0| ARRAY) $R)))
          |$end_s_loop|))
        |$end_r_loop|))
      ((MRETURN) |$Ds_rules0|)))
    MEXPR) 
(DEFPROP |$compute_Ds| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_Ds|) $LEVEL_USED_ARRAY0) $FUNCTIONS) 
(DEFPROP |%compute_Ds| |$compute_Ds| NOUN) 
(DSKSETQ $WICK '$WICK) 
(DEFPROP $WICK %WICK VERB) 
(MDEFPROP $WICK
    ((LAMBDA) ((MLIST) |$list_Nr0|)
     ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
      ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
      ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
      ((MSETQ) $WICK00
       ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
        ((MFACTORIAL) |$Nr0|)))
      ((MDO) $R 2. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $WICK0 0.)
        ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
        ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
         ((MPROGN) ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
          ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
           ((MSETQ) $WICK0
            ((MPLUS) $WICK0
             ((MTIMES)
              ((MQUOTIENT) 1.
               ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
              $CO0
              ((MEXPT) ((|$s| ARRAY) $R)
               ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
           T $FALSE)))
        ((MSETQ) $WICK00 $WICK0)))
      ((MRETURN) $WICK00)))
    MEXPR) 
(DEFPROP $WICK $ANY FUNCTION-MODE) 
(ADD2LNC '(($WICK) |$list_Nr0|) $FUNCTIONS) 
(DEFPROP %WICK $WICK NOUN) 
(DEFPROP $DO_ALL_TERM %DO_ALL_TERM VERB) 
(MDEFPROP $DO_ALL_TERM
    ((LAMBDA) ((MLIST) $INT0 $LEVELS_POWERS0 |$Ks_rules0| |$Ds_rules0|)
     ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
      (($PRINT) "in computing 'Z' (do_all_term)")
      ((MSETQ) $EXPL_INT0 $INT0)
      ((MDO) $R 1. NIL NIL |$nn| NIL
       ((MPROGN)
        ((MCOND) |$dbg_all_terms|
         (($PRINT)
          "in computing 'Z' (do_all_term) doing all terms for particle"
          $R)
         T $FALSE)
        ((MSETQ) $EXPL_INT0
         (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
          ((|$Ds_rules0| ARRAY) $R)))
        ((MSETQ) $NLEVELS0 (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
        ((MCOND) |$dbg_all_terms|
         (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
        ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
         ((MPROGN)
          ((MCOND) |$dbg_all_terms|
           (($PRINT) " project to"
            (($L) $R
             ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
            "^"
            ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
             ((MPLUS) $L0 1.)))
           T $FALSE)
          ((MSETQ) $EXPL_INT0
           (($RATCOEF) $EXPL_INT0
            (($L) $R
             ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
            ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
             ((MPLUS) $L0 1.))))
          ((MCOND) |$dbg_all_terms|
           (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
      ((MRETURN) $EXPL_INT0)))
    MEXPR) 
(DEFPROP $DO_ALL_TERM $ANY FUNCTION-MODE) 
(ADD2LNC '(($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
           |$Ds_rules0|)
         $FUNCTIONS) 
(DEFPROP %DO_ALL_TERM $DO_ALL_TERM NOUN) 
(DEFPROP $STATE2MATRIX %STATE2MATRIX VERB) 
(MDEFPROP $STATE2MATRIX
    ((LAMBDA) ((MLIST) $STATE0 |$MaxLevel0|)
     ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
      ((MSETQ) $MAT0
       (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
        ((MPLUS) |$MaxLevel0| 1.)))
      ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
       ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
        ((MPROGN)
         ((MSETQ) (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
          (($HIPOW) $STATE0 (($P) $IP $IQ)))
         ((MSETQ) $STATE00
          ((MQUOTIENT) $STATE00
           ((MEXPT) (($P) $IP $IQ)
            (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
      ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
       ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
        ((MPROGN)
         ((MSETQ) (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
          ((MPLUS) (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
           (($HIPOW) $STATE0 (($P) $IP $IQ))))
         ((MSETQ) $STATE00
          ((MQUOTIENT) $STATE00
           ((MEXPT) (($P) $IP $IQ) (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
      ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
       (($ERROR) "In state2matrix missing some contributions in"
        $STATE0 "since we are left with" $STATE00 "after analysis")
       T $FALSE)
      ((MRETURN) (($COPYMATRIX) $MAT0))))
    MEXPR) 
(DEFPROP $STATE2MATRIX $ANY FUNCTION-MODE) 
(ADD2LNC '(($STATE2MATRIX) $STATE0 |$MaxLevel0|) $FUNCTIONS) 
(DEFPROP %STATE2MATRIX $STATE2MATRIX NOUN) 
(DEFPROP |$take_derivative_wrt_lambdaV1|
         |%take_derivative_wrt_lambdaV1| VERB) 
(MDEFPROP |$take_derivative_wrt_lambdaV1|
    ((LAMBDA) ((MLIST) $NR0 $LEVEL0 $INDEX0 $TERM0)
     ((MPROG)
      ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0 $NPOW0
       $OP0)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
       ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
       ((MSETQ) $TERM00 $TERM0))
      ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $NEWTERM00 0.)
        ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MSETQ) $OP0 (($INPART) $FAC0 0.))
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MCOND) ((MGREATERP) $NPOW0 2.)
            (($ERROR)
             "la() has one index and it cannot occour with a power bigger than 2! term="
             $TERM00)
            T
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$l|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$ll|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
             ((MEXPT) ((MMINUS) 1.) $LEVEL0)
             ((MFACTORIAL)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
             ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LAK)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$laSk|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
              $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LALA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$ll|)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
             ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
             ((MFACTORIAL)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
             ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $KLA)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$Skla|)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LALA)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA2)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) 2. $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          |$end_pow_op|)
         T
         ((MCOND) $ISOP0
          ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$l|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0) $TERM00
              $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) $LEVEL0)
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LAK)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$laSk|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
               $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LA2)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) 2.
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $KLA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$Skla|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
               $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MPROGN)
             ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
              ((MSETQ) $NEWTERM00 (($SUBSTINPART) |$Dim| $TERM00 $NF0))
              T
              ((MPROGN)
               ((MSETQ) $NEWTERM00 (($SUBSTINPART) 1. $TERM00 $NF0))
               ((MSETQ) $NEWTERM00
                (($SUBSTITUTE) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                 $NEWTERM00))))
             |$end_lambda|)
            T $FALSE)
           |$end_if_op|)
          T $FALSE))
        ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
      ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_lambdaV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_lambdaV1|
         |$take_derivative_wrt_lambdaV1| NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA %TAKE_DERIVATIVE_WRT_LAMBDA VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA
    ((LAMBDA) ((MLIST) $NR0 $LEVEL0 $INDEX0 $TERM0)
     ((MPROG)
      ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0 $NPOW0
       $OP0)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
       ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
       ((MSETQ) $TERM00 $TERM0))
      ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $NEWTERM00 0.)
        ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0)) ((MSETQ) $NPOW0 1.)
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MSETQ) $OP0 (($INPART) $FAC0 0.))
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MCOND) ((MGREATERP) $NPOW0 2.)
            (($ERROR)
             "la() has one index and it cannot occour with a power bigger than 2! term="
             $TERM00)
            T
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$l|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MPROGN)
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0
              (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
               $NF0 2.)))
            ((MCOND) ((MEQUAL) $OP0 |$ll|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               ((MEXPT) ((MMINUS) 1.) $LEVEL0)
               ((MFACTORIAL)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
               ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LAK)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 |$laSk|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LALA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)))
             T $FALSE)
            |$end_lambda_other|)
           T $FALSE)
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MPROGN)
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0
              (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
               $NF0 2.)))
            ((MCOND) ((MEQUAL) $OP0 |$ll|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
               ((MFACTORIAL)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
               ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $KLA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 |$Skla|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LALA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)))
             T $FALSE)
            |$end_other_la|)
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA2)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) 2. $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          |$end_pow_op|)
         T
         ((MCOND) $ISOP0
          ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$l|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0) $TERM00
              $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) $LEVEL0)
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LAK)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$laSk|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
               $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LA2)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) 2.
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $KLA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$Skla|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
               $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MPROGN)
             ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
              ((MSETQ) $NEWTERM00 (($SUBSTINPART) |$Dim| $TERM00 $NF0))
              T
              ((MPROGN)
               ((MSETQ) $NEWTERM00 (($SUBSTINPART) 1. $TERM00 $NF0))
               ((MSETQ) $NEWTERM00
                (($SUBSTITUTE) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                 $NEWTERM00))))
             |$end_lambda|)
            T $FALSE)
           |$end_if_op|)
          T $FALSE))
        ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
      ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_LAMBDA $TAKE_DERIVATIVE_WRT_LAMBDA NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR
         %TAKE_DERIVATIVE_WRT_SCALAR_PAIR VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR
    ((LAMBDA) ((MLIST) $NR0 $LEVEL10 $LEVEL20 $TERM0)
     ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
      ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
      ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.)) ((MSETQ) $DER0 0.)
      ((MCOND) ((MGREATERP) $LEVEL10 0.)
       ((MSETQ) $DER00
        (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0| $TERM0))
       T ((MSETQ) $DER00 ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
      ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
      ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
       ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
        ((MDO) $NT0 1. NIL NIL $LDER00 NIL
         ((MPROGN)
          ((MCOND) |$dbg_wrt_pair|
           (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
            "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
           T $FALSE)
          ((MSETQ) $TMP_DER0
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
            (($INPART) $DER00 $NT0)))
          ((MSETQ) $DER0 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
       T
       ((MPROGN)
        ((MCOND) |$dbg_wrt_pair|
         (($PRINT) "    SINGLE term: take der of" $DER00 "wrt lambda("
          $NR0 $LEVEL20 |$newII0| ")")
         T $FALSE)
        ((MSETQ) $DER0
         (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0| $DER00))))
      ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0)) ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
           $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_SCALAR_PAIR
         $TAKE_DERIVATIVE_WRT_SCALAR_PAIR NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_STATE %TAKE_DERIVATIVE_WRT_STATE VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_STATE
    ((LAMBDA) ((MLIST) $NR0 $ONE_STATE_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
      ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $ONE_STATE_IN_MATRIX0))
      ((MSETQ) |$Der0| $TERM0)
      ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
       ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
        ((MCOND)
         ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
         ((MPROGN)
          ((MDO) $N_PQ 1. NIL NIL
           (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
           ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
             ((MPROGN)
              ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
               ((MSETQ) |$tmp_Der0|
                ((MPLUS) |$tmp_Der0|
                 (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                  ((MPLUS) $L0 ((MMINUS) 1.))
                  ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
              ((MSETQ) |$Der0| |$tmp_Der0|))
             T
             ((MSETQ) |$Der0|
              (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
               ((MPLUS) $L0 ((MMINUS) 1.)) ((MPLUS) $C0 ((MMINUS) 1.))
               |$Der0|)))))
          |$end_loop_c0|)
         T $FALSE)))
      ((MRETURN) |$Der0|)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_STATE $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_STATE $TAKE_DERIVATIVE_WRT_STATE NOUN) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV1|
         |%take_derivative_wrt_scalar_stateSV1| VERB) 
(MDEFPROP |$take_derivative_wrt_scalar_stateSV1|
    ((LAMBDA) ((MLIST) $SCALARS_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
      ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
      ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
       ((MCOND)
        ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
        ((MPROGN)
         ((MCOND) |$dbg_scalars|
          (($PRINT) "nr0=" $NR0 "out of"
           (($LENGTH) $SCALARS_IN_MATRIX0))
          T $FALSE)
         ((MSETQ) |$tmp_DER0| 0.)
         ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
          ((MPROGN)
           (($PRINT) "before length(DER0) is" (($LENGTH) |$der0|))
           ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
            ((MSETQ) |$tmp_DER0|
             ((MPLUS) |$tmp_DER0|
              (($TAKE_DERIVATIVE_WRT_STATE) $NR0
               (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
           ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
          T
          ((MPROGN)
           ((MCOND) |$dbg_scalars|
            (($PRINT) "SINGLE term " |$der0| "derivative wrt r=" $NR0
             "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0) "with nr=" $NR0)
            T $FALSE)
           ((MSETQ) |$der0|
            (($TAKE_DERIVATIVE_WRT_STATE) $NR0
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
           |$end_single|)))
        T $FALSE))
      ((MRETURN) |$der0|)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_scalar_stateSV1|) $SCALARS_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_scalar_stateSV1|
         |$take_derivative_wrt_scalar_stateSV1| NOUN) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV2|
         |%take_derivative_wrt_scalar_stateSV2| VERB) 
(MDEFPROP |$take_derivative_wrt_scalar_stateSV2|
    ((LAMBDA) ((MLIST) $SCALARS_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
      ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
       ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
        (($PRINT) "in take_derivative_wrt_scalar_stateSV2 acting on"
         $LT0 "terms")
        ((MDO) $NT0 1. NIL NIL $LT0 NIL
         ((MPROGN)
          ((MCOND) |$dbg_wrt_states|
           (($PRINT) "in take_derivative_wrt_scalar_stateSV2 EXAM term"
            $NT0 "out of" $LT0 "now there are"
            ((MCOND) ((MNOT) (($NUMBERP) |$der0|)) (($LENGTH) |$der0|)
             T 0.)
            "terms")
           T
           ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
            (($PRINT)
             "in take_derivative_wrt_scalar_stateSV2 EXAM term" $NT0
             "(step 100) out of" $LT0)
            T $FALSE))
          ((MSETQ) |$NIused| 0.)
          ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
          ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
           ((MCOND)
            ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
            ((MPROGN)
             ((MSETQ) |$tmp_DER0|
              (($TAKE_DERIVATIVE_WRT_STATE) $NR0
               (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
             |$end_nr_loop|)
            T $FALSE))
          ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
          |$end_t0_loop|)))
       T
       ((MPROGN) ((MSETQ) |$der0| $TERM0)
        ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
         ((MCOND)
          ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
          ((MPROGN)
           ((MCOND) |$dbg_wrt_states|
            (($PRINT)
             "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
             |$der0| "derivative wrt r=" $NR0 "and"
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
            T $FALSE)
           ((MSETQ) |$der0|
            (($TAKE_DERIVATIVE_WRT_STATE) $NR0
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
           |$end_single|)
          T $FALSE))))
      ((MRETURN) |$der0|)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV2| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_scalar_stateSV2|) $SCALARS_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_scalar_stateSV2|
         |$take_derivative_wrt_scalar_stateSV2| NOUN) 
(DEFPROP $CONTRACT_PAIRS_IN_ONE_TERM %CONTRACT_PAIRS_IN_ONE_TERM VERB) 
(MDEFPROP $CONTRACT_PAIRS_IN_ONE_TERM
    ((LAMBDA) ((MLIST) $UTERM0)
     ((MPROG)
      ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0 $NPOW0
       $OP0 $IND0 $NFAC0 $NR0 $NS0)
      ((MSETQ) $UTERM00 $UTERM0)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
       ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
       ((MRETURN) $UTERM0) T $FALSE)
      ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
      ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_contract| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
            ((MNOT) ((MEQUAL) $NPOW0 2.)))
           (($ERROR) "the power must be 2!! wrong term=" $UTERM0) T
           $FALSE)
          ((MCOND) ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
           ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MCOND) ((MEQUAL) $OP0 $LA)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE)
          ((MCOND) ((MEQUAL) $OP0 |$Sk|)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE)
          ((MCOND) ((MEQUAL) $OP0 $K)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE))
         T
         ((MCOND)
          ((MAND) $ISOP0
           (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
          ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
           ((MCOND)
            ((MNOT)
             (($IS) ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
            ((MPROGN)
             ((MSETQ) $OTHERFAC0 (($ASSOC) $IND0 $LIST_INDEX_FACS0))
             ((MSETQ) $NR0 (($INPART) $FAC0 1.))
             ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
             ((MCOND) ((MLEQP) $NR0 $NS0)
              ((MSETQ) $CTERM0
               ((MTIMES) $CTERM0
                ((MQAPPLY)
                 (($CONCAT) (($INPART) $FAC0 0.)
                  (($INPART) $OTHERFAC0 0.))
                 $NR0 (($INPART) $FAC0 2.) $NS0
                 (($INPART) $OTHERFAC0 2.))))
              T
              ((MSETQ) $CTERM0
               ((MTIMES) $CTERM0
                ((MQAPPLY)
                 (($CONCAT) (($INPART) $OTHERFAC0 0.)
                  (($INPART) $FAC0 0.))
                 $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                 (($INPART) $FAC0 2.)))))
             ((MSETQ) $LIST_INDEX_FACS0
              (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0) $LIST_INDEX_FACS0)))
            T
            ((MSETQ) $LIST_INDEX_FACS0
             (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
          T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
        |$end_fac_loop|))
      ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
       ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
       ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
      ((MRETURN) $CTERM0)))
    MEXPR) 
(DEFPROP $CONTRACT_PAIRS_IN_ONE_TERM $ANY FUNCTION-MODE) 
(ADD2LNC '(($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0) $FUNCTIONS) 
(DEFPROP %CONTRACT_PAIRS_IN_ONE_TERM $CONTRACT_PAIRS_IN_ONE_TERM NOUN) 
(DEFPROP $CONTRACT_PAIRS %CONTRACT_PAIRS VERB) 
(MDEFPROP $CONTRACT_PAIRS
    ((LAMBDA) ((MLIST) |$utermS0|)
     ((MPROG) ((MLIST) $SUM0)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
       ((MPROGN) ((MSETQ) $SUM0 0.)
        ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
         ((MSETQ) $SUM0
          ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
       T ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
      ((MRETURN) $SUM0)))
    MEXPR) 
(DEFPROP $CONTRACT_PAIRS $ANY FUNCTION-MODE) 
(ADD2LNC '(($CONTRACT_PAIRS) |$utermS0|) $FUNCTIONS) 
(DEFPROP %CONTRACT_PAIRS $CONTRACT_PAIRS NOUN) 
(DEFPROP $TRUE_XX %TRUE_XX VERB) 
(MDEFPROP $TRUE_XX
    ((LAMBDA) ((MLIST) $R $S)
     ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))
    MEXPR) 
(DEFPROP $TRUE_XX $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_XX) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_XX $TRUE_XX NOUN) 
(DEFPROP |$otherN| |%otherN| VERB) 
(MDEFPROP |$otherN|
    ((LAMBDA) ((MLIST) $M $N)
     ((MCOND)
      ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
       ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
      3. T
      ((MCOND)
       ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
        ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
       2. T
       ((MCOND)
        ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
         ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
        1. T $FALSE))))
    MEXPR) 
(DEFPROP |$otherN| $BOOLEAN FUNCTION-MODE) 
(ADD2LNC '((|$otherN|) $M $N) $FUNCTIONS) 
(DEFPROP |%otherN| |$otherN| NOUN) 
(DEFPROP $COMPUTE_PP3 %COMPUTE_PP3 VERB) 
(MDEFPROP $COMPUTE_PP3
    ((LAMBDA) ((MLIST) ((MLIST) |$n|))
     ((MPROG)
      ((MDO) $M 1. NIL NIL |$nn| NIL
       ((MDO) $N 1. NIL NIL |$nn| NIL
        ((MCOND) ((MEQUAL) $M $N)
         ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
          ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))) $AP))
         T
         ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
          ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
           ((MPLUS)
            ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
            ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
            ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))
    MEXPR) 
(DEFPROP $COMPUTE_PP3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_PP3) ((MLIST) |$n|)) $FUNCTIONS) 
(MDEFPROP $COMPUTE_PP3 T MLEXPRP) 
(DEFPROP %COMPUTE_PP3 $COMPUTE_PP3 NOUN) 
(DEFPROP $PP3ONSHELL %PP3ONSHELL VERB) 
(MDEFPROP $PP3ONSHELL
    ((LAMBDA) ((MLIST) $M $N) (($NUM_PP3 ARRAY) $M $N)) MEXPR) 
(DEFPROP $PP3ONSHELL $ANY FUNCTION-MODE) 
(ADD2LNC '(($PP3ONSHELL) $M $N) $FUNCTIONS) 
(DEFPROP %PP3ONSHELL $PP3ONSHELL NOUN) 
(DEFPROP $TRUE_GF_XX3 %TRUE_GF_XX3 VERB) 
(MDEFPROP $TRUE_GF_XX3
    ((LAMBDA) ((MLIST) $R $S) (($NUM_XX3 ARRAY) $R $S)) MEXPR) 
(DEFPROP $TRUE_GF_XX3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_GF_XX3) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_GF_XX3 $TRUE_GF_XX3 NOUN) 
(DEFPROP $GF_XX3 %GF_XX3 VERB) 
(MDEFPROP $GF_XX3
    ((LAMBDA) ((MLIST) $M $N)
     ((MCOND) ((MEQUAL) $M 1.) |$x1| T
      ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
       ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
        |$x3|))))
    MEXPR) 
(DEFPROP $GF_XX3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($GF_XX3) $M $N) $FUNCTIONS) 
(DEFPROP %GF_XX3 $GF_XX3 NOUN) 
(DSKSETQ $COMPUTE_PP4 '$COMPUTE_PP4) 
(DEFPROP $COMPUTE_PP4 %COMPUTE_PP4 VERB) 
(MDEFPROP $COMPUTE_PP4
    ((LAMBDA) ((MLIST) ((MLIST) |$n|))
     ((MPROG)
      ((MDO) $M 1. NIL NIL |$nn| NIL
       ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
        ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))) $AP)))
      ((MSETQ) |$Mu|
       ((MPLUS)
        ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
        ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Ms|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Mt|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
       (($RATSIMP)
        ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
         ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
          ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
      ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Ms|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Mt|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
       (($RATSIMP)
        ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
         ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.) ((MMINUS) 2.)
          ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))
    MEXPR) 
(DEFPROP $COMPUTE_PP4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_PP4) ((MLIST) |$n|)) $FUNCTIONS) 
(MDEFPROP $COMPUTE_PP4 T MLEXPRP) 
(DEFPROP %COMPUTE_PP4 $COMPUTE_PP4 NOUN) 
(DEFPROP $PP4ONSHELL %PP4ONSHELL VERB) 
(MDEFPROP $PP4ONSHELL
    ((LAMBDA) ((MLIST) $M $N) (($NUM_PP4 ARRAY) $M $N)) MEXPR) 
(DEFPROP $PP4ONSHELL $ANY FUNCTION-MODE) 
(ADD2LNC '(($PP4ONSHELL) $M $N) $FUNCTIONS) 
(DEFPROP %PP4ONSHELL $PP4ONSHELL NOUN) 
(DEFPROP $COMPUTE_XX4 %COMPUTE_XX4 VERB) 
(MDEFPROP $COMPUTE_XX4
    ((LAMBDA) ((MLIST))
     ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
      (($REMARRAY) $NUM_XX4)
      ((MSETQ) $GF_X_RULES
       ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
      ((MSETQ) $EQ_XX40
       ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
        ((MEQUAL) |$om|
         ((MQUOTIENT)
          ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
           (($XX) 1. 3.))
          (($XX) 2. 4.)))))
      ((MSETQ) $EQ_XX40
       ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
        ((MEQUAL)
         ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.) (($XX) 2. 4.))
         ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
      ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
      ((MSETQ) $SO_X13
       (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
      ((MSETQ) $XX4_LIST
       (($MAKELIST)
        (($MAKELIST)
         ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S)) $S
         ((MPLUS) $R 1.) |$nn|)
        $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
      ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
      ((MSETQ) $XX4_LIST
       (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
      ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
      ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
       (($MAP) ":" ((MLIST) (($LHS) $GFXX0)) ((MLIST) (($RHS) $GFXX0))))
      ((MSETQ) |$dx3_dOM| (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
      ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES)) |$xx4_done|))
    MEXPR) 
(DEFPROP $COMPUTE_XX4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_XX4)) $FUNCTIONS) 
(DEFPROP %COMPUTE_XX4 $COMPUTE_XX4 NOUN) 
(DEFPROP $TRUE_GF_XX4 %TRUE_GF_XX4 VERB) 
(MDEFPROP $TRUE_GF_XX4
    ((LAMBDA) ((MLIST) $R $S) (($NUM_XX4 ARRAY) $R $S)) MEXPR) 
(DEFPROP $TRUE_GF_XX4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_GF_XX4) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_GF_XX4 $TRUE_GF_XX4 NOUN) 
(DEFPROP |$check_cyc_A_234| |%check_cyc_A_234| VERB) 
(MDEFPROP |$check_cyc_A_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
        ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
        ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
        ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
        ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
        ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
        ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
        ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
        ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
        ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
        ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
        ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_cyc_A_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_cyc_A_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_cyc_A_234| |$check_cyc_A_234| NOUN) 
(DEFPROP |$cyc_A_234| |%cyc_A_234| VERB) 
(MDEFPROP |$cyc_A_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
        ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
        ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$cyc_A_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$cyc_A_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%cyc_A_234| |$cyc_A_234| NOUN) 
(DEFPROP |$check_cyc_gfA_234| |%check_cyc_gfA_234| VERB) 
(MDEFPROP |$check_cyc_gfA_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
        ((MEQUAL) |$om| ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_cyc_gfA_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_cyc_gfA_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_cyc_gfA_234| |$check_cyc_gfA_234| NOUN) 
(DEFPROP |$cyc_gfA_234| |%cyc_gfA_234| VERB) 
(MDEFPROP |$cyc_gfA_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST)
        ((MEQUAL) |$om| ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
       $AMP00)))
    MEXPR) 
(DEFPROP |$cyc_gfA_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$cyc_gfA_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%cyc_gfA_234| |$cyc_gfA_234| NOUN) 
(DEFPROP |$check_swap_A_23| |%check_swap_A_23| VERB) 
(MDEFPROP |$check_swap_A_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
        ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_swap_A_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_swap_A_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_swap_A_23| |$check_swap_A_23| NOUN) 
(DEFPROP |$swap_A_23| |%swap_A_23| VERB) 
(MDEFPROP |$swap_A_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
        ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$swap_A_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$swap_A_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%swap_A_23| |$swap_A_23| NOUN) 
(DEFPROP |$swap_gfA_23| |%swap_gfA_23| VERB) 
(MDEFPROP |$swap_gfA_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE) ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$swap_gfA_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$swap_gfA_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%swap_gfA_23| |$swap_gfA_23| NOUN) 
(DEFPROP $TEST_MEASURE %TEST_MEASURE VERB) 
(MDEFPROP $TEST_MEASURE
    ((LAMBDA) ((MLIST) |$l1| |$l2| |$l3| |$l4|)
     ((MPROG) ((MSETQ) |$nn| 4.)
      (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
      ((MSETQ) $GH_00
       ((MQUOTIENT) 1.
        ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
      ((MSETQ) |$tttt_00|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
           ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
           ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
      ((MSETQ) |$tttt_00|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
      ((MSETQ) $GH_0P
       (($FACTOR)
        (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) (($XX) 1. 2.)
          ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.)) (($XX) 1. 3.)
           (($XX) 2. 4.))))))
      ((MSETQ) |$TTTT_0p|
       (($FACTOR)
        (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) (($XX) 1. 2.)
          ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.)) (($XX) 1. 3.)
           (($XX) 2. 4.))))))
      ((MSETQ) |$TTTT_pp|
       (($FACTOR)
        (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.))))
      ((MSETQ) |$gh_TTT0|
       (($FACTOR)
        (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
         ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTT|
       (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))
    MEXPR) 
(DEFPROP $TEST_MEASURE $ANY FUNCTION-MODE) 
(ADD2LNC '(($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|) $FUNCTIONS) 
(DEFPROP %TEST_MEASURE $TEST_MEASURE NOUN) 
(DEFPROP $ORDERXX %ORDERXX VERB) 
(MDEFPROP $ORDERXX
    ((LAMBDA) ((MLIST) $R $S)
     ((MCOND) ((MEQUAL) $R $S) 0. T
      ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
       ((MMINUS) (($XX) $S $R)))))
    MEXPR) 
(DEFPROP $ORDERXX $ANY FUNCTION-MODE) 
(ADD2LNC '(($ORDERXX) $R $S) $FUNCTIONS) 
(DEFPROP %ORDERXX $ORDERXX NOUN) 
(DEFPROP $ORDERPP %ORDERPP VERB) 
(MDEFPROP $ORDERPP
    ((LAMBDA) ((MLIST) $R $S)
     ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))
    MEXPR) 
(DEFPROP $ORDERPP $ANY FUNCTION-MODE) 
(ADD2LNC '(($ORDERPP) $R $S) $FUNCTIONS) 
(DEFPROP %ORDERPP $ORDERPP NOUN) 
(DEFPROP $TRUE_KK %TRUE_KK VERB) 
(MDEFPROP $TRUE_KK
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))
    MEXPR) 
(DEFPROP $TRUE_KK $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_KK) $R $M $S $N) $FUNCTIONS) 
(DEFPROP %TRUE_KK $TRUE_KK NOUN) 
(DEFPROP |$true_Skk| |%true_Skk| VERB) 
(MDEFPROP |$true_Skk|
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
      (($SUM)
       ((MTIMES) (($ORDERPP) $T $S) ((MEXPT) (($ORDERXX) $R $T) $M)) $T
       1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_Skk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_Skk|) $R $M $S $N) $FUNCTIONS) 
(DEFPROP |%true_Skk| |$true_Skk| NOUN) 
(DEFPROP |$true_kSk| |%true_kSk| VERB) 
(MDEFPROP |$true_kSk|
    ((LAMBDA) ((MLIST) $S $N $R $M)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
      (($SUM)
       ((MTIMES) (($ORDERPP) $T $S) ((MEXPT) (($ORDERXX) $R $T) $M)) $T
       1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_kSk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_kSk|) $S $N $R $M) $FUNCTIONS) 
(DEFPROP |%true_kSk| |$true_kSk| NOUN) 
(DEFPROP |$true_SkSk| |%true_SkSk| VERB) 
(MDEFPROP |$true_SkSk|
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
      (($SUM)
       (($SUM)
        ((MTIMES) (($ORDERPP) $T $U) ((MEXPT) (($ORDERXX) $R $T) $M)
         ((MEXPT) (($ORDERXX) $S $U) $N))
        $T 1. |$nn|)
       $U 1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_SkSk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_SkSk|) $R $M $S $N) $FUNCTIONS) 
(DEFPROP |%true_SkSk| |$true_SkSk| NOUN) 
(DEFPROP $FROM_STATE_TO_ADDEND_LIST %FROM_STATE_TO_ADDEND_LIST VERB) 
(MDEFPROP $FROM_STATE_TO_ADDEND_LIST
    ((LAMBDA) ((MLIST) $STATE0)
     ((MPROG)
      ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T $FALSE)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
       ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
      ((MSETQ) $LIST0
       (($MAKELIST) (($INPART) $STATE0 $T) $T 1. (($LENGTH) $STATE0)))
      ((MRETURN) $LIST0)))
    MEXPR) 
(DEFPROP $FROM_STATE_TO_ADDEND_LIST $ANY FUNCTION-MODE) 
(ADD2LNC '(($FROM_STATE_TO_ADDEND_LIST) $STATE0) $FUNCTIONS) 
(DEFPROP %FROM_STATE_TO_ADDEND_LIST $FROM_STATE_TO_ADDEND_LIST NOUN) 
(DEFPROP $EXTRACT_AND_NORMALIZE_COEFFS %EXTRACT_AND_NORMALIZE_COEFFS
         VERB) 
(MDEFPROP $EXTRACT_AND_NORMALIZE_COEFFS
    ((LAMBDA) ((MLIST) $LIST_OF_LISTS_OF_SUBSTATES0)
     ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
      ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
       ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
        ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
         ((MPROGN) ((MSETQ) $S00 $S0)
          ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
           ((MPROGN) ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
            ((MCOND) ((MGREATERP) $POW0 0.)
             ((MSETQ) $S00
              ((MTIMES)
               ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
               ((MEXPT)
                ((MQUOTIENT) 1.
                 ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                $POW0)))
             T $FALSE)
            ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
            ((MCOND) ((MGREATERP) $POW0 0.)
             ((MSETQ) $S00
              ((MTIMES)
               ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
               ((MEXPT)
                ((MQUOTIENT) 1.
                 ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                $POW0)))
             T $FALSE)))
          ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
           ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
            ((MPROGN) ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
             ((MCOND) ((MGREATERP) $POW0 0.)
              ((MSETQ) $S00
               ((MTIMES)
                ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                ((MEXPT)
                 ((MQUOTIENT)
                  ((MQUOTIENT) ((MMINUS) 1.)
                   ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                  ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                 $POW0)))
              T $FALSE))))
          ((MCOND)
           ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
            ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
           (($ERROR)
            "extract_and_normalize_coeffs cannot compute normalized coeff from"
            $S0 "left over is" $S00)
           T $FALSE)
          ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
        ((MSETQ) $COEFFS_LIST0 (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
      ((MRETURN) $COEFFS_LIST0)))
    MEXPR) 
(DEFPROP $EXTRACT_AND_NORMALIZE_COEFFS $ANY FUNCTION-MODE) 
(ADD2LNC '(($EXTRACT_AND_NORMALIZE_COEFFS)
           $LIST_OF_LISTS_OF_SUBSTATES0)
         $FUNCTIONS) 
(DEFPROP %EXTRACT_AND_NORMALIZE_COEFFS $EXTRACT_AND_NORMALIZE_COEFFS
         NOUN) 
(DEFPROP |$amplitudeN4V1| |%amplitudeN4V1| VERB) 
(MDEFPROP |$amplitudeN4V1|
    ((LAMBDA) ((MLIST) $STATES_LIST0)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) |$Partials0|
            (($ENDCONS)
             ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4) $LIST_OF_SUBSTATES0
              $PARTIAL_AMP0)
             |$Partials0|))
           ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$amplitudeN4V1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$amplitudeN4V1|) $STATES_LIST0) $FUNCTIONS) 
(DEFPROP |%amplitudeN4V1| |$amplitudeN4V1| NOUN) 
(DEFPROP |$amplitudeN4V1_list| |%amplitudeN4V1_list| VERB) 
(MDEFPROP |$amplitudeN4V1_list|
    ((LAMBDA) ((MLIST) $STATES_LIST0 $CHECKPOINT_SAVE_FILENAME)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MPROGN)
        ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
         ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
          ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
           ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
            (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
             $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
             (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
             (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
             "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
            ((MSETQ) $LIST_OF_SUBSTATES0
             ((MLIST)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
            (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
            ((MSETQ) $SL0
             (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
              $LIST_OF_SUBSTATES0))
            ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
            ((MSETQ) $NAS_LIST0
             (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
            ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
            ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
            ((MSETQ) $ULPS0
             ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
            ((MSETQ) $ULPS_LIST0
             (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
            ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
            ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
            ((MSETQ) $EI0
             (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
            ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
            ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
            (($PRINT)
             "Computed the expression on which we must act with derivatives in"
             ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
            ((MSETQ) $PARTIAL_AMP0
             ((MTIMES)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
               $NA1)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
               $NA2)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
               $NA3)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
               $NA4)
              ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
            ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
            (($PRINT)
             "Taken the derivatives and computed the partial amplitude in"
             ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
              |$Partials0|))
            |$end_3_loops|))))
        (($SAVE)
         (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_" (($STRING) $NA1)
          ".lisp")
         $NA1 $STATES_LIST0 |$Partials0|)
        |$end_na1_loop|))
      ((MRETURN) |$Partials0|)))
    MEXPR) 
(DEFPROP |$amplitudeN4V1_list| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$amplitudeN4V1_list|) $STATES_LIST0
           $CHECKPOINT_SAVE_FILENAME)
         $FUNCTIONS) 
(DEFPROP |%amplitudeN4V1_list| |$amplitudeN4V1_list| NOUN) 
(DEFPROP |$gf_amplitudeN4V1| |%gf_amplitudeN4V1| VERB) 
(MDEFPROP |$gf_amplitudeN4V1|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0
            (($RATSIMP)
             (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)
              ((MEQUAL) $XX $TRUE_GF_XX4))))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V1| |$gf_amplitudeN4V1| NOUN) 
(DEFPROP |$gf_amplitudeN4V2| |%gf_amplitudeN4V2| VERB) 
(MDEFPROP |$gf_amplitudeN4V2|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| |$Mt|))
           ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp the amplitude"
            ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
           ((MSETQ) $MAXNSNT0
            ((MPLUS)
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              (($SUM)
               (($SUM) ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                2. (($LENGTH) (($SL0 ARRAY) $NR0)))
               $NR0 1. |$nn0|))))
           ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
            ((MPROGN)
             ((MSETQ) |$Ms_proj_amp0|
              (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| $NS0))
             ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
              ((MDO) $NT0 0. NIL NIL
               ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
               ((MPROGN)
                (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                 "terms")
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATSIMP)
                  (($EV) |$Mt_Ms_proj_amp0|
                   ((MEQUAL) $XX $TRUE_GF_XX4))))
                ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                 ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                  ((MTIMES) |$Mt_Ms_proj_amp0| ((MEXPT) |$Ms| $NS0)
                   ((MEXPT) |$Mt| $NT0))))))
              T $FALSE)))
           ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude fully gauge fixed in"
            ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp-ed the amplitude in"
            ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6)) "s")
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V2| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V2| |$gf_amplitudeN4V2| NOUN) 
(DEFPROP |$gf_amplitudeN4V2_1| |%gf_amplitudeN4V2_1| VERB) 
(MDEFPROP |$gf_amplitudeN4V2_1|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| |$Mt|))
           ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratexpand the amplitude"
            ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
            "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
            "terms")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
           ((MSETQ) $MAXNSNT0
            ((MPLUS)
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              (($SUM)
               (($SUM) ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                2. (($LENGTH) (($SL0 ARRAY) $NR0)))
               $NR0 1. |$nn0|))))
           ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
            ((MPROGN)
             ((MSETQ) |$Ms_proj_amp0|
              (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| $NS0))
             ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
              ((MDO) $NT0 0. NIL NIL
               ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
               ((MPROGN)
                (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                 "terms")
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATSIMP)
                  (($EV) |$Mt_Ms_proj_amp0|
                   ((MEQUAL) $XX $TRUE_GF_XX4))))
                ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                 ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                  ((MTIMES) |$Mt_Ms_proj_amp0| ((MEXPT) |$Ms| $NS0)
                   ((MEXPT) |$Mt| $NT0))))))
              T $FALSE)))
           ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude fully gauge fixed in"
            ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp-ed the amplitude in"
            ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6)) "s")
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V2_1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V2_1| |$gf_amplitudeN4V2_1| NOUN) 
(DEFPROP |$SetStates| |%SetStates| VERB) 
(MDEFPROP |$SetStates|
    ((LAMBDA) ((MLIST) |$dd0|)
     ((MPROG) ((MSETQ) |$Lev0| 2.)
      ((MSETQ) |$Null2|
       (($EV)
        ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
         ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
         ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
         ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Lev0| 3.)
      ((MSETQ) |$Null3|
       (($EV)
        ((MPLUS)
         ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.) |$dd|)
         ((MMINUS)
          ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.) |$dd|))
         ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
         ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 1.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
         ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 2. 0.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 3.))
         ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$dd| |$dd0|)))
      ((MSETQ) |$Lev0| 4.)
      ((MSETQ) |$S4z|
       ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
        ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 5742. (($P) 2. 2.))
        ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
      ((MSETQ) |$S4m|
       ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
        ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 2268. (($P) 2. 2.))
        ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
        ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$S4r1|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
          (($P) 3. 1.) |$d|)
         ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.) |$d|)
         ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
          (($P) 3. 1.))
         ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 0.) 4.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$S4r2|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.) ((MEXPT) |$d| 2.))
         ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.) ((MEXPT) |$d| 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.) |$d|)
         ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.) |$d|)
         ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 4. 0.))
         ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
         ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
         ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.))
         ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
         ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 2. 1.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 2. 1.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$S4r3|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.) ((MEXPT) |$d| 2.))
         ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.) ((MEXPT) |$d| 2.))
         ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.) |$d|)
         ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 3. 1.))
         ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
         ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.))
         ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4r1|
       (($EV)
        ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
         ((MTIMES) 624. (($P) 3. 1.))
         ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 936. (($P) 2. 2.))
         ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
         ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES)
          ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
           ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
      ((MSETQ) |$Null4r2|
       ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
        ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 4050. (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$Null4g|
       (($EV)
        ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|) 2.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|) 8.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|) 6.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|) 72.)
         ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
         ((MTIMES) 6. (($P) 3. 1.))
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
         ((MTIMES) 3. (($P) 2. 2.))
         ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
         ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
         ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
         ((MQUOTIENT)
          ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)) 6.)
         ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.)) 72.))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4cr|
       ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
        ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$S6m|
       ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
        ((MTIMES) 28320. (($P) 5. 1.))
        ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 82400. (($P) 3. 3.))
        ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
      ((MSETQ) |$S6z|
       ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
        ((MTIMES) 1177320. (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
        ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) 929500. (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
        ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.))
        ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
      ((MSETQ) |$Null6r16|
       ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
        ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
        ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 3074625000. (($P) 3. 3.))
        ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.))
        ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
        ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
      ((MSETQ) |$Null6g|
       (($EV)
        ((MPLUS) ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
         ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
         ((MQUOTIENT) ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
         ((MQUOTIENT)
          ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|)) 4.)
         ((MQUOTIENT) ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|)
          168.)
         ((MQUOTIENT)
          ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.) |$d|)
          280.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
         ((MQUOTIENT) ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
         ((MQUOTIENT)
          ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|)) 3.)
         ((MQUOTIENT)
          ((MMINUS)
           ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
          3.)
         ((MQUOTIENT) ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|)
          378.)
         ((MQUOTIENT)
          ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.) |$d|)
          1260.)
         ((MQUOTIENT)
          ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.) |$d|)
          945.)
         ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|) 4.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|) 4.)
         ((MQUOTIENT) ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|)
          2520.)
         ((MQUOTIENT)
          ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 2. 0.) 2.) |$d|)
          140.)
         ((MQUOTIENT)
          ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.) |$d|)
          252.)
         ((MQUOTIENT) ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|)
          7560.)
         ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.))) 18.)
         ((MTIMES) 110. (($P) 5. 1.))
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
         ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.)) 7.)
         ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.)) 12.)
         ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
         ((MQUOTIENT)
          ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)) 70.)
         ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
         ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.)) 7.)
         ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
         ((MQUOTIENT)
          ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)) 7.)
         ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.)) 54.)
         ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.)) 6.)
         ((MQUOTIENT)
          ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
          1260.)
         ((MQUOTIENT)
          ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)) 3.)
         ((MQUOTIENT)
          ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.))
          3780.)
         ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)) 14.)
         ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
         ((MQUOTIENT)
          ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)) 28.)
         ((MQUOTIENT)
          ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.)) 420.)
         ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.)) 45.)
         ((MQUOTIENT)
          ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 2. 0.) 2.))
          280.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.))
          2.)
         ((MQUOTIENT)
          ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
           (($P) 2. 0.))
          140.)
         ((MQUOTIENT)
          ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)) 630.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 1. 1.) 2.))
          2.)
         ((MQUOTIENT)
          ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.)) 420.)
         ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
          37800.))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Lev0| 8.)
      ((MSETQ) |$S8m1|
       ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
        ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
        ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) 8289945720. (($P) 6. 2.))
        ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
        ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 5. 0.))
        ((MTIMES) 8399122200. (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 1.))
        ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 1.))
        ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 4515839300.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 300059350. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
        ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2066129100.) ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 47098800. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
      ((MSETQ) |$S8m2|
       ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
        ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
        ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) 51399096. (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
        ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
        ((MTIMES) 46431000. (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 1.))
        ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 1903750. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
      ((MSETQ) |$S8z1|
       ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
        ((MTIMES) 419373360. (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 6188984592. (($P) 5. 3.))
        ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 20048000. (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 8144150. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 2.))
        ((MTIMES) 23738400. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
      ((MSETQ) |$S8z2|
       ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
        ((MTIMES) 359941680. (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 5264441616. (($P) 5. 3.))
        ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 17416000. (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6809950. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 2.))
        ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 2. 2.))
        ((MTIMES) 20437200. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.))))
      ((MSETQ) |$S10z1|
       ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
        ((MTIMES) 94471732800. (($P) 9. 1.))
        ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
        ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 8. 0.))
        ((MTIMES) 1017474393600. (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1805580000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
        ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.) (($P) 6. 0.))
        ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 6. 0.))
        ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) 607282147584. (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 20082748000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 3.))
        ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 36082698000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 23408646912.) ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 5. 0.))
        ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 3.))
        ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 2.))
        ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
        ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 28894320000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 771289485750.) ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
        ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.) (($P) 4. 1.))
        ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
        ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 11311477275. (($P) 1. 1.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 4. 0.))
        ((MTIMES) 612360000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 3.))
        ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
        ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 575909838000.) ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 2.))
        ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 816480000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 2.))
        ((MTIMES) 27552406000. (($P) 2. 0.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 34574400000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 11854080000.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 3. 1.))
        ((MTIMES) 493920000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 40166544600. (($P) 2. 2.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
        ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.) (($P) 2. 2.))))
      ((MSETQ) |$S10z2|
       ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
        ((MTIMES) 65112321600. (($P) 9. 1.))
        ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
        ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 8. 0.))
        ((MTIMES) 690708211200. (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
        ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 2261880000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.) (($P) 6. 0.))
        ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 6. 0.))
        ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) 376838832384. (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
        ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 2.))
        ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 2.))
        ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 11114538000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 24356973312.) ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 5. 0.))
        ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 6161648325.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 14804370000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1210524000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 6667920000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 359389840950.) ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
        ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.) (($P) 4. 1.))
        ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 1210524000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 3.))
        ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 338354074800.) ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 2.))
        ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
        ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 16134720000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) 18276010200. (($P) 2. 2.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 493920000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))))
      ((MSETQ) |$S103z|
       ((MPLUS) ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
        ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
        ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) 36360611332200. (($P) 8. 2.))
        ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 8. 0.))
        ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1631223468000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) 372093476932800. (($P) 6. 4.))
        ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 6. 2.))
        ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
         (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 540966535200.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 6. 0.))
        ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 1170019452000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 2.))
        ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 5. 1.))
        ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 4662858416400.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 66919708800.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 5. 0.))
        ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.) (($P) 5. 0.))
        ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 66919708800.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 805050582525.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 4.))
        ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 9453628800.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 4. 3.))
        ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 4. 2.))
        ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 40416163200.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 237200140800.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 112702665600.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
         (($P) 4. 1.))
        ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 4. 1.))
        ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 161245123200.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 4. 1.))
        ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 232452259200. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 324362765475. (($P) 1. 1.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 811066032000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 7740984220200.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 3.))
        ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 185345126400.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 430303104000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 3. 3.))
        ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 3. 3.))
        ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 437098032000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) 296415302400. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 2.))
        ((MTIMES) 37933056000. (($P) 1. 0.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 270273024000.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 552463430400.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 3. 1.))
        ((MTIMES) 300421900800. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
         ((MEXPT) (($P) 3. 0.) 3.))
        ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 441839664000. (($P) 1. 0.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 0.))
        ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 14224896000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 10668672000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 8001504000.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 99574272000.) ((MEXPT) (($P) 1. 1.) 3.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 3.))
        ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 16003008000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 4.))
        ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 0.) 3.))))
      |$states_defined|))
    MEXPR) 
(DEFPROP |$SetStates| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SetStates|) |$dd0|) $FUNCTIONS) 
(DEFPROP |%SetStates| |$SetStates| NOUN) 
(DEFPROP |$SSSSstep0| |%SSSSstep0| VERB) 
(MDEFPROP |$SSSSstep0|
    ((LAMBDA)
     ((MLIST) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4| |$l4|
      |$dd0|)
     ((MPROG) ((MLIST) |$d|)
      ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
      ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
      ((MSETQ) |$Asss|
       ((|$gf_amplitudeN4V2|) ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
        ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
      ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
      (($PRINT) "Step0: amplitude computation time"
       ((MPLUS) $TI1 ((MMINUS) $TI0)))
      ((MRETURN) |$Asss|)))
    MEXPR) 
(DEFPROP |$SSSSstep0| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
           |$l4| |$dd0|)
         $FUNCTIONS) 
(DEFPROP |%SSSSstep0| |$SSSSstep0| NOUN) 
(DEFPROP |$SSSSstep1| |%SSSSstep1| VERB) 
(MDEFPROP |$SSSSstep1| ((LAMBDA) ((MLIST) |$AmpS40|) |$AmpS40|) MEXPR) 
(DEFPROP |$SSSSstep1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SSSSstep1|) |$AmpS40|) $FUNCTIONS) 
(DEFPROP |%SSSSstep1| |$SSSSstep1| NOUN) 
(DEFPROP |$gf_SSSSV3| |%gf_SSSSV3| VERB) 
(MDEFPROP |$gf_SSSSV3|
    ((LAMBDA)
     ((MLIST) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4| |$l4|
      |$dd0|)
     ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
      (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
      ((MSETQ) |$Assss0|
       ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
        |$l4| |$dd0|))
      ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
      ((MSETQ) |$f_Assss|
       (($RATSIMP)
        (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
      (($PRINT) "simplification computation time"
       ((MPLUS) $TI2 ((MMINUS) $TI1)))
      ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
      (($PRINT) "computation times" $TI0 $TI1 $TI2)
      ((MSETQ) $GH_0
       ((MQUOTIENT) 1.
        ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
      ((MSETQ) |$tttt0|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
      ((MSETQ) |$tttt|
       (($FACTOR)
        (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTTT|
       (($FACTOR)
        (($EV) ((MTIMES) $GH_0 |$tttt0|) ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTTT_dx3|
       (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
      (($PRINT) "factors from ghosts and momenta and measure"
       |$gh_TTTT_dx3|)
      ((MSETQ) $FINAL_AMP_DX
       (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
      ((MRETURN)
       ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
        (($FACTOR) |$dx3_dOM|)))))
    MEXPR) 
(DEFPROP |$gf_SSSSV3| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
           |$l4| |$dd0|)
         $FUNCTIONS) 
(DEFPROP |%gf_SSSSV3| |$gf_SSSSV3| NOUN) 
(DSKSETQ $NUM_XX3 '$NUM_XX3) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_XX3) 
(MREMPROP '$NUM_XX3 'ARRAY) 
(MPUTPROP '$NUM_XX3 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2. NIL NIL (((1. 3.) . |$Xi|))
      (((1. 2.) (MTIMES SIMP)
        ((MEXPT SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$Xi|)) -1.)
        |$Xi|)
       ((2. 3.) . 1.)))) 
(ADD2LNC '$NUM_XX3 $ARRAYS) 
(DSKSETQ |$usedLevels0| '|$usedLevels0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$usedLevels0| 'HASHAR) 
(MPUTPROP '|$usedLevels0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MLIST) 6.) ((MLIST) 4.) ((MLIST)) ((MLIST)) |#####|)) 
(ADD2LNC '|$usedLevels0| $ARRAYS) 
(DSKSETQ |$usedLevelsPowers0| '|$usedLevelsPowers0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$usedLevelsPowers0| 'HASHAR) 
(MPUTPROP '|$usedLevelsPowers0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MLIST) 6. 1.) ((MLIST) 4. 1.) ((MLIST)) ((MLIST))
              |#####|)) 
(ADD2LNC '|$usedLevelsPowers0| $ARRAYS) 
(DSKSETQ |$noAlphas0| '|$noAlphas0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$noAlphas0| 'HASHAR) 
(MPUTPROP '|$noAlphas0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA '(|#####| 1. 1. 0. 0. |#####|)) 
(ADD2LNC '|$noAlphas0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$explK0| 'HASHAR) 
(MPUTPROP '|$explK0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MTIMES SIMP) ((|$l| SIMP) 1. 6.) (($L SIMP) 1. 6.))
              ((MTIMES SIMP) ((|$l| SIMP) 2. 4.) (($L SIMP) 2. 4.)) 0.
              0. |#####|)) 
(ADD2LNC '|$explK0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$explD0| 'HASHAR) 
(MPUTPROP '|$explD0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6. 6.) 
(FILLARRAY AAAAA
    '(|#####| |#####| |#####| |#####| |#####| |#####| |#####| |#####|
              ((MTIMES SIMP) (($L SIMP) 1. 6.)
               ((|$ll| SIMP) 1. 6. 2. 4.) (($L SIMP) 2. 4.))
              0. 0. |#####| |#####| |#####| |#####| 0. 0. |#####|
              |#####| |#####| |#####| |#####| 0. |#####| |#####|
              |#####| |#####| |#####| |#####| |#####| |#####| |#####|
              |#####| |#####| |#####| |#####|)) 
(ADD2LNC '|$explD0| $ARRAYS) 
(DSKSETQ |$s| '|$s|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$s|) 
(MREMPROP '|$s| 'ARRAY) 
(MPUTPROP '|$s| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 4. 1. (((4.) (|$k| SIMP) 4.))
      (((1.) (MPLUS SIMP) ((|$k| SIMP) 1.)
        ((MTIMES SIMP) ((|$d| SIMP) 1. 2.) (($X SIMP) 2.))
        ((MTIMES SIMP) ((|$d| SIMP) 1. 3.) (($X SIMP) 3.))
        ((MTIMES SIMP) ((|$d| SIMP) 1. 4.) (($X SIMP) 4.))))
      (((2.) (MPLUS SIMP) ((|$k| SIMP) 2.)
        ((MTIMES SIMP) ((|$d| SIMP) 2. 3.) (($X SIMP) 3.))
        ((MTIMES SIMP) ((|$d| SIMP) 2. 4.) (($X SIMP) 4.))))
      (((3.) (MPLUS SIMP) ((|$k| SIMP) 3.)
        ((MTIMES SIMP) ((|$d| SIMP) 3. 4.) (($X SIMP) 4.)))))) 
(ADD2LNC '|$s| $ARRAYS) 
(DSKSETQ $NUM_PP4 '$NUM_PP4) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_PP4) 
(MREMPROP '$NUM_PP4 'ARRAY) 
(MPUTPROP '$NUM_PP4 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 10. 2.
      (((2. 2.) (RAT SIMP) -3. 2.) ((4. 4.) (RAT SIMP) 1. 2.)) NIL NIL
      NIL NIL NIL
      (((1. 3.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 4. ((MTIMES SIMP) -2. |$Mt|))))
      (((2. 3.) (MTIMES SIMP) ((RAT SIMP) 1. 2.)
        ((MPLUS SIMP) -2. |$Ms| |$Mt|)))
      (((1. 1.) (RAT SIMP) -5. 2.) ((3. 3.) (RAT SIMP) 1. 2.)) NIL NIL
      NIL NIL
      (((1. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 2.)
        ((MPLUS SIMP) -1. |$Ms| |$Mt|)))
      (((2. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 2. ((MTIMES SIMP) -2. |$Mt|))))
      (((1. 2.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 8. ((MTIMES SIMP) -2. |$Ms|)))
       ((3. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))))) 
(ADD2LNC '$NUM_PP4 $ARRAYS) 
(DSKSETQ $NUM_XX4 '$NUM_XX4) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_XX4) 
(MREMPROP '$NUM_XX4 'ARRAY) 
(MPUTPROP '$NUM_XX4 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 6. 2. NIL NIL NIL NIL NIL (((1. 4.) (MEXPT SIMP) |$Xi| -1.))
      (((1. 3.) (MTIMES SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|)
        ((MEXPT SIMP)
         ((MPLUS SIMP) ((MTIMES SIMP) -1. |$Xi|)
          ((MEXPT SIMP RATSIMP) |$Xi| 2.))
         -1.))
       ((2. 4.) . 1.))
      (((1. 2.) (MEXPT SIMP) ((MPLUS SIMP) -1. |$Xi|) -1.)
       ((2. 3.) (MTIMES SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|)
        ((MEXPT SIMP)
         ((MPLUS SIMP) -1. |$om|
          ((MTIMES SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$om|))
           |$Xi|))
         -1.))
       ((3. 4.) (MTIMES SIMP) ((MEXPT SIMP) |$om| -1.)
        ((MEXPT SIMP) |$Xi| -1.) ((MPLUS SIMP) -1. |$om| |$Xi|))))) 
(ADD2LNC '$NUM_XX4 $ARRAYS) 
(DSKSETQ $INFLAG 'T) 
(DSKSETQ $K '$K) 
(DEFPROP $K $ANY MODE) 
(ADD2LNC '$K $PROPS) 
(DSKSETQ |$Mt| '|$Mt|) 
(RESTORE-FACTS '((($KIND) |$Mt| $INTEGER))) 
(ADD2LNC '|$Mt| $PROPS) 
(DEFPROP $R $FIXNUM MODE) 
(ADD2LNC '$R $PROPS) 
(DEFPROP $L0 $FIXNUM MODE) 
(ADD2LNC '$L0 $PROPS) 
(DEFPROP $INR_PQ $FIXNUM MODE) 
(ADD2LNC '$INR_PQ $PROPS) 
(DEFPROP $S $FIXNUM MODE) 
(ADD2LNC '$S $PROPS) 
(DEFPROP $NR $ANY MODE) 
(ADD2LNC '$NR $PROPS) 
(DEFPROP $IP $FIXNUM MODE) 
(ADD2LNC '$IP $PROPS) 
(DEFPROP $IQ $FIXNUM MODE) 
(ADD2LNC '$IQ $PROPS) 
(DEFPROP $NF0 $FIXNUM MODE) 
(ADD2LNC '$NF0 $PROPS) 
(DEFPROP $NT0 $FIXNUM MODE) 
(ADD2LNC '$NT0 $PROPS) 
(DEFPROP $C0 $FIXNUM MODE) 
(ADD2LNC '$C0 $PROPS) 
(DEFPROP $N_PQ $FIXNUM MODE) 
(ADD2LNC '$N_PQ $PROPS) 
(DEFPROP $NR0 $FIXNUM MODE) 
(ADD2LNC '$NR0 $PROPS) 
(DEFPROP $M $FIXNUM MODE) 
(ADD2LNC '$M $PROPS) 
(DEFPROP $N $FIXNUM MODE) 
(ADD2LNC '$N $PROPS) 
(DEFPROP $T $ANY MODE) 
(ADD2LNC '$T $PROPS) 
(DEFPROP $N0 $FIXNUM MODE) 
(ADD2LNC '$N0 $PROPS) 
(DEFPROP $M0 $FIXNUM MODE) 
(ADD2LNC '$M0 $PROPS) 
(DEFPROP $S0 $ANY MODE) 
(ADD2LNC '$S0 $PROPS) 
(DEFPROP $NS0 $ANY MODE) 
(ADD2LNC '$NS0 $PROPS) 
(DEFPROP $NA1 $FIXNUM MODE) 
(ADD2LNC '$NA1 $PROPS) 
(DEFPROP $NA2 $FIXNUM MODE) 
(ADD2LNC '$NA2 $PROPS) 
(DEFPROP $NA3 $FIXNUM MODE) 
(ADD2LNC '$NA3 $PROPS) 
(DEFPROP $NA4 $FIXNUM MODE) 
(ADD2LNC '$NA4 $PROPS) 
(DSKSETQ |$Ms| '|$Ms|) 
(RESTORE-FACTS '((($KIND) |$Ms| $INTEGER))) 
(ADD2LNC '|$Ms| $PROPS) 
(SETQ $LINENUM 105.) 
(SETQ *ALPHABET* (NCONC '(#\_ #\%) *ALPHABET*)) 
(DSKSETQ $CONTEXT '$INITIAL) 
(RESTORE-FACTS '((($KIND) |$Mt| $INTEGER) (($KIND) |$Ms| $INTEGER))) 

==> anc/lisp_results/S6zS6zS4zT.lisp <==
;;; -*- Mode: LISP; package:maxima; syntax:common-lisp; -*- 
(in-package :maxima)
(DSKSETQ $%O0 '$DONE) 
(ADDLABEL '$%O0) 
(DSKSETQ $%I1 '(($BATCH) "10_exp_reggeon.v3.mat")) 
(ADDLABEL '$%I1) 
(DSKSETQ $%I2
         '(($DEFINE_VARIABLE) |$expand_reggeon_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I2) 
(DSKSETQ $%O2 'NIL) 
(ADDLABEL '$%O2) 
(DSKSETQ $%I3 '(($DEFINE_VARIABLE) |$dbg_all_terms| NIL $BOOLEAN)) 
(ADDLABEL '$%I3) 
(DSKSETQ $%O3 'NIL) 
(ADDLABEL '$%O3) 
(DSKSETQ $%I4 '(($DEFINE_VARIABLE) |$dbg_compute_levels| NIL $BOOLEAN)) 
(ADDLABEL '$%I4) 
(DSKSETQ $%O4 'NIL) 
(ADDLABEL '$%O4) 
(DSKSETQ $%I5 '(($DEFINE_VARIABLE) |$nn| 0. $INTEGER)) 
(ADDLABEL '$%I5) 
(DSKSETQ $%O5 '0.) 
(ADDLABEL '$%O5) 
(DSKSETQ $%I6 '(($KILL) |$nn|)) 
(ADDLABEL '$%I6) 
(DSKSETQ $%O6 '$DONE) 
(ADDLABEL '$%O6) 
(DSKSETQ $%I7
         '((MDEFINE) (($SET_NUMBER_OF_PARTICLE) |$nn0|)
           ((MPROG) ((MSETQ) |$nn| |$nn0|)
            (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.)
             ((MPLUS) |$nn0| 1.))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MSETQ) ((|$s| ARRAY) $R)
              ((MPLUS) ((|$k|) $R)
               (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S
                ((MPLUS) $R 1.) |$nn0|))))))) 
(ADDLABEL '$%I7) 
(DSKSETQ $%O7
         '((MDEFINE SIMP) (($SET_NUMBER_OF_PARTICLE) |$nn0|)
           ((MPROG) ((MSETQ) |$nn| |$nn0|)
            (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.)
             ((MPLUS) |$nn0| 1.))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MSETQ) ((|$s| ARRAY) $R)
              ((MPLUS) ((|$k|) $R)
               (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S
                ((MPLUS) $R 1.) |$nn0|))))))) 
(ADDLABEL '$%O7) 
(DSKSETQ $%I8
         '((MDEFINE) (($NOTZERO) $X)
           ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))) 
(ADDLABEL '$%I8) 
(DSKSETQ $%O8
         '((MDEFINE SIMP) (($NOTZERO) $X)
           ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))) 
(ADDLABEL '$%O8) 
(DSKSETQ $%I9
         '((MDEFINE)
           ((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
              ((MSETQ) $POW0
               ((MTIMES) 2.
                (($SUM)
                 (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0
                  $MAX_USED_LEVEL0)
                 $L0 2. $MAX_USED_LEVEL0)))
              ((MSETQ) $POW0
               ((MPLUS) $POW0
                (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2.
                 $MAX_USED_LEVEL0)))
              ((MCOND) |$dbg_compute_levels|
               (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T
               $FALSE)
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
            ((MRETURN) |$noAlphas0|)))) 
(ADDLABEL '$%I9) 
(DSKSETQ $%O9
         '((MDEFINE SIMP)
           ((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
              ((MSETQ) $POW0
               ((MTIMES) 2.
                (($SUM)
                 (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0
                  $MAX_USED_LEVEL0)
                 $L0 2. $MAX_USED_LEVEL0)))
              ((MSETQ) $POW0
               ((MPLUS) $POW0
                (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2.
                 $MAX_USED_LEVEL0)))
              ((MCOND) |$dbg_compute_levels|
               (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T
               $FALSE)
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
            ((MRETURN) |$noAlphas0|)))) 
(ADDLABEL '$%O9) 
(DSKSETQ $%I10
         '((MDEFINE)
           ((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevels0| ARRAY) $R)
                  (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
                   ((|$usedLevels0| ARRAY) $R)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevels0|)))) 
(ADDLABEL '$%I10) 
(DSKSETQ $%O10
         '((MDEFINE SIMP)
           ((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevels0| ARRAY) $R)
                  (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
                   ((|$usedLevels0| ARRAY) $R)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevels0|)))) 
(ADDLABEL '$%O10) 
(DSKSETQ $%I11
         '((MDEFINE)
           ((|$compute_levels_and_powers_used_no_zmV1|)
            $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
                  (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
                   ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevelsPowers0|)))) 
(ADDLABEL '$%I11) 
(DSKSETQ $%O11
         '((MDEFINE SIMP)
           ((|$compute_levels_and_powers_used_no_zmV1|)
            $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
                  (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
                   ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevelsPowers0|)))) 
(ADDLABEL '$%O11) 
(DSKSETQ $%I12
         '((MDEFINE) ((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
            ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
              ((MSETQ) |$Nlus0|
               (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
              ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
               ((MPROGN)
                ((MSETQ) $NR_PQ
                 ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R)
                  $INR_PQ))
                ((MSETQ) ((|$explK0| ARRAY) $R)
                 ((MPLUS) ((|$explK0| ARRAY) $R)
                  ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
              ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
               ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
              |$end_r_loop|))
            ((MRETURN) |$Ks_rules0|)))) 
(ADDLABEL '$%I12) 
(DSKSETQ $%O12
         '((MDEFINE SIMP) ((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
            ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
              ((MSETQ) |$Nlus0|
               (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
              ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
               ((MPROGN)
                ((MSETQ) $NR_PQ
                 ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R)
                  $INR_PQ))
                ((MSETQ) ((|$explK0| ARRAY) $R)
                 ((MPLUS) ((|$explK0| ARRAY) $R)
                  ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
              ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
               ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
              |$end_r_loop|))
            ((MRETURN) |$Ks_rules0|)))) 
(ADDLABEL '$%O12) 
(DSKSETQ $%I13
         '((MDEFINE) ((|$compute_Ds|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
            ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
             ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
              ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
               ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
                ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL
                 NIL NIL
                 ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL
                  NIL NIL NIL
                  ((MSETQ) ((|$explD0| ARRAY) $R $S)
                   ((MPLUS) ((|$explD0| ARRAY) $R $S)
                    ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
                     ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
                ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
                 (($ENDCONS)
                  ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
                  ((|$Ds_rules0| ARRAY) $R)))
                |$end_s_loop|))
              |$end_r_loop|))
            ((MRETURN) |$Ds_rules0|)))) 
(ADDLABEL '$%I13) 
(DSKSETQ $%O13
         '((MDEFINE SIMP) ((|$compute_Ds|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
            ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
             ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
              ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
               ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
                ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL
                 NIL NIL
                 ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL
                  NIL NIL NIL
                  ((MSETQ) ((|$explD0| ARRAY) $R $S)
                   ((MPLUS) ((|$explD0| ARRAY) $R $S)
                    ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
                     ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
                ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
                 (($ENDCONS)
                  ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
                  ((|$Ds_rules0| ARRAY) $R)))
                |$end_s_loop|))
              |$end_r_loop|))
            ((MRETURN) |$Ds_rules0|)))) 
(ADDLABEL '$%O13) 
(DSKSETQ $%I14
         '((MDEFINE) (($WICK) |$list_Nr0|)
           ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
            ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
            ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
            ((MSETQ) $WICK00
             ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
              ((MFACTORIAL) |$Nr0|)))
            ((MDO) $R 2. NIL NIL |$nn0| NIL
             ((MPROGN) ((MSETQ) $WICK0 0.)
              ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
              ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
                ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
                 ((MSETQ) $WICK0
                  ((MPLUS) $WICK0
                   ((MTIMES)
                    ((MQUOTIENT) 1.
                     ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
                    $CO0
                    ((MEXPT) ((|$s| ARRAY) $R)
                     ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
                 T $FALSE)))
              ((MSETQ) $WICK00 $WICK0)))
            ((MRETURN) $WICK00)))) 
(ADDLABEL '$%I14) 
(DSKSETQ $%O14
         '((MDEFINE SIMP) (($WICK) |$list_Nr0|)
           ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
            ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
            ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
            ((MSETQ) $WICK00
             ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
              ((MFACTORIAL) |$Nr0|)))
            ((MDO) $R 2. NIL NIL |$nn0| NIL
             ((MPROGN) ((MSETQ) $WICK0 0.)
              ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
              ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
                ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
                 ((MSETQ) $WICK0
                  ((MPLUS) $WICK0
                   ((MTIMES)
                    ((MQUOTIENT) 1.
                     ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
                    $CO0
                    ((MEXPT) ((|$s| ARRAY) $R)
                     ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
                 T $FALSE)))
              ((MSETQ) $WICK00 $WICK0)))
            ((MRETURN) $WICK00)))) 
(ADDLABEL '$%O14) 
(DSKSETQ $%I15
         '((MDEFINE)
           (($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
            |$Ds_rules0|)
           ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
            (($PRINT) "in computing 'Z' (do_all_term)")
            ((MSETQ) $EXPL_INT0 $INT0)
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN)
              ((MCOND) |$dbg_all_terms|
               (($PRINT)
                "in computing 'Z' (do_all_term) doing all terms for particle"
                $R)
               T $FALSE)
              ((MSETQ) $EXPL_INT0
               (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
                ((|$Ds_rules0| ARRAY) $R)))
              ((MSETQ) $NLEVELS0
               (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
              ((MCOND) |$dbg_all_terms|
               (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
              ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) " project to"
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  "^"
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.)))
                 T $FALSE)
                ((MSETQ) $EXPL_INT0
                 (($RATCOEF) $EXPL_INT0
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.))))
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
            ((MRETURN) $EXPL_INT0)))) 
(ADDLABEL '$%I15) 
(DSKSETQ $%O15
         '((MDEFINE SIMP)
           (($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
            |$Ds_rules0|)
           ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
            (($PRINT) "in computing 'Z' (do_all_term)")
            ((MSETQ) $EXPL_INT0 $INT0)
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN)
              ((MCOND) |$dbg_all_terms|
               (($PRINT)
                "in computing 'Z' (do_all_term) doing all terms for particle"
                $R)
               T $FALSE)
              ((MSETQ) $EXPL_INT0
               (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
                ((|$Ds_rules0| ARRAY) $R)))
              ((MSETQ) $NLEVELS0
               (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
              ((MCOND) |$dbg_all_terms|
               (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
              ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) " project to"
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  "^"
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.)))
                 T $FALSE)
                ((MSETQ) $EXPL_INT0
                 (($RATCOEF) $EXPL_INT0
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.))))
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
            ((MRETURN) $EXPL_INT0)))) 
(ADDLABEL '$%O15) 
(DSKSETQ $%I16
         '((MDEFINE) (($STATE2MATRIX) $STATE0 |$MaxLevel0|)
           ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
            ((MSETQ) $MAT0
             (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
              ((MPLUS) |$MaxLevel0| 1.)))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
                (($HIPOW) $STATE0 (($P) $IP $IQ)))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                ((MPLUS)
                 (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                 (($HIPOW) $STATE0 (($P) $IP $IQ))))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
            ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
             (($ERROR) "In state2matrix missing some contributions in"
              $STATE0 "since we are left with" $STATE00
              "after analysis")
             T $FALSE)
            ((MRETURN) (($COPYMATRIX) $MAT0))))) 
(ADDLABEL '$%I16) 
(DSKSETQ $%O16
         '((MDEFINE SIMP) (($STATE2MATRIX) $STATE0 |$MaxLevel0|)
           ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
            ((MSETQ) $MAT0
             (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
              ((MPLUS) |$MaxLevel0| 1.)))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
                (($HIPOW) $STATE0 (($P) $IP $IQ)))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                ((MPLUS)
                 (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                 (($HIPOW) $STATE0 (($P) $IP $IQ))))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
            ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
             (($ERROR) "In state2matrix missing some contributions in"
              $STATE0 "since we are left with" $STATE00
              "after analysis")
             T $FALSE)
            ((MRETURN) (($COPYMATRIX) $MAT0))))) 
(ADDLABEL '$%O16) 
(DSKSETQ $%I17 '((MSETQ) |$expand_reggeon_loaded| T)) 
(ADDLABEL '$%I17) 
(DSKSETQ $%O17 'T) 
(ADDLABEL '$%O17) 
(DSKSETQ $%O18
         '"/home/igor/tex/NoChaos/maxima.cov/SSST/10_exp_reggeon.v3.mat") 
(ADDLABEL '$%O18) 
(DSKSETQ $%I19
         '((MCOND) ((MNOT) |$expand_reggeon_loaded|)
           (($ERROR) "Cannot batch 10_exp_reggeon") T $FALSE)) 
(ADDLABEL '$%I19) 
(DSKSETQ $%O19 'NIL) 
(ADDLABEL '$%O19) 
(DSKSETQ $%I20 '(($BATCH) "20_der.v2.mat")) 
(ADDLABEL '$%I20) 
(DSKSETQ $%I21
         '(($DEFINE_VARIABLE) |$derivatives_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I21) 
(DSKSETQ $%O21 'NIL) 
(ADDLABEL '$%O21) 
(DSKSETQ $%I22 '(($DEFINE_VARIABLE) |$dbg_wrt_lambda| NIL $BOOLEAN)) 
(ADDLABEL '$%I22) 
(DSKSETQ $%O22 'NIL) 
(ADDLABEL '$%O22) 
(DSKSETQ $%I23 '(($DEFINE_VARIABLE) |$dbg_wrt_pair| NIL $BOOLEAN)) 
(ADDLABEL '$%I23) 
(DSKSETQ $%O23 'NIL) 
(ADDLABEL '$%O23) 
(DSKSETQ $%I24 '(($DEFINE_VARIABLE) |$dbg_wrt_states| NIL $BOOLEAN)) 
(ADDLABEL '$%I24) 
(DSKSETQ $%O24 'NIL) 
(ADDLABEL '$%O24) 
(DSKSETQ $%I25 '(($DEFINE_VARIABLE) |$dbg_wrt_contract| NIL $BOOLEAN)) 
(ADDLABEL '$%I25) 
(DSKSETQ $%O25 'NIL) 
(ADDLABEL '$%O25) 
(DSKSETQ $%I26 '(($DEFINE_VARIABLE) |$dbg_scalars| NIL $BOOLEAN)) 
(ADDLABEL '$%I26) 
(DSKSETQ $%O26 'NIL) 
(ADDLABEL '$%O26) 
(DSKSETQ $%I27 '((MSETQ) $INFLAG T)) 
(ADDLABEL '$%I27) 
(DSKSETQ $%O27 'T) 
(ADDLABEL '$%O27) 
(DSKSETQ $%I28 '((MSETQ) |$NIused| 0.)) 
(ADDLABEL '$%I28) 
(DSKSETQ $%O28 '0.) 
(ADDLABEL '$%O28) 
(DSKSETQ $%I29 '((MSETQ) |$objects_with_index| ((MLIST) $LA |$Sk| $K))) 
(ADDLABEL '$%I29) 
(DSKSETQ $%O29 '((MLIST SIMP) $LA |$Sk| $K)) 
(ADDLABEL '$%O29) 
(DSKSETQ $%I30
         '((MDEFINE)
           ((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
            $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LAK)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$laSk|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $KLA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$Skla|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I30) 
(DSKSETQ $%O30
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
            $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LAK)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$laSk|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $KLA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$Skla|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O30) 
(DSKSETQ $%I31
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $NPOW0 1.)
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LAK)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$laSk|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_lambda_other|)
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $KLA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$Skla|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_other_la|)
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I31) 
(DSKSETQ $%O31
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $NPOW0 1.)
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LAK)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$laSk|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_lambda_other|)
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $KLA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$Skla|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_other_la|)
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O31) 
(DSKSETQ $%I32
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
            $TERM0)
           ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
            ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
            ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.))
            ((MSETQ) $DER0 0.)
            ((MCOND) ((MGREATERP) $LEVEL10 0.)
             ((MSETQ) $DER00
              (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0|
               $TERM0))
             T
             ((MSETQ) $DER00
              ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
            ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
            ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
             ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
              ((MDO) $NT0 1. NIL NIL $LDER00 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_pair|
                 (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
                  "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
                 T $FALSE)
                ((MSETQ) $TMP_DER0
                 (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                  (($INPART) $DER00 $NT0)))
                ((MSETQ) $DER0
                 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
             T
             ((MPROGN)
              ((MCOND) |$dbg_wrt_pair|
               (($PRINT) "    SINGLE term: take der of" $DER00
                "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
               T $FALSE)
              ((MSETQ) $DER0
               (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                $DER00))))
            ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I32) 
(DSKSETQ $%O32
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
            $TERM0)
           ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
            ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
            ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.))
            ((MSETQ) $DER0 0.)
            ((MCOND) ((MGREATERP) $LEVEL10 0.)
             ((MSETQ) $DER00
              (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0|
               $TERM0))
             T
             ((MSETQ) $DER00
              ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
            ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
            ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
             ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
              ((MDO) $NT0 1. NIL NIL $LDER00 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_pair|
                 (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
                  "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
                 T $FALSE)
                ((MSETQ) $TMP_DER0
                 (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                  (($INPART) $DER00 $NT0)))
                ((MSETQ) $DER0
                 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
             T
             ((MPROGN)
              ((MCOND) |$dbg_wrt_pair|
               (($PRINT) "    SINGLE term: take der of" $DER00
                "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
               T $FALSE)
              ((MSETQ) $DER0
               (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                $DER00))))
            ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O32) 
(DSKSETQ $%I33
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
            $TERM0)
           ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
            ((MSETQ) $MAX_USED_LEVEL0
             (($LENGTH) $ONE_STATE_IN_MATRIX0))
            ((MSETQ) |$Der0| $TERM0)
            ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
             ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
              ((MCOND)
               ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
               ((MPROGN)
                ((MDO) $N_PQ 1. NIL NIL
                 (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
                 ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
                  ((MCOND)
                   (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
                   ((MPROGN)
                    ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
                     ((MSETQ) |$tmp_Der0|
                      ((MPLUS) |$tmp_Der0|
                       (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                        ((MPLUS) $L0 ((MMINUS) 1.))
                        ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
                    ((MSETQ) |$Der0| |$tmp_Der0|))
                   T
                   ((MSETQ) |$Der0|
                    (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                     ((MPLUS) $L0 ((MMINUS) 1.))
                     ((MPLUS) $C0 ((MMINUS) 1.)) |$Der0|)))))
                |$end_loop_c0|)
               T $FALSE)))
            ((MRETURN) |$Der0|)))) 
(ADDLABEL '$%I33) 
(DSKSETQ $%O33
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
            $TERM0)
           ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
            ((MSETQ) $MAX_USED_LEVEL0
             (($LENGTH) $ONE_STATE_IN_MATRIX0))
            ((MSETQ) |$Der0| $TERM0)
            ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
             ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
              ((MCOND)
               ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
               ((MPROGN)
                ((MDO) $N_PQ 1. NIL NIL
                 (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
                 ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
                  ((MCOND)
                   (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
                   ((MPROGN)
                    ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
                     ((MSETQ) |$tmp_Der0|
                      ((MPLUS) |$tmp_Der0|
                       (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                        ((MPLUS) $L0 ((MMINUS) 1.))
                        ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
                    ((MSETQ) |$Der0| |$tmp_Der0|))
                   T
                   ((MSETQ) |$Der0|
                    (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                     ((MPLUS) $L0 ((MMINUS) 1.))
                     ((MPLUS) $C0 ((MMINUS) 1.)) |$Der0|)))))
                |$end_loop_c0|)
               T $FALSE)))
            ((MRETURN) |$Der0|)))) 
(ADDLABEL '$%O33) 
(DSKSETQ $%I34
         '((MDEFINE)
           ((|$take_derivative_wrt_scalar_stateSV1|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
            ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
              ((MPROGN)
               ((MCOND) |$dbg_scalars|
                (($PRINT) "nr0=" $NR0 "out of"
                 (($LENGTH) $SCALARS_IN_MATRIX0))
                T $FALSE)
               ((MSETQ) |$tmp_DER0| 0.)
               ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
                ((MPROGN)
                 (($PRINT) "before length(DER0) is"
                  (($LENGTH) |$der0|))
                 ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
                  ((MSETQ) |$tmp_DER0|
                   ((MPLUS) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
                 ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
                T
                ((MPROGN)
                 ((MCOND) |$dbg_scalars|
                  (($PRINT) "SINGLE term " |$der0| "derivative wrt r="
                   $NR0 "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0)
                   "with nr=" $NR0)
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)))
              T $FALSE))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%I34) 
(DSKSETQ $%O34
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_scalar_stateSV1|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
            ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
              ((MPROGN)
               ((MCOND) |$dbg_scalars|
                (($PRINT) "nr0=" $NR0 "out of"
                 (($LENGTH) $SCALARS_IN_MATRIX0))
                T $FALSE)
               ((MSETQ) |$tmp_DER0| 0.)
               ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
                ((MPROGN)
                 (($PRINT) "before length(DER0) is"
                  (($LENGTH) |$der0|))
                 ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
                  ((MSETQ) |$tmp_DER0|
                   ((MPLUS) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
                 ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
                T
                ((MPROGN)
                 ((MCOND) |$dbg_scalars|
                  (($PRINT) "SINGLE term " |$der0| "derivative wrt r="
                   $NR0 "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0)
                   "with nr=" $NR0)
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)))
              T $FALSE))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%O34) 
(DSKSETQ $%I35
         '((MDEFINE)
           ((|$take_derivative_wrt_scalar_stateSV2|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
            ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
             ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
              (($PRINT)
               "in take_derivative_wrt_scalar_stateSV2 acting on" $LT0
               "terms")
              ((MDO) $NT0 1. NIL NIL $LT0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_states|
                 (($PRINT)
                  "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                  $NT0 "out of" $LT0 "now there are"
                  ((MCOND) ((MNOT) (($NUMBERP) |$der0|))
                   (($LENGTH) |$der0|) T 0.)
                  "terms")
                 T
                 ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                   $NT0 "(step 100) out of" $LT0)
                  T $FALSE))
                ((MSETQ) |$NIused| 0.)
                ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
                ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
                 NIL
                 ((MCOND)
                  ((MNOT)
                   ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                  ((MPROGN)
                   ((MSETQ) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
                   |$end_nr_loop|)
                  T $FALSE))
                ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
                |$end_t0_loop|)))
             T
             ((MPROGN) ((MSETQ) |$der0| $TERM0)
              ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
               NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                ((MPROGN)
                 ((MCOND) |$dbg_wrt_states|
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
                   |$der0| "derivative wrt r=" $NR0 "and"
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)
                T $FALSE))))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%I35) 
(DSKSETQ $%O35
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_scalar_stateSV2|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
            ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
             ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
              (($PRINT)
               "in take_derivative_wrt_scalar_stateSV2 acting on" $LT0
               "terms")
              ((MDO) $NT0 1. NIL NIL $LT0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_states|
                 (($PRINT)
                  "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                  $NT0 "out of" $LT0 "now there are"
                  ((MCOND) ((MNOT) (($NUMBERP) |$der0|))
                   (($LENGTH) |$der0|) T 0.)
                  "terms")
                 T
                 ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                   $NT0 "(step 100) out of" $LT0)
                  T $FALSE))
                ((MSETQ) |$NIused| 0.)
                ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
                ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
                 NIL
                 ((MCOND)
                  ((MNOT)
                   ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                  ((MPROGN)
                   ((MSETQ) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
                   |$end_nr_loop|)
                  T $FALSE))
                ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
                |$end_t0_loop|)))
             T
             ((MPROGN) ((MSETQ) |$der0| $TERM0)
              ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
               NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                ((MPROGN)
                 ((MCOND) |$dbg_wrt_states|
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
                   |$der0| "derivative wrt r=" $NR0 "and"
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)
                T $FALSE))))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%O35) 
(DSKSETQ $%I36
         '((MDEFINE) (($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0)
           ((MPROG)
            ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0
             $NPOW0 $OP0 $IND0 $NFAC0 $NR0 $NS0)
            ((MSETQ) $UTERM00 $UTERM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
             ((MRETURN) $UTERM0) T $FALSE)
            ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
            ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_contract|
               (($PRINT) "      Exam" $FAC0) T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
                ((MCOND)
                 ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
                  ((MNOT) ((MEQUAL) $NPOW0 2.)))
                 (($ERROR) "the power must be 2!! wrong term=" $UTERM0)
                 T $FALSE)
                ((MCOND)
                 ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
                 ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MCOND) ((MEQUAL) $OP0 $LA)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 |$Sk|)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 $K)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE))
               T
               ((MCOND)
                ((MAND) $ISOP0
                 (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
                ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
                 ((MCOND)
                  ((MNOT)
                   (($IS)
                    ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
                  ((MPROGN)
                   ((MSETQ) $OTHERFAC0
                    (($ASSOC) $IND0 $LIST_INDEX_FACS0))
                   ((MSETQ) $NR0 (($INPART) $FAC0 1.))
                   ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
                   ((MCOND) ((MLEQP) $NR0 $NS0)
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $FAC0 0.)
                        (($INPART) $OTHERFAC0 0.))
                       $NR0 (($INPART) $FAC0 2.) $NS0
                       (($INPART) $OTHERFAC0 2.))))
                    T
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $OTHERFAC0 0.)
                        (($INPART) $FAC0 0.))
                       $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                       (($INPART) $FAC0 2.)))))
                   ((MSETQ) $LIST_INDEX_FACS0
                    (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0)
                     $LIST_INDEX_FACS0)))
                  T
                  ((MSETQ) $LIST_INDEX_FACS0
                   (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
                T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
              |$end_fac_loop|))
            ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
             ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
            ((MRETURN) $CTERM0)))) 
(ADDLABEL '$%I36) 
(DSKSETQ $%O36
         '((MDEFINE SIMP) (($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0)
           ((MPROG)
            ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0
             $NPOW0 $OP0 $IND0 $NFAC0 $NR0 $NS0)
            ((MSETQ) $UTERM00 $UTERM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
             ((MRETURN) $UTERM0) T $FALSE)
            ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
            ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_contract|
               (($PRINT) "      Exam" $FAC0) T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
                ((MCOND)
                 ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
                  ((MNOT) ((MEQUAL) $NPOW0 2.)))
                 (($ERROR) "the power must be 2!! wrong term=" $UTERM0)
                 T $FALSE)
                ((MCOND)
                 ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
                 ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MCOND) ((MEQUAL) $OP0 $LA)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 |$Sk|)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 $K)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE))
               T
               ((MCOND)
                ((MAND) $ISOP0
                 (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
                ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
                 ((MCOND)
                  ((MNOT)
                   (($IS)
                    ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
                  ((MPROGN)
                   ((MSETQ) $OTHERFAC0
                    (($ASSOC) $IND0 $LIST_INDEX_FACS0))
                   ((MSETQ) $NR0 (($INPART) $FAC0 1.))
                   ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
                   ((MCOND) ((MLEQP) $NR0 $NS0)
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $FAC0 0.)
                        (($INPART) $OTHERFAC0 0.))
                       $NR0 (($INPART) $FAC0 2.) $NS0
                       (($INPART) $OTHERFAC0 2.))))
                    T
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $OTHERFAC0 0.)
                        (($INPART) $FAC0 0.))
                       $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                       (($INPART) $FAC0 2.)))))
                   ((MSETQ) $LIST_INDEX_FACS0
                    (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0)
                     $LIST_INDEX_FACS0)))
                  T
                  ((MSETQ) $LIST_INDEX_FACS0
                   (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
                T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
              |$end_fac_loop|))
            ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
             ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
            ((MRETURN) $CTERM0)))) 
(ADDLABEL '$%O36) 
(DSKSETQ $%I37
         '((MDEFINE) (($CONTRACT_PAIRS) |$utermS0|)
           ((MPROG) ((MLIST) $SUM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
             ((MPROGN) ((MSETQ) $SUM0 0.)
              ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
               ((MSETQ) $SUM0
                ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
             T
             ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
            ((MRETURN) $SUM0)))) 
(ADDLABEL '$%I37) 
(DSKSETQ $%O37
         '((MDEFINE SIMP) (($CONTRACT_PAIRS) |$utermS0|)
           ((MPROG) ((MLIST) $SUM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
             ((MPROGN) ((MSETQ) $SUM0 0.)
              ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
               ((MSETQ) $SUM0
                ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
             T
             ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
            ((MRETURN) $SUM0)))) 
(ADDLABEL '$%O37) 
(DSKSETQ $%I38 '((MSETQ) |$derivatives_loaded| T)) 
(ADDLABEL '$%I38) 
(DSKSETQ $%O38 'T) 
(ADDLABEL '$%O38) 
(DSKSETQ $%O39 '"/home/igor/tex/NoChaos/maxima.cov/SSST/20_der.v2.mat") 
(ADDLABEL '$%O39) 
(DSKSETQ $%I40
         '((MCOND) ((MNOT) |$derivatives_loaded|)
           (($ERROR) "Cannot batch 20_der") T $FALSE)) 
(ADDLABEL '$%I40) 
(DSKSETQ $%O40 'NIL) 
(ADDLABEL '$%O40) 
(DSKSETQ $%I41 '(($BATCH) "39_aux_functions_for_amplitudes.v0.mat")) 
(ADDLABEL '$%I41) 
(DSKSETQ $%I42 '(($DEFINE_VARIABLE) |$compute_pp_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I42) 
(DSKSETQ $%O42 'NIL) 
(ADDLABEL '$%O42) 
(DSKSETQ $%I43 '(($DEFINE_VARIABLE) $AP 2. $INTEGER)) 
(ADDLABEL '$%I43) 
(DSKSETQ $%O43 '2.) 
(ADDLABEL '$%O43) 
(DSKSETQ $%I44
         '((MDEFINE) (($TRUE_XX) $R $S)
           ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))) 
(ADDLABEL '$%I44) 
(DSKSETQ $%O44
         '((MDEFINE SIMP) (($TRUE_XX) $R $S)
           ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))) 
(ADDLABEL '$%O44) 
(DSKSETQ $%I45
         '((MDEFINE) ((|$otherN|) $M $N)
           ((MCOND)
            ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
             ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
            3. T
            ((MCOND)
             ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
              ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
             2. T
             ((MCOND)
              ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
               ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
              1. T $FALSE))))) 
(ADDLABEL '$%I45) 
(DSKSETQ $%O45
         '((MDEFINE SIMP) ((|$otherN|) $M $N)
           ((MCOND)
            ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
             ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
            3. T
            ((MCOND)
             ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
              ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
             2. T
             ((MCOND)
              ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
               ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
              1. T $FALSE))))) 
(ADDLABEL '$%O45) 
(DSKSETQ $%I46
         '((MDEFINE) (($COMPUTE_PP3) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MDO) $N 1. NIL NIL |$nn| NIL
              ((MCOND) ((MEQUAL) $M $N)
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
                 $AP))
               T
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
                 ((MPLUS)
                  ((MPLUS) 1.
                   ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))) 
(ADDLABEL '$%I46) 
(DSKSETQ $%O46
         '((MDEFINE SIMP) (($COMPUTE_PP3) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MDO) $N 1. NIL NIL |$nn| NIL
              ((MCOND) ((MEQUAL) $M $N)
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
                 $AP))
               T
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
                 ((MPLUS)
                  ((MPLUS) 1.
                   ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))) 
(ADDLABEL '$%O46) 
(DSKSETQ $%I47
         '((MDEFINE) (($PP3ONSHELL) $M $N) (($NUM_PP3 ARRAY) $M $N))) 
(ADDLABEL '$%I47) 
(DSKSETQ $%O47
         '((MDEFINE SIMP) (($PP3ONSHELL) $M $N)
           (($NUM_PP3 ARRAY) $M $N))) 
(ADDLABEL '$%O47) 
(DSKSETQ $%I48
         '((MSETQ) (($NUM_XX3 ARRAY) 1. 2.)
           ((MQUOTIENT) |$Xi| ((MPLUS) 1. ((MMINUS) |$Xi|))))) 
(ADDLABEL '$%I48) 
(DSKSETQ $%O48
         '((MTIMES SIMP)
           ((MEXPT SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$Xi|))
            -1.)
           |$Xi|)) 
(ADDLABEL '$%O48) 
(DSKSETQ $%I49 '((MSETQ) (($NUM_XX3 ARRAY) 1. 3.) |$Xi|)) 
(ADDLABEL '$%I49) 
(DSKSETQ $%O49 '|$Xi|) 
(ADDLABEL '$%O49) 
(DSKSETQ $%I50 '((MSETQ) (($NUM_XX3 ARRAY) 2. 3.) 1.)) 
(ADDLABEL '$%I50) 
(DSKSETQ $%O50 '1.) 
(ADDLABEL '$%O50) 
(DSKSETQ $%I51
         '((MDEFINE) (($TRUE_GF_XX3) $R $S) (($NUM_XX3 ARRAY) $R $S))) 
(ADDLABEL '$%I51) 
(DSKSETQ $%O51
         '((MDEFINE SIMP) (($TRUE_GF_XX3) $R $S)
           (($NUM_XX3 ARRAY) $R $S))) 
(ADDLABEL '$%O51) 
(DSKSETQ $%I52
         '((MDEFINE) (($GF_XX3) $M $N)
           ((MCOND) ((MEQUAL) $M 1.) |$x1| T
            ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
             ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
              |$x3|))))) 
(ADDLABEL '$%I52) 
(DSKSETQ $%O52
         '((MDEFINE SIMP) (($GF_XX3) $M $N)
           ((MCOND) ((MEQUAL) $M 1.) |$x1| T
            ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
             ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
              |$x3|))))) 
(ADDLABEL '$%O52) 
(DSKSETQ $%I53
         '((MDEFINE) (($COMPUTE_PP4) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
              ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
               $AP)))
            ((MSETQ) |$Mu|
             ((MPLUS)
              ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
              ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
            ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))) 
(ADDLABEL '$%I53) 
(DSKSETQ $%O53
         '((MDEFINE SIMP) (($COMPUTE_PP4) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
              ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
               $AP)))
            ((MSETQ) |$Mu|
             ((MPLUS)
              ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
              ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
            ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))) 
(ADDLABEL '$%O53) 
(DSKSETQ $%I54
         '((MDEFINE) (($PP4ONSHELL) $M $N) (($NUM_PP4 ARRAY) $M $N))) 
(ADDLABEL '$%I54) 
(DSKSETQ $%O54
         '((MDEFINE SIMP) (($PP4ONSHELL) $M $N)
           (($NUM_PP4 ARRAY) $M $N))) 
(ADDLABEL '$%O54) 
(DSKSETQ $%I55
         '((MDEFINE) (($COMPUTE_XX4))
           ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
            (($REMARRAY) $NUM_XX4)
            ((MSETQ) $GF_X_RULES
             ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
              ((MEQUAL) |$om|
               ((MQUOTIENT)
                ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
                 (($XX) 1. 3.))
                (($XX) 2. 4.)))))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
              ((MEQUAL)
               ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.)
                (($XX) 2. 4.))
               ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
            ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
            ((MSETQ) $SO_X13
             (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
            ((MSETQ) $XX4_LIST
             (($MAKELIST)
              (($MAKELIST)
               ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S))
               $S ((MPLUS) $R 1.) |$nn|)
              $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
            ((MSETQ) $XX4_LIST
             (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
            ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
            ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
             (($MAP) ":" ((MLIST) (($LHS) $GFXX0))
              ((MLIST) (($RHS) $GFXX0))))
            ((MSETQ) |$dx3_dOM|
             (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
            ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES))
            |$xx4_done|))) 
(ADDLABEL '$%I55) 
(DSKSETQ $%O55
         '((MDEFINE SIMP) (($COMPUTE_XX4))
           ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
            (($REMARRAY) $NUM_XX4)
            ((MSETQ) $GF_X_RULES
             ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
              ((MEQUAL) |$om|
               ((MQUOTIENT)
                ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
                 (($XX) 1. 3.))
                (($XX) 2. 4.)))))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
              ((MEQUAL)
               ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.)
                (($XX) 2. 4.))
               ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
            ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
            ((MSETQ) $SO_X13
             (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
            ((MSETQ) $XX4_LIST
             (($MAKELIST)
              (($MAKELIST)
               ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S))
               $S ((MPLUS) $R 1.) |$nn|)
              $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
            ((MSETQ) $XX4_LIST
             (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
            ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
            ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
             (($MAP) ":" ((MLIST) (($LHS) $GFXX0))
              ((MLIST) (($RHS) $GFXX0))))
            ((MSETQ) |$dx3_dOM|
             (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
            ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES))
            |$xx4_done|))) 
(ADDLABEL '$%O55) 
(DSKSETQ $%I56
         '((MDEFINE) (($TRUE_GF_XX4) $R $S) (($NUM_XX4 ARRAY) $R $S))) 
(ADDLABEL '$%I56) 
(DSKSETQ $%O56
         '((MDEFINE SIMP) (($TRUE_GF_XX4) $R $S)
           (($NUM_XX4 ARRAY) $R $S))) 
(ADDLABEL '$%O56) 
(DSKSETQ $%I57
         '((MDEFINE) ((|$check_cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
              ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
              ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
              ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
              ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
              ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
              ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
              ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
              ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
              ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%I57) 
(DSKSETQ $%O57
         '((MDEFINE SIMP) ((|$check_cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
              ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
              ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
              ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
              ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
              ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
              ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
              ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
              ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
              ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%O57) 
(DSKSETQ $%I58
         '((MDEFINE) ((|$cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%I58) 
(DSKSETQ $%O58
         '((MDEFINE SIMP) ((|$cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%O58) 
(DSKSETQ $%I59
         '((MDEFINE) ((|$check_cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%I59) 
(DSKSETQ $%O59
         '((MDEFINE SIMP) ((|$check_cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%O59) 
(DSKSETQ $%I60
         '((MDEFINE) ((|$cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%I60) 
(DSKSETQ $%O60
         '((MDEFINE SIMP) ((|$cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%O60) 
(DSKSETQ $%I61
         '((MDEFINE) ((|$check_swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%I61) 
(DSKSETQ $%O61
         '((MDEFINE SIMP) ((|$check_swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%O61) 
(DSKSETQ $%I62
         '((MDEFINE) ((|$swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%I62) 
(DSKSETQ $%O62
         '((MDEFINE SIMP) ((|$swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%O62) 
(DSKSETQ $%I63
         '((MDEFINE) ((|$swap_gfA_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|))) $AMP00)))) 
(ADDLABEL '$%I63) 
(DSKSETQ $%O63
         '((MDEFINE SIMP) ((|$swap_gfA_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|))) $AMP00)))) 
(ADDLABEL '$%O63) 
(DSKSETQ $%I64
         '((MDEFINE) (($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|)
           ((MPROG) ((MSETQ) |$nn| 4.)
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
            ((MSETQ) $GH_00
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) $GH_0P
             (($FACTOR)
              (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_0p|
             (($FACTOR)
              (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_pp|
             (($FACTOR)
              (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.)
               ((MEQUAL) |$Mt| 0.))))
            ((MSETQ) |$gh_TTT0|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTT|
             (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))) 
(ADDLABEL '$%I64) 
(DSKSETQ $%O64
         '((MDEFINE SIMP) (($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|)
           ((MPROG) ((MSETQ) |$nn| 4.)
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
            ((MSETQ) $GH_00
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) $GH_0P
             (($FACTOR)
              (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_0p|
             (($FACTOR)
              (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_pp|
             (($FACTOR)
              (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.)
               ((MEQUAL) |$Mt| 0.))))
            ((MSETQ) |$gh_TTT0|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTT|
             (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))) 
(ADDLABEL '$%O64) 
(DSKSETQ $%I65 '((MSETQ) |$compute_pp_loaded| T)) 
(ADDLABEL '$%I65) 
(DSKSETQ $%O65 'T) 
(ADDLABEL '$%O65) 
(DSKSETQ $%O66
         '"/home/igor/tex/NoChaos/maxima.cov/SSST/39_aux_functions_for_amplitudes.v0.mat") 
(ADDLABEL '$%O66) 
(DSKSETQ $%I67
         '((MCOND) ((MNOT) |$compute_pp_loaded|)
           (($ERROR) "Cannot batch 39_aux_functions_for_amplitudes") T
           $FALSE)) 
(ADDLABEL '$%I67) 
(DSKSETQ $%O67 'NIL) 
(ADDLABEL '$%O67) 
(DSKSETQ $%I68 '(($BATCH) "32_compute_4pts_amplitude.v0.3.mat")) 
(ADDLABEL '$%I68) 
(DSKSETQ $%I69 '(($DEFINE_VARIABLE) |$amp_4pts_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I69) 
(DSKSETQ $%O69 'NIL) 
(ADDLABEL '$%O69) 
(DSKSETQ $%I70
         '((MDEFINE) (($ORDERXX) $R $S)
           ((MCOND) ((MEQUAL) $R $S) 0. T
            ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
             ((MMINUS) (($XX) $S $R)))))) 
(ADDLABEL '$%I70) 
(DSKSETQ $%O70
         '((MDEFINE SIMP) (($ORDERXX) $R $S)
           ((MCOND) ((MEQUAL) $R $S) 0. T
            ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
             ((MMINUS) (($XX) $S $R)))))) 
(ADDLABEL '$%O70) 
(DSKSETQ $%I71
         '((MDEFINE) (($ORDERPP) $R $S)
           ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))) 
(ADDLABEL '$%I71) 
(DSKSETQ $%O71
         '((MDEFINE SIMP) (($ORDERPP) $R $S)
           ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))) 
(ADDLABEL '$%O71) 
(DSKSETQ $%I72
         '((MDEFINE) (($TRUE_KK) $R $M $S $N)
           ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))) 
(ADDLABEL '$%I72) 
(DSKSETQ $%O72
         '((MDEFINE SIMP) (($TRUE_KK) $R $M $S $N)
           ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))) 
(ADDLABEL '$%O72) 
(DSKSETQ $%I73
         '((MDEFINE) ((|$true_Skk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%I73) 
(DSKSETQ $%O73
         '((MDEFINE SIMP) ((|$true_Skk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%O73) 
(DSKSETQ $%I74
         '((MDEFINE) ((|$true_kSk|) $S $N $R $M)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%I74) 
(DSKSETQ $%O74
         '((MDEFINE SIMP) ((|$true_kSk|) $S $N $R $M)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%O74) 
(DSKSETQ $%I75
         '((MDEFINE) ((|$true_SkSk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
            (($SUM)
             (($SUM)
              ((MTIMES) (($ORDERPP) $T $U)
               ((MEXPT) (($ORDERXX) $R $T) $M)
               ((MEXPT) (($ORDERXX) $S $U) $N))
              $T 1. |$nn|)
             $U 1. |$nn|)))) 
(ADDLABEL '$%I75) 
(DSKSETQ $%O75
         '((MDEFINE SIMP) ((|$true_SkSk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
            (($SUM)
             (($SUM)
              ((MTIMES) (($ORDERPP) $T $U)
               ((MEXPT) (($ORDERXX) $R $T) $M)
               ((MEXPT) (($ORDERXX) $S $U) $N))
              $T 1. |$nn|)
             $U 1. |$nn|)))) 
(ADDLABEL '$%O75) 
(DSKSETQ $%I76
         '((MDEFINE) (($FROM_STATE_TO_ADDEND_LIST) $STATE0)
           ((MPROG)
            ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T
             $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
             ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
            ((MSETQ) $LIST0
             (($MAKELIST) (($INPART) $STATE0 $T) $T 1.
              (($LENGTH) $STATE0)))
            ((MRETURN) $LIST0)))) 
(ADDLABEL '$%I76) 
(DSKSETQ $%O76
         '((MDEFINE SIMP) (($FROM_STATE_TO_ADDEND_LIST) $STATE0)
           ((MPROG)
            ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T
             $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
             ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
            ((MSETQ) $LIST0
             (($MAKELIST) (($INPART) $STATE0 $T) $T 1.
              (($LENGTH) $STATE0)))
            ((MRETURN) $LIST0)))) 
(ADDLABEL '$%O76) 
(DSKSETQ $%I77
         '((MDEFINE)
           (($EXTRACT_AND_NORMALIZE_COEFFS)
            $LIST_OF_LISTS_OF_SUBSTATES0)
           ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
            ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
              ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
               ((MPROGN) ((MSETQ) $S00 $S0)
                ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                 ((MPROGN)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)))
                ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
                 ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                  ((MPROGN)
                   ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
                   ((MCOND) ((MGREATERP) $POW0 0.)
                    ((MSETQ) $S00
                     ((MTIMES)
                      ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                      ((MEXPT)
                       ((MQUOTIENT)
                        ((MQUOTIENT) ((MMINUS) 1.)
                         ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                        ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                       $POW0)))
                    T $FALSE))))
                ((MCOND)
                 ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
                  ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
                 (($ERROR)
                  "extract_and_normalize_coeffs cannot compute normalized coeff from"
                  $S0 "left over is" $S00)
                 T $FALSE)
                ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
              ((MSETQ) $COEFFS_LIST0
               (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
            ((MRETURN) $COEFFS_LIST0)))) 
(ADDLABEL '$%I77) 
(DSKSETQ $%O77
         '((MDEFINE SIMP)
           (($EXTRACT_AND_NORMALIZE_COEFFS)
            $LIST_OF_LISTS_OF_SUBSTATES0)
           ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
            ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
              ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
               ((MPROGN) ((MSETQ) $S00 $S0)
                ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                 ((MPROGN)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)))
                ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
                 ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                  ((MPROGN)
                   ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
                   ((MCOND) ((MGREATERP) $POW0 0.)
                    ((MSETQ) $S00
                     ((MTIMES)
                      ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                      ((MEXPT)
                       ((MQUOTIENT)
                        ((MQUOTIENT) ((MMINUS) 1.)
                         ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                        ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                       $POW0)))
                    T $FALSE))))
                ((MCOND)
                 ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
                  ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
                 (($ERROR)
                  "extract_and_normalize_coeffs cannot compute normalized coeff from"
                  $S0 "left over is" $S00)
                 T $FALSE)
                ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
              ((MSETQ) $COEFFS_LIST0
               (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
            ((MRETURN) $COEFFS_LIST0)))) 
(ADDLABEL '$%O77) 
(DSKSETQ $%I78
         '((MDEFINE) ((|$amplitudeN4V1|) $STATES_LIST0)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) |$Partials0|
                  (($ENDCONS)
                   ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                    $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                   |$Partials0|))
                 ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I78) 
(DSKSETQ $%O78
         '((MDEFINE SIMP) ((|$amplitudeN4V1|) $STATES_LIST0)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) |$Partials0|
                  (($ENDCONS)
                   ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                    $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                   |$Partials0|))
                 ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O78) 
(DSKSETQ $%I79
         '((MDEFINE)
           ((|$amplitudeN4V1_list|) $STATES_LIST0
            $CHECKPOINT_SAVE_FILENAME)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MPROGN)
              ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
               ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
                ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                 ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                  (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                   "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                   (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                   (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                   "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                   "s")
                  ((MSETQ) $LIST_OF_SUBSTATES0
                   ((MLIST)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                  (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                  ((MSETQ) $SL0
                   (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                    $LIST_OF_SUBSTATES0))
                  ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                  ((MSETQ) $NAS_LIST0
                   (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                  ((MSETQ) $US0
                   ((|$compute_levels_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS0
                   ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS_LIST0
                   (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                  ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                  ((MSETQ) $EI0
                   (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                    $DS_RULES0))
                  ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                  ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Computed the expression on which we must act with derivatives in"
                   ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                  ((MSETQ) $PARTIAL_AMP0
                   ((MTIMES)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
                    ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                     $EX_EI0)))
                  ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Taken the derivatives and computed the partial amplitude in"
                   ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                   "s")
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                    |$Partials0|))
                  |$end_3_loops|))))
              (($SAVE)
               (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_"
                (($STRING) $NA1) ".lisp")
               $NA1 $STATES_LIST0 |$Partials0|)
              |$end_na1_loop|))
            ((MRETURN) |$Partials0|)))) 
(ADDLABEL '$%I79) 
(DSKSETQ $%O79
         '((MDEFINE SIMP)
           ((|$amplitudeN4V1_list|) $STATES_LIST0
            $CHECKPOINT_SAVE_FILENAME)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MPROGN)
              ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
               ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
                ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                 ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                  (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                   "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                   (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                   (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                   "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                   "s")
                  ((MSETQ) $LIST_OF_SUBSTATES0
                   ((MLIST)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                  (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                  ((MSETQ) $SL0
                   (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                    $LIST_OF_SUBSTATES0))
                  ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                  ((MSETQ) $NAS_LIST0
                   (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                  ((MSETQ) $US0
                   ((|$compute_levels_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS0
                   ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS_LIST0
                   (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                  ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                  ((MSETQ) $EI0
                   (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                    $DS_RULES0))
                  ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                  ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Computed the expression on which we must act with derivatives in"
                   ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                  ((MSETQ) $PARTIAL_AMP0
                   ((MTIMES)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
                    ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                     $EX_EI0)))
                  ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Taken the derivatives and computed the partial amplitude in"
                   ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                   "s")
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                    |$Partials0|))
                  |$end_3_loops|))))
              (($SAVE)
               (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_"
                (($STRING) $NA1) ".lisp")
               $NA1 $STATES_LIST0 |$Partials0|)
              |$end_na1_loop|))
            ((MRETURN) |$Partials0|)))) 
(ADDLABEL '$%O79) 
(DSKSETQ $%I80
         '((MDEFINE)
           ((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                  (($RATSIMP)
                   (($EV) $FINAL_PARTIAL_AMP0
                    ((MEQUAL) $PP $PP4ONSHELL)
                    ((MEQUAL) $XX $TRUE_GF_XX4))))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I80) 
(DSKSETQ $%O80
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                  (($RATSIMP)
                   (($EV) $FINAL_PARTIAL_AMP0
                    ((MEQUAL) $PP $PP4ONSHELL)
                    ((MEQUAL) $XX $TRUE_GF_XX4))))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O80) 
(DSKSETQ $%I81
         '((MDEFINE)
           ((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I81) 
(DSKSETQ $%O81
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O81) 
(DSKSETQ $%I82
         '((MDEFINE)
           ((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratexpand the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
                  "terms")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I82) 
(DSKSETQ $%O82
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratexpand the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
                  "terms")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O82) 
(DSKSETQ $%I83 '((MSETQ) |$amp_4pts_loaded| T)) 
(ADDLABEL '$%I83) 
(DSKSETQ $%O83 'T) 
(ADDLABEL '$%O83) 
(DSKSETQ $%O84
         '"/home/igor/tex/NoChaos/maxima.cov/SSST/32_compute_4pts_amplitude.v0.3.mat") 
(ADDLABEL '$%O84) 
(DSKSETQ $%I85
         '((MCOND) ((MNOT) |$amp_4pts_loaded|)
           (($ERROR) "Cannot batch 32_compute_4pts_amplitude") T
           $FALSE)) 
(ADDLABEL '$%I85) 
(DSKSETQ $%O85 'NIL) 
(ADDLABEL '$%O85) 
(DSKSETQ $%I86 '(($BATCH) "40_define_test_states.v1.mat")) 
(ADDLABEL '$%I86) 
(DSKSETQ $%I87
         '((MDEFINE) ((|$SetStates|) |$dd0|)
           ((MPROG) ((MSETQ) |$Lev0| 2.)
            ((MSETQ) |$Null2|
             (($EV)
              ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
               ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
               ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
               ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 3.)
            ((MSETQ) |$Null3|
             (($EV)
              ((MPLUS)
               ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.)
                |$dd|)
               ((MMINUS)
                ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.)
                 |$dd|))
               ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
               ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 0.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 3.))
               ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$dd| |$dd0|)))
            ((MSETQ) |$Lev0| 4.)
            ((MSETQ) |$S4z|
             ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
              ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 5742. (($P) 2. 2.))
              ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
            ((MSETQ) |$S4m|
             ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
              ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 2268. (($P) 2. 2.))
              ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
              ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S4r1|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.) |$d|)
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.))
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 4.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r2|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.)
                |$d|)
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 4. 0.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
               ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r3|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 3. 1.))
               ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.))
               ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1|
             (($EV)
              ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
               ((MTIMES) 624. (($P) 3. 1.))
               ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 936. (($P) 2. 2.))
               ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES)
                ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
                 ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
            ((MSETQ) |$Null4r2|
             ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
              ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 4050. (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null4g|
             (($EV)
              ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|)
                2.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                8.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
                6.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|)
                72.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
               ((MTIMES) 6. (($P) 3. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
               ((MTIMES) 3. (($P) 2. 2.))
               ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
               ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
               ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
               ((MQUOTIENT)
                ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
                6.)
               ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.))
                72.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4cr|
             ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
              ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S6m|
             ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
              ((MTIMES) 28320. (($P) 5. 1.))
              ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 82400. (($P) 3. 3.))
              ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S6z|
             ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
              ((MTIMES) 1177320. (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
              ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 929500. (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
            ((MSETQ) |$Null6r16|
             ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
              ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
              ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 3074625000. (($P) 3. 3.))
              ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.))
              ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
              ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
            ((MSETQ) |$Null6g|
             (($EV)
              ((MPLUS)
               ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
               ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
               ((MQUOTIENT)
                ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|))
                4.)
               ((MQUOTIENT)
                ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|) 168.)
               ((MQUOTIENT)
                ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)
                 |$d|)
                280.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
               ((MQUOTIENT)
                ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MMINUS)
                 ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|) 378.)
               ((MQUOTIENT)
                ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
                 |$d|)
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.)
                 |$d|)
                945.)
               ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|) 2520.)
               ((MQUOTIENT)
                ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                140.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)
                 |$d|)
                252.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|) 7560.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.)))
                18.)
               ((MTIMES) 110. (($P) 5. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
               ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
               ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.))
                12.)
               ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
               ((MQUOTIENT)
                ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.))
                70.)
               ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
               ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.))
                7.)
               ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
               ((MQUOTIENT)
                ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.))
                54.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.))
                6.)
               ((MQUOTIENT)
                ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.)
                 (($P) 3. 0.))
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.)
                 (($P) 3. 0.))
                3780.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
                14.)
               ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
               ((MQUOTIENT)
                ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
                28.)
               ((MQUOTIENT)
                ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.))
                45.)
               ((MQUOTIENT)
                ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.))
                280.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
                 (($P) 2. 0.))
                140.)
               ((MQUOTIENT)
                ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.))
                630.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 1. 1.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
                37800.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 8.)
            ((MSETQ) |$S8m1|
             ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.)
               (($P) 7. 0.))
              ((MTIMES) 8289945720. (($P) 6. 2.))
              ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
              ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 0.))
              ((MTIMES) 8399122200. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 1.))
              ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 4515839300.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 300059350. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2066129100.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 47098800. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
            ((MSETQ) |$S8m2|
             ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) 51399096. (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
              ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
              ((MTIMES) 46431000. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
              ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1903750. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
              ((MTIMES) 419373360. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 6188984592. (($P) 5. 3.))
              ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 20048000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 8144150. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 23738400. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
              ((MTIMES) 359941680. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 5264441616. (($P) 5. 3.))
              ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 17416000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6809950. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 20437200. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S10z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
              ((MTIMES) 94471732800. (($P) 9. 1.))
              ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 1017474393600. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1805580000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
              ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.)
               (($P) 6. 1.))
              ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 607282147584. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 20082748000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 36082698000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 23408646912.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 28894320000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 771289485750.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 11311477275. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 612360000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 575909838000.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 816480000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 27552406000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 34574400000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 11854080000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 40166544600. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 2. 2.))))
            ((MSETQ) |$S10z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
              ((MTIMES) 65112321600. (($P) 9. 1.))
              ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 690708211200. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 7. 1.))
              ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
              ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 2261880000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 6. 0.))
              ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 376838832384. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 3.))
              ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 2.))
              ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 11114538000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 24356973312.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.)
               (($P) 4. 4.))
              ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6161648325.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 14804370000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
              ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1210524000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6667920000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 359389840950.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
               (($P) 4. 1.))
              ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1210524000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 338354074800.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 16134720000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 18276010200. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))))
            ((MSETQ) |$S103z|
             ((MPLUS)
              ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
              ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
              ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.)
               (($P) 9. 0.))
              ((MTIMES) 36360611332200. (($P) 8. 2.))
              ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
              ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
              ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1631223468000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.)
               (($P) 7. 0.))
              ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 7. 0.))
              ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) 372093476932800. (($P) 6. 4.))
              ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.)
               (($P) 6. 2.))
              ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
              ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.)
               (($P) 6. 0.))
              ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 540966535200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 6. 0.))
              ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.)
               (($P) 5. 3.))
              ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 1170019452000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.)
               (($P) 5. 2.))
              ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
              ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 4662858416400.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.)
               (($P) 5. 0.))
              ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
              ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 5. 0.))
              ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 805050582525.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 3.))
              ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 9453628800.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
              ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
              ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 4. 2.))
              ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 40416163200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 237200140800.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 112702665600.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
               (($P) 4. 1.))
              ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 161245123200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 4. 1.))
              ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 232452259200. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 324362765475. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.)
               (($P) 4. 0.))
              ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 811066032000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
              ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 7740984220200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
              ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 185345126400.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 430303104000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
              ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 3. 2.))
              ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 437098032000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 296415302400. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 37933056000. (($P) 1. 0.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 270273024000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 552463430400.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
              ((MTIMES) 300421900800. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
               ((MEXPT) (($P) 3. 0.) 3.))
              ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.)
               (($P) 2. 1.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 441839664000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 14224896000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 10668672000.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 8001504000.)
               ((MEXPT) (($P) 1. 0.) 2.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 99574272000.)
               ((MEXPT) (($P) 1. 1.) 3.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 3.))
              ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 16003008000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.)
               (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 4.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 3.))))
            |$states_defined|))) 
(ADDLABEL '$%I87) 
(DSKSETQ $%O87
         '((MDEFINE SIMP) ((|$SetStates|) |$dd0|)
           ((MPROG) ((MSETQ) |$Lev0| 2.)
            ((MSETQ) |$Null2|
             (($EV)
              ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
               ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
               ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
               ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 3.)
            ((MSETQ) |$Null3|
             (($EV)
              ((MPLUS)
               ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.)
                |$dd|)
               ((MMINUS)
                ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.)
                 |$dd|))
               ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
               ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 0.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 3.))
               ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$dd| |$dd0|)))
            ((MSETQ) |$Lev0| 4.)
            ((MSETQ) |$S4z|
             ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
              ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 5742. (($P) 2. 2.))
              ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
            ((MSETQ) |$S4m|
             ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
              ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 2268. (($P) 2. 2.))
              ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
              ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S4r1|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.) |$d|)
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.))
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 4.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r2|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.)
                |$d|)
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 4. 0.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
               ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r3|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 3. 1.))
               ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.))
               ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1|
             (($EV)
              ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
               ((MTIMES) 624. (($P) 3. 1.))
               ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 936. (($P) 2. 2.))
               ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES)
                ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
                 ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
            ((MSETQ) |$Null4r2|
             ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
              ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 4050. (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null4g|
             (($EV)
              ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|)
                2.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                8.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
                6.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|)
                72.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
               ((MTIMES) 6. (($P) 3. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
               ((MTIMES) 3. (($P) 2. 2.))
               ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
               ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
               ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
               ((MQUOTIENT)
                ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
                6.)
               ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.))
                72.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4cr|
             ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
              ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S6m|
             ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
              ((MTIMES) 28320. (($P) 5. 1.))
              ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 82400. (($P) 3. 3.))
              ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S6z|
             ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
              ((MTIMES) 1177320. (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
              ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 929500. (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
            ((MSETQ) |$Null6r16|
             ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
              ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
              ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 3074625000. (($P) 3. 3.))
              ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.))
              ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
              ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
            ((MSETQ) |$Null6g|
             (($EV)
              ((MPLUS)
               ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
               ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
               ((MQUOTIENT)
                ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|))
                4.)
               ((MQUOTIENT)
                ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|) 168.)
               ((MQUOTIENT)
                ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)
                 |$d|)
                280.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
               ((MQUOTIENT)
                ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MMINUS)
                 ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|) 378.)
               ((MQUOTIENT)
                ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
                 |$d|)
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.)
                 |$d|)
                945.)
               ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|) 2520.)
               ((MQUOTIENT)
                ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                140.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)
                 |$d|)
                252.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|) 7560.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.)))
                18.)
               ((MTIMES) 110. (($P) 5. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
               ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
               ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.))
                12.)
               ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
               ((MQUOTIENT)
                ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.))
                70.)
               ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
               ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.))
                7.)
               ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
               ((MQUOTIENT)
                ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.))
                54.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.))
                6.)
               ((MQUOTIENT)
                ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.)
                 (($P) 3. 0.))
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.)
                 (($P) 3. 0.))
                3780.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
                14.)
               ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
               ((MQUOTIENT)
                ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
                28.)
               ((MQUOTIENT)
                ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.))
                45.)
               ((MQUOTIENT)
                ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.))
                280.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
                 (($P) 2. 0.))
                140.)
               ((MQUOTIENT)
                ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.))
                630.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 1. 1.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
                37800.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 8.)
            ((MSETQ) |$S8m1|
             ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.)
               (($P) 7. 0.))
              ((MTIMES) 8289945720. (($P) 6. 2.))
              ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
              ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 0.))
              ((MTIMES) 8399122200. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 1.))
              ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 4515839300.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 300059350. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2066129100.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 47098800. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
            ((MSETQ) |$S8m2|
             ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) 51399096. (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
              ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
              ((MTIMES) 46431000. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
              ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1903750. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
              ((MTIMES) 419373360. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 6188984592. (($P) 5. 3.))
              ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 20048000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 8144150. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 23738400. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
              ((MTIMES) 359941680. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 5264441616. (($P) 5. 3.))
              ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 17416000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6809950. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 20437200. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S10z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
              ((MTIMES) 94471732800. (($P) 9. 1.))
              ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 1017474393600. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1805580000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
              ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.)
               (($P) 6. 1.))
              ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 607282147584. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 20082748000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 36082698000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 23408646912.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 28894320000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 771289485750.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 11311477275. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 612360000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 575909838000.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 816480000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 27552406000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 34574400000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 11854080000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 40166544600. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 2. 2.))))
            ((MSETQ) |$S10z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
              ((MTIMES) 65112321600. (($P) 9. 1.))
              ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 690708211200. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 7. 1.))
              ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
              ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 2261880000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 6. 0.))
              ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 376838832384. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 3.))
              ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 2.))
              ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 11114538000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 24356973312.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.)
               (($P) 4. 4.))
              ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6161648325.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 14804370000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
              ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1210524000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6667920000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 359389840950.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
               (($P) 4. 1.))
              ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1210524000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 338354074800.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 16134720000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 18276010200. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))))
            ((MSETQ) |$S103z|
             ((MPLUS)
              ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
              ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
              ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.)
               (($P) 9. 0.))
              ((MTIMES) 36360611332200. (($P) 8. 2.))
              ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
              ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
              ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1631223468000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.)
               (($P) 7. 0.))
              ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 7. 0.))
              ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) 372093476932800. (($P) 6. 4.))
              ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.)
               (($P) 6. 2.))
              ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
              ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.)
               (($P) 6. 0.))
              ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 540966535200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 6. 0.))
              ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.)
               (($P) 5. 3.))
              ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 1170019452000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.)
               (($P) 5. 2.))
              ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
              ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 4662858416400.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.)
               (($P) 5. 0.))
              ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
              ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 5. 0.))
              ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 805050582525.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 3.))
              ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 9453628800.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
              ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
              ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 4. 2.))
              ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 40416163200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 237200140800.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 112702665600.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
               (($P) 4. 1.))
              ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 161245123200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 4. 1.))
              ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 232452259200. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 324362765475. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.)
               (($P) 4. 0.))
              ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 811066032000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
              ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 7740984220200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
              ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 185345126400.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 430303104000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
              ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 3. 2.))
              ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 437098032000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 296415302400. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 37933056000. (($P) 1. 0.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 270273024000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 552463430400.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
              ((MTIMES) 300421900800. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
               ((MEXPT) (($P) 3. 0.) 3.))
              ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.)
               (($P) 2. 1.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 441839664000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 14224896000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 10668672000.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 8001504000.)
               ((MEXPT) (($P) 1. 0.) 2.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 99574272000.)
               ((MEXPT) (($P) 1. 1.) 3.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 3.))
              ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 16003008000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.)
               (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 4.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 3.))))
            |$states_defined|))) 
(ADDLABEL '$%O87) 
(DSKSETQ $%O88
         '"/home/igor/tex/NoChaos/maxima.cov/SSST/40_define_test_states.v1.mat") 
(ADDLABEL '$%O88) 
(DSKSETQ $%I89 '(($SET_NUMBER_OF_PARTICLE) 4.)) 
(ADDLABEL '$%I89) 
(DSKSETQ $%O89 '$DONE) 
(ADDLABEL '$%O89) 
(DSKSETQ $%I90 '((|$SetStates|) 26.)) 
(ADDLABEL '$%I90) 
(DSKSETQ $%O90 '|$states_defined|) 
(ADDLABEL '$%O90) 
(DSKSETQ $%I91 '(($BATCH) "SSSS_w_ghTTTT_dx3.mat")) 
(ADDLABEL '$%I91) 
(DSKSETQ $%I92
         '((MDEFINE)
           ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|)
            ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
            ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
            ((MSETQ) |$Asss|
             ((|$NOgf_amplitudeN4V2|)
              ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
              ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
            ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "Step0: amplitude computation time"
             ((MPLUS) $TI1 ((MMINUS) $TI0)))
            ((MRETURN) |$Asss|)))) 
(ADDLABEL '$%I92) 
(DSKSETQ $%O92
         '((MDEFINE SIMP)
           ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|)
            ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
            ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
            ((MSETQ) |$Asss|
             ((|$NOgf_amplitudeN4V2|)
              ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
              ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
            ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "Step0: amplitude computation time"
             ((MPLUS) $TI1 ((MMINUS) $TI0)))
            ((MRETURN) |$Asss|)))) 
(ADDLABEL '$%O92) 
(DSKSETQ $%I93 '((MDEFINE) ((|$SSSSstep1|) |$AmpS40|) |$AmpS40|)) 
(ADDLABEL '$%I93) 
(DSKSETQ $%O93 '((MDEFINE SIMP) ((|$SSSSstep1|) |$AmpS40|) |$AmpS40|)) 
(ADDLABEL '$%O93) 
(DSKSETQ $%I94
         '((MDEFINE)
           ((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
            ((MSETQ) |$Assss0|
             ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
              |$Sc4| |$l4| |$dd0|))
            ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
            ((MSETQ) |$f_Assss|
             (($RATSIMP)
              (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "simplification computation time"
             ((MPLUS) $TI2 ((MMINUS) $TI1)))
            ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
            (($PRINT) "computation times" $TI0 $TI1 $TI2)
            ((MSETQ) $GH_0
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt0|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) |$tttt|
             (($FACTOR)
              (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_0 |$tttt0|)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT_dx3|
             (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
            (($PRINT) "factors from ghosts and momenta and measure"
             |$gh_TTTT_dx3|)
            ((MSETQ) $FINAL_AMP_DX
             (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
            ((MRETURN)
             ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
              (($FACTOR) |$dx3_dOM|)))))) 
(ADDLABEL '$%I94) 
(DSKSETQ $%O94
         '((MDEFINE SIMP)
           ((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
            ((MSETQ) |$Assss0|
             ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
              |$Sc4| |$l4| |$dd0|))
            ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
            ((MSETQ) |$f_Assss|
             (($RATSIMP)
              (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "simplification computation time"
             ((MPLUS) $TI2 ((MMINUS) $TI1)))
            ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
            (($PRINT) "computation times" $TI0 $TI1 $TI2)
            ((MSETQ) $GH_0
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt0|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) |$tttt|
             (($FACTOR)
              (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_0 |$tttt0|)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT_dx3|
             (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
            (($PRINT) "factors from ghosts and momenta and measure"
             |$gh_TTTT_dx3|)
            ((MSETQ) $FINAL_AMP_DX
             (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
            ((MRETURN)
             ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
              (($FACTOR) |$dx3_dOM|)))))) 
(ADDLABEL '$%O94) 
(DSKSETQ $%O95
         '"/home/igor/tex/NoChaos/maxima.cov/SSST/SSSS_w_ghTTTT_dx3.mat") 
(ADDLABEL '$%O95) 
(DSKSETQ $%I96
         '(($EV) (($DECLARE) |$Ms| $INTEGER)
           (($DECLARE) |$Mt| $INTEGER) (($COMPILE) $ALL))) 
(ADDLABEL '$%I96) 
(DSKSETQ $%O96 '$DONE) 
(ADDLABEL '$%O96) 
(DSKSETQ $%I97 '((MSETQ) |$qq1| ((MSETQ) |$qq2| ((MSETQ) |$qq3| 1.)))) 
(ADDLABEL '$%I97) 
(DSKSETQ $%O97 '1.) 
(ADDLABEL '$%O97) 
(DSKSETQ $%I98 '((MSETQ) |$nq1| ((MSETQ) |$nq2| ((MSETQ) |$nq3| 0.)))) 
(ADDLABEL '$%I98) 
(DSKSETQ $%O98 '0.) 
(ADDLABEL '$%O98) 
(DSKSETQ $%I99 '((MSETQ) |$filename| "S6zS6zS4zT.lisp")) 
(ADDLABEL '$%I99) 
(DSKSETQ $%O99 '"S6zS6zS4zT.lisp") 
(ADDLABEL '$%O99) 
(DSKSETQ $%I100 '((MSETQ) |$qq| |$S6z|)) 
(ADDLABEL '$%I100) 
(DSKSETQ $%O100
         '((MPLUS SIMP)
           ((MTIMES SIMP) 6750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -20250. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 12275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -6750. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 15950. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 1900. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -7975. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 251225. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -43875. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9720. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 75700. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -337500. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 100680. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -191400. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 929500. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 79515. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -141150. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 214110. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1872750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18168. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1177320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -226500. (($P SIMP) 6. 0.)))) 
(ADDLABEL '$%O100) 
(DSKSETQ $%I101 '((MSETQ) |$nq| 6.)) 
(ADDLABEL '$%I101) 
(DSKSETQ $%O101 '6.) 
(ADDLABEL '$%O101) 
(DSKSETQ $%I102 '((MSETQ) |$qq1| |$S6z|)) 
(ADDLABEL '$%I102) 
(DSKSETQ $%O102
         '((MPLUS SIMP)
           ((MTIMES SIMP) 6750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -20250. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 12275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -6750. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 15950. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 1900. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -7975. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 251225. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -43875. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9720. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 75700. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -337500. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 100680. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -191400. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 929500. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 79515. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -141150. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 214110. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1872750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18168. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1177320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -226500. (($P SIMP) 6. 0.)))) 
(ADDLABEL '$%O102) 
(DSKSETQ $%I103 '((MSETQ) |$nq1| 6.)) 
(ADDLABEL '$%I103) 
(DSKSETQ $%O103 '6.) 
(ADDLABEL '$%O103) 
(DSKSETQ $%I104 '((MSETQ) |$qq2| |$S4z|)) 
(ADDLABEL '$%I104) 
(DSKSETQ $%O104
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADDLABEL '$%O104) 
(DSKSETQ $%I105 '((MSETQ) |$nq2| 4.)) 
(ADDLABEL '$%I105) 
(DSKSETQ $%O105 '4.) 
(ADDLABEL '$%O105) 
(DSKSETQ $%I106
         '((MSETQ) |$a1234|
           ((|$gf_SSSSV3|) |$qq| |$nq| |$qq1| |$nq1| |$qq2| |$nq2|
            |$qq3| |$nq3| ""))) 
(ADDLABEL '$%I106) 
(DSKSETQ $%O106
         '((MLIST SIMP)
           ((MTIMES SIMP FACTORED)
            ((|$NOgf_amplitudeN4V2| SIMP IRREDUCIBLE FACTORED)
             ((MLIST SIMP)
              ((MPLUS SIMP)
               ((MTIMES SIMP) 6750.
                ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
               ((MTIMES SIMP) -20250.
                ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
               ((MTIMES SIMP) 12275. (($P SIMP) 1. 1.)
                ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
               ((MTIMES SIMP) -6750.
                ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
               ((MTIMES SIMP) 15950. (($P SIMP) 1. 0.)
                (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
               ((MTIMES SIMP) 1900.
                ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
               ((MTIMES SIMP) -1.
                ((MPLUS SIMP)
                 ((MTIMES SIMP) 7975.
                  ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.))
                 ((MTIMES SIMP RATSIMP) -251225. (($P SIMP) 1. 1.))
                 ((MTIMES SIMP RATSIMP) 43875. (($P SIMP) 2. 0.)))
                (($P SIMP) 2. 2.))
               ((MTIMES SIMP) 9720. (($P SIMP) 2. 1.)
                (($P SIMP) 3. 0.))
               ((MTIMES SIMP) 75700.
                ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
               ((MTIMES SIMP) -1.
                ((MPLUS SIMP)
                 ((MTIMES SIMP RATSIMP) 337500. (($P SIMP) 1. 1.))
                 ((MTIMES SIMP RATSIMP) -100680. (($P SIMP) 2. 0.)))
                (($P SIMP) 3. 1.))
               ((MTIMES SIMP) -191400. (($P SIMP) 1. 0.)
                (($P SIMP) 3. 2.))
               ((MTIMES SIMP) 929500. (($P SIMP) 3. 3.))
               ((MTIMES SIMP) -1.
                ((MPLUS SIMP)
                 ((MTIMES SIMP RATSIMP) -79515. (($P SIMP) 1. 1.))
                 ((MTIMES SIMP RATSIMP) 141150. (($P SIMP) 2. 0.)))
                (($P SIMP) 4. 0.))
               ((MTIMES SIMP) 214110. (($P SIMP) 1. 0.)
                (($P SIMP) 4. 1.))
               ((MTIMES SIMP) -1872750. (($P SIMP) 4. 2.))
               ((MTIMES SIMP) -18168. (($P SIMP) 1. 0.)
                (($P SIMP) 5. 0.))
               ((MTIMES SIMP) 1177320. (($P SIMP) 5. 1.))
               ((MTIMES SIMP) -226500. (($P SIMP) 6. 0.)))
              ((MPLUS SIMP)
               ((MTIMES SIMP) 6750.
                ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
               ((MTIMES SIMP) -20250.
                ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
               ((MTIMES SIMP) 12275. (($P SIMP) 1. 1.)
                ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
               ((MTIMES SIMP) -6750.
                ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
               ((MTIMES SIMP) 15950. (($P SIMP) 1. 0.)
                (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
               ((MTIMES SIMP) 1900.
                ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
               ((MTIMES SIMP) -1.
                ((MPLUS SIMP)
                 ((MTIMES SIMP) 7975.
                  ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.))
                 ((MTIMES SIMP RATSIMP) -251225. (($P SIMP) 1. 1.))
                 ((MTIMES SIMP RATSIMP) 43875. (($P SIMP) 2. 0.)))
                (($P SIMP) 2. 2.))
               ((MTIMES SIMP) 9720. (($P SIMP) 2. 1.)
                (($P SIMP) 3. 0.))
               ((MTIMES SIMP) 75700.
                ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
               ((MTIMES SIMP) -1.
                ((MPLUS SIMP)
                 ((MTIMES SIMP RATSIMP) 337500. (($P SIMP) 1. 1.))
                 ((MTIMES SIMP RATSIMP) -100680. (($P SIMP) 2. 0.)))
                (($P SIMP) 3. 1.))
               ((MTIMES SIMP) -191400. (($P SIMP) 1. 0.)
                (($P SIMP) 3. 2.))
               ((MTIMES SIMP) 929500. (($P SIMP) 3. 3.))
               ((MTIMES SIMP) -1.
                ((MPLUS SIMP)
                 ((MTIMES SIMP RATSIMP) -79515. (($P SIMP) 1. 1.))
                 ((MTIMES SIMP RATSIMP) 141150. (($P SIMP) 2. 0.)))
                (($P SIMP) 4. 0.))
               ((MTIMES SIMP) 214110. (($P SIMP) 1. 0.)
                (($P SIMP) 4. 1.))
               ((MTIMES SIMP) -1872750. (($P SIMP) 4. 2.))
               ((MTIMES SIMP) -18168. (($P SIMP) 1. 0.)
                (($P SIMP) 5. 0.))
               ((MTIMES SIMP) 1177320. (($P SIMP) 5. 1.))
               ((MTIMES SIMP) -226500. (($P SIMP) 6. 0.)))
              ((MPLUS SIMP)
               ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
               ((MTIMES SIMP RATSIMP) -726. (($P SIMP) 1. 1.)
                (($P SIMP) 2. 0.))
               ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
               ((MTIMES SIMP RATSIMP) 276. (($P SIMP) 1. 0.)
                (($P SIMP) 2. 1.))
               ((MTIMES SIMP RATSIMP) 5742. (($P SIMP) 2. 2.))
               ((MTIMES SIMP RATSIMP) -184. (($P SIMP) 1. 0.)
                (($P SIMP) 3. 0.))
               ((MTIMES SIMP RATSIMP) -7104. (($P SIMP) 3. 1.))
               ((MTIMES SIMP RATSIMP) 1500. (($P SIMP) 4. 0.)))
              1.)
             ((MLIST SIMP) 6. 6. 4. 0.) NIL)
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -4. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) 2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 16.)
            ((MEXPT SIMP) |$Xi| 4.)
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -8.))
           ((|$NOgf_amplitudeN4V2| SIMP IRREDUCIBLE FACTORED)
            ((MLIST SIMP)
             ((MPLUS SIMP)
              ((MTIMES SIMP) 6750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
              ((MTIMES SIMP) -20250.
               ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
              ((MTIMES SIMP) 12275. (($P SIMP) 1. 1.)
               ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
              ((MTIMES SIMP) -6750.
               ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
              ((MTIMES SIMP) 15950. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
               (($P SIMP) 2. 1.))
              ((MTIMES SIMP) 1900. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
              ((MTIMES SIMP) -1.
               ((MPLUS SIMP)
                ((MTIMES SIMP) 7975.
                 ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.))
                ((MTIMES SIMP RATSIMP) -251225. (($P SIMP) 1. 1.))
                ((MTIMES SIMP RATSIMP) 43875. (($P SIMP) 2. 0.)))
               (($P SIMP) 2. 2.))
              ((MTIMES SIMP) 9720. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
              ((MTIMES SIMP) 75700.
               ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
              ((MTIMES SIMP) -1.
               ((MPLUS SIMP)
                ((MTIMES SIMP RATSIMP) 337500. (($P SIMP) 1. 1.))
                ((MTIMES SIMP RATSIMP) -100680. (($P SIMP) 2. 0.)))
               (($P SIMP) 3. 1.))
              ((MTIMES SIMP) -191400. (($P SIMP) 1. 0.)
               (($P SIMP) 3. 2.))
              ((MTIMES SIMP) 929500. (($P SIMP) 3. 3.))
              ((MTIMES SIMP) -1.
               ((MPLUS SIMP)
                ((MTIMES SIMP RATSIMP) -79515. (($P SIMP) 1. 1.))
                ((MTIMES SIMP RATSIMP) 141150. (($P SIMP) 2. 0.)))
               (($P SIMP) 4. 0.))
              ((MTIMES SIMP) 214110. (($P SIMP) 1. 0.)
               (($P SIMP) 4. 1.))
              ((MTIMES SIMP) -1872750. (($P SIMP) 4. 2.))
              ((MTIMES SIMP) -18168. (($P SIMP) 1. 0.)
               (($P SIMP) 5. 0.))
              ((MTIMES SIMP) 1177320. (($P SIMP) 5. 1.))
              ((MTIMES SIMP) -226500. (($P SIMP) 6. 0.)))
             ((MPLUS SIMP)
              ((MTIMES SIMP) 6750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
              ((MTIMES SIMP) -20250.
               ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
              ((MTIMES SIMP) 12275. (($P SIMP) 1. 1.)
               ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
              ((MTIMES SIMP) -6750.
               ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
              ((MTIMES SIMP) 15950. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
               (($P SIMP) 2. 1.))
              ((MTIMES SIMP) 1900. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
              ((MTIMES SIMP) -1.
               ((MPLUS SIMP)
                ((MTIMES SIMP) 7975.
                 ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.))
                ((MTIMES SIMP RATSIMP) -251225. (($P SIMP) 1. 1.))
                ((MTIMES SIMP RATSIMP) 43875. (($P SIMP) 2. 0.)))
               (($P SIMP) 2. 2.))
              ((MTIMES SIMP) 9720. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
              ((MTIMES SIMP) 75700.
               ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
              ((MTIMES SIMP) -1.
               ((MPLUS SIMP)
                ((MTIMES SIMP RATSIMP) 337500. (($P SIMP) 1. 1.))
                ((MTIMES SIMP RATSIMP) -100680. (($P SIMP) 2. 0.)))
               (($P SIMP) 3. 1.))
              ((MTIMES SIMP) -191400. (($P SIMP) 1. 0.)
               (($P SIMP) 3. 2.))
              ((MTIMES SIMP) 929500. (($P SIMP) 3. 3.))
              ((MTIMES SIMP) -1.
               ((MPLUS SIMP)
                ((MTIMES SIMP RATSIMP) -79515. (($P SIMP) 1. 1.))
                ((MTIMES SIMP RATSIMP) 141150. (($P SIMP) 2. 0.)))
               (($P SIMP) 4. 0.))
              ((MTIMES SIMP) 214110. (($P SIMP) 1. 0.)
               (($P SIMP) 4. 1.))
              ((MTIMES SIMP) -1872750. (($P SIMP) 4. 2.))
              ((MTIMES SIMP) -18168. (($P SIMP) 1. 0.)
               (($P SIMP) 5. 0.))
              ((MTIMES SIMP) 1177320. (($P SIMP) 5. 1.))
              ((MTIMES SIMP) -226500. (($P SIMP) 6. 0.)))
             ((MPLUS SIMP)
              ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
              ((MTIMES SIMP RATSIMP) -726. (($P SIMP) 1. 1.)
               (($P SIMP) 2. 0.))
              ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
              ((MTIMES SIMP RATSIMP) 276. (($P SIMP) 1. 0.)
               (($P SIMP) 2. 1.))
              ((MTIMES SIMP RATSIMP) 5742. (($P SIMP) 2. 2.))
              ((MTIMES SIMP RATSIMP) -184. (($P SIMP) 1. 0.)
               (($P SIMP) 3. 0.))
              ((MTIMES SIMP RATSIMP) -7104. (($P SIMP) 3. 1.))
              ((MTIMES SIMP RATSIMP) 1500. (($P SIMP) 4. 0.)))
             1.)
            ((MLIST SIMP) 6. 6. 4. 0.) NIL)
           ((MTIMES SIMP FACTORED)
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -4. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) 2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 16.)
            ((MEXPT SIMP) |$Xi| 4.)
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -8.))
           ((MTIMES SIMP FACTORED) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|)
            |$Xi|
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -2.)))) 
(ADDLABEL '$%O106) 
(DSKSETQ $%I107 '(($SAVE) |$filename| $ALL)) 
(ADDLABEL '$%I107) 
(DSKSETQ |$expand_reggeon_loaded| 'T) 
(ADD2LNC '|$expand_reggeon_loaded| $VALUES) 
(DEFPROP |$expand_reggeon_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$expand_reggeon_loaded| $PROPS) 
(DEFPROP |$expand_reggeon_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$expand_reggeon_loaded| $PROPS) 
(DSKSETQ |$dbg_all_terms| 'NIL) 
(ADD2LNC '|$dbg_all_terms| $VALUES) 
(DEFPROP |$dbg_all_terms| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_all_terms| $PROPS) 
(DEFPROP |$dbg_all_terms| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_all_terms| $PROPS) 
(DSKSETQ |$dbg_compute_levels| 'NIL) 
(ADD2LNC '|$dbg_compute_levels| $VALUES) 
(DEFPROP |$dbg_compute_levels| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_compute_levels| $PROPS) 
(DEFPROP |$dbg_compute_levels| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_compute_levels| $PROPS) 
(DSKSETQ |$derivatives_loaded| 'T) 
(ADD2LNC '|$derivatives_loaded| $VALUES) 
(DEFPROP |$derivatives_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$derivatives_loaded| $PROPS) 
(DEFPROP |$derivatives_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$derivatives_loaded| $PROPS) 
(DSKSETQ |$dbg_wrt_lambda| 'NIL) 
(ADD2LNC '|$dbg_wrt_lambda| $VALUES) 
(DEFPROP |$dbg_wrt_lambda| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_lambda| $PROPS) 
(DEFPROP |$dbg_wrt_lambda| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_lambda| $PROPS) 
(DSKSETQ |$dbg_wrt_pair| 'NIL) 
(ADD2LNC '|$dbg_wrt_pair| $VALUES) 
(DEFPROP |$dbg_wrt_pair| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_pair| $PROPS) 
(DEFPROP |$dbg_wrt_pair| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_pair| $PROPS) 
(DSKSETQ |$dbg_wrt_states| 'NIL) 
(ADD2LNC '|$dbg_wrt_states| $VALUES) 
(DEFPROP |$dbg_wrt_states| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_states| $PROPS) 
(DEFPROP |$dbg_wrt_states| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_states| $PROPS) 
(DSKSETQ |$dbg_wrt_contract| 'NIL) 
(ADD2LNC '|$dbg_wrt_contract| $VALUES) 
(DEFPROP |$dbg_wrt_contract| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_contract| $PROPS) 
(DEFPROP |$dbg_wrt_contract| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_contract| $PROPS) 
(DSKSETQ |$dbg_scalars| 'NIL) 
(ADD2LNC '|$dbg_scalars| $VALUES) 
(DEFPROP |$dbg_scalars| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_scalars| $PROPS) 
(DEFPROP |$dbg_scalars| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_scalars| $PROPS) 
(DSKSETQ |$NIused| '0.) 
(ADD2LNC '|$NIused| $VALUES) 
(DSKSETQ |$objects_with_index| '((MLIST SIMP) $LA |$Sk| $K)) 
(ADD2LNC '|$objects_with_index| $VALUES) 
(DSKSETQ |$compute_pp_loaded| 'T) 
(ADD2LNC '|$compute_pp_loaded| $VALUES) 
(DEFPROP |$compute_pp_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$compute_pp_loaded| $PROPS) 
(DEFPROP |$compute_pp_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$compute_pp_loaded| $PROPS) 
(DSKSETQ $AP '2.) 
(ADD2LNC '$AP $VALUES) 
(DEFPROP $AP ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '$AP $PROPS) 
(DEFPROP $AP $FIXNUM MODE) 
(ADD2LNC '$AP $PROPS) 
(DSKSETQ |$amp_4pts_loaded| 'T) 
(ADD2LNC '|$amp_4pts_loaded| $VALUES) 
(DEFPROP |$amp_4pts_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$amp_4pts_loaded| $PROPS) 
(DEFPROP |$amp_4pts_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$amp_4pts_loaded| $PROPS) 
(DSKSETQ |$nn| '4.) 
(ADD2LNC '|$nn| $VALUES) 
(DSKSETQ |$Lev0| '8.) 
(ADD2LNC '|$Lev0| $VALUES) 
(DSKSETQ |$Null2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -30. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.))
           ((MTIMES SIMP) -10. (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -50. (($P SIMP) 2. 0.)))) 
(ADD2LNC '|$Null2| $VALUES) 
(DSKSETQ |$Null3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 136. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.))
           ((MTIMES SIMP) 144. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.))
           ((MTIMES SIMP) 672. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 288. (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 800. (($P SIMP) 3. 0.)))) 
(ADD2LNC '|$Null3| $VALUES) 
(DSKSETQ |$S4z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4z| $VALUES) 
(DSKSETQ |$S4m|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 25. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 300. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -504. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 153. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 504. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 2268. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 1164. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -2016. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 2250. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4m| $VALUES) 
(DSKSETQ |$S4r1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 1512. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 18144. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) 54432. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 122472. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 734832. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -163296. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -979776. (($P SIMP) 3. 1.)))) 
(ADD2LNC '|$S4r1| $VALUES) 
(DSKSETQ |$S4r2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -1452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -5112. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 1452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -10512. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 1512. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -67122. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19320. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 92520. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 5850. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4r2| $VALUES) 
(DSKSETQ |$S4r3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -552. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -2412. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 552. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 1512. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -4896. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -37476. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 7728. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 49968. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -900. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4r3| $VALUES) 
(DSKSETQ |$Null4r1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 25. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -152. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -312. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1224. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -519. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 936. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 936. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 3004. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 624. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 4350. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4r1| $VALUES) 
(DSKSETQ |$Null4r2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -778. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -3696. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -3393. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -5640. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -15354. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -13050. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -36. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 4050. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 5088. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -5472. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 9000. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4r2| $VALUES) 
(DSKSETQ |$Null4g|
         '((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 37. 72.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 31. 6.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 29. 8.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 5. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 3. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 27. 2.) (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 75. 4.) (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4g| $VALUES) 
(DSKSETQ |$Null4cr|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -82. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -288. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -351. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -696. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1494. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1458. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 468. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 702. (($P SIMP) 2. 2.)))) 
(ADD2LNC '|$Null4cr| $VALUES) 
(DSKSETQ |$S6m|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 925. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -2700. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 1390. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5150. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -2315. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -5150. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -27000. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -2160. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 4320. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6480. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 14240. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 2160. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 30720. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 82400. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -1620. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -8640. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19860. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -7560. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -108600. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 6432. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 28320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$S6m| $VALUES) 
(DSKSETQ |$S6z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 6750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -20250. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 12275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -6750. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 15950. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 1900. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -7975. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 251225. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -43875. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9720. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 75700. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -337500. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 100680. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -191400. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 929500. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 79515. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -141150. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 214110. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1872750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18168. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1177320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -226500. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$S6z| $VALUES) 
(DSKSETQ |$Null6r16|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -251797. ((MEXPT SIMP) (($P SIMP) 1. 0.) 6.))
           ((MTIMES SIMP) -2092175. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -7110175. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -29761875.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -5461735. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -24201350.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -50991925.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -24404550.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -12108575. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -62731800.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -3421800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 69175800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -121746050. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 70097000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 59508925. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -294064625. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -775902375. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -23008900.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -19102900. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 11421000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -442111500. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -78516400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 529209500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1024096500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1110037500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 3074625000. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -149096700.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 40996125. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -116943750. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -1724253750. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1836843750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -221157000. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2713770000. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 83700000. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$Null6r16| $VALUES) 
(DSKSETQ |$Null6g|
         '((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 709. 5400.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 6.))
           ((MTIMES SIMP) ((RAT SIMP) 253. 420.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.) (($P SIMP) 1. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 1051. 315.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 603. 140.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 919. 56.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 5. 2.) (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 10547. 1260.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) ((RAT SIMP) 2831. 420.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 9. 2.) (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 667. 28.) (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 151. 7.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 5. 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 333. 14.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 66103. 3780.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 22. 3.) (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 104651. 1260.) (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 121. 6.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 19141. 378.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 415. 21.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 5. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 508. 21.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 884. 7.) (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 2245. 21.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) ((RAT SIMP) 11343. 140.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 5065. 42.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 295. 14.) (($P SIMP) 1. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 2175. 14.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 1613. 6.) (($P SIMP) 1. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -20. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 8125. 18.) (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$Null6g| $VALUES) 
(DSKSETQ |$S8m1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 3704400. ((MEXPT SIMP) (($P SIMP) 2. 0.) 4.))
           ((MTIMES SIMP) -4233600. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 47098800. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 4233600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 121564800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -95719050.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -168663600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -2066129100.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 2822400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -8467200. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 564480. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -134930880. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -164058060. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 446029860. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 1881600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 300059350. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -166168800. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -564480. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -89953920. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 240527460.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 193485600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6641529720. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -566729900. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -4515839300.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -2822400. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 31399200. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -303712860. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -1918948920. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -2176090560. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 218051350.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 3466376900. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 356247360. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -1693440. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 67465440. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4233600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -301960395. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 200500650.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 84091995. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 1532790000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 87908400. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -1519737120. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 922165425.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 1693440. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -67465440. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 329030595. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1768903290. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 2882147400. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -220555395.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -4130193690. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 514439100. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -384952680. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 8399122200. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -1354752. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 37184832. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -151277760. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -432712800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1501803216. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2179008. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 755612928. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -1367559072. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 442163232. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -14516463024. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 28910880. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 105066720. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 697965480. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 46425600. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 8289945720. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -120426480. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -2275704720. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 73716750. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8m1| $VALUES) 
(DSKSETQ |$S8m2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 11760. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -23520. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 364560. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 11760. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 769440. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -992250. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -1134000. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -13891500.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -7840. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -907200. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -1003948. (($P SIMP) 2. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 2996548. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 1903750. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -776160. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -604800. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1974148. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1268960. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 43927352. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -3903500. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -30054500.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 243040. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -1698748. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -12175352. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -12949440. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 1495750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 22998500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 4603200. (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 453600. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2003091. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 921690. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 624291. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 9218160. (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 412080. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -9684000. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4919625. ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -453600. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1842891. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 11683434. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 17523720. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1598091. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -27559434. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -94500. (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -3330600. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 46431000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 279360. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -676800. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2152800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -8285520. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 83520. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 5080320. (($P SIMP) 1. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -7653024. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 4110624. (($P SIMP) 1. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -83615280. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 118560. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 522720. (($P SIMP) 1. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 4197864. (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -122880. (($P SIMP) 1. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 51399096. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -856944. (($P SIMP) 1. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -14931216. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 366750. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8m2| $VALUES) 
(DSKSETQ |$S8z1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 63000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -126000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -12448800. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 23738400. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 12448800. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 63000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -35002800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19192950. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 11264400. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 618823800.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -42000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 23950080. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -68817420. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 10255140. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 8144150. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 20048000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -631680. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 26813220. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -22545600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1237619880. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -14149100. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 539448700.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -772800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -15677340. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -360009720. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -156750720. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 13777750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -223149500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 910342720. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -11975040.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 16215885. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19570950.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 28720755. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 462861000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10558800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222613440. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -73024875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 11975040. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2116485. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 529542090. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -18257400. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -12882555.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 512024310. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1212819300. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -247152360. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -4300632000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -10789632. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 10184832. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -262211040. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 135449328. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1209600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -383096448. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 384247584. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 356467104. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 6188984592. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 126077280. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -64299480. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -113561280. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2262735720. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -1427760. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 419373360. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -54920250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8z1| $VALUES) 
(DSKSETQ |$S8z2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -63000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -10823400. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 20437200. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 10823400. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -30038400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 17038350. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9601200. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 530541900.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -21000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 20139840. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -57671460. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7657020. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6809950. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 17416000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -416640. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 21328860. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -19210800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1064138040. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11458300. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 464137100.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -512400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -13549620. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -305834760. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -134722560. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 11726750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -191999500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 772506560. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -10069920.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 13616505. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -17038350.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 24652215. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 393876000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -9248400. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -194265120. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -64519875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 10069920. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -802305. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 453611970. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10546200. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10779615.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 439123230. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1028682900. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -208166280. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -3654567000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -9265536. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 8963136. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -220237920. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 118298544. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 604800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -328898304. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 324832032. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 300357792. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 5264441616. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 106609440. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -55667640. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -95941440. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -1931385960. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -848880. (($P SIMP) 1. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 359941680. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -46478250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8z2| $VALUES) 
(DSKSETQ |$S10z1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 8890560000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -493920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -47040000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -816480000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -680400000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21840000. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 40166544600. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 47040000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11854080000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -47040000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 38525760000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -17406144000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -823200000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1338960000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 22514954000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -34574400000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -28153440000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 27552406000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 816480000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 47040000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -26671680000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41114304000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -21840000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41941606000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -65582521200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -30367750000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -575909838000.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 28153440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -658560000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -68300806000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 26403816600.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 6659590000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 556646958000. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 17012800000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -414892800000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 612360000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -778260000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 15500824500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 165900000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -23835724500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2976750000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 123480000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19766203100. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 8643600000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2610368400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 37648107500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 347766720000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11311477275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -6952837500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -446460000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 28894320000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -55227112500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 8829124500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 73883607500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 15484392000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1332626535000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -40007615550. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -771289485750.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -28894320000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 446460000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 54671452500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2976750000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 61435500. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 55566000000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -43951472400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -271032372000. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -286098435000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 6371568000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -12604951100. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -215509203000. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -167485920000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 14943553275.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 412610955750. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 59737860000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -104496000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 17850699600. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -12435219600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5376162400. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -9549187200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 9348102400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -319433436000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 6258067200. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 368756136000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -23408646912.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -36082698000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -5845392000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -790017472800. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 29446648000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 865169323200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -89828383680. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -5267808000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 12886098000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 247693312800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 225351473760. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -20082748000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -551036203200. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 2634992640. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -81345942720. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 607282147584. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 1587600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5427840000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 7813260000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 854670000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 254080638000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5662720000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -255510192000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 11300654400. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 1345650000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -6006960000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -71086512000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 6561480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 177150240000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -116617158000. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 116534544000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -1256174740800. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -801360000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -32628708000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 25637875200. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -1805580000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -52980480000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 68103216000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -33493788000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 1017474393600. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) 269482500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 16188732000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -15851576700. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -3532347000. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) -456913920600. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 1395489600. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 94471732800. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -6935292000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S10z1| $VALUES) 
(DSKSETQ |$S10z2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -987840000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 493920000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -538272000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -211680000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -282240000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 538272000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -740880000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 887600000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 297808000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 18276010200. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -1152480000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 538272000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1528800000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -870240000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 8890560000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6979392000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1481760000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -2073008000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 28865354000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -16134720000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -7408800000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -7021994000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 282240000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -538272000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 211680000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 16728768000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -297808000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 35591206000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -41558252400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -28984774000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -338354074800.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) -740880000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 7408800000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 1185408000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -33726406000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 26245762200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 5276614000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 354653434800. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 3841600000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -320060160000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 864360000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -897624000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -864360000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 584724000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7033624500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 312900000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15368524500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11840850000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222264000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -12051172700. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4033680000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10236358800. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7923867500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 158101440000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -903164325. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -2084197500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -864360000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1210524000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 6667920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -19580200500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 3007924500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 42183687500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 21707784000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 706144455000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -760732350. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -359389840950.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) 864360000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -6667920000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1210524000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 19024540500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -14804370000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 5882635500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2222640000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -6136822800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18131623200. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -73995075000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 148176000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -2914240700. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -90863551800. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -60799200000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -6161648325.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 107398030950. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -64729980000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 271824000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 7107435600. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1691955600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 9836573600. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5484931200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5864633600. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -243228636000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1347091200. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 275616936000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -24356973312.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) -271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -11114538000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -12619152000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -413747200800. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -3152072000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 377966635200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -105001606080. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 1505952000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -227982000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 84796480800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 77209342560. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 8564612000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -134957995200. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 147728931840. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -61431088320. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 376838832384. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 1587600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -8324160000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 3410316000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 3750990000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 185496318000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -845824000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -183256752000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 16200340800. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 4241970000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 20725200000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -28186032000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2261880000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 43731360000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -127285830000. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 88084752000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -812357985600. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -349776000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -20774628000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 18773798400. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -112140000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -22498560000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 56394288000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -25510428000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 690708211200. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) -55093500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 9414972000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -12279627900. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -2600955000. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) -316414042200. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 705211200. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 65112321600. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -5241852000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S10z2| $VALUES) 
(DSKSETQ |$S103z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -8001504000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 4.))
           ((MTIMES SIMP) -32006016000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 16003008000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 99574272000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 21337344000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -196777728000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 104908608000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -45045504000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 3.))
           ((MTIMES SIMP) -99574272000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 47416320000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -8001504000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 48009024000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 194406912000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -92461824000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 43563744000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -1792336896000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -2576484288000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 7112448000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -14224896000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -501150988800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 514530374400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 441839664000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7112448000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 87761116800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -457630790400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 4061207808000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 134708448000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -106673616000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 6322176000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -167181974400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -3589526644200. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -5619712000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 3.))
           ((MTIMES SIMP) 132765696000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 300421900800. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -552463430400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -170698752000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -26156592000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -270273024000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 60928560000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 3839299430400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 4795698700800. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -294705600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 405817910400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -3905736870000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 3143109312000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -432673920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -3369517242000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 37933056000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -26119900800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 296415302400. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -437098032000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 2106707097600. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -2541052684800. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 3435312384000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 192470678400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -6213646698000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5520826256400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 1443258877200. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 62480247253200.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) 204252384000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -430303104000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -185345126400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 5319068874000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -7740984220200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -4520578045200. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -44612888821200. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 697085760000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 40182960384000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 15321398400.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15066475200. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15321398400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -202319308800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 923941588500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 121367736000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 2064731287500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -3029894910000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 75895747200. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 1456309992900. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -811066032000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 9453628800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 5207328000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -4368576128400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4017877831500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19190767680000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 324362765475. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -394125385500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -143345462400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 232452259200. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 256048128000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -4741513459200. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 4475838005100. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -6569242375500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -161245123200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 3944646216000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1380872467500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1179466142400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -127827325665000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2053316263950. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 75396325217850.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) -112702665600.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -237200140800.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -40416163200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -2692058273100. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 9439988670000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1453598968500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -11342131920000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -3345674864400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 11567302783200. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 17434459413000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -9453628800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 1869329145600. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 4020673836900. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -5866932670200. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 12281913504000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -805050582525.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -6720249875850. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 59658933348000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 66919708800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1500917040000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 2178181861200. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 163034924400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1618250440800. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1910158588800. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1613022297600. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 49111179012000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 438568300800. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -17279037720000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 10785603015936.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) 1991485440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -2648040595200. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -4662858416400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 7078970505600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 57583975615200. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -546142632000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -69884033083200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -27245214682560. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -85033670400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -6880443591600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 420527181600. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -35674605701280. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -1170019452000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 19828757793600. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -87175629112320. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -26971837583040. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) -271805393809152. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 168391440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 975316665600. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -540966535200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -2722302709200. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -33663814002000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -567494860800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 11635371216000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -9239591390400. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -2776289040000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 4976458318800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 17649435254400. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 40063922640000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 3509112859200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -10309655635200. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 40713698768400. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 33410065449600. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) 372093476932800. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 799527909600. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -48348316800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 4728322620000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -3565119398400. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -1631223468000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -9236108851200. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -18527478710400. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -4958602812000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) -126713247091200. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) 16108035300.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 1771370748000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 2953030572900. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 840041987400. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) 36360611332200. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) -1078772817600. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) -6400051876800. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -1301785884000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S103z| $VALUES) 
(DSKSETQ |$qq3| '1.) 
(ADD2LNC '|$qq3| $VALUES) 
(DSKSETQ |$qq2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$qq2| $VALUES) 
(DSKSETQ |$qq1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 6750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -20250. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 12275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -6750. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 15950. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 1900. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -7975. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 251225. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -43875. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9720. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 75700. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -337500. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 100680. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -191400. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 929500. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 79515. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -141150. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 214110. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1872750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18168. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1177320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -226500. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$qq1| $VALUES) 
(DSKSETQ |$nq3| '0.) 
(ADD2LNC '|$nq3| $VALUES) 
(DSKSETQ |$nq2| '4.) 
(ADD2LNC '|$nq2| $VALUES) 
(DSKSETQ |$nq1| '6.) 
(ADD2LNC '|$nq1| $VALUES) 
(DSKSETQ |$filename| '"S6zS6zS4zT.lisp") 
(ADD2LNC '|$filename| $VALUES) 
(DSKSETQ |$qq|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 6750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -20250. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 12275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -6750. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 15950. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 1900. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -7975. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 251225. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -43875. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9720. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 75700. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -337500. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 100680. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -191400. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 929500. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 79515. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -141150. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 214110. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1872750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18168. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1177320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -226500. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$qq| $VALUES) 
(DSKSETQ |$nq| '6.) 
(ADD2LNC '|$nq| $VALUES) 
(DSKSETQ |$Assss|
         '((|$NOgf_amplitudeN4V2| SIMP)
           ((MLIST SIMP)
            ((MPLUS SIMP)
             ((MTIMES SIMP) 6750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
             ((MTIMES SIMP) -20250. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
              (($P SIMP) 2. 0.))
             ((MTIMES SIMP) 12275. (($P SIMP) 1. 1.)
              ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
             ((MTIMES SIMP) -6750. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
             ((MTIMES SIMP) 15950. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
              (($P SIMP) 2. 1.))
             ((MTIMES SIMP) 1900. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
             ((MTIMES SIMP) -7975. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
              (($P SIMP) 2. 2.))
             ((MTIMES SIMP) 251225. (($P SIMP) 1. 1.)
              (($P SIMP) 2. 2.))
             ((MTIMES SIMP) -43875. (($P SIMP) 2. 0.)
              (($P SIMP) 2. 2.))
             ((MTIMES SIMP) 9720. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
             ((MTIMES SIMP) 75700. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
             ((MTIMES SIMP) -337500. (($P SIMP) 1. 1.)
              (($P SIMP) 3. 1.))
             ((MTIMES SIMP) 100680. (($P SIMP) 2. 0.)
              (($P SIMP) 3. 1.))
             ((MTIMES SIMP) -191400. (($P SIMP) 1. 0.)
              (($P SIMP) 3. 2.))
             ((MTIMES SIMP) 929500. (($P SIMP) 3. 3.))
             ((MTIMES SIMP) 79515. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
             ((MTIMES SIMP) -141150. (($P SIMP) 2. 0.)
              (($P SIMP) 4. 0.))
             ((MTIMES SIMP) 214110. (($P SIMP) 1. 0.)
              (($P SIMP) 4. 1.))
             ((MTIMES SIMP) -1872750. (($P SIMP) 4. 2.))
             ((MTIMES SIMP) -18168. (($P SIMP) 1. 0.)
              (($P SIMP) 5. 0.))
             ((MTIMES SIMP) 1177320. (($P SIMP) 5. 1.))
             ((MTIMES SIMP) -226500. (($P SIMP) 6. 0.)))
            ((MPLUS SIMP)
             ((MTIMES SIMP) 6750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
             ((MTIMES SIMP) -20250. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
              (($P SIMP) 2. 0.))
             ((MTIMES SIMP) 12275. (($P SIMP) 1. 1.)
              ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
             ((MTIMES SIMP) -6750. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
             ((MTIMES SIMP) 15950. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
              (($P SIMP) 2. 1.))
             ((MTIMES SIMP) 1900. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
             ((MTIMES SIMP) -7975. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
              (($P SIMP) 2. 2.))
             ((MTIMES SIMP) 251225. (($P SIMP) 1. 1.)
              (($P SIMP) 2. 2.))
             ((MTIMES SIMP) -43875. (($P SIMP) 2. 0.)
              (($P SIMP) 2. 2.))
             ((MTIMES SIMP) 9720. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
             ((MTIMES SIMP) 75700. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
             ((MTIMES SIMP) -337500. (($P SIMP) 1. 1.)
              (($P SIMP) 3. 1.))
             ((MTIMES SIMP) 100680. (($P SIMP) 2. 0.)
              (($P SIMP) 3. 1.))
             ((MTIMES SIMP) -191400. (($P SIMP) 1. 0.)
              (($P SIMP) 3. 2.))
             ((MTIMES SIMP) 929500. (($P SIMP) 3. 3.))
             ((MTIMES SIMP) 79515. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
             ((MTIMES SIMP) -141150. (($P SIMP) 2. 0.)
              (($P SIMP) 4. 0.))
             ((MTIMES SIMP) 214110. (($P SIMP) 1. 0.)
              (($P SIMP) 4. 1.))
             ((MTIMES SIMP) -1872750. (($P SIMP) 4. 2.))
             ((MTIMES SIMP) -18168. (($P SIMP) 1. 0.)
              (($P SIMP) 5. 0.))
             ((MTIMES SIMP) 1177320. (($P SIMP) 5. 1.))
             ((MTIMES SIMP) -226500. (($P SIMP) 6. 0.)))
            ((MPLUS SIMP)
             ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
             ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
             ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
             ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
             ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
             ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
             ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
             ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))
            1.)
           ((MLIST SIMP) 6. 6. 4. 0.) NIL)) 
(ADD2LNC '|$Assss| $VALUES) 
(DSKSETQ $GH_0
         '((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 2.) -1.)
           ((MEXPT SIMP) (($XX SIMP) 1. 4.) -1.)
           ((MEXPT SIMP) (($XX SIMP) 2. 4.) -1.))) 
(ADD2LNC '$GH_0 $VALUES) 
(DSKSETQ |$tttt0|
         '((MTIMES SIMP)
           ((MEXPT SIMP) (($XX SIMP) 1. 2.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 2.)))
           ((MEXPT SIMP) (($XX SIMP) 1. 3.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 3.)))
           ((MEXPT SIMP) (($XX SIMP) 1. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 4.)))
           ((MEXPT SIMP) (($XX SIMP) 2. 3.)
            ((MTIMES SIMP) -4. (($PP SIMP) 2. 3.)))
           ((MEXPT SIMP) (($XX SIMP) 2. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 2. 4.)))
           ((MEXPT SIMP) (($XX SIMP) 3. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 3. 4.))))) 
(ADD2LNC '|$tttt0| $VALUES) 
(DSKSETQ |$tttt|
         '((MTIMES SIMP FACTORED)
           ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
            ((MPLUS SIMP) -4. ((MTIMES SIMP) 2. |$Ms|)
             ((MTIMES SIMP) 2. |$Mt|)))
           ((MEXPT SIMP) |$om|
            ((MPLUS SIMP) 2. ((MTIMES SIMP) -2. |$Ms|)))
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 14.)
           ((MEXPT SIMP) |$Xi| 2.)
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
            -6.))) 
(ADD2LNC '|$tttt| $VALUES) 
(DSKSETQ |$a1234|
         '((MLIST SIMP)
           ((MTIMES SIMP FACTORED)
            ((|$NOgf_amplitudeN4V2| SIMP IRREDUCIBLE FACTORED)
             ((MLIST SIMP)
              ((MPLUS SIMP)
               ((MTIMES SIMP) 6750.
                ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
               ((MTIMES SIMP) -20250.
                ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
               ((MTIMES SIMP) 12275. (($P SIMP) 1. 1.)
                ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
               ((MTIMES SIMP) -6750.
                ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
               ((MTIMES SIMP) 15950. (($P SIMP) 1. 0.)
                (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
               ((MTIMES SIMP) 1900.
                ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
               ((MTIMES SIMP) -1.
                ((MPLUS SIMP)
                 ((MTIMES SIMP) 7975.
                  ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.))
                 ((MTIMES SIMP RATSIMP) -251225. (($P SIMP) 1. 1.))
                 ((MTIMES SIMP RATSIMP) 43875. (($P SIMP) 2. 0.)))
                (($P SIMP) 2. 2.))
               ((MTIMES SIMP) 9720. (($P SIMP) 2. 1.)
                (($P SIMP) 3. 0.))
               ((MTIMES SIMP) 75700.
                ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
               ((MTIMES SIMP) -1.
                ((MPLUS SIMP)
                 ((MTIMES SIMP RATSIMP) 337500. (($P SIMP) 1. 1.))
                 ((MTIMES SIMP RATSIMP) -100680. (($P SIMP) 2. 0.)))
                (($P SIMP) 3. 1.))
               ((MTIMES SIMP) -191400. (($P SIMP) 1. 0.)
                (($P SIMP) 3. 2.))
               ((MTIMES SIMP) 929500. (($P SIMP) 3. 3.))
               ((MTIMES SIMP) -1.
                ((MPLUS SIMP)
                 ((MTIMES SIMP RATSIMP) -79515. (($P SIMP) 1. 1.))
                 ((MTIMES SIMP RATSIMP) 141150. (($P SIMP) 2. 0.)))
                (($P SIMP) 4. 0.))
               ((MTIMES SIMP) 214110. (($P SIMP) 1. 0.)
                (($P SIMP) 4. 1.))
               ((MTIMES SIMP) -1872750. (($P SIMP) 4. 2.))
               ((MTIMES SIMP) -18168. (($P SIMP) 1. 0.)
                (($P SIMP) 5. 0.))
               ((MTIMES SIMP) 1177320. (($P SIMP) 5. 1.))
               ((MTIMES SIMP) -226500. (($P SIMP) 6. 0.)))
              ((MPLUS SIMP)
               ((MTIMES SIMP) 6750.
                ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
               ((MTIMES SIMP) -20250.
                ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
               ((MTIMES SIMP) 12275. (($P SIMP) 1. 1.)
                ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
               ((MTIMES SIMP) -6750.
                ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
               ((MTIMES SIMP) 15950. (($P SIMP) 1. 0.)
                (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
               ((MTIMES SIMP) 1900.
                ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
               ((MTIMES SIMP) -1.
                ((MPLUS SIMP)
                 ((MTIMES SIMP) 7975.
                  ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.))
                 ((MTIMES SIMP RATSIMP) -251225. (($P SIMP) 1. 1.))
                 ((MTIMES SIMP RATSIMP) 43875. (($P SIMP) 2. 0.)))
                (($P SIMP) 2. 2.))
               ((MTIMES SIMP) 9720. (($P SIMP) 2. 1.)
                (($P SIMP) 3. 0.))
               ((MTIMES SIMP) 75700.
                ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
               ((MTIMES SIMP) -1.
                ((MPLUS SIMP)
                 ((MTIMES SIMP RATSIMP) 337500. (($P SIMP) 1. 1.))
                 ((MTIMES SIMP RATSIMP) -100680. (($P SIMP) 2. 0.)))
                (($P SIMP) 3. 1.))
               ((MTIMES SIMP) -191400. (($P SIMP) 1. 0.)
                (($P SIMP) 3. 2.))
               ((MTIMES SIMP) 929500. (($P SIMP) 3. 3.))
               ((MTIMES SIMP) -1.
                ((MPLUS SIMP)
                 ((MTIMES SIMP RATSIMP) -79515. (($P SIMP) 1. 1.))
                 ((MTIMES SIMP RATSIMP) 141150. (($P SIMP) 2. 0.)))
                (($P SIMP) 4. 0.))
               ((MTIMES SIMP) 214110. (($P SIMP) 1. 0.)
                (($P SIMP) 4. 1.))
               ((MTIMES SIMP) -1872750. (($P SIMP) 4. 2.))
               ((MTIMES SIMP) -18168. (($P SIMP) 1. 0.)
                (($P SIMP) 5. 0.))
               ((MTIMES SIMP) 1177320. (($P SIMP) 5. 1.))
               ((MTIMES SIMP) -226500. (($P SIMP) 6. 0.)))
              ((MPLUS SIMP)
               ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
               ((MTIMES SIMP RATSIMP) -726. (($P SIMP) 1. 1.)
                (($P SIMP) 2. 0.))
               ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
               ((MTIMES SIMP RATSIMP) 276. (($P SIMP) 1. 0.)
                (($P SIMP) 2. 1.))
               ((MTIMES SIMP RATSIMP) 5742. (($P SIMP) 2. 2.))
               ((MTIMES SIMP RATSIMP) -184. (($P SIMP) 1. 0.)
                (($P SIMP) 3. 0.))
               ((MTIMES SIMP RATSIMP) -7104. (($P SIMP) 3. 1.))
               ((MTIMES SIMP RATSIMP) 1500. (($P SIMP) 4. 0.)))
              1.)
             ((MLIST SIMP) 6. 6. 4. 0.) NIL)
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -4. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) 2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 16.)
            ((MEXPT SIMP) |$Xi| 4.)
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -8.))
           ((|$NOgf_amplitudeN4V2| SIMP IRREDUCIBLE FACTORED)
            ((MLIST SIMP)
             ((MPLUS SIMP)
              ((MTIMES SIMP) 6750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
              ((MTIMES SIMP) -20250.
               ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
              ((MTIMES SIMP) 12275. (($P SIMP) 1. 1.)
               ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
              ((MTIMES SIMP) -6750.
               ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
              ((MTIMES SIMP) 15950. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
               (($P SIMP) 2. 1.))
              ((MTIMES SIMP) 1900. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
              ((MTIMES SIMP) -1.
               ((MPLUS SIMP)
                ((MTIMES SIMP) 7975.
                 ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.))
                ((MTIMES SIMP RATSIMP) -251225. (($P SIMP) 1. 1.))
                ((MTIMES SIMP RATSIMP) 43875. (($P SIMP) 2. 0.)))
               (($P SIMP) 2. 2.))
              ((MTIMES SIMP) 9720. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
              ((MTIMES SIMP) 75700.
               ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
              ((MTIMES SIMP) -1.
               ((MPLUS SIMP)
                ((MTIMES SIMP RATSIMP) 337500. (($P SIMP) 1. 1.))
                ((MTIMES SIMP RATSIMP) -100680. (($P SIMP) 2. 0.)))
               (($P SIMP) 3. 1.))
              ((MTIMES SIMP) -191400. (($P SIMP) 1. 0.)
               (($P SIMP) 3. 2.))
              ((MTIMES SIMP) 929500. (($P SIMP) 3. 3.))
              ((MTIMES SIMP) -1.
               ((MPLUS SIMP)
                ((MTIMES SIMP RATSIMP) -79515. (($P SIMP) 1. 1.))
                ((MTIMES SIMP RATSIMP) 141150. (($P SIMP) 2. 0.)))
               (($P SIMP) 4. 0.))
              ((MTIMES SIMP) 214110. (($P SIMP) 1. 0.)
               (($P SIMP) 4. 1.))
              ((MTIMES SIMP) -1872750. (($P SIMP) 4. 2.))
              ((MTIMES SIMP) -18168. (($P SIMP) 1. 0.)
               (($P SIMP) 5. 0.))
              ((MTIMES SIMP) 1177320. (($P SIMP) 5. 1.))
              ((MTIMES SIMP) -226500. (($P SIMP) 6. 0.)))
             ((MPLUS SIMP)
              ((MTIMES SIMP) 6750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
              ((MTIMES SIMP) -20250.
               ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
              ((MTIMES SIMP) 12275. (($P SIMP) 1. 1.)
               ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
              ((MTIMES SIMP) -6750.
               ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
              ((MTIMES SIMP) 15950. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
               (($P SIMP) 2. 1.))
              ((MTIMES SIMP) 1900. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
              ((MTIMES SIMP) -1.
               ((MPLUS SIMP)
                ((MTIMES SIMP) 7975.
                 ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.))
                ((MTIMES SIMP RATSIMP) -251225. (($P SIMP) 1. 1.))
                ((MTIMES SIMP RATSIMP) 43875. (($P SIMP) 2. 0.)))
               (($P SIMP) 2. 2.))
              ((MTIMES SIMP) 9720. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
              ((MTIMES SIMP) 75700.
               ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
              ((MTIMES SIMP) -1.
               ((MPLUS SIMP)
                ((MTIMES SIMP RATSIMP) 337500. (($P SIMP) 1. 1.))
                ((MTIMES SIMP RATSIMP) -100680. (($P SIMP) 2. 0.)))
               (($P SIMP) 3. 1.))
              ((MTIMES SIMP) -191400. (($P SIMP) 1. 0.)
               (($P SIMP) 3. 2.))
              ((MTIMES SIMP) 929500. (($P SIMP) 3. 3.))
              ((MTIMES SIMP) -1.
               ((MPLUS SIMP)
                ((MTIMES SIMP RATSIMP) -79515. (($P SIMP) 1. 1.))
                ((MTIMES SIMP RATSIMP) 141150. (($P SIMP) 2. 0.)))
               (($P SIMP) 4. 0.))
              ((MTIMES SIMP) 214110. (($P SIMP) 1. 0.)
               (($P SIMP) 4. 1.))
              ((MTIMES SIMP) -1872750. (($P SIMP) 4. 2.))
              ((MTIMES SIMP) -18168. (($P SIMP) 1. 0.)
               (($P SIMP) 5. 0.))
              ((MTIMES SIMP) 1177320. (($P SIMP) 5. 1.))
              ((MTIMES SIMP) -226500. (($P SIMP) 6. 0.)))
             ((MPLUS SIMP)
              ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
              ((MTIMES SIMP RATSIMP) -726. (($P SIMP) 1. 1.)
               (($P SIMP) 2. 0.))
              ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
              ((MTIMES SIMP RATSIMP) 276. (($P SIMP) 1. 0.)
               (($P SIMP) 2. 1.))
              ((MTIMES SIMP RATSIMP) 5742. (($P SIMP) 2. 2.))
              ((MTIMES SIMP RATSIMP) -184. (($P SIMP) 1. 0.)
               (($P SIMP) 3. 0.))
              ((MTIMES SIMP RATSIMP) -7104. (($P SIMP) 3. 1.))
              ((MTIMES SIMP RATSIMP) 1500. (($P SIMP) 4. 0.)))
             1.)
            ((MLIST SIMP) 6. 6. 4. 0.) NIL)
           ((MTIMES SIMP FACTORED)
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -4. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) 2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 16.)
            ((MEXPT SIMP) |$Xi| 4.)
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -8.))
           ((MTIMES SIMP FACTORED) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|)
            |$Xi|
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -2.)))) 
(ADD2LNC '|$a1234| $VALUES) 
(DEFPROP $SET_NUMBER_OF_PARTICLE %SET_NUMBER_OF_PARTICLE VERB) 
(MDEFPROP $SET_NUMBER_OF_PARTICLE
    ((LAMBDA) ((MLIST) |$nn0|)
     ((MPROG) ((MSETQ) |$nn| |$nn0|)
      (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.) ((MPLUS) |$nn0| 1.))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MSETQ) ((|$s| ARRAY) $R)
        ((MPLUS) ((|$k|) $R)
         (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S ((MPLUS) $R 1.)
          |$nn0|))))))
    MEXPR) 
(DEFPROP $SET_NUMBER_OF_PARTICLE $ANY FUNCTION-MODE) 
(ADD2LNC '(($SET_NUMBER_OF_PARTICLE) |$nn0|) $FUNCTIONS) 
(DEFPROP %SET_NUMBER_OF_PARTICLE $SET_NUMBER_OF_PARTICLE NOUN) 
(DEFPROP $NOTZERO %NOTZERO VERB) 
(MDEFPROP $NOTZERO
    ((LAMBDA) ((MLIST) $X) ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))
    MEXPR) 
(DEFPROP $NOTZERO $FIXNUM FUNCTION-MODE) 
(ADD2LNC '(($NOTZERO) $X) $FUNCTIONS) 
(DEFPROP %NOTZERO $NOTZERO NOUN) 
(DEFPROP |$compute_alphas_no_zmV1| |%compute_alphas_no_zmV1| VERB) 
(MDEFPROP |$compute_alphas_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
        ((MSETQ) $POW0
         ((MTIMES) 2.
          (($SUM)
           (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0 $MAX_USED_LEVEL0)
           $L0 2. $MAX_USED_LEVEL0)))
        ((MSETQ) $POW0
         ((MPLUS) $POW0
          (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2. $MAX_USED_LEVEL0)))
        ((MCOND) |$dbg_compute_levels|
         (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T $FALSE)
        ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
      ((MRETURN) |$noAlphas0|)))
    MEXPR) 
(DEFPROP |$compute_alphas_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_alphas_no_zmV1| |$compute_alphas_no_zmV1| NOUN) 
(DEFPROP |$compute_levels_used_no_zmV1| |%compute_levels_used_no_zmV1|
         VERB) 
(MDEFPROP |$compute_levels_used_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
        ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
         ((MPROGN)
          ((MSETQ) $POW0
           ((MPLUS)
            (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
             ((MPLUS) $L0 ((MMINUS) 1.)))
            (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0 $MAX_USED_LEVEL0)))
          ((MCOND) ((MGREATERP) $POW0 0.)
           ((MSETQ) ((|$usedLevels0| ARRAY) $R)
            (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
             ((|$usedLevels0| ARRAY) $R)))
           T $FALSE)))))
      ((MRETURN) |$usedLevels0|)))
    MEXPR) 
(DEFPROP |$compute_levels_used_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_levels_used_no_zmV1| |$compute_levels_used_no_zmV1|
         NOUN) 
(DEFPROP |$compute_levels_and_powers_used_no_zmV1|
         |%compute_levels_and_powers_used_no_zmV1| VERB) 
(MDEFPROP |$compute_levels_and_powers_used_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
        ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
         ((MPROGN)
          ((MSETQ) $POW0
           ((MPLUS)
            (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
             ((MPLUS) $L0 ((MMINUS) 1.)))
            ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
            (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
             $MAX_USED_LEVEL0)))
          ((MCOND) ((MGREATERP) $POW0 0.)
           ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
            (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
             ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
           T $FALSE)))))
      ((MRETURN) |$usedLevelsPowers0|)))
    MEXPR) 
(DEFPROP |$compute_levels_and_powers_used_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_levels_and_powers_used_no_zmV1|)
           $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_levels_and_powers_used_no_zmV1|
         |$compute_levels_and_powers_used_no_zmV1| NOUN) 
(DEFPROP |$compute_Ks_no_zmV1| |%compute_Ks_no_zmV1| VERB) 
(MDEFPROP |$compute_Ks_no_zmV1|
    ((LAMBDA) ((MLIST) $LEVEL_USED_ARRAY0)
     ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
      ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
      ((MDO) $R 1. NIL NIL |$nn| NIL
       ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
        ((MSETQ) |$Nlus0| (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
        ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
         ((MPROGN)
          ((MSETQ) $NR_PQ
           ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R) $INR_PQ))
          ((MSETQ) ((|$explK0| ARRAY) $R)
           ((MPLUS) ((|$explK0| ARRAY) $R)
            ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
        ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
         ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
        |$end_r_loop|))
      ((MRETURN) |$Ks_rules0|)))
    MEXPR) 
(DEFPROP |$compute_Ks_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0) $FUNCTIONS) 
(DEFPROP |%compute_Ks_no_zmV1| |$compute_Ks_no_zmV1| NOUN) 
(DEFPROP |$compute_Ds| |%compute_Ds| VERB) 
(MDEFPROP |$compute_Ds|
    ((LAMBDA) ((MLIST) $LEVEL_USED_ARRAY0)
     ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
      ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
      ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
       ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
        ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
         ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
          ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL NIL
           NIL
           ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL NIL NIL
            NIL
            ((MSETQ) ((|$explD0| ARRAY) $R $S)
             ((MPLUS) ((|$explD0| ARRAY) $R $S)
              ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
               ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
          ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
           (($ENDCONS)
            ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
            ((|$Ds_rules0| ARRAY) $R)))
          |$end_s_loop|))
        |$end_r_loop|))
      ((MRETURN) |$Ds_rules0|)))
    MEXPR) 
(DEFPROP |$compute_Ds| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_Ds|) $LEVEL_USED_ARRAY0) $FUNCTIONS) 
(DEFPROP |%compute_Ds| |$compute_Ds| NOUN) 
(DSKSETQ $WICK '$WICK) 
(DEFPROP $WICK %WICK VERB) 
(MDEFPROP $WICK
    ((LAMBDA) ((MLIST) |$list_Nr0|)
     ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
      ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
      ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
      ((MSETQ) $WICK00
       ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
        ((MFACTORIAL) |$Nr0|)))
      ((MDO) $R 2. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $WICK0 0.)
        ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
        ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
         ((MPROGN) ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
          ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
           ((MSETQ) $WICK0
            ((MPLUS) $WICK0
             ((MTIMES)
              ((MQUOTIENT) 1.
               ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
              $CO0
              ((MEXPT) ((|$s| ARRAY) $R)
               ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
           T $FALSE)))
        ((MSETQ) $WICK00 $WICK0)))
      ((MRETURN) $WICK00)))
    MEXPR) 
(DEFPROP $WICK $ANY FUNCTION-MODE) 
(ADD2LNC '(($WICK) |$list_Nr0|) $FUNCTIONS) 
(DEFPROP %WICK $WICK NOUN) 
(DEFPROP $DO_ALL_TERM %DO_ALL_TERM VERB) 
(MDEFPROP $DO_ALL_TERM
    ((LAMBDA) ((MLIST) $INT0 $LEVELS_POWERS0 |$Ks_rules0| |$Ds_rules0|)
     ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
      (($PRINT) "in computing 'Z' (do_all_term)")
      ((MSETQ) $EXPL_INT0 $INT0)
      ((MDO) $R 1. NIL NIL |$nn| NIL
       ((MPROGN)
        ((MCOND) |$dbg_all_terms|
         (($PRINT)
          "in computing 'Z' (do_all_term) doing all terms for particle"
          $R)
         T $FALSE)
        ((MSETQ) $EXPL_INT0
         (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
          ((|$Ds_rules0| ARRAY) $R)))
        ((MSETQ) $NLEVELS0 (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
        ((MCOND) |$dbg_all_terms|
         (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
        ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
         ((MPROGN)
          ((MCOND) |$dbg_all_terms|
           (($PRINT) " project to"
            (($L) $R
             ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
            "^"
            ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
             ((MPLUS) $L0 1.)))
           T $FALSE)
          ((MSETQ) $EXPL_INT0
           (($RATCOEF) $EXPL_INT0
            (($L) $R
             ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
            ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
             ((MPLUS) $L0 1.))))
          ((MCOND) |$dbg_all_terms|
           (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
      ((MRETURN) $EXPL_INT0)))
    MEXPR) 
(DEFPROP $DO_ALL_TERM $ANY FUNCTION-MODE) 
(ADD2LNC '(($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
           |$Ds_rules0|)
         $FUNCTIONS) 
(DEFPROP %DO_ALL_TERM $DO_ALL_TERM NOUN) 
(DEFPROP $STATE2MATRIX %STATE2MATRIX VERB) 
(MDEFPROP $STATE2MATRIX
    ((LAMBDA) ((MLIST) $STATE0 |$MaxLevel0|)
     ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
      ((MSETQ) $MAT0
       (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
        ((MPLUS) |$MaxLevel0| 1.)))
      ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
       ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
        ((MPROGN)
         ((MSETQ) (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
          (($HIPOW) $STATE0 (($P) $IP $IQ)))
         ((MSETQ) $STATE00
          ((MQUOTIENT) $STATE00
           ((MEXPT) (($P) $IP $IQ)
            (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
      ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
       ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
        ((MPROGN)
         ((MSETQ) (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
          ((MPLUS) (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
           (($HIPOW) $STATE0 (($P) $IP $IQ))))
         ((MSETQ) $STATE00
          ((MQUOTIENT) $STATE00
           ((MEXPT) (($P) $IP $IQ) (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
      ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
       (($ERROR) "In state2matrix missing some contributions in"
        $STATE0 "since we are left with" $STATE00 "after analysis")
       T $FALSE)
      ((MRETURN) (($COPYMATRIX) $MAT0))))
    MEXPR) 
(DEFPROP $STATE2MATRIX $ANY FUNCTION-MODE) 
(ADD2LNC '(($STATE2MATRIX) $STATE0 |$MaxLevel0|) $FUNCTIONS) 
(DEFPROP %STATE2MATRIX $STATE2MATRIX NOUN) 
(DEFPROP |$take_derivative_wrt_lambdaV1|
         |%take_derivative_wrt_lambdaV1| VERB) 
(MDEFPROP |$take_derivative_wrt_lambdaV1|
    ((LAMBDA) ((MLIST) $NR0 $LEVEL0 $INDEX0 $TERM0)
     ((MPROG)
      ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0 $NPOW0
       $OP0)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
       ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
       ((MSETQ) $TERM00 $TERM0))
      ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $NEWTERM00 0.)
        ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MSETQ) $OP0 (($INPART) $FAC0 0.))
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MCOND) ((MGREATERP) $NPOW0 2.)
            (($ERROR)
             "la() has one index and it cannot occour with a power bigger than 2! term="
             $TERM00)
            T
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$l|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$ll|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
             ((MEXPT) ((MMINUS) 1.) $LEVEL0)
             ((MFACTORIAL)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
             ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LAK)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$laSk|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
              $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LALA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$ll|)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
             ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
             ((MFACTORIAL)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
             ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $KLA)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$Skla|)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LALA)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA2)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) 2. $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          |$end_pow_op|)
         T
         ((MCOND) $ISOP0
          ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$l|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0) $TERM00
              $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) $LEVEL0)
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LAK)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$laSk|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
               $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LA2)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) 2.
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $KLA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$Skla|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
               $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MPROGN)
             ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
              ((MSETQ) $NEWTERM00 (($SUBSTINPART) |$Dim| $TERM00 $NF0))
              T
              ((MPROGN)
               ((MSETQ) $NEWTERM00 (($SUBSTINPART) 1. $TERM00 $NF0))
               ((MSETQ) $NEWTERM00
                (($SUBSTITUTE) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                 $NEWTERM00))))
             |$end_lambda|)
            T $FALSE)
           |$end_if_op|)
          T $FALSE))
        ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
      ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_lambdaV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_lambdaV1|
         |$take_derivative_wrt_lambdaV1| NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA %TAKE_DERIVATIVE_WRT_LAMBDA VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA
    ((LAMBDA) ((MLIST) $NR0 $LEVEL0 $INDEX0 $TERM0)
     ((MPROG)
      ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0 $NPOW0
       $OP0)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
       ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
       ((MSETQ) $TERM00 $TERM0))
      ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $NEWTERM00 0.)
        ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0)) ((MSETQ) $NPOW0 1.)
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MSETQ) $OP0 (($INPART) $FAC0 0.))
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MCOND) ((MGREATERP) $NPOW0 2.)
            (($ERROR)
             "la() has one index and it cannot occour with a power bigger than 2! term="
             $TERM00)
            T
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$l|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MPROGN)
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0
              (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
               $NF0 2.)))
            ((MCOND) ((MEQUAL) $OP0 |$ll|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               ((MEXPT) ((MMINUS) 1.) $LEVEL0)
               ((MFACTORIAL)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
               ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LAK)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 |$laSk|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LALA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)))
             T $FALSE)
            |$end_lambda_other|)
           T $FALSE)
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MPROGN)
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0
              (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
               $NF0 2.)))
            ((MCOND) ((MEQUAL) $OP0 |$ll|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
               ((MFACTORIAL)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
               ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $KLA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 |$Skla|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LALA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)))
             T $FALSE)
            |$end_other_la|)
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA2)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) 2. $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          |$end_pow_op|)
         T
         ((MCOND) $ISOP0
          ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$l|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0) $TERM00
              $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) $LEVEL0)
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LAK)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$laSk|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
               $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LA2)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) 2.
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $KLA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$Skla|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
               $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MPROGN)
             ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
              ((MSETQ) $NEWTERM00 (($SUBSTINPART) |$Dim| $TERM00 $NF0))
              T
              ((MPROGN)
               ((MSETQ) $NEWTERM00 (($SUBSTINPART) 1. $TERM00 $NF0))
               ((MSETQ) $NEWTERM00
                (($SUBSTITUTE) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                 $NEWTERM00))))
             |$end_lambda|)
            T $FALSE)
           |$end_if_op|)
          T $FALSE))
        ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
      ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_LAMBDA $TAKE_DERIVATIVE_WRT_LAMBDA NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR
         %TAKE_DERIVATIVE_WRT_SCALAR_PAIR VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR
    ((LAMBDA) ((MLIST) $NR0 $LEVEL10 $LEVEL20 $TERM0)
     ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
      ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
      ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.)) ((MSETQ) $DER0 0.)
      ((MCOND) ((MGREATERP) $LEVEL10 0.)
       ((MSETQ) $DER00
        (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0| $TERM0))
       T ((MSETQ) $DER00 ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
      ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
      ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
       ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
        ((MDO) $NT0 1. NIL NIL $LDER00 NIL
         ((MPROGN)
          ((MCOND) |$dbg_wrt_pair|
           (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
            "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
           T $FALSE)
          ((MSETQ) $TMP_DER0
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
            (($INPART) $DER00 $NT0)))
          ((MSETQ) $DER0 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
       T
       ((MPROGN)
        ((MCOND) |$dbg_wrt_pair|
         (($PRINT) "    SINGLE term: take der of" $DER00 "wrt lambda("
          $NR0 $LEVEL20 |$newII0| ")")
         T $FALSE)
        ((MSETQ) $DER0
         (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0| $DER00))))
      ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0)) ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
           $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_SCALAR_PAIR
         $TAKE_DERIVATIVE_WRT_SCALAR_PAIR NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_STATE %TAKE_DERIVATIVE_WRT_STATE VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_STATE
    ((LAMBDA) ((MLIST) $NR0 $ONE_STATE_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
      ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $ONE_STATE_IN_MATRIX0))
      ((MSETQ) |$Der0| $TERM0)
      ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
       ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
        ((MCOND)
         ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
         ((MPROGN)
          ((MDO) $N_PQ 1. NIL NIL
           (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
           ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
             ((MPROGN)
              ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
               ((MSETQ) |$tmp_Der0|
                ((MPLUS) |$tmp_Der0|
                 (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                  ((MPLUS) $L0 ((MMINUS) 1.))
                  ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
              ((MSETQ) |$Der0| |$tmp_Der0|))
             T
             ((MSETQ) |$Der0|
              (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
               ((MPLUS) $L0 ((MMINUS) 1.)) ((MPLUS) $C0 ((MMINUS) 1.))
               |$Der0|)))))
          |$end_loop_c0|)
         T $FALSE)))
      ((MRETURN) |$Der0|)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_STATE $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_STATE $TAKE_DERIVATIVE_WRT_STATE NOUN) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV1|
         |%take_derivative_wrt_scalar_stateSV1| VERB) 
(MDEFPROP |$take_derivative_wrt_scalar_stateSV1|
    ((LAMBDA) ((MLIST) $SCALARS_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
      ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
      ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
       ((MCOND)
        ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
        ((MPROGN)
         ((MCOND) |$dbg_scalars|
          (($PRINT) "nr0=" $NR0 "out of"
           (($LENGTH) $SCALARS_IN_MATRIX0))
          T $FALSE)
         ((MSETQ) |$tmp_DER0| 0.)
         ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
          ((MPROGN)
           (($PRINT) "before length(DER0) is" (($LENGTH) |$der0|))
           ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
            ((MSETQ) |$tmp_DER0|
             ((MPLUS) |$tmp_DER0|
              (($TAKE_DERIVATIVE_WRT_STATE) $NR0
               (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
           ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
          T
          ((MPROGN)
           ((MCOND) |$dbg_scalars|
            (($PRINT) "SINGLE term " |$der0| "derivative wrt r=" $NR0
             "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0) "with nr=" $NR0)
            T $FALSE)
           ((MSETQ) |$der0|
            (($TAKE_DERIVATIVE_WRT_STATE) $NR0
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
           |$end_single|)))
        T $FALSE))
      ((MRETURN) |$der0|)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_scalar_stateSV1|) $SCALARS_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_scalar_stateSV1|
         |$take_derivative_wrt_scalar_stateSV1| NOUN) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV2|
         |%take_derivative_wrt_scalar_stateSV2| VERB) 
(MDEFPROP |$take_derivative_wrt_scalar_stateSV2|
    ((LAMBDA) ((MLIST) $SCALARS_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
      ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
       ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
        (($PRINT) "in take_derivative_wrt_scalar_stateSV2 acting on"
         $LT0 "terms")
        ((MDO) $NT0 1. NIL NIL $LT0 NIL
         ((MPROGN)
          ((MCOND) |$dbg_wrt_states|
           (($PRINT) "in take_derivative_wrt_scalar_stateSV2 EXAM term"
            $NT0 "out of" $LT0 "now there are"
            ((MCOND) ((MNOT) (($NUMBERP) |$der0|)) (($LENGTH) |$der0|)
             T 0.)
            "terms")
           T
           ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
            (($PRINT)
             "in take_derivative_wrt_scalar_stateSV2 EXAM term" $NT0
             "(step 100) out of" $LT0)
            T $FALSE))
          ((MSETQ) |$NIused| 0.)
          ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
          ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
           ((MCOND)
            ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
            ((MPROGN)
             ((MSETQ) |$tmp_DER0|
              (($TAKE_DERIVATIVE_WRT_STATE) $NR0
               (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
             |$end_nr_loop|)
            T $FALSE))
          ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
          |$end_t0_loop|)))
       T
       ((MPROGN) ((MSETQ) |$der0| $TERM0)
        ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
         ((MCOND)
          ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
          ((MPROGN)
           ((MCOND) |$dbg_wrt_states|
            (($PRINT)
             "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
             |$der0| "derivative wrt r=" $NR0 "and"
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
            T $FALSE)
           ((MSETQ) |$der0|
            (($TAKE_DERIVATIVE_WRT_STATE) $NR0
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
           |$end_single|)
          T $FALSE))))
      ((MRETURN) |$der0|)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV2| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_scalar_stateSV2|) $SCALARS_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_scalar_stateSV2|
         |$take_derivative_wrt_scalar_stateSV2| NOUN) 
(DEFPROP $CONTRACT_PAIRS_IN_ONE_TERM %CONTRACT_PAIRS_IN_ONE_TERM VERB) 
(MDEFPROP $CONTRACT_PAIRS_IN_ONE_TERM
    ((LAMBDA) ((MLIST) $UTERM0)
     ((MPROG)
      ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0 $NPOW0
       $OP0 $IND0 $NFAC0 $NR0 $NS0)
      ((MSETQ) $UTERM00 $UTERM0)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
       ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
       ((MRETURN) $UTERM0) T $FALSE)
      ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
      ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_contract| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
            ((MNOT) ((MEQUAL) $NPOW0 2.)))
           (($ERROR) "the power must be 2!! wrong term=" $UTERM0) T
           $FALSE)
          ((MCOND) ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
           ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MCOND) ((MEQUAL) $OP0 $LA)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE)
          ((MCOND) ((MEQUAL) $OP0 |$Sk|)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE)
          ((MCOND) ((MEQUAL) $OP0 $K)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE))
         T
         ((MCOND)
          ((MAND) $ISOP0
           (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
          ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
           ((MCOND)
            ((MNOT)
             (($IS) ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
            ((MPROGN)
             ((MSETQ) $OTHERFAC0 (($ASSOC) $IND0 $LIST_INDEX_FACS0))
             ((MSETQ) $NR0 (($INPART) $FAC0 1.))
             ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
             ((MCOND) ((MLEQP) $NR0 $NS0)
              ((MSETQ) $CTERM0
               ((MTIMES) $CTERM0
                ((MQAPPLY)
                 (($CONCAT) (($INPART) $FAC0 0.)
                  (($INPART) $OTHERFAC0 0.))
                 $NR0 (($INPART) $FAC0 2.) $NS0
                 (($INPART) $OTHERFAC0 2.))))
              T
              ((MSETQ) $CTERM0
               ((MTIMES) $CTERM0
                ((MQAPPLY)
                 (($CONCAT) (($INPART) $OTHERFAC0 0.)
                  (($INPART) $FAC0 0.))
                 $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                 (($INPART) $FAC0 2.)))))
             ((MSETQ) $LIST_INDEX_FACS0
              (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0) $LIST_INDEX_FACS0)))
            T
            ((MSETQ) $LIST_INDEX_FACS0
             (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
          T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
        |$end_fac_loop|))
      ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
       ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
       ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
      ((MRETURN) $CTERM0)))
    MEXPR) 
(DEFPROP $CONTRACT_PAIRS_IN_ONE_TERM $ANY FUNCTION-MODE) 
(ADD2LNC '(($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0) $FUNCTIONS) 
(DEFPROP %CONTRACT_PAIRS_IN_ONE_TERM $CONTRACT_PAIRS_IN_ONE_TERM NOUN) 
(DEFPROP $CONTRACT_PAIRS %CONTRACT_PAIRS VERB) 
(MDEFPROP $CONTRACT_PAIRS
    ((LAMBDA) ((MLIST) |$utermS0|)
     ((MPROG) ((MLIST) $SUM0)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
       ((MPROGN) ((MSETQ) $SUM0 0.)
        ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
         ((MSETQ) $SUM0
          ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
       T ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
      ((MRETURN) $SUM0)))
    MEXPR) 
(DEFPROP $CONTRACT_PAIRS $ANY FUNCTION-MODE) 
(ADD2LNC '(($CONTRACT_PAIRS) |$utermS0|) $FUNCTIONS) 
(DEFPROP %CONTRACT_PAIRS $CONTRACT_PAIRS NOUN) 
(DEFPROP $TRUE_XX %TRUE_XX VERB) 
(MDEFPROP $TRUE_XX
    ((LAMBDA) ((MLIST) $R $S)
     ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))
    MEXPR) 
(DEFPROP $TRUE_XX $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_XX) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_XX $TRUE_XX NOUN) 
(DEFPROP |$otherN| |%otherN| VERB) 
(MDEFPROP |$otherN|
    ((LAMBDA) ((MLIST) $M $N)
     ((MCOND)
      ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
       ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
      3. T
      ((MCOND)
       ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
        ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
       2. T
       ((MCOND)
        ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
         ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
        1. T $FALSE))))
    MEXPR) 
(DEFPROP |$otherN| $BOOLEAN FUNCTION-MODE) 
(ADD2LNC '((|$otherN|) $M $N) $FUNCTIONS) 
(DEFPROP |%otherN| |$otherN| NOUN) 
(DEFPROP $COMPUTE_PP3 %COMPUTE_PP3 VERB) 
(MDEFPROP $COMPUTE_PP3
    ((LAMBDA) ((MLIST) ((MLIST) |$n|))
     ((MPROG)
      ((MDO) $M 1. NIL NIL |$nn| NIL
       ((MDO) $N 1. NIL NIL |$nn| NIL
        ((MCOND) ((MEQUAL) $M $N)
         ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
          ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))) $AP))
         T
         ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
          ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
           ((MPLUS)
            ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
            ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
            ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))
    MEXPR) 
(DEFPROP $COMPUTE_PP3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_PP3) ((MLIST) |$n|)) $FUNCTIONS) 
(MDEFPROP $COMPUTE_PP3 T MLEXPRP) 
(DEFPROP %COMPUTE_PP3 $COMPUTE_PP3 NOUN) 
(DEFPROP $PP3ONSHELL %PP3ONSHELL VERB) 
(MDEFPROP $PP3ONSHELL
    ((LAMBDA) ((MLIST) $M $N) (($NUM_PP3 ARRAY) $M $N)) MEXPR) 
(DEFPROP $PP3ONSHELL $ANY FUNCTION-MODE) 
(ADD2LNC '(($PP3ONSHELL) $M $N) $FUNCTIONS) 
(DEFPROP %PP3ONSHELL $PP3ONSHELL NOUN) 
(DEFPROP $TRUE_GF_XX3 %TRUE_GF_XX3 VERB) 
(MDEFPROP $TRUE_GF_XX3
    ((LAMBDA) ((MLIST) $R $S) (($NUM_XX3 ARRAY) $R $S)) MEXPR) 
(DEFPROP $TRUE_GF_XX3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_GF_XX3) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_GF_XX3 $TRUE_GF_XX3 NOUN) 
(DEFPROP $GF_XX3 %GF_XX3 VERB) 
(MDEFPROP $GF_XX3
    ((LAMBDA) ((MLIST) $M $N)
     ((MCOND) ((MEQUAL) $M 1.) |$x1| T
      ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
       ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
        |$x3|))))
    MEXPR) 
(DEFPROP $GF_XX3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($GF_XX3) $M $N) $FUNCTIONS) 
(DEFPROP %GF_XX3 $GF_XX3 NOUN) 
(DSKSETQ $COMPUTE_PP4 '$COMPUTE_PP4) 
(DEFPROP $COMPUTE_PP4 %COMPUTE_PP4 VERB) 
(MDEFPROP $COMPUTE_PP4
    ((LAMBDA) ((MLIST) ((MLIST) |$n|))
     ((MPROG)
      ((MDO) $M 1. NIL NIL |$nn| NIL
       ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
        ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))) $AP)))
      ((MSETQ) |$Mu|
       ((MPLUS)
        ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
        ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Ms|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Mt|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
       (($RATSIMP)
        ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
         ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
          ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
      ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Ms|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Mt|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
       (($RATSIMP)
        ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
         ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.) ((MMINUS) 2.)
          ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))
    MEXPR) 
(DEFPROP $COMPUTE_PP4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_PP4) ((MLIST) |$n|)) $FUNCTIONS) 
(MDEFPROP $COMPUTE_PP4 T MLEXPRP) 
(DEFPROP %COMPUTE_PP4 $COMPUTE_PP4 NOUN) 
(DEFPROP $PP4ONSHELL %PP4ONSHELL VERB) 
(MDEFPROP $PP4ONSHELL
    ((LAMBDA) ((MLIST) $M $N) (($NUM_PP4 ARRAY) $M $N)) MEXPR) 
(DEFPROP $PP4ONSHELL $ANY FUNCTION-MODE) 
(ADD2LNC '(($PP4ONSHELL) $M $N) $FUNCTIONS) 
(DEFPROP %PP4ONSHELL $PP4ONSHELL NOUN) 
(DEFPROP $COMPUTE_XX4 %COMPUTE_XX4 VERB) 
(MDEFPROP $COMPUTE_XX4
    ((LAMBDA) ((MLIST))
     ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
      (($REMARRAY) $NUM_XX4)
      ((MSETQ) $GF_X_RULES
       ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
      ((MSETQ) $EQ_XX40
       ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
        ((MEQUAL) |$om|
         ((MQUOTIENT)
          ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
           (($XX) 1. 3.))
          (($XX) 2. 4.)))))
      ((MSETQ) $EQ_XX40
       ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
        ((MEQUAL)
         ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.) (($XX) 2. 4.))
         ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
      ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
      ((MSETQ) $SO_X13
       (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
      ((MSETQ) $XX4_LIST
       (($MAKELIST)
        (($MAKELIST)
         ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S)) $S
         ((MPLUS) $R 1.) |$nn|)
        $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
      ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
      ((MSETQ) $XX4_LIST
       (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
      ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
      ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
       (($MAP) ":" ((MLIST) (($LHS) $GFXX0)) ((MLIST) (($RHS) $GFXX0))))
      ((MSETQ) |$dx3_dOM| (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
      ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES)) |$xx4_done|))
    MEXPR) 
(DEFPROP $COMPUTE_XX4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_XX4)) $FUNCTIONS) 
(DEFPROP %COMPUTE_XX4 $COMPUTE_XX4 NOUN) 
(DEFPROP $TRUE_GF_XX4 %TRUE_GF_XX4 VERB) 
(MDEFPROP $TRUE_GF_XX4
    ((LAMBDA) ((MLIST) $R $S) (($NUM_XX4 ARRAY) $R $S)) MEXPR) 
(DEFPROP $TRUE_GF_XX4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_GF_XX4) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_GF_XX4 $TRUE_GF_XX4 NOUN) 
(DEFPROP |$check_cyc_A_234| |%check_cyc_A_234| VERB) 
(MDEFPROP |$check_cyc_A_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
        ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
        ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
        ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
        ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
        ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
        ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
        ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
        ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
        ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
        ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
        ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_cyc_A_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_cyc_A_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_cyc_A_234| |$check_cyc_A_234| NOUN) 
(DEFPROP |$cyc_A_234| |%cyc_A_234| VERB) 
(MDEFPROP |$cyc_A_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
        ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
        ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$cyc_A_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$cyc_A_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%cyc_A_234| |$cyc_A_234| NOUN) 
(DEFPROP |$check_cyc_gfA_234| |%check_cyc_gfA_234| VERB) 
(MDEFPROP |$check_cyc_gfA_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
        ((MEQUAL) |$om| ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_cyc_gfA_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_cyc_gfA_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_cyc_gfA_234| |$check_cyc_gfA_234| NOUN) 
(DEFPROP |$cyc_gfA_234| |%cyc_gfA_234| VERB) 
(MDEFPROP |$cyc_gfA_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST)
        ((MEQUAL) |$om| ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
       $AMP00)))
    MEXPR) 
(DEFPROP |$cyc_gfA_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$cyc_gfA_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%cyc_gfA_234| |$cyc_gfA_234| NOUN) 
(DEFPROP |$check_swap_A_23| |%check_swap_A_23| VERB) 
(MDEFPROP |$check_swap_A_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
        ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_swap_A_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_swap_A_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_swap_A_23| |$check_swap_A_23| NOUN) 
(DEFPROP |$swap_A_23| |%swap_A_23| VERB) 
(MDEFPROP |$swap_A_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
        ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$swap_A_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$swap_A_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%swap_A_23| |$swap_A_23| NOUN) 
(DEFPROP |$swap_gfA_23| |%swap_gfA_23| VERB) 
(MDEFPROP |$swap_gfA_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE) ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$swap_gfA_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$swap_gfA_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%swap_gfA_23| |$swap_gfA_23| NOUN) 
(DEFPROP $TEST_MEASURE %TEST_MEASURE VERB) 
(MDEFPROP $TEST_MEASURE
    ((LAMBDA) ((MLIST) |$l1| |$l2| |$l3| |$l4|)
     ((MPROG) ((MSETQ) |$nn| 4.)
      (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
      ((MSETQ) $GH_00
       ((MQUOTIENT) 1.
        ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
      ((MSETQ) |$tttt_00|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
           ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
           ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
      ((MSETQ) |$tttt_00|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
      ((MSETQ) $GH_0P
       (($FACTOR)
        (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) (($XX) 1. 2.)
          ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.)) (($XX) 1. 3.)
           (($XX) 2. 4.))))))
      ((MSETQ) |$TTTT_0p|
       (($FACTOR)
        (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) (($XX) 1. 2.)
          ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.)) (($XX) 1. 3.)
           (($XX) 2. 4.))))))
      ((MSETQ) |$TTTT_pp|
       (($FACTOR)
        (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.))))
      ((MSETQ) |$gh_TTT0|
       (($FACTOR)
        (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
         ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTT|
       (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))
    MEXPR) 
(DEFPROP $TEST_MEASURE $ANY FUNCTION-MODE) 
(ADD2LNC '(($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|) $FUNCTIONS) 
(DEFPROP %TEST_MEASURE $TEST_MEASURE NOUN) 
(DEFPROP $ORDERXX %ORDERXX VERB) 
(MDEFPROP $ORDERXX
    ((LAMBDA) ((MLIST) $R $S)
     ((MCOND) ((MEQUAL) $R $S) 0. T
      ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
       ((MMINUS) (($XX) $S $R)))))
    MEXPR) 
(DEFPROP $ORDERXX $ANY FUNCTION-MODE) 
(ADD2LNC '(($ORDERXX) $R $S) $FUNCTIONS) 
(DEFPROP %ORDERXX $ORDERXX NOUN) 
(DEFPROP $ORDERPP %ORDERPP VERB) 
(MDEFPROP $ORDERPP
    ((LAMBDA) ((MLIST) $R $S)
     ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))
    MEXPR) 
(DEFPROP $ORDERPP $ANY FUNCTION-MODE) 
(ADD2LNC '(($ORDERPP) $R $S) $FUNCTIONS) 
(DEFPROP %ORDERPP $ORDERPP NOUN) 
(DEFPROP $TRUE_KK %TRUE_KK VERB) 
(MDEFPROP $TRUE_KK
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))
    MEXPR) 
(DEFPROP $TRUE_KK $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_KK) $R $M $S $N) $FUNCTIONS) 
(DEFPROP %TRUE_KK $TRUE_KK NOUN) 
(DEFPROP |$true_Skk| |%true_Skk| VERB) 
(MDEFPROP |$true_Skk|
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
      (($SUM)
       ((MTIMES) (($ORDERPP) $T $S) ((MEXPT) (($ORDERXX) $R $T) $M)) $T
       1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_Skk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_Skk|) $R $M $S $N) $FUNCTIONS) 
(DEFPROP |%true_Skk| |$true_Skk| NOUN) 
(DEFPROP |$true_kSk| |%true_kSk| VERB) 
(MDEFPROP |$true_kSk|
    ((LAMBDA) ((MLIST) $S $N $R $M)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
      (($SUM)
       ((MTIMES) (($ORDERPP) $T $S) ((MEXPT) (($ORDERXX) $R $T) $M)) $T
       1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_kSk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_kSk|) $S $N $R $M) $FUNCTIONS) 
(DEFPROP |%true_kSk| |$true_kSk| NOUN) 
(DEFPROP |$true_SkSk| |%true_SkSk| VERB) 
(MDEFPROP |$true_SkSk|
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
      (($SUM)
       (($SUM)
        ((MTIMES) (($ORDERPP) $T $U) ((MEXPT) (($ORDERXX) $R $T) $M)
         ((MEXPT) (($ORDERXX) $S $U) $N))
        $T 1. |$nn|)
       $U 1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_SkSk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_SkSk|) $R $M $S $N) $FUNCTIONS) 
(DEFPROP |%true_SkSk| |$true_SkSk| NOUN) 
(DEFPROP $FROM_STATE_TO_ADDEND_LIST %FROM_STATE_TO_ADDEND_LIST VERB) 
(MDEFPROP $FROM_STATE_TO_ADDEND_LIST
    ((LAMBDA) ((MLIST) $STATE0)
     ((MPROG)
      ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T $FALSE)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
       ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
      ((MSETQ) $LIST0
       (($MAKELIST) (($INPART) $STATE0 $T) $T 1. (($LENGTH) $STATE0)))
      ((MRETURN) $LIST0)))
    MEXPR) 
(DEFPROP $FROM_STATE_TO_ADDEND_LIST $ANY FUNCTION-MODE) 
(ADD2LNC '(($FROM_STATE_TO_ADDEND_LIST) $STATE0) $FUNCTIONS) 
(DEFPROP %FROM_STATE_TO_ADDEND_LIST $FROM_STATE_TO_ADDEND_LIST NOUN) 
(DEFPROP $EXTRACT_AND_NORMALIZE_COEFFS %EXTRACT_AND_NORMALIZE_COEFFS
         VERB) 
(MDEFPROP $EXTRACT_AND_NORMALIZE_COEFFS
    ((LAMBDA) ((MLIST) $LIST_OF_LISTS_OF_SUBSTATES0)
     ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
      ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
       ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
        ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
         ((MPROGN) ((MSETQ) $S00 $S0)
          ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
           ((MPROGN) ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
            ((MCOND) ((MGREATERP) $POW0 0.)
             ((MSETQ) $S00
              ((MTIMES)
               ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
               ((MEXPT)
                ((MQUOTIENT) 1.
                 ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                $POW0)))
             T $FALSE)
            ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
            ((MCOND) ((MGREATERP) $POW0 0.)
             ((MSETQ) $S00
              ((MTIMES)
               ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
               ((MEXPT)
                ((MQUOTIENT) 1.
                 ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                $POW0)))
             T $FALSE)))
          ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
           ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
            ((MPROGN) ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
             ((MCOND) ((MGREATERP) $POW0 0.)
              ((MSETQ) $S00
               ((MTIMES)
                ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                ((MEXPT)
                 ((MQUOTIENT)
                  ((MQUOTIENT) ((MMINUS) 1.)
                   ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                  ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                 $POW0)))
              T $FALSE))))
          ((MCOND)
           ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
            ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
           (($ERROR)
            "extract_and_normalize_coeffs cannot compute normalized coeff from"
            $S0 "left over is" $S00)
           T $FALSE)
          ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
        ((MSETQ) $COEFFS_LIST0 (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
      ((MRETURN) $COEFFS_LIST0)))
    MEXPR) 
(DEFPROP $EXTRACT_AND_NORMALIZE_COEFFS $ANY FUNCTION-MODE) 
(ADD2LNC '(($EXTRACT_AND_NORMALIZE_COEFFS)
           $LIST_OF_LISTS_OF_SUBSTATES0)
         $FUNCTIONS) 
(DEFPROP %EXTRACT_AND_NORMALIZE_COEFFS $EXTRACT_AND_NORMALIZE_COEFFS
         NOUN) 
(DEFPROP |$amplitudeN4V1| |%amplitudeN4V1| VERB) 
(MDEFPROP |$amplitudeN4V1|
    ((LAMBDA) ((MLIST) $STATES_LIST0)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) |$Partials0|
            (($ENDCONS)
             ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4) $LIST_OF_SUBSTATES0
              $PARTIAL_AMP0)
             |$Partials0|))
           ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$amplitudeN4V1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$amplitudeN4V1|) $STATES_LIST0) $FUNCTIONS) 
(DEFPROP |%amplitudeN4V1| |$amplitudeN4V1| NOUN) 
(DEFPROP |$amplitudeN4V1_list| |%amplitudeN4V1_list| VERB) 
(MDEFPROP |$amplitudeN4V1_list|
    ((LAMBDA) ((MLIST) $STATES_LIST0 $CHECKPOINT_SAVE_FILENAME)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MPROGN)
        ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
         ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
          ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
           ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
            (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
             $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
             (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
             (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
             "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
            ((MSETQ) $LIST_OF_SUBSTATES0
             ((MLIST)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
            (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
            ((MSETQ) $SL0
             (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
              $LIST_OF_SUBSTATES0))
            ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
            ((MSETQ) $NAS_LIST0
             (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
            ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
            ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
            ((MSETQ) $ULPS0
             ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
            ((MSETQ) $ULPS_LIST0
             (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
            ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
            ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
            ((MSETQ) $EI0
             (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
            ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
            ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
            (($PRINT)
             "Computed the expression on which we must act with derivatives in"
             ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
            ((MSETQ) $PARTIAL_AMP0
             ((MTIMES)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
               $NA1)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
               $NA2)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
               $NA3)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
               $NA4)
              ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
            ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
            (($PRINT)
             "Taken the derivatives and computed the partial amplitude in"
             ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
              |$Partials0|))
            |$end_3_loops|))))
        (($SAVE)
         (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_" (($STRING) $NA1)
          ".lisp")
         $NA1 $STATES_LIST0 |$Partials0|)
        |$end_na1_loop|))
      ((MRETURN) |$Partials0|)))
    MEXPR) 
(DEFPROP |$amplitudeN4V1_list| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$amplitudeN4V1_list|) $STATES_LIST0
           $CHECKPOINT_SAVE_FILENAME)
         $FUNCTIONS) 
(DEFPROP |%amplitudeN4V1_list| |$amplitudeN4V1_list| NOUN) 
(DEFPROP |$gf_amplitudeN4V1| |%gf_amplitudeN4V1| VERB) 
(MDEFPROP |$gf_amplitudeN4V1|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0
            (($RATSIMP)
             (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)
              ((MEQUAL) $XX $TRUE_GF_XX4))))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V1| |$gf_amplitudeN4V1| NOUN) 
(DEFPROP |$gf_amplitudeN4V2| |%gf_amplitudeN4V2| VERB) 
(MDEFPROP |$gf_amplitudeN4V2|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| |$Mt|))
           ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp the amplitude"
            ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
           ((MSETQ) $MAXNSNT0
            ((MPLUS)
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              (($SUM)
               (($SUM) ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                2. (($LENGTH) (($SL0 ARRAY) $NR0)))
               $NR0 1. |$nn0|))))
           ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
            ((MPROGN)
             ((MSETQ) |$Ms_proj_amp0|
              (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| $NS0))
             ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
              ((MDO) $NT0 0. NIL NIL
               ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
               ((MPROGN)
                (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                 "terms")
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATSIMP)
                  (($EV) |$Mt_Ms_proj_amp0|
                   ((MEQUAL) $XX $TRUE_GF_XX4))))
                ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                 ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                  ((MTIMES) |$Mt_Ms_proj_amp0| ((MEXPT) |$Ms| $NS0)
                   ((MEXPT) |$Mt| $NT0))))))
              T $FALSE)))
           ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude fully gauge fixed in"
            ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp-ed the amplitude in"
            ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6)) "s")
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V2| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V2| |$gf_amplitudeN4V2| NOUN) 
(DEFPROP |$gf_amplitudeN4V2_1| |%gf_amplitudeN4V2_1| VERB) 
(MDEFPROP |$gf_amplitudeN4V2_1|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| |$Mt|))
           ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratexpand the amplitude"
            ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
            "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
            "terms")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
           ((MSETQ) $MAXNSNT0
            ((MPLUS)
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              (($SUM)
               (($SUM) ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                2. (($LENGTH) (($SL0 ARRAY) $NR0)))
               $NR0 1. |$nn0|))))
           ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
            ((MPROGN)
             ((MSETQ) |$Ms_proj_amp0|
              (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| $NS0))
             ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
              ((MDO) $NT0 0. NIL NIL
               ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
               ((MPROGN)
                (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                 "terms")
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATSIMP)
                  (($EV) |$Mt_Ms_proj_amp0|
                   ((MEQUAL) $XX $TRUE_GF_XX4))))
                ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                 ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                  ((MTIMES) |$Mt_Ms_proj_amp0| ((MEXPT) |$Ms| $NS0)
                   ((MEXPT) |$Mt| $NT0))))))
              T $FALSE)))
           ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude fully gauge fixed in"
            ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp-ed the amplitude in"
            ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6)) "s")
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V2_1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V2_1| |$gf_amplitudeN4V2_1| NOUN) 
(DEFPROP |$SetStates| |%SetStates| VERB) 
(MDEFPROP |$SetStates|
    ((LAMBDA) ((MLIST) |$dd0|)
     ((MPROG) ((MSETQ) |$Lev0| 2.)
      ((MSETQ) |$Null2|
       (($EV)
        ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
         ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
         ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
         ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Lev0| 3.)
      ((MSETQ) |$Null3|
       (($EV)
        ((MPLUS)
         ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.) |$dd|)
         ((MMINUS)
          ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.) |$dd|))
         ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
         ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 1.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
         ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 2. 0.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 3.))
         ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$dd| |$dd0|)))
      ((MSETQ) |$Lev0| 4.)
      ((MSETQ) |$S4z|
       ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
        ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 5742. (($P) 2. 2.))
        ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
      ((MSETQ) |$S4m|
       ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
        ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 2268. (($P) 2. 2.))
        ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
        ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$S4r1|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
          (($P) 3. 1.) |$d|)
         ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.) |$d|)
         ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
          (($P) 3. 1.))
         ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 0.) 4.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$S4r2|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.) ((MEXPT) |$d| 2.))
         ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.) ((MEXPT) |$d| 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.) |$d|)
         ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.) |$d|)
         ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 4. 0.))
         ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
         ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
         ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.))
         ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
         ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 2. 1.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 2. 1.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$S4r3|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.) ((MEXPT) |$d| 2.))
         ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.) ((MEXPT) |$d| 2.))
         ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.) |$d|)
         ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 3. 1.))
         ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
         ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.))
         ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4r1|
       (($EV)
        ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
         ((MTIMES) 624. (($P) 3. 1.))
         ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 936. (($P) 2. 2.))
         ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
         ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES)
          ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
           ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
      ((MSETQ) |$Null4r2|
       ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
        ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 4050. (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$Null4g|
       (($EV)
        ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|) 2.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|) 8.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|) 6.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|) 72.)
         ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
         ((MTIMES) 6. (($P) 3. 1.))
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
         ((MTIMES) 3. (($P) 2. 2.))
         ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
         ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
         ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
         ((MQUOTIENT)
          ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)) 6.)
         ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.)) 72.))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4cr|
       ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
        ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$S6m|
       ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
        ((MTIMES) 28320. (($P) 5. 1.))
        ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 82400. (($P) 3. 3.))
        ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
      ((MSETQ) |$S6z|
       ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
        ((MTIMES) 1177320. (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
        ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) 929500. (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
        ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.))
        ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
      ((MSETQ) |$Null6r16|
       ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
        ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
        ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 3074625000. (($P) 3. 3.))
        ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.))
        ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
        ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
      ((MSETQ) |$Null6g|
       (($EV)
        ((MPLUS) ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
         ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
         ((MQUOTIENT) ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
         ((MQUOTIENT)
          ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|)) 4.)
         ((MQUOTIENT) ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|)
          168.)
         ((MQUOTIENT)
          ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.) |$d|)
          280.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
         ((MQUOTIENT) ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
         ((MQUOTIENT)
          ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|)) 3.)
         ((MQUOTIENT)
          ((MMINUS)
           ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
          3.)
         ((MQUOTIENT) ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|)
          378.)
         ((MQUOTIENT)
          ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.) |$d|)
          1260.)
         ((MQUOTIENT)
          ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.) |$d|)
          945.)
         ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|) 4.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|) 4.)
         ((MQUOTIENT) ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|)
          2520.)
         ((MQUOTIENT)
          ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 2. 0.) 2.) |$d|)
          140.)
         ((MQUOTIENT)
          ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.) |$d|)
          252.)
         ((MQUOTIENT) ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|)
          7560.)
         ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.))) 18.)
         ((MTIMES) 110. (($P) 5. 1.))
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
         ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.)) 7.)
         ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.)) 12.)
         ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
         ((MQUOTIENT)
          ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)) 70.)
         ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
         ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.)) 7.)
         ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
         ((MQUOTIENT)
          ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)) 7.)
         ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.)) 54.)
         ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.)) 6.)
         ((MQUOTIENT)
          ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
          1260.)
         ((MQUOTIENT)
          ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)) 3.)
         ((MQUOTIENT)
          ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.))
          3780.)
         ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)) 14.)
         ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
         ((MQUOTIENT)
          ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)) 28.)
         ((MQUOTIENT)
          ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.)) 420.)
         ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.)) 45.)
         ((MQUOTIENT)
          ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 2. 0.) 2.))
          280.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.))
          2.)
         ((MQUOTIENT)
          ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
           (($P) 2. 0.))
          140.)
         ((MQUOTIENT)
          ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)) 630.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 1. 1.) 2.))
          2.)
         ((MQUOTIENT)
          ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.)) 420.)
         ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
          37800.))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Lev0| 8.)
      ((MSETQ) |$S8m1|
       ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
        ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
        ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) 8289945720. (($P) 6. 2.))
        ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
        ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 5. 0.))
        ((MTIMES) 8399122200. (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 1.))
        ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 1.))
        ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 4515839300.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 300059350. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
        ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2066129100.) ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 47098800. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
      ((MSETQ) |$S8m2|
       ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
        ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
        ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) 51399096. (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
        ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
        ((MTIMES) 46431000. (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 1.))
        ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 1903750. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
      ((MSETQ) |$S8z1|
       ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
        ((MTIMES) 419373360. (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 6188984592. (($P) 5. 3.))
        ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 20048000. (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 8144150. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 2.))
        ((MTIMES) 23738400. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
      ((MSETQ) |$S8z2|
       ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
        ((MTIMES) 359941680. (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 5264441616. (($P) 5. 3.))
        ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 17416000. (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6809950. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 2.))
        ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 2. 2.))
        ((MTIMES) 20437200. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.))))
      ((MSETQ) |$S10z1|
       ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
        ((MTIMES) 94471732800. (($P) 9. 1.))
        ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
        ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 8. 0.))
        ((MTIMES) 1017474393600. (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1805580000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
        ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.) (($P) 6. 0.))
        ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 6. 0.))
        ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) 607282147584. (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 20082748000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 3.))
        ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 36082698000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 23408646912.) ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 5. 0.))
        ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 3.))
        ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 2.))
        ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
        ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 28894320000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 771289485750.) ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
        ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.) (($P) 4. 1.))
        ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
        ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 11311477275. (($P) 1. 1.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 4. 0.))
        ((MTIMES) 612360000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 3.))
        ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
        ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 575909838000.) ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 2.))
        ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 816480000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 2.))
        ((MTIMES) 27552406000. (($P) 2. 0.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 34574400000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 11854080000.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 3. 1.))
        ((MTIMES) 493920000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 40166544600. (($P) 2. 2.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
        ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.) (($P) 2. 2.))))
      ((MSETQ) |$S10z2|
       ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
        ((MTIMES) 65112321600. (($P) 9. 1.))
        ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
        ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 8. 0.))
        ((MTIMES) 690708211200. (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
        ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 2261880000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.) (($P) 6. 0.))
        ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 6. 0.))
        ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) 376838832384. (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
        ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 2.))
        ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 2.))
        ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 11114538000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 24356973312.) ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 5. 0.))
        ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 6161648325.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 14804370000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1210524000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 6667920000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 359389840950.) ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
        ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.) (($P) 4. 1.))
        ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 1210524000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 3.))
        ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 338354074800.) ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 2.))
        ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
        ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 16134720000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) 18276010200. (($P) 2. 2.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 493920000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))))
      ((MSETQ) |$S103z|
       ((MPLUS) ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
        ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
        ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) 36360611332200. (($P) 8. 2.))
        ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 8. 0.))
        ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1631223468000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) 372093476932800. (($P) 6. 4.))
        ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 6. 2.))
        ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
         (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 540966535200.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 6. 0.))
        ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 1170019452000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 2.))
        ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 5. 1.))
        ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 4662858416400.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 66919708800.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 5. 0.))
        ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.) (($P) 5. 0.))
        ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 66919708800.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 805050582525.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 4.))
        ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 9453628800.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 4. 3.))
        ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 4. 2.))
        ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 40416163200.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 237200140800.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 112702665600.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
         (($P) 4. 1.))
        ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 4. 1.))
        ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 161245123200.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 4. 1.))
        ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 232452259200. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 324362765475. (($P) 1. 1.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 811066032000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 7740984220200.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 3.))
        ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 185345126400.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 430303104000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 3. 3.))
        ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 3. 3.))
        ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 437098032000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) 296415302400. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 2.))
        ((MTIMES) 37933056000. (($P) 1. 0.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 270273024000.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 552463430400.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 3. 1.))
        ((MTIMES) 300421900800. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
         ((MEXPT) (($P) 3. 0.) 3.))
        ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 441839664000. (($P) 1. 0.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 0.))
        ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 14224896000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 10668672000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 8001504000.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 99574272000.) ((MEXPT) (($P) 1. 1.) 3.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 3.))
        ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 16003008000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 4.))
        ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 0.) 3.))))
      |$states_defined|))
    MEXPR) 
(DEFPROP |$SetStates| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SetStates|) |$dd0|) $FUNCTIONS) 
(DEFPROP |%SetStates| |$SetStates| NOUN) 
(DEFPROP |$SSSSstep0| |%SSSSstep0| VERB) 
(MDEFPROP |$SSSSstep0|
    ((LAMBDA)
     ((MLIST) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4| |$l4|
      |$dd0|)
     ((MPROG) ((MLIST) |$d|)
      ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
      ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
      ((MSETQ) |$Asss|
       ((|$NOgf_amplitudeN4V2|) ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
        ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
      ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
      (($PRINT) "Step0: amplitude computation time"
       ((MPLUS) $TI1 ((MMINUS) $TI0)))
      ((MRETURN) |$Asss|)))
    MEXPR) 
(DEFPROP |$SSSSstep0| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
           |$l4| |$dd0|)
         $FUNCTIONS) 
(DEFPROP |%SSSSstep0| |$SSSSstep0| NOUN) 
(DEFPROP |$SSSSstep1| |%SSSSstep1| VERB) 
(MDEFPROP |$SSSSstep1| ((LAMBDA) ((MLIST) |$AmpS40|) |$AmpS40|) MEXPR) 
(DEFPROP |$SSSSstep1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SSSSstep1|) |$AmpS40|) $FUNCTIONS) 
(DEFPROP |%SSSSstep1| |$SSSSstep1| NOUN) 
(DEFPROP |$gf_SSSSV3| |%gf_SSSSV3| VERB) 
(MDEFPROP |$gf_SSSSV3|
    ((LAMBDA)
     ((MLIST) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4| |$l4|
      |$dd0|)
     ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
      (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
      ((MSETQ) |$Assss0|
       ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
        |$l4| |$dd0|))
      ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
      ((MSETQ) |$f_Assss|
       (($RATSIMP)
        (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
      (($PRINT) "simplification computation time"
       ((MPLUS) $TI2 ((MMINUS) $TI1)))
      ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
      (($PRINT) "computation times" $TI0 $TI1 $TI2)
      ((MSETQ) $GH_0
       ((MQUOTIENT) 1.
        ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
      ((MSETQ) |$tttt0|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
      ((MSETQ) |$tttt|
       (($FACTOR)
        (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTTT|
       (($FACTOR)
        (($EV) ((MTIMES) $GH_0 |$tttt0|) ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTTT_dx3|
       (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
      (($PRINT) "factors from ghosts and momenta and measure"
       |$gh_TTTT_dx3|)
      ((MSETQ) $FINAL_AMP_DX
       (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
      ((MRETURN)
       ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
        (($FACTOR) |$dx3_dOM|)))))
    MEXPR) 
(DEFPROP |$gf_SSSSV3| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
           |$l4| |$dd0|)
         $FUNCTIONS) 
(DEFPROP |%gf_SSSSV3| |$gf_SSSSV3| NOUN) 
(DSKSETQ $NUM_XX3 '$NUM_XX3) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_XX3) 
(MREMPROP '$NUM_XX3 'ARRAY) 
(MPUTPROP '$NUM_XX3 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2. NIL NIL (((1. 3.) . |$Xi|))
      (((1. 2.) (MTIMES SIMP)
        ((MEXPT SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$Xi|)) -1.)
        |$Xi|)
       ((2. 3.) . 1.)))) 
(ADD2LNC '$NUM_XX3 $ARRAYS) 
(DSKSETQ |$usedLevels0| '|$usedLevels0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$usedLevels0| 'HASHAR) 
(MPUTPROP '|$usedLevels0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA '(|#####| |#####| |#####| |#####| |#####| |#####|)) 
(ADD2LNC '|$usedLevels0| $ARRAYS) 
(DSKSETQ |$usedLevelsPowers0| '|$usedLevelsPowers0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$usedLevelsPowers0| 'HASHAR) 
(MPUTPROP '|$usedLevelsPowers0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA '(|#####| |#####| |#####| |#####| |#####| |#####|)) 
(ADD2LNC '|$usedLevelsPowers0| $ARRAYS) 
(DSKSETQ |$noAlphas0| '|$noAlphas0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$noAlphas0| 'HASHAR) 
(MPUTPROP '|$noAlphas0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA '(|#####| |#####| |#####| |#####| |#####| |#####|)) 
(ADD2LNC '|$noAlphas0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$explK0| 'HASHAR) 
(MPUTPROP '|$explK0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA '(|#####| |#####| |#####| |#####| |#####| |#####|)) 
(ADD2LNC '|$explK0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$explD0| 'HASHAR) 
(MPUTPROP '|$explD0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6. 6.) 
(FILLARRAY AAAAA
    '(|#####| |#####| |#####| |#####| |#####| |#####| |#####| |#####|
              |#####| |#####| |#####| |#####| |#####| |#####| |#####|
              |#####| |#####| |#####| |#####| |#####| |#####| |#####|
              |#####| |#####| |#####| |#####| |#####| |#####| |#####|
              |#####| |#####| |#####| |#####| |#####| |#####| |#####|)) 
(ADD2LNC '|$explD0| $ARRAYS) 
(DSKSETQ |$s| '|$s|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$s|) 
(MREMPROP '|$s| 'ARRAY) 
(MPUTPROP '|$s| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 4. 1. (((4.) (|$k| SIMP) 4.))
      (((1.) (MPLUS SIMP) ((|$k| SIMP) 1.)
        ((MTIMES SIMP) ((|$d| SIMP) 1. 2.) (($X SIMP) 2.))
        ((MTIMES SIMP) ((|$d| SIMP) 1. 3.) (($X SIMP) 3.))
        ((MTIMES SIMP) ((|$d| SIMP) 1. 4.) (($X SIMP) 4.))))
      (((2.) (MPLUS SIMP) ((|$k| SIMP) 2.)
        ((MTIMES SIMP) ((|$d| SIMP) 2. 3.) (($X SIMP) 3.))
        ((MTIMES SIMP) ((|$d| SIMP) 2. 4.) (($X SIMP) 4.))))
      (((3.) (MPLUS SIMP) ((|$k| SIMP) 3.)
        ((MTIMES SIMP) ((|$d| SIMP) 3. 4.) (($X SIMP) 4.)))))) 
(ADD2LNC '|$s| $ARRAYS) 
(DSKSETQ $NUM_XX4 '$NUM_XX4) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_XX4) 
(MREMPROP '$NUM_XX4 'ARRAY) 
(MPUTPROP '$NUM_XX4 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 6. 2. NIL NIL NIL NIL NIL (((1. 4.) (MEXPT SIMP) |$Xi| -1.))
      (((1. 3.) (MTIMES SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|)
        ((MEXPT SIMP)
         ((MPLUS SIMP) ((MTIMES SIMP) -1. |$Xi|)
          ((MEXPT SIMP RATSIMP) |$Xi| 2.))
         -1.))
       ((2. 4.) . 1.))
      (((1. 2.) (MEXPT SIMP) ((MPLUS SIMP) -1. |$Xi|) -1.)
       ((2. 3.) (MTIMES SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|)
        ((MEXPT SIMP)
         ((MPLUS SIMP) -1. |$om|
          ((MTIMES SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$om|))
           |$Xi|))
         -1.))
       ((3. 4.) (MTIMES SIMP) ((MEXPT SIMP) |$om| -1.)
        ((MEXPT SIMP) |$Xi| -1.) ((MPLUS SIMP) -1. |$om| |$Xi|))))) 
(ADD2LNC '$NUM_XX4 $ARRAYS) 
(DSKSETQ $NUM_PP4 '$NUM_PP4) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_PP4) 
(MREMPROP '$NUM_PP4 'ARRAY) 
(MPUTPROP '$NUM_PP4 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 10. 2.
      (((2. 2.) (RAT SIMP) -5. 2.) ((4. 4.) (RAT SIMP) 1. 2.)) NIL NIL
      NIL NIL NIL
      (((1. 3.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 8. ((MTIMES SIMP) -2. |$Mt|))))
      (((2. 3.) (MTIMES SIMP) ((RAT SIMP) 1. 2.)
        ((MPLUS SIMP) -2. |$Ms| |$Mt|)))
      (((1. 1.) (RAT SIMP) -5. 2.) ((3. 3.) (RAT SIMP) -3. 2.)) NIL NIL
      NIL NIL
      (((1. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 2.)
        ((MPLUS SIMP) -4. |$Ms| |$Mt|)))
      (((2. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 4. ((MTIMES SIMP) -2. |$Mt|))))
      (((1. 2.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 10. ((MTIMES SIMP) -2. |$Ms|)))
       ((3. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 2. ((MTIMES SIMP) -2. |$Ms|)))))) 
(ADD2LNC '$NUM_PP4 $ARRAYS) 
(DSKSETQ $INFLAG 'T) 
(DSKSETQ |$Mt| '|$Mt|) 
(RESTORE-FACTS '((($KIND) |$Mt| $INTEGER))) 
(ADD2LNC '|$Mt| $PROPS) 
(DEFPROP $R $FIXNUM MODE) 
(ADD2LNC '$R $PROPS) 
(DEFPROP $L0 $FIXNUM MODE) 
(ADD2LNC '$L0 $PROPS) 
(DSKSETQ $K '$K) 
(DEFPROP $K $ANY MODE) 
(ADD2LNC '$K $PROPS) 
(DEFPROP $INR_PQ $FIXNUM MODE) 
(ADD2LNC '$INR_PQ $PROPS) 
(DEFPROP $S $FIXNUM MODE) 
(ADD2LNC '$S $PROPS) 
(DEFPROP $NR $ANY MODE) 
(ADD2LNC '$NR $PROPS) 
(DEFPROP $IP $FIXNUM MODE) 
(ADD2LNC '$IP $PROPS) 
(DEFPROP $IQ $FIXNUM MODE) 
(ADD2LNC '$IQ $PROPS) 
(DEFPROP $NF0 $FIXNUM MODE) 
(ADD2LNC '$NF0 $PROPS) 
(DEFPROP $NT0 $FIXNUM MODE) 
(ADD2LNC '$NT0 $PROPS) 
(DEFPROP $C0 $FIXNUM MODE) 
(ADD2LNC '$C0 $PROPS) 
(DEFPROP $N_PQ $FIXNUM MODE) 
(ADD2LNC '$N_PQ $PROPS) 
(DEFPROP $NR0 $FIXNUM MODE) 
(ADD2LNC '$NR0 $PROPS) 
(DEFPROP $M $FIXNUM MODE) 
(ADD2LNC '$M $PROPS) 
(DEFPROP $N $FIXNUM MODE) 
(ADD2LNC '$N $PROPS) 
(DEFPROP $T $ANY MODE) 
(ADD2LNC '$T $PROPS) 
(DEFPROP $N0 $FIXNUM MODE) 
(ADD2LNC '$N0 $PROPS) 
(DEFPROP $M0 $FIXNUM MODE) 
(ADD2LNC '$M0 $PROPS) 
(DEFPROP $S0 $ANY MODE) 
(ADD2LNC '$S0 $PROPS) 
(DEFPROP $NS0 $ANY MODE) 
(ADD2LNC '$NS0 $PROPS) 
(DEFPROP $NA1 $FIXNUM MODE) 
(ADD2LNC '$NA1 $PROPS) 
(DEFPROP $NA2 $FIXNUM MODE) 
(ADD2LNC '$NA2 $PROPS) 
(DEFPROP $NA3 $FIXNUM MODE) 
(ADD2LNC '$NA3 $PROPS) 
(DEFPROP $NA4 $FIXNUM MODE) 
(ADD2LNC '$NA4 $PROPS) 
(DSKSETQ |$Ms| '|$Ms|) 
(RESTORE-FACTS '((($KIND) |$Ms| $INTEGER))) 
(ADD2LNC '|$Ms| $PROPS) 
(SETQ $LINENUM 107.) 
(SETQ *ALPHABET* (NCONC '(#\_ #\%) *ALPHABET*)) 
(DSKSETQ $CONTEXT '$INITIAL) 
(RESTORE-FACTS '((($KIND) |$Mt| $INTEGER) (($KIND) |$Ms| $INTEGER))) 

==> anc/lisp_results/S6zS6zTT.lisp <==
;;; -*- Mode: LISP; package:maxima; syntax:common-lisp; -*- 
(in-package :maxima)
(DSKSETQ $%O0 '$DONE) 
(ADDLABEL '$%O0) 
(DSKSETQ $%I1 '(($BATCH) "10_exp_reggeon.v3.mat")) 
(ADDLABEL '$%I1) 
(DSKSETQ $%I2
         '(($DEFINE_VARIABLE) |$expand_reggeon_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I2) 
(DSKSETQ $%O2 'NIL) 
(ADDLABEL '$%O2) 
(DSKSETQ $%I3 '(($DEFINE_VARIABLE) |$dbg_all_terms| NIL $BOOLEAN)) 
(ADDLABEL '$%I3) 
(DSKSETQ $%O3 'NIL) 
(ADDLABEL '$%O3) 
(DSKSETQ $%I4 '(($DEFINE_VARIABLE) |$dbg_compute_levels| NIL $BOOLEAN)) 
(ADDLABEL '$%I4) 
(DSKSETQ $%O4 'NIL) 
(ADDLABEL '$%O4) 
(DSKSETQ $%I5 '(($DEFINE_VARIABLE) |$nn| 0. $INTEGER)) 
(ADDLABEL '$%I5) 
(DSKSETQ $%O5 '0.) 
(ADDLABEL '$%O5) 
(DSKSETQ $%I6 '(($KILL) |$nn|)) 
(ADDLABEL '$%I6) 
(DSKSETQ $%O6 '$DONE) 
(ADDLABEL '$%O6) 
(DSKSETQ $%I7
         '((MDEFINE) (($SET_NUMBER_OF_PARTICLE) |$nn0|)
           ((MPROG) ((MSETQ) |$nn| |$nn0|)
            (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.)
             ((MPLUS) |$nn0| 1.))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MSETQ) ((|$s| ARRAY) $R)
              ((MPLUS) ((|$k|) $R)
               (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S
                ((MPLUS) $R 1.) |$nn0|))))))) 
(ADDLABEL '$%I7) 
(DSKSETQ $%O7
         '((MDEFINE SIMP) (($SET_NUMBER_OF_PARTICLE) |$nn0|)
           ((MPROG) ((MSETQ) |$nn| |$nn0|)
            (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.)
             ((MPLUS) |$nn0| 1.))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MSETQ) ((|$s| ARRAY) $R)
              ((MPLUS) ((|$k|) $R)
               (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S
                ((MPLUS) $R 1.) |$nn0|))))))) 
(ADDLABEL '$%O7) 
(DSKSETQ $%I8
         '((MDEFINE) (($NOTZERO) $X)
           ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))) 
(ADDLABEL '$%I8) 
(DSKSETQ $%O8
         '((MDEFINE SIMP) (($NOTZERO) $X)
           ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))) 
(ADDLABEL '$%O8) 
(DSKSETQ $%I9
         '((MDEFINE)
           ((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
              ((MSETQ) $POW0
               ((MTIMES) 2.
                (($SUM)
                 (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0
                  $MAX_USED_LEVEL0)
                 $L0 2. $MAX_USED_LEVEL0)))
              ((MSETQ) $POW0
               ((MPLUS) $POW0
                (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2.
                 $MAX_USED_LEVEL0)))
              ((MCOND) |$dbg_compute_levels|
               (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T
               $FALSE)
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
            ((MRETURN) |$noAlphas0|)))) 
(ADDLABEL '$%I9) 
(DSKSETQ $%O9
         '((MDEFINE SIMP)
           ((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
              ((MSETQ) $POW0
               ((MTIMES) 2.
                (($SUM)
                 (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0
                  $MAX_USED_LEVEL0)
                 $L0 2. $MAX_USED_LEVEL0)))
              ((MSETQ) $POW0
               ((MPLUS) $POW0
                (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2.
                 $MAX_USED_LEVEL0)))
              ((MCOND) |$dbg_compute_levels|
               (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T
               $FALSE)
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
            ((MRETURN) |$noAlphas0|)))) 
(ADDLABEL '$%O9) 
(DSKSETQ $%I10
         '((MDEFINE)
           ((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevels0| ARRAY) $R)
                  (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
                   ((|$usedLevels0| ARRAY) $R)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevels0|)))) 
(ADDLABEL '$%I10) 
(DSKSETQ $%O10
         '((MDEFINE SIMP)
           ((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevels0| ARRAY) $R)
                  (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
                   ((|$usedLevels0| ARRAY) $R)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevels0|)))) 
(ADDLABEL '$%O10) 
(DSKSETQ $%I11
         '((MDEFINE)
           ((|$compute_levels_and_powers_used_no_zmV1|)
            $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
                  (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
                   ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevelsPowers0|)))) 
(ADDLABEL '$%I11) 
(DSKSETQ $%O11
         '((MDEFINE SIMP)
           ((|$compute_levels_and_powers_used_no_zmV1|)
            $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
                  (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
                   ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevelsPowers0|)))) 
(ADDLABEL '$%O11) 
(DSKSETQ $%I12
         '((MDEFINE) ((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
            ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
              ((MSETQ) |$Nlus0|
               (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
              ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
               ((MPROGN)
                ((MSETQ) $NR_PQ
                 ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R)
                  $INR_PQ))
                ((MSETQ) ((|$explK0| ARRAY) $R)
                 ((MPLUS) ((|$explK0| ARRAY) $R)
                  ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
              ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
               ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
              |$end_r_loop|))
            ((MRETURN) |$Ks_rules0|)))) 
(ADDLABEL '$%I12) 
(DSKSETQ $%O12
         '((MDEFINE SIMP) ((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
            ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
              ((MSETQ) |$Nlus0|
               (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
              ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
               ((MPROGN)
                ((MSETQ) $NR_PQ
                 ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R)
                  $INR_PQ))
                ((MSETQ) ((|$explK0| ARRAY) $R)
                 ((MPLUS) ((|$explK0| ARRAY) $R)
                  ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
              ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
               ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
              |$end_r_loop|))
            ((MRETURN) |$Ks_rules0|)))) 
(ADDLABEL '$%O12) 
(DSKSETQ $%I13
         '((MDEFINE) ((|$compute_Ds|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
            ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
             ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
              ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
               ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
                ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL
                 NIL NIL
                 ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL
                  NIL NIL NIL
                  ((MSETQ) ((|$explD0| ARRAY) $R $S)
                   ((MPLUS) ((|$explD0| ARRAY) $R $S)
                    ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
                     ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
                ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
                 (($ENDCONS)
                  ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
                  ((|$Ds_rules0| ARRAY) $R)))
                |$end_s_loop|))
              |$end_r_loop|))
            ((MRETURN) |$Ds_rules0|)))) 
(ADDLABEL '$%I13) 
(DSKSETQ $%O13
         '((MDEFINE SIMP) ((|$compute_Ds|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
            ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
             ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
              ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
               ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
                ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL
                 NIL NIL
                 ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL
                  NIL NIL NIL
                  ((MSETQ) ((|$explD0| ARRAY) $R $S)
                   ((MPLUS) ((|$explD0| ARRAY) $R $S)
                    ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
                     ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
                ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
                 (($ENDCONS)
                  ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
                  ((|$Ds_rules0| ARRAY) $R)))
                |$end_s_loop|))
              |$end_r_loop|))
            ((MRETURN) |$Ds_rules0|)))) 
(ADDLABEL '$%O13) 
(DSKSETQ $%I14
         '((MDEFINE) (($WICK) |$list_Nr0|)
           ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
            ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
            ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
            ((MSETQ) $WICK00
             ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
              ((MFACTORIAL) |$Nr0|)))
            ((MDO) $R 2. NIL NIL |$nn0| NIL
             ((MPROGN) ((MSETQ) $WICK0 0.)
              ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
              ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
                ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
                 ((MSETQ) $WICK0
                  ((MPLUS) $WICK0
                   ((MTIMES)
                    ((MQUOTIENT) 1.
                     ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
                    $CO0
                    ((MEXPT) ((|$s| ARRAY) $R)
                     ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
                 T $FALSE)))
              ((MSETQ) $WICK00 $WICK0)))
            ((MRETURN) $WICK00)))) 
(ADDLABEL '$%I14) 
(DSKSETQ $%O14
         '((MDEFINE SIMP) (($WICK) |$list_Nr0|)
           ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
            ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
            ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
            ((MSETQ) $WICK00
             ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
              ((MFACTORIAL) |$Nr0|)))
            ((MDO) $R 2. NIL NIL |$nn0| NIL
             ((MPROGN) ((MSETQ) $WICK0 0.)
              ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
              ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
                ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
                 ((MSETQ) $WICK0
                  ((MPLUS) $WICK0
                   ((MTIMES)
                    ((MQUOTIENT) 1.
                     ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
                    $CO0
                    ((MEXPT) ((|$s| ARRAY) $R)
                     ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
                 T $FALSE)))
              ((MSETQ) $WICK00 $WICK0)))
            ((MRETURN) $WICK00)))) 
(ADDLABEL '$%O14) 
(DSKSETQ $%I15
         '((MDEFINE)
           (($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
            |$Ds_rules0|)
           ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
            (($PRINT) "in computing 'Z' (do_all_term)")
            ((MSETQ) $EXPL_INT0 $INT0)
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN)
              ((MCOND) |$dbg_all_terms|
               (($PRINT)
                "in computing 'Z' (do_all_term) doing all terms for particle"
                $R)
               T $FALSE)
              ((MSETQ) $EXPL_INT0
               (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
                ((|$Ds_rules0| ARRAY) $R)))
              ((MSETQ) $NLEVELS0
               (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
              ((MCOND) |$dbg_all_terms|
               (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
              ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) " project to"
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  "^"
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.)))
                 T $FALSE)
                ((MSETQ) $EXPL_INT0
                 (($RATCOEF) $EXPL_INT0
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.))))
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
            ((MRETURN) $EXPL_INT0)))) 
(ADDLABEL '$%I15) 
(DSKSETQ $%O15
         '((MDEFINE SIMP)
           (($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
            |$Ds_rules0|)
           ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
            (($PRINT) "in computing 'Z' (do_all_term)")
            ((MSETQ) $EXPL_INT0 $INT0)
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN)
              ((MCOND) |$dbg_all_terms|
               (($PRINT)
                "in computing 'Z' (do_all_term) doing all terms for particle"
                $R)
               T $FALSE)
              ((MSETQ) $EXPL_INT0
               (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
                ((|$Ds_rules0| ARRAY) $R)))
              ((MSETQ) $NLEVELS0
               (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
              ((MCOND) |$dbg_all_terms|
               (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
              ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) " project to"
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  "^"
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.)))
                 T $FALSE)
                ((MSETQ) $EXPL_INT0
                 (($RATCOEF) $EXPL_INT0
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.))))
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
            ((MRETURN) $EXPL_INT0)))) 
(ADDLABEL '$%O15) 
(DSKSETQ $%I16
         '((MDEFINE) (($STATE2MATRIX) $STATE0 |$MaxLevel0|)
           ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
            ((MSETQ) $MAT0
             (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
              ((MPLUS) |$MaxLevel0| 1.)))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
                (($HIPOW) $STATE0 (($P) $IP $IQ)))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                ((MPLUS)
                 (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                 (($HIPOW) $STATE0 (($P) $IP $IQ))))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
            ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
             (($ERROR) "In state2matrix missing some contributions in"
              $STATE0 "since we are left with" $STATE00
              "after analysis")
             T $FALSE)
            ((MRETURN) (($COPYMATRIX) $MAT0))))) 
(ADDLABEL '$%I16) 
(DSKSETQ $%O16
         '((MDEFINE SIMP) (($STATE2MATRIX) $STATE0 |$MaxLevel0|)
           ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
            ((MSETQ) $MAT0
             (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
              ((MPLUS) |$MaxLevel0| 1.)))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
                (($HIPOW) $STATE0 (($P) $IP $IQ)))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                ((MPLUS)
                 (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                 (($HIPOW) $STATE0 (($P) $IP $IQ))))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
            ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
             (($ERROR) "In state2matrix missing some contributions in"
              $STATE0 "since we are left with" $STATE00
              "after analysis")
             T $FALSE)
            ((MRETURN) (($COPYMATRIX) $MAT0))))) 
(ADDLABEL '$%O16) 
(DSKSETQ $%I17 '((MSETQ) |$expand_reggeon_loaded| T)) 
(ADDLABEL '$%I17) 
(DSKSETQ $%O17 'T) 
(ADDLABEL '$%O17) 
(DSKSETQ $%O18
         '"/home/igor/tex/DDF_interactions/maxima.cov/SSTT/10_exp_reggeon.v3.mat") 
(ADDLABEL '$%O18) 
(DSKSETQ $%I19
         '((MCOND) ((MNOT) |$expand_reggeon_loaded|)
           (($ERROR) "Cannot batch 10_exp_reggeon") T $FALSE)) 
(ADDLABEL '$%I19) 
(DSKSETQ $%O19 'NIL) 
(ADDLABEL '$%O19) 
(DSKSETQ $%I20 '(($BATCH) "20_der.v2.mat")) 
(ADDLABEL '$%I20) 
(DSKSETQ $%I21
         '(($DEFINE_VARIABLE) |$derivatives_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I21) 
(DSKSETQ $%O21 'NIL) 
(ADDLABEL '$%O21) 
(DSKSETQ $%I22 '(($DEFINE_VARIABLE) |$dbg_wrt_lambda| NIL $BOOLEAN)) 
(ADDLABEL '$%I22) 
(DSKSETQ $%O22 'NIL) 
(ADDLABEL '$%O22) 
(DSKSETQ $%I23 '(($DEFINE_VARIABLE) |$dbg_wrt_pair| NIL $BOOLEAN)) 
(ADDLABEL '$%I23) 
(DSKSETQ $%O23 'NIL) 
(ADDLABEL '$%O23) 
(DSKSETQ $%I24 '(($DEFINE_VARIABLE) |$dbg_wrt_states| NIL $BOOLEAN)) 
(ADDLABEL '$%I24) 
(DSKSETQ $%O24 'NIL) 
(ADDLABEL '$%O24) 
(DSKSETQ $%I25 '(($DEFINE_VARIABLE) |$dbg_wrt_contract| NIL $BOOLEAN)) 
(ADDLABEL '$%I25) 
(DSKSETQ $%O25 'NIL) 
(ADDLABEL '$%O25) 
(DSKSETQ $%I26 '(($DEFINE_VARIABLE) |$dbg_scalars| NIL $BOOLEAN)) 
(ADDLABEL '$%I26) 
(DSKSETQ $%O26 'NIL) 
(ADDLABEL '$%O26) 
(DSKSETQ $%I27 '((MSETQ) $INFLAG T)) 
(ADDLABEL '$%I27) 
(DSKSETQ $%O27 'T) 
(ADDLABEL '$%O27) 
(DSKSETQ $%I28 '((MSETQ) |$NIused| 0.)) 
(ADDLABEL '$%I28) 
(DSKSETQ $%O28 '0.) 
(ADDLABEL '$%O28) 
(DSKSETQ $%I29 '((MSETQ) |$objects_with_index| ((MLIST) $LA |$Sk| $K))) 
(ADDLABEL '$%I29) 
(DSKSETQ $%O29 '((MLIST SIMP) $LA |$Sk| $K)) 
(ADDLABEL '$%O29) 
(DSKSETQ $%I30
         '((MDEFINE)
           ((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
            $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LAK)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$laSk|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $KLA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$Skla|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I30) 
(DSKSETQ $%O30
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
            $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LAK)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$laSk|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $KLA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$Skla|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O30) 
(DSKSETQ $%I31
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $NPOW0 1.)
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LAK)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$laSk|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_lambda_other|)
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $KLA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$Skla|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_other_la|)
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I31) 
(DSKSETQ $%O31
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $NPOW0 1.)
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LAK)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$laSk|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_lambda_other|)
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $KLA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$Skla|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_other_la|)
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O31) 
(DSKSETQ $%I32
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
            $TERM0)
           ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
            ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
            ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.))
            ((MSETQ) $DER0 0.)
            ((MCOND) ((MGREATERP) $LEVEL10 0.)
             ((MSETQ) $DER00
              (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0|
               $TERM0))
             T
             ((MSETQ) $DER00
              ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
            ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
            ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
             ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
              ((MDO) $NT0 1. NIL NIL $LDER00 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_pair|
                 (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
                  "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
                 T $FALSE)
                ((MSETQ) $TMP_DER0
                 (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                  (($INPART) $DER00 $NT0)))
                ((MSETQ) $DER0
                 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
             T
             ((MPROGN)
              ((MCOND) |$dbg_wrt_pair|
               (($PRINT) "    SINGLE term: take der of" $DER00
                "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
               T $FALSE)
              ((MSETQ) $DER0
               (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                $DER00))))
            ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I32) 
(DSKSETQ $%O32
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
            $TERM0)
           ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
            ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
            ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.))
            ((MSETQ) $DER0 0.)
            ((MCOND) ((MGREATERP) $LEVEL10 0.)
             ((MSETQ) $DER00
              (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0|
               $TERM0))
             T
             ((MSETQ) $DER00
              ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
            ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
            ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
             ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
              ((MDO) $NT0 1. NIL NIL $LDER00 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_pair|
                 (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
                  "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
                 T $FALSE)
                ((MSETQ) $TMP_DER0
                 (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                  (($INPART) $DER00 $NT0)))
                ((MSETQ) $DER0
                 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
             T
             ((MPROGN)
              ((MCOND) |$dbg_wrt_pair|
               (($PRINT) "    SINGLE term: take der of" $DER00
                "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
               T $FALSE)
              ((MSETQ) $DER0
               (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                $DER00))))
            ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O32) 
(DSKSETQ $%I33
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
            $TERM0)
           ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
            ((MSETQ) $MAX_USED_LEVEL0
             (($LENGTH) $ONE_STATE_IN_MATRIX0))
            ((MSETQ) |$Der0| $TERM0)
            ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
             ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
              ((MCOND)
               ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
               ((MPROGN)
                ((MDO) $N_PQ 1. NIL NIL
                 (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
                 ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
                  ((MCOND)
                   (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
                   ((MPROGN)
                    ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
                     ((MSETQ) |$tmp_Der0|
                      ((MPLUS) |$tmp_Der0|
                       (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                        ((MPLUS) $L0 ((MMINUS) 1.))
                        ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
                    ((MSETQ) |$Der0| |$tmp_Der0|))
                   T
                   ((MSETQ) |$Der0|
                    (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                     ((MPLUS) $L0 ((MMINUS) 1.))
                     ((MPLUS) $C0 ((MMINUS) 1.)) |$Der0|)))))
                |$end_loop_c0|)
               T $FALSE)))
            ((MRETURN) |$Der0|)))) 
(ADDLABEL '$%I33) 
(DSKSETQ $%O33
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
            $TERM0)
           ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
            ((MSETQ) $MAX_USED_LEVEL0
             (($LENGTH) $ONE_STATE_IN_MATRIX0))
            ((MSETQ) |$Der0| $TERM0)
            ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
             ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
              ((MCOND)
               ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
               ((MPROGN)
                ((MDO) $N_PQ 1. NIL NIL
                 (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
                 ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
                  ((MCOND)
                   (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
                   ((MPROGN)
                    ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
                     ((MSETQ) |$tmp_Der0|
                      ((MPLUS) |$tmp_Der0|
                       (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                        ((MPLUS) $L0 ((MMINUS) 1.))
                        ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
                    ((MSETQ) |$Der0| |$tmp_Der0|))
                   T
                   ((MSETQ) |$Der0|
                    (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                     ((MPLUS) $L0 ((MMINUS) 1.))
                     ((MPLUS) $C0 ((MMINUS) 1.)) |$Der0|)))))
                |$end_loop_c0|)
               T $FALSE)))
            ((MRETURN) |$Der0|)))) 
(ADDLABEL '$%O33) 
(DSKSETQ $%I34
         '((MDEFINE)
           ((|$take_derivative_wrt_scalar_stateSV1|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
            ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
              ((MPROGN)
               ((MCOND) |$dbg_scalars|
                (($PRINT) "nr0=" $NR0 "out of"
                 (($LENGTH) $SCALARS_IN_MATRIX0))
                T $FALSE)
               ((MSETQ) |$tmp_DER0| 0.)
               ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
                ((MPROGN)
                 (($PRINT) "before length(DER0) is"
                  (($LENGTH) |$der0|))
                 ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
                  ((MSETQ) |$tmp_DER0|
                   ((MPLUS) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
                 ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
                T
                ((MPROGN)
                 ((MCOND) |$dbg_scalars|
                  (($PRINT) "SINGLE term " |$der0| "derivative wrt r="
                   $NR0 "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0)
                   "with nr=" $NR0)
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)))
              T $FALSE))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%I34) 
(DSKSETQ $%O34
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_scalar_stateSV1|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
            ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
              ((MPROGN)
               ((MCOND) |$dbg_scalars|
                (($PRINT) "nr0=" $NR0 "out of"
                 (($LENGTH) $SCALARS_IN_MATRIX0))
                T $FALSE)
               ((MSETQ) |$tmp_DER0| 0.)
               ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
                ((MPROGN)
                 (($PRINT) "before length(DER0) is"
                  (($LENGTH) |$der0|))
                 ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
                  ((MSETQ) |$tmp_DER0|
                   ((MPLUS) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
                 ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
                T
                ((MPROGN)
                 ((MCOND) |$dbg_scalars|
                  (($PRINT) "SINGLE term " |$der0| "derivative wrt r="
                   $NR0 "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0)
                   "with nr=" $NR0)
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)))
              T $FALSE))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%O34) 
(DSKSETQ $%I35
         '((MDEFINE)
           ((|$take_derivative_wrt_scalar_stateSV2|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
            ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
             ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
              (($PRINT)
               "in take_derivative_wrt_scalar_stateSV2 acting on" $LT0
               "terms")
              ((MDO) $NT0 1. NIL NIL $LT0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_states|
                 (($PRINT)
                  "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                  $NT0 "out of" $LT0 "now there are"
                  ((MCOND) ((MNOT) (($NUMBERP) |$der0|))
                   (($LENGTH) |$der0|) T 0.)
                  "terms")
                 T
                 ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                   $NT0 "(step 100) out of" $LT0)
                  T $FALSE))
                ((MSETQ) |$NIused| 0.)
                ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
                ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
                 NIL
                 ((MCOND)
                  ((MNOT)
                   ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                  ((MPROGN)
                   ((MSETQ) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
                   |$end_nr_loop|)
                  T $FALSE))
                ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
                |$end_t0_loop|)))
             T
             ((MPROGN) ((MSETQ) |$der0| $TERM0)
              ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
               NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                ((MPROGN)
                 ((MCOND) |$dbg_wrt_states|
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
                   |$der0| "derivative wrt r=" $NR0 "and"
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)
                T $FALSE))))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%I35) 
(DSKSETQ $%O35
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_scalar_stateSV2|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
            ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
             ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
              (($PRINT)
               "in take_derivative_wrt_scalar_stateSV2 acting on" $LT0
               "terms")
              ((MDO) $NT0 1. NIL NIL $LT0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_states|
                 (($PRINT)
                  "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                  $NT0 "out of" $LT0 "now there are"
                  ((MCOND) ((MNOT) (($NUMBERP) |$der0|))
                   (($LENGTH) |$der0|) T 0.)
                  "terms")
                 T
                 ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                   $NT0 "(step 100) out of" $LT0)
                  T $FALSE))
                ((MSETQ) |$NIused| 0.)
                ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
                ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
                 NIL
                 ((MCOND)
                  ((MNOT)
                   ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                  ((MPROGN)
                   ((MSETQ) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
                   |$end_nr_loop|)
                  T $FALSE))
                ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
                |$end_t0_loop|)))
             T
             ((MPROGN) ((MSETQ) |$der0| $TERM0)
              ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
               NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                ((MPROGN)
                 ((MCOND) |$dbg_wrt_states|
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
                   |$der0| "derivative wrt r=" $NR0 "and"
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)
                T $FALSE))))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%O35) 
(DSKSETQ $%I36
         '((MDEFINE) (($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0)
           ((MPROG)
            ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0
             $NPOW0 $OP0 $IND0 $NFAC0 $NR0 $NS0)
            ((MSETQ) $UTERM00 $UTERM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
             ((MRETURN) $UTERM0) T $FALSE)
            ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
            ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_contract|
               (($PRINT) "      Exam" $FAC0) T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
                ((MCOND)
                 ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
                  ((MNOT) ((MEQUAL) $NPOW0 2.)))
                 (($ERROR) "the power must be 2!! wrong term=" $UTERM0)
                 T $FALSE)
                ((MCOND)
                 ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
                 ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MCOND) ((MEQUAL) $OP0 $LA)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 |$Sk|)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 $K)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE))
               T
               ((MCOND)
                ((MAND) $ISOP0
                 (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
                ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
                 ((MCOND)
                  ((MNOT)
                   (($IS)
                    ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
                  ((MPROGN)
                   ((MSETQ) $OTHERFAC0
                    (($ASSOC) $IND0 $LIST_INDEX_FACS0))
                   ((MSETQ) $NR0 (($INPART) $FAC0 1.))
                   ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
                   ((MCOND) ((MLEQP) $NR0 $NS0)
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $FAC0 0.)
                        (($INPART) $OTHERFAC0 0.))
                       $NR0 (($INPART) $FAC0 2.) $NS0
                       (($INPART) $OTHERFAC0 2.))))
                    T
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $OTHERFAC0 0.)
                        (($INPART) $FAC0 0.))
                       $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                       (($INPART) $FAC0 2.)))))
                   ((MSETQ) $LIST_INDEX_FACS0
                    (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0)
                     $LIST_INDEX_FACS0)))
                  T
                  ((MSETQ) $LIST_INDEX_FACS0
                   (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
                T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
              |$end_fac_loop|))
            ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
             ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
            ((MRETURN) $CTERM0)))) 
(ADDLABEL '$%I36) 
(DSKSETQ $%O36
         '((MDEFINE SIMP) (($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0)
           ((MPROG)
            ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0
             $NPOW0 $OP0 $IND0 $NFAC0 $NR0 $NS0)
            ((MSETQ) $UTERM00 $UTERM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
             ((MRETURN) $UTERM0) T $FALSE)
            ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
            ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_contract|
               (($PRINT) "      Exam" $FAC0) T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
                ((MCOND)
                 ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
                  ((MNOT) ((MEQUAL) $NPOW0 2.)))
                 (($ERROR) "the power must be 2!! wrong term=" $UTERM0)
                 T $FALSE)
                ((MCOND)
                 ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
                 ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MCOND) ((MEQUAL) $OP0 $LA)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 |$Sk|)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 $K)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE))
               T
               ((MCOND)
                ((MAND) $ISOP0
                 (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
                ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
                 ((MCOND)
                  ((MNOT)
                   (($IS)
                    ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
                  ((MPROGN)
                   ((MSETQ) $OTHERFAC0
                    (($ASSOC) $IND0 $LIST_INDEX_FACS0))
                   ((MSETQ) $NR0 (($INPART) $FAC0 1.))
                   ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
                   ((MCOND) ((MLEQP) $NR0 $NS0)
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $FAC0 0.)
                        (($INPART) $OTHERFAC0 0.))
                       $NR0 (($INPART) $FAC0 2.) $NS0
                       (($INPART) $OTHERFAC0 2.))))
                    T
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $OTHERFAC0 0.)
                        (($INPART) $FAC0 0.))
                       $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                       (($INPART) $FAC0 2.)))))
                   ((MSETQ) $LIST_INDEX_FACS0
                    (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0)
                     $LIST_INDEX_FACS0)))
                  T
                  ((MSETQ) $LIST_INDEX_FACS0
                   (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
                T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
              |$end_fac_loop|))
            ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
             ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
            ((MRETURN) $CTERM0)))) 
(ADDLABEL '$%O36) 
(DSKSETQ $%I37
         '((MDEFINE) (($CONTRACT_PAIRS) |$utermS0|)
           ((MPROG) ((MLIST) $SUM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
             ((MPROGN) ((MSETQ) $SUM0 0.)
              ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
               ((MSETQ) $SUM0
                ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
             T
             ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
            ((MRETURN) $SUM0)))) 
(ADDLABEL '$%I37) 
(DSKSETQ $%O37
         '((MDEFINE SIMP) (($CONTRACT_PAIRS) |$utermS0|)
           ((MPROG) ((MLIST) $SUM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
             ((MPROGN) ((MSETQ) $SUM0 0.)
              ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
               ((MSETQ) $SUM0
                ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
             T
             ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
            ((MRETURN) $SUM0)))) 
(ADDLABEL '$%O37) 
(DSKSETQ $%I38 '((MSETQ) |$derivatives_loaded| T)) 
(ADDLABEL '$%I38) 
(DSKSETQ $%O38 'T) 
(ADDLABEL '$%O38) 
(DSKSETQ $%O39
         '"/home/igor/tex/DDF_interactions/maxima.cov/SSTT/20_der.v2.mat") 
(ADDLABEL '$%O39) 
(DSKSETQ $%I40
         '((MCOND) ((MNOT) |$derivatives_loaded|)
           (($ERROR) "Cannot batch 20_der") T $FALSE)) 
(ADDLABEL '$%I40) 
(DSKSETQ $%O40 'NIL) 
(ADDLABEL '$%O40) 
(DSKSETQ $%I41 '(($BATCH) "39_aux_functions_for_amplitudes.v0.mat")) 
(ADDLABEL '$%I41) 
(DSKSETQ $%I42 '(($DEFINE_VARIABLE) |$compute_pp_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I42) 
(DSKSETQ $%O42 'NIL) 
(ADDLABEL '$%O42) 
(DSKSETQ $%I43 '(($DEFINE_VARIABLE) $AP 2. $INTEGER)) 
(ADDLABEL '$%I43) 
(DSKSETQ $%O43 '2.) 
(ADDLABEL '$%O43) 
(DSKSETQ $%I44
         '((MDEFINE) (($TRUE_XX) $R $S)
           ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))) 
(ADDLABEL '$%I44) 
(DSKSETQ $%O44
         '((MDEFINE SIMP) (($TRUE_XX) $R $S)
           ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))) 
(ADDLABEL '$%O44) 
(DSKSETQ $%I45
         '((MDEFINE) ((|$otherN|) $M $N)
           ((MCOND)
            ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
             ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
            3. T
            ((MCOND)
             ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
              ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
             2. T
             ((MCOND)
              ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
               ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
              1. T $FALSE))))) 
(ADDLABEL '$%I45) 
(DSKSETQ $%O45
         '((MDEFINE SIMP) ((|$otherN|) $M $N)
           ((MCOND)
            ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
             ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
            3. T
            ((MCOND)
             ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
              ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
             2. T
             ((MCOND)
              ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
               ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
              1. T $FALSE))))) 
(ADDLABEL '$%O45) 
(DSKSETQ $%I46
         '((MDEFINE) (($COMPUTE_PP3) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MDO) $N 1. NIL NIL |$nn| NIL
              ((MCOND) ((MEQUAL) $M $N)
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
                 $AP))
               T
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
                 ((MPLUS)
                  ((MPLUS) 1.
                   ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))) 
(ADDLABEL '$%I46) 
(DSKSETQ $%O46
         '((MDEFINE SIMP) (($COMPUTE_PP3) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MDO) $N 1. NIL NIL |$nn| NIL
              ((MCOND) ((MEQUAL) $M $N)
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
                 $AP))
               T
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
                 ((MPLUS)
                  ((MPLUS) 1.
                   ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))) 
(ADDLABEL '$%O46) 
(DSKSETQ $%I47
         '((MDEFINE) (($PP3ONSHELL) $M $N) (($NUM_PP3 ARRAY) $M $N))) 
(ADDLABEL '$%I47) 
(DSKSETQ $%O47
         '((MDEFINE SIMP) (($PP3ONSHELL) $M $N)
           (($NUM_PP3 ARRAY) $M $N))) 
(ADDLABEL '$%O47) 
(DSKSETQ $%I48
         '((MSETQ) (($NUM_XX3 ARRAY) 1. 2.)
           ((MQUOTIENT) |$Xi| ((MPLUS) 1. ((MMINUS) |$Xi|))))) 
(ADDLABEL '$%I48) 
(DSKSETQ $%O48
         '((MTIMES SIMP)
           ((MEXPT SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$Xi|))
            -1.)
           |$Xi|)) 
(ADDLABEL '$%O48) 
(DSKSETQ $%I49 '((MSETQ) (($NUM_XX3 ARRAY) 1. 3.) |$Xi|)) 
(ADDLABEL '$%I49) 
(DSKSETQ $%O49 '|$Xi|) 
(ADDLABEL '$%O49) 
(DSKSETQ $%I50 '((MSETQ) (($NUM_XX3 ARRAY) 2. 3.) 1.)) 
(ADDLABEL '$%I50) 
(DSKSETQ $%O50 '1.) 
(ADDLABEL '$%O50) 
(DSKSETQ $%I51
         '((MDEFINE) (($TRUE_GF_XX3) $R $S) (($NUM_XX3 ARRAY) $R $S))) 
(ADDLABEL '$%I51) 
(DSKSETQ $%O51
         '((MDEFINE SIMP) (($TRUE_GF_XX3) $R $S)
           (($NUM_XX3 ARRAY) $R $S))) 
(ADDLABEL '$%O51) 
(DSKSETQ $%I52
         '((MDEFINE) (($GF_XX3) $M $N)
           ((MCOND) ((MEQUAL) $M 1.) |$x1| T
            ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
             ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
              |$x3|))))) 
(ADDLABEL '$%I52) 
(DSKSETQ $%O52
         '((MDEFINE SIMP) (($GF_XX3) $M $N)
           ((MCOND) ((MEQUAL) $M 1.) |$x1| T
            ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
             ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
              |$x3|))))) 
(ADDLABEL '$%O52) 
(DSKSETQ $%I53
         '((MDEFINE) (($COMPUTE_PP4) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
              ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
               $AP)))
            ((MSETQ) |$Mu|
             ((MPLUS)
              ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
              ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
            ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))) 
(ADDLABEL '$%I53) 
(DSKSETQ $%O53
         '((MDEFINE SIMP) (($COMPUTE_PP4) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
              ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
               $AP)))
            ((MSETQ) |$Mu|
             ((MPLUS)
              ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
              ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
            ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))) 
(ADDLABEL '$%O53) 
(DSKSETQ $%I54
         '((MDEFINE) (($PP4ONSHELL) $M $N) (($NUM_PP4 ARRAY) $M $N))) 
(ADDLABEL '$%I54) 
(DSKSETQ $%O54
         '((MDEFINE SIMP) (($PP4ONSHELL) $M $N)
           (($NUM_PP4 ARRAY) $M $N))) 
(ADDLABEL '$%O54) 
(DSKSETQ $%I55
         '((MDEFINE) (($COMPUTE_XX4))
           ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
            (($REMARRAY) $NUM_XX4)
            ((MSETQ) $GF_X_RULES
             ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
              ((MEQUAL) |$om|
               ((MQUOTIENT)
                ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
                 (($XX) 1. 3.))
                (($XX) 2. 4.)))))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
              ((MEQUAL)
               ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.)
                (($XX) 2. 4.))
               ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
            ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
            ((MSETQ) $SO_X13
             (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
            ((MSETQ) $XX4_LIST
             (($MAKELIST)
              (($MAKELIST)
               ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S))
               $S ((MPLUS) $R 1.) |$nn|)
              $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
            ((MSETQ) $XX4_LIST
             (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
            ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
            ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
             (($MAP) ":" ((MLIST) (($LHS) $GFXX0))
              ((MLIST) (($RHS) $GFXX0))))
            ((MSETQ) |$dx3_dOM|
             (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
            ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES))
            |$xx4_done|))) 
(ADDLABEL '$%I55) 
(DSKSETQ $%O55
         '((MDEFINE SIMP) (($COMPUTE_XX4))
           ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
            (($REMARRAY) $NUM_XX4)
            ((MSETQ) $GF_X_RULES
             ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
              ((MEQUAL) |$om|
               ((MQUOTIENT)
                ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
                 (($XX) 1. 3.))
                (($XX) 2. 4.)))))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
              ((MEQUAL)
               ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.)
                (($XX) 2. 4.))
               ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
            ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
            ((MSETQ) $SO_X13
             (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
            ((MSETQ) $XX4_LIST
             (($MAKELIST)
              (($MAKELIST)
               ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S))
               $S ((MPLUS) $R 1.) |$nn|)
              $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
            ((MSETQ) $XX4_LIST
             (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
            ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
            ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
             (($MAP) ":" ((MLIST) (($LHS) $GFXX0))
              ((MLIST) (($RHS) $GFXX0))))
            ((MSETQ) |$dx3_dOM|
             (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
            ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES))
            |$xx4_done|))) 
(ADDLABEL '$%O55) 
(DSKSETQ $%I56
         '((MDEFINE) (($TRUE_GF_XX4) $R $S) (($NUM_XX4 ARRAY) $R $S))) 
(ADDLABEL '$%I56) 
(DSKSETQ $%O56
         '((MDEFINE SIMP) (($TRUE_GF_XX4) $R $S)
           (($NUM_XX4 ARRAY) $R $S))) 
(ADDLABEL '$%O56) 
(DSKSETQ $%I57
         '((MDEFINE) ((|$check_cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
              ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
              ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
              ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
              ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
              ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
              ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
              ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
              ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
              ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%I57) 
(DSKSETQ $%O57
         '((MDEFINE SIMP) ((|$check_cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
              ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
              ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
              ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
              ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
              ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
              ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
              ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
              ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
              ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%O57) 
(DSKSETQ $%I58
         '((MDEFINE) ((|$cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%I58) 
(DSKSETQ $%O58
         '((MDEFINE SIMP) ((|$cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%O58) 
(DSKSETQ $%I59
         '((MDEFINE) ((|$check_cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%I59) 
(DSKSETQ $%O59
         '((MDEFINE SIMP) ((|$check_cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%O59) 
(DSKSETQ $%I60
         '((MDEFINE) ((|$cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%I60) 
(DSKSETQ $%O60
         '((MDEFINE SIMP) ((|$cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%O60) 
(DSKSETQ $%I61
         '((MDEFINE) ((|$check_swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%I61) 
(DSKSETQ $%O61
         '((MDEFINE SIMP) ((|$check_swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%O61) 
(DSKSETQ $%I62
         '((MDEFINE) ((|$swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%I62) 
(DSKSETQ $%O62
         '((MDEFINE SIMP) ((|$swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%O62) 
(DSKSETQ $%I63
         '((MDEFINE) ((|$swap_gfA_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|))) $AMP00)))) 
(ADDLABEL '$%I63) 
(DSKSETQ $%O63
         '((MDEFINE SIMP) ((|$swap_gfA_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|))) $AMP00)))) 
(ADDLABEL '$%O63) 
(DSKSETQ $%I64
         '((MDEFINE) (($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|)
           ((MPROG) ((MSETQ) |$nn| 4.)
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
            ((MSETQ) $GH_00
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) $GH_0P
             (($FACTOR)
              (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_0p|
             (($FACTOR)
              (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_pp|
             (($FACTOR)
              (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.)
               ((MEQUAL) |$Mt| 0.))))
            ((MSETQ) |$gh_TTT0|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTT|
             (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))) 
(ADDLABEL '$%I64) 
(DSKSETQ $%O64
         '((MDEFINE SIMP) (($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|)
           ((MPROG) ((MSETQ) |$nn| 4.)
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
            ((MSETQ) $GH_00
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) $GH_0P
             (($FACTOR)
              (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_0p|
             (($FACTOR)
              (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_pp|
             (($FACTOR)
              (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.)
               ((MEQUAL) |$Mt| 0.))))
            ((MSETQ) |$gh_TTT0|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTT|
             (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))) 
(ADDLABEL '$%O64) 
(DSKSETQ $%I65 '((MSETQ) |$compute_pp_loaded| T)) 
(ADDLABEL '$%I65) 
(DSKSETQ $%O65 'T) 
(ADDLABEL '$%O65) 
(DSKSETQ $%O66
         '"/home/igor/tex/DDF_interactions/maxima.cov/SSTT/39_aux_functions_for_amplitudes.v0.mat") 
(ADDLABEL '$%O66) 
(DSKSETQ $%I67
         '((MCOND) ((MNOT) |$compute_pp_loaded|)
           (($ERROR) "Cannot batch 39_aux_functions_for_amplitudes") T
           $FALSE)) 
(ADDLABEL '$%I67) 
(DSKSETQ $%O67 'NIL) 
(ADDLABEL '$%O67) 
(DSKSETQ $%I68 '(($BATCH) "32_compute_4pts_amplitude.v0.3.mat")) 
(ADDLABEL '$%I68) 
(DSKSETQ $%I69 '(($DEFINE_VARIABLE) |$amp_4pts_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I69) 
(DSKSETQ $%O69 'NIL) 
(ADDLABEL '$%O69) 
(DSKSETQ $%I70
         '((MDEFINE) (($ORDERXX) $R $S)
           ((MCOND) ((MEQUAL) $R $S) 0. T
            ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
             ((MMINUS) (($XX) $S $R)))))) 
(ADDLABEL '$%I70) 
(DSKSETQ $%O70
         '((MDEFINE SIMP) (($ORDERXX) $R $S)
           ((MCOND) ((MEQUAL) $R $S) 0. T
            ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
             ((MMINUS) (($XX) $S $R)))))) 
(ADDLABEL '$%O70) 
(DSKSETQ $%I71
         '((MDEFINE) (($ORDERPP) $R $S)
           ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))) 
(ADDLABEL '$%I71) 
(DSKSETQ $%O71
         '((MDEFINE SIMP) (($ORDERPP) $R $S)
           ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))) 
(ADDLABEL '$%O71) 
(DSKSETQ $%I72
         '((MDEFINE) (($TRUE_KK) $R $M $S $N)
           ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))) 
(ADDLABEL '$%I72) 
(DSKSETQ $%O72
         '((MDEFINE SIMP) (($TRUE_KK) $R $M $S $N)
           ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))) 
(ADDLABEL '$%O72) 
(DSKSETQ $%I73
         '((MDEFINE) ((|$true_Skk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%I73) 
(DSKSETQ $%O73
         '((MDEFINE SIMP) ((|$true_Skk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%O73) 
(DSKSETQ $%I74
         '((MDEFINE) ((|$true_kSk|) $S $N $R $M)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%I74) 
(DSKSETQ $%O74
         '((MDEFINE SIMP) ((|$true_kSk|) $S $N $R $M)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%O74) 
(DSKSETQ $%I75
         '((MDEFINE) ((|$true_SkSk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
            (($SUM)
             (($SUM)
              ((MTIMES) (($ORDERPP) $T $U)
               ((MEXPT) (($ORDERXX) $R $T) $M)
               ((MEXPT) (($ORDERXX) $S $U) $N))
              $T 1. |$nn|)
             $U 1. |$nn|)))) 
(ADDLABEL '$%I75) 
(DSKSETQ $%O75
         '((MDEFINE SIMP) ((|$true_SkSk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
            (($SUM)
             (($SUM)
              ((MTIMES) (($ORDERPP) $T $U)
               ((MEXPT) (($ORDERXX) $R $T) $M)
               ((MEXPT) (($ORDERXX) $S $U) $N))
              $T 1. |$nn|)
             $U 1. |$nn|)))) 
(ADDLABEL '$%O75) 
(DSKSETQ $%I76
         '((MDEFINE) (($FROM_STATE_TO_ADDEND_LIST) $STATE0)
           ((MPROG)
            ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T
             $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
             ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
            ((MSETQ) $LIST0
             (($MAKELIST) (($INPART) $STATE0 $T) $T 1.
              (($LENGTH) $STATE0)))
            ((MRETURN) $LIST0)))) 
(ADDLABEL '$%I76) 
(DSKSETQ $%O76
         '((MDEFINE SIMP) (($FROM_STATE_TO_ADDEND_LIST) $STATE0)
           ((MPROG)
            ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T
             $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
             ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
            ((MSETQ) $LIST0
             (($MAKELIST) (($INPART) $STATE0 $T) $T 1.
              (($LENGTH) $STATE0)))
            ((MRETURN) $LIST0)))) 
(ADDLABEL '$%O76) 
(DSKSETQ $%I77
         '((MDEFINE)
           (($EXTRACT_AND_NORMALIZE_COEFFS)
            $LIST_OF_LISTS_OF_SUBSTATES0)
           ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
            ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
              ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
               ((MPROGN) ((MSETQ) $S00 $S0)
                ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                 ((MPROGN)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)))
                ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
                 ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                  ((MPROGN)
                   ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
                   ((MCOND) ((MGREATERP) $POW0 0.)
                    ((MSETQ) $S00
                     ((MTIMES)
                      ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                      ((MEXPT)
                       ((MQUOTIENT)
                        ((MQUOTIENT) ((MMINUS) 1.)
                         ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                        ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                       $POW0)))
                    T $FALSE))))
                ((MCOND)
                 ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
                  ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
                 (($ERROR)
                  "extract_and_normalize_coeffs cannot compute normalized coeff from"
                  $S0 "left over is" $S00)
                 T $FALSE)
                ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
              ((MSETQ) $COEFFS_LIST0
               (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
            ((MRETURN) $COEFFS_LIST0)))) 
(ADDLABEL '$%I77) 
(DSKSETQ $%O77
         '((MDEFINE SIMP)
           (($EXTRACT_AND_NORMALIZE_COEFFS)
            $LIST_OF_LISTS_OF_SUBSTATES0)
           ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
            ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
              ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
               ((MPROGN) ((MSETQ) $S00 $S0)
                ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                 ((MPROGN)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)))
                ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
                 ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                  ((MPROGN)
                   ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
                   ((MCOND) ((MGREATERP) $POW0 0.)
                    ((MSETQ) $S00
                     ((MTIMES)
                      ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                      ((MEXPT)
                       ((MQUOTIENT)
                        ((MQUOTIENT) ((MMINUS) 1.)
                         ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                        ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                       $POW0)))
                    T $FALSE))))
                ((MCOND)
                 ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
                  ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
                 (($ERROR)
                  "extract_and_normalize_coeffs cannot compute normalized coeff from"
                  $S0 "left over is" $S00)
                 T $FALSE)
                ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
              ((MSETQ) $COEFFS_LIST0
               (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
            ((MRETURN) $COEFFS_LIST0)))) 
(ADDLABEL '$%O77) 
(DSKSETQ $%I78
         '((MDEFINE) ((|$amplitudeN4V1|) $STATES_LIST0)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) |$Partials0|
                  (($ENDCONS)
                   ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                    $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                   |$Partials0|))
                 ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I78) 
(DSKSETQ $%O78
         '((MDEFINE SIMP) ((|$amplitudeN4V1|) $STATES_LIST0)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) |$Partials0|
                  (($ENDCONS)
                   ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                    $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                   |$Partials0|))
                 ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O78) 
(DSKSETQ $%I79
         '((MDEFINE)
           ((|$amplitudeN4V1_list|) $STATES_LIST0
            $CHECKPOINT_SAVE_FILENAME)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MPROGN)
              ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
               ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
                ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                 ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                  (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                   "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                   (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                   (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                   "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                   "s")
                  ((MSETQ) $LIST_OF_SUBSTATES0
                   ((MLIST)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                  (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                  ((MSETQ) $SL0
                   (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                    $LIST_OF_SUBSTATES0))
                  ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                  ((MSETQ) $NAS_LIST0
                   (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                  ((MSETQ) $US0
                   ((|$compute_levels_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS0
                   ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS_LIST0
                   (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                  ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                  ((MSETQ) $EI0
                   (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                    $DS_RULES0))
                  ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                  ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Computed the expression on which we must act with derivatives in"
                   ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                  ((MSETQ) $PARTIAL_AMP0
                   ((MTIMES)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
                    ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                     $EX_EI0)))
                  ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Taken the derivatives and computed the partial amplitude in"
                   ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                   "s")
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                    |$Partials0|))
                  |$end_3_loops|))))
              (($SAVE)
               (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_"
                (($STRING) $NA1) ".lisp")
               $NA1 $STATES_LIST0 |$Partials0|)
              |$end_na1_loop|))
            ((MRETURN) |$Partials0|)))) 
(ADDLABEL '$%I79) 
(DSKSETQ $%O79
         '((MDEFINE SIMP)
           ((|$amplitudeN4V1_list|) $STATES_LIST0
            $CHECKPOINT_SAVE_FILENAME)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MPROGN)
              ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
               ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
                ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                 ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                  (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                   "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                   (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                   (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                   "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                   "s")
                  ((MSETQ) $LIST_OF_SUBSTATES0
                   ((MLIST)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                  (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                  ((MSETQ) $SL0
                   (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                    $LIST_OF_SUBSTATES0))
                  ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                  ((MSETQ) $NAS_LIST0
                   (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                  ((MSETQ) $US0
                   ((|$compute_levels_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS0
                   ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS_LIST0
                   (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                  ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                  ((MSETQ) $EI0
                   (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                    $DS_RULES0))
                  ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                  ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Computed the expression on which we must act with derivatives in"
                   ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                  ((MSETQ) $PARTIAL_AMP0
                   ((MTIMES)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
                    ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                     $EX_EI0)))
                  ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Taken the derivatives and computed the partial amplitude in"
                   ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                   "s")
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                    |$Partials0|))
                  |$end_3_loops|))))
              (($SAVE)
               (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_"
                (($STRING) $NA1) ".lisp")
               $NA1 $STATES_LIST0 |$Partials0|)
              |$end_na1_loop|))
            ((MRETURN) |$Partials0|)))) 
(ADDLABEL '$%O79) 
(DSKSETQ $%I80
         '((MDEFINE)
           ((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                  (($RATSIMP)
                   (($EV) $FINAL_PARTIAL_AMP0
                    ((MEQUAL) $PP $PP4ONSHELL)
                    ((MEQUAL) $XX $TRUE_GF_XX4))))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I80) 
(DSKSETQ $%O80
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                  (($RATSIMP)
                   (($EV) $FINAL_PARTIAL_AMP0
                    ((MEQUAL) $PP $PP4ONSHELL)
                    ((MEQUAL) $XX $TRUE_GF_XX4))))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O80) 
(DSKSETQ $%I81
         '((MDEFINE)
           ((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I81) 
(DSKSETQ $%O81
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O81) 
(DSKSETQ $%I82
         '((MDEFINE)
           ((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratexpand the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
                  "terms")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I82) 
(DSKSETQ $%O82
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratexpand the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
                  "terms")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O82) 
(DSKSETQ $%I83 '((MSETQ) |$amp_4pts_loaded| T)) 
(ADDLABEL '$%I83) 
(DSKSETQ $%O83 'T) 
(ADDLABEL '$%O83) 
(DSKSETQ $%O84
         '"/home/igor/tex/DDF_interactions/maxima.cov/SSTT/32_compute_4pts_amplitude.v0.3.mat") 
(ADDLABEL '$%O84) 
(DSKSETQ $%I85
         '((MCOND) ((MNOT) |$amp_4pts_loaded|)
           (($ERROR) "Cannot batch 32_compute_4pts_amplitude") T
           $FALSE)) 
(ADDLABEL '$%I85) 
(DSKSETQ $%O85 'NIL) 
(ADDLABEL '$%O85) 
(DSKSETQ $%I86 '(($BATCH) "40_define_test_states.v1.mat")) 
(ADDLABEL '$%I86) 
(DSKSETQ $%I87
         '((MDEFINE) ((|$SetStates|) |$dd0|)
           ((MPROG) ((MSETQ) |$Lev0| 2.)
            ((MSETQ) |$Null2|
             (($EV)
              ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
               ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
               ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
               ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 3.)
            ((MSETQ) |$Null3|
             (($EV)
              ((MPLUS)
               ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.)
                |$dd|)
               ((MMINUS)
                ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.)
                 |$dd|))
               ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
               ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 0.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 3.))
               ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$dd| |$dd0|)))
            ((MSETQ) |$Lev0| 4.)
            ((MSETQ) |$S4z|
             ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
              ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 5742. (($P) 2. 2.))
              ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
            ((MSETQ) |$S4m|
             ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
              ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 2268. (($P) 2. 2.))
              ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
              ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S4r1|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.) |$d|)
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.))
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 4.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r2|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.)
                |$d|)
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 4. 0.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
               ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r3|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 3. 1.))
               ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.))
               ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1|
             (($EV)
              ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
               ((MTIMES) 624. (($P) 3. 1.))
               ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 936. (($P) 2. 2.))
               ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES)
                ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
                 ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
            ((MSETQ) |$Null4r2|
             ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
              ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 4050. (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null4g|
             (($EV)
              ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|)
                2.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                8.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
                6.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|)
                72.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
               ((MTIMES) 6. (($P) 3. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
               ((MTIMES) 3. (($P) 2. 2.))
               ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
               ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
               ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
               ((MQUOTIENT)
                ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
                6.)
               ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.))
                72.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4cr|
             ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
              ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S6m|
             ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
              ((MTIMES) 28320. (($P) 5. 1.))
              ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 82400. (($P) 3. 3.))
              ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S6z|
             ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
              ((MTIMES) 1177320. (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
              ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 929500. (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
            ((MSETQ) |$Null6r16|
             ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
              ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
              ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 3074625000. (($P) 3. 3.))
              ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.))
              ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
              ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
            ((MSETQ) |$Null6g|
             (($EV)
              ((MPLUS)
               ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
               ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
               ((MQUOTIENT)
                ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|))
                4.)
               ((MQUOTIENT)
                ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|) 168.)
               ((MQUOTIENT)
                ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)
                 |$d|)
                280.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
               ((MQUOTIENT)
                ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MMINUS)
                 ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|) 378.)
               ((MQUOTIENT)
                ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
                 |$d|)
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.)
                 |$d|)
                945.)
               ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|) 2520.)
               ((MQUOTIENT)
                ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                140.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)
                 |$d|)
                252.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|) 7560.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.)))
                18.)
               ((MTIMES) 110. (($P) 5. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
               ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
               ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.))
                12.)
               ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
               ((MQUOTIENT)
                ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.))
                70.)
               ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
               ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.))
                7.)
               ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
               ((MQUOTIENT)
                ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.))
                54.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.))
                6.)
               ((MQUOTIENT)
                ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.)
                 (($P) 3. 0.))
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.)
                 (($P) 3. 0.))
                3780.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
                14.)
               ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
               ((MQUOTIENT)
                ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
                28.)
               ((MQUOTIENT)
                ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.))
                45.)
               ((MQUOTIENT)
                ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.))
                280.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
                 (($P) 2. 0.))
                140.)
               ((MQUOTIENT)
                ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.))
                630.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 1. 1.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
                37800.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 8.)
            ((MSETQ) |$S8m1|
             ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.)
               (($P) 7. 0.))
              ((MTIMES) 8289945720. (($P) 6. 2.))
              ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
              ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 0.))
              ((MTIMES) 8399122200. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 1.))
              ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 4515839300.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 300059350. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2066129100.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 47098800. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
            ((MSETQ) |$S8m2|
             ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) 51399096. (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
              ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
              ((MTIMES) 46431000. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
              ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1903750. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
              ((MTIMES) 419373360. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 6188984592. (($P) 5. 3.))
              ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 20048000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 8144150. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 23738400. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
              ((MTIMES) 359941680. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 5264441616. (($P) 5. 3.))
              ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 17416000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6809950. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 20437200. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S10z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
              ((MTIMES) 94471732800. (($P) 9. 1.))
              ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 1017474393600. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1805580000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
              ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.)
               (($P) 6. 1.))
              ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 607282147584. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 20082748000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 36082698000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 23408646912.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 28894320000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 771289485750.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 11311477275. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 612360000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 575909838000.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 816480000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 27552406000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 34574400000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 11854080000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 40166544600. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 2. 2.))))
            ((MSETQ) |$S10z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
              ((MTIMES) 65112321600. (($P) 9. 1.))
              ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 690708211200. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 7. 1.))
              ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
              ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 2261880000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 6. 0.))
              ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 376838832384. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 3.))
              ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 2.))
              ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 11114538000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 24356973312.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.)
               (($P) 4. 4.))
              ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6161648325.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 14804370000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
              ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1210524000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6667920000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 359389840950.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
               (($P) 4. 1.))
              ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1210524000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 338354074800.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 16134720000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 18276010200. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))))
            ((MSETQ) |$S103z|
             ((MPLUS)
              ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
              ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
              ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.)
               (($P) 9. 0.))
              ((MTIMES) 36360611332200. (($P) 8. 2.))
              ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
              ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
              ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1631223468000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.)
               (($P) 7. 0.))
              ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 7. 0.))
              ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) 372093476932800. (($P) 6. 4.))
              ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.)
               (($P) 6. 2.))
              ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
              ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.)
               (($P) 6. 0.))
              ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 540966535200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 6. 0.))
              ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.)
               (($P) 5. 3.))
              ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 1170019452000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.)
               (($P) 5. 2.))
              ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
              ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 4662858416400.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.)
               (($P) 5. 0.))
              ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
              ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 5. 0.))
              ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 805050582525.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 3.))
              ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 9453628800.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
              ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
              ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 4. 2.))
              ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 40416163200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 237200140800.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 112702665600.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
               (($P) 4. 1.))
              ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 161245123200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 4. 1.))
              ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 232452259200. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 324362765475. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.)
               (($P) 4. 0.))
              ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 811066032000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
              ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 7740984220200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
              ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 185345126400.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 430303104000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
              ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 3. 2.))
              ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 437098032000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 296415302400. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 37933056000. (($P) 1. 0.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 270273024000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 552463430400.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
              ((MTIMES) 300421900800. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
               ((MEXPT) (($P) 3. 0.) 3.))
              ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.)
               (($P) 2. 1.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 441839664000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 14224896000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 10668672000.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 8001504000.)
               ((MEXPT) (($P) 1. 0.) 2.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 99574272000.)
               ((MEXPT) (($P) 1. 1.) 3.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 3.))
              ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 16003008000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.)
               (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 4.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 3.))))
            |$states_defined|))) 
(ADDLABEL '$%I87) 
(DSKSETQ $%O87
         '((MDEFINE SIMP) ((|$SetStates|) |$dd0|)
           ((MPROG) ((MSETQ) |$Lev0| 2.)
            ((MSETQ) |$Null2|
             (($EV)
              ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
               ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
               ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
               ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 3.)
            ((MSETQ) |$Null3|
             (($EV)
              ((MPLUS)
               ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.)
                |$dd|)
               ((MMINUS)
                ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.)
                 |$dd|))
               ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
               ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 0.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 3.))
               ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$dd| |$dd0|)))
            ((MSETQ) |$Lev0| 4.)
            ((MSETQ) |$S4z|
             ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
              ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 5742. (($P) 2. 2.))
              ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
            ((MSETQ) |$S4m|
             ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
              ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 2268. (($P) 2. 2.))
              ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
              ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S4r1|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.) |$d|)
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.))
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 4.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r2|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.)
                |$d|)
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 4. 0.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
               ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r3|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 3. 1.))
               ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.))
               ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1|
             (($EV)
              ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
               ((MTIMES) 624. (($P) 3. 1.))
               ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 936. (($P) 2. 2.))
               ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES)
                ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
                 ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
            ((MSETQ) |$Null4r2|
             ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
              ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 4050. (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null4g|
             (($EV)
              ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|)
                2.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                8.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
                6.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|)
                72.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
               ((MTIMES) 6. (($P) 3. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
               ((MTIMES) 3. (($P) 2. 2.))
               ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
               ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
               ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
               ((MQUOTIENT)
                ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
                6.)
               ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.))
                72.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4cr|
             ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
              ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S6m|
             ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
              ((MTIMES) 28320. (($P) 5. 1.))
              ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 82400. (($P) 3. 3.))
              ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S6z|
             ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
              ((MTIMES) 1177320. (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
              ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 929500. (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
            ((MSETQ) |$Null6r16|
             ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
              ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
              ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 3074625000. (($P) 3. 3.))
              ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.))
              ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
              ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
            ((MSETQ) |$Null6g|
             (($EV)
              ((MPLUS)
               ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
               ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
               ((MQUOTIENT)
                ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|))
                4.)
               ((MQUOTIENT)
                ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|) 168.)
               ((MQUOTIENT)
                ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)
                 |$d|)
                280.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
               ((MQUOTIENT)
                ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MMINUS)
                 ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|) 378.)
               ((MQUOTIENT)
                ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
                 |$d|)
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.)
                 |$d|)
                945.)
               ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|) 2520.)
               ((MQUOTIENT)
                ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                140.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)
                 |$d|)
                252.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|) 7560.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.)))
                18.)
               ((MTIMES) 110. (($P) 5. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
               ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
               ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.))
                12.)
               ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
               ((MQUOTIENT)
                ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.))
                70.)
               ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
               ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.))
                7.)
               ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
               ((MQUOTIENT)
                ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.))
                54.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.))
                6.)
               ((MQUOTIENT)
                ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.)
                 (($P) 3. 0.))
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.)
                 (($P) 3. 0.))
                3780.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
                14.)
               ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
               ((MQUOTIENT)
                ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
                28.)
               ((MQUOTIENT)
                ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.))
                45.)
               ((MQUOTIENT)
                ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.))
                280.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
                 (($P) 2. 0.))
                140.)
               ((MQUOTIENT)
                ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.))
                630.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 1. 1.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
                37800.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 8.)
            ((MSETQ) |$S8m1|
             ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.)
               (($P) 7. 0.))
              ((MTIMES) 8289945720. (($P) 6. 2.))
              ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
              ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 0.))
              ((MTIMES) 8399122200. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 1.))
              ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 4515839300.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 300059350. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2066129100.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 47098800. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
            ((MSETQ) |$S8m2|
             ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) 51399096. (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
              ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
              ((MTIMES) 46431000. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
              ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1903750. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
              ((MTIMES) 419373360. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 6188984592. (($P) 5. 3.))
              ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 20048000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 8144150. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 23738400. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
              ((MTIMES) 359941680. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 5264441616. (($P) 5. 3.))
              ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 17416000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6809950. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 20437200. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S10z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
              ((MTIMES) 94471732800. (($P) 9. 1.))
              ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 1017474393600. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1805580000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
              ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.)
               (($P) 6. 1.))
              ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 607282147584. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 20082748000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 36082698000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 23408646912.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 28894320000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 771289485750.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 11311477275. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 612360000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 575909838000.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 816480000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 27552406000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 34574400000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 11854080000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 40166544600. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 2. 2.))))
            ((MSETQ) |$S10z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
              ((MTIMES) 65112321600. (($P) 9. 1.))
              ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 690708211200. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 7. 1.))
              ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
              ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 2261880000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 6. 0.))
              ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 376838832384. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 3.))
              ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 2.))
              ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 11114538000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 24356973312.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.)
               (($P) 4. 4.))
              ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6161648325.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 14804370000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
              ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1210524000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6667920000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 359389840950.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
               (($P) 4. 1.))
              ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1210524000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 338354074800.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 16134720000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 18276010200. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))))
            ((MSETQ) |$S103z|
             ((MPLUS)
              ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
              ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
              ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.)
               (($P) 9. 0.))
              ((MTIMES) 36360611332200. (($P) 8. 2.))
              ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
              ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
              ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1631223468000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.)
               (($P) 7. 0.))
              ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 7. 0.))
              ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) 372093476932800. (($P) 6. 4.))
              ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.)
               (($P) 6. 2.))
              ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
              ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.)
               (($P) 6. 0.))
              ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 540966535200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 6. 0.))
              ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.)
               (($P) 5. 3.))
              ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 1170019452000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.)
               (($P) 5. 2.))
              ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
              ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 4662858416400.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.)
               (($P) 5. 0.))
              ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
              ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 5. 0.))
              ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 805050582525.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 3.))
              ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 9453628800.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
              ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
              ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 4. 2.))
              ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 40416163200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 237200140800.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 112702665600.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
               (($P) 4. 1.))
              ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 161245123200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 4. 1.))
              ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 232452259200. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 324362765475. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.)
               (($P) 4. 0.))
              ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 811066032000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
              ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 7740984220200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
              ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 185345126400.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 430303104000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
              ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 3. 2.))
              ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 437098032000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 296415302400. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 37933056000. (($P) 1. 0.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 270273024000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 552463430400.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
              ((MTIMES) 300421900800. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
               ((MEXPT) (($P) 3. 0.) 3.))
              ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.)
               (($P) 2. 1.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 441839664000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 14224896000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 10668672000.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 8001504000.)
               ((MEXPT) (($P) 1. 0.) 2.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 99574272000.)
               ((MEXPT) (($P) 1. 1.) 3.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 3.))
              ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 16003008000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.)
               (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 4.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 3.))))
            |$states_defined|))) 
(ADDLABEL '$%O87) 
(DSKSETQ $%O88
         '"/home/igor/tex/DDF_interactions/maxima.cov/SSTT/40_define_test_states.v1.mat") 
(ADDLABEL '$%O88) 
(DSKSETQ $%I89 '(($SET_NUMBER_OF_PARTICLE) 4.)) 
(ADDLABEL '$%I89) 
(DSKSETQ $%O89 '$DONE) 
(ADDLABEL '$%O89) 
(DSKSETQ $%I90 '((|$SetStates|) 26.)) 
(ADDLABEL '$%I90) 
(DSKSETQ $%O90 '|$states_defined|) 
(ADDLABEL '$%O90) 
(DSKSETQ $%I91 '(($BATCH) "SSSS_w_ghTTTT_dx3.mat")) 
(ADDLABEL '$%I91) 
(DSKSETQ $%I92
         '((MDEFINE)
           ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|)
            ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
            ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
            ((MSETQ) |$Asss|
             ((|$gf_amplitudeN4V2|)
              ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
              ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
            ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "Step0: amplitude computation time"
             ((MPLUS) $TI1 ((MMINUS) $TI0)))
            ((MRETURN) |$Asss|)))) 
(ADDLABEL '$%I92) 
(DSKSETQ $%O92
         '((MDEFINE SIMP)
           ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|)
            ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
            ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
            ((MSETQ) |$Asss|
             ((|$gf_amplitudeN4V2|)
              ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
              ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
            ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "Step0: amplitude computation time"
             ((MPLUS) $TI1 ((MMINUS) $TI0)))
            ((MRETURN) |$Asss|)))) 
(ADDLABEL '$%O92) 
(DSKSETQ $%I93 '((MDEFINE) ((|$SSSSstep1|) |$AmpS40|) |$AmpS40|)) 
(ADDLABEL '$%I93) 
(DSKSETQ $%O93 '((MDEFINE SIMP) ((|$SSSSstep1|) |$AmpS40|) |$AmpS40|)) 
(ADDLABEL '$%O93) 
(DSKSETQ $%I94
         '((MDEFINE)
           ((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
            ((MSETQ) |$Assss0|
             ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
              |$Sc4| |$l4| |$dd0|))
            ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
            ((MSETQ) |$f_Assss|
             (($RATSIMP)
              (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "simplification computation time"
             ((MPLUS) $TI2 ((MMINUS) $TI1)))
            ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
            (($PRINT) "computation times" $TI0 $TI1 $TI2)
            ((MSETQ) $GH_0
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt0|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) |$tttt|
             (($FACTOR)
              (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_0 |$tttt0|)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT_dx3|
             (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
            (($PRINT) "factors from ghosts and momenta and measure"
             |$gh_TTTT_dx3|)
            ((MSETQ) $FINAL_AMP_DX
             (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
            ((MRETURN)
             ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
              (($FACTOR) |$dx3_dOM|)))))) 
(ADDLABEL '$%I94) 
(DSKSETQ $%O94
         '((MDEFINE SIMP)
           ((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
            ((MSETQ) |$Assss0|
             ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
              |$Sc4| |$l4| |$dd0|))
            ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
            ((MSETQ) |$f_Assss|
             (($RATSIMP)
              (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "simplification computation time"
             ((MPLUS) $TI2 ((MMINUS) $TI1)))
            ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
            (($PRINT) "computation times" $TI0 $TI1 $TI2)
            ((MSETQ) $GH_0
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt0|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) |$tttt|
             (($FACTOR)
              (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_0 |$tttt0|)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT_dx3|
             (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
            (($PRINT) "factors from ghosts and momenta and measure"
             |$gh_TTTT_dx3|)
            ((MSETQ) $FINAL_AMP_DX
             (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
            ((MRETURN)
             ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
              (($FACTOR) |$dx3_dOM|)))))) 
(ADDLABEL '$%O94) 
(DSKSETQ $%O95
         '"/home/igor/tex/DDF_interactions/maxima.cov/SSTT/SSSS_w_ghTTTT_dx3.mat") 
(ADDLABEL '$%O95) 
(DSKSETQ $%I96
         '(($EV) (($DECLARE) |$Ms| $INTEGER)
           (($DECLARE) |$Mt| $INTEGER) (($COMPILE) $ALL))) 
(ADDLABEL '$%I96) 
(DSKSETQ $%O96 '$DONE) 
(ADDLABEL '$%O96) 
(DSKSETQ $%I97 '((MSETQ) |$qq1| ((MSETQ) |$qq2| ((MSETQ) |$qq3| 1.)))) 
(ADDLABEL '$%I97) 
(DSKSETQ $%O97 '1.) 
(ADDLABEL '$%O97) 
(DSKSETQ $%I98 '((MSETQ) |$nq1| ((MSETQ) |$nq2| ((MSETQ) |$nq3| 0.)))) 
(ADDLABEL '$%I98) 
(DSKSETQ $%O98 '0.) 
(ADDLABEL '$%O98) 
(DSKSETQ $%I99 '((MSETQ) |$filename| "S6zS6zTT.lisp")) 
(ADDLABEL '$%I99) 
(DSKSETQ $%O99 '"S6zS6zTT.lisp") 
(ADDLABEL '$%O99) 
(DSKSETQ $%I100 '((MSETQ) |$qq| |$S6z|)) 
(ADDLABEL '$%I100) 
(DSKSETQ $%O100
         '((MPLUS SIMP)
           ((MTIMES SIMP) 6750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -20250. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 12275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -6750. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 15950. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 1900. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -7975. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 251225. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -43875. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9720. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 75700. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -337500. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 100680. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -191400. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 929500. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 79515. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -141150. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 214110. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1872750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18168. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1177320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -226500. (($P SIMP) 6. 0.)))) 
(ADDLABEL '$%O100) 
(DSKSETQ $%I101 '((MSETQ) |$nq| 6.)) 
(ADDLABEL '$%I101) 
(DSKSETQ $%O101 '6.) 
(ADDLABEL '$%O101) 
(DSKSETQ $%I102 '((MSETQ) |$qq1| |$S6z|)) 
(ADDLABEL '$%I102) 
(DSKSETQ $%O102
         '((MPLUS SIMP)
           ((MTIMES SIMP) 6750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -20250. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 12275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -6750. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 15950. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 1900. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -7975. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 251225. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -43875. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9720. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 75700. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -337500. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 100680. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -191400. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 929500. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 79515. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -141150. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 214110. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1872750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18168. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1177320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -226500. (($P SIMP) 6. 0.)))) 
(ADDLABEL '$%O102) 
(DSKSETQ $%I103 '((MSETQ) |$nq1| 6.)) 
(ADDLABEL '$%I103) 
(DSKSETQ $%O103 '6.) 
(ADDLABEL '$%O103) 
(DSKSETQ $%I104
         '((MSETQ) |$a1234|
           ((|$gf_SSSSV3|) |$qq| |$nq| |$qq1| |$nq1| |$qq2| |$nq2|
            |$qq3| |$nq3| ""))) 
(ADDLABEL '$%I104) 
(DSKSETQ $%O104
         '((MLIST SIMP)
           ((MTIMES SIMP FACTORED) 32.
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -10. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MPLUS SIMP IRREDUCIBLE) 72181350900000.
             ((MTIMES SIMP RATSIMP) 23157525096150. |$Ms|)
             ((MTIMES SIMP) 19655701947125.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) 2681068623956.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) 135962358962.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP) 5229468000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.))
             ((MTIMES SIMP) 91125000. ((MEXPT SIMP RATSIMP) |$Ms| 6.))
             ((MTIMES SIMP RATSIMP) -433088105400000. |$om|)
             ((MTIMES SIMP RATSIMP) -121691714375700. |$Ms| |$om|)
             ((MTIMES SIMP) -114898454786010.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$om|)
             ((MTIMES SIMP) -16509038518704.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$om|)
             ((MTIMES SIMP) -1077716046720.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$om|)
             ((MTIMES SIMP) -52120098000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$om|)
             ((MTIMES SIMP) -1093500000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$om|)
             ((MTIMES SIMP RATSIMP) -8626718100600. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -3674557973520.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt| |$om|)
             ((MTIMES SIMP) -707326105896.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt| |$om|)
             ((MTIMES SIMP) -45860580000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt| |$om|)
             ((MTIMES SIMP) -1093500000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt| |$om|)
             ((MTIMES SIMP) 1147704883146900.
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 297107057440080. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 293777757355023.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 43400539925280.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 3638861151840.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 212769261000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 5467500000. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -30217390826400. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 33062976503220. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 19132212707082.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 4961303431340.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 374485598800.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 11051100000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 7554347706600.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 5484580189170. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 1640609084112.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 142399808800.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 5036850000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -1756909712069100.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -449621214712860. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -433830050137800.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -65010146576520.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -6708179601840.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -456449634000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -14580000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 135758240586900. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -51361331735460. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -41444960734090.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -13765164090640.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1226507542600.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -45762300000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -30640354936200.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -23040328097370. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -8501430380280.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -950764875800.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -43178400000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1188563932800.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1027569791280. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -207161621200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -11996100000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1724256716240250.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 467090311129470. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 407801629173300.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 62720801303100.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 7399000005720.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 550763550000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 21870000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -265043250673650. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 44798639688870. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 51009780329280.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 20040717540320.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2052763193800.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 98583750000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 57571965761850.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 38967424917540. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 17715053994110.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2464693858200.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 149274080000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2269749427200.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 4212395688360. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1089880615400.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 88404460000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 384848533800.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 147670680000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 17211005000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -1147035054092400.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -346117144510800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -252335977667064.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -40796910857808.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -5091653520000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -376709940000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -17496000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 284536274182200. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -29049043743580. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -40652223861588.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -17235855381776.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1877976585000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -114855300000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -63456895942200.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -34540603455540. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -19747752264560.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -3163633798200.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -261443120000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -663991560000.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -6755455906160. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -2161592881200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -254004040000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -957554935200.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -595634520000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -103971020000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -58183920000.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -14050800000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 530542987668900.
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 181644888959460. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 103107308185296.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 17382002192640.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2130186848400.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 146781720000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 5832000000. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -177097376043600. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 20566268809650. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 21536087997256.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 9200401214580.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 970981700000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 66673800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 44433001307400.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 16121792823400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 13364045537508.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2185976214000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 238437480000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1881846122400.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 6004244953080. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2053604409000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 357013860000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 990469022400.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 827128145000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 238437480000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 133659720000.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 66673800000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 5832000000. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -165805709663520.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -62619515862552. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -26723842108560.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -4461628268880.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -448732807200.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -31939920000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 63339975343080. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -13896436424932. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -7651984952400.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2843096755760.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -303049800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -14050800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -21117079386540.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -3064672573944. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -5546716645160.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -889495711200.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -103971020000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 2413827064440.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -3319084590776. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1051857628200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -254004040000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -581839794000.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -516077865000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -261443120000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -101147940000.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -114855300000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -17496000000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 30222801349920.
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 11558582802450. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 3600931781790.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 551069785080.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 34287121800.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -12900013263990. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 5479538875755. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1865091443610.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 412129924560.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 46786050000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 7160520196680.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -41575146030. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1250851326710.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 221613565400.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 17211005000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1267771538460.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1109383511720. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 308858608200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 88404460000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 239044488720.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 127128488800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 149274080000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 6200550000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 98583750000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 21870000000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -2128441155840.
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -563816604150. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -81429267600.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -168045840. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1730339806680. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -801296927310. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -243383460390.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -15047732880.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -1561206917160.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -64690365790. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -95461735680.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -27544991200.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 280464415320.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -175815320440. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -53138205800.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -11996100000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -82378971840.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 11461747400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -43178400000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 33985116000.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -45762300000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -14580000000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 89657993610.
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -12565374156. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 2815500708. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -178550658450. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -17355786669. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -3292808328.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 116366629590.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 55132520856. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -7105850988.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 8479747080. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -3458160760. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 4650773800. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 23316018840.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -11761311200. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 5036850000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -20966364000.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 11051100000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 5467500000. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -11670246720.
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 2334049344. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 7710187230. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -2461206528. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 17231299980.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -4292125380. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -14375080380.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 3421660104. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -4262502720.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 1706670000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 5288652000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -1093500000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -1093500000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 1167024672.
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -1230603264. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -1505743792.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 1617142304. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 373650962. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -511407000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 91125000. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))))
           ((MTIMES SIMP FACTORED) 32.
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om|) -6.)
            ((MPLUS SIMP IRREDUCIBLE) 72181350900000.
             ((MTIMES SIMP RATSIMP) 23157525096150. |$Ms|)
             ((MTIMES SIMP) 19655701947125.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) 2681068623956.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) 135962358962.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP) 5229468000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.))
             ((MTIMES SIMP) 91125000. ((MEXPT SIMP RATSIMP) |$Ms| 6.))
             ((MTIMES SIMP RATSIMP) -433088105400000. |$om|)
             ((MTIMES SIMP RATSIMP) -121691714375700. |$Ms| |$om|)
             ((MTIMES SIMP) -114898454786010.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$om|)
             ((MTIMES SIMP) -16509038518704.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$om|)
             ((MTIMES SIMP) -1077716046720.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$om|)
             ((MTIMES SIMP) -52120098000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$om|)
             ((MTIMES SIMP) -1093500000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$om|)
             ((MTIMES SIMP RATSIMP) -8626718100600. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -3674557973520.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt| |$om|)
             ((MTIMES SIMP) -707326105896.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt| |$om|)
             ((MTIMES SIMP) -45860580000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt| |$om|)
             ((MTIMES SIMP) -1093500000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt| |$om|)
             ((MTIMES SIMP) 1147704883146900.
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 297107057440080. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 293777757355023.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 43400539925280.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 3638861151840.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 212769261000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 5467500000. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -30217390826400. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 33062976503220. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 19132212707082.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 4961303431340.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 374485598800.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 11051100000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 7554347706600.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 5484580189170. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 1640609084112.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 142399808800.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 5036850000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -1756909712069100.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -449621214712860. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -433830050137800.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -65010146576520.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -6708179601840.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -456449634000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -14580000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 135758240586900. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -51361331735460. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -41444960734090.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -13765164090640.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1226507542600.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -45762300000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -30640354936200.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -23040328097370. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -8501430380280.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -950764875800.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -43178400000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1188563932800.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1027569791280. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -207161621200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -11996100000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1724256716240250.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 467090311129470. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 407801629173300.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 62720801303100.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 7399000005720.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 550763550000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 21870000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -265043250673650. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 44798639688870. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 51009780329280.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 20040717540320.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2052763193800.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 98583750000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 57571965761850.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 38967424917540. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 17715053994110.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2464693858200.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 149274080000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2269749427200.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 4212395688360. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1089880615400.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 88404460000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 384848533800.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 147670680000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 17211005000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -1147035054092400.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -346117144510800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -252335977667064.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -40796910857808.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -5091653520000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -376709940000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -17496000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 284536274182200. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -29049043743580. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -40652223861588.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -17235855381776.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1877976585000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -114855300000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -63456895942200.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -34540603455540. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -19747752264560.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -3163633798200.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -261443120000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -663991560000.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -6755455906160. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -2161592881200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -254004040000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -957554935200.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -595634520000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -103971020000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -58183920000.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -14050800000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 530542987668900.
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 181644888959460. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 103107308185296.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 17382002192640.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2130186848400.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 146781720000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 5832000000. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -177097376043600. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 20566268809650. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 21536087997256.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 9200401214580.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 970981700000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 66673800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 44433001307400.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 16121792823400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 13364045537508.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2185976214000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 238437480000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1881846122400.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 6004244953080. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2053604409000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 357013860000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 990469022400.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 827128145000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 238437480000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 133659720000.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 66673800000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 5832000000. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -165805709663520.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -62619515862552. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -26723842108560.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -4461628268880.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -448732807200.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -31939920000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 63339975343080. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -13896436424932. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -7651984952400.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2843096755760.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -303049800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -14050800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -21117079386540.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -3064672573944. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -5546716645160.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -889495711200.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -103971020000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 2413827064440.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -3319084590776. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1051857628200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -254004040000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -581839794000.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -516077865000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -261443120000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -101147940000.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -114855300000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -17496000000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 30222801349920.
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 11558582802450. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 3600931781790.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 551069785080.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 34287121800.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -12900013263990. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 5479538875755. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1865091443610.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 412129924560.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 46786050000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 7160520196680.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -41575146030. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1250851326710.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 221613565400.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 17211005000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1267771538460.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1109383511720. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 308858608200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 88404460000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 239044488720.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 127128488800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 149274080000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 6200550000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 98583750000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 21870000000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -2128441155840.
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -563816604150. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -81429267600.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -168045840. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1730339806680. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -801296927310. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -243383460390.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -15047732880.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -1561206917160.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -64690365790. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -95461735680.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -27544991200.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 280464415320.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -175815320440. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -53138205800.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -11996100000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -82378971840.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 11461747400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -43178400000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 33985116000.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -45762300000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -14580000000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 89657993610.
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -12565374156. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 2815500708. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -178550658450. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -17355786669. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -3292808328.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 116366629590.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 55132520856. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -7105850988.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 8479747080. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -3458160760. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 4650773800. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 23316018840.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -11761311200. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 5036850000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -20966364000.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 11051100000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 5467500000. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -11670246720.
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 2334049344. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 7710187230. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -2461206528. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 17231299980.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -4292125380. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -14375080380.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 3421660104. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -4262502720.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 1706670000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 5288652000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -1093500000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -1093500000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 1167024672.
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -1230603264. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -1505743792.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 1617142304. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 373650962. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -511407000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 91125000. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 12.)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) -12.))
           ((MTIMES SIMP FACTORED)
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -4. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 12.))
           ((MTIMES SIMP FACTORED) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|)
            |$Xi|
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -2.)))) 
(ADDLABEL '$%O104) 
(DSKSETQ $%I105 '(($SAVE) |$filename| $ALL)) 
(ADDLABEL '$%I105) 
(DSKSETQ |$expand_reggeon_loaded| 'T) 
(ADD2LNC '|$expand_reggeon_loaded| $VALUES) 
(DEFPROP |$expand_reggeon_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$expand_reggeon_loaded| $PROPS) 
(DEFPROP |$expand_reggeon_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$expand_reggeon_loaded| $PROPS) 
(DSKSETQ |$dbg_all_terms| 'NIL) 
(ADD2LNC '|$dbg_all_terms| $VALUES) 
(DEFPROP |$dbg_all_terms| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_all_terms| $PROPS) 
(DEFPROP |$dbg_all_terms| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_all_terms| $PROPS) 
(DSKSETQ |$dbg_compute_levels| 'NIL) 
(ADD2LNC '|$dbg_compute_levels| $VALUES) 
(DEFPROP |$dbg_compute_levels| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_compute_levels| $PROPS) 
(DEFPROP |$dbg_compute_levels| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_compute_levels| $PROPS) 
(DSKSETQ |$derivatives_loaded| 'T) 
(ADD2LNC '|$derivatives_loaded| $VALUES) 
(DEFPROP |$derivatives_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$derivatives_loaded| $PROPS) 
(DEFPROP |$derivatives_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$derivatives_loaded| $PROPS) 
(DSKSETQ |$dbg_wrt_lambda| 'NIL) 
(ADD2LNC '|$dbg_wrt_lambda| $VALUES) 
(DEFPROP |$dbg_wrt_lambda| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_lambda| $PROPS) 
(DEFPROP |$dbg_wrt_lambda| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_lambda| $PROPS) 
(DSKSETQ |$dbg_wrt_pair| 'NIL) 
(ADD2LNC '|$dbg_wrt_pair| $VALUES) 
(DEFPROP |$dbg_wrt_pair| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_pair| $PROPS) 
(DEFPROP |$dbg_wrt_pair| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_pair| $PROPS) 
(DSKSETQ |$dbg_wrt_states| 'NIL) 
(ADD2LNC '|$dbg_wrt_states| $VALUES) 
(DEFPROP |$dbg_wrt_states| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_states| $PROPS) 
(DEFPROP |$dbg_wrt_states| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_states| $PROPS) 
(DSKSETQ |$dbg_wrt_contract| 'NIL) 
(ADD2LNC '|$dbg_wrt_contract| $VALUES) 
(DEFPROP |$dbg_wrt_contract| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_contract| $PROPS) 
(DEFPROP |$dbg_wrt_contract| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_contract| $PROPS) 
(DSKSETQ |$dbg_scalars| 'NIL) 
(ADD2LNC '|$dbg_scalars| $VALUES) 
(DEFPROP |$dbg_scalars| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_scalars| $PROPS) 
(DEFPROP |$dbg_scalars| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_scalars| $PROPS) 
(DSKSETQ |$NIused| '2.) 
(ADD2LNC '|$NIused| $VALUES) 
(DSKSETQ |$objects_with_index| '((MLIST SIMP) $LA |$Sk| $K)) 
(ADD2LNC '|$objects_with_index| $VALUES) 
(DSKSETQ |$compute_pp_loaded| 'T) 
(ADD2LNC '|$compute_pp_loaded| $VALUES) 
(DEFPROP |$compute_pp_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$compute_pp_loaded| $PROPS) 
(DEFPROP |$compute_pp_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$compute_pp_loaded| $PROPS) 
(DSKSETQ $AP '2.) 
(ADD2LNC '$AP $VALUES) 
(DEFPROP $AP ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '$AP $PROPS) 
(DEFPROP $AP $FIXNUM MODE) 
(ADD2LNC '$AP $PROPS) 
(DSKSETQ |$amp_4pts_loaded| 'T) 
(ADD2LNC '|$amp_4pts_loaded| $VALUES) 
(DEFPROP |$amp_4pts_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$amp_4pts_loaded| $PROPS) 
(DEFPROP |$amp_4pts_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$amp_4pts_loaded| $PROPS) 
(DSKSETQ |$nn| '4.) 
(ADD2LNC '|$nn| $VALUES) 
(DSKSETQ |$Lev0| '8.) 
(ADD2LNC '|$Lev0| $VALUES) 
(DSKSETQ |$Null2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -30. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.))
           ((MTIMES SIMP) -10. (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -50. (($P SIMP) 2. 0.)))) 
(ADD2LNC '|$Null2| $VALUES) 
(DSKSETQ |$Null3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 136. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.))
           ((MTIMES SIMP) 144. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.))
           ((MTIMES SIMP) 672. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 288. (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 800. (($P SIMP) 3. 0.)))) 
(ADD2LNC '|$Null3| $VALUES) 
(DSKSETQ |$S4z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4z| $VALUES) 
(DSKSETQ |$S4m|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 25. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 300. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -504. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 153. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 504. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 2268. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 1164. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -2016. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 2250. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4m| $VALUES) 
(DSKSETQ |$S4r1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 1512. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 18144. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) 54432. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 122472. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 734832. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -163296. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -979776. (($P SIMP) 3. 1.)))) 
(ADD2LNC '|$S4r1| $VALUES) 
(DSKSETQ |$S4r2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -1452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -5112. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 1452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -10512. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 1512. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -67122. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19320. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 92520. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 5850. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4r2| $VALUES) 
(DSKSETQ |$S4r3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -552. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -2412. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 552. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 1512. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -4896. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -37476. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 7728. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 49968. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -900. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4r3| $VALUES) 
(DSKSETQ |$Null4r1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 25. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -152. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -312. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1224. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -519. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 936. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 936. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 3004. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 624. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 4350. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4r1| $VALUES) 
(DSKSETQ |$Null4r2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -778. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -3696. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -3393. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -5640. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -15354. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -13050. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -36. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 4050. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 5088. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -5472. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 9000. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4r2| $VALUES) 
(DSKSETQ |$Null4g|
         '((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 37. 72.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 31. 6.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 29. 8.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 5. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 3. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 27. 2.) (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 75. 4.) (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4g| $VALUES) 
(DSKSETQ |$Null4cr|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -82. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -288. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -351. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -696. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1494. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1458. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 468. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 702. (($P SIMP) 2. 2.)))) 
(ADD2LNC '|$Null4cr| $VALUES) 
(DSKSETQ |$S6m|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 925. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -2700. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 1390. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5150. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -2315. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -5150. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -27000. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -2160. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 4320. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6480. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 14240. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 2160. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 30720. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 82400. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -1620. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -8640. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19860. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -7560. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -108600. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 6432. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 28320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$S6m| $VALUES) 
(DSKSETQ |$S6z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 6750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -20250. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 12275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -6750. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 15950. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 1900. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -7975. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 251225. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -43875. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9720. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 75700. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -337500. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 100680. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -191400. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 929500. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 79515. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -141150. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 214110. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1872750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18168. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1177320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -226500. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$S6z| $VALUES) 
(DSKSETQ |$Null6r16|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -251797. ((MEXPT SIMP) (($P SIMP) 1. 0.) 6.))
           ((MTIMES SIMP) -2092175. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -7110175. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -29761875.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -5461735. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -24201350.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -50991925.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -24404550.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -12108575. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -62731800.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -3421800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 69175800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -121746050. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 70097000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 59508925. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -294064625. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -775902375. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -23008900.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -19102900. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 11421000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -442111500. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -78516400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 529209500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1024096500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1110037500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 3074625000. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -149096700.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 40996125. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -116943750. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -1724253750. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1836843750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -221157000. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2713770000. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 83700000. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$Null6r16| $VALUES) 
(DSKSETQ |$Null6g|
         '((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 709. 5400.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 6.))
           ((MTIMES SIMP) ((RAT SIMP) 253. 420.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.) (($P SIMP) 1. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 1051. 315.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 603. 140.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 919. 56.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 5. 2.) (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 10547. 1260.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) ((RAT SIMP) 2831. 420.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 9. 2.) (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 667. 28.) (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 151. 7.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 5. 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 333. 14.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 66103. 3780.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 22. 3.) (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 104651. 1260.) (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 121. 6.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 19141. 378.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 415. 21.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 5. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 508. 21.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 884. 7.) (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 2245. 21.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) ((RAT SIMP) 11343. 140.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 5065. 42.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 295. 14.) (($P SIMP) 1. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 2175. 14.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 1613. 6.) (($P SIMP) 1. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -20. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 8125. 18.) (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$Null6g| $VALUES) 
(DSKSETQ |$S8m1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 3704400. ((MEXPT SIMP) (($P SIMP) 2. 0.) 4.))
           ((MTIMES SIMP) -4233600. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 47098800. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 4233600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 121564800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -95719050.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -168663600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -2066129100.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 2822400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -8467200. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 564480. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -134930880. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -164058060. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 446029860. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 1881600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 300059350. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -166168800. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -564480. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -89953920. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 240527460.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 193485600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6641529720. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -566729900. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -4515839300.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -2822400. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 31399200. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -303712860. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -1918948920. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -2176090560. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 218051350.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 3466376900. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 356247360. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -1693440. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 67465440. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4233600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -301960395. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 200500650.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 84091995. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 1532790000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 87908400. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -1519737120. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 922165425.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 1693440. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -67465440. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 329030595. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1768903290. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 2882147400. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -220555395.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -4130193690. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 514439100. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -384952680. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 8399122200. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -1354752. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 37184832. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -151277760. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -432712800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1501803216. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2179008. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 755612928. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -1367559072. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 442163232. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -14516463024. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 28910880. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 105066720. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 697965480. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 46425600. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 8289945720. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -120426480. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -2275704720. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 73716750. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8m1| $VALUES) 
(DSKSETQ |$S8m2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 11760. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -23520. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 364560. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 11760. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 769440. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -992250. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -1134000. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -13891500.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -7840. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -907200. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -1003948. (($P SIMP) 2. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 2996548. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 1903750. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -776160. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -604800. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1974148. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1268960. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 43927352. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -3903500. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -30054500.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 243040. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -1698748. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -12175352. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -12949440. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 1495750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 22998500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 4603200. (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 453600. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2003091. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 921690. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 624291. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 9218160. (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 412080. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -9684000. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4919625. ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -453600. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1842891. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 11683434. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 17523720. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1598091. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -27559434. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -94500. (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -3330600. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 46431000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 279360. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -676800. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2152800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -8285520. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 83520. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 5080320. (($P SIMP) 1. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -7653024. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 4110624. (($P SIMP) 1. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -83615280. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 118560. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 522720. (($P SIMP) 1. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 4197864. (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -122880. (($P SIMP) 1. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 51399096. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -856944. (($P SIMP) 1. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -14931216. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 366750. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8m2| $VALUES) 
(DSKSETQ |$S8z1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 63000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -126000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -12448800. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 23738400. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 12448800. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 63000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -35002800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19192950. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 11264400. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 618823800.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -42000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 23950080. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -68817420. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 10255140. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 8144150. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 20048000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -631680. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 26813220. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -22545600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1237619880. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -14149100. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 539448700.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -772800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -15677340. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -360009720. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -156750720. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 13777750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -223149500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 910342720. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -11975040.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 16215885. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19570950.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 28720755. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 462861000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10558800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222613440. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -73024875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 11975040. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2116485. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 529542090. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -18257400. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -12882555.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 512024310. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1212819300. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -247152360. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -4300632000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -10789632. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 10184832. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -262211040. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 135449328. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1209600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -383096448. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 384247584. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 356467104. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 6188984592. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 126077280. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -64299480. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -113561280. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2262735720. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -1427760. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 419373360. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -54920250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8z1| $VALUES) 
(DSKSETQ |$S8z2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -63000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -10823400. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 20437200. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 10823400. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -30038400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 17038350. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9601200. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 530541900.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -21000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 20139840. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -57671460. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7657020. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6809950. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 17416000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -416640. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 21328860. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -19210800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1064138040. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11458300. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 464137100.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -512400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -13549620. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -305834760. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -134722560. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 11726750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -191999500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 772506560. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -10069920.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 13616505. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -17038350.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 24652215. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 393876000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -9248400. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -194265120. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -64519875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 10069920. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -802305. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 453611970. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10546200. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10779615.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 439123230. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1028682900. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -208166280. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -3654567000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -9265536. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 8963136. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -220237920. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 118298544. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 604800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -328898304. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 324832032. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 300357792. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 5264441616. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 106609440. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -55667640. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -95941440. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -1931385960. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -848880. (($P SIMP) 1. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 359941680. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -46478250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8z2| $VALUES) 
(DSKSETQ |$S10z1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 8890560000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -493920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -47040000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -816480000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -680400000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21840000. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 40166544600. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 47040000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11854080000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -47040000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 38525760000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -17406144000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -823200000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1338960000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 22514954000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -34574400000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -28153440000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 27552406000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 816480000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 47040000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -26671680000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41114304000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -21840000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41941606000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -65582521200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -30367750000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -575909838000.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 28153440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -658560000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -68300806000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 26403816600.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 6659590000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 556646958000. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 17012800000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -414892800000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 612360000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -778260000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 15500824500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 165900000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -23835724500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2976750000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 123480000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19766203100. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 8643600000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2610368400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 37648107500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 347766720000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11311477275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -6952837500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -446460000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 28894320000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -55227112500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 8829124500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 73883607500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 15484392000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1332626535000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -40007615550. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -771289485750.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -28894320000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 446460000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 54671452500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2976750000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 61435500. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 55566000000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -43951472400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -271032372000. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -286098435000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 6371568000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -12604951100. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -215509203000. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -167485920000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 14943553275.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 412610955750. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 59737860000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -104496000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 17850699600. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -12435219600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5376162400. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -9549187200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 9348102400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -319433436000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 6258067200. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 368756136000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -23408646912.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -36082698000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -5845392000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -790017472800. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 29446648000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 865169323200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -89828383680. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -5267808000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 12886098000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 247693312800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 225351473760. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -20082748000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -551036203200. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 2634992640. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -81345942720. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 607282147584. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 1587600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5427840000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 7813260000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 854670000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 254080638000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5662720000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -255510192000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 11300654400. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 1345650000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -6006960000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -71086512000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 6561480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 177150240000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -116617158000. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 116534544000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -1256174740800. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -801360000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -32628708000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 25637875200. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -1805580000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -52980480000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 68103216000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -33493788000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 1017474393600. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) 269482500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 16188732000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -15851576700. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -3532347000. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) -456913920600. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 1395489600. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 94471732800. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -6935292000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S10z1| $VALUES) 
(DSKSETQ |$S10z2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -987840000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 493920000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -538272000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -211680000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -282240000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 538272000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -740880000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 887600000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 297808000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 18276010200. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -1152480000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 538272000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1528800000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -870240000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 8890560000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6979392000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1481760000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -2073008000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 28865354000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -16134720000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -7408800000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -7021994000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 282240000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -538272000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 211680000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 16728768000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -297808000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 35591206000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -41558252400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -28984774000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -338354074800.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) -740880000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 7408800000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 1185408000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -33726406000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 26245762200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 5276614000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 354653434800. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 3841600000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -320060160000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 864360000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -897624000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -864360000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 584724000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7033624500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 312900000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15368524500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11840850000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222264000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -12051172700. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4033680000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10236358800. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7923867500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 158101440000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -903164325. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -2084197500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -864360000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1210524000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 6667920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -19580200500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 3007924500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 42183687500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 21707784000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 706144455000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -760732350. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -359389840950.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) 864360000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -6667920000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1210524000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 19024540500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -14804370000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 5882635500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2222640000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -6136822800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18131623200. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -73995075000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 148176000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -2914240700. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -90863551800. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -60799200000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -6161648325.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 107398030950. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -64729980000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 271824000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 7107435600. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1691955600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 9836573600. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5484931200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5864633600. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -243228636000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1347091200. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 275616936000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -24356973312.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) -271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -11114538000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -12619152000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -413747200800. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -3152072000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 377966635200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -105001606080. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 1505952000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -227982000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 84796480800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 77209342560. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 8564612000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -134957995200. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 147728931840. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -61431088320. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 376838832384. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 1587600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -8324160000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 3410316000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 3750990000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 185496318000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -845824000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -183256752000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 16200340800. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 4241970000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 20725200000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -28186032000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2261880000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 43731360000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -127285830000. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 88084752000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -812357985600. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -349776000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -20774628000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 18773798400. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -112140000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -22498560000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 56394288000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -25510428000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 690708211200. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) -55093500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 9414972000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -12279627900. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -2600955000. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) -316414042200. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 705211200. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 65112321600. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -5241852000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S10z2| $VALUES) 
(DSKSETQ |$S103z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -8001504000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 4.))
           ((MTIMES SIMP) -32006016000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 16003008000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 99574272000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 21337344000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -196777728000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 104908608000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -45045504000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 3.))
           ((MTIMES SIMP) -99574272000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 47416320000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -8001504000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 48009024000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 194406912000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -92461824000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 43563744000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -1792336896000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -2576484288000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 7112448000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -14224896000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -501150988800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 514530374400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 441839664000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7112448000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 87761116800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -457630790400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 4061207808000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 134708448000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -106673616000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 6322176000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -167181974400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -3589526644200. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -5619712000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 3.))
           ((MTIMES SIMP) 132765696000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 300421900800. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -552463430400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -170698752000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -26156592000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -270273024000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 60928560000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 3839299430400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 4795698700800. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -294705600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 405817910400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -3905736870000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 3143109312000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -432673920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -3369517242000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 37933056000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -26119900800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 296415302400. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -437098032000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 2106707097600. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -2541052684800. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 3435312384000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 192470678400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -6213646698000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5520826256400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 1443258877200. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 62480247253200.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) 204252384000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -430303104000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -185345126400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 5319068874000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -7740984220200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -4520578045200. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -44612888821200. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 697085760000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 40182960384000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 15321398400.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15066475200. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15321398400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -202319308800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 923941588500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 121367736000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 2064731287500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -3029894910000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 75895747200. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 1456309992900. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -811066032000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 9453628800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 5207328000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -4368576128400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4017877831500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19190767680000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 324362765475. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -394125385500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -143345462400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 232452259200. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 256048128000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -4741513459200. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 4475838005100. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -6569242375500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -161245123200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 3944646216000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1380872467500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1179466142400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -127827325665000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2053316263950. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 75396325217850.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) -112702665600.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -237200140800.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -40416163200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -2692058273100. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 9439988670000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1453598968500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -11342131920000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -3345674864400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 11567302783200. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 17434459413000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -9453628800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 1869329145600. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 4020673836900. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -5866932670200. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 12281913504000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -805050582525.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -6720249875850. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 59658933348000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 66919708800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1500917040000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 2178181861200. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 163034924400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1618250440800. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1910158588800. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1613022297600. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 49111179012000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 438568300800. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -17279037720000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 10785603015936.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) 1991485440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -2648040595200. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -4662858416400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 7078970505600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 57583975615200. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -546142632000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -69884033083200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -27245214682560. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -85033670400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -6880443591600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 420527181600. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -35674605701280. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -1170019452000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 19828757793600. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -87175629112320. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -26971837583040. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) -271805393809152. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 168391440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 975316665600. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -540966535200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -2722302709200. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -33663814002000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -567494860800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 11635371216000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -9239591390400. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -2776289040000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 4976458318800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 17649435254400. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 40063922640000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 3509112859200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -10309655635200. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 40713698768400. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 33410065449600. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) 372093476932800. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 799527909600. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -48348316800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 4728322620000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -3565119398400. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -1631223468000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -9236108851200. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -18527478710400. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -4958602812000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) -126713247091200. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) 16108035300.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 1771370748000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 2953030572900. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 840041987400. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) 36360611332200. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) -1078772817600. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) -6400051876800. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -1301785884000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S103z| $VALUES) 
(DSKSETQ |$qq3| '1.) 
(ADD2LNC '|$qq3| $VALUES) 
(DSKSETQ |$qq2| '1.) 
(ADD2LNC '|$qq2| $VALUES) 
(DSKSETQ |$qq1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 6750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -20250. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 12275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -6750. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 15950. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 1900. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -7975. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 251225. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -43875. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9720. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 75700. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -337500. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 100680. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -191400. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 929500. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 79515. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -141150. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 214110. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1872750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18168. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1177320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -226500. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$qq1| $VALUES) 
(DSKSETQ |$nq3| '0.) 
(ADD2LNC '|$nq3| $VALUES) 
(DSKSETQ |$nq2| '0.) 
(ADD2LNC '|$nq2| $VALUES) 
(DSKSETQ |$nq1| '6.) 
(ADD2LNC '|$nq1| $VALUES) 
(DSKSETQ |$filename| '"S6zS6zTT.lisp") 
(ADD2LNC '|$filename| $VALUES) 
(DSKSETQ |$qq|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 6750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -20250. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 12275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -6750. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 15950. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 1900. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -7975. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 251225. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -43875. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9720. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 75700. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -337500. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 100680. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -191400. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 929500. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 79515. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -141150. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 214110. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1872750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18168. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1177320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -226500. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$qq| $VALUES) 
(DSKSETQ |$nq| '6.) 
(ADD2LNC '|$nq| $VALUES) 
(DSKSETQ |$Assss|
         '((MTIMES SIMP)
           ((MPLUS SIMP) 2309803228800000.
            ((MTIMES SIMP RATSIMP) 741040803076800. |$Ms|)
            ((MTIMES SIMP) 628982462308000.
             ((MEXPT SIMP RATSIMP) |$Ms| 2.))
            ((MTIMES SIMP) 85794195966592.
             ((MEXPT SIMP RATSIMP) |$Ms| 3.))
            ((MTIMES SIMP) 4350795486784.
             ((MEXPT SIMP RATSIMP) |$Ms| 4.))
            ((MTIMES SIMP) 167342976000.
             ((MEXPT SIMP RATSIMP) |$Ms| 5.))
            ((MTIMES SIMP) 2916000000. ((MEXPT SIMP RATSIMP) |$Ms| 6.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -13858819372800000.
              ((MTIMES SIMP RATSIMP) -3894134860022400. |$Ms|)
              ((MTIMES SIMP) -3676750553152320.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -528289232598528.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -34486913495040.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) -1667843136000.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP) -34992000000.
               ((MEXPT SIMP RATSIMP) |$Ms| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP)
                ((MTIMES SIMP RATSIMP) -276054979219200. |$Ms|)
                ((MTIMES SIMP) -117585855152640.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -22634435388672.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -1467538560000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -34992000000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               |$Mt|))
             |$om|)
            ((MTIMES SIMP)
             ((MPLUS SIMP) 36726556260700800.
              ((MTIMES SIMP RATSIMP) 9507425838082560. |$Ms|)
              ((MTIMES SIMP) 9400888235360736.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 1388817277608960.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 116443556858880.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) 6808616352000.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP) 174960000000.
               ((MEXPT SIMP RATSIMP) |$Ms| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -966956506444800.
                ((MTIMES SIMP RATSIMP) 1058015248103040. |$Ms|)
                ((MTIMES SIMP) 612230806626624.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 158761709802880.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 11983539161600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 353635200000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 241739126611200.
                ((MTIMES SIMP RATSIMP) 175506566053440. |$Ms|)
                ((MTIMES SIMP) 52499490691584.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 4556793881600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 161179200000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -56221110786211200.
              ((MTIMES SIMP RATSIMP) -14387878870811520. |$Ms|)
              ((MTIMES SIMP) -13882561604409600.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -2080324690448640.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -214661747258880.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) -14606388288000.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP) -466560000000.
               ((MEXPT SIMP RATSIMP) |$Ms| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 4344263698780800.
                ((MTIMES SIMP RATSIMP) -1643562615534720. |$Ms|)
                ((MTIMES SIMP) -1326238743490880.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -440485250900480.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -39248241363200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -1464393600000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -980491357958400.
                ((MTIMES SIMP RATSIMP) -737290499115840. |$Ms|)
                ((MTIMES SIMP) -272045772168960.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -30424476025600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -1381708800000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -38034045849600.
                ((MTIMES SIMP RATSIMP) -32882233320960. |$Ms|)
                ((MTIMES SIMP) -6629171878400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -383875200000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 55176214919688000.
              ((MTIMES SIMP RATSIMP) 14946889956143040. |$Ms|)
              ((MTIMES SIMP) 13049652133545600.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 2007065641699200.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 236768000183040.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) 17624433600000.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP) 699840000000.
               ((MEXPT SIMP RATSIMP) |$Ms| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -8481384021556800.
                ((MTIMES SIMP RATSIMP) 1433556470043840. |$Ms|)
                ((MTIMES SIMP) 1632312970536960.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 641302961290240.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 65688422201600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 3154680000000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1842302904379200.
                ((MTIMES SIMP RATSIMP) 1246957597361280. |$Ms|)
                ((MTIMES SIMP) 566881727811520.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 78870203462400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 4776770560000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 72631981670400.
                ((MTIMES SIMP RATSIMP) 134796662027520. |$Ms|)
                ((MTIMES SIMP) 34876179692800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 2828942720000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 12315153081600.
                ((MTIMES SIMP RATSIMP) 4725461760000. |$Ms|)
                ((MTIMES SIMP) 550752160000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -36705121730956800.
              ((MTIMES SIMP RATSIMP) -11075748624345600. |$Ms|)
              ((MTIMES SIMP) -8074751285346048.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -1305501147449856.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -162932912640000.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) -12054718080000.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP) -559872000000.
               ((MEXPT SIMP RATSIMP) |$Ms| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 9105160773830400.
                ((MTIMES SIMP RATSIMP) -929569399794560. |$Ms|)
                ((MTIMES SIMP) -1300871163570816.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -551547372216832.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -60095250720000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -3675369600000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -2030620670150400.
                ((MTIMES SIMP RATSIMP) -1105299310577280. |$Ms|)
                ((MTIMES SIMP) -631928072465920.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -101236281542400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -8366179840000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -21247729920000.
                ((MTIMES SIMP RATSIMP) -216174588997120. |$Ms|)
                ((MTIMES SIMP) -69170972198400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -8128129280000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -30641757926400.
                ((MTIMES SIMP RATSIMP) -19060304640000. |$Ms|)
                ((MTIMES SIMP) -3327072640000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1861885440000.
                ((MTIMES SIMP RATSIMP) -449625600000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 16977375605404800.
              ((MTIMES SIMP RATSIMP) 5812636446702720. |$Ms|)
              ((MTIMES SIMP) 3299433861929472.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 556224070164480.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 68165979148800.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) 4697015040000.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP) 186624000000.
               ((MEXPT SIMP RATSIMP) |$Ms| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -5667116033395200.
                ((MTIMES SIMP RATSIMP) 658120601908800. |$Ms|)
                ((MTIMES SIMP) 689154815912192.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 294412838866560.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 31071414400000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 2133561600000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1421856041836800.
                ((MTIMES SIMP RATSIMP) 515897370348800. |$Ms|)
                ((MTIMES SIMP) 427649457200256.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 69951238848000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 7629999360000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -60219075916800.
                ((MTIMES SIMP RATSIMP) 192135838498560. |$Ms|)
                ((MTIMES SIMP) 65715341088000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 11424443520000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 31695008716800.
                ((MTIMES SIMP RATSIMP) 26468100640000. |$Ms|)
                ((MTIMES SIMP) 7629999360000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 4277111040000.
                ((MTIMES SIMP RATSIMP) 2133561600000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.))
              ((MTIMES SIMP) 186624000000.
               ((MEXPT SIMP RATSIMP) |$Mt| 6.)))
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -5305782709232640.
              ((MTIMES SIMP RATSIMP) -2003824507601664. |$Ms|)
              ((MTIMES SIMP) -855162947473920.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -142772104604160.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -14359449830400.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) -1022077440000.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 2026879210978560.
                ((MTIMES SIMP RATSIMP) -444685965597824. |$Ms|)
                ((MTIMES SIMP) -244863518476800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -90979096184320.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -9697593600000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -449625600000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -675746540369280.
                ((MTIMES SIMP RATSIMP) -98069522366208. |$Ms|)
                ((MTIMES SIMP) -177494932645120.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -28463862758400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -3327072640000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 77242466062080.
                ((MTIMES SIMP RATSIMP) -106210706904832. |$Ms|)
                ((MTIMES SIMP) -33659444102400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -8128129280000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -18618873408000.
                ((MTIMES SIMP RATSIMP) -16514491680000. |$Ms|)
                ((MTIMES SIMP) -8366179840000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -3236734080000.
                ((MTIMES SIMP RATSIMP) -3675369600000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.))
              ((MTIMES SIMP) -559872000000.
               ((MEXPT SIMP RATSIMP) |$Mt| 6.)))
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 967129643197440.
              ((MTIMES SIMP RATSIMP) 369874649678400. |$Ms|)
              ((MTIMES SIMP) 115229817017280.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 17634233122560.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 1097187897600.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -412800424447680.
                ((MTIMES SIMP RATSIMP) 175345244024160. |$Ms|)
                ((MTIMES SIMP) 59682926195520.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 13188157585920.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 1497153600000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 229136646293760.
                ((MTIMES SIMP RATSIMP) -1330404672960. |$Ms|)
                ((MTIMES SIMP) 40027242454720.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 7091634092800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 550752160000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -40568689230720.
                ((MTIMES SIMP RATSIMP) 35500272375040. |$Ms|)
                ((MTIMES SIMP) 9883475462400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 2828942720000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 7649423639040.
                ((MTIMES SIMP RATSIMP) 4068111641600. |$Ms|)
                ((MTIMES SIMP) 4776770560000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 198417600000.
                ((MTIMES SIMP RATSIMP) 3154680000000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.))
              ((MTIMES SIMP) 699840000000.
               ((MEXPT SIMP RATSIMP) |$Mt| 6.)))
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -68110116986880.
              ((MTIMES SIMP RATSIMP) -18042131332800. |$Ms|)
              ((MTIMES SIMP) -2605736563200.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -5377466880.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 55370873813760.
                ((MTIMES SIMP RATSIMP) -25641501673920. |$Ms|)
                ((MTIMES SIMP) -7788270732480.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -481527452160.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -49958621349120.
                ((MTIMES SIMP RATSIMP) -2070091705280. |$Ms|)
                ((MTIMES SIMP) -3054775541760.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -881439718400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 8974861290240.
                ((MTIMES SIMP RATSIMP) -5626090254080. |$Ms|)
                ((MTIMES SIMP) -1700422585600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -383875200000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -2636127098880.
                ((MTIMES SIMP RATSIMP) 366775916800. |$Ms|)
                ((MTIMES SIMP) -1381708800000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1087523712000.
                ((MTIMES SIMP RATSIMP) -1464393600000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.))
              ((MTIMES SIMP) -466560000000.
               ((MEXPT SIMP RATSIMP) |$Mt| 6.)))
             ((MEXPT SIMP RATSIMP) |$om| 9.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 2869055795520.
              ((MTIMES SIMP RATSIMP) -402091972992. |$Ms|)
              ((MTIMES SIMP) 90096022656.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -5713621070400.
                ((MTIMES SIMP RATSIMP) -555385173408. |$Ms|)
                ((MTIMES SIMP) -105369866496.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 3723732146880.
                ((MTIMES SIMP RATSIMP) 1764240667392. |$Ms|)
                ((MTIMES SIMP) -227387231616.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 271351906560.
                ((MTIMES SIMP RATSIMP) -110661144320. |$Ms|)
                ((MTIMES SIMP) 148824761600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 746112602880.
                ((MTIMES SIMP RATSIMP) -376361958400. |$Ms|)
                ((MTIMES SIMP) 161179200000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -670923648000.
                ((MTIMES SIMP RATSIMP) 353635200000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.))
              ((MTIMES SIMP) 174960000000.
               ((MEXPT SIMP RATSIMP) |$Mt| 6.)))
             ((MEXPT SIMP RATSIMP) |$om| 10.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -373447895040.
              ((MTIMES SIMP RATSIMP) 74689579008. |$Ms|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 246725991360.
                ((MTIMES SIMP RATSIMP) -78758608896. |$Ms|))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 551401599360.
                ((MTIMES SIMP RATSIMP) -137348012160. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -460002572160.
                ((MTIMES SIMP RATSIMP) 109493123328. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -136400087040.
                ((MTIMES SIMP RATSIMP) 54613440000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 169236864000.
                ((MTIMES SIMP RATSIMP) -34992000000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.))
              ((MTIMES SIMP) -34992000000.
               ((MEXPT SIMP RATSIMP) |$Mt| 6.)))
             ((MEXPT SIMP RATSIMP) |$om| 11.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 37344789504.
              ((MTIMES SIMP RATSIMP) -39379304448. |$Mt|)
              ((MTIMES SIMP) -48183801344.
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) 51748553728.
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP) 11956830784.
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP) -16365024000.
               ((MEXPT SIMP RATSIMP) |$Mt| 5.))
              ((MTIMES SIMP) 2916000000.
               ((MEXPT SIMP RATSIMP) |$Mt| 6.)))
             ((MEXPT SIMP RATSIMP) |$om| 12.)))
           ((MEXPT SIMP)
            ((MPLUS SIMP) 1. ((MTIMES SIMP RATSIMP) -6. |$om|)
             ((MTIMES SIMP) 15. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -20. ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 15. ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -6. ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MEXPT SIMP RATSIMP) |$om| 6.)
             ((MTIMES SIMP)
              ((MPLUS SIMP) -12. ((MTIMES SIMP RATSIMP) 72. |$om|)
               ((MTIMES SIMP) -180. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 240. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -180. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 72. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -12. ((MEXPT SIMP RATSIMP) |$om| 6.)))
              |$Xi|)
             ((MTIMES SIMP)
              ((MPLUS SIMP) 66. ((MTIMES SIMP RATSIMP) -396. |$om|)
               ((MTIMES SIMP) 990. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -1320. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 990. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -396. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 66. ((MEXPT SIMP RATSIMP) |$om| 6.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 2.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -220. ((MTIMES SIMP RATSIMP) 1320. |$om|)
               ((MTIMES SIMP) -3300. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 4400. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -3300. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 1320. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -220. ((MEXPT SIMP RATSIMP) |$om| 6.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 3.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 495. ((MTIMES SIMP RATSIMP) -2970. |$om|)
               ((MTIMES SIMP) 7425. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -9900. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 7425. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -2970. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 495. ((MEXPT SIMP RATSIMP) |$om| 6.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 4.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -792. ((MTIMES SIMP RATSIMP) 4752. |$om|)
               ((MTIMES SIMP) -11880. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 15840. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -11880. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 4752. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -792. ((MEXPT SIMP RATSIMP) |$om| 6.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 5.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 924. ((MTIMES SIMP RATSIMP) -5544. |$om|)
               ((MTIMES SIMP) 13860. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -18480. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 13860. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -5544. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 924. ((MEXPT SIMP RATSIMP) |$om| 6.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 6.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -792. ((MTIMES SIMP RATSIMP) 4752. |$om|)
               ((MTIMES SIMP) -11880. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 15840. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -11880. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 4752. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -792. ((MEXPT SIMP RATSIMP) |$om| 6.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 7.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 495. ((MTIMES SIMP RATSIMP) -2970. |$om|)
               ((MTIMES SIMP) 7425. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -9900. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 7425. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -2970. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 495. ((MEXPT SIMP RATSIMP) |$om| 6.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 8.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -220. ((MTIMES SIMP RATSIMP) 1320. |$om|)
               ((MTIMES SIMP) -3300. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 4400. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -3300. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 1320. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -220. ((MEXPT SIMP RATSIMP) |$om| 6.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 9.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 66. ((MTIMES SIMP RATSIMP) -396. |$om|)
               ((MTIMES SIMP) 990. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -1320. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 990. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -396. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 66. ((MEXPT SIMP RATSIMP) |$om| 6.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 10.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -12. ((MTIMES SIMP RATSIMP) 72. |$om|)
               ((MTIMES SIMP) -180. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 240. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -180. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 72. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -12. ((MEXPT SIMP RATSIMP) |$om| 6.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 11.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 1. ((MTIMES SIMP RATSIMP) -6. |$om|)
               ((MTIMES SIMP) 15. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -20. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 15. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -6. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MEXPT SIMP RATSIMP) |$om| 6.))
              ((MEXPT SIMP RATSIMP) |$Xi| 12.)))
            -1.))) 
(ADD2LNC '|$Assss| $VALUES) 
(DSKSETQ $GH_0
         '((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 2.) -1.)
           ((MEXPT SIMP) (($XX SIMP) 1. 4.) -1.)
           ((MEXPT SIMP) (($XX SIMP) 2. 4.) -1.))) 
(ADD2LNC '$GH_0 $VALUES) 
(DSKSETQ |$tttt0|
         '((MTIMES SIMP)
           ((MEXPT SIMP) (($XX SIMP) 1. 2.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 2.)))
           ((MEXPT SIMP) (($XX SIMP) 1. 3.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 3.)))
           ((MEXPT SIMP) (($XX SIMP) 1. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 4.)))
           ((MEXPT SIMP) (($XX SIMP) 2. 3.)
            ((MTIMES SIMP) -4. (($PP SIMP) 2. 3.)))
           ((MEXPT SIMP) (($XX SIMP) 2. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 2. 4.)))
           ((MEXPT SIMP) (($XX SIMP) 3. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 3. 4.))))) 
(ADD2LNC '|$tttt0| $VALUES) 
(DSKSETQ |$tttt|
         '((MTIMES SIMP FACTORED)
           ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
            ((MPLUS SIMP) -4. ((MTIMES SIMP) 2. |$Ms|)
             ((MTIMES SIMP) 2. |$Mt|)))
           ((MEXPT SIMP) |$om|
            ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 10.)
           ((MEXPT SIMP) |$Xi| -2.)
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|) 2.))) 
(ADD2LNC '|$tttt| $VALUES) 
(DSKSETQ |$a1234|
         '((MLIST SIMP)
           ((MTIMES SIMP FACTORED) 32.
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -10. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MPLUS SIMP IRREDUCIBLE) 72181350900000.
             ((MTIMES SIMP RATSIMP) 23157525096150. |$Ms|)
             ((MTIMES SIMP) 19655701947125.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) 2681068623956.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) 135962358962.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP) 5229468000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.))
             ((MTIMES SIMP) 91125000. ((MEXPT SIMP RATSIMP) |$Ms| 6.))
             ((MTIMES SIMP RATSIMP) -433088105400000. |$om|)
             ((MTIMES SIMP RATSIMP) -121691714375700. |$Ms| |$om|)
             ((MTIMES SIMP) -114898454786010.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$om|)
             ((MTIMES SIMP) -16509038518704.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$om|)
             ((MTIMES SIMP) -1077716046720.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$om|)
             ((MTIMES SIMP) -52120098000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$om|)
             ((MTIMES SIMP) -1093500000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$om|)
             ((MTIMES SIMP RATSIMP) -8626718100600. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -3674557973520.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt| |$om|)
             ((MTIMES SIMP) -707326105896.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt| |$om|)
             ((MTIMES SIMP) -45860580000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt| |$om|)
             ((MTIMES SIMP) -1093500000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt| |$om|)
             ((MTIMES SIMP) 1147704883146900.
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 297107057440080. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 293777757355023.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 43400539925280.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 3638861151840.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 212769261000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 5467500000. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -30217390826400. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 33062976503220. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 19132212707082.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 4961303431340.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 374485598800.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 11051100000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 7554347706600.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 5484580189170. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 1640609084112.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 142399808800.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 5036850000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -1756909712069100.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -449621214712860. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -433830050137800.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -65010146576520.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -6708179601840.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -456449634000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -14580000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 135758240586900. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -51361331735460. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -41444960734090.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -13765164090640.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1226507542600.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -45762300000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -30640354936200.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -23040328097370. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -8501430380280.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -950764875800.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -43178400000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1188563932800.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1027569791280. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -207161621200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -11996100000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1724256716240250.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 467090311129470. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 407801629173300.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 62720801303100.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 7399000005720.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 550763550000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 21870000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -265043250673650. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 44798639688870. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 51009780329280.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 20040717540320.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2052763193800.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 98583750000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 57571965761850.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 38967424917540. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 17715053994110.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2464693858200.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 149274080000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2269749427200.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 4212395688360. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1089880615400.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 88404460000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 384848533800.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 147670680000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 17211005000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -1147035054092400.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -346117144510800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -252335977667064.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -40796910857808.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -5091653520000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -376709940000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -17496000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 284536274182200. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -29049043743580. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -40652223861588.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -17235855381776.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1877976585000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -114855300000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -63456895942200.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -34540603455540. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -19747752264560.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -3163633798200.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -261443120000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -663991560000.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -6755455906160. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -2161592881200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -254004040000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -957554935200.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -595634520000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -103971020000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -58183920000.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -14050800000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 530542987668900.
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 181644888959460. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 103107308185296.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 17382002192640.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2130186848400.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 146781720000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 5832000000. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -177097376043600. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 20566268809650. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 21536087997256.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 9200401214580.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 970981700000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 66673800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 44433001307400.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 16121792823400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 13364045537508.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2185976214000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 238437480000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1881846122400.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 6004244953080. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2053604409000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 357013860000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 990469022400.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 827128145000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 238437480000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 133659720000.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 66673800000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 5832000000. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -165805709663520.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -62619515862552. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -26723842108560.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -4461628268880.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -448732807200.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -31939920000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 63339975343080. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -13896436424932. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -7651984952400.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2843096755760.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -303049800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -14050800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -21117079386540.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -3064672573944. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -5546716645160.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -889495711200.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -103971020000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 2413827064440.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -3319084590776. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1051857628200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -254004040000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -581839794000.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -516077865000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -261443120000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -101147940000.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -114855300000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -17496000000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 30222801349920.
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 11558582802450. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 3600931781790.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 551069785080.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 34287121800.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -12900013263990. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 5479538875755. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1865091443610.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 412129924560.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 46786050000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 7160520196680.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -41575146030. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1250851326710.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 221613565400.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 17211005000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1267771538460.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1109383511720. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 308858608200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 88404460000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 239044488720.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 127128488800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 149274080000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 6200550000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 98583750000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 21870000000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -2128441155840.
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -563816604150. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -81429267600.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -168045840. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1730339806680. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -801296927310. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -243383460390.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -15047732880.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -1561206917160.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -64690365790. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -95461735680.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -27544991200.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 280464415320.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -175815320440. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -53138205800.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -11996100000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -82378971840.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 11461747400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -43178400000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 33985116000.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -45762300000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -14580000000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 89657993610.
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -12565374156. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 2815500708. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -178550658450. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -17355786669. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -3292808328.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 116366629590.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 55132520856. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -7105850988.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 8479747080. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -3458160760. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 4650773800. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 23316018840.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -11761311200. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 5036850000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -20966364000.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 11051100000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 5467500000. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -11670246720.
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 2334049344. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 7710187230. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -2461206528. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 17231299980.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -4292125380. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -14375080380.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 3421660104. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -4262502720.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 1706670000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 5288652000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -1093500000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -1093500000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 1167024672.
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -1230603264. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -1505743792.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 1617142304. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 373650962. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -511407000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 91125000. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))))
           ((MTIMES SIMP FACTORED) 32.
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om|) -6.)
            ((MPLUS SIMP IRREDUCIBLE) 72181350900000.
             ((MTIMES SIMP RATSIMP) 23157525096150. |$Ms|)
             ((MTIMES SIMP) 19655701947125.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) 2681068623956.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) 135962358962.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP) 5229468000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.))
             ((MTIMES SIMP) 91125000. ((MEXPT SIMP RATSIMP) |$Ms| 6.))
             ((MTIMES SIMP RATSIMP) -433088105400000. |$om|)
             ((MTIMES SIMP RATSIMP) -121691714375700. |$Ms| |$om|)
             ((MTIMES SIMP) -114898454786010.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$om|)
             ((MTIMES SIMP) -16509038518704.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$om|)
             ((MTIMES SIMP) -1077716046720.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$om|)
             ((MTIMES SIMP) -52120098000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$om|)
             ((MTIMES SIMP) -1093500000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$om|)
             ((MTIMES SIMP RATSIMP) -8626718100600. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -3674557973520.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt| |$om|)
             ((MTIMES SIMP) -707326105896.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt| |$om|)
             ((MTIMES SIMP) -45860580000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt| |$om|)
             ((MTIMES SIMP) -1093500000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt| |$om|)
             ((MTIMES SIMP) 1147704883146900.
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 297107057440080. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 293777757355023.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 43400539925280.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 3638861151840.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 212769261000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 5467500000. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -30217390826400. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 33062976503220. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 19132212707082.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 4961303431340.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 374485598800.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 11051100000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 7554347706600.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 5484580189170. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 1640609084112.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 142399808800.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 5036850000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -1756909712069100.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -449621214712860. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -433830050137800.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -65010146576520.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -6708179601840.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -456449634000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -14580000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 135758240586900. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -51361331735460. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -41444960734090.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -13765164090640.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1226507542600.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -45762300000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -30640354936200.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -23040328097370. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -8501430380280.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -950764875800.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -43178400000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1188563932800.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1027569791280. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -207161621200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -11996100000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1724256716240250.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 467090311129470. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 407801629173300.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 62720801303100.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 7399000005720.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 550763550000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 21870000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -265043250673650. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 44798639688870. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 51009780329280.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 20040717540320.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2052763193800.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 98583750000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 57571965761850.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 38967424917540. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 17715053994110.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2464693858200.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 149274080000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2269749427200.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 4212395688360. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1089880615400.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 88404460000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 384848533800.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 147670680000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 17211005000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -1147035054092400.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -346117144510800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -252335977667064.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -40796910857808.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -5091653520000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -376709940000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -17496000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 284536274182200. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -29049043743580. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -40652223861588.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -17235855381776.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1877976585000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -114855300000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -63456895942200.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -34540603455540. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -19747752264560.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -3163633798200.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -261443120000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -663991560000.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -6755455906160. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -2161592881200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -254004040000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -957554935200.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -595634520000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -103971020000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -58183920000.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -14050800000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 530542987668900.
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 181644888959460. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 103107308185296.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 17382002192640.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2130186848400.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 146781720000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 5832000000. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -177097376043600. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 20566268809650. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 21536087997256.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 9200401214580.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 970981700000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 66673800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 44433001307400.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 16121792823400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 13364045537508.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2185976214000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 238437480000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1881846122400.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 6004244953080. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2053604409000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 357013860000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 990469022400.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 827128145000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 238437480000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 133659720000.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 66673800000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 5832000000. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -165805709663520.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -62619515862552. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -26723842108560.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -4461628268880.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -448732807200.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -31939920000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 63339975343080. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -13896436424932. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -7651984952400.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2843096755760.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -303049800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -14050800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -21117079386540.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -3064672573944. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -5546716645160.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -889495711200.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -103971020000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 2413827064440.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -3319084590776. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1051857628200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -254004040000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -581839794000.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -516077865000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -261443120000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -101147940000.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -114855300000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -17496000000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 30222801349920.
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 11558582802450. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 3600931781790.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 551069785080.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 34287121800.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -12900013263990. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 5479538875755. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1865091443610.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 412129924560.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 46786050000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 7160520196680.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -41575146030. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1250851326710.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 221613565400.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 17211005000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1267771538460.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1109383511720. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 308858608200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 88404460000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 239044488720.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 127128488800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 149274080000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 6200550000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 98583750000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 21870000000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -2128441155840.
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -563816604150. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -81429267600.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -168045840. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1730339806680. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -801296927310. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -243383460390.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -15047732880.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -1561206917160.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -64690365790. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -95461735680.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -27544991200.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 280464415320.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -175815320440. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -53138205800.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -11996100000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -82378971840.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 11461747400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -43178400000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 33985116000.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -45762300000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -14580000000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 89657993610.
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -12565374156. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 2815500708. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -178550658450. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -17355786669. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -3292808328.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 116366629590.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 55132520856. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -7105850988.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 8479747080. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -3458160760. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 4650773800. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 23316018840.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -11761311200. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 5036850000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -20966364000.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 11051100000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 5467500000. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -11670246720.
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 2334049344. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 7710187230. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -2461206528. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 17231299980.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -4292125380. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -14375080380.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 3421660104. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -4262502720.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 1706670000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 5288652000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -1093500000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -1093500000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 1167024672.
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -1230603264. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -1505743792.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 1617142304. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 373650962. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -511407000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 91125000. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 12.)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) -12.))
           ((MTIMES SIMP FACTORED)
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -4. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 12.))
           ((MTIMES SIMP FACTORED) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|)
            |$Xi|
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -2.)))) 
(ADD2LNC '|$a1234| $VALUES) 
(DEFPROP $SET_NUMBER_OF_PARTICLE %SET_NUMBER_OF_PARTICLE VERB) 
(MDEFPROP $SET_NUMBER_OF_PARTICLE
    ((LAMBDA) ((MLIST) |$nn0|)
     ((MPROG) ((MSETQ) |$nn| |$nn0|)
      (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.) ((MPLUS) |$nn0| 1.))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MSETQ) ((|$s| ARRAY) $R)
        ((MPLUS) ((|$k|) $R)
         (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S ((MPLUS) $R 1.)
          |$nn0|))))))
    MEXPR) 
(DEFPROP $SET_NUMBER_OF_PARTICLE $ANY FUNCTION-MODE) 
(ADD2LNC '(($SET_NUMBER_OF_PARTICLE) |$nn0|) $FUNCTIONS) 
(DEFPROP %SET_NUMBER_OF_PARTICLE $SET_NUMBER_OF_PARTICLE NOUN) 
(DEFPROP $NOTZERO %NOTZERO VERB) 
(MDEFPROP $NOTZERO
    ((LAMBDA) ((MLIST) $X) ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))
    MEXPR) 
(DEFPROP $NOTZERO $FIXNUM FUNCTION-MODE) 
(ADD2LNC '(($NOTZERO) $X) $FUNCTIONS) 
(DEFPROP %NOTZERO $NOTZERO NOUN) 
(DEFPROP |$compute_alphas_no_zmV1| |%compute_alphas_no_zmV1| VERB) 
(MDEFPROP |$compute_alphas_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
        ((MSETQ) $POW0
         ((MTIMES) 2.
          (($SUM)
           (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0 $MAX_USED_LEVEL0)
           $L0 2. $MAX_USED_LEVEL0)))
        ((MSETQ) $POW0
         ((MPLUS) $POW0
          (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2. $MAX_USED_LEVEL0)))
        ((MCOND) |$dbg_compute_levels|
         (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T $FALSE)
        ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
      ((MRETURN) |$noAlphas0|)))
    MEXPR) 
(DEFPROP |$compute_alphas_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_alphas_no_zmV1| |$compute_alphas_no_zmV1| NOUN) 
(DEFPROP |$compute_levels_used_no_zmV1| |%compute_levels_used_no_zmV1|
         VERB) 
(MDEFPROP |$compute_levels_used_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
        ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
         ((MPROGN)
          ((MSETQ) $POW0
           ((MPLUS)
            (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
             ((MPLUS) $L0 ((MMINUS) 1.)))
            (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0 $MAX_USED_LEVEL0)))
          ((MCOND) ((MGREATERP) $POW0 0.)
           ((MSETQ) ((|$usedLevels0| ARRAY) $R)
            (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
             ((|$usedLevels0| ARRAY) $R)))
           T $FALSE)))))
      ((MRETURN) |$usedLevels0|)))
    MEXPR) 
(DEFPROP |$compute_levels_used_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_levels_used_no_zmV1| |$compute_levels_used_no_zmV1|
         NOUN) 
(DEFPROP |$compute_levels_and_powers_used_no_zmV1|
         |%compute_levels_and_powers_used_no_zmV1| VERB) 
(MDEFPROP |$compute_levels_and_powers_used_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
        ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
         ((MPROGN)
          ((MSETQ) $POW0
           ((MPLUS)
            (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
             ((MPLUS) $L0 ((MMINUS) 1.)))
            ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
            (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
             $MAX_USED_LEVEL0)))
          ((MCOND) ((MGREATERP) $POW0 0.)
           ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
            (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
             ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
           T $FALSE)))))
      ((MRETURN) |$usedLevelsPowers0|)))
    MEXPR) 
(DEFPROP |$compute_levels_and_powers_used_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_levels_and_powers_used_no_zmV1|)
           $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_levels_and_powers_used_no_zmV1|
         |$compute_levels_and_powers_used_no_zmV1| NOUN) 
(DEFPROP |$compute_Ks_no_zmV1| |%compute_Ks_no_zmV1| VERB) 
(MDEFPROP |$compute_Ks_no_zmV1|
    ((LAMBDA) ((MLIST) $LEVEL_USED_ARRAY0)
     ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
      ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
      ((MDO) $R 1. NIL NIL |$nn| NIL
       ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
        ((MSETQ) |$Nlus0| (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
        ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
         ((MPROGN)
          ((MSETQ) $NR_PQ
           ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R) $INR_PQ))
          ((MSETQ) ((|$explK0| ARRAY) $R)
           ((MPLUS) ((|$explK0| ARRAY) $R)
            ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
        ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
         ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
        |$end_r_loop|))
      ((MRETURN) |$Ks_rules0|)))
    MEXPR) 
(DEFPROP |$compute_Ks_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0) $FUNCTIONS) 
(DEFPROP |%compute_Ks_no_zmV1| |$compute_Ks_no_zmV1| NOUN) 
(DEFPROP |$compute_Ds| |%compute_Ds| VERB) 
(MDEFPROP |$compute_Ds|
    ((LAMBDA) ((MLIST) $LEVEL_USED_ARRAY0)
     ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
      ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
      ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
       ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
        ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
         ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
          ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL NIL
           NIL
           ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL NIL NIL
            NIL
            ((MSETQ) ((|$explD0| ARRAY) $R $S)
             ((MPLUS) ((|$explD0| ARRAY) $R $S)
              ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
               ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
          ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
           (($ENDCONS)
            ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
            ((|$Ds_rules0| ARRAY) $R)))
          |$end_s_loop|))
        |$end_r_loop|))
      ((MRETURN) |$Ds_rules0|)))
    MEXPR) 
(DEFPROP |$compute_Ds| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_Ds|) $LEVEL_USED_ARRAY0) $FUNCTIONS) 
(DEFPROP |%compute_Ds| |$compute_Ds| NOUN) 
(DSKSETQ $WICK '$WICK) 
(DEFPROP $WICK %WICK VERB) 
(MDEFPROP $WICK
    ((LAMBDA) ((MLIST) |$list_Nr0|)
     ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
      ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
      ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
      ((MSETQ) $WICK00
       ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
        ((MFACTORIAL) |$Nr0|)))
      ((MDO) $R 2. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $WICK0 0.)
        ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
        ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
         ((MPROGN) ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
          ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
           ((MSETQ) $WICK0
            ((MPLUS) $WICK0
             ((MTIMES)
              ((MQUOTIENT) 1.
               ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
              $CO0
              ((MEXPT) ((|$s| ARRAY) $R)
               ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
           T $FALSE)))
        ((MSETQ) $WICK00 $WICK0)))
      ((MRETURN) $WICK00)))
    MEXPR) 
(DEFPROP $WICK $ANY FUNCTION-MODE) 
(ADD2LNC '(($WICK) |$list_Nr0|) $FUNCTIONS) 
(DEFPROP %WICK $WICK NOUN) 
(DEFPROP $DO_ALL_TERM %DO_ALL_TERM VERB) 
(MDEFPROP $DO_ALL_TERM
    ((LAMBDA) ((MLIST) $INT0 $LEVELS_POWERS0 |$Ks_rules0| |$Ds_rules0|)
     ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
      (($PRINT) "in computing 'Z' (do_all_term)")
      ((MSETQ) $EXPL_INT0 $INT0)
      ((MDO) $R 1. NIL NIL |$nn| NIL
       ((MPROGN)
        ((MCOND) |$dbg_all_terms|
         (($PRINT)
          "in computing 'Z' (do_all_term) doing all terms for particle"
          $R)
         T $FALSE)
        ((MSETQ) $EXPL_INT0
         (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
          ((|$Ds_rules0| ARRAY) $R)))
        ((MSETQ) $NLEVELS0 (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
        ((MCOND) |$dbg_all_terms|
         (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
        ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
         ((MPROGN)
          ((MCOND) |$dbg_all_terms|
           (($PRINT) " project to"
            (($L) $R
             ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
            "^"
            ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
             ((MPLUS) $L0 1.)))
           T $FALSE)
          ((MSETQ) $EXPL_INT0
           (($RATCOEF) $EXPL_INT0
            (($L) $R
             ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
            ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
             ((MPLUS) $L0 1.))))
          ((MCOND) |$dbg_all_terms|
           (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
      ((MRETURN) $EXPL_INT0)))
    MEXPR) 
(DEFPROP $DO_ALL_TERM $ANY FUNCTION-MODE) 
(ADD2LNC '(($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
           |$Ds_rules0|)
         $FUNCTIONS) 
(DEFPROP %DO_ALL_TERM $DO_ALL_TERM NOUN) 
(DEFPROP $STATE2MATRIX %STATE2MATRIX VERB) 
(MDEFPROP $STATE2MATRIX
    ((LAMBDA) ((MLIST) $STATE0 |$MaxLevel0|)
     ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
      ((MSETQ) $MAT0
       (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
        ((MPLUS) |$MaxLevel0| 1.)))
      ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
       ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
        ((MPROGN)
         ((MSETQ) (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
          (($HIPOW) $STATE0 (($P) $IP $IQ)))
         ((MSETQ) $STATE00
          ((MQUOTIENT) $STATE00
           ((MEXPT) (($P) $IP $IQ)
            (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
      ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
       ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
        ((MPROGN)
         ((MSETQ) (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
          ((MPLUS) (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
           (($HIPOW) $STATE0 (($P) $IP $IQ))))
         ((MSETQ) $STATE00
          ((MQUOTIENT) $STATE00
           ((MEXPT) (($P) $IP $IQ) (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
      ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
       (($ERROR) "In state2matrix missing some contributions in"
        $STATE0 "since we are left with" $STATE00 "after analysis")
       T $FALSE)
      ((MRETURN) (($COPYMATRIX) $MAT0))))
    MEXPR) 
(DEFPROP $STATE2MATRIX $ANY FUNCTION-MODE) 
(ADD2LNC '(($STATE2MATRIX) $STATE0 |$MaxLevel0|) $FUNCTIONS) 
(DEFPROP %STATE2MATRIX $STATE2MATRIX NOUN) 
(DEFPROP |$take_derivative_wrt_lambdaV1|
         |%take_derivative_wrt_lambdaV1| VERB) 
(MDEFPROP |$take_derivative_wrt_lambdaV1|
    ((LAMBDA) ((MLIST) $NR0 $LEVEL0 $INDEX0 $TERM0)
     ((MPROG)
      ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0 $NPOW0
       $OP0)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
       ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
       ((MSETQ) $TERM00 $TERM0))
      ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $NEWTERM00 0.)
        ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MSETQ) $OP0 (($INPART) $FAC0 0.))
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MCOND) ((MGREATERP) $NPOW0 2.)
            (($ERROR)
             "la() has one index and it cannot occour with a power bigger than 2! term="
             $TERM00)
            T
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$l|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$ll|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
             ((MEXPT) ((MMINUS) 1.) $LEVEL0)
             ((MFACTORIAL)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
             ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LAK)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$laSk|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
              $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LALA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$ll|)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
             ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
             ((MFACTORIAL)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
             ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $KLA)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$Skla|)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LALA)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA2)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) 2. $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          |$end_pow_op|)
         T
         ((MCOND) $ISOP0
          ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$l|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0) $TERM00
              $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) $LEVEL0)
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LAK)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$laSk|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
               $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LA2)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) 2.
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $KLA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$Skla|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
               $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MPROGN)
             ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
              ((MSETQ) $NEWTERM00 (($SUBSTINPART) |$Dim| $TERM00 $NF0))
              T
              ((MPROGN)
               ((MSETQ) $NEWTERM00 (($SUBSTINPART) 1. $TERM00 $NF0))
               ((MSETQ) $NEWTERM00
                (($SUBSTITUTE) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                 $NEWTERM00))))
             |$end_lambda|)
            T $FALSE)
           |$end_if_op|)
          T $FALSE))
        ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
      ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_lambdaV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_lambdaV1|
         |$take_derivative_wrt_lambdaV1| NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA %TAKE_DERIVATIVE_WRT_LAMBDA VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA
    ((LAMBDA) ((MLIST) $NR0 $LEVEL0 $INDEX0 $TERM0)
     ((MPROG)
      ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0 $NPOW0
       $OP0)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
       ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
       ((MSETQ) $TERM00 $TERM0))
      ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $NEWTERM00 0.)
        ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0)) ((MSETQ) $NPOW0 1.)
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MSETQ) $OP0 (($INPART) $FAC0 0.))
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MCOND) ((MGREATERP) $NPOW0 2.)
            (($ERROR)
             "la() has one index and it cannot occour with a power bigger than 2! term="
             $TERM00)
            T
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$l|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MPROGN)
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0
              (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
               $NF0 2.)))
            ((MCOND) ((MEQUAL) $OP0 |$ll|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               ((MEXPT) ((MMINUS) 1.) $LEVEL0)
               ((MFACTORIAL)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
               ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LAK)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 |$laSk|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LALA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)))
             T $FALSE)
            |$end_lambda_other|)
           T $FALSE)
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MPROGN)
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0
              (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
               $NF0 2.)))
            ((MCOND) ((MEQUAL) $OP0 |$ll|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
               ((MFACTORIAL)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
               ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $KLA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 |$Skla|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LALA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)))
             T $FALSE)
            |$end_other_la|)
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA2)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) 2. $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          |$end_pow_op|)
         T
         ((MCOND) $ISOP0
          ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$l|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0) $TERM00
              $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) $LEVEL0)
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LAK)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$laSk|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
               $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LA2)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) 2.
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $KLA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$Skla|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
               $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MPROGN)
             ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
              ((MSETQ) $NEWTERM00 (($SUBSTINPART) |$Dim| $TERM00 $NF0))
              T
              ((MPROGN)
               ((MSETQ) $NEWTERM00 (($SUBSTINPART) 1. $TERM00 $NF0))
               ((MSETQ) $NEWTERM00
                (($SUBSTITUTE) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                 $NEWTERM00))))
             |$end_lambda|)
            T $FALSE)
           |$end_if_op|)
          T $FALSE))
        ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
      ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_LAMBDA $TAKE_DERIVATIVE_WRT_LAMBDA NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR
         %TAKE_DERIVATIVE_WRT_SCALAR_PAIR VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR
    ((LAMBDA) ((MLIST) $NR0 $LEVEL10 $LEVEL20 $TERM0)
     ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
      ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
      ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.)) ((MSETQ) $DER0 0.)
      ((MCOND) ((MGREATERP) $LEVEL10 0.)
       ((MSETQ) $DER00
        (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0| $TERM0))
       T ((MSETQ) $DER00 ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
      ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
      ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
       ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
        ((MDO) $NT0 1. NIL NIL $LDER00 NIL
         ((MPROGN)
          ((MCOND) |$dbg_wrt_pair|
           (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
            "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
           T $FALSE)
          ((MSETQ) $TMP_DER0
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
            (($INPART) $DER00 $NT0)))
          ((MSETQ) $DER0 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
       T
       ((MPROGN)
        ((MCOND) |$dbg_wrt_pair|
         (($PRINT) "    SINGLE term: take der of" $DER00 "wrt lambda("
          $NR0 $LEVEL20 |$newII0| ")")
         T $FALSE)
        ((MSETQ) $DER0
         (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0| $DER00))))
      ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0)) ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
           $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_SCALAR_PAIR
         $TAKE_DERIVATIVE_WRT_SCALAR_PAIR NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_STATE %TAKE_DERIVATIVE_WRT_STATE VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_STATE
    ((LAMBDA) ((MLIST) $NR0 $ONE_STATE_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
      ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $ONE_STATE_IN_MATRIX0))
      ((MSETQ) |$Der0| $TERM0)
      ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
       ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
        ((MCOND)
         ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
         ((MPROGN)
          ((MDO) $N_PQ 1. NIL NIL
           (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
           ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
             ((MPROGN)
              ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
               ((MSETQ) |$tmp_Der0|
                ((MPLUS) |$tmp_Der0|
                 (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                  ((MPLUS) $L0 ((MMINUS) 1.))
                  ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
              ((MSETQ) |$Der0| |$tmp_Der0|))
             T
             ((MSETQ) |$Der0|
              (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
               ((MPLUS) $L0 ((MMINUS) 1.)) ((MPLUS) $C0 ((MMINUS) 1.))
               |$Der0|)))))
          |$end_loop_c0|)
         T $FALSE)))
      ((MRETURN) |$Der0|)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_STATE $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_STATE $TAKE_DERIVATIVE_WRT_STATE NOUN) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV1|
         |%take_derivative_wrt_scalar_stateSV1| VERB) 
(MDEFPROP |$take_derivative_wrt_scalar_stateSV1|
    ((LAMBDA) ((MLIST) $SCALARS_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
      ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
      ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
       ((MCOND)
        ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
        ((MPROGN)
         ((MCOND) |$dbg_scalars|
          (($PRINT) "nr0=" $NR0 "out of"
           (($LENGTH) $SCALARS_IN_MATRIX0))
          T $FALSE)
         ((MSETQ) |$tmp_DER0| 0.)
         ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
          ((MPROGN)
           (($PRINT) "before length(DER0) is" (($LENGTH) |$der0|))
           ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
            ((MSETQ) |$tmp_DER0|
             ((MPLUS) |$tmp_DER0|
              (($TAKE_DERIVATIVE_WRT_STATE) $NR0
               (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
           ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
          T
          ((MPROGN)
           ((MCOND) |$dbg_scalars|
            (($PRINT) "SINGLE term " |$der0| "derivative wrt r=" $NR0
             "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0) "with nr=" $NR0)
            T $FALSE)
           ((MSETQ) |$der0|
            (($TAKE_DERIVATIVE_WRT_STATE) $NR0
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
           |$end_single|)))
        T $FALSE))
      ((MRETURN) |$der0|)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_scalar_stateSV1|) $SCALARS_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_scalar_stateSV1|
         |$take_derivative_wrt_scalar_stateSV1| NOUN) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV2|
         |%take_derivative_wrt_scalar_stateSV2| VERB) 
(MDEFPROP |$take_derivative_wrt_scalar_stateSV2|
    ((LAMBDA) ((MLIST) $SCALARS_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
      ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
       ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
        (($PRINT) "in take_derivative_wrt_scalar_stateSV2 acting on"
         $LT0 "terms")
        ((MDO) $NT0 1. NIL NIL $LT0 NIL
         ((MPROGN)
          ((MCOND) |$dbg_wrt_states|
           (($PRINT) "in take_derivative_wrt_scalar_stateSV2 EXAM term"
            $NT0 "out of" $LT0 "now there are"
            ((MCOND) ((MNOT) (($NUMBERP) |$der0|)) (($LENGTH) |$der0|)
             T 0.)
            "terms")
           T
           ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
            (($PRINT)
             "in take_derivative_wrt_scalar_stateSV2 EXAM term" $NT0
             "(step 100) out of" $LT0)
            T $FALSE))
          ((MSETQ) |$NIused| 0.)
          ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
          ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
           ((MCOND)
            ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
            ((MPROGN)
             ((MSETQ) |$tmp_DER0|
              (($TAKE_DERIVATIVE_WRT_STATE) $NR0
               (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
             |$end_nr_loop|)
            T $FALSE))
          ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
          |$end_t0_loop|)))
       T
       ((MPROGN) ((MSETQ) |$der0| $TERM0)
        ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
         ((MCOND)
          ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
          ((MPROGN)
           ((MCOND) |$dbg_wrt_states|
            (($PRINT)
             "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
             |$der0| "derivative wrt r=" $NR0 "and"
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
            T $FALSE)
           ((MSETQ) |$der0|
            (($TAKE_DERIVATIVE_WRT_STATE) $NR0
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
           |$end_single|)
          T $FALSE))))
      ((MRETURN) |$der0|)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV2| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_scalar_stateSV2|) $SCALARS_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_scalar_stateSV2|
         |$take_derivative_wrt_scalar_stateSV2| NOUN) 
(DEFPROP $CONTRACT_PAIRS_IN_ONE_TERM %CONTRACT_PAIRS_IN_ONE_TERM VERB) 
(MDEFPROP $CONTRACT_PAIRS_IN_ONE_TERM
    ((LAMBDA) ((MLIST) $UTERM0)
     ((MPROG)
      ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0 $NPOW0
       $OP0 $IND0 $NFAC0 $NR0 $NS0)
      ((MSETQ) $UTERM00 $UTERM0)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
       ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
       ((MRETURN) $UTERM0) T $FALSE)
      ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
      ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_contract| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
            ((MNOT) ((MEQUAL) $NPOW0 2.)))
           (($ERROR) "the power must be 2!! wrong term=" $UTERM0) T
           $FALSE)
          ((MCOND) ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
           ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MCOND) ((MEQUAL) $OP0 $LA)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE)
          ((MCOND) ((MEQUAL) $OP0 |$Sk|)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE)
          ((MCOND) ((MEQUAL) $OP0 $K)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE))
         T
         ((MCOND)
          ((MAND) $ISOP0
           (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
          ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
           ((MCOND)
            ((MNOT)
             (($IS) ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
            ((MPROGN)
             ((MSETQ) $OTHERFAC0 (($ASSOC) $IND0 $LIST_INDEX_FACS0))
             ((MSETQ) $NR0 (($INPART) $FAC0 1.))
             ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
             ((MCOND) ((MLEQP) $NR0 $NS0)
              ((MSETQ) $CTERM0
               ((MTIMES) $CTERM0
                ((MQAPPLY)
                 (($CONCAT) (($INPART) $FAC0 0.)
                  (($INPART) $OTHERFAC0 0.))
                 $NR0 (($INPART) $FAC0 2.) $NS0
                 (($INPART) $OTHERFAC0 2.))))
              T
              ((MSETQ) $CTERM0
               ((MTIMES) $CTERM0
                ((MQAPPLY)
                 (($CONCAT) (($INPART) $OTHERFAC0 0.)
                  (($INPART) $FAC0 0.))
                 $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                 (($INPART) $FAC0 2.)))))
             ((MSETQ) $LIST_INDEX_FACS0
              (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0) $LIST_INDEX_FACS0)))
            T
            ((MSETQ) $LIST_INDEX_FACS0
             (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
          T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
        |$end_fac_loop|))
      ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
       ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
       ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
      ((MRETURN) $CTERM0)))
    MEXPR) 
(DEFPROP $CONTRACT_PAIRS_IN_ONE_TERM $ANY FUNCTION-MODE) 
(ADD2LNC '(($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0) $FUNCTIONS) 
(DEFPROP %CONTRACT_PAIRS_IN_ONE_TERM $CONTRACT_PAIRS_IN_ONE_TERM NOUN) 
(DEFPROP $CONTRACT_PAIRS %CONTRACT_PAIRS VERB) 
(MDEFPROP $CONTRACT_PAIRS
    ((LAMBDA) ((MLIST) |$utermS0|)
     ((MPROG) ((MLIST) $SUM0)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
       ((MPROGN) ((MSETQ) $SUM0 0.)
        ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
         ((MSETQ) $SUM0
          ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
       T ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
      ((MRETURN) $SUM0)))
    MEXPR) 
(DEFPROP $CONTRACT_PAIRS $ANY FUNCTION-MODE) 
(ADD2LNC '(($CONTRACT_PAIRS) |$utermS0|) $FUNCTIONS) 
(DEFPROP %CONTRACT_PAIRS $CONTRACT_PAIRS NOUN) 
(DEFPROP $TRUE_XX %TRUE_XX VERB) 
(MDEFPROP $TRUE_XX
    ((LAMBDA) ((MLIST) $R $S)
     ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))
    MEXPR) 
(DEFPROP $TRUE_XX $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_XX) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_XX $TRUE_XX NOUN) 
(DEFPROP |$otherN| |%otherN| VERB) 
(MDEFPROP |$otherN|
    ((LAMBDA) ((MLIST) $M $N)
     ((MCOND)
      ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
       ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
      3. T
      ((MCOND)
       ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
        ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
       2. T
       ((MCOND)
        ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
         ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
        1. T $FALSE))))
    MEXPR) 
(DEFPROP |$otherN| $BOOLEAN FUNCTION-MODE) 
(ADD2LNC '((|$otherN|) $M $N) $FUNCTIONS) 
(DEFPROP |%otherN| |$otherN| NOUN) 
(DEFPROP $COMPUTE_PP3 %COMPUTE_PP3 VERB) 
(MDEFPROP $COMPUTE_PP3
    ((LAMBDA) ((MLIST) ((MLIST) |$n|))
     ((MPROG)
      ((MDO) $M 1. NIL NIL |$nn| NIL
       ((MDO) $N 1. NIL NIL |$nn| NIL
        ((MCOND) ((MEQUAL) $M $N)
         ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
          ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))) $AP))
         T
         ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
          ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
           ((MPLUS)
            ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
            ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
            ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))
    MEXPR) 
(DEFPROP $COMPUTE_PP3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_PP3) ((MLIST) |$n|)) $FUNCTIONS) 
(MDEFPROP $COMPUTE_PP3 T MLEXPRP) 
(DEFPROP %COMPUTE_PP3 $COMPUTE_PP3 NOUN) 
(DEFPROP $PP3ONSHELL %PP3ONSHELL VERB) 
(MDEFPROP $PP3ONSHELL
    ((LAMBDA) ((MLIST) $M $N) (($NUM_PP3 ARRAY) $M $N)) MEXPR) 
(DEFPROP $PP3ONSHELL $ANY FUNCTION-MODE) 
(ADD2LNC '(($PP3ONSHELL) $M $N) $FUNCTIONS) 
(DEFPROP %PP3ONSHELL $PP3ONSHELL NOUN) 
(DEFPROP $TRUE_GF_XX3 %TRUE_GF_XX3 VERB) 
(MDEFPROP $TRUE_GF_XX3
    ((LAMBDA) ((MLIST) $R $S) (($NUM_XX3 ARRAY) $R $S)) MEXPR) 
(DEFPROP $TRUE_GF_XX3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_GF_XX3) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_GF_XX3 $TRUE_GF_XX3 NOUN) 
(DEFPROP $GF_XX3 %GF_XX3 VERB) 
(MDEFPROP $GF_XX3
    ((LAMBDA) ((MLIST) $M $N)
     ((MCOND) ((MEQUAL) $M 1.) |$x1| T
      ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
       ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
        |$x3|))))
    MEXPR) 
(DEFPROP $GF_XX3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($GF_XX3) $M $N) $FUNCTIONS) 
(DEFPROP %GF_XX3 $GF_XX3 NOUN) 
(DSKSETQ $COMPUTE_PP4 '$COMPUTE_PP4) 
(DEFPROP $COMPUTE_PP4 %COMPUTE_PP4 VERB) 
(MDEFPROP $COMPUTE_PP4
    ((LAMBDA) ((MLIST) ((MLIST) |$n|))
     ((MPROG)
      ((MDO) $M 1. NIL NIL |$nn| NIL
       ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
        ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))) $AP)))
      ((MSETQ) |$Mu|
       ((MPLUS)
        ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
        ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Ms|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Mt|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
       (($RATSIMP)
        ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
         ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
          ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
      ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Ms|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Mt|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
       (($RATSIMP)
        ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
         ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.) ((MMINUS) 2.)
          ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))
    MEXPR) 
(DEFPROP $COMPUTE_PP4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_PP4) ((MLIST) |$n|)) $FUNCTIONS) 
(MDEFPROP $COMPUTE_PP4 T MLEXPRP) 
(DEFPROP %COMPUTE_PP4 $COMPUTE_PP4 NOUN) 
(DEFPROP $PP4ONSHELL %PP4ONSHELL VERB) 
(MDEFPROP $PP4ONSHELL
    ((LAMBDA) ((MLIST) $M $N) (($NUM_PP4 ARRAY) $M $N)) MEXPR) 
(DEFPROP $PP4ONSHELL $ANY FUNCTION-MODE) 
(ADD2LNC '(($PP4ONSHELL) $M $N) $FUNCTIONS) 
(DEFPROP %PP4ONSHELL $PP4ONSHELL NOUN) 
(DEFPROP $COMPUTE_XX4 %COMPUTE_XX4 VERB) 
(MDEFPROP $COMPUTE_XX4
    ((LAMBDA) ((MLIST))
     ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
      (($REMARRAY) $NUM_XX4)
      ((MSETQ) $GF_X_RULES
       ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
      ((MSETQ) $EQ_XX40
       ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
        ((MEQUAL) |$om|
         ((MQUOTIENT)
          ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
           (($XX) 1. 3.))
          (($XX) 2. 4.)))))
      ((MSETQ) $EQ_XX40
       ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
        ((MEQUAL)
         ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.) (($XX) 2. 4.))
         ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
      ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
      ((MSETQ) $SO_X13
       (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
      ((MSETQ) $XX4_LIST
       (($MAKELIST)
        (($MAKELIST)
         ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S)) $S
         ((MPLUS) $R 1.) |$nn|)
        $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
      ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
      ((MSETQ) $XX4_LIST
       (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
      ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
      ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
       (($MAP) ":" ((MLIST) (($LHS) $GFXX0)) ((MLIST) (($RHS) $GFXX0))))
      ((MSETQ) |$dx3_dOM| (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
      ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES)) |$xx4_done|))
    MEXPR) 
(DEFPROP $COMPUTE_XX4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_XX4)) $FUNCTIONS) 
(DEFPROP %COMPUTE_XX4 $COMPUTE_XX4 NOUN) 
(DEFPROP $TRUE_GF_XX4 %TRUE_GF_XX4 VERB) 
(MDEFPROP $TRUE_GF_XX4
    ((LAMBDA) ((MLIST) $R $S) (($NUM_XX4 ARRAY) $R $S)) MEXPR) 
(DEFPROP $TRUE_GF_XX4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_GF_XX4) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_GF_XX4 $TRUE_GF_XX4 NOUN) 
(DEFPROP |$check_cyc_A_234| |%check_cyc_A_234| VERB) 
(MDEFPROP |$check_cyc_A_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
        ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
        ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
        ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
        ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
        ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
        ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
        ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
        ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
        ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
        ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
        ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_cyc_A_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_cyc_A_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_cyc_A_234| |$check_cyc_A_234| NOUN) 
(DEFPROP |$cyc_A_234| |%cyc_A_234| VERB) 
(MDEFPROP |$cyc_A_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
        ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
        ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$cyc_A_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$cyc_A_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%cyc_A_234| |$cyc_A_234| NOUN) 
(DEFPROP |$check_cyc_gfA_234| |%check_cyc_gfA_234| VERB) 
(MDEFPROP |$check_cyc_gfA_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
        ((MEQUAL) |$om| ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_cyc_gfA_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_cyc_gfA_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_cyc_gfA_234| |$check_cyc_gfA_234| NOUN) 
(DEFPROP |$cyc_gfA_234| |%cyc_gfA_234| VERB) 
(MDEFPROP |$cyc_gfA_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST)
        ((MEQUAL) |$om| ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
       $AMP00)))
    MEXPR) 
(DEFPROP |$cyc_gfA_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$cyc_gfA_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%cyc_gfA_234| |$cyc_gfA_234| NOUN) 
(DEFPROP |$check_swap_A_23| |%check_swap_A_23| VERB) 
(MDEFPROP |$check_swap_A_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
        ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_swap_A_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_swap_A_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_swap_A_23| |$check_swap_A_23| NOUN) 
(DEFPROP |$swap_A_23| |%swap_A_23| VERB) 
(MDEFPROP |$swap_A_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
        ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$swap_A_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$swap_A_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%swap_A_23| |$swap_A_23| NOUN) 
(DEFPROP |$swap_gfA_23| |%swap_gfA_23| VERB) 
(MDEFPROP |$swap_gfA_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE) ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$swap_gfA_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$swap_gfA_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%swap_gfA_23| |$swap_gfA_23| NOUN) 
(DEFPROP $TEST_MEASURE %TEST_MEASURE VERB) 
(MDEFPROP $TEST_MEASURE
    ((LAMBDA) ((MLIST) |$l1| |$l2| |$l3| |$l4|)
     ((MPROG) ((MSETQ) |$nn| 4.)
      (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
      ((MSETQ) $GH_00
       ((MQUOTIENT) 1.
        ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
      ((MSETQ) |$tttt_00|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
           ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
           ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
      ((MSETQ) |$tttt_00|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
      ((MSETQ) $GH_0P
       (($FACTOR)
        (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) (($XX) 1. 2.)
          ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.)) (($XX) 1. 3.)
           (($XX) 2. 4.))))))
      ((MSETQ) |$TTTT_0p|
       (($FACTOR)
        (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) (($XX) 1. 2.)
          ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.)) (($XX) 1. 3.)
           (($XX) 2. 4.))))))
      ((MSETQ) |$TTTT_pp|
       (($FACTOR)
        (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.))))
      ((MSETQ) |$gh_TTT0|
       (($FACTOR)
        (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
         ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTT|
       (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))
    MEXPR) 
(DEFPROP $TEST_MEASURE $ANY FUNCTION-MODE) 
(ADD2LNC '(($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|) $FUNCTIONS) 
(DEFPROP %TEST_MEASURE $TEST_MEASURE NOUN) 
(DEFPROP $ORDERXX %ORDERXX VERB) 
(MDEFPROP $ORDERXX
    ((LAMBDA) ((MLIST) $R $S)
     ((MCOND) ((MEQUAL) $R $S) 0. T
      ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
       ((MMINUS) (($XX) $S $R)))))
    MEXPR) 
(DEFPROP $ORDERXX $ANY FUNCTION-MODE) 
(ADD2LNC '(($ORDERXX) $R $S) $FUNCTIONS) 
(DEFPROP %ORDERXX $ORDERXX NOUN) 
(DEFPROP $ORDERPP %ORDERPP VERB) 
(MDEFPROP $ORDERPP
    ((LAMBDA) ((MLIST) $R $S)
     ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))
    MEXPR) 
(DEFPROP $ORDERPP $ANY FUNCTION-MODE) 
(ADD2LNC '(($ORDERPP) $R $S) $FUNCTIONS) 
(DEFPROP %ORDERPP $ORDERPP NOUN) 
(DEFPROP $TRUE_KK %TRUE_KK VERB) 
(MDEFPROP $TRUE_KK
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))
    MEXPR) 
(DEFPROP $TRUE_KK $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_KK) $R $M $S $N) $FUNCTIONS) 
(DEFPROP %TRUE_KK $TRUE_KK NOUN) 
(DEFPROP |$true_Skk| |%true_Skk| VERB) 
(MDEFPROP |$true_Skk|
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
      (($SUM)
       ((MTIMES) (($ORDERPP) $T $S) ((MEXPT) (($ORDERXX) $R $T) $M)) $T
       1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_Skk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_Skk|) $R $M $S $N) $FUNCTIONS) 
(DEFPROP |%true_Skk| |$true_Skk| NOUN) 
(DEFPROP |$true_kSk| |%true_kSk| VERB) 
(MDEFPROP |$true_kSk|
    ((LAMBDA) ((MLIST) $S $N $R $M)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
      (($SUM)
       ((MTIMES) (($ORDERPP) $T $S) ((MEXPT) (($ORDERXX) $R $T) $M)) $T
       1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_kSk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_kSk|) $S $N $R $M) $FUNCTIONS) 
(DEFPROP |%true_kSk| |$true_kSk| NOUN) 
(DEFPROP |$true_SkSk| |%true_SkSk| VERB) 
(MDEFPROP |$true_SkSk|
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
      (($SUM)
       (($SUM)
        ((MTIMES) (($ORDERPP) $T $U) ((MEXPT) (($ORDERXX) $R $T) $M)
         ((MEXPT) (($ORDERXX) $S $U) $N))
        $T 1. |$nn|)
       $U 1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_SkSk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_SkSk|) $R $M $S $N) $FUNCTIONS) 
(DEFPROP |%true_SkSk| |$true_SkSk| NOUN) 
(DEFPROP $FROM_STATE_TO_ADDEND_LIST %FROM_STATE_TO_ADDEND_LIST VERB) 
(MDEFPROP $FROM_STATE_TO_ADDEND_LIST
    ((LAMBDA) ((MLIST) $STATE0)
     ((MPROG)
      ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T $FALSE)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
       ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
      ((MSETQ) $LIST0
       (($MAKELIST) (($INPART) $STATE0 $T) $T 1. (($LENGTH) $STATE0)))
      ((MRETURN) $LIST0)))
    MEXPR) 
(DEFPROP $FROM_STATE_TO_ADDEND_LIST $ANY FUNCTION-MODE) 
(ADD2LNC '(($FROM_STATE_TO_ADDEND_LIST) $STATE0) $FUNCTIONS) 
(DEFPROP %FROM_STATE_TO_ADDEND_LIST $FROM_STATE_TO_ADDEND_LIST NOUN) 
(DEFPROP $EXTRACT_AND_NORMALIZE_COEFFS %EXTRACT_AND_NORMALIZE_COEFFS
         VERB) 
(MDEFPROP $EXTRACT_AND_NORMALIZE_COEFFS
    ((LAMBDA) ((MLIST) $LIST_OF_LISTS_OF_SUBSTATES0)
     ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
      ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
       ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
        ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
         ((MPROGN) ((MSETQ) $S00 $S0)
          ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
           ((MPROGN) ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
            ((MCOND) ((MGREATERP) $POW0 0.)
             ((MSETQ) $S00
              ((MTIMES)
               ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
               ((MEXPT)
                ((MQUOTIENT) 1.
                 ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                $POW0)))
             T $FALSE)
            ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
            ((MCOND) ((MGREATERP) $POW0 0.)
             ((MSETQ) $S00
              ((MTIMES)
               ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
               ((MEXPT)
                ((MQUOTIENT) 1.
                 ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                $POW0)))
             T $FALSE)))
          ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
           ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
            ((MPROGN) ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
             ((MCOND) ((MGREATERP) $POW0 0.)
              ((MSETQ) $S00
               ((MTIMES)
                ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                ((MEXPT)
                 ((MQUOTIENT)
                  ((MQUOTIENT) ((MMINUS) 1.)
                   ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                  ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                 $POW0)))
              T $FALSE))))
          ((MCOND)
           ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
            ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
           (($ERROR)
            "extract_and_normalize_coeffs cannot compute normalized coeff from"
            $S0 "left over is" $S00)
           T $FALSE)
          ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
        ((MSETQ) $COEFFS_LIST0 (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
      ((MRETURN) $COEFFS_LIST0)))
    MEXPR) 
(DEFPROP $EXTRACT_AND_NORMALIZE_COEFFS $ANY FUNCTION-MODE) 
(ADD2LNC '(($EXTRACT_AND_NORMALIZE_COEFFS)
           $LIST_OF_LISTS_OF_SUBSTATES0)
         $FUNCTIONS) 
(DEFPROP %EXTRACT_AND_NORMALIZE_COEFFS $EXTRACT_AND_NORMALIZE_COEFFS
         NOUN) 
(DEFPROP |$amplitudeN4V1| |%amplitudeN4V1| VERB) 
(MDEFPROP |$amplitudeN4V1|
    ((LAMBDA) ((MLIST) $STATES_LIST0)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) |$Partials0|
            (($ENDCONS)
             ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4) $LIST_OF_SUBSTATES0
              $PARTIAL_AMP0)
             |$Partials0|))
           ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$amplitudeN4V1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$amplitudeN4V1|) $STATES_LIST0) $FUNCTIONS) 
(DEFPROP |%amplitudeN4V1| |$amplitudeN4V1| NOUN) 
(DEFPROP |$amplitudeN4V1_list| |%amplitudeN4V1_list| VERB) 
(MDEFPROP |$amplitudeN4V1_list|
    ((LAMBDA) ((MLIST) $STATES_LIST0 $CHECKPOINT_SAVE_FILENAME)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MPROGN)
        ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
         ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
          ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
           ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
            (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
             $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
             (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
             (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
             "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
            ((MSETQ) $LIST_OF_SUBSTATES0
             ((MLIST)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
            (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
            ((MSETQ) $SL0
             (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
              $LIST_OF_SUBSTATES0))
            ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
            ((MSETQ) $NAS_LIST0
             (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
            ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
            ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
            ((MSETQ) $ULPS0
             ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
            ((MSETQ) $ULPS_LIST0
             (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
            ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
            ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
            ((MSETQ) $EI0
             (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
            ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
            ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
            (($PRINT)
             "Computed the expression on which we must act with derivatives in"
             ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
            ((MSETQ) $PARTIAL_AMP0
             ((MTIMES)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
               $NA1)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
               $NA2)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
               $NA3)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
               $NA4)
              ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
            ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
            (($PRINT)
             "Taken the derivatives and computed the partial amplitude in"
             ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
              |$Partials0|))
            |$end_3_loops|))))
        (($SAVE)
         (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_" (($STRING) $NA1)
          ".lisp")
         $NA1 $STATES_LIST0 |$Partials0|)
        |$end_na1_loop|))
      ((MRETURN) |$Partials0|)))
    MEXPR) 
(DEFPROP |$amplitudeN4V1_list| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$amplitudeN4V1_list|) $STATES_LIST0
           $CHECKPOINT_SAVE_FILENAME)
         $FUNCTIONS) 
(DEFPROP |%amplitudeN4V1_list| |$amplitudeN4V1_list| NOUN) 
(DEFPROP |$gf_amplitudeN4V1| |%gf_amplitudeN4V1| VERB) 
(MDEFPROP |$gf_amplitudeN4V1|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0
            (($RATSIMP)
             (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)
              ((MEQUAL) $XX $TRUE_GF_XX4))))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V1| |$gf_amplitudeN4V1| NOUN) 
(DEFPROP |$gf_amplitudeN4V2| |%gf_amplitudeN4V2| VERB) 
(MDEFPROP |$gf_amplitudeN4V2|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| |$Mt|))
           ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp the amplitude"
            ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
           ((MSETQ) $MAXNSNT0
            ((MPLUS)
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              (($SUM)
               (($SUM) ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                2. (($LENGTH) (($SL0 ARRAY) $NR0)))
               $NR0 1. |$nn0|))))
           ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
            ((MPROGN)
             ((MSETQ) |$Ms_proj_amp0|
              (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| $NS0))
             ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
              ((MDO) $NT0 0. NIL NIL
               ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
               ((MPROGN)
                (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                 "terms")
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATSIMP)
                  (($EV) |$Mt_Ms_proj_amp0|
                   ((MEQUAL) $XX $TRUE_GF_XX4))))
                ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                 ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                  ((MTIMES) |$Mt_Ms_proj_amp0| ((MEXPT) |$Ms| $NS0)
                   ((MEXPT) |$Mt| $NT0))))))
              T $FALSE)))
           ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude fully gauge fixed in"
            ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp-ed the amplitude in"
            ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6)) "s")
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V2| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V2| |$gf_amplitudeN4V2| NOUN) 
(DEFPROP |$gf_amplitudeN4V2_1| |%gf_amplitudeN4V2_1| VERB) 
(MDEFPROP |$gf_amplitudeN4V2_1|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| |$Mt|))
           ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratexpand the amplitude"
            ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
            "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
            "terms")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
           ((MSETQ) $MAXNSNT0
            ((MPLUS)
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              (($SUM)
               (($SUM) ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                2. (($LENGTH) (($SL0 ARRAY) $NR0)))
               $NR0 1. |$nn0|))))
           ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
            ((MPROGN)
             ((MSETQ) |$Ms_proj_amp0|
              (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| $NS0))
             ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
              ((MDO) $NT0 0. NIL NIL
               ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
               ((MPROGN)
                (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                 "terms")
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATSIMP)
                  (($EV) |$Mt_Ms_proj_amp0|
                   ((MEQUAL) $XX $TRUE_GF_XX4))))
                ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                 ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                  ((MTIMES) |$Mt_Ms_proj_amp0| ((MEXPT) |$Ms| $NS0)
                   ((MEXPT) |$Mt| $NT0))))))
              T $FALSE)))
           ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude fully gauge fixed in"
            ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp-ed the amplitude in"
            ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6)) "s")
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V2_1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V2_1| |$gf_amplitudeN4V2_1| NOUN) 
(DEFPROP |$SetStates| |%SetStates| VERB) 
(MDEFPROP |$SetStates|
    ((LAMBDA) ((MLIST) |$dd0|)
     ((MPROG) ((MSETQ) |$Lev0| 2.)
      ((MSETQ) |$Null2|
       (($EV)
        ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
         ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
         ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
         ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Lev0| 3.)
      ((MSETQ) |$Null3|
       (($EV)
        ((MPLUS)
         ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.) |$dd|)
         ((MMINUS)
          ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.) |$dd|))
         ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
         ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 1.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
         ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 2. 0.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 3.))
         ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$dd| |$dd0|)))
      ((MSETQ) |$Lev0| 4.)
      ((MSETQ) |$S4z|
       ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
        ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 5742. (($P) 2. 2.))
        ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
      ((MSETQ) |$S4m|
       ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
        ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 2268. (($P) 2. 2.))
        ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
        ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$S4r1|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
          (($P) 3. 1.) |$d|)
         ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.) |$d|)
         ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
          (($P) 3. 1.))
         ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 0.) 4.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$S4r2|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.) ((MEXPT) |$d| 2.))
         ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.) ((MEXPT) |$d| 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.) |$d|)
         ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.) |$d|)
         ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 4. 0.))
         ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
         ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
         ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.))
         ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
         ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 2. 1.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 2. 1.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$S4r3|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.) ((MEXPT) |$d| 2.))
         ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.) ((MEXPT) |$d| 2.))
         ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.) |$d|)
         ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 3. 1.))
         ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
         ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.))
         ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4r1|
       (($EV)
        ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
         ((MTIMES) 624. (($P) 3. 1.))
         ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 936. (($P) 2. 2.))
         ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
         ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES)
          ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
           ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
      ((MSETQ) |$Null4r2|
       ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
        ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 4050. (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$Null4g|
       (($EV)
        ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|) 2.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|) 8.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|) 6.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|) 72.)
         ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
         ((MTIMES) 6. (($P) 3. 1.))
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
         ((MTIMES) 3. (($P) 2. 2.))
         ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
         ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
         ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
         ((MQUOTIENT)
          ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)) 6.)
         ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.)) 72.))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4cr|
       ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
        ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$S6m|
       ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
        ((MTIMES) 28320. (($P) 5. 1.))
        ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 82400. (($P) 3. 3.))
        ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
      ((MSETQ) |$S6z|
       ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
        ((MTIMES) 1177320. (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
        ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) 929500. (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
        ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.))
        ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
      ((MSETQ) |$Null6r16|
       ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
        ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
        ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 3074625000. (($P) 3. 3.))
        ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.))
        ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
        ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
      ((MSETQ) |$Null6g|
       (($EV)
        ((MPLUS) ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
         ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
         ((MQUOTIENT) ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
         ((MQUOTIENT)
          ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|)) 4.)
         ((MQUOTIENT) ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|)
          168.)
         ((MQUOTIENT)
          ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.) |$d|)
          280.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
         ((MQUOTIENT) ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
         ((MQUOTIENT)
          ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|)) 3.)
         ((MQUOTIENT)
          ((MMINUS)
           ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
          3.)
         ((MQUOTIENT) ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|)
          378.)
         ((MQUOTIENT)
          ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.) |$d|)
          1260.)
         ((MQUOTIENT)
          ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.) |$d|)
          945.)
         ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|) 4.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|) 4.)
         ((MQUOTIENT) ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|)
          2520.)
         ((MQUOTIENT)
          ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 2. 0.) 2.) |$d|)
          140.)
         ((MQUOTIENT)
          ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.) |$d|)
          252.)
         ((MQUOTIENT) ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|)
          7560.)
         ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.))) 18.)
         ((MTIMES) 110. (($P) 5. 1.))
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
         ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.)) 7.)
         ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.)) 12.)
         ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
         ((MQUOTIENT)
          ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)) 70.)
         ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
         ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.)) 7.)
         ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
         ((MQUOTIENT)
          ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)) 7.)
         ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.)) 54.)
         ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.)) 6.)
         ((MQUOTIENT)
          ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
          1260.)
         ((MQUOTIENT)
          ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)) 3.)
         ((MQUOTIENT)
          ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.))
          3780.)
         ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)) 14.)
         ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
         ((MQUOTIENT)
          ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)) 28.)
         ((MQUOTIENT)
          ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.)) 420.)
         ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.)) 45.)
         ((MQUOTIENT)
          ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 2. 0.) 2.))
          280.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.))
          2.)
         ((MQUOTIENT)
          ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
           (($P) 2. 0.))
          140.)
         ((MQUOTIENT)
          ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)) 630.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 1. 1.) 2.))
          2.)
         ((MQUOTIENT)
          ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.)) 420.)
         ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
          37800.))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Lev0| 8.)
      ((MSETQ) |$S8m1|
       ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
        ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
        ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) 8289945720. (($P) 6. 2.))
        ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
        ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 5. 0.))
        ((MTIMES) 8399122200. (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 1.))
        ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 1.))
        ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 4515839300.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 300059350. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
        ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2066129100.) ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 47098800. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
      ((MSETQ) |$S8m2|
       ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
        ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
        ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) 51399096. (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
        ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
        ((MTIMES) 46431000. (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 1.))
        ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 1903750. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
      ((MSETQ) |$S8z1|
       ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
        ((MTIMES) 419373360. (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 6188984592. (($P) 5. 3.))
        ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 20048000. (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 8144150. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 2.))
        ((MTIMES) 23738400. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
      ((MSETQ) |$S8z2|
       ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
        ((MTIMES) 359941680. (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 5264441616. (($P) 5. 3.))
        ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 17416000. (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6809950. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 2.))
        ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 2. 2.))
        ((MTIMES) 20437200. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.))))
      ((MSETQ) |$S10z1|
       ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
        ((MTIMES) 94471732800. (($P) 9. 1.))
        ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
        ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 8. 0.))
        ((MTIMES) 1017474393600. (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1805580000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
        ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.) (($P) 6. 0.))
        ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 6. 0.))
        ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) 607282147584. (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 20082748000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 3.))
        ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 36082698000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 23408646912.) ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 5. 0.))
        ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 3.))
        ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 2.))
        ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
        ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 28894320000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 771289485750.) ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
        ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.) (($P) 4. 1.))
        ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
        ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 11311477275. (($P) 1. 1.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 4. 0.))
        ((MTIMES) 612360000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 3.))
        ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
        ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 575909838000.) ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 2.))
        ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 816480000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 2.))
        ((MTIMES) 27552406000. (($P) 2. 0.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 34574400000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 11854080000.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 3. 1.))
        ((MTIMES) 493920000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 40166544600. (($P) 2. 2.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
        ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.) (($P) 2. 2.))))
      ((MSETQ) |$S10z2|
       ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
        ((MTIMES) 65112321600. (($P) 9. 1.))
        ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
        ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 8. 0.))
        ((MTIMES) 690708211200. (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
        ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 2261880000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.) (($P) 6. 0.))
        ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 6. 0.))
        ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) 376838832384. (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
        ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 2.))
        ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 2.))
        ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 11114538000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 24356973312.) ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 5. 0.))
        ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 6161648325.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 14804370000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1210524000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 6667920000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 359389840950.) ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
        ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.) (($P) 4. 1.))
        ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 1210524000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 3.))
        ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 338354074800.) ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 2.))
        ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
        ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 16134720000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) 18276010200. (($P) 2. 2.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 493920000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))))
      ((MSETQ) |$S103z|
       ((MPLUS) ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
        ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
        ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) 36360611332200. (($P) 8. 2.))
        ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 8. 0.))
        ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1631223468000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) 372093476932800. (($P) 6. 4.))
        ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 6. 2.))
        ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
         (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 540966535200.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 6. 0.))
        ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 1170019452000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 2.))
        ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 5. 1.))
        ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 4662858416400.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 66919708800.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 5. 0.))
        ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.) (($P) 5. 0.))
        ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 66919708800.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 805050582525.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 4.))
        ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 9453628800.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 4. 3.))
        ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 4. 2.))
        ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 40416163200.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 237200140800.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 112702665600.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
         (($P) 4. 1.))
        ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 4. 1.))
        ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 161245123200.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 4. 1.))
        ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 232452259200. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 324362765475. (($P) 1. 1.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 811066032000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 7740984220200.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 3.))
        ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 185345126400.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 430303104000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 3. 3.))
        ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 3. 3.))
        ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 437098032000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) 296415302400. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 2.))
        ((MTIMES) 37933056000. (($P) 1. 0.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 270273024000.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 552463430400.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 3. 1.))
        ((MTIMES) 300421900800. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
         ((MEXPT) (($P) 3. 0.) 3.))
        ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 441839664000. (($P) 1. 0.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 0.))
        ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 14224896000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 10668672000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 8001504000.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 99574272000.) ((MEXPT) (($P) 1. 1.) 3.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 3.))
        ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 16003008000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 4.))
        ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 0.) 3.))))
      |$states_defined|))
    MEXPR) 
(DEFPROP |$SetStates| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SetStates|) |$dd0|) $FUNCTIONS) 
(DEFPROP |%SetStates| |$SetStates| NOUN) 
(DEFPROP |$SSSSstep0| |%SSSSstep0| VERB) 
(MDEFPROP |$SSSSstep0|
    ((LAMBDA)
     ((MLIST) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4| |$l4|
      |$dd0|)
     ((MPROG) ((MLIST) |$d|)
      ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
      ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
      ((MSETQ) |$Asss|
       ((|$gf_amplitudeN4V2|) ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
        ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
      ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
      (($PRINT) "Step0: amplitude computation time"
       ((MPLUS) $TI1 ((MMINUS) $TI0)))
      ((MRETURN) |$Asss|)))
    MEXPR) 
(DEFPROP |$SSSSstep0| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
           |$l4| |$dd0|)
         $FUNCTIONS) 
(DEFPROP |%SSSSstep0| |$SSSSstep0| NOUN) 
(DEFPROP |$SSSSstep1| |%SSSSstep1| VERB) 
(MDEFPROP |$SSSSstep1| ((LAMBDA) ((MLIST) |$AmpS40|) |$AmpS40|) MEXPR) 
(DEFPROP |$SSSSstep1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SSSSstep1|) |$AmpS40|) $FUNCTIONS) 
(DEFPROP |%SSSSstep1| |$SSSSstep1| NOUN) 
(DEFPROP |$gf_SSSSV3| |%gf_SSSSV3| VERB) 
(MDEFPROP |$gf_SSSSV3|
    ((LAMBDA)
     ((MLIST) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4| |$l4|
      |$dd0|)
     ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
      (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
      ((MSETQ) |$Assss0|
       ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
        |$l4| |$dd0|))
      ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
      ((MSETQ) |$f_Assss|
       (($RATSIMP)
        (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
      (($PRINT) "simplification computation time"
       ((MPLUS) $TI2 ((MMINUS) $TI1)))
      ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
      (($PRINT) "computation times" $TI0 $TI1 $TI2)
      ((MSETQ) $GH_0
       ((MQUOTIENT) 1.
        ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
      ((MSETQ) |$tttt0|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
      ((MSETQ) |$tttt|
       (($FACTOR)
        (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTTT|
       (($FACTOR)
        (($EV) ((MTIMES) $GH_0 |$tttt0|) ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTTT_dx3|
       (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
      (($PRINT) "factors from ghosts and momenta and measure"
       |$gh_TTTT_dx3|)
      ((MSETQ) $FINAL_AMP_DX
       (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
      ((MRETURN)
       ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
        (($FACTOR) |$dx3_dOM|)))))
    MEXPR) 
(DEFPROP |$gf_SSSSV3| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
           |$l4| |$dd0|)
         $FUNCTIONS) 
(DEFPROP |%gf_SSSSV3| |$gf_SSSSV3| NOUN) 
(DSKSETQ $NUM_XX3 '$NUM_XX3) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_XX3) 
(MREMPROP '$NUM_XX3 'ARRAY) 
(MPUTPROP '$NUM_XX3 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2. NIL NIL (((1. 3.) . |$Xi|))
      (((1. 2.) (MTIMES SIMP)
        ((MEXPT SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$Xi|)) -1.)
        |$Xi|)
       ((2. 3.) . 1.)))) 
(ADD2LNC '$NUM_XX3 $ARRAYS) 
(DSKSETQ |$usedLevels0| '|$usedLevels0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$usedLevels0| 'HASHAR) 
(MPUTPROP '|$usedLevels0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MLIST) 6.) ((MLIST) 6.) ((MLIST)) ((MLIST)) |#####|)) 
(ADD2LNC '|$usedLevels0| $ARRAYS) 
(DSKSETQ |$usedLevelsPowers0| '|$usedLevelsPowers0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$usedLevelsPowers0| 'HASHAR) 
(MPUTPROP '|$usedLevelsPowers0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MLIST) 6. 1.) ((MLIST) 6. 1.) ((MLIST)) ((MLIST))
              |#####|)) 
(ADD2LNC '|$usedLevelsPowers0| $ARRAYS) 
(DSKSETQ |$noAlphas0| '|$noAlphas0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$noAlphas0| 'HASHAR) 
(MPUTPROP '|$noAlphas0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA '(|#####| 1. 1. 0. 0. |#####|)) 
(ADD2LNC '|$noAlphas0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$explK0| 'HASHAR) 
(MPUTPROP '|$explK0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MTIMES SIMP) ((|$l| SIMP) 1. 6.) (($L SIMP) 1. 6.))
              ((MTIMES SIMP) ((|$l| SIMP) 2. 6.) (($L SIMP) 2. 6.)) 0.
              0. |#####|)) 
(ADD2LNC '|$explK0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$explD0| 'HASHAR) 
(MPUTPROP '|$explD0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6. 6.) 
(FILLARRAY AAAAA
    '(|#####| |#####| |#####| |#####| |#####| |#####| |#####| |#####|
              ((MTIMES SIMP) (($L SIMP) 1. 6.)
               ((|$ll| SIMP) 1. 6. 2. 6.) (($L SIMP) 2. 6.))
              0. 0. |#####| |#####| |#####| |#####| 0. 0. |#####|
              |#####| |#####| |#####| |#####| 0. |#####| |#####|
              |#####| |#####| |#####| |#####| |#####| |#####| |#####|
              |#####| |#####| |#####| |#####|)) 
(ADD2LNC '|$explD0| $ARRAYS) 
(DSKSETQ |$s| '|$s|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$s|) 
(MREMPROP '|$s| 'ARRAY) 
(MPUTPROP '|$s| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 4. 1. (((4.) (|$k| SIMP) 4.))
      (((1.) (MPLUS SIMP) ((|$k| SIMP) 1.)
        ((MTIMES SIMP) ((|$d| SIMP) 1. 2.) (($X SIMP) 2.))
        ((MTIMES SIMP) ((|$d| SIMP) 1. 3.) (($X SIMP) 3.))
        ((MTIMES SIMP) ((|$d| SIMP) 1. 4.) (($X SIMP) 4.))))
      (((2.) (MPLUS SIMP) ((|$k| SIMP) 2.)
        ((MTIMES SIMP) ((|$d| SIMP) 2. 3.) (($X SIMP) 3.))
        ((MTIMES SIMP) ((|$d| SIMP) 2. 4.) (($X SIMP) 4.))))
      (((3.) (MPLUS SIMP) ((|$k| SIMP) 3.)
        ((MTIMES SIMP) ((|$d| SIMP) 3. 4.) (($X SIMP) 4.)))))) 
(ADD2LNC '|$s| $ARRAYS) 
(DSKSETQ $NUM_PP4 '$NUM_PP4) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_PP4) 
(MREMPROP '$NUM_PP4 'ARRAY) 
(MPUTPROP '$NUM_PP4 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 10. 2.
      (((2. 2.) (RAT SIMP) -5. 2.) ((4. 4.) (RAT SIMP) 1. 2.)) NIL NIL
      NIL NIL NIL
      (((1. 3.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 4. ((MTIMES SIMP) -2. |$Mt|))))
      (((2. 3.) (MTIMES SIMP) ((RAT SIMP) 1. 2.)
        ((MPLUS SIMP) -2. |$Ms| |$Mt|)))
      (((1. 1.) (RAT SIMP) -5. 2.) ((3. 3.) (RAT SIMP) 1. 2.)) NIL NIL
      NIL NIL
      (((1. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 2.)
        ((MPLUS SIMP) -2. |$Ms| |$Mt|)))
      (((2. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 4. ((MTIMES SIMP) -2. |$Mt|))))
      (((1. 2.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 10. ((MTIMES SIMP) -2. |$Ms|)))
       ((3. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))))) 
(ADD2LNC '$NUM_PP4 $ARRAYS) 
(DSKSETQ $NUM_XX4 '$NUM_XX4) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_XX4) 
(MREMPROP '$NUM_XX4 'ARRAY) 
(MPUTPROP '$NUM_XX4 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 6. 2. NIL NIL NIL NIL NIL (((1. 4.) (MEXPT SIMP) |$Xi| -1.))
      (((1. 3.) (MTIMES SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|)
        ((MEXPT SIMP)
         ((MPLUS SIMP) ((MTIMES SIMP) -1. |$Xi|)
          ((MEXPT SIMP RATSIMP) |$Xi| 2.))
         -1.))
       ((2. 4.) . 1.))
      (((1. 2.) (MEXPT SIMP) ((MPLUS SIMP) -1. |$Xi|) -1.)
       ((2. 3.) (MTIMES SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|)
        ((MEXPT SIMP)
         ((MPLUS SIMP) -1. |$om|
          ((MTIMES SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$om|))
           |$Xi|))
         -1.))
       ((3. 4.) (MTIMES SIMP) ((MEXPT SIMP) |$om| -1.)
        ((MEXPT SIMP) |$Xi| -1.) ((MPLUS SIMP) -1. |$om| |$Xi|))))) 
(ADD2LNC '$NUM_XX4 $ARRAYS) 
(DSKSETQ $INFLAG 'T) 
(DSKSETQ $K '$K) 
(DEFPROP $K $ANY MODE) 
(ADD2LNC '$K $PROPS) 
(DSKSETQ |$Mt| '|$Mt|) 
(RESTORE-FACTS '((($KIND) |$Mt| $INTEGER))) 
(ADD2LNC '|$Mt| $PROPS) 
(DEFPROP $R $FIXNUM MODE) 
(ADD2LNC '$R $PROPS) 
(DEFPROP $L0 $FIXNUM MODE) 
(ADD2LNC '$L0 $PROPS) 
(DEFPROP $INR_PQ $FIXNUM MODE) 
(ADD2LNC '$INR_PQ $PROPS) 
(DEFPROP $S $FIXNUM MODE) 
(ADD2LNC '$S $PROPS) 
(DEFPROP $NR $ANY MODE) 
(ADD2LNC '$NR $PROPS) 
(DEFPROP $IP $FIXNUM MODE) 
(ADD2LNC '$IP $PROPS) 
(DEFPROP $IQ $FIXNUM MODE) 
(ADD2LNC '$IQ $PROPS) 
(DEFPROP $NF0 $FIXNUM MODE) 
(ADD2LNC '$NF0 $PROPS) 
(DEFPROP $NT0 $FIXNUM MODE) 
(ADD2LNC '$NT0 $PROPS) 
(DEFPROP $C0 $FIXNUM MODE) 
(ADD2LNC '$C0 $PROPS) 
(DEFPROP $N_PQ $FIXNUM MODE) 
(ADD2LNC '$N_PQ $PROPS) 
(DEFPROP $NR0 $FIXNUM MODE) 
(ADD2LNC '$NR0 $PROPS) 
(DEFPROP $M $FIXNUM MODE) 
(ADD2LNC '$M $PROPS) 
(DEFPROP $N $FIXNUM MODE) 
(ADD2LNC '$N $PROPS) 
(DEFPROP $T $ANY MODE) 
(ADD2LNC '$T $PROPS) 
(DEFPROP $N0 $FIXNUM MODE) 
(ADD2LNC '$N0 $PROPS) 
(DEFPROP $M0 $FIXNUM MODE) 
(ADD2LNC '$M0 $PROPS) 
(DEFPROP $S0 $ANY MODE) 
(ADD2LNC '$S0 $PROPS) 
(DEFPROP $NS0 $ANY MODE) 
(ADD2LNC '$NS0 $PROPS) 
(DEFPROP $NA1 $FIXNUM MODE) 
(ADD2LNC '$NA1 $PROPS) 
(DEFPROP $NA2 $FIXNUM MODE) 
(ADD2LNC '$NA2 $PROPS) 
(DEFPROP $NA3 $FIXNUM MODE) 
(ADD2LNC '$NA3 $PROPS) 
(DEFPROP $NA4 $FIXNUM MODE) 
(ADD2LNC '$NA4 $PROPS) 
(DSKSETQ |$Ms| '|$Ms|) 
(RESTORE-FACTS '((($KIND) |$Ms| $INTEGER))) 
(ADD2LNC '|$Ms| $PROPS) 
(SETQ $LINENUM 105.) 
(SETQ *ALPHABET* (NCONC '(#\_ #\%) *ALPHABET*)) 
(DSKSETQ $CONTEXT '$INITIAL) 
(RESTORE-FACTS '((($KIND) |$Mt| $INTEGER) (($KIND) |$Ms| $INTEGER))) 

==> anc/lisp_results/S6zTS4zT.lisp <==
;;; -*- Mode: LISP; package:maxima; syntax:common-lisp; -*- 
(in-package :maxima)
(DSKSETQ $%O0 '$DONE) 
(ADDLABEL '$%O0) 
(DSKSETQ $%I1 '(($BATCH) "10_exp_reggeon.v3.mat")) 
(ADDLABEL '$%I1) 
(DSKSETQ $%I2
         '(($DEFINE_VARIABLE) |$expand_reggeon_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I2) 
(DSKSETQ $%O2 'NIL) 
(ADDLABEL '$%O2) 
(DSKSETQ $%I3 '(($DEFINE_VARIABLE) |$dbg_all_terms| NIL $BOOLEAN)) 
(ADDLABEL '$%I3) 
(DSKSETQ $%O3 'NIL) 
(ADDLABEL '$%O3) 
(DSKSETQ $%I4 '(($DEFINE_VARIABLE) |$dbg_compute_levels| NIL $BOOLEAN)) 
(ADDLABEL '$%I4) 
(DSKSETQ $%O4 'NIL) 
(ADDLABEL '$%O4) 
(DSKSETQ $%I5 '(($DEFINE_VARIABLE) |$nn| 0. $INTEGER)) 
(ADDLABEL '$%I5) 
(DSKSETQ $%O5 '0.) 
(ADDLABEL '$%O5) 
(DSKSETQ $%I6 '(($KILL) |$nn|)) 
(ADDLABEL '$%I6) 
(DSKSETQ $%O6 '$DONE) 
(ADDLABEL '$%O6) 
(DSKSETQ $%I7
         '((MDEFINE) (($SET_NUMBER_OF_PARTICLE) |$nn0|)
           ((MPROG) ((MSETQ) |$nn| |$nn0|)
            (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.)
             ((MPLUS) |$nn0| 1.))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MSETQ) ((|$s| ARRAY) $R)
              ((MPLUS) ((|$k|) $R)
               (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S
                ((MPLUS) $R 1.) |$nn0|))))))) 
(ADDLABEL '$%I7) 
(DSKSETQ $%O7
         '((MDEFINE SIMP) (($SET_NUMBER_OF_PARTICLE) |$nn0|)
           ((MPROG) ((MSETQ) |$nn| |$nn0|)
            (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.)
             ((MPLUS) |$nn0| 1.))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MSETQ) ((|$s| ARRAY) $R)
              ((MPLUS) ((|$k|) $R)
               (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S
                ((MPLUS) $R 1.) |$nn0|))))))) 
(ADDLABEL '$%O7) 
(DSKSETQ $%I8
         '((MDEFINE) (($NOTZERO) $X)
           ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))) 
(ADDLABEL '$%I8) 
(DSKSETQ $%O8
         '((MDEFINE SIMP) (($NOTZERO) $X)
           ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))) 
(ADDLABEL '$%O8) 
(DSKSETQ $%I9
         '((MDEFINE)
           ((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
              ((MSETQ) $POW0
               ((MTIMES) 2.
                (($SUM)
                 (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0
                  $MAX_USED_LEVEL0)
                 $L0 2. $MAX_USED_LEVEL0)))
              ((MSETQ) $POW0
               ((MPLUS) $POW0
                (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2.
                 $MAX_USED_LEVEL0)))
              ((MCOND) |$dbg_compute_levels|
               (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T
               $FALSE)
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
            ((MRETURN) |$noAlphas0|)))) 
(ADDLABEL '$%I9) 
(DSKSETQ $%O9
         '((MDEFINE SIMP)
           ((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
              ((MSETQ) $POW0
               ((MTIMES) 2.
                (($SUM)
                 (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0
                  $MAX_USED_LEVEL0)
                 $L0 2. $MAX_USED_LEVEL0)))
              ((MSETQ) $POW0
               ((MPLUS) $POW0
                (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2.
                 $MAX_USED_LEVEL0)))
              ((MCOND) |$dbg_compute_levels|
               (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T
               $FALSE)
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
            ((MRETURN) |$noAlphas0|)))) 
(ADDLABEL '$%O9) 
(DSKSETQ $%I10
         '((MDEFINE)
           ((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevels0| ARRAY) $R)
                  (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
                   ((|$usedLevels0| ARRAY) $R)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevels0|)))) 
(ADDLABEL '$%I10) 
(DSKSETQ $%O10
         '((MDEFINE SIMP)
           ((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevels0| ARRAY) $R)
                  (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
                   ((|$usedLevels0| ARRAY) $R)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevels0|)))) 
(ADDLABEL '$%O10) 
(DSKSETQ $%I11
         '((MDEFINE)
           ((|$compute_levels_and_powers_used_no_zmV1|)
            $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
                  (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
                   ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevelsPowers0|)))) 
(ADDLABEL '$%I11) 
(DSKSETQ $%O11
         '((MDEFINE SIMP)
           ((|$compute_levels_and_powers_used_no_zmV1|)
            $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
                  (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
                   ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevelsPowers0|)))) 
(ADDLABEL '$%O11) 
(DSKSETQ $%I12
         '((MDEFINE) ((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
            ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
              ((MSETQ) |$Nlus0|
               (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
              ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
               ((MPROGN)
                ((MSETQ) $NR_PQ
                 ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R)
                  $INR_PQ))
                ((MSETQ) ((|$explK0| ARRAY) $R)
                 ((MPLUS) ((|$explK0| ARRAY) $R)
                  ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
              ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
               ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
              |$end_r_loop|))
            ((MRETURN) |$Ks_rules0|)))) 
(ADDLABEL '$%I12) 
(DSKSETQ $%O12
         '((MDEFINE SIMP) ((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
            ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
              ((MSETQ) |$Nlus0|
               (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
              ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
               ((MPROGN)
                ((MSETQ) $NR_PQ
                 ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R)
                  $INR_PQ))
                ((MSETQ) ((|$explK0| ARRAY) $R)
                 ((MPLUS) ((|$explK0| ARRAY) $R)
                  ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
              ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
               ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
              |$end_r_loop|))
            ((MRETURN) |$Ks_rules0|)))) 
(ADDLABEL '$%O12) 
(DSKSETQ $%I13
         '((MDEFINE) ((|$compute_Ds|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
            ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
             ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
              ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
               ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
                ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL
                 NIL NIL
                 ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL
                  NIL NIL NIL
                  ((MSETQ) ((|$explD0| ARRAY) $R $S)
                   ((MPLUS) ((|$explD0| ARRAY) $R $S)
                    ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
                     ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
                ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
                 (($ENDCONS)
                  ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
                  ((|$Ds_rules0| ARRAY) $R)))
                |$end_s_loop|))
              |$end_r_loop|))
            ((MRETURN) |$Ds_rules0|)))) 
(ADDLABEL '$%I13) 
(DSKSETQ $%O13
         '((MDEFINE SIMP) ((|$compute_Ds|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
            ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
             ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
              ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
               ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
                ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL
                 NIL NIL
                 ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL
                  NIL NIL NIL
                  ((MSETQ) ((|$explD0| ARRAY) $R $S)
                   ((MPLUS) ((|$explD0| ARRAY) $R $S)
                    ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
                     ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
                ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
                 (($ENDCONS)
                  ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
                  ((|$Ds_rules0| ARRAY) $R)))
                |$end_s_loop|))
              |$end_r_loop|))
            ((MRETURN) |$Ds_rules0|)))) 
(ADDLABEL '$%O13) 
(DSKSETQ $%I14
         '((MDEFINE) (($WICK) |$list_Nr0|)
           ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
            ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
            ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
            ((MSETQ) $WICK00
             ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
              ((MFACTORIAL) |$Nr0|)))
            ((MDO) $R 2. NIL NIL |$nn0| NIL
             ((MPROGN) ((MSETQ) $WICK0 0.)
              ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
              ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
                ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
                 ((MSETQ) $WICK0
                  ((MPLUS) $WICK0
                   ((MTIMES)
                    ((MQUOTIENT) 1.
                     ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
                    $CO0
                    ((MEXPT) ((|$s| ARRAY) $R)
                     ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
                 T $FALSE)))
              ((MSETQ) $WICK00 $WICK0)))
            ((MRETURN) $WICK00)))) 
(ADDLABEL '$%I14) 
(DSKSETQ $%O14
         '((MDEFINE SIMP) (($WICK) |$list_Nr0|)
           ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
            ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
            ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
            ((MSETQ) $WICK00
             ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
              ((MFACTORIAL) |$Nr0|)))
            ((MDO) $R 2. NIL NIL |$nn0| NIL
             ((MPROGN) ((MSETQ) $WICK0 0.)
              ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
              ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
                ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
                 ((MSETQ) $WICK0
                  ((MPLUS) $WICK0
                   ((MTIMES)
                    ((MQUOTIENT) 1.
                     ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
                    $CO0
                    ((MEXPT) ((|$s| ARRAY) $R)
                     ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
                 T $FALSE)))
              ((MSETQ) $WICK00 $WICK0)))
            ((MRETURN) $WICK00)))) 
(ADDLABEL '$%O14) 
(DSKSETQ $%I15
         '((MDEFINE)
           (($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
            |$Ds_rules0|)
           ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
            (($PRINT) "in computing 'Z' (do_all_term)")
            ((MSETQ) $EXPL_INT0 $INT0)
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN)
              ((MCOND) |$dbg_all_terms|
               (($PRINT)
                "in computing 'Z' (do_all_term) doing all terms for particle"
                $R)
               T $FALSE)
              ((MSETQ) $EXPL_INT0
               (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
                ((|$Ds_rules0| ARRAY) $R)))
              ((MSETQ) $NLEVELS0
               (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
              ((MCOND) |$dbg_all_terms|
               (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
              ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) " project to"
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  "^"
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.)))
                 T $FALSE)
                ((MSETQ) $EXPL_INT0
                 (($RATCOEF) $EXPL_INT0
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.))))
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
            ((MRETURN) $EXPL_INT0)))) 
(ADDLABEL '$%I15) 
(DSKSETQ $%O15
         '((MDEFINE SIMP)
           (($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
            |$Ds_rules0|)
           ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
            (($PRINT) "in computing 'Z' (do_all_term)")
            ((MSETQ) $EXPL_INT0 $INT0)
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN)
              ((MCOND) |$dbg_all_terms|
               (($PRINT)
                "in computing 'Z' (do_all_term) doing all terms for particle"
                $R)
               T $FALSE)
              ((MSETQ) $EXPL_INT0
               (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
                ((|$Ds_rules0| ARRAY) $R)))
              ((MSETQ) $NLEVELS0
               (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
              ((MCOND) |$dbg_all_terms|
               (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
              ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) " project to"
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  "^"
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.)))
                 T $FALSE)
                ((MSETQ) $EXPL_INT0
                 (($RATCOEF) $EXPL_INT0
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.))))
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
            ((MRETURN) $EXPL_INT0)))) 
(ADDLABEL '$%O15) 
(DSKSETQ $%I16
         '((MDEFINE) (($STATE2MATRIX) $STATE0 |$MaxLevel0|)
           ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
            ((MSETQ) $MAT0
             (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
              ((MPLUS) |$MaxLevel0| 1.)))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
                (($HIPOW) $STATE0 (($P) $IP $IQ)))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                ((MPLUS)
                 (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                 (($HIPOW) $STATE0 (($P) $IP $IQ))))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
            ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
             (($ERROR) "In state2matrix missing some contributions in"
              $STATE0 "since we are left with" $STATE00
              "after analysis")
             T $FALSE)
            ((MRETURN) (($COPYMATRIX) $MAT0))))) 
(ADDLABEL '$%I16) 
(DSKSETQ $%O16
         '((MDEFINE SIMP) (($STATE2MATRIX) $STATE0 |$MaxLevel0|)
           ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
            ((MSETQ) $MAT0
             (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
              ((MPLUS) |$MaxLevel0| 1.)))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
                (($HIPOW) $STATE0 (($P) $IP $IQ)))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                ((MPLUS)
                 (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                 (($HIPOW) $STATE0 (($P) $IP $IQ))))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
            ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
             (($ERROR) "In state2matrix missing some contributions in"
              $STATE0 "since we are left with" $STATE00
              "after analysis")
             T $FALSE)
            ((MRETURN) (($COPYMATRIX) $MAT0))))) 
(ADDLABEL '$%O16) 
(DSKSETQ $%I17 '((MSETQ) |$expand_reggeon_loaded| T)) 
(ADDLABEL '$%I17) 
(DSKSETQ $%O17 'T) 
(ADDLABEL '$%O17) 
(DSKSETQ $%O18
         '"/home/igor/tex/NoChaos/maxima.cov/SSTT/10_exp_reggeon.v3.mat") 
(ADDLABEL '$%O18) 
(DSKSETQ $%I19
         '((MCOND) ((MNOT) |$expand_reggeon_loaded|)
           (($ERROR) "Cannot batch 10_exp_reggeon") T $FALSE)) 
(ADDLABEL '$%I19) 
(DSKSETQ $%O19 'NIL) 
(ADDLABEL '$%O19) 
(DSKSETQ $%I20 '(($BATCH) "20_der.v2.mat")) 
(ADDLABEL '$%I20) 
(DSKSETQ $%I21
         '(($DEFINE_VARIABLE) |$derivatives_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I21) 
(DSKSETQ $%O21 'NIL) 
(ADDLABEL '$%O21) 
(DSKSETQ $%I22 '(($DEFINE_VARIABLE) |$dbg_wrt_lambda| NIL $BOOLEAN)) 
(ADDLABEL '$%I22) 
(DSKSETQ $%O22 'NIL) 
(ADDLABEL '$%O22) 
(DSKSETQ $%I23 '(($DEFINE_VARIABLE) |$dbg_wrt_pair| NIL $BOOLEAN)) 
(ADDLABEL '$%I23) 
(DSKSETQ $%O23 'NIL) 
(ADDLABEL '$%O23) 
(DSKSETQ $%I24 '(($DEFINE_VARIABLE) |$dbg_wrt_states| NIL $BOOLEAN)) 
(ADDLABEL '$%I24) 
(DSKSETQ $%O24 'NIL) 
(ADDLABEL '$%O24) 
(DSKSETQ $%I25 '(($DEFINE_VARIABLE) |$dbg_wrt_contract| NIL $BOOLEAN)) 
(ADDLABEL '$%I25) 
(DSKSETQ $%O25 'NIL) 
(ADDLABEL '$%O25) 
(DSKSETQ $%I26 '(($DEFINE_VARIABLE) |$dbg_scalars| NIL $BOOLEAN)) 
(ADDLABEL '$%I26) 
(DSKSETQ $%O26 'NIL) 
(ADDLABEL '$%O26) 
(DSKSETQ $%I27 '((MSETQ) $INFLAG T)) 
(ADDLABEL '$%I27) 
(DSKSETQ $%O27 'T) 
(ADDLABEL '$%O27) 
(DSKSETQ $%I28 '((MSETQ) |$NIused| 0.)) 
(ADDLABEL '$%I28) 
(DSKSETQ $%O28 '0.) 
(ADDLABEL '$%O28) 
(DSKSETQ $%I29 '((MSETQ) |$objects_with_index| ((MLIST) $LA |$Sk| $K))) 
(ADDLABEL '$%I29) 
(DSKSETQ $%O29 '((MLIST SIMP) $LA |$Sk| $K)) 
(ADDLABEL '$%O29) 
(DSKSETQ $%I30
         '((MDEFINE)
           ((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
            $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LAK)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$laSk|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $KLA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$Skla|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I30) 
(DSKSETQ $%O30
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
            $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LAK)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$laSk|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $KLA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$Skla|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O30) 
(DSKSETQ $%I31
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $NPOW0 1.)
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LAK)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$laSk|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_lambda_other|)
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $KLA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$Skla|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_other_la|)
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I31) 
(DSKSETQ $%O31
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $NPOW0 1.)
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LAK)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$laSk|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_lambda_other|)
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $KLA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$Skla|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_other_la|)
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O31) 
(DSKSETQ $%I32
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
            $TERM0)
           ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
            ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
            ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.))
            ((MSETQ) $DER0 0.)
            ((MCOND) ((MGREATERP) $LEVEL10 0.)
             ((MSETQ) $DER00
              (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0|
               $TERM0))
             T
             ((MSETQ) $DER00
              ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
            ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
            ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
             ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
              ((MDO) $NT0 1. NIL NIL $LDER00 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_pair|
                 (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
                  "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
                 T $FALSE)
                ((MSETQ) $TMP_DER0
                 (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                  (($INPART) $DER00 $NT0)))
                ((MSETQ) $DER0
                 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
             T
             ((MPROGN)
              ((MCOND) |$dbg_wrt_pair|
               (($PRINT) "    SINGLE term: take der of" $DER00
                "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
               T $FALSE)
              ((MSETQ) $DER0
               (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                $DER00))))
            ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I32) 
(DSKSETQ $%O32
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
            $TERM0)
           ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
            ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
            ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.))
            ((MSETQ) $DER0 0.)
            ((MCOND) ((MGREATERP) $LEVEL10 0.)
             ((MSETQ) $DER00
              (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0|
               $TERM0))
             T
             ((MSETQ) $DER00
              ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
            ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
            ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
             ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
              ((MDO) $NT0 1. NIL NIL $LDER00 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_pair|
                 (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
                  "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
                 T $FALSE)
                ((MSETQ) $TMP_DER0
                 (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                  (($INPART) $DER00 $NT0)))
                ((MSETQ) $DER0
                 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
             T
             ((MPROGN)
              ((MCOND) |$dbg_wrt_pair|
               (($PRINT) "    SINGLE term: take der of" $DER00
                "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
               T $FALSE)
              ((MSETQ) $DER0
               (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                $DER00))))
            ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O32) 
(DSKSETQ $%I33
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
            $TERM0)
           ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
            ((MSETQ) $MAX_USED_LEVEL0
             (($LENGTH) $ONE_STATE_IN_MATRIX0))
            ((MSETQ) |$Der0| $TERM0)
            ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
             ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
              ((MCOND)
               ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
               ((MPROGN)
                ((MDO) $N_PQ 1. NIL NIL
                 (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
                 ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
                  ((MCOND)
                   (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
                   ((MPROGN)
                    ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
                     ((MSETQ) |$tmp_Der0|
                      ((MPLUS) |$tmp_Der0|
                       (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                        ((MPLUS) $L0 ((MMINUS) 1.))
                        ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
                    ((MSETQ) |$Der0| |$tmp_Der0|))
                   T
                   ((MSETQ) |$Der0|
                    (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                     ((MPLUS) $L0 ((MMINUS) 1.))
                     ((MPLUS) $C0 ((MMINUS) 1.)) |$Der0|)))))
                |$end_loop_c0|)
               T $FALSE)))
            ((MRETURN) |$Der0|)))) 
(ADDLABEL '$%I33) 
(DSKSETQ $%O33
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
            $TERM0)
           ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
            ((MSETQ) $MAX_USED_LEVEL0
             (($LENGTH) $ONE_STATE_IN_MATRIX0))
            ((MSETQ) |$Der0| $TERM0)
            ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
             ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
              ((MCOND)
               ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
               ((MPROGN)
                ((MDO) $N_PQ 1. NIL NIL
                 (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
                 ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
                  ((MCOND)
                   (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
                   ((MPROGN)
                    ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
                     ((MSETQ) |$tmp_Der0|
                      ((MPLUS) |$tmp_Der0|
                       (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                        ((MPLUS) $L0 ((MMINUS) 1.))
                        ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
                    ((MSETQ) |$Der0| |$tmp_Der0|))
                   T
                   ((MSETQ) |$Der0|
                    (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                     ((MPLUS) $L0 ((MMINUS) 1.))
                     ((MPLUS) $C0 ((MMINUS) 1.)) |$Der0|)))))
                |$end_loop_c0|)
               T $FALSE)))
            ((MRETURN) |$Der0|)))) 
(ADDLABEL '$%O33) 
(DSKSETQ $%I34
         '((MDEFINE)
           ((|$take_derivative_wrt_scalar_stateSV1|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
            ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
              ((MPROGN)
               ((MCOND) |$dbg_scalars|
                (($PRINT) "nr0=" $NR0 "out of"
                 (($LENGTH) $SCALARS_IN_MATRIX0))
                T $FALSE)
               ((MSETQ) |$tmp_DER0| 0.)
               ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
                ((MPROGN)
                 (($PRINT) "before length(DER0) is"
                  (($LENGTH) |$der0|))
                 ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
                  ((MSETQ) |$tmp_DER0|
                   ((MPLUS) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
                 ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
                T
                ((MPROGN)
                 ((MCOND) |$dbg_scalars|
                  (($PRINT) "SINGLE term " |$der0| "derivative wrt r="
                   $NR0 "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0)
                   "with nr=" $NR0)
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)))
              T $FALSE))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%I34) 
(DSKSETQ $%O34
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_scalar_stateSV1|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
            ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
              ((MPROGN)
               ((MCOND) |$dbg_scalars|
                (($PRINT) "nr0=" $NR0 "out of"
                 (($LENGTH) $SCALARS_IN_MATRIX0))
                T $FALSE)
               ((MSETQ) |$tmp_DER0| 0.)
               ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
                ((MPROGN)
                 (($PRINT) "before length(DER0) is"
                  (($LENGTH) |$der0|))
                 ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
                  ((MSETQ) |$tmp_DER0|
                   ((MPLUS) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
                 ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
                T
                ((MPROGN)
                 ((MCOND) |$dbg_scalars|
                  (($PRINT) "SINGLE term " |$der0| "derivative wrt r="
                   $NR0 "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0)
                   "with nr=" $NR0)
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)))
              T $FALSE))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%O34) 
(DSKSETQ $%I35
         '((MDEFINE)
           ((|$take_derivative_wrt_scalar_stateSV2|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
            ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
             ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
              (($PRINT)
               "in take_derivative_wrt_scalar_stateSV2 acting on" $LT0
               "terms")
              ((MDO) $NT0 1. NIL NIL $LT0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_states|
                 (($PRINT)
                  "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                  $NT0 "out of" $LT0 "now there are"
                  ((MCOND) ((MNOT) (($NUMBERP) |$der0|))
                   (($LENGTH) |$der0|) T 0.)
                  "terms")
                 T
                 ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                   $NT0 "(step 100) out of" $LT0)
                  T $FALSE))
                ((MSETQ) |$NIused| 0.)
                ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
                ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
                 NIL
                 ((MCOND)
                  ((MNOT)
                   ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                  ((MPROGN)
                   ((MSETQ) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
                   |$end_nr_loop|)
                  T $FALSE))
                ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
                |$end_t0_loop|)))
             T
             ((MPROGN) ((MSETQ) |$der0| $TERM0)
              ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
               NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                ((MPROGN)
                 ((MCOND) |$dbg_wrt_states|
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
                   |$der0| "derivative wrt r=" $NR0 "and"
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)
                T $FALSE))))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%I35) 
(DSKSETQ $%O35
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_scalar_stateSV2|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
            ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
             ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
              (($PRINT)
               "in take_derivative_wrt_scalar_stateSV2 acting on" $LT0
               "terms")
              ((MDO) $NT0 1. NIL NIL $LT0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_states|
                 (($PRINT)
                  "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                  $NT0 "out of" $LT0 "now there are"
                  ((MCOND) ((MNOT) (($NUMBERP) |$der0|))
                   (($LENGTH) |$der0|) T 0.)
                  "terms")
                 T
                 ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                   $NT0 "(step 100) out of" $LT0)
                  T $FALSE))
                ((MSETQ) |$NIused| 0.)
                ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
                ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
                 NIL
                 ((MCOND)
                  ((MNOT)
                   ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                  ((MPROGN)
                   ((MSETQ) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
                   |$end_nr_loop|)
                  T $FALSE))
                ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
                |$end_t0_loop|)))
             T
             ((MPROGN) ((MSETQ) |$der0| $TERM0)
              ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
               NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                ((MPROGN)
                 ((MCOND) |$dbg_wrt_states|
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
                   |$der0| "derivative wrt r=" $NR0 "and"
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)
                T $FALSE))))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%O35) 
(DSKSETQ $%I36
         '((MDEFINE) (($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0)
           ((MPROG)
            ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0
             $NPOW0 $OP0 $IND0 $NFAC0 $NR0 $NS0)
            ((MSETQ) $UTERM00 $UTERM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
             ((MRETURN) $UTERM0) T $FALSE)
            ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
            ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_contract|
               (($PRINT) "      Exam" $FAC0) T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
                ((MCOND)
                 ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
                  ((MNOT) ((MEQUAL) $NPOW0 2.)))
                 (($ERROR) "the power must be 2!! wrong term=" $UTERM0)
                 T $FALSE)
                ((MCOND)
                 ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
                 ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MCOND) ((MEQUAL) $OP0 $LA)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 |$Sk|)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 $K)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE))
               T
               ((MCOND)
                ((MAND) $ISOP0
                 (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
                ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
                 ((MCOND)
                  ((MNOT)
                   (($IS)
                    ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
                  ((MPROGN)
                   ((MSETQ) $OTHERFAC0
                    (($ASSOC) $IND0 $LIST_INDEX_FACS0))
                   ((MSETQ) $NR0 (($INPART) $FAC0 1.))
                   ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
                   ((MCOND) ((MLEQP) $NR0 $NS0)
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $FAC0 0.)
                        (($INPART) $OTHERFAC0 0.))
                       $NR0 (($INPART) $FAC0 2.) $NS0
                       (($INPART) $OTHERFAC0 2.))))
                    T
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $OTHERFAC0 0.)
                        (($INPART) $FAC0 0.))
                       $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                       (($INPART) $FAC0 2.)))))
                   ((MSETQ) $LIST_INDEX_FACS0
                    (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0)
                     $LIST_INDEX_FACS0)))
                  T
                  ((MSETQ) $LIST_INDEX_FACS0
                   (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
                T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
              |$end_fac_loop|))
            ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
             ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
            ((MRETURN) $CTERM0)))) 
(ADDLABEL '$%I36) 
(DSKSETQ $%O36
         '((MDEFINE SIMP) (($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0)
           ((MPROG)
            ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0
             $NPOW0 $OP0 $IND0 $NFAC0 $NR0 $NS0)
            ((MSETQ) $UTERM00 $UTERM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
             ((MRETURN) $UTERM0) T $FALSE)
            ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
            ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_contract|
               (($PRINT) "      Exam" $FAC0) T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
                ((MCOND)
                 ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
                  ((MNOT) ((MEQUAL) $NPOW0 2.)))
                 (($ERROR) "the power must be 2!! wrong term=" $UTERM0)
                 T $FALSE)
                ((MCOND)
                 ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
                 ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MCOND) ((MEQUAL) $OP0 $LA)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 |$Sk|)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 $K)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE))
               T
               ((MCOND)
                ((MAND) $ISOP0
                 (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
                ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
                 ((MCOND)
                  ((MNOT)
                   (($IS)
                    ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
                  ((MPROGN)
                   ((MSETQ) $OTHERFAC0
                    (($ASSOC) $IND0 $LIST_INDEX_FACS0))
                   ((MSETQ) $NR0 (($INPART) $FAC0 1.))
                   ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
                   ((MCOND) ((MLEQP) $NR0 $NS0)
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $FAC0 0.)
                        (($INPART) $OTHERFAC0 0.))
                       $NR0 (($INPART) $FAC0 2.) $NS0
                       (($INPART) $OTHERFAC0 2.))))
                    T
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $OTHERFAC0 0.)
                        (($INPART) $FAC0 0.))
                       $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                       (($INPART) $FAC0 2.)))))
                   ((MSETQ) $LIST_INDEX_FACS0
                    (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0)
                     $LIST_INDEX_FACS0)))
                  T
                  ((MSETQ) $LIST_INDEX_FACS0
                   (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
                T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
              |$end_fac_loop|))
            ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
             ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
            ((MRETURN) $CTERM0)))) 
(ADDLABEL '$%O36) 
(DSKSETQ $%I37
         '((MDEFINE) (($CONTRACT_PAIRS) |$utermS0|)
           ((MPROG) ((MLIST) $SUM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
             ((MPROGN) ((MSETQ) $SUM0 0.)
              ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
               ((MSETQ) $SUM0
                ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
             T
             ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
            ((MRETURN) $SUM0)))) 
(ADDLABEL '$%I37) 
(DSKSETQ $%O37
         '((MDEFINE SIMP) (($CONTRACT_PAIRS) |$utermS0|)
           ((MPROG) ((MLIST) $SUM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
             ((MPROGN) ((MSETQ) $SUM0 0.)
              ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
               ((MSETQ) $SUM0
                ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
             T
             ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
            ((MRETURN) $SUM0)))) 
(ADDLABEL '$%O37) 
(DSKSETQ $%I38 '((MSETQ) |$derivatives_loaded| T)) 
(ADDLABEL '$%I38) 
(DSKSETQ $%O38 'T) 
(ADDLABEL '$%O38) 
(DSKSETQ $%O39 '"/home/igor/tex/NoChaos/maxima.cov/SSTT/20_der.v2.mat") 
(ADDLABEL '$%O39) 
(DSKSETQ $%I40
         '((MCOND) ((MNOT) |$derivatives_loaded|)
           (($ERROR) "Cannot batch 20_der") T $FALSE)) 
(ADDLABEL '$%I40) 
(DSKSETQ $%O40 'NIL) 
(ADDLABEL '$%O40) 
(DSKSETQ $%I41 '(($BATCH) "39_aux_functions_for_amplitudes.v0.mat")) 
(ADDLABEL '$%I41) 
(DSKSETQ $%I42 '(($DEFINE_VARIABLE) |$compute_pp_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I42) 
(DSKSETQ $%O42 'NIL) 
(ADDLABEL '$%O42) 
(DSKSETQ $%I43 '(($DEFINE_VARIABLE) $AP 2. $INTEGER)) 
(ADDLABEL '$%I43) 
(DSKSETQ $%O43 '2.) 
(ADDLABEL '$%O43) 
(DSKSETQ $%I44
         '((MDEFINE) (($TRUE_XX) $R $S)
           ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))) 
(ADDLABEL '$%I44) 
(DSKSETQ $%O44
         '((MDEFINE SIMP) (($TRUE_XX) $R $S)
           ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))) 
(ADDLABEL '$%O44) 
(DSKSETQ $%I45
         '((MDEFINE) ((|$otherN|) $M $N)
           ((MCOND)
            ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
             ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
            3. T
            ((MCOND)
             ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
              ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
             2. T
             ((MCOND)
              ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
               ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
              1. T $FALSE))))) 
(ADDLABEL '$%I45) 
(DSKSETQ $%O45
         '((MDEFINE SIMP) ((|$otherN|) $M $N)
           ((MCOND)
            ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
             ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
            3. T
            ((MCOND)
             ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
              ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
             2. T
             ((MCOND)
              ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
               ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
              1. T $FALSE))))) 
(ADDLABEL '$%O45) 
(DSKSETQ $%I46
         '((MDEFINE) (($COMPUTE_PP3) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MDO) $N 1. NIL NIL |$nn| NIL
              ((MCOND) ((MEQUAL) $M $N)
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
                 $AP))
               T
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
                 ((MPLUS)
                  ((MPLUS) 1.
                   ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))) 
(ADDLABEL '$%I46) 
(DSKSETQ $%O46
         '((MDEFINE SIMP) (($COMPUTE_PP3) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MDO) $N 1. NIL NIL |$nn| NIL
              ((MCOND) ((MEQUAL) $M $N)
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
                 $AP))
               T
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
                 ((MPLUS)
                  ((MPLUS) 1.
                   ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))) 
(ADDLABEL '$%O46) 
(DSKSETQ $%I47
         '((MDEFINE) (($PP3ONSHELL) $M $N) (($NUM_PP3 ARRAY) $M $N))) 
(ADDLABEL '$%I47) 
(DSKSETQ $%O47
         '((MDEFINE SIMP) (($PP3ONSHELL) $M $N)
           (($NUM_PP3 ARRAY) $M $N))) 
(ADDLABEL '$%O47) 
(DSKSETQ $%I48
         '((MSETQ) (($NUM_XX3 ARRAY) 1. 2.)
           ((MQUOTIENT) |$Xi| ((MPLUS) 1. ((MMINUS) |$Xi|))))) 
(ADDLABEL '$%I48) 
(DSKSETQ $%O48
         '((MTIMES SIMP)
           ((MEXPT SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$Xi|))
            -1.)
           |$Xi|)) 
(ADDLABEL '$%O48) 
(DSKSETQ $%I49 '((MSETQ) (($NUM_XX3 ARRAY) 1. 3.) |$Xi|)) 
(ADDLABEL '$%I49) 
(DSKSETQ $%O49 '|$Xi|) 
(ADDLABEL '$%O49) 
(DSKSETQ $%I50 '((MSETQ) (($NUM_XX3 ARRAY) 2. 3.) 1.)) 
(ADDLABEL '$%I50) 
(DSKSETQ $%O50 '1.) 
(ADDLABEL '$%O50) 
(DSKSETQ $%I51
         '((MDEFINE) (($TRUE_GF_XX3) $R $S) (($NUM_XX3 ARRAY) $R $S))) 
(ADDLABEL '$%I51) 
(DSKSETQ $%O51
         '((MDEFINE SIMP) (($TRUE_GF_XX3) $R $S)
           (($NUM_XX3 ARRAY) $R $S))) 
(ADDLABEL '$%O51) 
(DSKSETQ $%I52
         '((MDEFINE) (($GF_XX3) $M $N)
           ((MCOND) ((MEQUAL) $M 1.) |$x1| T
            ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
             ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
              |$x3|))))) 
(ADDLABEL '$%I52) 
(DSKSETQ $%O52
         '((MDEFINE SIMP) (($GF_XX3) $M $N)
           ((MCOND) ((MEQUAL) $M 1.) |$x1| T
            ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
             ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
              |$x3|))))) 
(ADDLABEL '$%O52) 
(DSKSETQ $%I53
         '((MDEFINE) (($COMPUTE_PP4) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
              ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
               $AP)))
            ((MSETQ) |$Mu|
             ((MPLUS)
              ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
              ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
            ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))) 
(ADDLABEL '$%I53) 
(DSKSETQ $%O53
         '((MDEFINE SIMP) (($COMPUTE_PP4) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
              ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
               $AP)))
            ((MSETQ) |$Mu|
             ((MPLUS)
              ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
              ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
            ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))) 
(ADDLABEL '$%O53) 
(DSKSETQ $%I54
         '((MDEFINE) (($PP4ONSHELL) $M $N) (($NUM_PP4 ARRAY) $M $N))) 
(ADDLABEL '$%I54) 
(DSKSETQ $%O54
         '((MDEFINE SIMP) (($PP4ONSHELL) $M $N)
           (($NUM_PP4 ARRAY) $M $N))) 
(ADDLABEL '$%O54) 
(DSKSETQ $%I55
         '((MDEFINE) (($COMPUTE_XX4))
           ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
            (($REMARRAY) $NUM_XX4)
            ((MSETQ) $GF_X_RULES
             ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
              ((MEQUAL) |$om|
               ((MQUOTIENT)
                ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
                 (($XX) 1. 3.))
                (($XX) 2. 4.)))))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
              ((MEQUAL)
               ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.)
                (($XX) 2. 4.))
               ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
            ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
            ((MSETQ) $SO_X13
             (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
            ((MSETQ) $XX4_LIST
             (($MAKELIST)
              (($MAKELIST)
               ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S))
               $S ((MPLUS) $R 1.) |$nn|)
              $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
            ((MSETQ) $XX4_LIST
             (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
            ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
            ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
             (($MAP) ":" ((MLIST) (($LHS) $GFXX0))
              ((MLIST) (($RHS) $GFXX0))))
            ((MSETQ) |$dx3_dOM|
             (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
            ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES))
            |$xx4_done|))) 
(ADDLABEL '$%I55) 
(DSKSETQ $%O55
         '((MDEFINE SIMP) (($COMPUTE_XX4))
           ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
            (($REMARRAY) $NUM_XX4)
            ((MSETQ) $GF_X_RULES
             ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
              ((MEQUAL) |$om|
               ((MQUOTIENT)
                ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
                 (($XX) 1. 3.))
                (($XX) 2. 4.)))))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
              ((MEQUAL)
               ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.)
                (($XX) 2. 4.))
               ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
            ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
            ((MSETQ) $SO_X13
             (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
            ((MSETQ) $XX4_LIST
             (($MAKELIST)
              (($MAKELIST)
               ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S))
               $S ((MPLUS) $R 1.) |$nn|)
              $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
            ((MSETQ) $XX4_LIST
             (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
            ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
            ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
             (($MAP) ":" ((MLIST) (($LHS) $GFXX0))
              ((MLIST) (($RHS) $GFXX0))))
            ((MSETQ) |$dx3_dOM|
             (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
            ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES))
            |$xx4_done|))) 
(ADDLABEL '$%O55) 
(DSKSETQ $%I56
         '((MDEFINE) (($TRUE_GF_XX4) $R $S) (($NUM_XX4 ARRAY) $R $S))) 
(ADDLABEL '$%I56) 
(DSKSETQ $%O56
         '((MDEFINE SIMP) (($TRUE_GF_XX4) $R $S)
           (($NUM_XX4 ARRAY) $R $S))) 
(ADDLABEL '$%O56) 
(DSKSETQ $%I57
         '((MDEFINE) ((|$check_cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
              ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
              ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
              ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
              ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
              ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
              ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
              ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
              ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
              ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%I57) 
(DSKSETQ $%O57
         '((MDEFINE SIMP) ((|$check_cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
              ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
              ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
              ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
              ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
              ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
              ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
              ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
              ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
              ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%O57) 
(DSKSETQ $%I58
         '((MDEFINE) ((|$cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%I58) 
(DSKSETQ $%O58
         '((MDEFINE SIMP) ((|$cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%O58) 
(DSKSETQ $%I59
         '((MDEFINE) ((|$check_cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%I59) 
(DSKSETQ $%O59
         '((MDEFINE SIMP) ((|$check_cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%O59) 
(DSKSETQ $%I60
         '((MDEFINE) ((|$cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%I60) 
(DSKSETQ $%O60
         '((MDEFINE SIMP) ((|$cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%O60) 
(DSKSETQ $%I61
         '((MDEFINE) ((|$check_swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%I61) 
(DSKSETQ $%O61
         '((MDEFINE SIMP) ((|$check_swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%O61) 
(DSKSETQ $%I62
         '((MDEFINE) ((|$swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%I62) 
(DSKSETQ $%O62
         '((MDEFINE SIMP) ((|$swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%O62) 
(DSKSETQ $%I63
         '((MDEFINE) ((|$swap_gfA_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|))) $AMP00)))) 
(ADDLABEL '$%I63) 
(DSKSETQ $%O63
         '((MDEFINE SIMP) ((|$swap_gfA_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|))) $AMP00)))) 
(ADDLABEL '$%O63) 
(DSKSETQ $%I64
         '((MDEFINE) (($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|)
           ((MPROG) ((MSETQ) |$nn| 4.)
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
            ((MSETQ) $GH_00
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) $GH_0P
             (($FACTOR)
              (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_0p|
             (($FACTOR)
              (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_pp|
             (($FACTOR)
              (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.)
               ((MEQUAL) |$Mt| 0.))))
            ((MSETQ) |$gh_TTT0|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTT|
             (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))) 
(ADDLABEL '$%I64) 
(DSKSETQ $%O64
         '((MDEFINE SIMP) (($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|)
           ((MPROG) ((MSETQ) |$nn| 4.)
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
            ((MSETQ) $GH_00
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) $GH_0P
             (($FACTOR)
              (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_0p|
             (($FACTOR)
              (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_pp|
             (($FACTOR)
              (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.)
               ((MEQUAL) |$Mt| 0.))))
            ((MSETQ) |$gh_TTT0|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTT|
             (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))) 
(ADDLABEL '$%O64) 
(DSKSETQ $%I65 '((MSETQ) |$compute_pp_loaded| T)) 
(ADDLABEL '$%I65) 
(DSKSETQ $%O65 'T) 
(ADDLABEL '$%O65) 
(DSKSETQ $%O66
         '"/home/igor/tex/NoChaos/maxima.cov/SSTT/39_aux_functions_for_amplitudes.v0.mat") 
(ADDLABEL '$%O66) 
(DSKSETQ $%I67
         '((MCOND) ((MNOT) |$compute_pp_loaded|)
           (($ERROR) "Cannot batch 39_aux_functions_for_amplitudes") T
           $FALSE)) 
(ADDLABEL '$%I67) 
(DSKSETQ $%O67 'NIL) 
(ADDLABEL '$%O67) 
(DSKSETQ $%I68 '(($BATCH) "32_compute_4pts_amplitude.v0.3.mat")) 
(ADDLABEL '$%I68) 
(DSKSETQ $%I69 '(($DEFINE_VARIABLE) |$amp_4pts_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I69) 
(DSKSETQ $%O69 'NIL) 
(ADDLABEL '$%O69) 
(DSKSETQ $%I70
         '((MDEFINE) (($ORDERXX) $R $S)
           ((MCOND) ((MEQUAL) $R $S) 0. T
            ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
             ((MMINUS) (($XX) $S $R)))))) 
(ADDLABEL '$%I70) 
(DSKSETQ $%O70
         '((MDEFINE SIMP) (($ORDERXX) $R $S)
           ((MCOND) ((MEQUAL) $R $S) 0. T
            ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
             ((MMINUS) (($XX) $S $R)))))) 
(ADDLABEL '$%O70) 
(DSKSETQ $%I71
         '((MDEFINE) (($ORDERPP) $R $S)
           ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))) 
(ADDLABEL '$%I71) 
(DSKSETQ $%O71
         '((MDEFINE SIMP) (($ORDERPP) $R $S)
           ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))) 
(ADDLABEL '$%O71) 
(DSKSETQ $%I72
         '((MDEFINE) (($TRUE_KK) $R $M $S $N)
           ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))) 
(ADDLABEL '$%I72) 
(DSKSETQ $%O72
         '((MDEFINE SIMP) (($TRUE_KK) $R $M $S $N)
           ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))) 
(ADDLABEL '$%O72) 
(DSKSETQ $%I73
         '((MDEFINE) ((|$true_Skk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%I73) 
(DSKSETQ $%O73
         '((MDEFINE SIMP) ((|$true_Skk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%O73) 
(DSKSETQ $%I74
         '((MDEFINE) ((|$true_kSk|) $S $N $R $M)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%I74) 
(DSKSETQ $%O74
         '((MDEFINE SIMP) ((|$true_kSk|) $S $N $R $M)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%O74) 
(DSKSETQ $%I75
         '((MDEFINE) ((|$true_SkSk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
            (($SUM)
             (($SUM)
              ((MTIMES) (($ORDERPP) $T $U)
               ((MEXPT) (($ORDERXX) $R $T) $M)
               ((MEXPT) (($ORDERXX) $S $U) $N))
              $T 1. |$nn|)
             $U 1. |$nn|)))) 
(ADDLABEL '$%I75) 
(DSKSETQ $%O75
         '((MDEFINE SIMP) ((|$true_SkSk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
            (($SUM)
             (($SUM)
              ((MTIMES) (($ORDERPP) $T $U)
               ((MEXPT) (($ORDERXX) $R $T) $M)
               ((MEXPT) (($ORDERXX) $S $U) $N))
              $T 1. |$nn|)
             $U 1. |$nn|)))) 
(ADDLABEL '$%O75) 
(DSKSETQ $%I76
         '((MDEFINE) (($FROM_STATE_TO_ADDEND_LIST) $STATE0)
           ((MPROG)
            ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T
             $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
             ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
            ((MSETQ) $LIST0
             (($MAKELIST) (($INPART) $STATE0 $T) $T 1.
              (($LENGTH) $STATE0)))
            ((MRETURN) $LIST0)))) 
(ADDLABEL '$%I76) 
(DSKSETQ $%O76
         '((MDEFINE SIMP) (($FROM_STATE_TO_ADDEND_LIST) $STATE0)
           ((MPROG)
            ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T
             $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
             ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
            ((MSETQ) $LIST0
             (($MAKELIST) (($INPART) $STATE0 $T) $T 1.
              (($LENGTH) $STATE0)))
            ((MRETURN) $LIST0)))) 
(ADDLABEL '$%O76) 
(DSKSETQ $%I77
         '((MDEFINE)
           (($EXTRACT_AND_NORMALIZE_COEFFS)
            $LIST_OF_LISTS_OF_SUBSTATES0)
           ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
            ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
              ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
               ((MPROGN) ((MSETQ) $S00 $S0)
                ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                 ((MPROGN)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)))
                ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
                 ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                  ((MPROGN)
                   ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
                   ((MCOND) ((MGREATERP) $POW0 0.)
                    ((MSETQ) $S00
                     ((MTIMES)
                      ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                      ((MEXPT)
                       ((MQUOTIENT)
                        ((MQUOTIENT) ((MMINUS) 1.)
                         ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                        ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                       $POW0)))
                    T $FALSE))))
                ((MCOND)
                 ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
                  ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
                 (($ERROR)
                  "extract_and_normalize_coeffs cannot compute normalized coeff from"
                  $S0 "left over is" $S00)
                 T $FALSE)
                ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
              ((MSETQ) $COEFFS_LIST0
               (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
            ((MRETURN) $COEFFS_LIST0)))) 
(ADDLABEL '$%I77) 
(DSKSETQ $%O77
         '((MDEFINE SIMP)
           (($EXTRACT_AND_NORMALIZE_COEFFS)
            $LIST_OF_LISTS_OF_SUBSTATES0)
           ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
            ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
              ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
               ((MPROGN) ((MSETQ) $S00 $S0)
                ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                 ((MPROGN)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)))
                ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
                 ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                  ((MPROGN)
                   ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
                   ((MCOND) ((MGREATERP) $POW0 0.)
                    ((MSETQ) $S00
                     ((MTIMES)
                      ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                      ((MEXPT)
                       ((MQUOTIENT)
                        ((MQUOTIENT) ((MMINUS) 1.)
                         ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                        ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                       $POW0)))
                    T $FALSE))))
                ((MCOND)
                 ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
                  ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
                 (($ERROR)
                  "extract_and_normalize_coeffs cannot compute normalized coeff from"
                  $S0 "left over is" $S00)
                 T $FALSE)
                ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
              ((MSETQ) $COEFFS_LIST0
               (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
            ((MRETURN) $COEFFS_LIST0)))) 
(ADDLABEL '$%O77) 
(DSKSETQ $%I78
         '((MDEFINE) ((|$amplitudeN4V1|) $STATES_LIST0)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) |$Partials0|
                  (($ENDCONS)
                   ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                    $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                   |$Partials0|))
                 ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I78) 
(DSKSETQ $%O78
         '((MDEFINE SIMP) ((|$amplitudeN4V1|) $STATES_LIST0)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) |$Partials0|
                  (($ENDCONS)
                   ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                    $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                   |$Partials0|))
                 ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O78) 
(DSKSETQ $%I79
         '((MDEFINE)
           ((|$amplitudeN4V1_list|) $STATES_LIST0
            $CHECKPOINT_SAVE_FILENAME)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MPROGN)
              ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
               ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
                ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                 ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                  (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                   "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                   (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                   (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                   "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                   "s")
                  ((MSETQ) $LIST_OF_SUBSTATES0
                   ((MLIST)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                  (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                  ((MSETQ) $SL0
                   (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                    $LIST_OF_SUBSTATES0))
                  ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                  ((MSETQ) $NAS_LIST0
                   (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                  ((MSETQ) $US0
                   ((|$compute_levels_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS0
                   ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS_LIST0
                   (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                  ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                  ((MSETQ) $EI0
                   (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                    $DS_RULES0))
                  ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                  ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Computed the expression on which we must act with derivatives in"
                   ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                  ((MSETQ) $PARTIAL_AMP0
                   ((MTIMES)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
                    ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                     $EX_EI0)))
                  ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Taken the derivatives and computed the partial amplitude in"
                   ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                   "s")
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                    |$Partials0|))
                  |$end_3_loops|))))
              (($SAVE)
               (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_"
                (($STRING) $NA1) ".lisp")
               $NA1 $STATES_LIST0 |$Partials0|)
              |$end_na1_loop|))
            ((MRETURN) |$Partials0|)))) 
(ADDLABEL '$%I79) 
(DSKSETQ $%O79
         '((MDEFINE SIMP)
           ((|$amplitudeN4V1_list|) $STATES_LIST0
            $CHECKPOINT_SAVE_FILENAME)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MPROGN)
              ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
               ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
                ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                 ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                  (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                   "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                   (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                   (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                   "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                   "s")
                  ((MSETQ) $LIST_OF_SUBSTATES0
                   ((MLIST)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                  (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                  ((MSETQ) $SL0
                   (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                    $LIST_OF_SUBSTATES0))
                  ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                  ((MSETQ) $NAS_LIST0
                   (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                  ((MSETQ) $US0
                   ((|$compute_levels_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS0
                   ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS_LIST0
                   (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                  ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                  ((MSETQ) $EI0
                   (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                    $DS_RULES0))
                  ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                  ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Computed the expression on which we must act with derivatives in"
                   ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                  ((MSETQ) $PARTIAL_AMP0
                   ((MTIMES)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
                    ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                     $EX_EI0)))
                  ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Taken the derivatives and computed the partial amplitude in"
                   ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                   "s")
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                    |$Partials0|))
                  |$end_3_loops|))))
              (($SAVE)
               (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_"
                (($STRING) $NA1) ".lisp")
               $NA1 $STATES_LIST0 |$Partials0|)
              |$end_na1_loop|))
            ((MRETURN) |$Partials0|)))) 
(ADDLABEL '$%O79) 
(DSKSETQ $%I80
         '((MDEFINE)
           ((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                  (($RATSIMP)
                   (($EV) $FINAL_PARTIAL_AMP0
                    ((MEQUAL) $PP $PP4ONSHELL)
                    ((MEQUAL) $XX $TRUE_GF_XX4))))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I80) 
(DSKSETQ $%O80
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                  (($RATSIMP)
                   (($EV) $FINAL_PARTIAL_AMP0
                    ((MEQUAL) $PP $PP4ONSHELL)
                    ((MEQUAL) $XX $TRUE_GF_XX4))))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O80) 
(DSKSETQ $%I81
         '((MDEFINE)
           ((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I81) 
(DSKSETQ $%O81
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O81) 
(DSKSETQ $%I82
         '((MDEFINE)
           ((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratexpand the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
                  "terms")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I82) 
(DSKSETQ $%O82
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratexpand the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
                  "terms")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O82) 
(DSKSETQ $%I83 '((MSETQ) |$amp_4pts_loaded| T)) 
(ADDLABEL '$%I83) 
(DSKSETQ $%O83 'T) 
(ADDLABEL '$%O83) 
(DSKSETQ $%O84
         '"/home/igor/tex/NoChaos/maxima.cov/SSTT/32_compute_4pts_amplitude.v0.3.mat") 
(ADDLABEL '$%O84) 
(DSKSETQ $%I85
         '((MCOND) ((MNOT) |$amp_4pts_loaded|)
           (($ERROR) "Cannot batch 32_compute_4pts_amplitude") T
           $FALSE)) 
(ADDLABEL '$%I85) 
(DSKSETQ $%O85 'NIL) 
(ADDLABEL '$%O85) 
(DSKSETQ $%I86 '(($BATCH) "40_define_test_states.v1.mat")) 
(ADDLABEL '$%I86) 
(DSKSETQ $%I87
         '((MDEFINE) ((|$SetStates|) |$dd0|)
           ((MPROG) ((MSETQ) |$Lev0| 2.)
            ((MSETQ) |$Null2|
             (($EV)
              ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
               ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
               ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
               ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 3.)
            ((MSETQ) |$Null3|
             (($EV)
              ((MPLUS)
               ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.)
                |$dd|)
               ((MMINUS)
                ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.)
                 |$dd|))
               ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
               ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 0.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 3.))
               ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$dd| |$dd0|)))
            ((MSETQ) |$Lev0| 4.)
            ((MSETQ) |$S4z|
             ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
              ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 5742. (($P) 2. 2.))
              ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
            ((MSETQ) |$S4m|
             ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
              ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 2268. (($P) 2. 2.))
              ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
              ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S4r1|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.) |$d|)
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.))
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 4.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r2|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.)
                |$d|)
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 4. 0.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
               ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r3|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 3. 1.))
               ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.))
               ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1|
             (($EV)
              ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
               ((MTIMES) 624. (($P) 3. 1.))
               ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 936. (($P) 2. 2.))
               ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES)
                ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
                 ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
            ((MSETQ) |$Null4r2|
             ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
              ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 4050. (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null4g|
             (($EV)
              ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|)
                2.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                8.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
                6.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|)
                72.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
               ((MTIMES) 6. (($P) 3. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
               ((MTIMES) 3. (($P) 2. 2.))
               ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
               ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
               ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
               ((MQUOTIENT)
                ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
                6.)
               ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.))
                72.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4cr|
             ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
              ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S6m|
             ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
              ((MTIMES) 28320. (($P) 5. 1.))
              ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 82400. (($P) 3. 3.))
              ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S6z|
             ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
              ((MTIMES) 1177320. (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
              ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 929500. (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
            ((MSETQ) |$Null6r16|
             ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
              ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
              ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 3074625000. (($P) 3. 3.))
              ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.))
              ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
              ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
            ((MSETQ) |$Null6g|
             (($EV)
              ((MPLUS)
               ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
               ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
               ((MQUOTIENT)
                ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|))
                4.)
               ((MQUOTIENT)
                ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|) 168.)
               ((MQUOTIENT)
                ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)
                 |$d|)
                280.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
               ((MQUOTIENT)
                ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MMINUS)
                 ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|) 378.)
               ((MQUOTIENT)
                ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
                 |$d|)
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.)
                 |$d|)
                945.)
               ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|) 2520.)
               ((MQUOTIENT)
                ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                140.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)
                 |$d|)
                252.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|) 7560.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.)))
                18.)
               ((MTIMES) 110. (($P) 5. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
               ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
               ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.))
                12.)
               ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
               ((MQUOTIENT)
                ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.))
                70.)
               ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
               ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.))
                7.)
               ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
               ((MQUOTIENT)
                ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.))
                54.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.))
                6.)
               ((MQUOTIENT)
                ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.)
                 (($P) 3. 0.))
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.)
                 (($P) 3. 0.))
                3780.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
                14.)
               ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
               ((MQUOTIENT)
                ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
                28.)
               ((MQUOTIENT)
                ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.))
                45.)
               ((MQUOTIENT)
                ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.))
                280.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
                 (($P) 2. 0.))
                140.)
               ((MQUOTIENT)
                ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.))
                630.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 1. 1.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
                37800.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 8.)
            ((MSETQ) |$S8m1|
             ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.)
               (($P) 7. 0.))
              ((MTIMES) 8289945720. (($P) 6. 2.))
              ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
              ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 0.))
              ((MTIMES) 8399122200. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 1.))
              ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 4515839300.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 300059350. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2066129100.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 47098800. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
            ((MSETQ) |$S8m2|
             ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) 51399096. (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
              ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
              ((MTIMES) 46431000. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
              ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1903750. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
              ((MTIMES) 419373360. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 6188984592. (($P) 5. 3.))
              ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 20048000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 8144150. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 23738400. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
              ((MTIMES) 359941680. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 5264441616. (($P) 5. 3.))
              ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 17416000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6809950. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 20437200. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S10z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
              ((MTIMES) 94471732800. (($P) 9. 1.))
              ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 1017474393600. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1805580000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
              ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.)
               (($P) 6. 1.))
              ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 607282147584. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 20082748000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 36082698000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 23408646912.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 28894320000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 771289485750.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 11311477275. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 612360000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 575909838000.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 816480000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 27552406000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 34574400000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 11854080000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 40166544600. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 2. 2.))))
            ((MSETQ) |$S10z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
              ((MTIMES) 65112321600. (($P) 9. 1.))
              ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 690708211200. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 7. 1.))
              ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
              ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 2261880000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 6. 0.))
              ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 376838832384. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 3.))
              ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 2.))
              ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 11114538000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 24356973312.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.)
               (($P) 4. 4.))
              ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6161648325.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 14804370000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
              ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1210524000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6667920000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 359389840950.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
               (($P) 4. 1.))
              ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1210524000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 338354074800.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 16134720000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 18276010200. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))))
            ((MSETQ) |$S103z|
             ((MPLUS)
              ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
              ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
              ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.)
               (($P) 9. 0.))
              ((MTIMES) 36360611332200. (($P) 8. 2.))
              ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
              ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
              ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1631223468000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.)
               (($P) 7. 0.))
              ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 7. 0.))
              ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) 372093476932800. (($P) 6. 4.))
              ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.)
               (($P) 6. 2.))
              ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
              ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.)
               (($P) 6. 0.))
              ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 540966535200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 6. 0.))
              ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.)
               (($P) 5. 3.))
              ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 1170019452000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.)
               (($P) 5. 2.))
              ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
              ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 4662858416400.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.)
               (($P) 5. 0.))
              ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
              ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 5. 0.))
              ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 805050582525.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 3.))
              ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 9453628800.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
              ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
              ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 4. 2.))
              ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 40416163200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 237200140800.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 112702665600.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
               (($P) 4. 1.))
              ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 161245123200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 4. 1.))
              ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 232452259200. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 324362765475. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.)
               (($P) 4. 0.))
              ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 811066032000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
              ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 7740984220200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
              ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 185345126400.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 430303104000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
              ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 3. 2.))
              ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 437098032000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 296415302400. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 37933056000. (($P) 1. 0.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 270273024000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 552463430400.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
              ((MTIMES) 300421900800. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
               ((MEXPT) (($P) 3. 0.) 3.))
              ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.)
               (($P) 2. 1.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 441839664000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 14224896000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 10668672000.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 8001504000.)
               ((MEXPT) (($P) 1. 0.) 2.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 99574272000.)
               ((MEXPT) (($P) 1. 1.) 3.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 3.))
              ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 16003008000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.)
               (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 4.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 3.))))
            |$states_defined|))) 
(ADDLABEL '$%I87) 
(DSKSETQ $%O87
         '((MDEFINE SIMP) ((|$SetStates|) |$dd0|)
           ((MPROG) ((MSETQ) |$Lev0| 2.)
            ((MSETQ) |$Null2|
             (($EV)
              ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
               ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
               ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
               ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 3.)
            ((MSETQ) |$Null3|
             (($EV)
              ((MPLUS)
               ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.)
                |$dd|)
               ((MMINUS)
                ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.)
                 |$dd|))
               ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
               ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 0.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 3.))
               ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$dd| |$dd0|)))
            ((MSETQ) |$Lev0| 4.)
            ((MSETQ) |$S4z|
             ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
              ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 5742. (($P) 2. 2.))
              ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
            ((MSETQ) |$S4m|
             ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
              ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 2268. (($P) 2. 2.))
              ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
              ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S4r1|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.) |$d|)
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.))
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 4.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r2|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.)
                |$d|)
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 4. 0.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
               ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r3|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 3. 1.))
               ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.))
               ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1|
             (($EV)
              ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
               ((MTIMES) 624. (($P) 3. 1.))
               ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 936. (($P) 2. 2.))
               ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES)
                ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
                 ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
            ((MSETQ) |$Null4r2|
             ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
              ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 4050. (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null4g|
             (($EV)
              ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|)
                2.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                8.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
                6.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|)
                72.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
               ((MTIMES) 6. (($P) 3. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
               ((MTIMES) 3. (($P) 2. 2.))
               ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
               ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
               ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
               ((MQUOTIENT)
                ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
                6.)
               ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.))
                72.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4cr|
             ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
              ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S6m|
             ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
              ((MTIMES) 28320. (($P) 5. 1.))
              ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 82400. (($P) 3. 3.))
              ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S6z|
             ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
              ((MTIMES) 1177320. (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
              ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 929500. (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
            ((MSETQ) |$Null6r16|
             ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
              ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
              ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 3074625000. (($P) 3. 3.))
              ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.))
              ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
              ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
            ((MSETQ) |$Null6g|
             (($EV)
              ((MPLUS)
               ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
               ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
               ((MQUOTIENT)
                ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|))
                4.)
               ((MQUOTIENT)
                ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|) 168.)
               ((MQUOTIENT)
                ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)
                 |$d|)
                280.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
               ((MQUOTIENT)
                ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MMINUS)
                 ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|) 378.)
               ((MQUOTIENT)
                ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
                 |$d|)
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.)
                 |$d|)
                945.)
               ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|) 2520.)
               ((MQUOTIENT)
                ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                140.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)
                 |$d|)
                252.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|) 7560.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.)))
                18.)
               ((MTIMES) 110. (($P) 5. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
               ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
               ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.))
                12.)
               ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
               ((MQUOTIENT)
                ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.))
                70.)
               ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
               ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.))
                7.)
               ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
               ((MQUOTIENT)
                ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.))
                54.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.))
                6.)
               ((MQUOTIENT)
                ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.)
                 (($P) 3. 0.))
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.)
                 (($P) 3. 0.))
                3780.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
                14.)
               ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
               ((MQUOTIENT)
                ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
                28.)
               ((MQUOTIENT)
                ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.))
                45.)
               ((MQUOTIENT)
                ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.))
                280.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
                 (($P) 2. 0.))
                140.)
               ((MQUOTIENT)
                ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.))
                630.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 1. 1.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
                37800.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 8.)
            ((MSETQ) |$S8m1|
             ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.)
               (($P) 7. 0.))
              ((MTIMES) 8289945720. (($P) 6. 2.))
              ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
              ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 0.))
              ((MTIMES) 8399122200. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 1.))
              ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 4515839300.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 300059350. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2066129100.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 47098800. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
            ((MSETQ) |$S8m2|
             ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) 51399096. (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
              ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
              ((MTIMES) 46431000. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
              ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1903750. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
              ((MTIMES) 419373360. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 6188984592. (($P) 5. 3.))
              ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 20048000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 8144150. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 23738400. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
              ((MTIMES) 359941680. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 5264441616. (($P) 5. 3.))
              ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 17416000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6809950. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 20437200. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S10z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
              ((MTIMES) 94471732800. (($P) 9. 1.))
              ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 1017474393600. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1805580000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
              ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.)
               (($P) 6. 1.))
              ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 607282147584. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 20082748000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 36082698000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 23408646912.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 28894320000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 771289485750.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 11311477275. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 612360000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 575909838000.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 816480000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 27552406000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 34574400000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 11854080000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 40166544600. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 2. 2.))))
            ((MSETQ) |$S10z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
              ((MTIMES) 65112321600. (($P) 9. 1.))
              ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 690708211200. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 7. 1.))
              ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
              ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 2261880000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 6. 0.))
              ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 376838832384. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 3.))
              ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 2.))
              ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 11114538000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 24356973312.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.)
               (($P) 4. 4.))
              ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6161648325.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 14804370000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
              ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1210524000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6667920000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 359389840950.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
               (($P) 4. 1.))
              ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1210524000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 338354074800.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 16134720000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 18276010200. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))))
            ((MSETQ) |$S103z|
             ((MPLUS)
              ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
              ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
              ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.)
               (($P) 9. 0.))
              ((MTIMES) 36360611332200. (($P) 8. 2.))
              ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
              ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
              ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1631223468000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.)
               (($P) 7. 0.))
              ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 7. 0.))
              ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) 372093476932800. (($P) 6. 4.))
              ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.)
               (($P) 6. 2.))
              ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
              ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.)
               (($P) 6. 0.))
              ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 540966535200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 6. 0.))
              ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.)
               (($P) 5. 3.))
              ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 1170019452000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.)
               (($P) 5. 2.))
              ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
              ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 4662858416400.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.)
               (($P) 5. 0.))
              ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
              ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 5. 0.))
              ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 805050582525.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 3.))
              ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 9453628800.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
              ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
              ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 4. 2.))
              ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 40416163200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 237200140800.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 112702665600.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
               (($P) 4. 1.))
              ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 161245123200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 4. 1.))
              ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 232452259200. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 324362765475. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.)
               (($P) 4. 0.))
              ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 811066032000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
              ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 7740984220200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
              ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 185345126400.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 430303104000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
              ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 3. 2.))
              ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 437098032000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 296415302400. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 37933056000. (($P) 1. 0.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 270273024000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 552463430400.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
              ((MTIMES) 300421900800. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
               ((MEXPT) (($P) 3. 0.) 3.))
              ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.)
               (($P) 2. 1.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 441839664000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 14224896000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 10668672000.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 8001504000.)
               ((MEXPT) (($P) 1. 0.) 2.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 99574272000.)
               ((MEXPT) (($P) 1. 1.) 3.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 3.))
              ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 16003008000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.)
               (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 4.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 3.))))
            |$states_defined|))) 
(ADDLABEL '$%O87) 
(DSKSETQ $%O88
         '"/home/igor/tex/NoChaos/maxima.cov/SSTT/40_define_test_states.v1.mat") 
(ADDLABEL '$%O88) 
(DSKSETQ $%I89 '(($SET_NUMBER_OF_PARTICLE) 4.)) 
(ADDLABEL '$%I89) 
(DSKSETQ $%O89 '$DONE) 
(ADDLABEL '$%O89) 
(DSKSETQ $%I90 '((|$SetStates|) 26.)) 
(ADDLABEL '$%I90) 
(DSKSETQ $%O90 '|$states_defined|) 
(ADDLABEL '$%O90) 
(DSKSETQ $%I91 '(($BATCH) "SSSS_w_ghTTTT_dx3.mat")) 
(ADDLABEL '$%I91) 
(DSKSETQ $%I92
         '((MDEFINE)
           ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|)
            ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
            ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
            ((MSETQ) |$Asss|
             ((|$gf_amplitudeN4V2|)
              ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
              ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
            ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "Step0: amplitude computation time"
             ((MPLUS) $TI1 ((MMINUS) $TI0)))
            ((MRETURN) |$Asss|)))) 
(ADDLABEL '$%I92) 
(DSKSETQ $%O92
         '((MDEFINE SIMP)
           ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|)
            ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
            ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
            ((MSETQ) |$Asss|
             ((|$gf_amplitudeN4V2|)
              ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
              ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
            ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "Step0: amplitude computation time"
             ((MPLUS) $TI1 ((MMINUS) $TI0)))
            ((MRETURN) |$Asss|)))) 
(ADDLABEL '$%O92) 
(DSKSETQ $%I93 '((MDEFINE) ((|$SSSSstep1|) |$AmpS40|) |$AmpS40|)) 
(ADDLABEL '$%I93) 
(DSKSETQ $%O93 '((MDEFINE SIMP) ((|$SSSSstep1|) |$AmpS40|) |$AmpS40|)) 
(ADDLABEL '$%O93) 
(DSKSETQ $%I94
         '((MDEFINE)
           ((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
            ((MSETQ) |$Assss0|
             ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
              |$Sc4| |$l4| |$dd0|))
            ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
            ((MSETQ) |$f_Assss|
             (($RATSIMP)
              (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "simplification computation time"
             ((MPLUS) $TI2 ((MMINUS) $TI1)))
            ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
            (($PRINT) "computation times" $TI0 $TI1 $TI2)
            ((MSETQ) $GH_0
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt0|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) |$tttt|
             (($FACTOR)
              (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_0 |$tttt0|)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT_dx3|
             (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
            (($PRINT) "factors from ghosts and momenta and measure"
             |$gh_TTTT_dx3|)
            ((MSETQ) $FINAL_AMP_DX
             (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
            ((MRETURN)
             ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
              (($FACTOR) |$dx3_dOM|)))))) 
(ADDLABEL '$%I94) 
(DSKSETQ $%O94
         '((MDEFINE SIMP)
           ((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
            ((MSETQ) |$Assss0|
             ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
              |$Sc4| |$l4| |$dd0|))
            ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
            ((MSETQ) |$f_Assss|
             (($RATSIMP)
              (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "simplification computation time"
             ((MPLUS) $TI2 ((MMINUS) $TI1)))
            ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
            (($PRINT) "computation times" $TI0 $TI1 $TI2)
            ((MSETQ) $GH_0
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt0|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) |$tttt|
             (($FACTOR)
              (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_0 |$tttt0|)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT_dx3|
             (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
            (($PRINT) "factors from ghosts and momenta and measure"
             |$gh_TTTT_dx3|)
            ((MSETQ) $FINAL_AMP_DX
             (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
            ((MRETURN)
             ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
              (($FACTOR) |$dx3_dOM|)))))) 
(ADDLABEL '$%O94) 
(DSKSETQ $%O95
         '"/home/igor/tex/NoChaos/maxima.cov/SSTT/SSSS_w_ghTTTT_dx3.mat") 
(ADDLABEL '$%O95) 
(DSKSETQ $%I96
         '(($EV) (($DECLARE) |$Ms| $INTEGER)
           (($DECLARE) |$Mt| $INTEGER) (($COMPILE) $ALL))) 
(ADDLABEL '$%I96) 
(DSKSETQ $%O96 '$DONE) 
(ADDLABEL '$%O96) 
(DSKSETQ $%I97 '((MSETQ) |$qq1| ((MSETQ) |$qq2| ((MSETQ) |$qq3| 1.)))) 
(ADDLABEL '$%I97) 
(DSKSETQ $%O97 '1.) 
(ADDLABEL '$%O97) 
(DSKSETQ $%I98 '((MSETQ) |$nq1| ((MSETQ) |$nq2| ((MSETQ) |$nq3| 0.)))) 
(ADDLABEL '$%I98) 
(DSKSETQ $%O98 '0.) 
(ADDLABEL '$%O98) 
(DSKSETQ $%I99 '((MSETQ) |$filename| "S6zTS4zT.lisp")) 
(ADDLABEL '$%I99) 
(DSKSETQ $%O99 '"S6zTS4zT.lisp") 
(ADDLABEL '$%O99) 
(DSKSETQ $%I100 '((MSETQ) |$qq| |$S6z|)) 
(ADDLABEL '$%I100) 
(DSKSETQ $%O100
         '((MPLUS SIMP)
           ((MTIMES SIMP) 6750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -20250. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 12275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -6750. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 15950. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 1900. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -7975. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 251225. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -43875. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9720. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 75700. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -337500. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 100680. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -191400. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 929500. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 79515. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -141150. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 214110. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1872750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18168. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1177320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -226500. (($P SIMP) 6. 0.)))) 
(ADDLABEL '$%O100) 
(DSKSETQ $%I101 '((MSETQ) |$nq| 6.)) 
(ADDLABEL '$%I101) 
(DSKSETQ $%O101 '6.) 
(ADDLABEL '$%O101) 
(DSKSETQ $%I102 '((MSETQ) |$qq2| |$S4z|)) 
(ADDLABEL '$%I102) 
(DSKSETQ $%O102
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADDLABEL '$%O102) 
(DSKSETQ $%I103 '((MSETQ) |$nq2| 4.)) 
(ADDLABEL '$%I103) 
(DSKSETQ $%O103 '4.) 
(ADDLABEL '$%O103) 
(DSKSETQ $%I104
         '((MSETQ) |$a1234|
           ((|$gf_SSSSV3|) |$qq| |$nq| |$qq1| |$nq1| |$qq2| |$nq2|
            |$qq3| |$nq3| ""))) 
(ADDLABEL '$%I104) 
(DSKSETQ $%O104
         '((MLIST SIMP)
           ((MTIMES SIMP FACTORED) -32.
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -8. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MPLUS SIMP IRREDUCIBLE) -12271248.
             ((MTIMES SIMP RATSIMP) 1735312. |$Ms|)
             ((MTIMES SIMP) 18108972. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) -2875092. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) -6020368. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP) 1674000. ((MEXPT SIMP RATSIMP) |$Ms| 5.))
             ((MTIMES SIMP RATSIMP) 98169984. |$om|)
             ((MTIMES SIMP RATSIMP) 25807528. |$Ms| |$om|)
             ((MTIMES SIMP) -146293652. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP) 16808404. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP) 49822656. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$om|)
             ((MTIMES SIMP) -17982000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$om|)
             ((MTIMES SIMP RATSIMP) -24542496. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) 3470624. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) 53538368. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 1857632. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -19224000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -1551532160.
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 2649252564. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -505302976. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 127415184. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -119384376. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 75654000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -173456772. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 491448594. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 101145436. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 77975760. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 165658400. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -48590928. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -1300664. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 134732304. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 79150400. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -526091832.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -14323375816. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 4876179896. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1247477800.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -58045680. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -156276000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -7930109204. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1094636260. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3373253452.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -819899896. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -545137600. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -2065206792.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1663155484. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1084032120.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -540833600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -182119248. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -342398336. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -149488000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3941902839.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 28727168688. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -9579145848.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 4382350740. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 684755640. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 158760000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 60696732276. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -1839590420. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 16296984556.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 3105190760. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 848970800. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 14936745120.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 12150834536. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 4205527992. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1387549600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2430744768. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2008775416. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 823085600. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 276387120. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 149938800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 75674204372.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -37219521708. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1130373372. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -8195901048.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1036197360.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -63504000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -237870268614. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 4530767260. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -37872721048.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -5509234008.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -608576400. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -51251474820.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -36047539000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -9382268160.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1616204000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -9950462664.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -5680565208. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1616204000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1070217360.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -608576400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -63504000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -219658576702.
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 55755041400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 18304902976.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 7991776656. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 504159120. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 568667092266. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 7494066752. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 48122216188.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 4465181416. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 149938800. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 105164718148.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 57775661412. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 11251370592.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 823085600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 19689647760.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 9208598360. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1387549600. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2245220640. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 848970800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 158760000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 298233011300.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -77371655472. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -23361068928.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -3147637536.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -826560218724. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -29490129896. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -31699292968.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1244713136.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -140242611120.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -53088632480. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -6282932520.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -149488000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -22829010896.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -7732137496. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -540833600. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2574229680.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -545137600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -156276000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -218156684699.
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 61649042436. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 9381359460. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 713755809318. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 30198759822. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 8144761444. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 120991128398.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 25310129596. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1272139704. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 15441194580.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 3065342160. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 79150400. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1543707624. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 165658400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 75654000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 79816107392.
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -19954026848. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -339553682826. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -10055929932. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -59698484448.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -4662619392. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -5430812204.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -451256368. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -453025344. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -19224000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -17982000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -9977013424.
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 68932112860. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 12332889714.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 755277412. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 51246632. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 1674000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))))
           ((MTIMES SIMP FACTORED) -32.
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om|) -4.)
            ((MEXPT SIMP) |$om| -4.)
            ((MPLUS SIMP IRREDUCIBLE) -12271248.
             ((MTIMES SIMP RATSIMP) 1735312. |$Ms|)
             ((MTIMES SIMP) 18108972. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) -2875092. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) -6020368. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP) 1674000. ((MEXPT SIMP RATSIMP) |$Ms| 5.))
             ((MTIMES SIMP RATSIMP) 98169984. |$om|)
             ((MTIMES SIMP RATSIMP) 25807528. |$Ms| |$om|)
             ((MTIMES SIMP) -146293652. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP) 16808404. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP) 49822656. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$om|)
             ((MTIMES SIMP) -17982000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$om|)
             ((MTIMES SIMP RATSIMP) -24542496. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) 3470624. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) 53538368. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 1857632. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -19224000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -1551532160.
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 2649252564. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -505302976. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 127415184. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -119384376. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 75654000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -173456772. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 491448594. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 101145436. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 77975760. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 165658400. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -48590928. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -1300664. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 134732304. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 79150400. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -526091832.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -14323375816. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 4876179896. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1247477800.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -58045680. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -156276000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -7930109204. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1094636260. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3373253452.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -819899896. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -545137600. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -2065206792.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1663155484. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1084032120.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -540833600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -182119248. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -342398336. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -149488000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3941902839.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 28727168688. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -9579145848.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 4382350740. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 684755640. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 158760000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 60696732276. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -1839590420. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 16296984556.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 3105190760. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 848970800. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 14936745120.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 12150834536. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 4205527992. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1387549600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2430744768. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2008775416. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 823085600. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 276387120. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 149938800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 75674204372.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -37219521708. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1130373372. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -8195901048.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1036197360.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -63504000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -237870268614. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 4530767260. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -37872721048.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -5509234008.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -608576400. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -51251474820.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -36047539000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -9382268160.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1616204000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -9950462664.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -5680565208. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1616204000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1070217360.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -608576400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -63504000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -219658576702.
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 55755041400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 18304902976.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 7991776656. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 504159120. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 568667092266. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 7494066752. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 48122216188.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 4465181416. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 149938800. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 105164718148.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 57775661412. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 11251370592.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 823085600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 19689647760.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 9208598360. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1387549600. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2245220640. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 848970800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 158760000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 298233011300.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -77371655472. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -23361068928.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -3147637536.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -826560218724. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -29490129896. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -31699292968.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1244713136.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -140242611120.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -53088632480. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -6282932520.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -149488000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -22829010896.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -7732137496. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -540833600. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2574229680.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -545137600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -156276000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -218156684699.
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 61649042436. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 9381359460. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 713755809318. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 30198759822. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 8144761444. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 120991128398.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 25310129596. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1272139704. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 15441194580.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 3065342160. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 79150400. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1543707624. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 165658400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 75654000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 79816107392.
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -19954026848. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -339553682826. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -10055929932. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -59698484448.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -4662619392. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -5430812204.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -451256368. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -453025344. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -19224000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -17982000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -9977013424.
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 68932112860. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 12332889714.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 755277412. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 51246632. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 1674000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) -10.)
            ((MEXPT SIMP) |$Xi| -10.)
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             8.))
           ((MTIMES SIMP FACTORED)
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -4. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) 2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 10.)
            ((MEXPT SIMP) |$Xi| 10.)
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -8.))
           ((MTIMES SIMP FACTORED) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|)
            |$Xi|
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -2.)))) 
(ADDLABEL '$%O104) 
(DSKSETQ $%I105 '(($SAVE) |$filename| $ALL)) 
(ADDLABEL '$%I105) 
(DSKSETQ |$expand_reggeon_loaded| 'T) 
(ADD2LNC '|$expand_reggeon_loaded| $VALUES) 
(DEFPROP |$expand_reggeon_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$expand_reggeon_loaded| $PROPS) 
(DEFPROP |$expand_reggeon_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$expand_reggeon_loaded| $PROPS) 
(DSKSETQ |$dbg_all_terms| 'NIL) 
(ADD2LNC '|$dbg_all_terms| $VALUES) 
(DEFPROP |$dbg_all_terms| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_all_terms| $PROPS) 
(DEFPROP |$dbg_all_terms| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_all_terms| $PROPS) 
(DSKSETQ |$dbg_compute_levels| 'NIL) 
(ADD2LNC '|$dbg_compute_levels| $VALUES) 
(DEFPROP |$dbg_compute_levels| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_compute_levels| $PROPS) 
(DEFPROP |$dbg_compute_levels| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_compute_levels| $PROPS) 
(DSKSETQ |$derivatives_loaded| 'T) 
(ADD2LNC '|$derivatives_loaded| $VALUES) 
(DEFPROP |$derivatives_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$derivatives_loaded| $PROPS) 
(DEFPROP |$derivatives_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$derivatives_loaded| $PROPS) 
(DSKSETQ |$dbg_wrt_lambda| 'NIL) 
(ADD2LNC '|$dbg_wrt_lambda| $VALUES) 
(DEFPROP |$dbg_wrt_lambda| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_lambda| $PROPS) 
(DEFPROP |$dbg_wrt_lambda| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_lambda| $PROPS) 
(DSKSETQ |$dbg_wrt_pair| 'NIL) 
(ADD2LNC '|$dbg_wrt_pair| $VALUES) 
(DEFPROP |$dbg_wrt_pair| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_pair| $PROPS) 
(DEFPROP |$dbg_wrt_pair| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_pair| $PROPS) 
(DSKSETQ |$dbg_wrt_states| 'NIL) 
(ADD2LNC '|$dbg_wrt_states| $VALUES) 
(DEFPROP |$dbg_wrt_states| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_states| $PROPS) 
(DEFPROP |$dbg_wrt_states| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_states| $PROPS) 
(DSKSETQ |$dbg_wrt_contract| 'NIL) 
(ADD2LNC '|$dbg_wrt_contract| $VALUES) 
(DEFPROP |$dbg_wrt_contract| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_contract| $PROPS) 
(DEFPROP |$dbg_wrt_contract| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_contract| $PROPS) 
(DSKSETQ |$dbg_scalars| 'NIL) 
(ADD2LNC '|$dbg_scalars| $VALUES) 
(DEFPROP |$dbg_scalars| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_scalars| $PROPS) 
(DEFPROP |$dbg_scalars| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_scalars| $PROPS) 
(DSKSETQ |$NIused| '2.) 
(ADD2LNC '|$NIused| $VALUES) 
(DSKSETQ |$objects_with_index| '((MLIST SIMP) $LA |$Sk| $K)) 
(ADD2LNC '|$objects_with_index| $VALUES) 
(DSKSETQ |$compute_pp_loaded| 'T) 
(ADD2LNC '|$compute_pp_loaded| $VALUES) 
(DEFPROP |$compute_pp_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$compute_pp_loaded| $PROPS) 
(DEFPROP |$compute_pp_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$compute_pp_loaded| $PROPS) 
(DSKSETQ $AP '2.) 
(ADD2LNC '$AP $VALUES) 
(DEFPROP $AP ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '$AP $PROPS) 
(DEFPROP $AP $FIXNUM MODE) 
(ADD2LNC '$AP $PROPS) 
(DSKSETQ |$amp_4pts_loaded| 'T) 
(ADD2LNC '|$amp_4pts_loaded| $VALUES) 
(DEFPROP |$amp_4pts_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$amp_4pts_loaded| $PROPS) 
(DEFPROP |$amp_4pts_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$amp_4pts_loaded| $PROPS) 
(DSKSETQ |$nn| '4.) 
(ADD2LNC '|$nn| $VALUES) 
(DSKSETQ |$Lev0| '8.) 
(ADD2LNC '|$Lev0| $VALUES) 
(DSKSETQ |$Null2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -30. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.))
           ((MTIMES SIMP) -10. (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -50. (($P SIMP) 2. 0.)))) 
(ADD2LNC '|$Null2| $VALUES) 
(DSKSETQ |$Null3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 136. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.))
           ((MTIMES SIMP) 144. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.))
           ((MTIMES SIMP) 672. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 288. (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 800. (($P SIMP) 3. 0.)))) 
(ADD2LNC '|$Null3| $VALUES) 
(DSKSETQ |$S4z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4z| $VALUES) 
(DSKSETQ |$S4m|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 25. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 300. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -504. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 153. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 504. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 2268. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 1164. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -2016. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 2250. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4m| $VALUES) 
(DSKSETQ |$S4r1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 1512. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 18144. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) 54432. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 122472. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 734832. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -163296. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -979776. (($P SIMP) 3. 1.)))) 
(ADD2LNC '|$S4r1| $VALUES) 
(DSKSETQ |$S4r2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -1452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -5112. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 1452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -10512. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 1512. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -67122. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19320. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 92520. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 5850. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4r2| $VALUES) 
(DSKSETQ |$S4r3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -552. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -2412. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 552. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 1512. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -4896. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -37476. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 7728. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 49968. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -900. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4r3| $VALUES) 
(DSKSETQ |$Null4r1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 25. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -152. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -312. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1224. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -519. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 936. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 936. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 3004. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 624. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 4350. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4r1| $VALUES) 
(DSKSETQ |$Null4r2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -778. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -3696. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -3393. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -5640. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -15354. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -13050. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -36. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 4050. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 5088. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -5472. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 9000. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4r2| $VALUES) 
(DSKSETQ |$Null4g|
         '((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 37. 72.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 31. 6.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 29. 8.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 5. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 3. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 27. 2.) (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 75. 4.) (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4g| $VALUES) 
(DSKSETQ |$Null4cr|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -82. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -288. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -351. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -696. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1494. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1458. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 468. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 702. (($P SIMP) 2. 2.)))) 
(ADD2LNC '|$Null4cr| $VALUES) 
(DSKSETQ |$S6m|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 925. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -2700. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 1390. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5150. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -2315. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -5150. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -27000. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -2160. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 4320. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6480. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 14240. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 2160. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 30720. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 82400. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -1620. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -8640. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19860. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -7560. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -108600. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 6432. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 28320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$S6m| $VALUES) 
(DSKSETQ |$S6z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 6750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -20250. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 12275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -6750. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 15950. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 1900. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -7975. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 251225. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -43875. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9720. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 75700. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -337500. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 100680. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -191400. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 929500. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 79515. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -141150. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 214110. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1872750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18168. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1177320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -226500. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$S6z| $VALUES) 
(DSKSETQ |$Null6r16|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -251797. ((MEXPT SIMP) (($P SIMP) 1. 0.) 6.))
           ((MTIMES SIMP) -2092175. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -7110175. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -29761875.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -5461735. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -24201350.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -50991925.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -24404550.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -12108575. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -62731800.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -3421800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 69175800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -121746050. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 70097000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 59508925. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -294064625. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -775902375. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -23008900.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -19102900. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 11421000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -442111500. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -78516400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 529209500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1024096500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1110037500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 3074625000. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -149096700.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 40996125. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -116943750. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -1724253750. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1836843750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -221157000. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2713770000. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 83700000. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$Null6r16| $VALUES) 
(DSKSETQ |$Null6g|
         '((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 709. 5400.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 6.))
           ((MTIMES SIMP) ((RAT SIMP) 253. 420.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.) (($P SIMP) 1. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 1051. 315.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 603. 140.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 919. 56.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 5. 2.) (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 10547. 1260.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) ((RAT SIMP) 2831. 420.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 9. 2.) (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 667. 28.) (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 151. 7.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 5. 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 333. 14.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 66103. 3780.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 22. 3.) (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 104651. 1260.) (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 121. 6.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 19141. 378.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 415. 21.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 5. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 508. 21.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 884. 7.) (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 2245. 21.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) ((RAT SIMP) 11343. 140.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 5065. 42.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 295. 14.) (($P SIMP) 1. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 2175. 14.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 1613. 6.) (($P SIMP) 1. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -20. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 8125. 18.) (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$Null6g| $VALUES) 
(DSKSETQ |$S8m1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 3704400. ((MEXPT SIMP) (($P SIMP) 2. 0.) 4.))
           ((MTIMES SIMP) -4233600. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 47098800. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 4233600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 121564800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -95719050.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -168663600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -2066129100.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 2822400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -8467200. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 564480. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -134930880. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -164058060. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 446029860. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 1881600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 300059350. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -166168800. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -564480. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -89953920. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 240527460.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 193485600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6641529720. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -566729900. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -4515839300.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -2822400. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 31399200. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -303712860. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -1918948920. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -2176090560. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 218051350.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 3466376900. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 356247360. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -1693440. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 67465440. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4233600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -301960395. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 200500650.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 84091995. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 1532790000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 87908400. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -1519737120. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 922165425.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 1693440. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -67465440. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 329030595. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1768903290. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 2882147400. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -220555395.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -4130193690. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 514439100. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -384952680. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 8399122200. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -1354752. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 37184832. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -151277760. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -432712800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1501803216. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2179008. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 755612928. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -1367559072. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 442163232. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -14516463024. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 28910880. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 105066720. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 697965480. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 46425600. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 8289945720. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -120426480. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -2275704720. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 73716750. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8m1| $VALUES) 
(DSKSETQ |$S8m2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 11760. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -23520. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 364560. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 11760. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 769440. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -992250. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -1134000. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -13891500.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -7840. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -907200. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -1003948. (($P SIMP) 2. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 2996548. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 1903750. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -776160. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -604800. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1974148. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1268960. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 43927352. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -3903500. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -30054500.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 243040. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -1698748. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -12175352. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -12949440. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 1495750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 22998500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 4603200. (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 453600. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2003091. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 921690. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 624291. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 9218160. (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 412080. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -9684000. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4919625. ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -453600. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1842891. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 11683434. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 17523720. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1598091. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -27559434. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -94500. (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -3330600. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 46431000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 279360. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -676800. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2152800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -8285520. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 83520. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 5080320. (($P SIMP) 1. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -7653024. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 4110624. (($P SIMP) 1. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -83615280. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 118560. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 522720. (($P SIMP) 1. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 4197864. (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -122880. (($P SIMP) 1. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 51399096. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -856944. (($P SIMP) 1. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -14931216. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 366750. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8m2| $VALUES) 
(DSKSETQ |$S8z1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 63000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -126000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -12448800. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 23738400. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 12448800. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 63000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -35002800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19192950. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 11264400. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 618823800.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -42000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 23950080. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -68817420. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 10255140. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 8144150. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 20048000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -631680. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 26813220. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -22545600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1237619880. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -14149100. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 539448700.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -772800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -15677340. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -360009720. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -156750720. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 13777750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -223149500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 910342720. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -11975040.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 16215885. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19570950.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 28720755. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 462861000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10558800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222613440. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -73024875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 11975040. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2116485. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 529542090. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -18257400. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -12882555.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 512024310. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1212819300. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -247152360. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -4300632000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -10789632. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 10184832. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -262211040. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 135449328. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1209600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -383096448. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 384247584. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 356467104. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 6188984592. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 126077280. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -64299480. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -113561280. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2262735720. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -1427760. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 419373360. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -54920250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8z1| $VALUES) 
(DSKSETQ |$S8z2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -63000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -10823400. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 20437200. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 10823400. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -30038400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 17038350. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9601200. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 530541900.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -21000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 20139840. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -57671460. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7657020. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6809950. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 17416000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -416640. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 21328860. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -19210800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1064138040. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11458300. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 464137100.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -512400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -13549620. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -305834760. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -134722560. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 11726750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -191999500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 772506560. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -10069920.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 13616505. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -17038350.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 24652215. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 393876000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -9248400. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -194265120. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -64519875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 10069920. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -802305. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 453611970. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10546200. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10779615.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 439123230. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1028682900. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -208166280. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -3654567000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -9265536. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 8963136. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -220237920. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 118298544. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 604800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -328898304. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 324832032. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 300357792. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 5264441616. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 106609440. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -55667640. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -95941440. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -1931385960. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -848880. (($P SIMP) 1. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 359941680. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -46478250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8z2| $VALUES) 
(DSKSETQ |$S10z1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 8890560000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -493920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -47040000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -816480000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -680400000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21840000. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 40166544600. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 47040000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11854080000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -47040000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 38525760000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -17406144000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -823200000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1338960000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 22514954000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -34574400000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -28153440000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 27552406000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 816480000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 47040000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -26671680000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41114304000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -21840000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41941606000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -65582521200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -30367750000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -575909838000.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 28153440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -658560000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -68300806000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 26403816600.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 6659590000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 556646958000. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 17012800000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -414892800000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 612360000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -778260000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 15500824500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 165900000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -23835724500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2976750000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 123480000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19766203100. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 8643600000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2610368400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 37648107500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 347766720000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11311477275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -6952837500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -446460000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 28894320000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -55227112500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 8829124500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 73883607500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 15484392000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1332626535000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -40007615550. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -771289485750.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -28894320000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 446460000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 54671452500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2976750000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 61435500. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 55566000000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -43951472400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -271032372000. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -286098435000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 6371568000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -12604951100. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -215509203000. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -167485920000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 14943553275.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 412610955750. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 59737860000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -104496000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 17850699600. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -12435219600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5376162400. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -9549187200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 9348102400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -319433436000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 6258067200. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 368756136000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -23408646912.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -36082698000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -5845392000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -790017472800. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 29446648000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 865169323200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -89828383680. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -5267808000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 12886098000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 247693312800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 225351473760. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -20082748000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -551036203200. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 2634992640. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -81345942720. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 607282147584. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 1587600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5427840000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 7813260000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 854670000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 254080638000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5662720000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -255510192000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 11300654400. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 1345650000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -6006960000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -71086512000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 6561480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 177150240000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -116617158000. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 116534544000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -1256174740800. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -801360000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -32628708000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 25637875200. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -1805580000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -52980480000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 68103216000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -33493788000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 1017474393600. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) 269482500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 16188732000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -15851576700. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -3532347000. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) -456913920600. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 1395489600. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 94471732800. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -6935292000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S10z1| $VALUES) 
(DSKSETQ |$S10z2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -987840000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 493920000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -538272000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -211680000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -282240000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 538272000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -740880000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 887600000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 297808000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 18276010200. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -1152480000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 538272000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1528800000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -870240000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 8890560000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6979392000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1481760000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -2073008000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 28865354000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -16134720000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -7408800000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -7021994000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 282240000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -538272000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 211680000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 16728768000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -297808000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 35591206000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -41558252400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -28984774000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -338354074800.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) -740880000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 7408800000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 1185408000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -33726406000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 26245762200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 5276614000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 354653434800. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 3841600000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -320060160000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 864360000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -897624000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -864360000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 584724000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7033624500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 312900000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15368524500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11840850000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222264000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -12051172700. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4033680000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10236358800. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7923867500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 158101440000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -903164325. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -2084197500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -864360000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1210524000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 6667920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -19580200500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 3007924500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 42183687500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 21707784000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 706144455000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -760732350. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -359389840950.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) 864360000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -6667920000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1210524000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 19024540500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -14804370000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 5882635500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2222640000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -6136822800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18131623200. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -73995075000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 148176000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -2914240700. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -90863551800. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -60799200000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -6161648325.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 107398030950. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -64729980000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 271824000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 7107435600. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1691955600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 9836573600. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5484931200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5864633600. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -243228636000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1347091200. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 275616936000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -24356973312.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) -271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -11114538000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -12619152000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -413747200800. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -3152072000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 377966635200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -105001606080. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 1505952000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -227982000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 84796480800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 77209342560. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 8564612000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -134957995200. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 147728931840. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -61431088320. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 376838832384. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 1587600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -8324160000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 3410316000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 3750990000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 185496318000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -845824000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -183256752000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 16200340800. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 4241970000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 20725200000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -28186032000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2261880000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 43731360000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -127285830000. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 88084752000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -812357985600. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -349776000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -20774628000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 18773798400. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -112140000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -22498560000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 56394288000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -25510428000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 690708211200. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) -55093500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 9414972000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -12279627900. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -2600955000. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) -316414042200. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 705211200. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 65112321600. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -5241852000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S10z2| $VALUES) 
(DSKSETQ |$S103z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -8001504000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 4.))
           ((MTIMES SIMP) -32006016000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 16003008000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 99574272000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 21337344000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -196777728000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 104908608000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -45045504000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 3.))
           ((MTIMES SIMP) -99574272000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 47416320000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -8001504000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 48009024000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 194406912000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -92461824000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 43563744000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -1792336896000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -2576484288000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 7112448000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -14224896000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -501150988800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 514530374400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 441839664000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7112448000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 87761116800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -457630790400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 4061207808000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 134708448000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -106673616000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 6322176000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -167181974400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -3589526644200. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -5619712000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 3.))
           ((MTIMES SIMP) 132765696000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 300421900800. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -552463430400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -170698752000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -26156592000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -270273024000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 60928560000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 3839299430400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 4795698700800. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -294705600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 405817910400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -3905736870000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 3143109312000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -432673920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -3369517242000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 37933056000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -26119900800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 296415302400. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -437098032000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 2106707097600. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -2541052684800. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 3435312384000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 192470678400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -6213646698000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5520826256400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 1443258877200. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 62480247253200.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) 204252384000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -430303104000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -185345126400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 5319068874000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -7740984220200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -4520578045200. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -44612888821200. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 697085760000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 40182960384000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 15321398400.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15066475200. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15321398400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -202319308800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 923941588500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 121367736000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 2064731287500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -3029894910000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 75895747200. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 1456309992900. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -811066032000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 9453628800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 5207328000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -4368576128400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4017877831500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19190767680000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 324362765475. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -394125385500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -143345462400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 232452259200. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 256048128000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -4741513459200. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 4475838005100. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -6569242375500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -161245123200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 3944646216000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1380872467500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1179466142400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -127827325665000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2053316263950. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 75396325217850.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) -112702665600.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -237200140800.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -40416163200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -2692058273100. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 9439988670000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1453598968500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -11342131920000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -3345674864400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 11567302783200. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 17434459413000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -9453628800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 1869329145600. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 4020673836900. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -5866932670200. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 12281913504000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -805050582525.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -6720249875850. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 59658933348000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 66919708800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1500917040000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 2178181861200. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 163034924400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1618250440800. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1910158588800. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1613022297600. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 49111179012000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 438568300800. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -17279037720000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 10785603015936.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) 1991485440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -2648040595200. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -4662858416400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 7078970505600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 57583975615200. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -546142632000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -69884033083200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -27245214682560. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -85033670400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -6880443591600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 420527181600. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -35674605701280. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -1170019452000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 19828757793600. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -87175629112320. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -26971837583040. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) -271805393809152. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 168391440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 975316665600. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -540966535200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -2722302709200. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -33663814002000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -567494860800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 11635371216000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -9239591390400. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -2776289040000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 4976458318800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 17649435254400. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 40063922640000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 3509112859200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -10309655635200. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 40713698768400. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 33410065449600. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) 372093476932800. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 799527909600. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -48348316800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 4728322620000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -3565119398400. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -1631223468000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -9236108851200. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -18527478710400. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -4958602812000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) -126713247091200. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) 16108035300.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 1771370748000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 2953030572900. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 840041987400. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) 36360611332200. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) -1078772817600. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) -6400051876800. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -1301785884000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S103z| $VALUES) 
(DSKSETQ |$qq3| '1.) 
(ADD2LNC '|$qq3| $VALUES) 
(DSKSETQ |$qq2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$qq2| $VALUES) 
(DSKSETQ |$qq1| '1.) 
(ADD2LNC '|$qq1| $VALUES) 
(DSKSETQ |$nq3| '0.) 
(ADD2LNC '|$nq3| $VALUES) 
(DSKSETQ |$nq2| '4.) 
(ADD2LNC '|$nq2| $VALUES) 
(DSKSETQ |$nq1| '0.) 
(ADD2LNC '|$nq1| $VALUES) 
(DSKSETQ |$filename| '"S6zTS4zT.lisp") 
(ADD2LNC '|$filename| $VALUES) 
(DSKSETQ |$qq|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 6750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -20250. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 12275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -6750. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 15950. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 1900. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -7975. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 251225. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -43875. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9720. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 75700. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -337500. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 100680. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -191400. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 929500. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 79515. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -141150. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 214110. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1872750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18168. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1177320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -226500. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$qq| $VALUES) 
(DSKSETQ |$nq| '6.) 
(ADD2LNC '|$nq| $VALUES) 
(DSKSETQ |$Assss|
         '((MTIMES SIMP) -1.
           ((MPLUS SIMP) -392679936.
            ((MTIMES SIMP RATSIMP) 55529984. |$Ms|)
            ((MTIMES SIMP) 579487104. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
            ((MTIMES SIMP) -92002944. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
            ((MTIMES SIMP) -192651776. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
            ((MTIMES SIMP) 53568000. ((MEXPT SIMP RATSIMP) |$Ms| 5.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 6282878976.
              ((MTIMES SIMP RATSIMP) 381601024. |$Ms|)
              ((MTIMES SIMP) -9317293696.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 1273892480.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 3135539200.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) -1003968000.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -785359872.
                ((MTIMES SIMP RATSIMP) 111059968. |$Ms|)
                ((MTIMES SIMP) 1713227776.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 59444224.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -615168000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               |$Mt|))
             |$om|)
            ((MTIMES SIMP)
             ((MPLUS SIMP) -85775583232.
              ((MTIMES SIMP RATSIMP) 79724194432. |$Ms|)
              ((MTIMES SIMP) 37507118592.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -2801747968.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -21969149696.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) 8524224000.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 732262272.
                ((MTIMES SIMP RATSIMP) 14837875264. |$Ms|)
                ((MTIMES SIMP) -10469168256.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 2019670528.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 10222412800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1554909696.
                ((MTIMES SIMP RATSIMP) -41621248. |$Ms|)
                ((MTIMES SIMP) 4311433728.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 2532812800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 490307676416.
              ((MTIMES SIMP RATSIMP) -1116542816512. |$Ms|)
              ((MTIMES SIMP) 121864928512.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -52325081856.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 84134537728.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) -43479936000.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -231348637312.
                ((MTIMES SIMP RATSIMP) -157729521280. |$Ms|)
                ((MTIMES SIMP) -85866964352.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -44534152960.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -77077657600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -53647339776.
                ((MTIMES SIMP RATSIMP) -52888005504. |$Ms|)
                ((MTIMES SIMP) -69180497664.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -37569177600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -5827815936.
                ((MTIMES SIMP RATSIMP) -10956746752. |$Ms|)
                ((MTIMES SIMP) -4783616000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -1585042404064.
              ((MTIMES SIMP RATSIMP) 6917423912960. |$Ms|)
              ((MTIMES SIMP) -1704863865344.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 537192679296.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -172964350208.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) 148846464000.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 3860966274176.
                ((MTIMES SIMP RATSIMP) 655478571136. |$Ms|)
                ((MTIMES SIMP) 1379741944704.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 375797882112.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 349601625600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 963131311104.
                ((MTIMES SIMP RATSIMP) 813429114112. |$Ms|)
                ((MTIMES SIMP) 532809262848.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 253773747200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 124406360064.
                ((MTIMES SIMP RATSIMP) 151934787328. |$Ms|)
                ((MTIMES SIMP) 64607667200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 8844387840.
                ((MTIMES SIMP RATSIMP) 4798041600. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 5981559856512.
              ((MTIMES SIMP RATSIMP) -26071686020992. |$Ms|)
              ((MTIMES SIMP) 7402844346496.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -2687415751680.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 75863362048.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) -361549440000.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -29999730560704.
                ((MTIMES SIMP RATSIMP) -1237776071808. |$Ms|)
                ((MTIMES SIMP) -8467716889856.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -1841426095872.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -1065175872000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -7227204287616.
                ((MTIMES SIMP RATSIMP) -5751991412992. |$Ms|)
                ((MTIMES SIMP) -2589580815360.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -1033355648000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1103864312064.
                ((MTIMES SIMP RATSIMP) -1002813502208. |$Ms|)
                ((MTIMES SIMP) -396369689600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -105002058240.
                ((MTIMES SIMP RATSIMP) -57858777600. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP) -2032128000.
               ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -32653206842432.
              ((MTIMES SIMP RATSIMP) 68609024981504. |$Ms|)
              ((MTIMES SIMP) -17878142544384.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 8768667271680.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 636861076480.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) 641741184000.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 147342600514112.
                ((MTIMES SIMP RATSIMP) 487874371456. |$Ms|)
                ((MTIMES SIMP) 32012920875648.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 5976098071808.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 2303682240000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 33460979054720.
                ((MTIMES SIMP RATSIMP) 24941600033408. |$Ms|)
                ((MTIMES SIMP) 8774443508736.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 2829802112000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 5681692174848.
                ((MTIMES SIMP RATSIMP) 4162340431616. |$Ms|)
                ((MTIMES SIMP) 1463517004800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 593465564160.
                ((MTIMES SIMP RATSIMP) 317307788800. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP) 21337344000.
               ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 142337030674304.
              ((MTIMES SIMP RATSIMP) -138386104430080. |$Ms|)
              ((MTIMES SIMP) 24437465424384.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -20350201018368.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -2154482883584.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) -843568128000.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -511403607693952.
                ((MTIMES SIMP RATSIMP) 1164396828672. |$Ms|)
                ((MTIMES SIMP) -84161189078528.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -13658336666624.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -3640217241600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -108636888366592.
                ((MTIMES SIMP RATSIMP) -74285433487616. |$Ms|)
                ((MTIMES SIMP) -21693895382784.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -5503405977600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -19450534461952.
                ((MTIMES SIMP RATSIMP) -12061313824512. |$Ms|)
                ((MTIMES SIMP) -3630460672000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -2111352307200.
                ((MTIMES SIMP RATSIMP) -1048755712000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP) -102542976000.
               ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -425053726570400.
              ((MTIMES SIMP RATSIMP) 230817339577472. |$Ms|)
              ((MTIMES SIMP) -9953920745472.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 34815196696704.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 3826547080192.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) 821911104000.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1320251139521216.
                ((MTIMES SIMP RATSIMP) 5391737545152. |$Ms|)
                ((MTIMES SIMP) 161988109268352.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 22686275097088.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 4256846515200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 262959677062080.
                ((MTIMES SIMP RATSIMP) 160961875168128. |$Ms|)
                ((MTIMES SIMP) 40027080194304.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 7820194867200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 47582724475520.
                ((MTIMES SIMP RATSIMP) 25621229881344. |$Ms|)
                ((MTIMES SIMP) 6392062464000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 5257055793408.
                ((MTIMES SIMP RATSIMP) 2331965952000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP) 298475712000.
               ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 895750237366016.
              ((MTIMES SIMP RATSIMP) -334020663675904. |$Ms|)
              ((MTIMES SIMP) -31943932849536.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -44503358400384.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -4471469540352.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) -586713024000.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -2601896294560192.
                ((MTIMES SIMP RATSIMP) -35566225452672. |$Ms|)
                ((MTIMES SIMP) -233808343406592.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -27776586744320.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -3684724147200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -490404571716864.
                ((MTIMES SIMP RATSIMP) -261740634141696. |$Ms|)
                ((MTIMES SIMP) -55676002492416.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -8220545894400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -86673484189568.
                ((MTIMES SIMP RATSIMP) -40859951774720. |$Ms|)
                ((MTIMES SIMP) -8220545894400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -9632203748352.
                ((MTIMES SIMP RATSIMP) -3684724147200. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP) -586713024000.
               ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
             ((MEXPT SIMP RATSIMP) |$om| 9.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -1381744434172800.
              ((MTIMES SIMP RATSIMP) 420075558573696. |$Ms|)
              ((MTIMES SIMP) 79398700750336.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 42479218717696.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 3610762545408.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) 298475712000.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 3966339325008256.
                ((MTIMES SIMP RATSIMP) 89793974452544. |$Ms|)
                ((MTIMES SIMP) 255233407331456.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 25099720172544.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 2331965952000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 716722347846720.
                ((MTIMES SIMP RATSIMP) 324333881464320. |$Ms|)
                ((MTIMES SIMP) 58464923656704.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 6392062464000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 120319964586624.
                ((MTIMES SIMP RATSIMP) 49412408524288. |$Ms|)
                ((MTIMES SIMP) 7820194867200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 13308562600192.
                ((MTIMES SIMP RATSIMP) 4256846515200. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP) 821911104000.
               ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
             ((MEXPT SIMP RATSIMP) |$om| 10.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 1595472620707840.
              ((MTIMES SIMP RATSIMP) -442740629207808. |$Ms|)
              ((MTIMES SIMP) -98321463048960.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -29877300266240.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -2009040883200.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) -102542976000.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -4700407337919872.
                ((MTIMES SIMP RATSIMP) -138118075154560. |$Ms|)
                ((MTIMES SIMP) -210050770380672.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -16547201824512.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -1048755712000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -825873002558208.
                ((MTIMES SIMP RATSIMP) -307448410777472. |$Ms|)
                ((MTIMES SIMP) -46033715760384.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -3630460672000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -128694525656064.
                ((MTIMES SIMP RATSIMP) -45334204788224. |$Ms|)
                ((MTIMES SIMP) -5503405977600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -14004733635584.
                ((MTIMES SIMP RATSIMP) -3640217241600. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP) -843568128000.
               ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
             ((MEXPT SIMP RATSIMP) |$om| 11.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -1391387220384800.
              ((MTIMES SIMP RATSIMP) 372905461823744. |$Ms|)
              ((MTIMES SIMP) 78682565525504.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 15039584240256.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 738905276160.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) 21337344000.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 4322615096440832.
                ((MTIMES SIMP RATSIMP) 144007701710848. |$Ms|)
                ((MTIMES SIMP) 128383824431744.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 7741058498816.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 317307788800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 748190780911488.
                ((MTIMES SIMP RATSIMP) 221568922963968. |$Ms|)
                ((MTIMES SIMP) 26726273607936.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 1463517004800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 106173634083072.
                ((MTIMES SIMP RATSIMP) 31300417879808. |$Ms|)
                ((MTIMES SIMP) 2829802112000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 11223200788480.
                ((MTIMES SIMP RATSIMP) 2303682240000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP) 641741184000.
               ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
             ((MEXPT SIMP RATSIMP) |$om| 12.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 913474615894912.
              ((MTIMES SIMP RATSIMP) -239961422780800. |$Ms|)
              ((MTIMES SIMP) -42392797125760.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -5128446889728.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -162223050240.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) -2032128000.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -3056965586265664.
                ((MTIMES SIMP RATSIMP) -104838113571712. |$Ms|)
                ((MTIMES SIMP) -56529193424640.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -2434644900608.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -57858777600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -526860840223872.
                ((MTIMES SIMP RATSIMP) -119311524945664. |$Ms|)
                ((MTIMES SIMP) -11089765340160.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -396369689600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -67002855541248.
                ((MTIMES SIMP RATSIMP) -15971081878272. |$Ms|)
                ((MTIMES SIMP) -1033355648000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -6788468029952.
                ((MTIMES SIMP RATSIMP) -1065175872000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP) -361549440000.
               ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
             ((MEXPT SIMP RATSIMP) |$om| 13.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -444224089353792.
              ((MTIMES SIMP RATSIMP) 112586463259904. |$Ms|)
              ((MTIMES SIMP) 14971888616960.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 1061532062208.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 16133091840.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1632210100525376.
                ((MTIMES SIMP RATSIMP) 52867598628096. |$Ms|)
                ((MTIMES SIMP) 16952636171648.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 461532368128.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 4798041600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 282280787562240.
                ((MTIMES SIMP RATSIMP) 46472801148544. |$Ms|)
                ((MTIMES SIMP) 3108311758848.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 64607667200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 31733442733824.
                ((MTIMES SIMP RATSIMP) 5829300333312. |$Ms|)
                ((MTIMES SIMP) 253773747200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 3040625761792.
                ((MTIMES SIMP RATSIMP) 349601625600. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP) 148846464000.
               ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
             ((MEXPT SIMP RATSIMP) |$om| 14.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 154785607923584.
              ((MTIMES SIMP RATSIMP) -36136855894528. |$Ms|)
              ((MTIMES SIMP) -3149182227456.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -100724401152.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -636937860241792.
                ((MTIMES SIMP RATSIMP) -17684679890176. |$Ms|)
                ((MTIMES SIMP) -3099436304640.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -39830820352.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -111051872858624.
                ((MTIMES SIMP RATSIMP) -12355936391168. |$Ms|)
                ((MTIMES SIMP) -526721604864.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -4783616000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -10902939018240.
                ((MTIMES SIMP RATSIMP) -1436481698560. |$Ms|)
                ((MTIMES SIMP) -37569177600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -975309174272.
                ((MTIMES SIMP RATSIMP) -77077657600. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP) -43479936000.
               ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
             ((MEXPT SIMP RATSIMP) |$om| 15.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -36353341430624.
              ((MTIMES SIMP RATSIMP) 7081000231040. |$Ms|)
              ((MTIMES SIMP) 300203502720.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 171529101824192.
                ((MTIMES SIMP RATSIMP) 3540678376896. |$Ms|)
                ((MTIMES SIMP) 260632366208.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 30204797311168.
                ((MTIMES SIMP RATSIMP) 2003554711424. |$Ms|)
                ((MTIMES SIMP) 40708470528.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 2561134711936.
                ((MTIMES SIMP RATSIMP) 213612579328. |$Ms|)
                ((MTIMES SIMP) 2532812800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 211290114304.
                ((MTIMES SIMP RATSIMP) 10222412800. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP) 8524224000.
               ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
             ((MEXPT SIMP RATSIMP) |$om| 16.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 5108230873088.
              ((MTIMES SIMP RATSIMP) -638528859136. |$Ms|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -28512338742592.
                ((MTIMES SIMP RATSIMP) -321789757824. |$Ms|))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -5067571269120.
                ((MTIMES SIMP RATSIMP) -149203820544. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -367137008000.
                ((MTIMES SIMP RATSIMP) -14440203776. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -27615948800.
                ((MTIMES SIMP RATSIMP) -615168000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP) -1003968000.
               ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
             ((MEXPT SIMP RATSIMP) |$om| 17.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -319264429568.
              ((MTIMES SIMP RATSIMP) 2205827611520. |$Mt|)
              ((MTIMES SIMP) 394652470848.
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) 24168877184.
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP) 1639892224.
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP) 53568000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
             ((MEXPT SIMP RATSIMP) |$om| 18.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 3141439488.
              ((MTIMES SIMP RATSIMP) -444239872. |$Ms|)
              ((MTIMES SIMP) -4635896832.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 736023552.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 1541214208.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) -428544000.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -47121592320.
                ((MTIMES SIMP RATSIMP) -3497048064. |$Ms|)
                ((MTIMES SIMP) 69902452736.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -9455116288.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -23543099392.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 7603200000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 6282878976.
                  ((MTIMES SIMP RATSIMP) -888479744. |$Ms|)
                  ((MTIMES SIMP) -13705822208.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -475553792.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                  ((MTIMES SIMP) 4921344000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
                 |$Mt|))
               |$om|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 639083073536.
                ((MTIMES SIMP RATSIMP) -641290603520. |$Ms|)
                ((MTIMES SIMP) -230154496000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 12958867456.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 152210098176.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -60590592000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 424780800.
                  ((MTIMES SIMP RATSIMP) -119591481856. |$Ms|)
                  ((MTIMES SIMP) 70047523840.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -16632918016.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                  ((MTIMES SIMP) -76857958400.
                   ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 12439277568.
                  ((MTIMES SIMP RATSIMP) 332969984. |$Ms|)
                  ((MTIMES SIMP) -34491469824.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -20262502400.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -3283378337792.
                ((MTIMES SIMP RATSIMP) 8291051928576. |$Ms|)
                ((MTIMES SIMP) -1205073924096.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 431559522304.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -520866203648.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 287248896000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 1851213879296.
                  ((MTIMES SIMP RATSIMP) 1142244688384. |$Ms|)
                  ((MTIMES SIMP) 756983238656.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 339640305664.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                  ((MTIMES SIMP) 539763302400.
                   ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 441617995776.
                  ((MTIMES SIMP RATSIMP) 423437014016. |$Ms|)
                  ((MTIMES SIMP) 518952511488.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 280290918400.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 46622527488.
                  ((MTIMES SIMP RATSIMP) 87653974016. |$Ms|)
                  ((MTIMES SIMP) 38268928000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 9396960894720.
                ((MTIMES SIMP RATSIMP) -47048339375104. |$Ms|)
                ((MTIMES SIMP) 12433836998656.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -3865981912064.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 862848598016.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -903522816000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -29036516314112.
                  ((MTIMES SIMP RATSIMP) -4101583880704. |$Ms|)
                  ((MTIMES SIMP) -10280952318976.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -2666742751232.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                  ((MTIMES SIMP) -2257049702400.
                   ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -7263432493056.
                  ((MTIMES SIMP RATSIMP) -6083995898880. |$Ms|)
                  ((MTIMES SIMP) -3743521591296.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -1749899059200.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -948628353024.
                  ((MTIMES SIMP RATSIMP) -1127824324608. |$Ms|)
                  ((MTIMES SIMP) -478592409600.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -70755102720.
                  ((MTIMES SIMP RATSIMP) -38384332800. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -38455517957376.
                ((MTIMES SIMP RATSIMP) 161525148792832. |$Ms|)
                ((MTIMES SIMP) -46788917773312.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 17633344101376.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 255941701632.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 1988872704000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 210961328171520.
                  ((MTIMES SIMP RATSIMP) 5800624693760. |$Ms|)
                  ((MTIMES SIMP) 57460782799872.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 12064666015744.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                  ((MTIMES SIMP) 6264357273600.
                   ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 50554201807872.
                  ((MTIMES SIMP RATSIMP) 39931935405056. |$Ms|)
                  ((MTIMES SIMP) 16973124931584.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 6516946124800.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 7882286143488.
                  ((MTIMES SIMP RATSIMP) 6894683693056. |$Ms|)
                  ((MTIMES SIMP) 2692365107200.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 769261363200.
                  ((MTIMES SIMP RATSIMP) 424485888000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.))
                ((MTIMES SIMP) 16257024000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
               ((MEXPT SIMP RATSIMP) |$om| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 222770136782080.
                ((MTIMES SIMP RATSIMP) -387347051059200. |$Ms|)
                ((MTIMES SIMP) 96236222581760.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -52515994072064.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -4838946910208.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -3145056768000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -967779475941376.
                  ((MTIMES SIMP RATSIMP) 1897629722112. |$Ms|)
                  ((MTIMES SIMP) -198642584205312.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -35744118558720.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                  ((MTIMES SIMP) -12165100646400.
                   ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -217133630629888.
                  ((MTIMES SIMP RATSIMP) -159600864862208. |$Ms|)
                  ((MTIMES SIMP) -53222423138304.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -16121470771200.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -37571251255296.
                  ((MTIMES SIMP RATSIMP) -26404039759872. |$Ms|)
                  ((MTIMES SIMP) -9015770931200.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -3978463150080.
                  ((MTIMES SIMP RATSIMP) -2113976422400. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.))
                ((MTIMES SIMP) -154441728000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
               ((MEXPT SIMP RATSIMP) |$om| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -915926108612352.
                ((MTIMES SIMP RATSIMP) 719741784381440. |$Ms|)
                ((MTIMES SIMP) -99263500813312.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 110285614074880.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 12396916158464.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 3603488256000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 3123449385610240.
                  ((MTIMES SIMP RATSIMP) -7417544907264. |$Ms|)
                  ((MTIMES SIMP) 474646928422912.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 73522574774272.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                  ((MTIMES SIMP) 16956637286400.
                   ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 651961476302848.
                  ((MTIMES SIMP RATSIMP) 434682603038720. |$Ms|)
                  ((MTIMES SIMP) 120328739923968.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 27905777049600.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 118033024440320.
                  ((MTIMES SIMP RATSIMP) 70086470836224. |$Ms|)
                  ((MTIMES SIMP) 20027914444800.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 12912355307520.
                  ((MTIMES SIMP RATSIMP) 6276069273600. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.))
                ((MTIMES SIMP) 665902080000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
               ((MEXPT SIMP RATSIMP) |$om| 7.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 2484503703950848.
                ((MTIMES SIMP RATSIMP) -1126796932238336. |$Ms|)
                ((MTIMES SIMP) -19632134849536.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -168235959498752.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -18215460483072.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -2971800576000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -7438559730559488.
                  ((MTIMES SIMP RATSIMP) -50551445268480. |$Ms|)
                  ((MTIMES SIMP) -821257945723904.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -107967626002432.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                  ((MTIMES SIMP) -17098134835200.
                   ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -1451715940193792.
                  ((MTIMES SIMP RATSIMP) -853012398306304. |$Ms|)
                  ((MTIMES SIMP) -199887901630464.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -34655781888000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -262628771363840.
                  ((MTIMES SIMP RATSIMP) -134883368214528. |$Ms|)
                  ((MTIMES SIMP) -31108585267200.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -29144091039744.
                  ((MTIMES SIMP RATSIMP) -12379658342400. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.))
                ((MTIMES SIMP) -1721903616000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
               ((MEXPT SIMP RATSIMP) |$om| 8.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -4681498194977280.
                ((MTIMES SIMP RATSIMP) 1545368377168896. |$Ms|)
                ((MTIMES SIMP) 235919327946752.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 187790907704320.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 17556295839744.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 1721903616000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 13376610625922048.
                  ((MTIMES SIMP RATSIMP) 233978358352896. |$Ms|)
                  ((MTIMES SIMP) 1049208801528832.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 114245067952128.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                  ((MTIMES SIMP) 12379658342400.
                   ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 2471520633541120.
                  ((MTIMES SIMP RATSIMP) 1240912674827264. |$Ms|)
                  ((MTIMES SIMP) 245520118308864.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 31108585267200.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 430759102152704.
                  ((MTIMES SIMP RATSIMP) 191996245983232. |$Ms|)
                  ((MTIMES SIMP) 34655781888000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 47913538947072.
                  ((MTIMES SIMP RATSIMP) 17098134835200. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.))
                ((MTIMES SIMP) 2971800576000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
               ((MEXPT SIMP RATSIMP) |$om| 9.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 6372457278405120.
                ((MTIMES SIMP RATSIMP) -1815236091420672. |$Ms|)
                ((MTIMES SIMP) -399270278055936.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -152042842037248.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -11329804523520.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -665902080000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -18354103974144000.
                  ((MTIMES SIMP RATSIMP) -484373437267456. |$Ms|)
                  ((MTIMES SIMP) -992658457122816.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -86552693428224.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                  ((MTIMES SIMP) -6276069273600.
                   ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -3262258149232640.
                  ((MTIMES SIMP RATSIMP) -1353758376887296. |$Ms|)
                  ((MTIMES SIMP) -222199270944768.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -20027914444800.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -531800614540288.
                  ((MTIMES SIMP RATSIMP) -203303022211072. |$Ms|)
                  ((MTIMES SIMP) -27905777049600.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -58554961854464.
                  ((MTIMES SIMP RATSIMP) -16956637286400. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.))
                ((MTIMES SIMP) -3603488256000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
               ((MEXPT SIMP RATSIMP) |$om| 10.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -6391323687257600.
                ((MTIMES SIMP RATSIMP) 1726688942241792. |$Ms|)
                ((MTIMES SIMP) 387301426335744.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 86975560092672.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 4742522542080.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 154441728000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 19249154729214976.
                  ((MTIMES SIMP RATSIMP) 620571163969024. |$Ms|)
                  ((MTIMES SIMP) 687747705922560.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 45824921167872.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                  ((MTIMES SIMP) 2113976422400.
                   ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 3344725871233024.
                  ((MTIMES SIMP RATSIMP) 1105828909332480. |$Ms|)
                  ((MTIMES SIMP) 146070455138304.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 9015770931200.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 497755590708224.
                  ((MTIMES SIMP RATSIMP) 159370616094720. |$Ms|)
                  ((MTIMES SIMP) 16121470771200.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 53482907230208.
                  ((MTIMES SIMP RATSIMP) 12165100646400. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.))
                ((MTIMES SIMP) 3145056768000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
               ((MEXPT SIMP RATSIMP) |$om| 11.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 4739774075820800.
                ((MTIMES SIMP RATSIMP) -1256554752348160. |$Ms|)
                ((MTIMES SIMP) -242159097868288.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -33341113829376.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -1168719667200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -16257024000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -15331766042311680.
                  ((MTIMES SIMP RATSIMP) -531490449717760. |$Ms|)
                  ((MTIMES SIMP) -339322889531392.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -16103546822656.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                  ((MTIMES SIMP) -424485888000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -2640800376058880.
                  ((MTIMES SIMP RATSIMP) -666722474379264. |$Ms|)
                  ((MTIMES SIMP) -67739733725184.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -2692365107200.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -351633481956352.
                  ((MTIMES SIMP RATSIMP) -91032726943744. |$Ms|)
                  ((MTIMES SIMP) -6516946124800.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -36302699077632.
                  ((MTIMES SIMP RATSIMP) -6264357273600. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.))
                ((MTIMES SIMP) -1988872704000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
               ((MEXPT SIMP RATSIMP) |$om| 12.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -2568022851338496.
                ((MTIMES SIMP RATSIMP) 663136629898240. |$Ms|)
                ((MTIMES SIMP) 96983279137792.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 7686461288448.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 129064734720.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 9123958647813632.
                  ((MTIMES SIMP RATSIMP) 307214458855936. |$Ms|)
                  ((MTIMES SIMP) 112910657865728.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 3373612382208.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                  ((MTIMES SIMP) 38384332800.
                   ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 1574086345732096.
                  ((MTIMES SIMP RATSIMP) 287769725186048. |$Ms|)
                  ((MTIMES SIMP) 20978388996096.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 478592409600.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 184389362373632.
                  ((MTIMES SIMP RATSIMP) 36735928082432. |$Ms|)
                  ((MTIMES SIMP) 1749899059200.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 18005045161984.
                  ((MTIMES SIMP RATSIMP) 2257049702400. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.))
                ((MTIMES SIMP) 903522816000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
               ((MEXPT SIMP RATSIMP) |$om| 13.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 985769863491840.
                ((MTIMES SIMP RATSIMP) -237555076180992. |$Ms|)
                ((MTIMES SIMP) -22791829797888.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -805795209216.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -3933722156389376.
                  ((MTIMES SIMP RATSIMP) -115726330168832. |$Ms|)
                  ((MTIMES SIMP) -22710431507456.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -318646562816.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -684159954765824.
                  ((MTIMES SIMP RATSIMP) -84012684002304. |$Ms|)
                  ((MTIMES SIMP) -3888105074688.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -38268928000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -69478179496960.
                  ((MTIMES SIMP RATSIMP) -9898474584064. |$Ms|)
                  ((MTIMES SIMP) -280290918400.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -6319960932352.
                  ((MTIMES SIMP RATSIMP) -539763302400. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.))
                ((MTIMES SIMP) -287248896000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
               ((MEXPT SIMP RATSIMP) |$om| 14.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -252514999896832.
                ((MTIMES SIMP RATSIMP) 51539770975232. |$Ms|)
                ((MTIMES SIMP) 2401628021760.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 1161780725544960.
                  ((MTIMES SIMP RATSIMP) 25751108952576. |$Ms|)
                  ((MTIMES SIMP) 2085058929664.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 204255028103168.
                  ((MTIMES SIMP RATSIMP) 14834807127040. |$Ms|)
                  ((MTIMES SIMP) 325667764224.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 17745332648960.
                  ((MTIMES SIMP RATSIMP) 1593379004416. |$Ms|)
                  ((MTIMES SIMP) 20262502400.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 1482512461824.
                  ((MTIMES SIMP RATSIMP) 76857958400. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.))
                ((MTIMES SIMP) 60590592000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
               ((MEXPT SIMP RATSIMP) |$om| 15.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 38311731548160.
                ((MTIMES SIMP RATSIMP) -5108230873088. |$Ms|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -210452089048576.
                  ((MTIMES SIMP RATSIMP) -2574318062592. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -37383350386176.
                  ((MTIMES SIMP RATSIMP) -1193630564352. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -2743745046528.
                  ((MTIMES SIMP RATSIMP) -115521630208. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -207808452608.
                  ((MTIMES SIMP RATSIMP) -4921344000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.))
                ((MTIMES SIMP) -7603200000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
               ((MEXPT SIMP RATSIMP) |$om| 16.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -2554115436544.
                ((MTIMES SIMP RATSIMP) 17646620892160. |$Mt|)
                ((MTIMES SIMP) 3157219766784.
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) 193351017472.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 13119137792.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.))
                ((MTIMES SIMP) 428544000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
               ((MEXPT SIMP RATSIMP) |$om| 17.)))
             |$Xi|)
            ((MTIMES SIMP)
             ((MPLUS SIMP) -10995038208.
              ((MTIMES SIMP RATSIMP) 1554839552. |$Ms|)
              ((MTIMES SIMP) 16225638912.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -2576082432.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -5394249728.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) 1499904000.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 153930534912.
                ((MTIMES SIMP RATSIMP) 13794507776. |$Ms|)
                ((MTIMES SIMP) -228432945664.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 30516824576.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 77006598144.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -25111296000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -21990076416.
                  ((MTIMES SIMP RATSIMP) 3109679104. |$Ms|)
                  ((MTIMES SIMP) 47970377728.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 1664438272.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                  ((MTIMES SIMP) -17224704000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
                 |$Mt|))
               |$om|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -2082860222464.
                ((MTIMES SIMP RATSIMP) 2258311620096. |$Ms|)
                ((MTIMES SIMP) 577107790336.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -14839211520.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -455728745472.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 186955776000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -23476809216.
                  ((MTIMES SIMP RATSIMP) 421679865600. |$Ms|)
                  ((MTIMES SIMP) -197195955712.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 59879651328.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                  ((MTIMES SIMP) 251778150400.
                   ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -43537471488.
                  ((MTIMES SIMP RATSIMP) -1165394944. |$Ms|)
                  ((MTIMES SIMP) 120720144384.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 70918758400.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 9408963959808.
                ((MTIMES SIMP RATSIMP) -26760370129920. |$Ms|)
                ((MTIMES SIMP) 4794866524672.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -1525297539584.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 1367302967296.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -818415360000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -6502725386752.
                  ((MTIMES SIMP RATSIMP) -3576176543744. |$Ms|)
                  ((MTIMES SIMP) -2846637291008.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -1128861418496.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                  ((MTIMES SIMP) -1637393408000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -1589200456704.
                  ((MTIMES SIMP RATSIMP) -1483194944000. |$Ms|)
                  ((MTIMES SIMP) -1695613645824.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -910099456000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -163178846208.
                  ((MTIMES SIMP RATSIMP) -306788909056. |$Ms|)
                  ((MTIMES SIMP) -133941248000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -23480399171712.
                ((MTIMES SIMP RATSIMP) 137908817682944. |$Ms|)
                ((MTIMES SIMP) -38723562970624.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 12005639152640.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -1652667125760.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 2343914496000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 95125081712640.
                  ((MTIMES SIMP RATSIMP) 10779367038720. |$Ms|)
                  ((MTIMES SIMP) 33136695825408.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 8204738210816.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                  ((MTIMES SIMP) 6262280550400.
                   ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 23832813268992.
                  ((MTIMES SIMP RATSIMP) 19810790702080. |$Ms|)
                  ((MTIMES SIMP) 11406711923712.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 5214547251200.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 3157020389376.
                  ((MTIMES SIMP RATSIMP) 3640596227072. |$Ms|)
                  ((MTIMES SIMP) 1541132185600.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 247642859520.
                  ((MTIMES SIMP RATSIMP) 134345164800. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 111113913679104.
                ((MTIMES SIMP RATSIMP) -427429203091968. |$Ms|)
                ((MTIMES SIMP) 125037649235968.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -49711065202176.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -2548463081472.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -4617139968000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -643239566887680.
                  ((MTIMES SIMP RATSIMP) -9522819389440. |$Ms|)
                  ((MTIMES SIMP) -167976043974144.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -34021592844288.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                  ((MTIMES SIMP) -15662969907200.
                   ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -153106893058560.
                  ((MTIMES SIMP RATSIMP) -119950983215616. |$Ms|)
                  ((MTIMES SIMP) -47999225336832.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -17594764185600.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -24430981112832.
                  ((MTIMES SIMP RATSIMP) -20490796698624. |$Ms|)
                  ((MTIMES SIMP) -7882145689600.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -2444771911680.
                  ((MTIMES SIMP RATSIMP) -1351355443200. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.))
                ((MTIMES SIMP) -56899584000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
               ((MEXPT SIMP RATSIMP) |$om| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -668581565058176.
                ((MTIMES SIMP RATSIMP) 928285475615232. |$Ms|)
                ((MTIMES SIMP) -211789129800192.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 134094914050048.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 14387851104256.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 6390558720000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 2743988598907136.
                  ((MTIMES SIMP RATSIMP) -16164523416832. |$Ms|)
                  ((MTIMES SIMP) 527273000744448.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 91082822111232.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                  ((MTIMES SIMP) 26914882355200.
                   ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 606860814146048.
                  ((MTIMES SIMP RATSIMP) 438652043802112. |$Ms|)
                  ((MTIMES SIMP) 138279255647232.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 38830383513600.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 107068398280704.
                  ((MTIMES SIMP RATSIMP) 71923342460928. |$Ms|)
                  ((MTIMES SIMP) 23673052569600.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 11479849113600.
                  ((MTIMES SIMP RATSIMP) 6047562035200. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.))
                ((MTIMES SIMP) 483646464000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
               ((MEXPT SIMP RATSIMP) |$om| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 2537159815085056.
                ((MTIMES SIMP RATSIMP) -1590810769719808. |$Ms|)
                ((MTIMES SIMP) 135633123046400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -251904735212032.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -29001355450368.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -6221650176000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -8188084250728704.
                  ((MTIMES SIMP RATSIMP) 9796883758592. |$Ms|)
                  ((MTIMES SIMP) -1133991248735744.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -166246189598720.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                  ((MTIMES SIMP) -32433348147200.
                   ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -1675004352913920.
                  ((MTIMES SIMP RATSIMP) -1082737066833408. |$Ms|)
                  ((MTIMES SIMP) -282871334086656.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -58839836160000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -306047187260416.
                  ((MTIMES SIMP RATSIMP) -173379305465856. |$Ms|)
                  ((MTIMES SIMP) -46424647987200.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -33713394462720.
                  ((MTIMES SIMP RATSIMP) -15918680422400. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.))
                ((MTIMES SIMP) -1847010816000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
               ((MEXPT SIMP RATSIMP) |$om| 7.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -6158603148742912.
                ((MTIMES SIMP RATSIMP) 2352978493114368. |$Ms|)
                ((MTIMES SIMP) 204345595019776.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 336921123033600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 34752756240384.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 4179651840000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 17846874806229504.
                  ((MTIMES SIMP RATSIMP) 186726942198272. |$Ms|)
                  ((MTIMES SIMP) 1740411561297920.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 211640501409792.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                  ((MTIMES SIMP) 27410123776000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 3406001437764352.
                  ((MTIMES SIMP RATSIMP) 1902806327238656. |$Ms|)
                  ((MTIMES SIMP) 416736321619968.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 62455400448000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 613153512513024.
                  ((MTIMES SIMP RATSIMP) 298712483284992. |$Ms|)
                  ((MTIMES SIMP) 62455400448000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 68290924176384.
                  ((MTIMES SIMP RATSIMP) 27410123776000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.))
                ((MTIMES SIMP) 4179651840000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
               ((MEXPT SIMP RATSIMP) |$om| 8.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 10226640533677568.
                ((MTIMES SIMP RATSIMP) -3055810826976768. |$Ms|)
                ((MTIMES SIMP) -621372052793856.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -320347053931520.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -26694279198720.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -1847010816000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -28971262384497664.
                  ((MTIMES SIMP RATSIMP) -632197312036864. |$Ms|)
                  ((MTIMES SIMP) -1931819244052992.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -188217236422656.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                  ((MTIMES SIMP) -15918680422400.
                   ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -5244320779629568.
                  ((MTIMES SIMP RATSIMP) -2440388034656768. |$Ms|)
                  ((MTIMES SIMP) -442584092461056.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -46424647987200.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -894503345021440.
                  ((MTIMES SIMP RATSIMP) -373274377656320. |$Ms|)
                  ((MTIMES SIMP) -58839836160000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -99406462138368.
                  ((MTIMES SIMP RATSIMP) -32433348147200. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.))
                ((MTIMES SIMP) -6221650176000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
               ((MEXPT SIMP RATSIMP) |$om| 9.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -12076959940740352.
                ((MTIMES SIMP RATSIMP) 3297515492995584. |$Ms|)
                ((MTIMES SIMP) 776073920401920.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 211802893198848.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 12960036633600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 483646464000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 35268101525006336.
                  ((MTIMES SIMP RATSIMP) 1063109718399232. |$Ms|)
                  ((MTIMES SIMP) 1542485355876864.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 114717190576128.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                  ((MTIMES SIMP) 6047562035200.
                   ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 6173582742684672.
                  ((MTIMES SIMP RATSIMP) 2297766284448768. |$Ms|)
                  ((MTIMES SIMP) 335113355845632.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 23673052569600.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 966798805869568.
                  ((MTIMES SIMP RATSIMP) 338286200082432. |$Ms|)
                  ((MTIMES SIMP) 38830383513600.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 105535904352256.
                  ((MTIMES SIMP RATSIMP) 26914882355200. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.))
                ((MTIMES SIMP) 6390558720000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
               ((MEXPT SIMP RATSIMP) |$om| 10.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 10292672964661248.
                ((MTIMES SIMP RATSIMP) -2745895804850688. |$Ms|)
                ((MTIMES SIMP) -579481071773184.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -92611567125504.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -3638792263680.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -56899584000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -32103940027246080.
                  ((MTIMES SIMP RATSIMP) -1108889355492352. |$Ms|)
                  ((MTIMES SIMP) -864631614852096.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -45670033511424.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                  ((MTIMES SIMP) -1351355443200.
                   ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -5532957806630912.
                  ((MTIMES SIMP RATSIMP) -1572634898214912. |$Ms|)
                  ((MTIMES SIMP) -176133237138432.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -7882145689600.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -775345761609216.
                  ((MTIMES SIMP RATSIMP) -219510956249088. |$Ms|)
                  ((MTIMES SIMP) -17594764185600.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -81654270953472.
                  ((MTIMES SIMP RATSIMP) -15662969907200. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.))
                ((MTIMES SIMP) -4617139968000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
               ((MEXPT SIMP RATSIMP) |$om| 11.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -6296536300711552.
                ((MTIMES SIMP RATSIMP) 1652045828367872. |$Ms|)
                ((MTIMES SIMP) 268075770765824.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 24082331277312.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 451726571520.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 21557241120844800.
                  ((MTIMES SIMP RATSIMP) 751327218519808. |$Ms|)
                  ((MTIMES SIMP) 322998498507776.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 10692380367872.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                  ((MTIMES SIMP) 134345164800.
                   ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 3709843509575168.
                  ((MTIMES SIMP RATSIMP) 760893762112512. |$Ms|)
                  ((MTIMES SIMP) 60955830899712.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 1541132185600.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 455371425238016.
                  ((MTIMES SIMP RATSIMP) 99103588054016. |$Ms|)
                  ((MTIMES SIMP) 5214547251200.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 45405175818240.
                  ((MTIMES SIMP RATSIMP) 6262280550400. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.))
                ((MTIMES SIMP) 2343914496000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
               ((MEXPT SIMP RATSIMP) |$om| 12.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 2691543678973184.
                ((MTIMES SIMP RATSIMP) -668932376275968. |$Ms|)
                ((MTIMES SIMP) -71365706216448.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -2820283232256.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -10376614146502912.
                  ((MTIMES SIMP RATSIMP) -323923387475968. |$Ms|)
                  ((MTIMES SIMP) -72188804022272.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -1115262969856.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -1799458700487168.
                  ((MTIMES SIMP RATSIMP) -246300276038656. |$Ms|)
                  ((MTIMES SIMP) -12468530586624.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -133941248000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -189991343069696.
                  ((MTIMES SIMP RATSIMP) -29472160234496. |$Ms|)
                  ((MTIMES SIMP) -910099456000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -17612482248704.
                  ((MTIMES SIMP RATSIMP) -1637393408000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.))
                ((MTIMES SIMP) -818415360000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
               ((MEXPT SIMP RATSIMP) |$om| 13.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -758650843248256.
                ((MTIMES SIMP RATSIMP) 162510390357504. |$Ms|)
                ((MTIMES SIMP) 8405698076160.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 3391413400859904.
                  ((MTIMES SIMP RATSIMP) 81118768114944. |$Ms|)
                  ((MTIMES SIMP) 7297706253824.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 595101141193216.
                  ((MTIMES SIMP RATSIMP) 47744117969408. |$Ms|)
                  ((MTIMES SIMP) 1139837174784.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 53182285169664.
                  ((MTIMES SIMP RATSIMP) 5172500809728. |$Ms|)
                  ((MTIMES SIMP) 70918758400.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 4507381014528.
                  ((MTIMES SIMP RATSIMP) 251778150400. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.))
                ((MTIMES SIMP) 186955776000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
               ((MEXPT SIMP RATSIMP) |$om| 14.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 125151656390656.
                ((MTIMES SIMP RATSIMP) -17878808055808. |$Ms|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -674819138547456.
                  ((MTIMES SIMP RATSIMP) -9010113219072. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -119791457167872.
                  ((MTIMES SIMP RATSIMP) -4177706975232. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -8926379101696.
                  ((MTIMES SIMP RATSIMP) -404325705728. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -681412601856.
                  ((MTIMES SIMP RATSIMP) -17224704000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.))
                ((MTIMES SIMP) -25111296000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
               ((MEXPT SIMP RATSIMP) |$om| 15.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -8939404027904.
                ((MTIMES SIMP RATSIMP) 61763173122560. |$Mt|)
                ((MTIMES SIMP) 11050269183744.
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) 676728561152.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 45916982272.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.))
                ((MTIMES SIMP) 1499904000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
               ((MEXPT SIMP RATSIMP) |$om| 16.)))
             ((MEXPT SIMP RATSIMP) |$Xi| 2.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 21990076416.
              ((MTIMES SIMP RATSIMP) -3109679104. |$Ms|)
              ((MTIMES SIMP) -32451277824.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 5152164864.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 10788499456.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) -2999808000.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -285870993408.
                ((MTIMES SIMP RATSIMP) -30698694656. |$Ms|)
                ((MTIMES SIMP) 424414613504.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -55881484288.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -143224696832.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 47222784000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 43980152832.
                  ((MTIMES SIMP RATSIMP) -6219358208. |$Ms|)
                  ((MTIMES SIMP) -95940755456.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -3328876544.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                  ((MTIMES SIMP) 34449408000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
                 |$Mt|))
               |$om|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 3879849451520.
                ((MTIMES SIMP RATSIMP) -4547321934848. |$Ms|)
                ((MTIMES SIMP) -729800967168.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -26203061248.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 768232794112.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -326688768000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 90933771264.
                  ((MTIMES SIMP RATSIMP) -849579089408. |$Ms|)
                  ((MTIMES SIMP) 298451155968.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -123088179200.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                  ((MTIMES SIMP) -469106892800.
                   ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 87074942976.
                  ((MTIMES SIMP RATSIMP) 2330789888. |$Ms|)
                  ((MTIMES SIMP) -241440288768.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -141837516800.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -14938078468096.
                ((MTIMES SIMP RATSIMP) 48973418324992. |$Ms|)
                ((MTIMES SIMP) -10319534016512.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 3024392017920.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -1966373140480.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 1310141952000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 13096384544768.
                  ((MTIMES SIMP RATSIMP) 6302773998080. |$Ms|)
                  ((MTIMES SIMP) 5991725737984.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 2134634657792.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                  ((MTIMES SIMP) 2805679923200.
                   ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 3265475856384.
                  ((MTIMES SIMP RATSIMP) 2968720677888. |$Ms|)
                  ((MTIMES SIMP) 3149787002880.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 1678361395200.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 326357692416.
                  ((MTIMES SIMP RATSIMP) 613577818112. |$Ms|)
                  ((MTIMES SIMP) 267882496000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 32022719875328.
                ((MTIMES SIMP RATSIMP) -226844217040896. |$Ms|)
                ((MTIMES SIMP) 67127591924736.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -20986886287360.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 1338961111040.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -3377687040000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -177153778880512.
                  ((MTIMES SIMP RATSIMP) -15255960079360. |$Ms|)
                  ((MTIMES SIMP) -60281665912832.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -14274841763840.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                  ((MTIMES SIMP) -9718881177600.
                   ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -44400150681600.
                  ((MTIMES SIMP RATSIMP) -36652860726272. |$Ms|)
                  ((MTIMES SIMP) -19663636844544.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -8750733107200.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -5987683086336.
                  ((MTIMES SIMP RATSIMP) -6667614636032. |$Ms|)
                  ((MTIMES SIMP) -2814381875200.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -495285719040.
                  ((MTIMES SIMP RATSIMP) -268690329600. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -190205107482880.
                ((MTIMES SIMP RATSIMP) 628014189143040. |$Ms|)
                ((MTIMES SIMP) -182947706547200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 78435244116992.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 6435887273984.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 5856592896000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 1109325354894848.
                  ((MTIMES SIMP RATSIMP) 3789678699520. |$Ms|)
                  ((MTIMES SIMP) 275670422035456.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 53768343924736.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                  ((MTIMES SIMP) 21607058636800.
                   ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 261813635435520.
                  ((MTIMES SIMP RATSIMP) 203249105704960. |$Ms|)
                  ((MTIMES SIMP) 76334813829120.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 26438795264000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 42874279139328.
                  ((MTIMES SIMP RATSIMP) 34313978761216. |$Ms|)
                  ((MTIMES SIMP) 12949909504000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 4394258104320.
                  ((MTIMES SIMP RATSIMP) 2434020556800. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.))
                ((MTIMES SIMP) 113799168000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
               ((MEXPT SIMP RATSIMP) |$om| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1146958022633472.
                ((MTIMES SIMP RATSIMP) -1228556762087424. |$Ms|)
                ((MTIMES SIMP) 240630553053184.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -189754583983104.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -22339814934528.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -6924524544000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -4378651842919424.
                  ((MTIMES SIMP RATSIMP) 36118725533184. |$Ms|)
                  ((MTIMES SIMP) -778875579453440.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -128397300297728.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                  ((MTIMES SIMP) -32222706073600.
                   ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -951907992856576.
                  ((MTIMES SIMP RATSIMP) -674054981899264. |$Ms|)
                  ((MTIMES SIMP) -200223697465344.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -51221971763200.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -171262517422080.
                  ((MTIMES SIMP RATSIMP) -109532706160640. |$Ms|)
                  ((MTIMES SIMP) -34396195635200.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -18565440122880.
                  ((MTIMES SIMP RATSIMP) -9661103513600. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.))
                ((MTIMES SIMP) -853493760000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
               ((MEXPT SIMP RATSIMP) |$om| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -3927361607536640.
                ((MTIMES SIMP RATSIMP) 1953064777352192. |$Ms|)
                ((MTIMES SIMP) -30635693039616.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 314054886440960.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 35662895966208.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 5518775808000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 11997516658537984.
                  ((MTIMES SIMP RATSIMP) 16524958016000. |$Ms|)
                  ((MTIMES SIMP) 1489106918018048.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 204095078899712.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                  ((MTIMES SIMP) 32643990220800.
                   ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 2398100712971264.
                  ((MTIMES SIMP RATSIMP) 1491419151767552. |$Ms|)
                  ((MTIMES SIMP) 365518970707968.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 66457700556800.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 440831857098752.
                  ((MTIMES SIMP RATSIMP) 237225904771072. |$Ms|)
                  ((MTIMES SIMP) 58453100339200.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 48861348802560.
                  ((MTIMES SIMP RATSIMP) 22176257331200. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.))
                ((MTIMES SIMP) 2840527872000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
               ((MEXPT SIMP RATSIMP) |$om| 7.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 8389844689949184.
                ((MTIMES SIMP RATSIMP) -2752892208876544. |$Ms|)
                ((MTIMES SIMP) -439326883079168.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -359787359626240.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -33842616514560.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -2840527872000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -23696232953921024.
                  ((MTIMES SIMP RATSIMP) -356928926380544. |$Ms|)
                  ((MTIMES SIMP) -1991716204577792.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -219185923919872.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                  ((MTIMES SIMP) -22176257331200.
                   ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -4413902162557440.
                  ((MTIMES SIMP RATSIMP) -2314193502709760. |$Ms|)
                  ((MTIMES SIMP) -467953672531968.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -58453100339200.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -785475167927296.
                  ((MTIMES SIMP RATSIMP) -360199061798912. |$Ms|)
                  ((MTIMES SIMP) -66457700556800.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -87720499550208.
                  ((MTIMES SIMP RATSIMP) -32643990220800. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.))
                ((MTIMES SIMP) -5518775808000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
               ((MEXPT SIMP RATSIMP) |$om| 8.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -12063436377405952.
                ((MTIMES SIMP RATSIMP) 3358729445076992. |$Ms|)
                ((MTIMES SIMP) 803417222508544.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 280906748236800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 19545941882880.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 853493760000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 34246291815074304.
                  ((MTIMES SIMP RATSIMP) 907465697693184. |$Ms|)
                  ((MTIMES SIMP) 1871922283528192.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 157248548925440.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                  ((MTIMES SIMP) 9661103513600.
                   ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 6074739396701696.
                  ((MTIMES SIMP RATSIMP) 2566582566603776. |$Ms|)
                  ((MTIMES SIMP) 417214512390144.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 34396195635200.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 1003531522115584.
                  ((MTIMES SIMP RATSIMP) 386349693513728. |$Ms|)
                  ((MTIMES SIMP) 51221971763200.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 111092424726528.
                  ((MTIMES SIMP RATSIMP) 32222706073600. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.))
                ((MTIMES SIMP) 6924524544000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
               ((MEXPT SIMP RATSIMP) |$om| 9.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 12090483504074752.
                ((MTIMES SIMP RATSIMP) -3236301540914176. |$Ms|)
                ((MTIMES SIMP) -748730618295296.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -142699038160896.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -6374131384320.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -113799168000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -36289911234938368.
                  ((MTIMES SIMP RATSIMP) -1218753739105280. |$Ms|)
                  ((MTIMES SIMP) -1213048428225536.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -72185832226816.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                  ((MTIMES SIMP) -2434020556800.
                   ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -6272426088667648.
                  ((MTIMES SIMP RATSIMP) -2028950002293760. |$Ms|)
                  ((MTIMES SIMP) -253012199301120.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -12949909504000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -930066089623552.
                  ((MTIMES SIMP RATSIMP) -290222706651136. |$Ms|)
                  ((MTIMES SIMP) -26438795264000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -99979383977984.
                  ((MTIMES SIMP RATSIMP) -21607058636800. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.))
                ((MTIMES SIMP) -5856592896000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
               ((MEXPT SIMP RATSIMP) |$om| 10.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -8494862425247744.
                ((MTIMES SIMP RATSIMP) 2255490068787200. |$Ms|)
                ((MTIMES SIMP) 410231525251072.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 42524096090112.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 903453143040.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 27917968819553792.
                  ((MTIMES SIMP RATSIMP) 999024971879424. |$Ms|)
                  ((MTIMES SIMP) 516214801478656.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 19154234796032.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                  ((MTIMES SIMP) 268690329600.
                   ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 4793489524594176.
                  ((MTIMES SIMP RATSIMP) 1116319794136064. |$Ms|)
                  ((MTIMES SIMP) 99254274975744.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 2814381875200.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 620625433594880.
                  ((MTIMES SIMP RATSIMP) 148799205847040. |$Ms|)
                  ((MTIMES SIMP) 8750733107200.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 63329157928960.
                  ((MTIMES SIMP RATSIMP) 9718881177600. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.))
                ((MTIMES SIMP) 3377687040000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
               ((MEXPT SIMP RATSIMP) |$om| 11.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 4098210176175360.
                ((MTIMES SIMP RATSIMP) -1048601587948544. |$Ms|)
                ((MTIMES SIMP) -125920016280576.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -5640566464512.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -15196513422135808.
                  ((MTIMES SIMP RATSIMP) -503629465160192. |$Ms|)
                  ((MTIMES SIMP) -129782195536896.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -2230525939712.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -2626197494556160.
                  ((MTIMES SIMP RATSIMP) -405467730088960. |$Ms|)
                  ((MTIMES SIMP) -22657386823680.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -267882496000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -290117416881152.
                  ((MTIMES SIMP RATSIMP) -49407970260992. |$Ms|)
                  ((MTIMES SIMP) -1678361395200.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -27481193707520.
                  ((MTIMES SIMP RATSIMP) -2805679923200. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.))
                ((MTIMES SIMP) -1310141952000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
               ((MEXPT SIMP RATSIMP) |$om| 12.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1284877181771008.
                ((MTIMES SIMP RATSIMP) 289263164603392. |$Ms|)
                ((MTIMES SIMP) 16811396152320.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 5556714870870016.
                  ((MTIMES SIMP RATSIMP) 144217309791744. |$Ms|)
                  ((MTIMES SIMP) 14595412507648.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 972719906418176.
                  ((MTIMES SIMP RATSIMP) 87132821988352. |$Ms|)
                  ((MTIMES SIMP) 2279674349568.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 89865269258240.
                  ((MTIMES SIMP RATSIMP) 9536350208000. |$Ms|)
                  ((MTIMES SIMP) 141837516800.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 7743770789888.
                  ((MTIMES SIMP RATSIMP) 469106892800. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.))
                ((MTIMES SIMP) 326688768000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
               ((MEXPT SIMP RATSIMP) |$om| 13.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 232424504725504.
                ((MTIMES SIMP RATSIMP) -35757616111616. |$Ms|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -1226111930849792.
                  ((MTIMES SIMP RATSIMP) -18020226438144. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -217482375968256.
                  ((MTIMES SIMP RATSIMP) -8355413950464. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -16499301081088.
                  ((MTIMES SIMP RATSIMP) -808651411456. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -1270991239168.
                  ((MTIMES SIMP RATSIMP) -34449408000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.))
                ((MTIMES SIMP) -47222784000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
               ((MEXPT SIMP RATSIMP) |$om| 14.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -17878808055808.
                ((MTIMES SIMP RATSIMP) 123526346245120. |$Mt|)
                ((MTIMES SIMP) 22100538367488.
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) 1353457122304.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 91833964544.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.))
                ((MTIMES SIMP) 2999808000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
               ((MEXPT SIMP RATSIMP) |$om| 15.)))
             ((MEXPT SIMP RATSIMP) |$Xi| 3.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -27487595520.
              ((MTIMES SIMP RATSIMP) 3887098880. |$Ms|)
              ((MTIMES SIMP) 40564097280.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -6440206080.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -13485624320.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) 3749760000.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 329851146240.
                ((MTIMES SIMP RATSIMP) 42260467200. |$Ms|)
                ((MTIMES SIMP) -489954169600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 63411649280.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 165545246720.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -55278720000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -54975191040.
                  ((MTIMES SIMP RATSIMP) 7774197760. |$Ms|)
                  ((MTIMES SIMP) 119925944320.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 4161095680.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                  ((MTIMES SIMP) -43061760000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
                 |$Mt|))
               |$om|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -4519960668160.
                ((MTIMES SIMP RATSIMP) 5726412885760. |$Ms|)
                ((MTIMES SIMP) 422297039360.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 96165475840.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -794745745920.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 353082240000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -168642405120.
                  ((MTIMES SIMP RATSIMP) 1069748059520. |$Ms|)
                  ((MTIMES SIMP) -253138000640.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 158021319680.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                  ((MTIMES SIMP) 543321856000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -108843678720.
                  ((MTIMES SIMP RATSIMP) -2913487360. |$Ms|)
                  ((MTIMES SIMP) 301800360960.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 177296896000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 14152637416960.
                ((MTIMES SIMP RATSIMP) -55490360020480. |$Ms|)
                ((MTIMES SIMP) 13321714560000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -3684324546560.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 1663220679680.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -1284595200000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -16539123086080.
                  ((MTIMES SIMP RATSIMP) -6808719438080. |$Ms|)
                  ((MTIMES SIMP) -7742795173120.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -2510272002560.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                  ((MTIMES SIMP) -2963778048000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -4190688499200.
                  ((MTIMES SIMP RATSIMP) -3713814334720. |$Ms|)
                  ((MTIMES SIMP) -3635433392640.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -1920654848000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -407947115520.
                  ((MTIMES SIMP RATSIMP) -766972272640. |$Ms|)
                  ((MTIMES SIMP) -334853120000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -25875762427200.
                ((MTIMES SIMP RATSIMP) 228064911280640. |$Ms|)
                ((MTIMES SIMP) -70587775345920.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 22549283312640.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -10480709120.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 2937513600000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 204903100514560.
                  ((MTIMES SIMP RATSIMP) 12261230661120. |$Ms|)
                  ((MTIMES SIMP) 67609287217920.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 15333280202240.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                  ((MTIMES SIMP) 9184823424000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 51309499852800.
                  ((MTIMES SIMP RATSIMP) 42102261573120. |$Ms|)
                  ((MTIMES SIMP) 20944112663040.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 9017761536000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 7076656742400.
                  ((MTIMES SIMP RATSIMP) 7567546022400. |$Ms|)
                  ((MTIMES SIMP) 3183124224000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 619107148800.
                  ((MTIMES SIMP RATSIMP) 335862912000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 211880621926400.
                ((MTIMES SIMP RATSIMP) -556952825148160. |$Ms|)
                ((MTIMES SIMP) 158096857838080.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -75494771833600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -8055339801600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -4383227520000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -1181753593104000.
                  ((MTIMES SIMP RATSIMP) 7524132286720. |$Ms|)
                  ((MTIMES SIMP) -276978740326400.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -51877149703680.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                  ((MTIMES SIMP) -17823999872000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -275957544441600.
                  ((MTIMES SIMP RATSIMP) -211959120558080. |$Ms|)
                  ((MTIMES SIMP) -74474404623360.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -24030732544000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -46516192181760.
                  ((MTIMES SIMP RATSIMP) -35324927429120. |$Ms|)
                  ((MTIMES SIMP) -13004262656000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -4873715481600.
                  ((MTIMES SIMP RATSIMP) -2706662784000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.))
                ((MTIMES SIMP) -142248960000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
               ((MEXPT SIMP RATSIMP) |$om| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1221816906365440.
                ((MTIMES SIMP RATSIMP) 978743127461120. |$Ms|)
                ((MTIMES SIMP) -142691333478400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 161698458145280.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 19869428866560.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 4272428160000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 4291561210545280.
                  ((MTIMES SIMP RATSIMP) -37624274629760. |$Ms|)
                  ((MTIMES SIMP) 696615733990400.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 108619475668480.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                  ((MTIMES SIMP) 22454382720000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 913927446629120.
                  ((MTIMES SIMP RATSIMP) 630609606816000. |$Ms|)
                  ((MTIMES SIMP) 175805217208320.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 39996732160000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 167561954595840.
                  ((MTIMES SIMP RATSIMP) 101590955271680. |$Ms|)
                  ((MTIMES SIMP) 29990981888000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 18333084672000.
                  ((MTIMES SIMP RATSIMP) 9369716608000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.))
                ((MTIMES SIMP) 924618240000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
               ((MEXPT SIMP RATSIMP) |$om| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 3687385103055360.
                ((MTIMES SIMP RATSIMP) -1462587844229120. |$Ms|)
                ((MTIMES SIMP) -104396717178880.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -230870149905920.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -24709191091200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -2626041600000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -10705334612627200.
                  ((MTIMES SIMP RATSIMP) -58280472149760. |$Ms|)
                  ((MTIMES SIMP) -1164767913532160.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -146499372956160.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                  ((MTIMES SIMP) -18350605056000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -2083698444584960.
                  ((MTIMES SIMP RATSIMP) -1233664332893440. |$Ms|)
                  ((MTIMES SIMP) -281093496176640.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -43075393536000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -383477866777600.
                  ((MTIMES SIMP RATSIMP) -194941425692160. |$Ms|)
                  ((MTIMES SIMP) -43075393536000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -42743601331200.
                  ((MTIMES SIMP RATSIMP) -18350605056000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.))
                ((MTIMES SIMP) -2626041600000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
               ((MEXPT SIMP RATSIMP) |$om| 7.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -6799920759381120.
                ((MTIMES SIMP RATSIMP) 1978527416866560. |$Ms|)
                ((MTIMES SIMP) 444761886670080.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 218864049626880.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 17594079552000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 924618240000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 18914956579774080.
                  ((MTIMES SIMP RATSIMP) 387880685825920. |$Ms|)
                  ((MTIMES SIMP) 1324877342190080.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 127483031943680.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                  ((MTIMES SIMP) 9369716608000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 3433679258611840.
                  ((MTIMES SIMP RATSIMP) 1659077545493760. |$Ms|)
                  ((MTIMES SIMP) 303848594488320.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 29990981888000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 598366093131520.
                  ((MTIMES SIMP RATSIMP) 255307401556480. |$Ms|)
                  ((MTIMES SIMP) 39996732160000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 66907023106560.
                  ((MTIMES SIMP RATSIMP) 22454382720000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.))
                ((MTIMES SIMP) 4272428160000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
               ((MEXPT SIMP RATSIMP) |$om| 8.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 8279374712376320.
                ((MTIMES SIMP RATSIMP) -2219884389479680. |$Ms|)
                ((MTIMES SIMP) -559509641465600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -132269385669120.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -6838347801600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -142248960000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -23892908189068800.
                  ((MTIMES SIMP RATSIMP) -746451436290560. |$Ms|)
                  ((MTIMES SIMP) -1015025512220160.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -69077654213120.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                  ((MTIMES SIMP) -2706662784000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -4159744987265280.
                  ((MTIMES SIMP RATSIMP) -1549150662760960. |$Ms|)
                  ((MTIMES SIMP) -217669545999360.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -13004262656000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -656048309512960.
                  ((MTIMES SIMP RATSIMP) -227629715335680. |$Ms|)
                  ((MTIMES SIMP) -24030732544000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -71958507801600.
                  ((MTIMES SIMP RATSIMP) -17823999872000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.))
                ((MTIMES SIMP) -4383227520000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
               ((MEXPT SIMP RATSIMP) |$om| 9.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -6833729667717120.
                ((MTIMES SIMP RATSIMP) 1825492536663040. |$Ms|)
                ((MTIMES SIMP) 376403631403520.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 46104412032000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 1129316428800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 21469480854604160.
                  ((MTIMES SIMP RATSIMP) 776990737591040. |$Ms|)
                  ((MTIMES SIMP) 501285023061760.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 21154636070400.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                  ((MTIMES SIMP) 335862912000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 3680787623569280.
                  ((MTIMES SIMP RATSIMP) 987036840106240. |$Ms|)
                  ((MTIMES SIMP) 98595703127040.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 3183124224000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 506534302516480.
                  ((MTIMES SIMP RATSIMP) 135148667978240. |$Ms|)
                  ((MTIMES SIMP) 9017761536000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 53015722170880.
                  ((MTIMES SIMP RATSIMP) 9184823424000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.))
                ((MTIMES SIMP) 2937513600000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
               ((MEXPT SIMP RATSIMP) |$om| 10.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 3784848363842560.
                ((MTIMES SIMP RATSIMP) -993870049320960. |$Ms|)
                ((MTIMES SIMP) -136385775160320.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -7050708080640.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -13427980169838080.
                  ((MTIMES SIMP RATSIMP) -471790477258240. |$Ms|)
                  ((MTIMES SIMP) -143983478786560.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -2788157424640.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -2311074282173440.
                  ((MTIMES SIMP RATSIMP) -408362902563840. |$Ms|)
                  ((MTIMES SIMP) -25472140592640.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -334853120000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -269247489477120.
                  ((MTIMES SIMP RATSIMP) -50850339330560. |$Ms|)
                  ((MTIMES SIMP) -1920654848000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -26145725240320.
                  ((MTIMES SIMP RATSIMP) -2963778048000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.))
                ((MTIMES SIMP) -1284595200000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
               ((MEXPT SIMP RATSIMP) |$om| 11.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1337914356376640.
                ((MTIMES SIMP RATSIMP) 316881935614720. |$Ms|)
                ((MTIMES SIMP) 21014245190400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 5567661607831680.
                  ((MTIMES SIMP RATSIMP) 157746354192000. |$Ms|)
                  ((MTIMES SIMP) 18244265634560.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 971672586021760.
                  ((MTIMES SIMP RATSIMP) 98471760047360. |$Ms|)
                  ((MTIMES SIMP) 2849592936960.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 93399281624320.
                  ((MTIMES SIMP RATSIMP) 10909623495680. |$Ms|)
                  ((MTIMES SIMP) 177296896000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 8205766894080.
                  ((MTIMES SIMP RATSIMP) 543321856000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.))
                ((MTIMES SIMP) 353082240000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
               ((MEXPT SIMP RATSIMP) |$om| 12.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 268182120837120.
                ((MTIMES SIMP RATSIMP) -44697020139520. |$Ms|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -1378231980755840.
                  ((MTIMES SIMP RATSIMP) -22525283047680. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -244227297000960.
                  ((MTIMES SIMP RATSIMP) -10444267438080. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -18932304948480.
                  ((MTIMES SIMP RATSIMP) -1010814264320. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -1473946593280.
                  ((MTIMES SIMP RATSIMP) -43061760000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.))
                ((MTIMES SIMP) -55278720000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
               ((MEXPT SIMP RATSIMP) |$om| 13.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -22348510069760.
                ((MTIMES SIMP RATSIMP) 154407932806400. |$Mt|)
                ((MTIMES SIMP) 27625672959360.
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) 1691821402880.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 114792455680.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.))
                ((MTIMES SIMP) 3749760000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
               ((MEXPT SIMP RATSIMP) |$om| 14.)))
             ((MEXPT SIMP RATSIMP) |$Xi| 4.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 21990076416.
              ((MTIMES SIMP RATSIMP) -3109679104. |$Ms|)
              ((MTIMES SIMP) -32451277824.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 5152164864.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 10788499456.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) -2999808000.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -241890840576.
                ((MTIMES SIMP RATSIMP) -36918052864. |$Ms|)
                ((MTIMES SIMP) 359512057856.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -45577154560.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -121647697920.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 41223168000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 43980152832.
                  ((MTIMES SIMP RATSIMP) -6219358208. |$Ms|)
                  ((MTIMES SIMP) -95940755456.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -3328876544.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                  ((MTIMES SIMP) 34449408000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
                 |$Mt|))
               |$om|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 3374077693952.
                ((MTIMES SIMP RATSIMP) -4618048361472. |$Ms|)
                ((MTIMES SIMP) 21674426368.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -122509535232.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 514148898816.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -241242624000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 178894076928.
                  ((MTIMES SIMP RATSIMP) -862017805824. |$Ms|)
                  ((MTIMES SIMP) 106569645056.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -129745932288.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                  ((MTIMES SIMP) -400208076800.
                   ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 87074942976.
                  ((MTIMES SIMP RATSIMP) 2330789888. |$Ms|)
                  ((MTIMES SIMP) -241440288768.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -141837516800.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -7948032239616.
                ((MTIMES SIMP RATSIMP) 39774239654912. |$Ms|)
                ((MTIMES SIMP) -10635697221632.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 2824950102016.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -816427644928.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 786433536000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 13410192545792.
                  ((MTIMES SIMP RATSIMP) 4584957744640. |$Ms|)
                  ((MTIMES SIMP) 6300805783552.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 1878471669760.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                  ((MTIMES SIMP) 1970814361600.
                   ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 3439625742336.
                  ((MTIMES SIMP RATSIMP) 2973382257664. |$Ms|)
                  ((MTIMES SIMP) 2666906425344.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 1394686361600.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 326357692416.
                  ((MTIMES SIMP RATSIMP) 613577818112. |$Ms|)
                  ((MTIMES SIMP) 267882496000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 12752577702144.
                ((MTIMES SIMP RATSIMP) -142677689369600. |$Ms|)
                ((MTIMES SIMP) 45834523055104.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -15214476548096.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -808043077632.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -1563577344000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -150512287865856.
                  ((MTIMES SIMP RATSIMP) -5224026784256. |$Ms|)
                  ((MTIMES SIMP) -47786623990784.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -10388152492032.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                  ((MTIMES SIMP) -5377044377600.
                   ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -37607974139904.
                  ((MTIMES SIMP RATSIMP) -30708427000832. |$Ms|)
                  ((MTIMES SIMP) -14088383705088.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -5819522867200.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -5334967701504.
                  ((MTIMES SIMP RATSIMP) -5440458999808. |$Ms|)
                  ((MTIMES SIMP) -2278616883200.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -495285719040.
                  ((MTIMES SIMP RATSIMP) -268690329600. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -156751919838976.
                ((MTIMES SIMP RATSIMP) 302884570748928. |$Ms|)
                ((MTIMES SIMP) -80642963215360.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 45181340918784.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 5636228763648.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 1943004672000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 794890586617344.
                  ((MTIMES SIMP RATSIMP) -11243332613632. |$Ms|)
                  ((MTIMES SIMP) 173796368270336.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 31113567270912.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                  ((MTIMES SIMP) 8882155520000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 183158061413376.
                  ((MTIMES SIMP RATSIMP) 138858869445632. |$Ms|)
                  ((MTIMES SIMP) 45491139993600.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 13405063168000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 31877986043904.
                  ((MTIMES SIMP RATSIMP) 22819482943488. |$Ms|)
                  ((MTIMES SIMP) 8124793241600.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 3403686666240.
                  ((MTIMES SIMP RATSIMP) 1896639897600. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.))
                ((MTIMES SIMP) 113799168000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
               ((MEXPT SIMP RATSIMP) |$om| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 820701605253376.
                ((MTIMES SIMP RATSIMP) -480109931219968. |$Ms|)
                ((MTIMES SIMP) 33510103567360.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -84177425597440.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -10259314329600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -1474937856000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -2638358381818880.
                  ((MTIMES SIMP RATSIMP) 18856087090176. |$Ms|)
                  ((MTIMES SIMP) -383496218921984.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -55782013263872.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                  ((MTIMES SIMP) -9081350656000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -547983895889920.
                  ((MTIMES SIMP RATSIMP) -365628816007168. |$Ms|)
                  ((MTIMES SIMP) -95153033773056.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -18592322560000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -102171577632768.
                  ((MTIMES SIMP RATSIMP) -58453281273856. |$Ms|)
                  ((MTIMES SIMP) -15867992268800.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -11262781071360.
                  ((MTIMES SIMP RATSIMP) -5599133388800. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.))
                ((MTIMES SIMP) -625895424000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
               ((MEXPT SIMP RATSIMP) |$om| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -2129206477190912.
                ((MTIMES SIMP RATSIMP) 689960344163328. |$Ms|)
                ((MTIMES SIMP) 117027477310464.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 100518694327296.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 9508038543360.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 625895424000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 5925909308282880.
                  ((MTIMES SIMP RATSIMP) 65480464809984. |$Ms|)
                  ((MTIMES SIMP) 548318111903744.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 61417485101056.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                  ((MTIMES SIMP) 5599133388800.
                   ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 1118974859778048.
                  ((MTIMES SIMP RATSIMP) 621302650307584. |$Ms|)
                  ((MTIMES SIMP) 129721763168256.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 15867992268800.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 204610715789312.
                  ((MTIMES SIMP RATSIMP) 97499859279872. |$Ms|)
                  ((MTIMES SIMP) 18592322560000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 22932099993600.
                  ((MTIMES SIMP RATSIMP) 9081350656000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.))
                ((MTIMES SIMP) 1474937856000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
               ((MEXPT SIMP RATSIMP) |$om| 7.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 3310730130313984.
                ((MTIMES SIMP RATSIMP) -892861589329920. |$Ms|)
                ((MTIMES SIMP) -238782032025600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -74572545374208.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -4567225098240.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -113799168000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -9206055955536384.
                  ((MTIMES SIMP RATSIMP) -244824083850752. |$Ms|)
                  ((MTIMES SIMP) -511583761848320.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -40568940453888.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                  ((MTIMES SIMP) -1896639897600.
                   ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -1627968547111424.
                  ((MTIMES SIMP RATSIMP) -705959386087424. |$Ms|)
                  ((MTIMES SIMP) -113357112422400.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -8124793241600.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -274082158715904.
                  ((MTIMES SIMP RATSIMP) -106746061965312. |$Ms|)
                  ((MTIMES SIMP) -13405063168000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -30593518491648.
                  ((MTIMES SIMP RATSIMP) -8882155520000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.))
                ((MTIMES SIMP) -1943004672000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
               ((MEXPT SIMP RATSIMP) |$om| 8.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -3312769639587072.
                ((MTIMES SIMP RATSIMP) 883045922253824. |$Ms|)
                ((MTIMES SIMP) 208825681146880.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 31242963161088.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 903453143040.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 9908270595718656.
                  ((MTIMES SIMP RATSIMP) 352337065181696. |$Ms|)
                  ((MTIMES SIMP) 300436647927808.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 14693182916608.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                  ((MTIMES SIMP) 268690329600.
                   ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 1699827442700800.
                  ((MTIMES SIMP RATSIMP) 533361144121344. |$Ms|)
                  ((MTIMES SIMP) 60778524377088.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 2278616883200.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 250756488894464.
                  ((MTIMES SIMP RATSIMP) 75357710303232. |$Ms|)
                  ((MTIMES SIMP) 5819522867200.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 26973287749632.
                  ((MTIMES SIMP RATSIMP) 5377044377600. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.))
                ((MTIMES SIMP) 1563577344000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
               ((MEXPT SIMP RATSIMP) |$om| 9.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 2154214094586624.
                ((MTIMES SIMP RATSIMP) -577348107076608. |$Ms|)
                ((MTIMES SIMP) -92297223975936.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -5640566464512.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -7267314087964672.
                  ((MTIMES SIMP RATSIMP) -269255524891136. |$Ms|)
                  ((MTIMES SIMP) -100591370521600.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -2230525939712.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -1244802656154624.
                  ((MTIMES SIMP RATSIMP) -256268327963648. |$Ms|)
                  ((MTIMES SIMP) -18098038124544.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -267882496000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -154470953118720.
                  ((MTIMES SIMP RATSIMP) -32761224079360. |$Ms|)
                  ((MTIMES SIMP) -1394686361600.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -15439289987072.
                  ((MTIMES SIMP RATSIMP) -1970814361600. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.))
                ((MTIMES SIMP) -786433536000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
               ((MEXPT SIMP RATSIMP) |$om| 10.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -873664596487424.
                ((MTIMES SIMP RATSIMP) 217747932380160. |$Ms|)
                ((MTIMES SIMP) 16811396152320.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 3475070047905792.
                  ((MTIMES SIMP RATSIMP) 108176856915456. |$Ms|)
                  ((MTIMES SIMP) 14595412507648.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 604056769584128.
                  ((MTIMES SIMP RATSIMP) 70421994087424. |$Ms|)
                  ((MTIMES SIMP) 2279674349568.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 60927038462976.
                  ((MTIMES SIMP RATSIMP) 7919047385088. |$Ms|)
                  ((MTIMES SIMP) 141837516800.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 5477290205184.
                  ((MTIMES SIMP RATSIMP) 400208076800. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.))
                ((MTIMES SIMP) 241242624000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
               ((MEXPT SIMP RATSIMP) |$om| 11.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 196666888613888.
                ((MTIMES SIMP RATSIMP) -35757616111616. |$Ms|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -979059238359552.
                  ((MTIMES SIMP RATSIMP) -18020226438144. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -173281299233280.
                  ((MTIMES SIMP RATSIMP) -8355413950464. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -13792386836480.
                  ((MTIMES SIMP RATSIMP) -808651411456. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -1087323310080.
                  ((MTIMES SIMP RATSIMP) -34449408000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.))
                ((MTIMES SIMP) -41223168000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
               ((MEXPT SIMP RATSIMP) |$om| 12.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -17878808055808.
                ((MTIMES SIMP RATSIMP) 123526346245120. |$Mt|)
                ((MTIMES SIMP) 22100538367488.
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) 1353457122304.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 91833964544.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.))
                ((MTIMES SIMP) 2999808000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
               ((MEXPT SIMP RATSIMP) |$om| 13.)))
             ((MEXPT SIMP RATSIMP) |$Xi| 5.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -10995038208.
              ((MTIMES SIMP RATSIMP) 1554839552. |$Ms|)
              ((MTIMES SIMP) 16225638912.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -2576082432.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -5394249728.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) 1499904000.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 109950382080.
                ((MTIMES SIMP RATSIMP) 20013865984. |$Ms|)
                ((MTIMES SIMP) -163530390016.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 20212494848.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 55429599232.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -19111680000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -21990076416.
                  ((MTIMES SIMP RATSIMP) 3109679104. |$Ms|)
                  ((MTIMES SIMP) 47970377728.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 1664438272.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                  ((MTIMES SIMP) -17224704000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
                 |$Mt|))
               |$om|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1577088464896.
                ((MTIMES SIMP RATSIMP) 2329038046720. |$Ms|)
                ((MTIMES SIMP) -174367603200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 81467262464.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -201644850176.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 101509632000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -111437114880.
                  ((MTIMES SIMP RATSIMP) 434118582016. |$Ms|)
                  ((MTIMES SIMP) -5314444800.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 66537404416.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                  ((MTIMES SIMP) 182879334400.
                   ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -43537471488.
                  ((MTIMES SIMP RATSIMP) -1165394944. |$Ms|)
                  ((MTIMES SIMP) 120720144384.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 70918758400.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 2396927654912.
                ((MTIMES SIMP RATSIMP) -17558081780736. |$Ms|)
                ((MTIMES SIMP) 5143481007616.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -1331007788544.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 206568972288.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -291707136000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -6816533387776.
                  ((MTIMES SIMP RATSIMP) -1858360290304. |$Ms|)
                  ((MTIMES SIMP) -3155717336576.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -872698430464.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                  ((MTIMES SIMP) -802527846400.
                   ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -1763350342656.
                  ((MTIMES SIMP RATSIMP) -1487856523776. |$Ms|)
                  ((MTIMES SIMP) -1212733068288.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -626424422400.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -163178846208.
                  ((MTIMES SIMP RATSIMP) -306788909056. |$Ms|)
                  ((MTIMES SIMP) -133941248000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -3979361196160.
                ((MTIMES SIMP RATSIMP) 53780762904064. |$Ms|)
                ((MTIMES SIMP) -17773780519936.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 6276230485504.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 610590511104.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 490081536000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 68439610545152.
                  ((MTIMES SIMP RATSIMP) 753653101824. |$Ms|)
                  ((MTIMES SIMP) 20737594658816.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 4321377815552.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                  ((MTIMES SIMP) 1885994342400.
                   ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 17040636727296.
                  ((MTIMES SIMP RATSIMP) 13866356976640. |$Ms|)
                  ((MTIMES SIMP) 5831458784256.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 2283337011200.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 2504305004544.
                  ((MTIMES SIMP RATSIMP) 2413440590848. |$Ms|)
                  ((MTIMES SIMP) 1005367193600.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 247642859520.
                  ((MTIMES SIMP RATSIMP) 134345164800. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 74396598723328.
                ((MTIMES SIMP RATSIMP) -97661522470400. |$Ms|)
                ((MTIMES SIMP) 22547701087744.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -16314439973888.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -2207523870720.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -481420800000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -329005682763520.
                  ((MTIMES SIMP RATSIMP) 6375319408640. |$Ms|)
                  ((MTIMES SIMP) -66160589476352.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -11235405819904.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                  ((MTIMES SIMP) -2555083417600.
                   ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -74538393979392.
                  ((MTIMES SIMP RATSIMP) -55563077746176. |$Ms|)
                  ((MTIMES SIMP) -16914111212544.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -4419194572800.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -13434688017408.
                  ((MTIMES SIMP RATSIMP) -8996300880896. |$Ms|)
                  ((MTIMES SIMP) -3057029427200.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -1454200473600.
                  ((MTIMES SIMP RATSIMP) -813974784000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.))
                ((MTIMES SIMP) -56899584000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
               ((MEXPT SIMP RATSIMP) |$om| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -335954203903360.
                ((MTIMES SIMP RATSIMP) 142393443139584. |$Ms|)
                ((MTIMES SIMP) 5792649304064.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 25774272824832.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 2922133294080.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 256048128000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 990173508145920.
                  ((MTIMES SIMP RATSIMP) -3052724136448. |$Ms|)
                  ((MTIMES SIMP) 125587519984640.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 16655600812032.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                  ((MTIMES SIMP) 1985591910400.
                   ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 199453553965568.
                  ((MTIMES SIMP RATSIMP) 127251330257408. |$Ms|)
                  ((MTIMES SIMP) 30662405673984.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 4876966707200.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 37651100798976.
                  ((MTIMES SIMP RATSIMP) 20230339756032. |$Ms|)
                  ((MTIMES SIMP) 4876966707200.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 4177190062080.
                  ((MTIMES SIMP RATSIMP) 1985591910400. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.))
                ((MTIMES SIMP) 256048128000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
               ((MEXPT SIMP RATSIMP) |$om| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 728649034692096.
                ((MTIMES SIMP RATSIMP) -202586728942080. |$Ms|)
                ((MTIMES SIMP) -52721089351168.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -24485074338816.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -1831885977600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -56899584000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -1972781145995520.
                  ((MTIMES SIMP RATSIMP) -35792956541440. |$Ms|)
                  ((MTIMES SIMP) -148571535967232.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -14053141738496.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                  ((MTIMES SIMP) -813974784000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -360033875923456.
                  ((MTIMES SIMP RATSIMP) -183399994896384. |$Ms|)
                  ((MTIMES SIMP) -34198475910144.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -3057029427200.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -64654257095680.
                  ((MTIMES SIMP RATSIMP) -28519589883904. |$Ms|)
                  ((MTIMES SIMP) -4419194572800.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -7288859934720.
                  ((MTIMES SIMP RATSIMP) -2555083417600. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.))
                ((MTIMES SIMP) -481420800000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
               ((MEXPT SIMP RATSIMP) |$om| 7.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -926716030464896.
                ((MTIMES SIMP RATSIMP) 243844065722880. |$Ms|)
                ((MTIMES SIMP) 66669926661632.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 12801198348288.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 451726571520.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 2630246831772672.
                  ((MTIMES SIMP RATSIMP) 86619085383936. |$Ms|)
                  ((MTIMES SIMP) 107220344956928.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 6231328488448.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                  ((MTIMES SIMP) 134345164800.
                   ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 453950397632256.
                  ((MTIMES SIMP RATSIMP) 169579698147328. |$Ms|)
                  ((MTIMES SIMP) 22480080301056.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 1005367193600.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 72386822262272.
                  ((MTIMES SIMP RATSIMP) 24853441098752. |$Ms|)
                  ((MTIMES SIMP) 2283337011200.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 8007899311104.
                  ((MTIMES SIMP RATSIMP) 1885994342400. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.))
                ((MTIMES SIMP) 490081536000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
               ((MEXPT SIMP RATSIMP) |$om| 8.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 729668789328640.
                ((MTIMES SIMP RATSIMP) -197678895404032. |$Ms|)
                ((MTIMES SIMP) -37742913911808.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -2820283232256.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -2323888466086656.
                  ((MTIMES SIMP RATSIMP) -89549447206912. |$Ms|)
                  ((MTIMES SIMP) -42997979006976.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -1115262969856.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -395963323718144.
                  ((MTIMES SIMP RATSIMP) -97100873913344. |$Ms|)
                  ((MTIMES SIMP) -7909181887488.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -133941248000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -52991422184960.
                  ((MTIMES SIMP RATSIMP) -12825414052864. |$Ms|)
                  ((MTIMES SIMP) -626424422400.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -5478744563712.
                  ((MTIMES SIMP RATSIMP) -802527846400. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.))
                ((MTIMES SIMP) -291707136000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
               ((MEXPT SIMP RATSIMP) |$om| 9.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -347438257964672.
                ((MTIMES SIMP RATSIMP) 90995158134272. |$Ms|)
                ((MTIMES SIMP) 8405698076160.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 1309768577895680.
                  ((MTIMES SIMP RATSIMP) 45078315238656. |$Ms|)
                  ((MTIMES SIMP) 7297706253824.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 226438004359168.
                  ((MTIMES SIMP RATSIMP) 31033290068480. |$Ms|)
                  ((MTIMES SIMP) 1139837174784.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 24244054374400.
                  ((MTIMES SIMP RATSIMP) 3555197986816. |$Ms|)
                  ((MTIMES SIMP) 70918758400.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 2240900429824.
                  ((MTIMES SIMP RATSIMP) 182879334400. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.))
                ((MTIMES SIMP) 101509632000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
               ((MEXPT SIMP RATSIMP) |$om| 10.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 89394040279040.
                ((MTIMES SIMP RATSIMP) -17878808055808. |$Ms|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -427766446057216.
                  ((MTIMES SIMP RATSIMP) -9010113219072. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -75590380432896.
                  ((MTIMES SIMP RATSIMP) -4177706975232. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -6219464857088.
                  ((MTIMES SIMP RATSIMP) -404325705728. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -497744672768.
                  ((MTIMES SIMP RATSIMP) -17224704000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.))
                ((MTIMES SIMP) -19111680000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
               ((MEXPT SIMP RATSIMP) |$om| 11.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -8939404027904.
                ((MTIMES SIMP RATSIMP) 61763173122560. |$Mt|)
                ((MTIMES SIMP) 11050269183744.
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) 676728561152.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 45916982272.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.))
                ((MTIMES SIMP) 1499904000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
               ((MEXPT SIMP RATSIMP) |$om| 12.)))
             ((MEXPT SIMP RATSIMP) |$Xi| 6.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 3141439488.
              ((MTIMES SIMP RATSIMP) -444239872. |$Ms|)
              ((MTIMES SIMP) -4635896832.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 736023552.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 1541214208.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) -428544000.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -28272955392.
                ((MTIMES SIMP RATSIMP) -6162487296. |$Ms|)
                ((MTIMES SIMP) 42087071744.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -5038974976.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -14295814144.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 5031936000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 6282878976.
                  ((MTIMES SIMP RATSIMP) -888479744. |$Ms|)
                  ((MTIMES SIMP) -13705822208.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -475553792.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                  ((MTIMES SIMP) 4921344000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
                 |$Mt|))
               |$om|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 422323748864.
                ((MTIMES SIMP RATSIMP) -671601929216. |$Ms|)
                ((MTIMES SIMP) 91906386944.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -28315335680.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 43317000192.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -23970816000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 38122054656.
                  ((MTIMES SIMP RATSIMP) -124922360320. |$Ms|)
                  ((MTIMES SIMP) -12187409408.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -19486240768.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                  ((MTIMES SIMP) -47329894400.
                   ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 12439277568.
                  ((MTIMES SIMP RATSIMP) 332969984. |$Ms|)
                  ((MTIMES SIMP) -34491469824.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -20262502400.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -262512723968.
                ((MTIMES SIMP RATSIMP) 4344992865280. |$Ms|)
                ((MTIMES SIMP) -1377659615232.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 351972603904.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -15702706176.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 59374080000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 1985703022592.
                  ((MTIMES SIMP RATSIMP) 406037722624. |$Ms|)
                  ((MTIMES SIMP) 889446115328.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 229856167936.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                  ((MTIMES SIMP) 181963776000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 516253661184.
                  ((MTIMES SIMP RATSIMP) 425434833920. |$Ms|)
                  ((MTIMES SIMP) 312003692544.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 158715904000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 46622527488.
                  ((MTIMES SIMP RATSIMP) 87653974016. |$Ms|)
                  ((MTIMES SIMP) 38268928000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 874447617792.
                ((MTIMES SIMP RATSIMP) -11020939393024. |$Ms|)
                ((MTIMES SIMP) 3700563390464.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -1441236106240.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -190157137920.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -80649216000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -17568471418880.
                  ((MTIMES SIMP RATSIMP) 190708264960. |$Ms|)
                  ((MTIMES SIMP) -5035580930048.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -1004823207936.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                  ((MTIMES SIMP) -356891750400.
                   ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -4352499689472.
                  ((MTIMES SIMP RATSIMP) -3536381445120. |$Ms|)
                  ((MTIMES SIMP) -1354127388672.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -493666099200.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -668893188096.
                  ((MTIMES SIMP RATSIMP) -601900480512. |$Ms|)
                  ((MTIMES SIMP) -248978841600.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -70755102720.
                  ((MTIMES SIMP RATSIMP) -38384332800. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -20381723446016.
                ((MTIMES SIMP RATSIMP) 16882352741376. |$Ms|)
                ((MTIMES SIMP) -2741636920320.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 3220032457728.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 440563968000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 56899584000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 76433152227840.
                  ((MTIMES SIMP RATSIMP) -1630811566080. |$Ms|)
                  ((MTIMES SIMP) 13867444634624.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 2205292740608.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                  ((MTIMES SIMP) 373132083200.
                   ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 16944184304640.
                  ((MTIMES SIMP RATSIMP) 12338783625216. |$Ms|)
                  ((MTIMES SIMP) 3478475814912.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 768960921600.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 3169589102592.
                  ((MTIMES SIMP RATSIMP) 1968471199744. |$Ms|)
                  ((MTIMES SIMP) 624458137600.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 344730746880.
                  ((MTIMES SIMP RATSIMP) 194179891200. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.))
                ((MTIMES SIMP) 16257024000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
               ((MEXPT SIMP RATSIMP) |$om| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 75605191954944.
                ((MTIMES SIMP RATSIMP) -23801488155648. |$Ms|)
                ((MTIMES SIMP) -4396679578624.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -4144045492224.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -394331258880.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -16257024000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -206473564385280.
                  ((MTIMES SIMP RATSIMP) -758604669952. |$Ms|)
                  ((MTIMES SIMP) -22014703932416.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -2553450348544.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                  ((MTIMES SIMP) -194179891200.
                   ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -40042545399808.
                  ((MTIMES SIMP RATSIMP) -24018739305472. |$Ms|)
                  ((MTIMES SIMP) -5282211520512.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -624458137600.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -7587868268544.
                  ((MTIMES SIMP RATSIMP) -3811625873408. |$Ms|)
                  ((MTIMES SIMP) -768960921600.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -848752128000.
                  ((MTIMES SIMP RATSIMP) -373132083200. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.))
                ((MTIMES SIMP) -56899584000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
               ((MEXPT SIMP RATSIMP) |$om| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -132580246528512.
                ((MTIMES SIMP RATSIMP) 34080434399232. |$Ms|)
                ((MTIMES SIMP) 10666488807424.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 2851690033152.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 129064734720.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 357178191613440.
                  ((MTIMES SIMP RATSIMP) 9467954341888. |$Ms|)
                  ((MTIMES SIMP) 20434306343936.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 1461733005312.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                  ((MTIMES SIMP) 38384332800.
                   ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 62824276292608.
                  ((MTIMES SIMP RATSIMP) 28381259236352. |$Ms|)
                  ((MTIMES SIMP) 4488781596672.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 248978841600.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 10884776615936.
                  ((MTIMES SIMP RATSIMP) 4336828379136. |$Ms|)
                  ((MTIMES SIMP) 493666099200.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 1233779281920.
                  ((MTIMES SIMP RATSIMP) 356891750400. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.))
                ((MTIMES SIMP) 80649216000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
               ((MEXPT SIMP RATSIMP) |$om| 7.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 132195762175744.
                ((MTIMES SIMP RATSIMP) -35589298664448. |$Ms|)
                ((MTIMES SIMP) -8382061667328.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -805795209216.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -394320903178752.
                  ((MTIMES SIMP RATSIMP) -15280355767808. |$Ms|)
                  ((MTIMES SIMP) -10200077929472.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -318646562816.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -66875837316608.
                  ((MTIMES SIMP RATSIMP) -20070083091456. |$Ms|)
                  ((MTIMES SIMP) -1934098489344.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -38268928000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -9797172601856.
                  ((MTIMES SIMP RATSIMP) -2764154791936. |$Ms|)
                  ((MTIMES SIMP) -158715904000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -1054191949824.
                  ((MTIMES SIMP RATSIMP) -181963776000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.))
                ((MTIMES SIMP) -59374080000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
               ((MEXPT SIMP RATSIMP) |$om| 8.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -76281034775296.
                ((MTIMES SIMP RATSIMP) 20890385736704. |$Ms|)
                ((MTIMES SIMP) 2401628021760.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 269647229988864.
                  ((MTIMES SIMP RATSIMP) 10305200577024. |$Ms|)
                  ((MTIMES SIMP) 2085058929664.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 46256540888576.
                  ((MTIMES SIMP RATSIMP) 7673023740928. |$Ms|)
                  ((MTIMES SIMP) 325667764224.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 5343233736704.
                  ((MTIMES SIMP RATSIMP) 900249223168. |$Ms|)
                  ((MTIMES SIMP) 20262502400.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 511163639808.
                  ((MTIMES SIMP RATSIMP) 47329894400. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.))
                ((MTIMES SIMP) 23970816000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
               ((MEXPT SIMP RATSIMP) |$om| 9.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 22987038928896.
                ((MTIMES SIMP RATSIMP) -5108230873088. |$Ms|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -104572363695616.
                  ((MTIMES SIMP RATSIMP) -2574318062592. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -18440031785472.
                  ((MTIMES SIMP RATSIMP) -1193630564352. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -1583638941696.
                  ((MTIMES SIMP RATSIMP) -115521630208. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -129093625856.
                  ((MTIMES SIMP RATSIMP) -4921344000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.))
                ((MTIMES SIMP) -5031936000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
               ((MEXPT SIMP RATSIMP) |$om| 10.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -2554115436544.
                ((MTIMES SIMP RATSIMP) 17646620892160. |$Mt|)
                ((MTIMES SIMP) 3157219766784.
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) 193351017472.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 13119137792.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.))
                ((MTIMES SIMP) 428544000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
               ((MEXPT SIMP RATSIMP) |$om| 11.)))
             ((MEXPT SIMP RATSIMP) |$Xi| 7.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -392679936.
              ((MTIMES SIMP RATSIMP) 55529984. |$Ms|)
              ((MTIMES SIMP) 579487104.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -92002944.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -192651776.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) 53568000. ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 3141439488.
                ((MTIMES SIMP RATSIMP) 825840896. |$Ms|)
                ((MTIMES SIMP) -4681396864.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 537868928.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 1594324992.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -575424000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -785359872.
                  ((MTIMES SIMP RATSIMP) 111059968. |$Ms|)
                  ((MTIMES SIMP) 1713227776.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 59444224.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                  ((MTIMES SIMP) -615168000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
                 |$Mt|))
               |$om|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -49649029120.
                ((MTIMES SIMP RATSIMP) 84776082048. |$Ms|)
                ((MTIMES SIMP) -16169695232.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 4077285888.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -3820300032.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 2420928000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -5550616704.
                  ((MTIMES SIMP RATSIMP) 15726355008. |$Ms|)
                  ((MTIMES SIMP) 3236653952.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 2495224320.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                  ((MTIMES SIMP) 5301068800.
                   ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -1554909696.
                  ((MTIMES SIMP RATSIMP) -41621248. |$Ms|)
                  ((MTIMES SIMP) 4311433728.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 2532812800.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -16834938624.
                ((MTIMES SIMP RATSIMP) -458348026112. |$Ms|)
                ((MTIMES SIMP) 156037756672.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -39919289600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -1857461760.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -5000832000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -253763494528.
                  ((MTIMES SIMP RATSIMP) -35028360320. |$Ms|)
                  ((MTIMES SIMP) -107944110464.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -26236796672.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                  ((MTIMES SIMP) -17444403200.
                   ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -66086617344.
                  ((MTIMES SIMP RATSIMP) -53220975488. |$Ms|)
                  ((MTIMES SIMP) -34689027840.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -17306675200.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -5827815936.
                  ((MTIMES SIMP RATSIMP) -10956746752. |$Ms|)
                  ((MTIMES SIMP) -4783616000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -126140890848.
                ((MTIMES SIMP RATSIMP) 919269398016. |$Ms|)
                ((MTIMES SIMP) -306532667136.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 140235223680.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 21912180480.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 5080320000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 1942295432832.
                  ((MTIMES SIMP RATSIMP) -58866893440. |$Ms|)
                  ((MTIMES SIMP) 521503505792.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 99366104320.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                  ((MTIMES SIMP) 27167065600.
                   ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 477975843840.
                  ((MTIMES SIMP RATSIMP) 388826705152. |$Ms|)
                  ((MTIMES SIMP) 134576895744.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 44401587200.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 77783832576.
                  ((MTIMES SIMP RATSIMP) 64280813312. |$Ms|)
                  ((MTIMES SIMP) 26338739200.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 8844387840.
                  ((MTIMES SIMP RATSIMP) 4798041600. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 2421574539904.
                ((MTIMES SIMP RATSIMP) -1191024694656. |$Ms|)
                ((MTIMES SIMP) 36171947904.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -262268833536.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -33158315520.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -2032128000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -7611848595648.
                  ((MTIMES SIMP RATSIMP) 144984552320. |$Ms|)
                  ((MTIMES SIMP) -1211927073536.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -176295488256.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                  ((MTIMES SIMP) -19474444800.
                   ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -1640047194240.
                  ((MTIMES SIMP RATSIMP) -1153521248000. |$Ms|)
                  ((MTIMES SIMP) -300232581120.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -51718528000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -318414805248.
                  ((MTIMES SIMP RATSIMP) -181778086656. |$Ms|)
                  ((MTIMES SIMP) -51718528000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -34246955520.
                  ((MTIMES SIMP RATSIMP) -19474444800. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.))
                ((MTIMES SIMP) -2032128000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
               ((MEXPT SIMP RATSIMP) |$om| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -7029074454464.
                ((MTIMES SIMP RATSIMP) 1784161324800. |$Ms|)
                ((MTIMES SIMP) 585756895232.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 255736852992.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 16133091840.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 18197346952512.
                  ((MTIMES SIMP RATSIMP) 239810136064. |$Ms|)
                  ((MTIMES SIMP) 1539910918016.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 142885805312.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                  ((MTIMES SIMP) 4798041600.
                   ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 3365270980736.
                  ((MTIMES SIMP RATSIMP) 1848821165184. |$Ms|)
                  ((MTIMES SIMP) 360043858944.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 26338739200.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 630068728320.
                  ((MTIMES SIMP RATSIMP) 294675147520. |$Ms|)
                  ((MTIMES SIMP) 44401587200.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 71847060480.
                  ((MTIMES SIMP RATSIMP) 27167065600. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.))
                ((MTIMES SIMP) 5080320000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
               ((MEXPT SIMP RATSIMP) |$om| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 9543456361600.
                ((MTIMES SIMP RATSIMP) -2475892975104. |$Ms|)
                ((MTIMES SIMP) -747554205696.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -100724401152.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -26449926999168.
                  ((MTIMES SIMP RATSIMP) -943684156672. |$Ms|)
                  ((MTIMES SIMP) -1014377374976.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -39830820352.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -4487763555840.
                  ((MTIMES SIMP RATSIMP) -1698836239360. |$Ms|)
                  ((MTIMES SIMP) -201053840640.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -4783616000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -730528348672.
                  ((MTIMES SIMP RATSIMP) -247428399872. |$Ms|)
                  ((MTIMES SIMP) -17306675200.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -82375349760.
                  ((MTIMES SIMP RATSIMP) -17444403200. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.))
                ((MTIMES SIMP) -5000832000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
               ((MEXPT SIMP RATSIMP) |$om| 7.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -6981013910368.
                ((MTIMES SIMP RATSIMP) 1972769357952. |$Ms|)
                ((MTIMES SIMP) 300203502720.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 22840185898176.
                  ((MTIMES SIMP RATSIMP) 966360314304. |$Ms|)
                  ((MTIMES SIMP) 260632366208.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 3871716108736.
                  ((MTIMES SIMP RATSIMP) 809924147072. |$Ms|)
                  ((MTIMES SIMP) 40708470528.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 494118226560.
                  ((MTIMES SIMP RATSIMP) 98090949120. |$Ms|)
                  ((MTIMES SIMP) 2532812800.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 49398643968.
                  ((MTIMES SIMP RATSIMP) 5301068800. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.))
                ((MTIMES SIMP) 2420928000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
               ((MEXPT SIMP RATSIMP) |$om| 8.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 2554115436544.
                ((MTIMES SIMP RATSIMP) -638528859136. |$Ms|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -10865717850432.
                  ((MTIMES SIMP RATSIMP) -321789757824. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -1910351502336.
                  ((MTIMES SIMP RATSIMP) -149203820544. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -173785990528.
                  ((MTIMES SIMP RATSIMP) -14440203776. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -14496811008.
                  ((MTIMES SIMP RATSIMP) -615168000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.))
                ((MTIMES SIMP) -575424000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
               ((MEXPT SIMP RATSIMP) |$om| 9.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -319264429568.
                ((MTIMES SIMP RATSIMP) 2205827611520. |$Mt|)
                ((MTIMES SIMP) 394652470848.
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) 24168877184.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 1639892224.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.))
                ((MTIMES SIMP) 53568000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
               ((MEXPT SIMP RATSIMP) |$om| 10.)))
             ((MEXPT SIMP RATSIMP) |$Xi| 8.)))
           ((MEXPT SIMP)
            ((MPLUS SIMP)
             ((MTIMES SIMP)
              ((MPLUS SIMP) ((MEXPT SIMP RATSIMP) |$om| 4.)
               ((MTIMES SIMP) -4. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 6. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -4. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MEXPT SIMP RATSIMP) |$om| 8.))
              ((MEXPT SIMP RATSIMP) |$Xi| 10.))
             ((MTIMES SIMP)
              ((MPLUS SIMP)
               ((MTIMES SIMP) -10. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 40. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -60. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 40. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -10. ((MEXPT SIMP RATSIMP) |$om| 8.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 11.))
             ((MTIMES SIMP)
              ((MPLUS SIMP)
               ((MTIMES SIMP) 45. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -180. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 270. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -180. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) 45. ((MEXPT SIMP RATSIMP) |$om| 8.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 12.))
             ((MTIMES SIMP)
              ((MPLUS SIMP)
               ((MTIMES SIMP) -120. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 480. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -720. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 480. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -120. ((MEXPT SIMP RATSIMP) |$om| 8.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 13.))
             ((MTIMES SIMP)
              ((MPLUS SIMP)
               ((MTIMES SIMP) 210. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -840. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 1260. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -840. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) 210. ((MEXPT SIMP RATSIMP) |$om| 8.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 14.))
             ((MTIMES SIMP)
              ((MPLUS SIMP)
               ((MTIMES SIMP) -252. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 1008. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -1512. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 1008. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -252. ((MEXPT SIMP RATSIMP) |$om| 8.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 15.))
             ((MTIMES SIMP)
              ((MPLUS SIMP)
               ((MTIMES SIMP) 210. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -840. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 1260. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -840. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) 210. ((MEXPT SIMP RATSIMP) |$om| 8.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 16.))
             ((MTIMES SIMP)
              ((MPLUS SIMP)
               ((MTIMES SIMP) -120. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 480. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -720. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 480. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -120. ((MEXPT SIMP RATSIMP) |$om| 8.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 17.))
             ((MTIMES SIMP)
              ((MPLUS SIMP)
               ((MTIMES SIMP) 45. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -180. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 270. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -180. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) 45. ((MEXPT SIMP RATSIMP) |$om| 8.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 18.))
             ((MTIMES SIMP)
              ((MPLUS SIMP)
               ((MTIMES SIMP) -10. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 40. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -60. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 40. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -10. ((MEXPT SIMP RATSIMP) |$om| 8.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 19.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) ((MEXPT SIMP RATSIMP) |$om| 4.)
               ((MTIMES SIMP) -4. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 6. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -4. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MEXPT SIMP RATSIMP) |$om| 8.))
              ((MEXPT SIMP RATSIMP) |$Xi| 20.)))
            -1.))) 
(ADD2LNC '|$Assss| $VALUES) 
(DSKSETQ $GH_0
         '((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 2.) -1.)
           ((MEXPT SIMP) (($XX SIMP) 1. 4.) -1.)
           ((MEXPT SIMP) (($XX SIMP) 2. 4.) -1.))) 
(ADD2LNC '$GH_0 $VALUES) 
(DSKSETQ |$tttt0|
         '((MTIMES SIMP)
           ((MEXPT SIMP) (($XX SIMP) 1. 2.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 2.)))
           ((MEXPT SIMP) (($XX SIMP) 1. 3.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 3.)))
           ((MEXPT SIMP) (($XX SIMP) 1. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 4.)))
           ((MEXPT SIMP) (($XX SIMP) 2. 3.)
            ((MTIMES SIMP) -4. (($PP SIMP) 2. 3.)))
           ((MEXPT SIMP) (($XX SIMP) 2. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 2. 4.)))
           ((MEXPT SIMP) (($XX SIMP) 3. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 3. 4.))))) 
(ADD2LNC '|$tttt0| $VALUES) 
(DSKSETQ |$tttt|
         '((MTIMES SIMP FACTORED)
           ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
            ((MPLUS SIMP) -4. ((MTIMES SIMP) 2. |$Ms|)
             ((MTIMES SIMP) 2. |$Mt|)))
           ((MEXPT SIMP) |$om|
            ((MPLUS SIMP) 2. ((MTIMES SIMP) -2. |$Ms|)))
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 8.)
           ((MEXPT SIMP) |$Xi| 8.)
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
            -6.))) 
(ADD2LNC '|$tttt| $VALUES) 
(DSKSETQ |$a1234|
         '((MLIST SIMP)
           ((MTIMES SIMP FACTORED) -32.
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -8. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MPLUS SIMP IRREDUCIBLE) -12271248.
             ((MTIMES SIMP RATSIMP) 1735312. |$Ms|)
             ((MTIMES SIMP) 18108972. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) -2875092. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) -6020368. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP) 1674000. ((MEXPT SIMP RATSIMP) |$Ms| 5.))
             ((MTIMES SIMP RATSIMP) 98169984. |$om|)
             ((MTIMES SIMP RATSIMP) 25807528. |$Ms| |$om|)
             ((MTIMES SIMP) -146293652. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP) 16808404. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP) 49822656. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$om|)
             ((MTIMES SIMP) -17982000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$om|)
             ((MTIMES SIMP RATSIMP) -24542496. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) 3470624. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) 53538368. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 1857632. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -19224000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -1551532160.
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 2649252564. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -505302976. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 127415184. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -119384376. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 75654000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -173456772. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 491448594. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 101145436. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 77975760. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 165658400. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -48590928. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -1300664. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 134732304. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 79150400. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -526091832.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -14323375816. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 4876179896. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1247477800.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -58045680. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -156276000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -7930109204. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1094636260. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3373253452.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -819899896. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -545137600. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -2065206792.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1663155484. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1084032120.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -540833600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -182119248. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -342398336. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -149488000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3941902839.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 28727168688. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -9579145848.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 4382350740. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 684755640. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 158760000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 60696732276. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -1839590420. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 16296984556.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 3105190760. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 848970800. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 14936745120.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 12150834536. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 4205527992. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1387549600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2430744768. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2008775416. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 823085600. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 276387120. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 149938800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 75674204372.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -37219521708. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1130373372. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -8195901048.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1036197360.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -63504000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -237870268614. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 4530767260. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -37872721048.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -5509234008.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -608576400. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -51251474820.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -36047539000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -9382268160.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1616204000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -9950462664.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -5680565208. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1616204000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1070217360.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -608576400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -63504000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -219658576702.
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 55755041400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 18304902976.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 7991776656. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 504159120. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 568667092266. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 7494066752. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 48122216188.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 4465181416. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 149938800. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 105164718148.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 57775661412. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 11251370592.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 823085600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 19689647760.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 9208598360. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1387549600. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2245220640. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 848970800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 158760000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 298233011300.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -77371655472. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -23361068928.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -3147637536.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -826560218724. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -29490129896. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -31699292968.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1244713136.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -140242611120.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -53088632480. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -6282932520.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -149488000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -22829010896.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -7732137496. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -540833600. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2574229680.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -545137600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -156276000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -218156684699.
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 61649042436. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 9381359460. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 713755809318. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 30198759822. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 8144761444. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 120991128398.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 25310129596. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1272139704. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 15441194580.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 3065342160. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 79150400. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1543707624. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 165658400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 75654000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 79816107392.
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -19954026848. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -339553682826. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -10055929932. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -59698484448.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -4662619392. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -5430812204.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -451256368. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -453025344. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -19224000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -17982000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -9977013424.
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 68932112860. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 12332889714.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 755277412. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 51246632. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 1674000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))))
           ((MTIMES SIMP FACTORED) -32.
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om|) -4.)
            ((MEXPT SIMP) |$om| -4.)
            ((MPLUS SIMP IRREDUCIBLE) -12271248.
             ((MTIMES SIMP RATSIMP) 1735312. |$Ms|)
             ((MTIMES SIMP) 18108972. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) -2875092. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) -6020368. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP) 1674000. ((MEXPT SIMP RATSIMP) |$Ms| 5.))
             ((MTIMES SIMP RATSIMP) 98169984. |$om|)
             ((MTIMES SIMP RATSIMP) 25807528. |$Ms| |$om|)
             ((MTIMES SIMP) -146293652. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP) 16808404. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP) 49822656. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$om|)
             ((MTIMES SIMP) -17982000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$om|)
             ((MTIMES SIMP RATSIMP) -24542496. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) 3470624. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) 53538368. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 1857632. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -19224000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -1551532160.
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 2649252564. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -505302976. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 127415184. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -119384376. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 75654000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -173456772. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 491448594. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 101145436. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 77975760. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 165658400. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -48590928. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -1300664. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 134732304. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 79150400. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -526091832.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -14323375816. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 4876179896. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1247477800.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -58045680. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -156276000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -7930109204. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1094636260. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3373253452.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -819899896. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -545137600. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -2065206792.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1663155484. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1084032120.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -540833600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -182119248. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -342398336. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -149488000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3941902839.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 28727168688. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -9579145848.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 4382350740. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 684755640. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 158760000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 60696732276. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -1839590420. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 16296984556.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 3105190760. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 848970800. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 14936745120.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 12150834536. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 4205527992. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1387549600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2430744768. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2008775416. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 823085600. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 276387120. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 149938800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 75674204372.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -37219521708. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1130373372. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -8195901048.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1036197360.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -63504000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -237870268614. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 4530767260. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -37872721048.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -5509234008.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -608576400. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -51251474820.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -36047539000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -9382268160.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1616204000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -9950462664.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -5680565208. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1616204000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1070217360.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -608576400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -63504000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -219658576702.
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 55755041400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 18304902976.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 7991776656. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 504159120. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 568667092266. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 7494066752. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 48122216188.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 4465181416. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 149938800. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 105164718148.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 57775661412. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 11251370592.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 823085600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 19689647760.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 9208598360. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1387549600. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2245220640. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 848970800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 158760000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 298233011300.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -77371655472. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -23361068928.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -3147637536.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -826560218724. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -29490129896. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -31699292968.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1244713136.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -140242611120.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -53088632480. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -6282932520.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -149488000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -22829010896.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -7732137496. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -540833600. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2574229680.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -545137600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -156276000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -218156684699.
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 61649042436. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 9381359460. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 713755809318. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 30198759822. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 8144761444. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 120991128398.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 25310129596. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1272139704. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 15441194580.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 3065342160. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 79150400. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1543707624. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 165658400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 75654000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 79816107392.
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -19954026848. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -339553682826. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -10055929932. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -59698484448.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -4662619392. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -5430812204.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -451256368. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -453025344. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -19224000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -17982000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -9977013424.
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 68932112860. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 12332889714.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 755277412. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 51246632. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 1674000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) -10.)
            ((MEXPT SIMP) |$Xi| -10.)
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             8.))
           ((MTIMES SIMP FACTORED)
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -4. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) 2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 10.)
            ((MEXPT SIMP) |$Xi| 10.)
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -8.))
           ((MTIMES SIMP FACTORED) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|)
            |$Xi|
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -2.)))) 
(ADD2LNC '|$a1234| $VALUES) 
(DEFPROP $SET_NUMBER_OF_PARTICLE %SET_NUMBER_OF_PARTICLE VERB) 
(MDEFPROP $SET_NUMBER_OF_PARTICLE
    ((LAMBDA) ((MLIST) |$nn0|)
     ((MPROG) ((MSETQ) |$nn| |$nn0|)
      (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.) ((MPLUS) |$nn0| 1.))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MSETQ) ((|$s| ARRAY) $R)
        ((MPLUS) ((|$k|) $R)
         (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S ((MPLUS) $R 1.)
          |$nn0|))))))
    MEXPR) 
(DEFPROP $SET_NUMBER_OF_PARTICLE $ANY FUNCTION-MODE) 
(ADD2LNC '(($SET_NUMBER_OF_PARTICLE) |$nn0|) $FUNCTIONS) 
(DEFPROP %SET_NUMBER_OF_PARTICLE $SET_NUMBER_OF_PARTICLE NOUN) 
(DEFPROP $NOTZERO %NOTZERO VERB) 
(MDEFPROP $NOTZERO
    ((LAMBDA) ((MLIST) $X) ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))
    MEXPR) 
(DEFPROP $NOTZERO $FIXNUM FUNCTION-MODE) 
(ADD2LNC '(($NOTZERO) $X) $FUNCTIONS) 
(DEFPROP %NOTZERO $NOTZERO NOUN) 
(DEFPROP |$compute_alphas_no_zmV1| |%compute_alphas_no_zmV1| VERB) 
(MDEFPROP |$compute_alphas_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
        ((MSETQ) $POW0
         ((MTIMES) 2.
          (($SUM)
           (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0 $MAX_USED_LEVEL0)
           $L0 2. $MAX_USED_LEVEL0)))
        ((MSETQ) $POW0
         ((MPLUS) $POW0
          (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2. $MAX_USED_LEVEL0)))
        ((MCOND) |$dbg_compute_levels|
         (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T $FALSE)
        ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
      ((MRETURN) |$noAlphas0|)))
    MEXPR) 
(DEFPROP |$compute_alphas_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_alphas_no_zmV1| |$compute_alphas_no_zmV1| NOUN) 
(DEFPROP |$compute_levels_used_no_zmV1| |%compute_levels_used_no_zmV1|
         VERB) 
(MDEFPROP |$compute_levels_used_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
        ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
         ((MPROGN)
          ((MSETQ) $POW0
           ((MPLUS)
            (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
             ((MPLUS) $L0 ((MMINUS) 1.)))
            (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0 $MAX_USED_LEVEL0)))
          ((MCOND) ((MGREATERP) $POW0 0.)
           ((MSETQ) ((|$usedLevels0| ARRAY) $R)
            (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
             ((|$usedLevels0| ARRAY) $R)))
           T $FALSE)))))
      ((MRETURN) |$usedLevels0|)))
    MEXPR) 
(DEFPROP |$compute_levels_used_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_levels_used_no_zmV1| |$compute_levels_used_no_zmV1|
         NOUN) 
(DEFPROP |$compute_levels_and_powers_used_no_zmV1|
         |%compute_levels_and_powers_used_no_zmV1| VERB) 
(MDEFPROP |$compute_levels_and_powers_used_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
        ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
         ((MPROGN)
          ((MSETQ) $POW0
           ((MPLUS)
            (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
             ((MPLUS) $L0 ((MMINUS) 1.)))
            ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
            (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
             $MAX_USED_LEVEL0)))
          ((MCOND) ((MGREATERP) $POW0 0.)
           ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
            (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
             ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
           T $FALSE)))))
      ((MRETURN) |$usedLevelsPowers0|)))
    MEXPR) 
(DEFPROP |$compute_levels_and_powers_used_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_levels_and_powers_used_no_zmV1|)
           $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_levels_and_powers_used_no_zmV1|
         |$compute_levels_and_powers_used_no_zmV1| NOUN) 
(DEFPROP |$compute_Ks_no_zmV1| |%compute_Ks_no_zmV1| VERB) 
(MDEFPROP |$compute_Ks_no_zmV1|
    ((LAMBDA) ((MLIST) $LEVEL_USED_ARRAY0)
     ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
      ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
      ((MDO) $R 1. NIL NIL |$nn| NIL
       ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
        ((MSETQ) |$Nlus0| (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
        ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
         ((MPROGN)
          ((MSETQ) $NR_PQ
           ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R) $INR_PQ))
          ((MSETQ) ((|$explK0| ARRAY) $R)
           ((MPLUS) ((|$explK0| ARRAY) $R)
            ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
        ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
         ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
        |$end_r_loop|))
      ((MRETURN) |$Ks_rules0|)))
    MEXPR) 
(DEFPROP |$compute_Ks_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0) $FUNCTIONS) 
(DEFPROP |%compute_Ks_no_zmV1| |$compute_Ks_no_zmV1| NOUN) 
(DEFPROP |$compute_Ds| |%compute_Ds| VERB) 
(MDEFPROP |$compute_Ds|
    ((LAMBDA) ((MLIST) $LEVEL_USED_ARRAY0)
     ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
      ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
      ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
       ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
        ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
         ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
          ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL NIL
           NIL
           ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL NIL NIL
            NIL
            ((MSETQ) ((|$explD0| ARRAY) $R $S)
             ((MPLUS) ((|$explD0| ARRAY) $R $S)
              ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
               ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
          ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
           (($ENDCONS)
            ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
            ((|$Ds_rules0| ARRAY) $R)))
          |$end_s_loop|))
        |$end_r_loop|))
      ((MRETURN) |$Ds_rules0|)))
    MEXPR) 
(DEFPROP |$compute_Ds| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_Ds|) $LEVEL_USED_ARRAY0) $FUNCTIONS) 
(DEFPROP |%compute_Ds| |$compute_Ds| NOUN) 
(DSKSETQ $WICK '$WICK) 
(DEFPROP $WICK %WICK VERB) 
(MDEFPROP $WICK
    ((LAMBDA) ((MLIST) |$list_Nr0|)
     ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
      ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
      ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
      ((MSETQ) $WICK00
       ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
        ((MFACTORIAL) |$Nr0|)))
      ((MDO) $R 2. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $WICK0 0.)
        ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
        ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
         ((MPROGN) ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
          ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
           ((MSETQ) $WICK0
            ((MPLUS) $WICK0
             ((MTIMES)
              ((MQUOTIENT) 1.
               ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
              $CO0
              ((MEXPT) ((|$s| ARRAY) $R)
               ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
           T $FALSE)))
        ((MSETQ) $WICK00 $WICK0)))
      ((MRETURN) $WICK00)))
    MEXPR) 
(DEFPROP $WICK $ANY FUNCTION-MODE) 
(ADD2LNC '(($WICK) |$list_Nr0|) $FUNCTIONS) 
(DEFPROP %WICK $WICK NOUN) 
(DEFPROP $DO_ALL_TERM %DO_ALL_TERM VERB) 
(MDEFPROP $DO_ALL_TERM
    ((LAMBDA) ((MLIST) $INT0 $LEVELS_POWERS0 |$Ks_rules0| |$Ds_rules0|)
     ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
      (($PRINT) "in computing 'Z' (do_all_term)")
      ((MSETQ) $EXPL_INT0 $INT0)
      ((MDO) $R 1. NIL NIL |$nn| NIL
       ((MPROGN)
        ((MCOND) |$dbg_all_terms|
         (($PRINT)
          "in computing 'Z' (do_all_term) doing all terms for particle"
          $R)
         T $FALSE)
        ((MSETQ) $EXPL_INT0
         (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
          ((|$Ds_rules0| ARRAY) $R)))
        ((MSETQ) $NLEVELS0 (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
        ((MCOND) |$dbg_all_terms|
         (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
        ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
         ((MPROGN)
          ((MCOND) |$dbg_all_terms|
           (($PRINT) " project to"
            (($L) $R
             ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
            "^"
            ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
             ((MPLUS) $L0 1.)))
           T $FALSE)
          ((MSETQ) $EXPL_INT0
           (($RATCOEF) $EXPL_INT0
            (($L) $R
             ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
            ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
             ((MPLUS) $L0 1.))))
          ((MCOND) |$dbg_all_terms|
           (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
      ((MRETURN) $EXPL_INT0)))
    MEXPR) 
(DEFPROP $DO_ALL_TERM $ANY FUNCTION-MODE) 
(ADD2LNC '(($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
           |$Ds_rules0|)
         $FUNCTIONS) 
(DEFPROP %DO_ALL_TERM $DO_ALL_TERM NOUN) 
(DEFPROP $STATE2MATRIX %STATE2MATRIX VERB) 
(MDEFPROP $STATE2MATRIX
    ((LAMBDA) ((MLIST) $STATE0 |$MaxLevel0|)
     ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
      ((MSETQ) $MAT0
       (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
        ((MPLUS) |$MaxLevel0| 1.)))
      ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
       ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
        ((MPROGN)
         ((MSETQ) (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
          (($HIPOW) $STATE0 (($P) $IP $IQ)))
         ((MSETQ) $STATE00
          ((MQUOTIENT) $STATE00
           ((MEXPT) (($P) $IP $IQ)
            (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
      ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
       ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
        ((MPROGN)
         ((MSETQ) (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
          ((MPLUS) (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
           (($HIPOW) $STATE0 (($P) $IP $IQ))))
         ((MSETQ) $STATE00
          ((MQUOTIENT) $STATE00
           ((MEXPT) (($P) $IP $IQ) (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
      ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
       (($ERROR) "In state2matrix missing some contributions in"
        $STATE0 "since we are left with" $STATE00 "after analysis")
       T $FALSE)
      ((MRETURN) (($COPYMATRIX) $MAT0))))
    MEXPR) 
(DEFPROP $STATE2MATRIX $ANY FUNCTION-MODE) 
(ADD2LNC '(($STATE2MATRIX) $STATE0 |$MaxLevel0|) $FUNCTIONS) 
(DEFPROP %STATE2MATRIX $STATE2MATRIX NOUN) 
(DEFPROP |$take_derivative_wrt_lambdaV1|
         |%take_derivative_wrt_lambdaV1| VERB) 
(MDEFPROP |$take_derivative_wrt_lambdaV1|
    ((LAMBDA) ((MLIST) $NR0 $LEVEL0 $INDEX0 $TERM0)
     ((MPROG)
      ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0 $NPOW0
       $OP0)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
       ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
       ((MSETQ) $TERM00 $TERM0))
      ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $NEWTERM00 0.)
        ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MSETQ) $OP0 (($INPART) $FAC0 0.))
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MCOND) ((MGREATERP) $NPOW0 2.)
            (($ERROR)
             "la() has one index and it cannot occour with a power bigger than 2! term="
             $TERM00)
            T
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$l|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$ll|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
             ((MEXPT) ((MMINUS) 1.) $LEVEL0)
             ((MFACTORIAL)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
             ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LAK)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$laSk|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
              $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LALA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$ll|)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
             ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
             ((MFACTORIAL)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
             ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $KLA)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$Skla|)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LALA)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA2)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) 2. $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          |$end_pow_op|)
         T
         ((MCOND) $ISOP0
          ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$l|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0) $TERM00
              $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) $LEVEL0)
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LAK)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$laSk|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
               $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LA2)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) 2.
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $KLA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$Skla|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
               $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MPROGN)
             ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
              ((MSETQ) $NEWTERM00 (($SUBSTINPART) |$Dim| $TERM00 $NF0))
              T
              ((MPROGN)
               ((MSETQ) $NEWTERM00 (($SUBSTINPART) 1. $TERM00 $NF0))
               ((MSETQ) $NEWTERM00
                (($SUBSTITUTE) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                 $NEWTERM00))))
             |$end_lambda|)
            T $FALSE)
           |$end_if_op|)
          T $FALSE))
        ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
      ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_lambdaV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_lambdaV1|
         |$take_derivative_wrt_lambdaV1| NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA %TAKE_DERIVATIVE_WRT_LAMBDA VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA
    ((LAMBDA) ((MLIST) $NR0 $LEVEL0 $INDEX0 $TERM0)
     ((MPROG)
      ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0 $NPOW0
       $OP0)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
       ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
       ((MSETQ) $TERM00 $TERM0))
      ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $NEWTERM00 0.)
        ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0)) ((MSETQ) $NPOW0 1.)
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MSETQ) $OP0 (($INPART) $FAC0 0.))
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MCOND) ((MGREATERP) $NPOW0 2.)
            (($ERROR)
             "la() has one index and it cannot occour with a power bigger than 2! term="
             $TERM00)
            T
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$l|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MPROGN)
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0
              (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
               $NF0 2.)))
            ((MCOND) ((MEQUAL) $OP0 |$ll|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               ((MEXPT) ((MMINUS) 1.) $LEVEL0)
               ((MFACTORIAL)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
               ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LAK)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 |$laSk|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LALA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)))
             T $FALSE)
            |$end_lambda_other|)
           T $FALSE)
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MPROGN)
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0
              (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
               $NF0 2.)))
            ((MCOND) ((MEQUAL) $OP0 |$ll|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
               ((MFACTORIAL)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
               ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $KLA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 |$Skla|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LALA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)))
             T $FALSE)
            |$end_other_la|)
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA2)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) 2. $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          |$end_pow_op|)
         T
         ((MCOND) $ISOP0
          ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$l|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0) $TERM00
              $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) $LEVEL0)
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LAK)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$laSk|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
               $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LA2)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) 2.
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $KLA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$Skla|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
               $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MPROGN)
             ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
              ((MSETQ) $NEWTERM00 (($SUBSTINPART) |$Dim| $TERM00 $NF0))
              T
              ((MPROGN)
               ((MSETQ) $NEWTERM00 (($SUBSTINPART) 1. $TERM00 $NF0))
               ((MSETQ) $NEWTERM00
                (($SUBSTITUTE) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                 $NEWTERM00))))
             |$end_lambda|)
            T $FALSE)
           |$end_if_op|)
          T $FALSE))
        ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
      ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_LAMBDA $TAKE_DERIVATIVE_WRT_LAMBDA NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR
         %TAKE_DERIVATIVE_WRT_SCALAR_PAIR VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR
    ((LAMBDA) ((MLIST) $NR0 $LEVEL10 $LEVEL20 $TERM0)
     ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
      ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
      ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.)) ((MSETQ) $DER0 0.)
      ((MCOND) ((MGREATERP) $LEVEL10 0.)
       ((MSETQ) $DER00
        (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0| $TERM0))
       T ((MSETQ) $DER00 ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
      ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
      ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
       ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
        ((MDO) $NT0 1. NIL NIL $LDER00 NIL
         ((MPROGN)
          ((MCOND) |$dbg_wrt_pair|
           (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
            "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
           T $FALSE)
          ((MSETQ) $TMP_DER0
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
            (($INPART) $DER00 $NT0)))
          ((MSETQ) $DER0 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
       T
       ((MPROGN)
        ((MCOND) |$dbg_wrt_pair|
         (($PRINT) "    SINGLE term: take der of" $DER00 "wrt lambda("
          $NR0 $LEVEL20 |$newII0| ")")
         T $FALSE)
        ((MSETQ) $DER0
         (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0| $DER00))))
      ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0)) ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
           $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_SCALAR_PAIR
         $TAKE_DERIVATIVE_WRT_SCALAR_PAIR NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_STATE %TAKE_DERIVATIVE_WRT_STATE VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_STATE
    ((LAMBDA) ((MLIST) $NR0 $ONE_STATE_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
      ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $ONE_STATE_IN_MATRIX0))
      ((MSETQ) |$Der0| $TERM0)
      ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
       ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
        ((MCOND)
         ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
         ((MPROGN)
          ((MDO) $N_PQ 1. NIL NIL
           (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
           ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
             ((MPROGN)
              ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
               ((MSETQ) |$tmp_Der0|
                ((MPLUS) |$tmp_Der0|
                 (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                  ((MPLUS) $L0 ((MMINUS) 1.))
                  ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
              ((MSETQ) |$Der0| |$tmp_Der0|))
             T
             ((MSETQ) |$Der0|
              (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
               ((MPLUS) $L0 ((MMINUS) 1.)) ((MPLUS) $C0 ((MMINUS) 1.))
               |$Der0|)))))
          |$end_loop_c0|)
         T $FALSE)))
      ((MRETURN) |$Der0|)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_STATE $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_STATE $TAKE_DERIVATIVE_WRT_STATE NOUN) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV1|
         |%take_derivative_wrt_scalar_stateSV1| VERB) 
(MDEFPROP |$take_derivative_wrt_scalar_stateSV1|
    ((LAMBDA) ((MLIST) $SCALARS_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
      ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
      ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
       ((MCOND)
        ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
        ((MPROGN)
         ((MCOND) |$dbg_scalars|
          (($PRINT) "nr0=" $NR0 "out of"
           (($LENGTH) $SCALARS_IN_MATRIX0))
          T $FALSE)
         ((MSETQ) |$tmp_DER0| 0.)
         ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
          ((MPROGN)
           (($PRINT) "before length(DER0) is" (($LENGTH) |$der0|))
           ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
            ((MSETQ) |$tmp_DER0|
             ((MPLUS) |$tmp_DER0|
              (($TAKE_DERIVATIVE_WRT_STATE) $NR0
               (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
           ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
          T
          ((MPROGN)
           ((MCOND) |$dbg_scalars|
            (($PRINT) "SINGLE term " |$der0| "derivative wrt r=" $NR0
             "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0) "with nr=" $NR0)
            T $FALSE)
           ((MSETQ) |$der0|
            (($TAKE_DERIVATIVE_WRT_STATE) $NR0
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
           |$end_single|)))
        T $FALSE))
      ((MRETURN) |$der0|)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_scalar_stateSV1|) $SCALARS_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_scalar_stateSV1|
         |$take_derivative_wrt_scalar_stateSV1| NOUN) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV2|
         |%take_derivative_wrt_scalar_stateSV2| VERB) 
(MDEFPROP |$take_derivative_wrt_scalar_stateSV2|
    ((LAMBDA) ((MLIST) $SCALARS_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
      ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
       ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
        (($PRINT) "in take_derivative_wrt_scalar_stateSV2 acting on"
         $LT0 "terms")
        ((MDO) $NT0 1. NIL NIL $LT0 NIL
         ((MPROGN)
          ((MCOND) |$dbg_wrt_states|
           (($PRINT) "in take_derivative_wrt_scalar_stateSV2 EXAM term"
            $NT0 "out of" $LT0 "now there are"
            ((MCOND) ((MNOT) (($NUMBERP) |$der0|)) (($LENGTH) |$der0|)
             T 0.)
            "terms")
           T
           ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
            (($PRINT)
             "in take_derivative_wrt_scalar_stateSV2 EXAM term" $NT0
             "(step 100) out of" $LT0)
            T $FALSE))
          ((MSETQ) |$NIused| 0.)
          ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
          ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
           ((MCOND)
            ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
            ((MPROGN)
             ((MSETQ) |$tmp_DER0|
              (($TAKE_DERIVATIVE_WRT_STATE) $NR0
               (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
             |$end_nr_loop|)
            T $FALSE))
          ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
          |$end_t0_loop|)))
       T
       ((MPROGN) ((MSETQ) |$der0| $TERM0)
        ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
         ((MCOND)
          ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
          ((MPROGN)
           ((MCOND) |$dbg_wrt_states|
            (($PRINT)
             "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
             |$der0| "derivative wrt r=" $NR0 "and"
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
            T $FALSE)
           ((MSETQ) |$der0|
            (($TAKE_DERIVATIVE_WRT_STATE) $NR0
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
           |$end_single|)
          T $FALSE))))
      ((MRETURN) |$der0|)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV2| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_scalar_stateSV2|) $SCALARS_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_scalar_stateSV2|
         |$take_derivative_wrt_scalar_stateSV2| NOUN) 
(DEFPROP $CONTRACT_PAIRS_IN_ONE_TERM %CONTRACT_PAIRS_IN_ONE_TERM VERB) 
(MDEFPROP $CONTRACT_PAIRS_IN_ONE_TERM
    ((LAMBDA) ((MLIST) $UTERM0)
     ((MPROG)
      ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0 $NPOW0
       $OP0 $IND0 $NFAC0 $NR0 $NS0)
      ((MSETQ) $UTERM00 $UTERM0)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
       ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
       ((MRETURN) $UTERM0) T $FALSE)
      ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
      ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_contract| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
            ((MNOT) ((MEQUAL) $NPOW0 2.)))
           (($ERROR) "the power must be 2!! wrong term=" $UTERM0) T
           $FALSE)
          ((MCOND) ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
           ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MCOND) ((MEQUAL) $OP0 $LA)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE)
          ((MCOND) ((MEQUAL) $OP0 |$Sk|)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE)
          ((MCOND) ((MEQUAL) $OP0 $K)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE))
         T
         ((MCOND)
          ((MAND) $ISOP0
           (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
          ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
           ((MCOND)
            ((MNOT)
             (($IS) ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
            ((MPROGN)
             ((MSETQ) $OTHERFAC0 (($ASSOC) $IND0 $LIST_INDEX_FACS0))
             ((MSETQ) $NR0 (($INPART) $FAC0 1.))
             ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
             ((MCOND) ((MLEQP) $NR0 $NS0)
              ((MSETQ) $CTERM0
               ((MTIMES) $CTERM0
                ((MQAPPLY)
                 (($CONCAT) (($INPART) $FAC0 0.)
                  (($INPART) $OTHERFAC0 0.))
                 $NR0 (($INPART) $FAC0 2.) $NS0
                 (($INPART) $OTHERFAC0 2.))))
              T
              ((MSETQ) $CTERM0
               ((MTIMES) $CTERM0
                ((MQAPPLY)
                 (($CONCAT) (($INPART) $OTHERFAC0 0.)
                  (($INPART) $FAC0 0.))
                 $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                 (($INPART) $FAC0 2.)))))
             ((MSETQ) $LIST_INDEX_FACS0
              (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0) $LIST_INDEX_FACS0)))
            T
            ((MSETQ) $LIST_INDEX_FACS0
             (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
          T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
        |$end_fac_loop|))
      ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
       ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
       ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
      ((MRETURN) $CTERM0)))
    MEXPR) 
(DEFPROP $CONTRACT_PAIRS_IN_ONE_TERM $ANY FUNCTION-MODE) 
(ADD2LNC '(($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0) $FUNCTIONS) 
(DEFPROP %CONTRACT_PAIRS_IN_ONE_TERM $CONTRACT_PAIRS_IN_ONE_TERM NOUN) 
(DEFPROP $CONTRACT_PAIRS %CONTRACT_PAIRS VERB) 
(MDEFPROP $CONTRACT_PAIRS
    ((LAMBDA) ((MLIST) |$utermS0|)
     ((MPROG) ((MLIST) $SUM0)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
       ((MPROGN) ((MSETQ) $SUM0 0.)
        ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
         ((MSETQ) $SUM0
          ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
       T ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
      ((MRETURN) $SUM0)))
    MEXPR) 
(DEFPROP $CONTRACT_PAIRS $ANY FUNCTION-MODE) 
(ADD2LNC '(($CONTRACT_PAIRS) |$utermS0|) $FUNCTIONS) 
(DEFPROP %CONTRACT_PAIRS $CONTRACT_PAIRS NOUN) 
(DEFPROP $TRUE_XX %TRUE_XX VERB) 
(MDEFPROP $TRUE_XX
    ((LAMBDA) ((MLIST) $R $S)
     ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))
    MEXPR) 
(DEFPROP $TRUE_XX $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_XX) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_XX $TRUE_XX NOUN) 
(DEFPROP |$otherN| |%otherN| VERB) 
(MDEFPROP |$otherN|
    ((LAMBDA) ((MLIST) $M $N)
     ((MCOND)
      ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
       ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
      3. T
      ((MCOND)
       ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
        ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
       2. T
       ((MCOND)
        ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
         ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
        1. T $FALSE))))
    MEXPR) 
(DEFPROP |$otherN| $BOOLEAN FUNCTION-MODE) 
(ADD2LNC '((|$otherN|) $M $N) $FUNCTIONS) 
(DEFPROP |%otherN| |$otherN| NOUN) 
(DEFPROP $COMPUTE_PP3 %COMPUTE_PP3 VERB) 
(MDEFPROP $COMPUTE_PP3
    ((LAMBDA) ((MLIST) ((MLIST) |$n|))
     ((MPROG)
      ((MDO) $M 1. NIL NIL |$nn| NIL
       ((MDO) $N 1. NIL NIL |$nn| NIL
        ((MCOND) ((MEQUAL) $M $N)
         ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
          ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))) $AP))
         T
         ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
          ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
           ((MPLUS)
            ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
            ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
            ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))
    MEXPR) 
(DEFPROP $COMPUTE_PP3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_PP3) ((MLIST) |$n|)) $FUNCTIONS) 
(MDEFPROP $COMPUTE_PP3 T MLEXPRP) 
(DEFPROP %COMPUTE_PP3 $COMPUTE_PP3 NOUN) 
(DEFPROP $PP3ONSHELL %PP3ONSHELL VERB) 
(MDEFPROP $PP3ONSHELL
    ((LAMBDA) ((MLIST) $M $N) (($NUM_PP3 ARRAY) $M $N)) MEXPR) 
(DEFPROP $PP3ONSHELL $ANY FUNCTION-MODE) 
(ADD2LNC '(($PP3ONSHELL) $M $N) $FUNCTIONS) 
(DEFPROP %PP3ONSHELL $PP3ONSHELL NOUN) 
(DEFPROP $TRUE_GF_XX3 %TRUE_GF_XX3 VERB) 
(MDEFPROP $TRUE_GF_XX3
    ((LAMBDA) ((MLIST) $R $S) (($NUM_XX3 ARRAY) $R $S)) MEXPR) 
(DEFPROP $TRUE_GF_XX3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_GF_XX3) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_GF_XX3 $TRUE_GF_XX3 NOUN) 
(DEFPROP $GF_XX3 %GF_XX3 VERB) 
(MDEFPROP $GF_XX3
    ((LAMBDA) ((MLIST) $M $N)
     ((MCOND) ((MEQUAL) $M 1.) |$x1| T
      ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
       ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
        |$x3|))))
    MEXPR) 
(DEFPROP $GF_XX3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($GF_XX3) $M $N) $FUNCTIONS) 
(DEFPROP %GF_XX3 $GF_XX3 NOUN) 
(DSKSETQ $COMPUTE_PP4 '$COMPUTE_PP4) 
(DEFPROP $COMPUTE_PP4 %COMPUTE_PP4 VERB) 
(MDEFPROP $COMPUTE_PP4
    ((LAMBDA) ((MLIST) ((MLIST) |$n|))
     ((MPROG)
      ((MDO) $M 1. NIL NIL |$nn| NIL
       ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
        ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))) $AP)))
      ((MSETQ) |$Mu|
       ((MPLUS)
        ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
        ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Ms|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Mt|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
       (($RATSIMP)
        ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
         ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
          ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
      ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Ms|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Mt|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
       (($RATSIMP)
        ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
         ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.) ((MMINUS) 2.)
          ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))
    MEXPR) 
(DEFPROP $COMPUTE_PP4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_PP4) ((MLIST) |$n|)) $FUNCTIONS) 
(MDEFPROP $COMPUTE_PP4 T MLEXPRP) 
(DEFPROP %COMPUTE_PP4 $COMPUTE_PP4 NOUN) 
(DEFPROP $PP4ONSHELL %PP4ONSHELL VERB) 
(MDEFPROP $PP4ONSHELL
    ((LAMBDA) ((MLIST) $M $N) (($NUM_PP4 ARRAY) $M $N)) MEXPR) 
(DEFPROP $PP4ONSHELL $ANY FUNCTION-MODE) 
(ADD2LNC '(($PP4ONSHELL) $M $N) $FUNCTIONS) 
(DEFPROP %PP4ONSHELL $PP4ONSHELL NOUN) 
(DEFPROP $COMPUTE_XX4 %COMPUTE_XX4 VERB) 
(MDEFPROP $COMPUTE_XX4
    ((LAMBDA) ((MLIST))
     ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
      (($REMARRAY) $NUM_XX4)
      ((MSETQ) $GF_X_RULES
       ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
      ((MSETQ) $EQ_XX40
       ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
        ((MEQUAL) |$om|
         ((MQUOTIENT)
          ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
           (($XX) 1. 3.))
          (($XX) 2. 4.)))))
      ((MSETQ) $EQ_XX40
       ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
        ((MEQUAL)
         ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.) (($XX) 2. 4.))
         ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
      ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
      ((MSETQ) $SO_X13
       (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
      ((MSETQ) $XX4_LIST
       (($MAKELIST)
        (($MAKELIST)
         ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S)) $S
         ((MPLUS) $R 1.) |$nn|)
        $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
      ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
      ((MSETQ) $XX4_LIST
       (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
      ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
      ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
       (($MAP) ":" ((MLIST) (($LHS) $GFXX0)) ((MLIST) (($RHS) $GFXX0))))
      ((MSETQ) |$dx3_dOM| (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
      ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES)) |$xx4_done|))
    MEXPR) 
(DEFPROP $COMPUTE_XX4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_XX4)) $FUNCTIONS) 
(DEFPROP %COMPUTE_XX4 $COMPUTE_XX4 NOUN) 
(DEFPROP $TRUE_GF_XX4 %TRUE_GF_XX4 VERB) 
(MDEFPROP $TRUE_GF_XX4
    ((LAMBDA) ((MLIST) $R $S) (($NUM_XX4 ARRAY) $R $S)) MEXPR) 
(DEFPROP $TRUE_GF_XX4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_GF_XX4) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_GF_XX4 $TRUE_GF_XX4 NOUN) 
(DEFPROP |$check_cyc_A_234| |%check_cyc_A_234| VERB) 
(MDEFPROP |$check_cyc_A_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
        ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
        ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
        ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
        ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
        ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
        ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
        ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
        ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
        ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
        ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
        ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_cyc_A_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_cyc_A_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_cyc_A_234| |$check_cyc_A_234| NOUN) 
(DEFPROP |$cyc_A_234| |%cyc_A_234| VERB) 
(MDEFPROP |$cyc_A_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
        ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
        ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$cyc_A_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$cyc_A_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%cyc_A_234| |$cyc_A_234| NOUN) 
(DEFPROP |$check_cyc_gfA_234| |%check_cyc_gfA_234| VERB) 
(MDEFPROP |$check_cyc_gfA_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
        ((MEQUAL) |$om| ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_cyc_gfA_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_cyc_gfA_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_cyc_gfA_234| |$check_cyc_gfA_234| NOUN) 
(DEFPROP |$cyc_gfA_234| |%cyc_gfA_234| VERB) 
(MDEFPROP |$cyc_gfA_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST)
        ((MEQUAL) |$om| ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
       $AMP00)))
    MEXPR) 
(DEFPROP |$cyc_gfA_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$cyc_gfA_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%cyc_gfA_234| |$cyc_gfA_234| NOUN) 
(DEFPROP |$check_swap_A_23| |%check_swap_A_23| VERB) 
(MDEFPROP |$check_swap_A_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
        ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_swap_A_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_swap_A_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_swap_A_23| |$check_swap_A_23| NOUN) 
(DEFPROP |$swap_A_23| |%swap_A_23| VERB) 
(MDEFPROP |$swap_A_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
        ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$swap_A_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$swap_A_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%swap_A_23| |$swap_A_23| NOUN) 
(DEFPROP |$swap_gfA_23| |%swap_gfA_23| VERB) 
(MDEFPROP |$swap_gfA_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE) ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$swap_gfA_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$swap_gfA_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%swap_gfA_23| |$swap_gfA_23| NOUN) 
(DEFPROP $TEST_MEASURE %TEST_MEASURE VERB) 
(MDEFPROP $TEST_MEASURE
    ((LAMBDA) ((MLIST) |$l1| |$l2| |$l3| |$l4|)
     ((MPROG) ((MSETQ) |$nn| 4.)
      (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
      ((MSETQ) $GH_00
       ((MQUOTIENT) 1.
        ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
      ((MSETQ) |$tttt_00|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
           ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
           ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
      ((MSETQ) |$tttt_00|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
      ((MSETQ) $GH_0P
       (($FACTOR)
        (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) (($XX) 1. 2.)
          ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.)) (($XX) 1. 3.)
           (($XX) 2. 4.))))))
      ((MSETQ) |$TTTT_0p|
       (($FACTOR)
        (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) (($XX) 1. 2.)
          ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.)) (($XX) 1. 3.)
           (($XX) 2. 4.))))))
      ((MSETQ) |$TTTT_pp|
       (($FACTOR)
        (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.))))
      ((MSETQ) |$gh_TTT0|
       (($FACTOR)
        (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
         ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTT|
       (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))
    MEXPR) 
(DEFPROP $TEST_MEASURE $ANY FUNCTION-MODE) 
(ADD2LNC '(($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|) $FUNCTIONS) 
(DEFPROP %TEST_MEASURE $TEST_MEASURE NOUN) 
(DEFPROP $ORDERXX %ORDERXX VERB) 
(MDEFPROP $ORDERXX
    ((LAMBDA) ((MLIST) $R $S)
     ((MCOND) ((MEQUAL) $R $S) 0. T
      ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
       ((MMINUS) (($XX) $S $R)))))
    MEXPR) 
(DEFPROP $ORDERXX $ANY FUNCTION-MODE) 
(ADD2LNC '(($ORDERXX) $R $S) $FUNCTIONS) 
(DEFPROP %ORDERXX $ORDERXX NOUN) 
(DEFPROP $ORDERPP %ORDERPP VERB) 
(MDEFPROP $ORDERPP
    ((LAMBDA) ((MLIST) $R $S)
     ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))
    MEXPR) 
(DEFPROP $ORDERPP $ANY FUNCTION-MODE) 
(ADD2LNC '(($ORDERPP) $R $S) $FUNCTIONS) 
(DEFPROP %ORDERPP $ORDERPP NOUN) 
(DEFPROP $TRUE_KK %TRUE_KK VERB) 
(MDEFPROP $TRUE_KK
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))
    MEXPR) 
(DEFPROP $TRUE_KK $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_KK) $R $M $S $N) $FUNCTIONS) 
(DEFPROP %TRUE_KK $TRUE_KK NOUN) 
(DEFPROP |$true_Skk| |%true_Skk| VERB) 
(MDEFPROP |$true_Skk|
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
      (($SUM)
       ((MTIMES) (($ORDERPP) $T $S) ((MEXPT) (($ORDERXX) $R $T) $M)) $T
       1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_Skk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_Skk|) $R $M $S $N) $FUNCTIONS) 
(DEFPROP |%true_Skk| |$true_Skk| NOUN) 
(DEFPROP |$true_kSk| |%true_kSk| VERB) 
(MDEFPROP |$true_kSk|
    ((LAMBDA) ((MLIST) $S $N $R $M)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
      (($SUM)
       ((MTIMES) (($ORDERPP) $T $S) ((MEXPT) (($ORDERXX) $R $T) $M)) $T
       1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_kSk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_kSk|) $S $N $R $M) $FUNCTIONS) 
(DEFPROP |%true_kSk| |$true_kSk| NOUN) 
(DEFPROP |$true_SkSk| |%true_SkSk| VERB) 
(MDEFPROP |$true_SkSk|
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
      (($SUM)
       (($SUM)
        ((MTIMES) (($ORDERPP) $T $U) ((MEXPT) (($ORDERXX) $R $T) $M)
         ((MEXPT) (($ORDERXX) $S $U) $N))
        $T 1. |$nn|)
       $U 1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_SkSk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_SkSk|) $R $M $S $N) $FUNCTIONS) 
(DEFPROP |%true_SkSk| |$true_SkSk| NOUN) 
(DEFPROP $FROM_STATE_TO_ADDEND_LIST %FROM_STATE_TO_ADDEND_LIST VERB) 
(MDEFPROP $FROM_STATE_TO_ADDEND_LIST
    ((LAMBDA) ((MLIST) $STATE0)
     ((MPROG)
      ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T $FALSE)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
       ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
      ((MSETQ) $LIST0
       (($MAKELIST) (($INPART) $STATE0 $T) $T 1. (($LENGTH) $STATE0)))
      ((MRETURN) $LIST0)))
    MEXPR) 
(DEFPROP $FROM_STATE_TO_ADDEND_LIST $ANY FUNCTION-MODE) 
(ADD2LNC '(($FROM_STATE_TO_ADDEND_LIST) $STATE0) $FUNCTIONS) 
(DEFPROP %FROM_STATE_TO_ADDEND_LIST $FROM_STATE_TO_ADDEND_LIST NOUN) 
(DEFPROP $EXTRACT_AND_NORMALIZE_COEFFS %EXTRACT_AND_NORMALIZE_COEFFS
         VERB) 
(MDEFPROP $EXTRACT_AND_NORMALIZE_COEFFS
    ((LAMBDA) ((MLIST) $LIST_OF_LISTS_OF_SUBSTATES0)
     ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
      ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
       ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
        ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
         ((MPROGN) ((MSETQ) $S00 $S0)
          ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
           ((MPROGN) ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
            ((MCOND) ((MGREATERP) $POW0 0.)
             ((MSETQ) $S00
              ((MTIMES)
               ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
               ((MEXPT)
                ((MQUOTIENT) 1.
                 ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                $POW0)))
             T $FALSE)
            ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
            ((MCOND) ((MGREATERP) $POW0 0.)
             ((MSETQ) $S00
              ((MTIMES)
               ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
               ((MEXPT)
                ((MQUOTIENT) 1.
                 ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                $POW0)))
             T $FALSE)))
          ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
           ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
            ((MPROGN) ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
             ((MCOND) ((MGREATERP) $POW0 0.)
              ((MSETQ) $S00
               ((MTIMES)
                ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                ((MEXPT)
                 ((MQUOTIENT)
                  ((MQUOTIENT) ((MMINUS) 1.)
                   ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                  ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                 $POW0)))
              T $FALSE))))
          ((MCOND)
           ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
            ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
           (($ERROR)
            "extract_and_normalize_coeffs cannot compute normalized coeff from"
            $S0 "left over is" $S00)
           T $FALSE)
          ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
        ((MSETQ) $COEFFS_LIST0 (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
      ((MRETURN) $COEFFS_LIST0)))
    MEXPR) 
(DEFPROP $EXTRACT_AND_NORMALIZE_COEFFS $ANY FUNCTION-MODE) 
(ADD2LNC '(($EXTRACT_AND_NORMALIZE_COEFFS)
           $LIST_OF_LISTS_OF_SUBSTATES0)
         $FUNCTIONS) 
(DEFPROP %EXTRACT_AND_NORMALIZE_COEFFS $EXTRACT_AND_NORMALIZE_COEFFS
         NOUN) 
(DEFPROP |$amplitudeN4V1| |%amplitudeN4V1| VERB) 
(MDEFPROP |$amplitudeN4V1|
    ((LAMBDA) ((MLIST) $STATES_LIST0)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) |$Partials0|
            (($ENDCONS)
             ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4) $LIST_OF_SUBSTATES0
              $PARTIAL_AMP0)
             |$Partials0|))
           ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$amplitudeN4V1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$amplitudeN4V1|) $STATES_LIST0) $FUNCTIONS) 
(DEFPROP |%amplitudeN4V1| |$amplitudeN4V1| NOUN) 
(DEFPROP |$amplitudeN4V1_list| |%amplitudeN4V1_list| VERB) 
(MDEFPROP |$amplitudeN4V1_list|
    ((LAMBDA) ((MLIST) $STATES_LIST0 $CHECKPOINT_SAVE_FILENAME)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MPROGN)
        ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
         ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
          ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
           ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
            (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
             $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
             (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
             (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
             "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
            ((MSETQ) $LIST_OF_SUBSTATES0
             ((MLIST)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
            (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
            ((MSETQ) $SL0
             (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
              $LIST_OF_SUBSTATES0))
            ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
            ((MSETQ) $NAS_LIST0
             (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
            ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
            ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
            ((MSETQ) $ULPS0
             ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
            ((MSETQ) $ULPS_LIST0
             (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
            ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
            ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
            ((MSETQ) $EI0
             (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
            ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
            ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
            (($PRINT)
             "Computed the expression on which we must act with derivatives in"
             ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
            ((MSETQ) $PARTIAL_AMP0
             ((MTIMES)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
               $NA1)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
               $NA2)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
               $NA3)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
               $NA4)
              ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
            ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
            (($PRINT)
             "Taken the derivatives and computed the partial amplitude in"
             ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
              |$Partials0|))
            |$end_3_loops|))))
        (($SAVE)
         (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_" (($STRING) $NA1)
          ".lisp")
         $NA1 $STATES_LIST0 |$Partials0|)
        |$end_na1_loop|))
      ((MRETURN) |$Partials0|)))
    MEXPR) 
(DEFPROP |$amplitudeN4V1_list| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$amplitudeN4V1_list|) $STATES_LIST0
           $CHECKPOINT_SAVE_FILENAME)
         $FUNCTIONS) 
(DEFPROP |%amplitudeN4V1_list| |$amplitudeN4V1_list| NOUN) 
(DEFPROP |$gf_amplitudeN4V1| |%gf_amplitudeN4V1| VERB) 
(MDEFPROP |$gf_amplitudeN4V1|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0
            (($RATSIMP)
             (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)
              ((MEQUAL) $XX $TRUE_GF_XX4))))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V1| |$gf_amplitudeN4V1| NOUN) 
(DEFPROP |$gf_amplitudeN4V2| |%gf_amplitudeN4V2| VERB) 
(MDEFPROP |$gf_amplitudeN4V2|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| |$Mt|))
           ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp the amplitude"
            ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
           ((MSETQ) $MAXNSNT0
            ((MPLUS)
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              (($SUM)
               (($SUM) ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                2. (($LENGTH) (($SL0 ARRAY) $NR0)))
               $NR0 1. |$nn0|))))
           ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
            ((MPROGN)
             ((MSETQ) |$Ms_proj_amp0|
              (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| $NS0))
             ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
              ((MDO) $NT0 0. NIL NIL
               ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
               ((MPROGN)
                (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                 "terms")
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATSIMP)
                  (($EV) |$Mt_Ms_proj_amp0|
                   ((MEQUAL) $XX $TRUE_GF_XX4))))
                ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                 ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                  ((MTIMES) |$Mt_Ms_proj_amp0| ((MEXPT) |$Ms| $NS0)
                   ((MEXPT) |$Mt| $NT0))))))
              T $FALSE)))
           ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude fully gauge fixed in"
            ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp-ed the amplitude in"
            ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6)) "s")
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V2| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V2| |$gf_amplitudeN4V2| NOUN) 
(DEFPROP |$gf_amplitudeN4V2_1| |%gf_amplitudeN4V2_1| VERB) 
(MDEFPROP |$gf_amplitudeN4V2_1|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| |$Mt|))
           ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratexpand the amplitude"
            ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
            "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
            "terms")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
           ((MSETQ) $MAXNSNT0
            ((MPLUS)
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              (($SUM)
               (($SUM) ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                2. (($LENGTH) (($SL0 ARRAY) $NR0)))
               $NR0 1. |$nn0|))))
           ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
            ((MPROGN)
             ((MSETQ) |$Ms_proj_amp0|
              (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| $NS0))
             ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
              ((MDO) $NT0 0. NIL NIL
               ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
               ((MPROGN)
                (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                 "terms")
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATSIMP)
                  (($EV) |$Mt_Ms_proj_amp0|
                   ((MEQUAL) $XX $TRUE_GF_XX4))))
                ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                 ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                  ((MTIMES) |$Mt_Ms_proj_amp0| ((MEXPT) |$Ms| $NS0)
                   ((MEXPT) |$Mt| $NT0))))))
              T $FALSE)))
           ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude fully gauge fixed in"
            ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp-ed the amplitude in"
            ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6)) "s")
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V2_1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V2_1| |$gf_amplitudeN4V2_1| NOUN) 
(DEFPROP |$SetStates| |%SetStates| VERB) 
(MDEFPROP |$SetStates|
    ((LAMBDA) ((MLIST) |$dd0|)
     ((MPROG) ((MSETQ) |$Lev0| 2.)
      ((MSETQ) |$Null2|
       (($EV)
        ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
         ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
         ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
         ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Lev0| 3.)
      ((MSETQ) |$Null3|
       (($EV)
        ((MPLUS)
         ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.) |$dd|)
         ((MMINUS)
          ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.) |$dd|))
         ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
         ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 1.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
         ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 2. 0.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 3.))
         ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$dd| |$dd0|)))
      ((MSETQ) |$Lev0| 4.)
      ((MSETQ) |$S4z|
       ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
        ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 5742. (($P) 2. 2.))
        ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
      ((MSETQ) |$S4m|
       ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
        ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 2268. (($P) 2. 2.))
        ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
        ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$S4r1|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
          (($P) 3. 1.) |$d|)
         ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.) |$d|)
         ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
          (($P) 3. 1.))
         ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 0.) 4.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$S4r2|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.) ((MEXPT) |$d| 2.))
         ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.) ((MEXPT) |$d| 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.) |$d|)
         ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.) |$d|)
         ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 4. 0.))
         ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
         ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
         ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.))
         ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
         ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 2. 1.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 2. 1.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$S4r3|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.) ((MEXPT) |$d| 2.))
         ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.) ((MEXPT) |$d| 2.))
         ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.) |$d|)
         ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 3. 1.))
         ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
         ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.))
         ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4r1|
       (($EV)
        ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
         ((MTIMES) 624. (($P) 3. 1.))
         ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 936. (($P) 2. 2.))
         ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
         ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES)
          ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
           ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
      ((MSETQ) |$Null4r2|
       ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
        ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 4050. (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$Null4g|
       (($EV)
        ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|) 2.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|) 8.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|) 6.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|) 72.)
         ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
         ((MTIMES) 6. (($P) 3. 1.))
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
         ((MTIMES) 3. (($P) 2. 2.))
         ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
         ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
         ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
         ((MQUOTIENT)
          ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)) 6.)
         ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.)) 72.))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4cr|
       ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
        ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$S6m|
       ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
        ((MTIMES) 28320. (($P) 5. 1.))
        ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 82400. (($P) 3. 3.))
        ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
      ((MSETQ) |$S6z|
       ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
        ((MTIMES) 1177320. (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
        ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) 929500. (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
        ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.))
        ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
      ((MSETQ) |$Null6r16|
       ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
        ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
        ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 3074625000. (($P) 3. 3.))
        ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.))
        ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
        ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
      ((MSETQ) |$Null6g|
       (($EV)
        ((MPLUS) ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
         ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
         ((MQUOTIENT) ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
         ((MQUOTIENT)
          ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|)) 4.)
         ((MQUOTIENT) ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|)
          168.)
         ((MQUOTIENT)
          ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.) |$d|)
          280.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
         ((MQUOTIENT) ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
         ((MQUOTIENT)
          ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|)) 3.)
         ((MQUOTIENT)
          ((MMINUS)
           ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
          3.)
         ((MQUOTIENT) ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|)
          378.)
         ((MQUOTIENT)
          ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.) |$d|)
          1260.)
         ((MQUOTIENT)
          ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.) |$d|)
          945.)
         ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|) 4.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|) 4.)
         ((MQUOTIENT) ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|)
          2520.)
         ((MQUOTIENT)
          ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 2. 0.) 2.) |$d|)
          140.)
         ((MQUOTIENT)
          ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.) |$d|)
          252.)
         ((MQUOTIENT) ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|)
          7560.)
         ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.))) 18.)
         ((MTIMES) 110. (($P) 5. 1.))
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
         ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.)) 7.)
         ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.)) 12.)
         ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
         ((MQUOTIENT)
          ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)) 70.)
         ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
         ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.)) 7.)
         ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
         ((MQUOTIENT)
          ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)) 7.)
         ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.)) 54.)
         ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.)) 6.)
         ((MQUOTIENT)
          ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
          1260.)
         ((MQUOTIENT)
          ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)) 3.)
         ((MQUOTIENT)
          ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.))
          3780.)
         ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)) 14.)
         ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
         ((MQUOTIENT)
          ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)) 28.)
         ((MQUOTIENT)
          ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.)) 420.)
         ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.)) 45.)
         ((MQUOTIENT)
          ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 2. 0.) 2.))
          280.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.))
          2.)
         ((MQUOTIENT)
          ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
           (($P) 2. 0.))
          140.)
         ((MQUOTIENT)
          ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)) 630.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 1. 1.) 2.))
          2.)
         ((MQUOTIENT)
          ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.)) 420.)
         ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
          37800.))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Lev0| 8.)
      ((MSETQ) |$S8m1|
       ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
        ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
        ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) 8289945720. (($P) 6. 2.))
        ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
        ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 5. 0.))
        ((MTIMES) 8399122200. (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 1.))
        ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 1.))
        ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 4515839300.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 300059350. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
        ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2066129100.) ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 47098800. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
      ((MSETQ) |$S8m2|
       ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
        ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
        ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) 51399096. (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
        ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
        ((MTIMES) 46431000. (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 1.))
        ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 1903750. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
      ((MSETQ) |$S8z1|
       ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
        ((MTIMES) 419373360. (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 6188984592. (($P) 5. 3.))
        ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 20048000. (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 8144150. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 2.))
        ((MTIMES) 23738400. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
      ((MSETQ) |$S8z2|
       ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
        ((MTIMES) 359941680. (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 5264441616. (($P) 5. 3.))
        ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 17416000. (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6809950. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 2.))
        ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 2. 2.))
        ((MTIMES) 20437200. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.))))
      ((MSETQ) |$S10z1|
       ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
        ((MTIMES) 94471732800. (($P) 9. 1.))
        ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
        ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 8. 0.))
        ((MTIMES) 1017474393600. (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1805580000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
        ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.) (($P) 6. 0.))
        ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 6. 0.))
        ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) 607282147584. (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 20082748000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 3.))
        ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 36082698000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 23408646912.) ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 5. 0.))
        ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 3.))
        ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 2.))
        ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
        ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 28894320000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 771289485750.) ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
        ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.) (($P) 4. 1.))
        ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
        ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 11311477275. (($P) 1. 1.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 4. 0.))
        ((MTIMES) 612360000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 3.))
        ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
        ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 575909838000.) ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 2.))
        ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 816480000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 2.))
        ((MTIMES) 27552406000. (($P) 2. 0.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 34574400000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 11854080000.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 3. 1.))
        ((MTIMES) 493920000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 40166544600. (($P) 2. 2.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
        ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.) (($P) 2. 2.))))
      ((MSETQ) |$S10z2|
       ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
        ((MTIMES) 65112321600. (($P) 9. 1.))
        ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
        ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 8. 0.))
        ((MTIMES) 690708211200. (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
        ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 2261880000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.) (($P) 6. 0.))
        ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 6. 0.))
        ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) 376838832384. (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
        ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 2.))
        ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 2.))
        ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 11114538000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 24356973312.) ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 5. 0.))
        ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 6161648325.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 14804370000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1210524000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 6667920000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 359389840950.) ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
        ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.) (($P) 4. 1.))
        ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 1210524000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 3.))
        ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 338354074800.) ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 2.))
        ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
        ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 16134720000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) 18276010200. (($P) 2. 2.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 493920000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))))
      ((MSETQ) |$S103z|
       ((MPLUS) ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
        ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
        ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) 36360611332200. (($P) 8. 2.))
        ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 8. 0.))
        ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1631223468000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) 372093476932800. (($P) 6. 4.))
        ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 6. 2.))
        ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
         (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 540966535200.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 6. 0.))
        ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 1170019452000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 2.))
        ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 5. 1.))
        ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 4662858416400.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 66919708800.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 5. 0.))
        ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.) (($P) 5. 0.))
        ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 66919708800.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 805050582525.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 4.))
        ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 9453628800.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 4. 3.))
        ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 4. 2.))
        ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 40416163200.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 237200140800.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 112702665600.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
         (($P) 4. 1.))
        ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 4. 1.))
        ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 161245123200.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 4. 1.))
        ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 232452259200. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 324362765475. (($P) 1. 1.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 811066032000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 7740984220200.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 3.))
        ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 185345126400.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 430303104000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 3. 3.))
        ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 3. 3.))
        ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 437098032000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) 296415302400. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 2.))
        ((MTIMES) 37933056000. (($P) 1. 0.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 270273024000.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 552463430400.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 3. 1.))
        ((MTIMES) 300421900800. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
         ((MEXPT) (($P) 3. 0.) 3.))
        ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 441839664000. (($P) 1. 0.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 0.))
        ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 14224896000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 10668672000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 8001504000.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 99574272000.) ((MEXPT) (($P) 1. 1.) 3.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 3.))
        ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 16003008000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 4.))
        ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 0.) 3.))))
      |$states_defined|))
    MEXPR) 
(DEFPROP |$SetStates| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SetStates|) |$dd0|) $FUNCTIONS) 
(DEFPROP |%SetStates| |$SetStates| NOUN) 
(DEFPROP |$SSSSstep0| |%SSSSstep0| VERB) 
(MDEFPROP |$SSSSstep0|
    ((LAMBDA)
     ((MLIST) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4| |$l4|
      |$dd0|)
     ((MPROG) ((MLIST) |$d|)
      ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
      ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
      ((MSETQ) |$Asss|
       ((|$gf_amplitudeN4V2|) ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
        ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
      ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
      (($PRINT) "Step0: amplitude computation time"
       ((MPLUS) $TI1 ((MMINUS) $TI0)))
      ((MRETURN) |$Asss|)))
    MEXPR) 
(DEFPROP |$SSSSstep0| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
           |$l4| |$dd0|)
         $FUNCTIONS) 
(DEFPROP |%SSSSstep0| |$SSSSstep0| NOUN) 
(DEFPROP |$SSSSstep1| |%SSSSstep1| VERB) 
(MDEFPROP |$SSSSstep1| ((LAMBDA) ((MLIST) |$AmpS40|) |$AmpS40|) MEXPR) 
(DEFPROP |$SSSSstep1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SSSSstep1|) |$AmpS40|) $FUNCTIONS) 
(DEFPROP |%SSSSstep1| |$SSSSstep1| NOUN) 
(DEFPROP |$gf_SSSSV3| |%gf_SSSSV3| VERB) 
(MDEFPROP |$gf_SSSSV3|
    ((LAMBDA)
     ((MLIST) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4| |$l4|
      |$dd0|)
     ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
      (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
      ((MSETQ) |$Assss0|
       ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
        |$l4| |$dd0|))
      ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
      ((MSETQ) |$f_Assss|
       (($RATSIMP)
        (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
      (($PRINT) "simplification computation time"
       ((MPLUS) $TI2 ((MMINUS) $TI1)))
      ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
      (($PRINT) "computation times" $TI0 $TI1 $TI2)
      ((MSETQ) $GH_0
       ((MQUOTIENT) 1.
        ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
      ((MSETQ) |$tttt0|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
      ((MSETQ) |$tttt|
       (($FACTOR)
        (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTTT|
       (($FACTOR)
        (($EV) ((MTIMES) $GH_0 |$tttt0|) ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTTT_dx3|
       (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
      (($PRINT) "factors from ghosts and momenta and measure"
       |$gh_TTTT_dx3|)
      ((MSETQ) $FINAL_AMP_DX
       (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
      ((MRETURN)
       ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
        (($FACTOR) |$dx3_dOM|)))))
    MEXPR) 
(DEFPROP |$gf_SSSSV3| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
           |$l4| |$dd0|)
         $FUNCTIONS) 
(DEFPROP |%gf_SSSSV3| |$gf_SSSSV3| NOUN) 
(DSKSETQ $NUM_XX3 '$NUM_XX3) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_XX3) 
(MREMPROP '$NUM_XX3 'ARRAY) 
(MPUTPROP '$NUM_XX3 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2. NIL NIL (((1. 3.) . |$Xi|))
      (((1. 2.) (MTIMES SIMP)
        ((MEXPT SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$Xi|)) -1.)
        |$Xi|)
       ((2. 3.) . 1.)))) 
(ADD2LNC '$NUM_XX3 $ARRAYS) 
(DSKSETQ |$usedLevels0| '|$usedLevels0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$usedLevels0| 'HASHAR) 
(MPUTPROP '|$usedLevels0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MLIST) 6.) ((MLIST)) ((MLIST) 4.) ((MLIST)) |#####|)) 
(ADD2LNC '|$usedLevels0| $ARRAYS) 
(DSKSETQ |$usedLevelsPowers0| '|$usedLevelsPowers0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$usedLevelsPowers0| 'HASHAR) 
(MPUTPROP '|$usedLevelsPowers0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MLIST) 6. 1.) ((MLIST)) ((MLIST) 4. 1.) ((MLIST))
              |#####|)) 
(ADD2LNC '|$usedLevelsPowers0| $ARRAYS) 
(DSKSETQ |$noAlphas0| '|$noAlphas0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$noAlphas0| 'HASHAR) 
(MPUTPROP '|$noAlphas0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA '(|#####| 1. 0. 1. 0. |#####|)) 
(ADD2LNC '|$noAlphas0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$explK0| 'HASHAR) 
(MPUTPROP '|$explK0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MTIMES SIMP) ((|$l| SIMP) 1. 6.) (($L SIMP) 1. 6.)) 0.
              ((MTIMES SIMP) ((|$l| SIMP) 3. 4.) (($L SIMP) 3. 4.)) 0.
              |#####|)) 
(ADD2LNC '|$explK0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$explD0| 'HASHAR) 
(MPUTPROP '|$explD0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6. 6.) 
(FILLARRAY AAAAA
    '(|#####| |#####| |#####| |#####| |#####| |#####| |#####| |#####|
              0.
              ((MTIMES SIMP) (($L SIMP) 1. 6.)
               ((|$ll| SIMP) 1. 6. 3. 4.) (($L SIMP) 3. 4.))
              0. |#####| |#####| |#####| |#####| 0. 0. |#####| |#####|
              |#####| |#####| |#####| 0. |#####| |#####| |#####|
              |#####| |#####| |#####| |#####| |#####| |#####| |#####|
              |#####| |#####| |#####|)) 
(ADD2LNC '|$explD0| $ARRAYS) 
(DSKSETQ |$s| '|$s|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$s|) 
(MREMPROP '|$s| 'ARRAY) 
(MPUTPROP '|$s| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 4. 1. (((4.) (|$k| SIMP) 4.))
      (((1.) (MPLUS SIMP) ((|$k| SIMP) 1.)
        ((MTIMES SIMP) ((|$d| SIMP) 1. 2.) (($X SIMP) 2.))
        ((MTIMES SIMP) ((|$d| SIMP) 1. 3.) (($X SIMP) 3.))
        ((MTIMES SIMP) ((|$d| SIMP) 1. 4.) (($X SIMP) 4.))))
      (((2.) (MPLUS SIMP) ((|$k| SIMP) 2.)
        ((MTIMES SIMP) ((|$d| SIMP) 2. 3.) (($X SIMP) 3.))
        ((MTIMES SIMP) ((|$d| SIMP) 2. 4.) (($X SIMP) 4.))))
      (((3.) (MPLUS SIMP) ((|$k| SIMP) 3.)
        ((MTIMES SIMP) ((|$d| SIMP) 3. 4.) (($X SIMP) 4.)))))) 
(ADD2LNC '|$s| $ARRAYS) 
(DSKSETQ $NUM_PP4 '$NUM_PP4) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_PP4) 
(MREMPROP '$NUM_PP4 'ARRAY) 
(MPUTPROP '$NUM_PP4 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 10. 2.
      (((2. 2.) (RAT SIMP) 1. 2.) ((4. 4.) (RAT SIMP) 1. 2.)) NIL NIL
      NIL NIL NIL
      (((1. 3.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 8. ((MTIMES SIMP) -2. |$Mt|))))
      (((2. 3.) (MTIMES SIMP) ((RAT SIMP) 1. 2.)
        ((MPLUS SIMP) -2. |$Ms| |$Mt|)))
      (((1. 1.) (RAT SIMP) -5. 2.) ((3. 3.) (RAT SIMP) -3. 2.)) NIL NIL
      NIL NIL
      (((1. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 2.)
        ((MPLUS SIMP) -1. |$Ms| |$Mt|)))
      (((2. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Mt|))))
      (((1. 2.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 4. ((MTIMES SIMP) -2. |$Ms|)))
       ((3. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 2. ((MTIMES SIMP) -2. |$Ms|)))))) 
(ADD2LNC '$NUM_PP4 $ARRAYS) 
(DSKSETQ $NUM_XX4 '$NUM_XX4) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_XX4) 
(MREMPROP '$NUM_XX4 'ARRAY) 
(MPUTPROP '$NUM_XX4 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 6. 2. NIL NIL NIL NIL NIL (((1. 4.) (MEXPT SIMP) |$Xi| -1.))
      (((1. 3.) (MTIMES SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|)
        ((MEXPT SIMP)
         ((MPLUS SIMP) ((MTIMES SIMP) -1. |$Xi|)
          ((MEXPT SIMP RATSIMP) |$Xi| 2.))
         -1.))
       ((2. 4.) . 1.))
      (((1. 2.) (MEXPT SIMP) ((MPLUS SIMP) -1. |$Xi|) -1.)
       ((2. 3.) (MTIMES SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|)
        ((MEXPT SIMP)
         ((MPLUS SIMP) -1. |$om|
          ((MTIMES SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$om|))
           |$Xi|))
         -1.))
       ((3. 4.) (MTIMES SIMP) ((MEXPT SIMP) |$om| -1.)
        ((MEXPT SIMP) |$Xi| -1.) ((MPLUS SIMP) -1. |$om| |$Xi|))))) 
(ADD2LNC '$NUM_XX4 $ARRAYS) 
(DSKSETQ $INFLAG 'T) 
(DSKSETQ $K '$K) 
(DEFPROP $K $ANY MODE) 
(ADD2LNC '$K $PROPS) 
(DSKSETQ |$Mt| '|$Mt|) 
(RESTORE-FACTS '((($KIND) |$Mt| $INTEGER))) 
(ADD2LNC '|$Mt| $PROPS) 
(DEFPROP $R $FIXNUM MODE) 
(ADD2LNC '$R $PROPS) 
(DEFPROP $L0 $FIXNUM MODE) 
(ADD2LNC '$L0 $PROPS) 
(DEFPROP $INR_PQ $FIXNUM MODE) 
(ADD2LNC '$INR_PQ $PROPS) 
(DEFPROP $S $FIXNUM MODE) 
(ADD2LNC '$S $PROPS) 
(DEFPROP $NR $ANY MODE) 
(ADD2LNC '$NR $PROPS) 
(DEFPROP $IP $FIXNUM MODE) 
(ADD2LNC '$IP $PROPS) 
(DEFPROP $IQ $FIXNUM MODE) 
(ADD2LNC '$IQ $PROPS) 
(DEFPROP $NF0 $FIXNUM MODE) 
(ADD2LNC '$NF0 $PROPS) 
(DEFPROP $NT0 $FIXNUM MODE) 
(ADD2LNC '$NT0 $PROPS) 
(DEFPROP $C0 $FIXNUM MODE) 
(ADD2LNC '$C0 $PROPS) 
(DEFPROP $N_PQ $FIXNUM MODE) 
(ADD2LNC '$N_PQ $PROPS) 
(DEFPROP $NR0 $FIXNUM MODE) 
(ADD2LNC '$NR0 $PROPS) 
(DEFPROP $M $FIXNUM MODE) 
(ADD2LNC '$M $PROPS) 
(DEFPROP $N $FIXNUM MODE) 
(ADD2LNC '$N $PROPS) 
(DEFPROP $T $ANY MODE) 
(ADD2LNC '$T $PROPS) 
(DEFPROP $N0 $FIXNUM MODE) 
(ADD2LNC '$N0 $PROPS) 
(DEFPROP $M0 $FIXNUM MODE) 
(ADD2LNC '$M0 $PROPS) 
(DEFPROP $S0 $ANY MODE) 
(ADD2LNC '$S0 $PROPS) 
(DEFPROP $NS0 $ANY MODE) 
(ADD2LNC '$NS0 $PROPS) 
(DEFPROP $NA1 $FIXNUM MODE) 
(ADD2LNC '$NA1 $PROPS) 
(DEFPROP $NA2 $FIXNUM MODE) 
(ADD2LNC '$NA2 $PROPS) 
(DEFPROP $NA3 $FIXNUM MODE) 
(ADD2LNC '$NA3 $PROPS) 
(DEFPROP $NA4 $FIXNUM MODE) 
(ADD2LNC '$NA4 $PROPS) 
(DSKSETQ |$Ms| '|$Ms|) 
(RESTORE-FACTS '((($KIND) |$Ms| $INTEGER))) 
(ADD2LNC '|$Ms| $PROPS) 
(SETQ $LINENUM 105.) 
(SETQ *ALPHABET* (NCONC '(#\_ #\%) *ALPHABET*)) 
(DSKSETQ $CONTEXT '$INITIAL) 
(RESTORE-FACTS '((($KIND) |$Mt| $INTEGER) (($KIND) |$Ms| $INTEGER))) 

==> anc/lisp_results/S6zTTS4z.lisp <==
;;; -*- Mode: LISP; package:maxima; syntax:common-lisp; -*- 
(in-package :maxima)
(DSKSETQ $%O0 '$DONE) 
(ADDLABEL '$%O0) 
(DSKSETQ $%I1 '(($BATCH) "10_exp_reggeon.v3.mat")) 
(ADDLABEL '$%I1) 
(DSKSETQ $%I2
         '(($DEFINE_VARIABLE) |$expand_reggeon_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I2) 
(DSKSETQ $%O2 'NIL) 
(ADDLABEL '$%O2) 
(DSKSETQ $%I3 '(($DEFINE_VARIABLE) |$dbg_all_terms| NIL $BOOLEAN)) 
(ADDLABEL '$%I3) 
(DSKSETQ $%O3 'NIL) 
(ADDLABEL '$%O3) 
(DSKSETQ $%I4 '(($DEFINE_VARIABLE) |$dbg_compute_levels| NIL $BOOLEAN)) 
(ADDLABEL '$%I4) 
(DSKSETQ $%O4 'NIL) 
(ADDLABEL '$%O4) 
(DSKSETQ $%I5 '(($DEFINE_VARIABLE) |$nn| 0. $INTEGER)) 
(ADDLABEL '$%I5) 
(DSKSETQ $%O5 '0.) 
(ADDLABEL '$%O5) 
(DSKSETQ $%I6 '(($KILL) |$nn|)) 
(ADDLABEL '$%I6) 
(DSKSETQ $%O6 '$DONE) 
(ADDLABEL '$%O6) 
(DSKSETQ $%I7
         '((MDEFINE) (($SET_NUMBER_OF_PARTICLE) |$nn0|)
           ((MPROG) ((MSETQ) |$nn| |$nn0|)
            (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.)
             ((MPLUS) |$nn0| 1.))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MSETQ) ((|$s| ARRAY) $R)
              ((MPLUS) ((|$k|) $R)
               (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S
                ((MPLUS) $R 1.) |$nn0|))))))) 
(ADDLABEL '$%I7) 
(DSKSETQ $%O7
         '((MDEFINE SIMP) (($SET_NUMBER_OF_PARTICLE) |$nn0|)
           ((MPROG) ((MSETQ) |$nn| |$nn0|)
            (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.)
             ((MPLUS) |$nn0| 1.))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MSETQ) ((|$s| ARRAY) $R)
              ((MPLUS) ((|$k|) $R)
               (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S
                ((MPLUS) $R 1.) |$nn0|))))))) 
(ADDLABEL '$%O7) 
(DSKSETQ $%I8
         '((MDEFINE) (($NOTZERO) $X)
           ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))) 
(ADDLABEL '$%I8) 
(DSKSETQ $%O8
         '((MDEFINE SIMP) (($NOTZERO) $X)
           ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))) 
(ADDLABEL '$%O8) 
(DSKSETQ $%I9
         '((MDEFINE)
           ((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
              ((MSETQ) $POW0
               ((MTIMES) 2.
                (($SUM)
                 (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0
                  $MAX_USED_LEVEL0)
                 $L0 2. $MAX_USED_LEVEL0)))
              ((MSETQ) $POW0
               ((MPLUS) $POW0
                (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2.
                 $MAX_USED_LEVEL0)))
              ((MCOND) |$dbg_compute_levels|
               (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T
               $FALSE)
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
            ((MRETURN) |$noAlphas0|)))) 
(ADDLABEL '$%I9) 
(DSKSETQ $%O9
         '((MDEFINE SIMP)
           ((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
              ((MSETQ) $POW0
               ((MTIMES) 2.
                (($SUM)
                 (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0
                  $MAX_USED_LEVEL0)
                 $L0 2. $MAX_USED_LEVEL0)))
              ((MSETQ) $POW0
               ((MPLUS) $POW0
                (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2.
                 $MAX_USED_LEVEL0)))
              ((MCOND) |$dbg_compute_levels|
               (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T
               $FALSE)
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
            ((MRETURN) |$noAlphas0|)))) 
(ADDLABEL '$%O9) 
(DSKSETQ $%I10
         '((MDEFINE)
           ((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevels0| ARRAY) $R)
                  (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
                   ((|$usedLevels0| ARRAY) $R)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevels0|)))) 
(ADDLABEL '$%I10) 
(DSKSETQ $%O10
         '((MDEFINE SIMP)
           ((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevels0| ARRAY) $R)
                  (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
                   ((|$usedLevels0| ARRAY) $R)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevels0|)))) 
(ADDLABEL '$%O10) 
(DSKSETQ $%I11
         '((MDEFINE)
           ((|$compute_levels_and_powers_used_no_zmV1|)
            $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
                  (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
                   ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevelsPowers0|)))) 
(ADDLABEL '$%I11) 
(DSKSETQ $%O11
         '((MDEFINE SIMP)
           ((|$compute_levels_and_powers_used_no_zmV1|)
            $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
                  (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
                   ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevelsPowers0|)))) 
(ADDLABEL '$%O11) 
(DSKSETQ $%I12
         '((MDEFINE) ((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
            ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
              ((MSETQ) |$Nlus0|
               (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
              ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
               ((MPROGN)
                ((MSETQ) $NR_PQ
                 ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R)
                  $INR_PQ))
                ((MSETQ) ((|$explK0| ARRAY) $R)
                 ((MPLUS) ((|$explK0| ARRAY) $R)
                  ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
              ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
               ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
              |$end_r_loop|))
            ((MRETURN) |$Ks_rules0|)))) 
(ADDLABEL '$%I12) 
(DSKSETQ $%O12
         '((MDEFINE SIMP) ((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
            ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
              ((MSETQ) |$Nlus0|
               (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
              ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
               ((MPROGN)
                ((MSETQ) $NR_PQ
                 ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R)
                  $INR_PQ))
                ((MSETQ) ((|$explK0| ARRAY) $R)
                 ((MPLUS) ((|$explK0| ARRAY) $R)
                  ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
              ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
               ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
              |$end_r_loop|))
            ((MRETURN) |$Ks_rules0|)))) 
(ADDLABEL '$%O12) 
(DSKSETQ $%I13
         '((MDEFINE) ((|$compute_Ds|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
            ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
             ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
              ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
               ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
                ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL
                 NIL NIL
                 ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL
                  NIL NIL NIL
                  ((MSETQ) ((|$explD0| ARRAY) $R $S)
                   ((MPLUS) ((|$explD0| ARRAY) $R $S)
                    ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
                     ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
                ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
                 (($ENDCONS)
                  ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
                  ((|$Ds_rules0| ARRAY) $R)))
                |$end_s_loop|))
              |$end_r_loop|))
            ((MRETURN) |$Ds_rules0|)))) 
(ADDLABEL '$%I13) 
(DSKSETQ $%O13
         '((MDEFINE SIMP) ((|$compute_Ds|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
            ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
             ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
              ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
               ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
                ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL
                 NIL NIL
                 ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL
                  NIL NIL NIL
                  ((MSETQ) ((|$explD0| ARRAY) $R $S)
                   ((MPLUS) ((|$explD0| ARRAY) $R $S)
                    ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
                     ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
                ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
                 (($ENDCONS)
                  ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
                  ((|$Ds_rules0| ARRAY) $R)))
                |$end_s_loop|))
              |$end_r_loop|))
            ((MRETURN) |$Ds_rules0|)))) 
(ADDLABEL '$%O13) 
(DSKSETQ $%I14
         '((MDEFINE) (($WICK) |$list_Nr0|)
           ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
            ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
            ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
            ((MSETQ) $WICK00
             ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
              ((MFACTORIAL) |$Nr0|)))
            ((MDO) $R 2. NIL NIL |$nn0| NIL
             ((MPROGN) ((MSETQ) $WICK0 0.)
              ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
              ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
                ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
                 ((MSETQ) $WICK0
                  ((MPLUS) $WICK0
                   ((MTIMES)
                    ((MQUOTIENT) 1.
                     ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
                    $CO0
                    ((MEXPT) ((|$s| ARRAY) $R)
                     ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
                 T $FALSE)))
              ((MSETQ) $WICK00 $WICK0)))
            ((MRETURN) $WICK00)))) 
(ADDLABEL '$%I14) 
(DSKSETQ $%O14
         '((MDEFINE SIMP) (($WICK) |$list_Nr0|)
           ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
            ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
            ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
            ((MSETQ) $WICK00
             ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
              ((MFACTORIAL) |$Nr0|)))
            ((MDO) $R 2. NIL NIL |$nn0| NIL
             ((MPROGN) ((MSETQ) $WICK0 0.)
              ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
              ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
                ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
                 ((MSETQ) $WICK0
                  ((MPLUS) $WICK0
                   ((MTIMES)
                    ((MQUOTIENT) 1.
                     ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
                    $CO0
                    ((MEXPT) ((|$s| ARRAY) $R)
                     ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
                 T $FALSE)))
              ((MSETQ) $WICK00 $WICK0)))
            ((MRETURN) $WICK00)))) 
(ADDLABEL '$%O14) 
(DSKSETQ $%I15
         '((MDEFINE)
           (($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
            |$Ds_rules0|)
           ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
            (($PRINT) "in computing 'Z' (do_all_term)")
            ((MSETQ) $EXPL_INT0 $INT0)
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN)
              ((MCOND) |$dbg_all_terms|
               (($PRINT)
                "in computing 'Z' (do_all_term) doing all terms for particle"
                $R)
               T $FALSE)
              ((MSETQ) $EXPL_INT0
               (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
                ((|$Ds_rules0| ARRAY) $R)))
              ((MSETQ) $NLEVELS0
               (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
              ((MCOND) |$dbg_all_terms|
               (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
              ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) " project to"
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  "^"
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.)))
                 T $FALSE)
                ((MSETQ) $EXPL_INT0
                 (($RATCOEF) $EXPL_INT0
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.))))
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
            ((MRETURN) $EXPL_INT0)))) 
(ADDLABEL '$%I15) 
(DSKSETQ $%O15
         '((MDEFINE SIMP)
           (($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
            |$Ds_rules0|)
           ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
            (($PRINT) "in computing 'Z' (do_all_term)")
            ((MSETQ) $EXPL_INT0 $INT0)
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN)
              ((MCOND) |$dbg_all_terms|
               (($PRINT)
                "in computing 'Z' (do_all_term) doing all terms for particle"
                $R)
               T $FALSE)
              ((MSETQ) $EXPL_INT0
               (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
                ((|$Ds_rules0| ARRAY) $R)))
              ((MSETQ) $NLEVELS0
               (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
              ((MCOND) |$dbg_all_terms|
               (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
              ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) " project to"
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  "^"
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.)))
                 T $FALSE)
                ((MSETQ) $EXPL_INT0
                 (($RATCOEF) $EXPL_INT0
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.))))
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
            ((MRETURN) $EXPL_INT0)))) 
(ADDLABEL '$%O15) 
(DSKSETQ $%I16
         '((MDEFINE) (($STATE2MATRIX) $STATE0 |$MaxLevel0|)
           ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
            ((MSETQ) $MAT0
             (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
              ((MPLUS) |$MaxLevel0| 1.)))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
                (($HIPOW) $STATE0 (($P) $IP $IQ)))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                ((MPLUS)
                 (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                 (($HIPOW) $STATE0 (($P) $IP $IQ))))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
            ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
             (($ERROR) "In state2matrix missing some contributions in"
              $STATE0 "since we are left with" $STATE00
              "after analysis")
             T $FALSE)
            ((MRETURN) (($COPYMATRIX) $MAT0))))) 
(ADDLABEL '$%I16) 
(DSKSETQ $%O16
         '((MDEFINE SIMP) (($STATE2MATRIX) $STATE0 |$MaxLevel0|)
           ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
            ((MSETQ) $MAT0
             (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
              ((MPLUS) |$MaxLevel0| 1.)))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
                (($HIPOW) $STATE0 (($P) $IP $IQ)))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                ((MPLUS)
                 (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                 (($HIPOW) $STATE0 (($P) $IP $IQ))))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
            ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
             (($ERROR) "In state2matrix missing some contributions in"
              $STATE0 "since we are left with" $STATE00
              "after analysis")
             T $FALSE)
            ((MRETURN) (($COPYMATRIX) $MAT0))))) 
(ADDLABEL '$%O16) 
(DSKSETQ $%I17 '((MSETQ) |$expand_reggeon_loaded| T)) 
(ADDLABEL '$%I17) 
(DSKSETQ $%O17 'T) 
(ADDLABEL '$%O17) 
(DSKSETQ $%O18
         '"/home/igor/tex/NoChaos/maxima.cov/SSTT/10_exp_reggeon.v3.mat") 
(ADDLABEL '$%O18) 
(DSKSETQ $%I19
         '((MCOND) ((MNOT) |$expand_reggeon_loaded|)
           (($ERROR) "Cannot batch 10_exp_reggeon") T $FALSE)) 
(ADDLABEL '$%I19) 
(DSKSETQ $%O19 'NIL) 
(ADDLABEL '$%O19) 
(DSKSETQ $%I20 '(($BATCH) "20_der.v2.mat")) 
(ADDLABEL '$%I20) 
(DSKSETQ $%I21
         '(($DEFINE_VARIABLE) |$derivatives_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I21) 
(DSKSETQ $%O21 'NIL) 
(ADDLABEL '$%O21) 
(DSKSETQ $%I22 '(($DEFINE_VARIABLE) |$dbg_wrt_lambda| NIL $BOOLEAN)) 
(ADDLABEL '$%I22) 
(DSKSETQ $%O22 'NIL) 
(ADDLABEL '$%O22) 
(DSKSETQ $%I23 '(($DEFINE_VARIABLE) |$dbg_wrt_pair| NIL $BOOLEAN)) 
(ADDLABEL '$%I23) 
(DSKSETQ $%O23 'NIL) 
(ADDLABEL '$%O23) 
(DSKSETQ $%I24 '(($DEFINE_VARIABLE) |$dbg_wrt_states| NIL $BOOLEAN)) 
(ADDLABEL '$%I24) 
(DSKSETQ $%O24 'NIL) 
(ADDLABEL '$%O24) 
(DSKSETQ $%I25 '(($DEFINE_VARIABLE) |$dbg_wrt_contract| NIL $BOOLEAN)) 
(ADDLABEL '$%I25) 
(DSKSETQ $%O25 'NIL) 
(ADDLABEL '$%O25) 
(DSKSETQ $%I26 '(($DEFINE_VARIABLE) |$dbg_scalars| NIL $BOOLEAN)) 
(ADDLABEL '$%I26) 
(DSKSETQ $%O26 'NIL) 
(ADDLABEL '$%O26) 
(DSKSETQ $%I27 '((MSETQ) $INFLAG T)) 
(ADDLABEL '$%I27) 
(DSKSETQ $%O27 'T) 
(ADDLABEL '$%O27) 
(DSKSETQ $%I28 '((MSETQ) |$NIused| 0.)) 
(ADDLABEL '$%I28) 
(DSKSETQ $%O28 '0.) 
(ADDLABEL '$%O28) 
(DSKSETQ $%I29 '((MSETQ) |$objects_with_index| ((MLIST) $LA |$Sk| $K))) 
(ADDLABEL '$%I29) 
(DSKSETQ $%O29 '((MLIST SIMP) $LA |$Sk| $K)) 
(ADDLABEL '$%O29) 
(DSKSETQ $%I30
         '((MDEFINE)
           ((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
            $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LAK)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$laSk|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $KLA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$Skla|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I30) 
(DSKSETQ $%O30
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
            $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LAK)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$laSk|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $KLA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$Skla|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O30) 
(DSKSETQ $%I31
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $NPOW0 1.)
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LAK)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$laSk|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_lambda_other|)
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $KLA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$Skla|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_other_la|)
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I31) 
(DSKSETQ $%O31
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $NPOW0 1.)
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LAK)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$laSk|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_lambda_other|)
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $KLA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$Skla|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_other_la|)
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O31) 
(DSKSETQ $%I32
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
            $TERM0)
           ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
            ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
            ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.))
            ((MSETQ) $DER0 0.)
            ((MCOND) ((MGREATERP) $LEVEL10 0.)
             ((MSETQ) $DER00
              (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0|
               $TERM0))
             T
             ((MSETQ) $DER00
              ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
            ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
            ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
             ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
              ((MDO) $NT0 1. NIL NIL $LDER00 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_pair|
                 (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
                  "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
                 T $FALSE)
                ((MSETQ) $TMP_DER0
                 (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                  (($INPART) $DER00 $NT0)))
                ((MSETQ) $DER0
                 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
             T
             ((MPROGN)
              ((MCOND) |$dbg_wrt_pair|
               (($PRINT) "    SINGLE term: take der of" $DER00
                "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
               T $FALSE)
              ((MSETQ) $DER0
               (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                $DER00))))
            ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I32) 
(DSKSETQ $%O32
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
            $TERM0)
           ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
            ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
            ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.))
            ((MSETQ) $DER0 0.)
            ((MCOND) ((MGREATERP) $LEVEL10 0.)
             ((MSETQ) $DER00
              (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0|
               $TERM0))
             T
             ((MSETQ) $DER00
              ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
            ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
            ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
             ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
              ((MDO) $NT0 1. NIL NIL $LDER00 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_pair|
                 (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
                  "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
                 T $FALSE)
                ((MSETQ) $TMP_DER0
                 (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                  (($INPART) $DER00 $NT0)))
                ((MSETQ) $DER0
                 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
             T
             ((MPROGN)
              ((MCOND) |$dbg_wrt_pair|
               (($PRINT) "    SINGLE term: take der of" $DER00
                "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
               T $FALSE)
              ((MSETQ) $DER0
               (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                $DER00))))
            ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O32) 
(DSKSETQ $%I33
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
            $TERM0)
           ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
            ((MSETQ) $MAX_USED_LEVEL0
             (($LENGTH) $ONE_STATE_IN_MATRIX0))
            ((MSETQ) |$Der0| $TERM0)
            ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
             ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
              ((MCOND)
               ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
               ((MPROGN)
                ((MDO) $N_PQ 1. NIL NIL
                 (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
                 ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
                  ((MCOND)
                   (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
                   ((MPROGN)
                    ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
                     ((MSETQ) |$tmp_Der0|
                      ((MPLUS) |$tmp_Der0|
                       (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                        ((MPLUS) $L0 ((MMINUS) 1.))
                        ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
                    ((MSETQ) |$Der0| |$tmp_Der0|))
                   T
                   ((MSETQ) |$Der0|
                    (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                     ((MPLUS) $L0 ((MMINUS) 1.))
                     ((MPLUS) $C0 ((MMINUS) 1.)) |$Der0|)))))
                |$end_loop_c0|)
               T $FALSE)))
            ((MRETURN) |$Der0|)))) 
(ADDLABEL '$%I33) 
(DSKSETQ $%O33
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
            $TERM0)
           ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
            ((MSETQ) $MAX_USED_LEVEL0
             (($LENGTH) $ONE_STATE_IN_MATRIX0))
            ((MSETQ) |$Der0| $TERM0)
            ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
             ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
              ((MCOND)
               ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
               ((MPROGN)
                ((MDO) $N_PQ 1. NIL NIL
                 (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
                 ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
                  ((MCOND)
                   (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
                   ((MPROGN)
                    ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
                     ((MSETQ) |$tmp_Der0|
                      ((MPLUS) |$tmp_Der0|
                       (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                        ((MPLUS) $L0 ((MMINUS) 1.))
                        ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
                    ((MSETQ) |$Der0| |$tmp_Der0|))
                   T
                   ((MSETQ) |$Der0|
                    (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                     ((MPLUS) $L0 ((MMINUS) 1.))
                     ((MPLUS) $C0 ((MMINUS) 1.)) |$Der0|)))))
                |$end_loop_c0|)
               T $FALSE)))
            ((MRETURN) |$Der0|)))) 
(ADDLABEL '$%O33) 
(DSKSETQ $%I34
         '((MDEFINE)
           ((|$take_derivative_wrt_scalar_stateSV1|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
            ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
              ((MPROGN)
               ((MCOND) |$dbg_scalars|
                (($PRINT) "nr0=" $NR0 "out of"
                 (($LENGTH) $SCALARS_IN_MATRIX0))
                T $FALSE)
               ((MSETQ) |$tmp_DER0| 0.)
               ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
                ((MPROGN)
                 (($PRINT) "before length(DER0) is"
                  (($LENGTH) |$der0|))
                 ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
                  ((MSETQ) |$tmp_DER0|
                   ((MPLUS) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
                 ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
                T
                ((MPROGN)
                 ((MCOND) |$dbg_scalars|
                  (($PRINT) "SINGLE term " |$der0| "derivative wrt r="
                   $NR0 "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0)
                   "with nr=" $NR0)
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)))
              T $FALSE))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%I34) 
(DSKSETQ $%O34
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_scalar_stateSV1|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
            ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
              ((MPROGN)
               ((MCOND) |$dbg_scalars|
                (($PRINT) "nr0=" $NR0 "out of"
                 (($LENGTH) $SCALARS_IN_MATRIX0))
                T $FALSE)
               ((MSETQ) |$tmp_DER0| 0.)
               ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
                ((MPROGN)
                 (($PRINT) "before length(DER0) is"
                  (($LENGTH) |$der0|))
                 ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
                  ((MSETQ) |$tmp_DER0|
                   ((MPLUS) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
                 ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
                T
                ((MPROGN)
                 ((MCOND) |$dbg_scalars|
                  (($PRINT) "SINGLE term " |$der0| "derivative wrt r="
                   $NR0 "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0)
                   "with nr=" $NR0)
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)))
              T $FALSE))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%O34) 
(DSKSETQ $%I35
         '((MDEFINE)
           ((|$take_derivative_wrt_scalar_stateSV2|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
            ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
             ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
              (($PRINT)
               "in take_derivative_wrt_scalar_stateSV2 acting on" $LT0
               "terms")
              ((MDO) $NT0 1. NIL NIL $LT0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_states|
                 (($PRINT)
                  "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                  $NT0 "out of" $LT0 "now there are"
                  ((MCOND) ((MNOT) (($NUMBERP) |$der0|))
                   (($LENGTH) |$der0|) T 0.)
                  "terms")
                 T
                 ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                   $NT0 "(step 100) out of" $LT0)
                  T $FALSE))
                ((MSETQ) |$NIused| 0.)
                ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
                ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
                 NIL
                 ((MCOND)
                  ((MNOT)
                   ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                  ((MPROGN)
                   ((MSETQ) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
                   |$end_nr_loop|)
                  T $FALSE))
                ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
                |$end_t0_loop|)))
             T
             ((MPROGN) ((MSETQ) |$der0| $TERM0)
              ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
               NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                ((MPROGN)
                 ((MCOND) |$dbg_wrt_states|
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
                   |$der0| "derivative wrt r=" $NR0 "and"
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)
                T $FALSE))))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%I35) 
(DSKSETQ $%O35
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_scalar_stateSV2|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
            ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
             ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
              (($PRINT)
               "in take_derivative_wrt_scalar_stateSV2 acting on" $LT0
               "terms")
              ((MDO) $NT0 1. NIL NIL $LT0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_states|
                 (($PRINT)
                  "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                  $NT0 "out of" $LT0 "now there are"
                  ((MCOND) ((MNOT) (($NUMBERP) |$der0|))
                   (($LENGTH) |$der0|) T 0.)
                  "terms")
                 T
                 ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                   $NT0 "(step 100) out of" $LT0)
                  T $FALSE))
                ((MSETQ) |$NIused| 0.)
                ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
                ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
                 NIL
                 ((MCOND)
                  ((MNOT)
                   ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                  ((MPROGN)
                   ((MSETQ) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
                   |$end_nr_loop|)
                  T $FALSE))
                ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
                |$end_t0_loop|)))
             T
             ((MPROGN) ((MSETQ) |$der0| $TERM0)
              ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
               NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                ((MPROGN)
                 ((MCOND) |$dbg_wrt_states|
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
                   |$der0| "derivative wrt r=" $NR0 "and"
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)
                T $FALSE))))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%O35) 
(DSKSETQ $%I36
         '((MDEFINE) (($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0)
           ((MPROG)
            ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0
             $NPOW0 $OP0 $IND0 $NFAC0 $NR0 $NS0)
            ((MSETQ) $UTERM00 $UTERM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
             ((MRETURN) $UTERM0) T $FALSE)
            ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
            ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_contract|
               (($PRINT) "      Exam" $FAC0) T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
                ((MCOND)
                 ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
                  ((MNOT) ((MEQUAL) $NPOW0 2.)))
                 (($ERROR) "the power must be 2!! wrong term=" $UTERM0)
                 T $FALSE)
                ((MCOND)
                 ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
                 ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MCOND) ((MEQUAL) $OP0 $LA)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 |$Sk|)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 $K)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE))
               T
               ((MCOND)
                ((MAND) $ISOP0
                 (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
                ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
                 ((MCOND)
                  ((MNOT)
                   (($IS)
                    ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
                  ((MPROGN)
                   ((MSETQ) $OTHERFAC0
                    (($ASSOC) $IND0 $LIST_INDEX_FACS0))
                   ((MSETQ) $NR0 (($INPART) $FAC0 1.))
                   ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
                   ((MCOND) ((MLEQP) $NR0 $NS0)
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $FAC0 0.)
                        (($INPART) $OTHERFAC0 0.))
                       $NR0 (($INPART) $FAC0 2.) $NS0
                       (($INPART) $OTHERFAC0 2.))))
                    T
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $OTHERFAC0 0.)
                        (($INPART) $FAC0 0.))
                       $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                       (($INPART) $FAC0 2.)))))
                   ((MSETQ) $LIST_INDEX_FACS0
                    (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0)
                     $LIST_INDEX_FACS0)))
                  T
                  ((MSETQ) $LIST_INDEX_FACS0
                   (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
                T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
              |$end_fac_loop|))
            ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
             ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
            ((MRETURN) $CTERM0)))) 
(ADDLABEL '$%I36) 
(DSKSETQ $%O36
         '((MDEFINE SIMP) (($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0)
           ((MPROG)
            ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0
             $NPOW0 $OP0 $IND0 $NFAC0 $NR0 $NS0)
            ((MSETQ) $UTERM00 $UTERM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
             ((MRETURN) $UTERM0) T $FALSE)
            ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
            ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_contract|
               (($PRINT) "      Exam" $FAC0) T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
                ((MCOND)
                 ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
                  ((MNOT) ((MEQUAL) $NPOW0 2.)))
                 (($ERROR) "the power must be 2!! wrong term=" $UTERM0)
                 T $FALSE)
                ((MCOND)
                 ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
                 ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MCOND) ((MEQUAL) $OP0 $LA)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 |$Sk|)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 $K)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE))
               T
               ((MCOND)
                ((MAND) $ISOP0
                 (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
                ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
                 ((MCOND)
                  ((MNOT)
                   (($IS)
                    ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
                  ((MPROGN)
                   ((MSETQ) $OTHERFAC0
                    (($ASSOC) $IND0 $LIST_INDEX_FACS0))
                   ((MSETQ) $NR0 (($INPART) $FAC0 1.))
                   ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
                   ((MCOND) ((MLEQP) $NR0 $NS0)
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $FAC0 0.)
                        (($INPART) $OTHERFAC0 0.))
                       $NR0 (($INPART) $FAC0 2.) $NS0
                       (($INPART) $OTHERFAC0 2.))))
                    T
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $OTHERFAC0 0.)
                        (($INPART) $FAC0 0.))
                       $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                       (($INPART) $FAC0 2.)))))
                   ((MSETQ) $LIST_INDEX_FACS0
                    (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0)
                     $LIST_INDEX_FACS0)))
                  T
                  ((MSETQ) $LIST_INDEX_FACS0
                   (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
                T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
              |$end_fac_loop|))
            ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
             ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
            ((MRETURN) $CTERM0)))) 
(ADDLABEL '$%O36) 
(DSKSETQ $%I37
         '((MDEFINE) (($CONTRACT_PAIRS) |$utermS0|)
           ((MPROG) ((MLIST) $SUM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
             ((MPROGN) ((MSETQ) $SUM0 0.)
              ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
               ((MSETQ) $SUM0
                ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
             T
             ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
            ((MRETURN) $SUM0)))) 
(ADDLABEL '$%I37) 
(DSKSETQ $%O37
         '((MDEFINE SIMP) (($CONTRACT_PAIRS) |$utermS0|)
           ((MPROG) ((MLIST) $SUM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
             ((MPROGN) ((MSETQ) $SUM0 0.)
              ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
               ((MSETQ) $SUM0
                ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
             T
             ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
            ((MRETURN) $SUM0)))) 
(ADDLABEL '$%O37) 
(DSKSETQ $%I38 '((MSETQ) |$derivatives_loaded| T)) 
(ADDLABEL '$%I38) 
(DSKSETQ $%O38 'T) 
(ADDLABEL '$%O38) 
(DSKSETQ $%O39 '"/home/igor/tex/NoChaos/maxima.cov/SSTT/20_der.v2.mat") 
(ADDLABEL '$%O39) 
(DSKSETQ $%I40
         '((MCOND) ((MNOT) |$derivatives_loaded|)
           (($ERROR) "Cannot batch 20_der") T $FALSE)) 
(ADDLABEL '$%I40) 
(DSKSETQ $%O40 'NIL) 
(ADDLABEL '$%O40) 
(DSKSETQ $%I41 '(($BATCH) "39_aux_functions_for_amplitudes.v0.mat")) 
(ADDLABEL '$%I41) 
(DSKSETQ $%I42 '(($DEFINE_VARIABLE) |$compute_pp_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I42) 
(DSKSETQ $%O42 'NIL) 
(ADDLABEL '$%O42) 
(DSKSETQ $%I43 '(($DEFINE_VARIABLE) $AP 2. $INTEGER)) 
(ADDLABEL '$%I43) 
(DSKSETQ $%O43 '2.) 
(ADDLABEL '$%O43) 
(DSKSETQ $%I44
         '((MDEFINE) (($TRUE_XX) $R $S)
           ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))) 
(ADDLABEL '$%I44) 
(DSKSETQ $%O44
         '((MDEFINE SIMP) (($TRUE_XX) $R $S)
           ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))) 
(ADDLABEL '$%O44) 
(DSKSETQ $%I45
         '((MDEFINE) ((|$otherN|) $M $N)
           ((MCOND)
            ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
             ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
            3. T
            ((MCOND)
             ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
              ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
             2. T
             ((MCOND)
              ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
               ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
              1. T $FALSE))))) 
(ADDLABEL '$%I45) 
(DSKSETQ $%O45
         '((MDEFINE SIMP) ((|$otherN|) $M $N)
           ((MCOND)
            ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
             ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
            3. T
            ((MCOND)
             ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
              ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
             2. T
             ((MCOND)
              ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
               ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
              1. T $FALSE))))) 
(ADDLABEL '$%O45) 
(DSKSETQ $%I46
         '((MDEFINE) (($COMPUTE_PP3) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MDO) $N 1. NIL NIL |$nn| NIL
              ((MCOND) ((MEQUAL) $M $N)
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
                 $AP))
               T
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
                 ((MPLUS)
                  ((MPLUS) 1.
                   ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))) 
(ADDLABEL '$%I46) 
(DSKSETQ $%O46
         '((MDEFINE SIMP) (($COMPUTE_PP3) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MDO) $N 1. NIL NIL |$nn| NIL
              ((MCOND) ((MEQUAL) $M $N)
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
                 $AP))
               T
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
                 ((MPLUS)
                  ((MPLUS) 1.
                   ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))) 
(ADDLABEL '$%O46) 
(DSKSETQ $%I47
         '((MDEFINE) (($PP3ONSHELL) $M $N) (($NUM_PP3 ARRAY) $M $N))) 
(ADDLABEL '$%I47) 
(DSKSETQ $%O47
         '((MDEFINE SIMP) (($PP3ONSHELL) $M $N)
           (($NUM_PP3 ARRAY) $M $N))) 
(ADDLABEL '$%O47) 
(DSKSETQ $%I48
         '((MSETQ) (($NUM_XX3 ARRAY) 1. 2.)
           ((MQUOTIENT) |$Xi| ((MPLUS) 1. ((MMINUS) |$Xi|))))) 
(ADDLABEL '$%I48) 
(DSKSETQ $%O48
         '((MTIMES SIMP)
           ((MEXPT SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$Xi|))
            -1.)
           |$Xi|)) 
(ADDLABEL '$%O48) 
(DSKSETQ $%I49 '((MSETQ) (($NUM_XX3 ARRAY) 1. 3.) |$Xi|)) 
(ADDLABEL '$%I49) 
(DSKSETQ $%O49 '|$Xi|) 
(ADDLABEL '$%O49) 
(DSKSETQ $%I50 '((MSETQ) (($NUM_XX3 ARRAY) 2. 3.) 1.)) 
(ADDLABEL '$%I50) 
(DSKSETQ $%O50 '1.) 
(ADDLABEL '$%O50) 
(DSKSETQ $%I51
         '((MDEFINE) (($TRUE_GF_XX3) $R $S) (($NUM_XX3 ARRAY) $R $S))) 
(ADDLABEL '$%I51) 
(DSKSETQ $%O51
         '((MDEFINE SIMP) (($TRUE_GF_XX3) $R $S)
           (($NUM_XX3 ARRAY) $R $S))) 
(ADDLABEL '$%O51) 
(DSKSETQ $%I52
         '((MDEFINE) (($GF_XX3) $M $N)
           ((MCOND) ((MEQUAL) $M 1.) |$x1| T
            ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
             ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
              |$x3|))))) 
(ADDLABEL '$%I52) 
(DSKSETQ $%O52
         '((MDEFINE SIMP) (($GF_XX3) $M $N)
           ((MCOND) ((MEQUAL) $M 1.) |$x1| T
            ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
             ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
              |$x3|))))) 
(ADDLABEL '$%O52) 
(DSKSETQ $%I53
         '((MDEFINE) (($COMPUTE_PP4) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
              ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
               $AP)))
            ((MSETQ) |$Mu|
             ((MPLUS)
              ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
              ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
            ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))) 
(ADDLABEL '$%I53) 
(DSKSETQ $%O53
         '((MDEFINE SIMP) (($COMPUTE_PP4) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
              ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
               $AP)))
            ((MSETQ) |$Mu|
             ((MPLUS)
              ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
              ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
            ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))) 
(ADDLABEL '$%O53) 
(DSKSETQ $%I54
         '((MDEFINE) (($PP4ONSHELL) $M $N) (($NUM_PP4 ARRAY) $M $N))) 
(ADDLABEL '$%I54) 
(DSKSETQ $%O54
         '((MDEFINE SIMP) (($PP4ONSHELL) $M $N)
           (($NUM_PP4 ARRAY) $M $N))) 
(ADDLABEL '$%O54) 
(DSKSETQ $%I55
         '((MDEFINE) (($COMPUTE_XX4))
           ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
            (($REMARRAY) $NUM_XX4)
            ((MSETQ) $GF_X_RULES
             ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
              ((MEQUAL) |$om|
               ((MQUOTIENT)
                ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
                 (($XX) 1. 3.))
                (($XX) 2. 4.)))))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
              ((MEQUAL)
               ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.)
                (($XX) 2. 4.))
               ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
            ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
            ((MSETQ) $SO_X13
             (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
            ((MSETQ) $XX4_LIST
             (($MAKELIST)
              (($MAKELIST)
               ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S))
               $S ((MPLUS) $R 1.) |$nn|)
              $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
            ((MSETQ) $XX4_LIST
             (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
            ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
            ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
             (($MAP) ":" ((MLIST) (($LHS) $GFXX0))
              ((MLIST) (($RHS) $GFXX0))))
            ((MSETQ) |$dx3_dOM|
             (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
            ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES))
            |$xx4_done|))) 
(ADDLABEL '$%I55) 
(DSKSETQ $%O55
         '((MDEFINE SIMP) (($COMPUTE_XX4))
           ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
            (($REMARRAY) $NUM_XX4)
            ((MSETQ) $GF_X_RULES
             ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
              ((MEQUAL) |$om|
               ((MQUOTIENT)
                ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
                 (($XX) 1. 3.))
                (($XX) 2. 4.)))))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
              ((MEQUAL)
               ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.)
                (($XX) 2. 4.))
               ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
            ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
            ((MSETQ) $SO_X13
             (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
            ((MSETQ) $XX4_LIST
             (($MAKELIST)
              (($MAKELIST)
               ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S))
               $S ((MPLUS) $R 1.) |$nn|)
              $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
            ((MSETQ) $XX4_LIST
             (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
            ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
            ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
             (($MAP) ":" ((MLIST) (($LHS) $GFXX0))
              ((MLIST) (($RHS) $GFXX0))))
            ((MSETQ) |$dx3_dOM|
             (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
            ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES))
            |$xx4_done|))) 
(ADDLABEL '$%O55) 
(DSKSETQ $%I56
         '((MDEFINE) (($TRUE_GF_XX4) $R $S) (($NUM_XX4 ARRAY) $R $S))) 
(ADDLABEL '$%I56) 
(DSKSETQ $%O56
         '((MDEFINE SIMP) (($TRUE_GF_XX4) $R $S)
           (($NUM_XX4 ARRAY) $R $S))) 
(ADDLABEL '$%O56) 
(DSKSETQ $%I57
         '((MDEFINE) ((|$check_cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
              ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
              ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
              ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
              ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
              ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
              ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
              ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
              ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
              ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%I57) 
(DSKSETQ $%O57
         '((MDEFINE SIMP) ((|$check_cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
              ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
              ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
              ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
              ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
              ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
              ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
              ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
              ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
              ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%O57) 
(DSKSETQ $%I58
         '((MDEFINE) ((|$cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%I58) 
(DSKSETQ $%O58
         '((MDEFINE SIMP) ((|$cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%O58) 
(DSKSETQ $%I59
         '((MDEFINE) ((|$check_cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%I59) 
(DSKSETQ $%O59
         '((MDEFINE SIMP) ((|$check_cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%O59) 
(DSKSETQ $%I60
         '((MDEFINE) ((|$cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%I60) 
(DSKSETQ $%O60
         '((MDEFINE SIMP) ((|$cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%O60) 
(DSKSETQ $%I61
         '((MDEFINE) ((|$check_swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%I61) 
(DSKSETQ $%O61
         '((MDEFINE SIMP) ((|$check_swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%O61) 
(DSKSETQ $%I62
         '((MDEFINE) ((|$swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%I62) 
(DSKSETQ $%O62
         '((MDEFINE SIMP) ((|$swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%O62) 
(DSKSETQ $%I63
         '((MDEFINE) ((|$swap_gfA_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|))) $AMP00)))) 
(ADDLABEL '$%I63) 
(DSKSETQ $%O63
         '((MDEFINE SIMP) ((|$swap_gfA_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|))) $AMP00)))) 
(ADDLABEL '$%O63) 
(DSKSETQ $%I64
         '((MDEFINE) (($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|)
           ((MPROG) ((MSETQ) |$nn| 4.)
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
            ((MSETQ) $GH_00
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) $GH_0P
             (($FACTOR)
              (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_0p|
             (($FACTOR)
              (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_pp|
             (($FACTOR)
              (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.)
               ((MEQUAL) |$Mt| 0.))))
            ((MSETQ) |$gh_TTT0|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTT|
             (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))) 
(ADDLABEL '$%I64) 
(DSKSETQ $%O64
         '((MDEFINE SIMP) (($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|)
           ((MPROG) ((MSETQ) |$nn| 4.)
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
            ((MSETQ) $GH_00
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) $GH_0P
             (($FACTOR)
              (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_0p|
             (($FACTOR)
              (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_pp|
             (($FACTOR)
              (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.)
               ((MEQUAL) |$Mt| 0.))))
            ((MSETQ) |$gh_TTT0|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTT|
             (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))) 
(ADDLABEL '$%O64) 
(DSKSETQ $%I65 '((MSETQ) |$compute_pp_loaded| T)) 
(ADDLABEL '$%I65) 
(DSKSETQ $%O65 'T) 
(ADDLABEL '$%O65) 
(DSKSETQ $%O66
         '"/home/igor/tex/NoChaos/maxima.cov/SSTT/39_aux_functions_for_amplitudes.v0.mat") 
(ADDLABEL '$%O66) 
(DSKSETQ $%I67
         '((MCOND) ((MNOT) |$compute_pp_loaded|)
           (($ERROR) "Cannot batch 39_aux_functions_for_amplitudes") T
           $FALSE)) 
(ADDLABEL '$%I67) 
(DSKSETQ $%O67 'NIL) 
(ADDLABEL '$%O67) 
(DSKSETQ $%I68 '(($BATCH) "32_compute_4pts_amplitude.v0.3.mat")) 
(ADDLABEL '$%I68) 
(DSKSETQ $%I69 '(($DEFINE_VARIABLE) |$amp_4pts_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I69) 
(DSKSETQ $%O69 'NIL) 
(ADDLABEL '$%O69) 
(DSKSETQ $%I70
         '((MDEFINE) (($ORDERXX) $R $S)
           ((MCOND) ((MEQUAL) $R $S) 0. T
            ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
             ((MMINUS) (($XX) $S $R)))))) 
(ADDLABEL '$%I70) 
(DSKSETQ $%O70
         '((MDEFINE SIMP) (($ORDERXX) $R $S)
           ((MCOND) ((MEQUAL) $R $S) 0. T
            ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
             ((MMINUS) (($XX) $S $R)))))) 
(ADDLABEL '$%O70) 
(DSKSETQ $%I71
         '((MDEFINE) (($ORDERPP) $R $S)
           ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))) 
(ADDLABEL '$%I71) 
(DSKSETQ $%O71
         '((MDEFINE SIMP) (($ORDERPP) $R $S)
           ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))) 
(ADDLABEL '$%O71) 
(DSKSETQ $%I72
         '((MDEFINE) (($TRUE_KK) $R $M $S $N)
           ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))) 
(ADDLABEL '$%I72) 
(DSKSETQ $%O72
         '((MDEFINE SIMP) (($TRUE_KK) $R $M $S $N)
           ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))) 
(ADDLABEL '$%O72) 
(DSKSETQ $%I73
         '((MDEFINE) ((|$true_Skk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%I73) 
(DSKSETQ $%O73
         '((MDEFINE SIMP) ((|$true_Skk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%O73) 
(DSKSETQ $%I74
         '((MDEFINE) ((|$true_kSk|) $S $N $R $M)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%I74) 
(DSKSETQ $%O74
         '((MDEFINE SIMP) ((|$true_kSk|) $S $N $R $M)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%O74) 
(DSKSETQ $%I75
         '((MDEFINE) ((|$true_SkSk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
            (($SUM)
             (($SUM)
              ((MTIMES) (($ORDERPP) $T $U)
               ((MEXPT) (($ORDERXX) $R $T) $M)
               ((MEXPT) (($ORDERXX) $S $U) $N))
              $T 1. |$nn|)
             $U 1. |$nn|)))) 
(ADDLABEL '$%I75) 
(DSKSETQ $%O75
         '((MDEFINE SIMP) ((|$true_SkSk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
            (($SUM)
             (($SUM)
              ((MTIMES) (($ORDERPP) $T $U)
               ((MEXPT) (($ORDERXX) $R $T) $M)
               ((MEXPT) (($ORDERXX) $S $U) $N))
              $T 1. |$nn|)
             $U 1. |$nn|)))) 
(ADDLABEL '$%O75) 
(DSKSETQ $%I76
         '((MDEFINE) (($FROM_STATE_TO_ADDEND_LIST) $STATE0)
           ((MPROG)
            ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T
             $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
             ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
            ((MSETQ) $LIST0
             (($MAKELIST) (($INPART) $STATE0 $T) $T 1.
              (($LENGTH) $STATE0)))
            ((MRETURN) $LIST0)))) 
(ADDLABEL '$%I76) 
(DSKSETQ $%O76
         '((MDEFINE SIMP) (($FROM_STATE_TO_ADDEND_LIST) $STATE0)
           ((MPROG)
            ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T
             $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
             ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
            ((MSETQ) $LIST0
             (($MAKELIST) (($INPART) $STATE0 $T) $T 1.
              (($LENGTH) $STATE0)))
            ((MRETURN) $LIST0)))) 
(ADDLABEL '$%O76) 
(DSKSETQ $%I77
         '((MDEFINE)
           (($EXTRACT_AND_NORMALIZE_COEFFS)
            $LIST_OF_LISTS_OF_SUBSTATES0)
           ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
            ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
              ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
               ((MPROGN) ((MSETQ) $S00 $S0)
                ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                 ((MPROGN)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)))
                ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
                 ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                  ((MPROGN)
                   ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
                   ((MCOND) ((MGREATERP) $POW0 0.)
                    ((MSETQ) $S00
                     ((MTIMES)
                      ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                      ((MEXPT)
                       ((MQUOTIENT)
                        ((MQUOTIENT) ((MMINUS) 1.)
                         ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                        ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                       $POW0)))
                    T $FALSE))))
                ((MCOND)
                 ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
                  ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
                 (($ERROR)
                  "extract_and_normalize_coeffs cannot compute normalized coeff from"
                  $S0 "left over is" $S00)
                 T $FALSE)
                ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
              ((MSETQ) $COEFFS_LIST0
               (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
            ((MRETURN) $COEFFS_LIST0)))) 
(ADDLABEL '$%I77) 
(DSKSETQ $%O77
         '((MDEFINE SIMP)
           (($EXTRACT_AND_NORMALIZE_COEFFS)
            $LIST_OF_LISTS_OF_SUBSTATES0)
           ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
            ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
              ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
               ((MPROGN) ((MSETQ) $S00 $S0)
                ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                 ((MPROGN)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)))
                ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
                 ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                  ((MPROGN)
                   ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
                   ((MCOND) ((MGREATERP) $POW0 0.)
                    ((MSETQ) $S00
                     ((MTIMES)
                      ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                      ((MEXPT)
                       ((MQUOTIENT)
                        ((MQUOTIENT) ((MMINUS) 1.)
                         ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                        ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                       $POW0)))
                    T $FALSE))))
                ((MCOND)
                 ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
                  ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
                 (($ERROR)
                  "extract_and_normalize_coeffs cannot compute normalized coeff from"
                  $S0 "left over is" $S00)
                 T $FALSE)
                ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
              ((MSETQ) $COEFFS_LIST0
               (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
            ((MRETURN) $COEFFS_LIST0)))) 
(ADDLABEL '$%O77) 
(DSKSETQ $%I78
         '((MDEFINE) ((|$amplitudeN4V1|) $STATES_LIST0)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) |$Partials0|
                  (($ENDCONS)
                   ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                    $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                   |$Partials0|))
                 ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I78) 
(DSKSETQ $%O78
         '((MDEFINE SIMP) ((|$amplitudeN4V1|) $STATES_LIST0)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) |$Partials0|
                  (($ENDCONS)
                   ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                    $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                   |$Partials0|))
                 ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O78) 
(DSKSETQ $%I79
         '((MDEFINE)
           ((|$amplitudeN4V1_list|) $STATES_LIST0
            $CHECKPOINT_SAVE_FILENAME)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MPROGN)
              ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
               ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
                ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                 ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                  (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                   "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                   (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                   (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                   "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                   "s")
                  ((MSETQ) $LIST_OF_SUBSTATES0
                   ((MLIST)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                  (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                  ((MSETQ) $SL0
                   (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                    $LIST_OF_SUBSTATES0))
                  ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                  ((MSETQ) $NAS_LIST0
                   (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                  ((MSETQ) $US0
                   ((|$compute_levels_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS0
                   ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS_LIST0
                   (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                  ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                  ((MSETQ) $EI0
                   (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                    $DS_RULES0))
                  ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                  ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Computed the expression on which we must act with derivatives in"
                   ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                  ((MSETQ) $PARTIAL_AMP0
                   ((MTIMES)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
                    ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                     $EX_EI0)))
                  ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Taken the derivatives and computed the partial amplitude in"
                   ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                   "s")
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                    |$Partials0|))
                  |$end_3_loops|))))
              (($SAVE)
               (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_"
                (($STRING) $NA1) ".lisp")
               $NA1 $STATES_LIST0 |$Partials0|)
              |$end_na1_loop|))
            ((MRETURN) |$Partials0|)))) 
(ADDLABEL '$%I79) 
(DSKSETQ $%O79
         '((MDEFINE SIMP)
           ((|$amplitudeN4V1_list|) $STATES_LIST0
            $CHECKPOINT_SAVE_FILENAME)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MPROGN)
              ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
               ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
                ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                 ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                  (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                   "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                   (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                   (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                   "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                   "s")
                  ((MSETQ) $LIST_OF_SUBSTATES0
                   ((MLIST)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                  (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                  ((MSETQ) $SL0
                   (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                    $LIST_OF_SUBSTATES0))
                  ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                  ((MSETQ) $NAS_LIST0
                   (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                  ((MSETQ) $US0
                   ((|$compute_levels_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS0
                   ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS_LIST0
                   (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                  ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                  ((MSETQ) $EI0
                   (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                    $DS_RULES0))
                  ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                  ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Computed the expression on which we must act with derivatives in"
                   ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                  ((MSETQ) $PARTIAL_AMP0
                   ((MTIMES)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
                    ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                     $EX_EI0)))
                  ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Taken the derivatives and computed the partial amplitude in"
                   ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                   "s")
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                    |$Partials0|))
                  |$end_3_loops|))))
              (($SAVE)
               (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_"
                (($STRING) $NA1) ".lisp")
               $NA1 $STATES_LIST0 |$Partials0|)
              |$end_na1_loop|))
            ((MRETURN) |$Partials0|)))) 
(ADDLABEL '$%O79) 
(DSKSETQ $%I80
         '((MDEFINE)
           ((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                  (($RATSIMP)
                   (($EV) $FINAL_PARTIAL_AMP0
                    ((MEQUAL) $PP $PP4ONSHELL)
                    ((MEQUAL) $XX $TRUE_GF_XX4))))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I80) 
(DSKSETQ $%O80
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                  (($RATSIMP)
                   (($EV) $FINAL_PARTIAL_AMP0
                    ((MEQUAL) $PP $PP4ONSHELL)
                    ((MEQUAL) $XX $TRUE_GF_XX4))))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O80) 
(DSKSETQ $%I81
         '((MDEFINE)
           ((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I81) 
(DSKSETQ $%O81
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O81) 
(DSKSETQ $%I82
         '((MDEFINE)
           ((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratexpand the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
                  "terms")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I82) 
(DSKSETQ $%O82
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratexpand the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
                  "terms")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O82) 
(DSKSETQ $%I83 '((MSETQ) |$amp_4pts_loaded| T)) 
(ADDLABEL '$%I83) 
(DSKSETQ $%O83 'T) 
(ADDLABEL '$%O83) 
(DSKSETQ $%O84
         '"/home/igor/tex/NoChaos/maxima.cov/SSTT/32_compute_4pts_amplitude.v0.3.mat") 
(ADDLABEL '$%O84) 
(DSKSETQ $%I85
         '((MCOND) ((MNOT) |$amp_4pts_loaded|)
           (($ERROR) "Cannot batch 32_compute_4pts_amplitude") T
           $FALSE)) 
(ADDLABEL '$%I85) 
(DSKSETQ $%O85 'NIL) 
(ADDLABEL '$%O85) 
(DSKSETQ $%I86 '(($BATCH) "40_define_test_states.v1.mat")) 
(ADDLABEL '$%I86) 
(DSKSETQ $%I87
         '((MDEFINE) ((|$SetStates|) |$dd0|)
           ((MPROG) ((MSETQ) |$Lev0| 2.)
            ((MSETQ) |$Null2|
             (($EV)
              ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
               ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
               ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
               ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 3.)
            ((MSETQ) |$Null3|
             (($EV)
              ((MPLUS)
               ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.)
                |$dd|)
               ((MMINUS)
                ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.)
                 |$dd|))
               ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
               ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 0.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 3.))
               ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$dd| |$dd0|)))
            ((MSETQ) |$Lev0| 4.)
            ((MSETQ) |$S4z|
             ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
              ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 5742. (($P) 2. 2.))
              ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
            ((MSETQ) |$S4m|
             ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
              ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 2268. (($P) 2. 2.))
              ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
              ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S4r1|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.) |$d|)
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.))
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 4.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r2|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.)
                |$d|)
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 4. 0.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
               ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r3|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 3. 1.))
               ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.))
               ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1|
             (($EV)
              ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
               ((MTIMES) 624. (($P) 3. 1.))
               ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 936. (($P) 2. 2.))
               ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES)
                ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
                 ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
            ((MSETQ) |$Null4r2|
             ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
              ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 4050. (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null4g|
             (($EV)
              ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|)
                2.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                8.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
                6.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|)
                72.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
               ((MTIMES) 6. (($P) 3. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
               ((MTIMES) 3. (($P) 2. 2.))
               ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
               ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
               ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
               ((MQUOTIENT)
                ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
                6.)
               ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.))
                72.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4cr|
             ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
              ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S6m|
             ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
              ((MTIMES) 28320. (($P) 5. 1.))
              ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 82400. (($P) 3. 3.))
              ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S6z|
             ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
              ((MTIMES) 1177320. (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
              ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 929500. (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
            ((MSETQ) |$Null6r16|
             ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
              ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
              ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 3074625000. (($P) 3. 3.))
              ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.))
              ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
              ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
            ((MSETQ) |$Null6g|
             (($EV)
              ((MPLUS)
               ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
               ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
               ((MQUOTIENT)
                ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|))
                4.)
               ((MQUOTIENT)
                ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|) 168.)
               ((MQUOTIENT)
                ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)
                 |$d|)
                280.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
               ((MQUOTIENT)
                ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MMINUS)
                 ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|) 378.)
               ((MQUOTIENT)
                ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
                 |$d|)
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.)
                 |$d|)
                945.)
               ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|) 2520.)
               ((MQUOTIENT)
                ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                140.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)
                 |$d|)
                252.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|) 7560.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.)))
                18.)
               ((MTIMES) 110. (($P) 5. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
               ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
               ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.))
                12.)
               ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
               ((MQUOTIENT)
                ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.))
                70.)
               ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
               ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.))
                7.)
               ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
               ((MQUOTIENT)
                ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.))
                54.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.))
                6.)
               ((MQUOTIENT)
                ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.)
                 (($P) 3. 0.))
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.)
                 (($P) 3. 0.))
                3780.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
                14.)
               ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
               ((MQUOTIENT)
                ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
                28.)
               ((MQUOTIENT)
                ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.))
                45.)
               ((MQUOTIENT)
                ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.))
                280.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
                 (($P) 2. 0.))
                140.)
               ((MQUOTIENT)
                ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.))
                630.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 1. 1.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
                37800.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 8.)
            ((MSETQ) |$S8m1|
             ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.)
               (($P) 7. 0.))
              ((MTIMES) 8289945720. (($P) 6. 2.))
              ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
              ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 0.))
              ((MTIMES) 8399122200. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 1.))
              ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 4515839300.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 300059350. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2066129100.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 47098800. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
            ((MSETQ) |$S8m2|
             ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) 51399096. (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
              ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
              ((MTIMES) 46431000. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
              ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1903750. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
              ((MTIMES) 419373360. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 6188984592. (($P) 5. 3.))
              ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 20048000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 8144150. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 23738400. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
              ((MTIMES) 359941680. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 5264441616. (($P) 5. 3.))
              ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 17416000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6809950. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 20437200. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S10z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
              ((MTIMES) 94471732800. (($P) 9. 1.))
              ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 1017474393600. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1805580000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
              ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.)
               (($P) 6. 1.))
              ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 607282147584. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 20082748000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 36082698000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 23408646912.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 28894320000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 771289485750.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 11311477275. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 612360000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 575909838000.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 816480000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 27552406000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 34574400000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 11854080000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 40166544600. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 2. 2.))))
            ((MSETQ) |$S10z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
              ((MTIMES) 65112321600. (($P) 9. 1.))
              ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 690708211200. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 7. 1.))
              ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
              ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 2261880000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 6. 0.))
              ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 376838832384. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 3.))
              ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 2.))
              ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 11114538000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 24356973312.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.)
               (($P) 4. 4.))
              ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6161648325.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 14804370000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
              ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1210524000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6667920000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 359389840950.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
               (($P) 4. 1.))
              ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1210524000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 338354074800.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 16134720000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 18276010200. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))))
            ((MSETQ) |$S103z|
             ((MPLUS)
              ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
              ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
              ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.)
               (($P) 9. 0.))
              ((MTIMES) 36360611332200. (($P) 8. 2.))
              ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
              ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
              ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1631223468000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.)
               (($P) 7. 0.))
              ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 7. 0.))
              ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) 372093476932800. (($P) 6. 4.))
              ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.)
               (($P) 6. 2.))
              ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
              ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.)
               (($P) 6. 0.))
              ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 540966535200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 6. 0.))
              ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.)
               (($P) 5. 3.))
              ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 1170019452000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.)
               (($P) 5. 2.))
              ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
              ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 4662858416400.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.)
               (($P) 5. 0.))
              ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
              ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 5. 0.))
              ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 805050582525.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 3.))
              ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 9453628800.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
              ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
              ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 4. 2.))
              ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 40416163200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 237200140800.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 112702665600.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
               (($P) 4. 1.))
              ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 161245123200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 4. 1.))
              ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 232452259200. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 324362765475. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.)
               (($P) 4. 0.))
              ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 811066032000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
              ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 7740984220200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
              ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 185345126400.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 430303104000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
              ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 3. 2.))
              ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 437098032000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 296415302400. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 37933056000. (($P) 1. 0.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 270273024000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 552463430400.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
              ((MTIMES) 300421900800. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
               ((MEXPT) (($P) 3. 0.) 3.))
              ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.)
               (($P) 2. 1.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 441839664000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 14224896000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 10668672000.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 8001504000.)
               ((MEXPT) (($P) 1. 0.) 2.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 99574272000.)
               ((MEXPT) (($P) 1. 1.) 3.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 3.))
              ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 16003008000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.)
               (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 4.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 3.))))
            |$states_defined|))) 
(ADDLABEL '$%I87) 
(DSKSETQ $%O87
         '((MDEFINE SIMP) ((|$SetStates|) |$dd0|)
           ((MPROG) ((MSETQ) |$Lev0| 2.)
            ((MSETQ) |$Null2|
             (($EV)
              ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
               ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
               ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
               ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 3.)
            ((MSETQ) |$Null3|
             (($EV)
              ((MPLUS)
               ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.)
                |$dd|)
               ((MMINUS)
                ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.)
                 |$dd|))
               ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
               ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 0.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 3.))
               ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$dd| |$dd0|)))
            ((MSETQ) |$Lev0| 4.)
            ((MSETQ) |$S4z|
             ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
              ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 5742. (($P) 2. 2.))
              ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
            ((MSETQ) |$S4m|
             ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
              ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 2268. (($P) 2. 2.))
              ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
              ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S4r1|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.) |$d|)
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.))
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 4.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r2|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.)
                |$d|)
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 4. 0.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
               ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r3|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 3. 1.))
               ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.))
               ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1|
             (($EV)
              ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
               ((MTIMES) 624. (($P) 3. 1.))
               ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 936. (($P) 2. 2.))
               ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES)
                ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
                 ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
            ((MSETQ) |$Null4r2|
             ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
              ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 4050. (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null4g|
             (($EV)
              ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|)
                2.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                8.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
                6.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|)
                72.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
               ((MTIMES) 6. (($P) 3. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
               ((MTIMES) 3. (($P) 2. 2.))
               ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
               ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
               ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
               ((MQUOTIENT)
                ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
                6.)
               ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.))
                72.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4cr|
             ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
              ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S6m|
             ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
              ((MTIMES) 28320. (($P) 5. 1.))
              ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 82400. (($P) 3. 3.))
              ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S6z|
             ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
              ((MTIMES) 1177320. (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
              ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 929500. (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
            ((MSETQ) |$Null6r16|
             ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
              ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
              ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 3074625000. (($P) 3. 3.))
              ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.))
              ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
              ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
            ((MSETQ) |$Null6g|
             (($EV)
              ((MPLUS)
               ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
               ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
               ((MQUOTIENT)
                ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|))
                4.)
               ((MQUOTIENT)
                ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|) 168.)
               ((MQUOTIENT)
                ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)
                 |$d|)
                280.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
               ((MQUOTIENT)
                ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MMINUS)
                 ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|) 378.)
               ((MQUOTIENT)
                ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
                 |$d|)
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.)
                 |$d|)
                945.)
               ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|) 2520.)
               ((MQUOTIENT)
                ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                140.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)
                 |$d|)
                252.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|) 7560.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.)))
                18.)
               ((MTIMES) 110. (($P) 5. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
               ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
               ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.))
                12.)
               ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
               ((MQUOTIENT)
                ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.))
                70.)
               ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
               ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.))
                7.)
               ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
               ((MQUOTIENT)
                ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.))
                54.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.))
                6.)
               ((MQUOTIENT)
                ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.)
                 (($P) 3. 0.))
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.)
                 (($P) 3. 0.))
                3780.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
                14.)
               ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
               ((MQUOTIENT)
                ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
                28.)
               ((MQUOTIENT)
                ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.))
                45.)
               ((MQUOTIENT)
                ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.))
                280.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
                 (($P) 2. 0.))
                140.)
               ((MQUOTIENT)
                ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.))
                630.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 1. 1.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
                37800.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 8.)
            ((MSETQ) |$S8m1|
             ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.)
               (($P) 7. 0.))
              ((MTIMES) 8289945720. (($P) 6. 2.))
              ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
              ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 0.))
              ((MTIMES) 8399122200. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 1.))
              ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 4515839300.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 300059350. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2066129100.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 47098800. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
            ((MSETQ) |$S8m2|
             ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) 51399096. (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
              ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
              ((MTIMES) 46431000. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
              ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1903750. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
              ((MTIMES) 419373360. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 6188984592. (($P) 5. 3.))
              ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 20048000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 8144150. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 23738400. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
              ((MTIMES) 359941680. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 5264441616. (($P) 5. 3.))
              ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 17416000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6809950. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 20437200. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S10z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
              ((MTIMES) 94471732800. (($P) 9. 1.))
              ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 1017474393600. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1805580000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
              ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.)
               (($P) 6. 1.))
              ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 607282147584. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 20082748000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 36082698000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 23408646912.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 28894320000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 771289485750.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 11311477275. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 612360000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 575909838000.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 816480000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 27552406000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 34574400000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 11854080000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 40166544600. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 2. 2.))))
            ((MSETQ) |$S10z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
              ((MTIMES) 65112321600. (($P) 9. 1.))
              ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 690708211200. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 7. 1.))
              ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
              ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 2261880000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 6. 0.))
              ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 376838832384. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 3.))
              ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 2.))
              ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 11114538000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 24356973312.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.)
               (($P) 4. 4.))
              ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6161648325.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 14804370000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
              ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1210524000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6667920000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 359389840950.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
               (($P) 4. 1.))
              ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1210524000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 338354074800.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 16134720000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 18276010200. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))))
            ((MSETQ) |$S103z|
             ((MPLUS)
              ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
              ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
              ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.)
               (($P) 9. 0.))
              ((MTIMES) 36360611332200. (($P) 8. 2.))
              ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
              ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
              ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1631223468000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.)
               (($P) 7. 0.))
              ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 7. 0.))
              ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) 372093476932800. (($P) 6. 4.))
              ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.)
               (($P) 6. 2.))
              ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
              ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.)
               (($P) 6. 0.))
              ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 540966535200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 6. 0.))
              ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.)
               (($P) 5. 3.))
              ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 1170019452000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.)
               (($P) 5. 2.))
              ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
              ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 4662858416400.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.)
               (($P) 5. 0.))
              ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
              ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 5. 0.))
              ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 805050582525.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 3.))
              ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 9453628800.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
              ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
              ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 4. 2.))
              ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 40416163200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 237200140800.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 112702665600.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
               (($P) 4. 1.))
              ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 161245123200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 4. 1.))
              ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 232452259200. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 324362765475. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.)
               (($P) 4. 0.))
              ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 811066032000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
              ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 7740984220200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
              ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 185345126400.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 430303104000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
              ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 3. 2.))
              ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 437098032000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 296415302400. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 37933056000. (($P) 1. 0.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 270273024000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 552463430400.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
              ((MTIMES) 300421900800. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
               ((MEXPT) (($P) 3. 0.) 3.))
              ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.)
               (($P) 2. 1.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 441839664000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 14224896000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 10668672000.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 8001504000.)
               ((MEXPT) (($P) 1. 0.) 2.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 99574272000.)
               ((MEXPT) (($P) 1. 1.) 3.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 3.))
              ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 16003008000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.)
               (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 4.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 3.))))
            |$states_defined|))) 
(ADDLABEL '$%O87) 
(DSKSETQ $%O88
         '"/home/igor/tex/NoChaos/maxima.cov/SSTT/40_define_test_states.v1.mat") 
(ADDLABEL '$%O88) 
(DSKSETQ $%I89 '(($SET_NUMBER_OF_PARTICLE) 4.)) 
(ADDLABEL '$%I89) 
(DSKSETQ $%O89 '$DONE) 
(ADDLABEL '$%O89) 
(DSKSETQ $%I90 '((|$SetStates|) 26.)) 
(ADDLABEL '$%I90) 
(DSKSETQ $%O90 '|$states_defined|) 
(ADDLABEL '$%O90) 
(DSKSETQ $%I91 '(($BATCH) "SSSS_w_ghTTTT_dx3.mat")) 
(ADDLABEL '$%I91) 
(DSKSETQ $%I92
         '((MDEFINE)
           ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|)
            ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
            ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
            ((MSETQ) |$Asss|
             ((|$gf_amplitudeN4V2|)
              ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
              ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
            ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "Step0: amplitude computation time"
             ((MPLUS) $TI1 ((MMINUS) $TI0)))
            ((MRETURN) |$Asss|)))) 
(ADDLABEL '$%I92) 
(DSKSETQ $%O92
         '((MDEFINE SIMP)
           ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|)
            ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
            ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
            ((MSETQ) |$Asss|
             ((|$gf_amplitudeN4V2|)
              ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
              ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
            ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "Step0: amplitude computation time"
             ((MPLUS) $TI1 ((MMINUS) $TI0)))
            ((MRETURN) |$Asss|)))) 
(ADDLABEL '$%O92) 
(DSKSETQ $%I93 '((MDEFINE) ((|$SSSSstep1|) |$AmpS40|) |$AmpS40|)) 
(ADDLABEL '$%I93) 
(DSKSETQ $%O93 '((MDEFINE SIMP) ((|$SSSSstep1|) |$AmpS40|) |$AmpS40|)) 
(ADDLABEL '$%O93) 
(DSKSETQ $%I94
         '((MDEFINE)
           ((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
            ((MSETQ) |$Assss0|
             ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
              |$Sc4| |$l4| |$dd0|))
            ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
            ((MSETQ) |$f_Assss|
             (($RATSIMP)
              (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "simplification computation time"
             ((MPLUS) $TI2 ((MMINUS) $TI1)))
            ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
            (($PRINT) "computation times" $TI0 $TI1 $TI2)
            ((MSETQ) $GH_0
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt0|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) |$tttt|
             (($FACTOR)
              (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_0 |$tttt0|)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT_dx3|
             (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
            (($PRINT) "factors from ghosts and momenta and measure"
             |$gh_TTTT_dx3|)
            ((MSETQ) $FINAL_AMP_DX
             (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
            ((MRETURN)
             ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
              (($FACTOR) |$dx3_dOM|)))))) 
(ADDLABEL '$%I94) 
(DSKSETQ $%O94
         '((MDEFINE SIMP)
           ((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
            ((MSETQ) |$Assss0|
             ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
              |$Sc4| |$l4| |$dd0|))
            ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
            ((MSETQ) |$f_Assss|
             (($RATSIMP)
              (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "simplification computation time"
             ((MPLUS) $TI2 ((MMINUS) $TI1)))
            ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
            (($PRINT) "computation times" $TI0 $TI1 $TI2)
            ((MSETQ) $GH_0
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt0|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) |$tttt|
             (($FACTOR)
              (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_0 |$tttt0|)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT_dx3|
             (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
            (($PRINT) "factors from ghosts and momenta and measure"
             |$gh_TTTT_dx3|)
            ((MSETQ) $FINAL_AMP_DX
             (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
            ((MRETURN)
             ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
              (($FACTOR) |$dx3_dOM|)))))) 
(ADDLABEL '$%O94) 
(DSKSETQ $%O95
         '"/home/igor/tex/NoChaos/maxima.cov/SSTT/SSSS_w_ghTTTT_dx3.mat") 
(ADDLABEL '$%O95) 
(DSKSETQ $%I96
         '(($EV) (($DECLARE) |$Ms| $INTEGER)
           (($DECLARE) |$Mt| $INTEGER) (($COMPILE) $ALL))) 
(ADDLABEL '$%I96) 
(DSKSETQ $%O96 '$DONE) 
(ADDLABEL '$%O96) 
(DSKSETQ $%I97 '((MSETQ) |$qq1| ((MSETQ) |$qq2| ((MSETQ) |$qq3| 1.)))) 
(ADDLABEL '$%I97) 
(DSKSETQ $%O97 '1.) 
(ADDLABEL '$%O97) 
(DSKSETQ $%I98 '((MSETQ) |$nq1| ((MSETQ) |$nq2| ((MSETQ) |$nq3| 0.)))) 
(ADDLABEL '$%I98) 
(DSKSETQ $%O98 '0.) 
(ADDLABEL '$%O98) 
(DSKSETQ $%I99 '((MSETQ) |$filename| "S6zTTS4z.lisp")) 
(ADDLABEL '$%I99) 
(DSKSETQ $%O99 '"S6zTTS4z.lisp") 
(ADDLABEL '$%O99) 
(DSKSETQ $%I100 '((MSETQ) |$qq| |$S6z|)) 
(ADDLABEL '$%I100) 
(DSKSETQ $%O100
         '((MPLUS SIMP)
           ((MTIMES SIMP) 6750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -20250. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 12275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -6750. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 15950. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 1900. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -7975. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 251225. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -43875. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9720. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 75700. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -337500. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 100680. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -191400. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 929500. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 79515. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -141150. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 214110. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1872750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18168. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1177320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -226500. (($P SIMP) 6. 0.)))) 
(ADDLABEL '$%O100) 
(DSKSETQ $%I101 '((MSETQ) |$nq| 6.)) 
(ADDLABEL '$%I101) 
(DSKSETQ $%O101 '6.) 
(ADDLABEL '$%O101) 
(DSKSETQ $%I102 '((MSETQ) |$qq3| |$S4z|)) 
(ADDLABEL '$%I102) 
(DSKSETQ $%O102
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADDLABEL '$%O102) 
(DSKSETQ $%I103 '((MSETQ) |$nq3| 4.)) 
(ADDLABEL '$%I103) 
(DSKSETQ $%O103 '4.) 
(ADDLABEL '$%O103) 
(DSKSETQ $%I104
         '((MSETQ) |$a1234|
           ((|$gf_SSSSV3|) |$qq| |$nq| |$qq1| |$nq1| |$qq2| |$nq2|
            |$qq3| |$nq3| ""))) 
(ADDLABEL '$%I104) 
(DSKSETQ $%O104
         '((MLIST SIMP)
           ((MTIMES SIMP FACTORED) -32.
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -8. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MPLUS SIMP IRREDUCIBLE) -12271248.
             ((MTIMES SIMP RATSIMP) 1735312. |$Ms|)
             ((MTIMES SIMP) 18108972. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) -2875092. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) -6020368. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP) 1674000. ((MEXPT SIMP RATSIMP) |$Ms| 5.))
             ((MTIMES SIMP RATSIMP) 98169984. |$om|)
             ((MTIMES SIMP RATSIMP) -78115016. |$Ms| |$om|)
             ((MTIMES SIMP) -191940548. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP) 59907988. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP) 69910656. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$om|)
             ((MTIMES SIMP) -17982000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$om|)
             ((MTIMES SIMP RATSIMP) -24542496. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) 3470624. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) 53538368. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 1857632. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -19224000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -2840544524.
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 5201840814. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 1391049722. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -246936612. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -398834376. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 75654000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 685884804. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -612062082. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -1393985900.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -300132240. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 165658400. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -48590928. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -1300664. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 134732304. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 79150400. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 68483286796.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -22428954004. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3969613360.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -612504656. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1111918320. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -156276000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -29842118228. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -8138209996. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 4254007052. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 2100934904. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -545137600. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 4093007448. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 4208788076. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 324370680. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -540833600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -182119248. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -342398336. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -149488000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -4920611951.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -29300852348. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 10785503248.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1784780040. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -1341459360.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 158760000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -54045497944. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 35794637448. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 413715552. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -4981348840.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 848970800. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 24447846360.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -8340760084. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -4195601208.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1387549600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -4472555472.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -305704184. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 823085600. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 276387120. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 149938800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 211149523784.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -39703928418. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -14175686364.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 2151406056. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 364454640. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -63504000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -39703928418. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -9396302888. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -3756693388.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 4132217592. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -608576400. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -14175686364.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -3756693388. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 7931136240. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1616204000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 2151406056. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 4132217592. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1616204000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 364454640. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -608576400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -63504000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -4920611951.
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -54045497944. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 24447846360.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -4472555472.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 276387120. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -29300852348. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 35794637448. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -8340760084.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -305704184. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 149938800. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 10785503248.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 413715552. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -4195601208.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 823085600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1784780040. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -4981348840. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1387549600. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1341459360.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 848970800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 158760000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 68483286796.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -29842118228. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 4093007448. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -182119248. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -22428954004. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -8138209996. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 4208788076. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -342398336. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -3969613360.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 4254007052. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 324370680. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -149488000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -612504656. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 2100934904. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -540833600. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 1111918320. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -545137600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -156276000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2840544524.
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 685884804. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -48590928. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 5201840814. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -612062082. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1300664. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1391049722. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1393985900. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 134732304. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -246936612. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -300132240. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 79150400. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -398834376. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 165658400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 75654000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 98169984. ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -24542496. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -78115016. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 3470624. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -191940548. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 53538368. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 59907988. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1857632. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 69910656. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -19224000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -17982000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -12271248.
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 1735312. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 18108972. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -2875092. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -6020368. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 1674000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))))
           ((MTIMES SIMP FACTORED) -32. ((MEXPT SIMP) |$om| -4.)
            ((MPLUS SIMP IRREDUCIBLE) -12271248.
             ((MTIMES SIMP RATSIMP) 1735312. |$Ms|)
             ((MTIMES SIMP) 18108972. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) -2875092. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) -6020368. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP) 1674000. ((MEXPT SIMP RATSIMP) |$Ms| 5.))
             ((MTIMES SIMP RATSIMP) 98169984. |$om|)
             ((MTIMES SIMP RATSIMP) -78115016. |$Ms| |$om|)
             ((MTIMES SIMP) -191940548. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP) 59907988. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP) 69910656. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$om|)
             ((MTIMES SIMP) -17982000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$om|)
             ((MTIMES SIMP RATSIMP) -24542496. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) 3470624. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) 53538368. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 1857632. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -19224000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -2840544524.
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 5201840814. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 1391049722. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -246936612. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -398834376. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 75654000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 685884804. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -612062082. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -1393985900.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -300132240. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 165658400. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -48590928. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -1300664. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 134732304. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 79150400. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 68483286796.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -22428954004. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3969613360.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -612504656. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1111918320. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -156276000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -29842118228. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -8138209996. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 4254007052. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 2100934904. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -545137600. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 4093007448. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 4208788076. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 324370680. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -540833600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -182119248. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -342398336. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -149488000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -4920611951.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -29300852348. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 10785503248.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1784780040. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -1341459360.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 158760000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -54045497944. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 35794637448. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 413715552. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -4981348840.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 848970800. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 24447846360.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -8340760084. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -4195601208.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1387549600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -4472555472.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -305704184. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 823085600. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 276387120. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 149938800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 211149523784.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -39703928418. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -14175686364.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 2151406056. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 364454640. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -63504000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -39703928418. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -9396302888. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -3756693388.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 4132217592. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -608576400. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -14175686364.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -3756693388. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 7931136240. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1616204000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 2151406056. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 4132217592. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1616204000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 364454640. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -608576400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -63504000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -4920611951.
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -54045497944. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 24447846360.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -4472555472.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 276387120. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -29300852348. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 35794637448. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -8340760084.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -305704184. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 149938800. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 10785503248.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 413715552. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -4195601208.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 823085600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1784780040. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -4981348840. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1387549600. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1341459360.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 848970800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 158760000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 68483286796.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -29842118228. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 4093007448. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -182119248. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -22428954004. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -8138209996. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 4208788076. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -342398336. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -3969613360.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 4254007052. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 324370680. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -149488000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -612504656. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 2100934904. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -540833600. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 1111918320. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -545137600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -156276000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2840544524.
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 685884804. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -48590928. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 5201840814. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -612062082. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1300664. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1391049722. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1393985900. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 134732304. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -246936612. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -300132240. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 79150400. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -398834376. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 165658400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 75654000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 98169984. ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -24542496. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -78115016. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 3470624. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -191940548. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 53538368. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 59907988. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1857632. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 69910656. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -19224000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -17982000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -12271248.
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 1735312. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 18108972. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -2875092. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -6020368. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 1674000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) -2.)
            ((MEXPT SIMP) |$Xi| -10.))
           ((MTIMES SIMP FACTORED)
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -8. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) 2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 2.)
            ((MEXPT SIMP) |$Xi| 10.))
           ((MTIMES SIMP FACTORED) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|)
            |$Xi|
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -2.)))) 
(ADDLABEL '$%O104) 
(DSKSETQ $%I105 '((|$a1234| ARRAY) 1.)) 
(ADDLABEL '$%I105) 
(DSKSETQ $%O105
         '((MTIMES SIMP FACTORED) -32.
           ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
            ((MPLUS SIMP) -8. ((MTIMES SIMP) 2. |$Ms|)
             ((MTIMES SIMP) 2. |$Mt|)))
           ((MEXPT SIMP) |$om|
            ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
           ((MPLUS SIMP IRREDUCIBLE) -12271248.
            ((MTIMES SIMP RATSIMP) 1735312. |$Ms|)
            ((MTIMES SIMP) 18108972. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
            ((MTIMES SIMP) -2875092. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
            ((MTIMES SIMP) -6020368. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
            ((MTIMES SIMP) 1674000. ((MEXPT SIMP RATSIMP) |$Ms| 5.))
            ((MTIMES SIMP RATSIMP) 98169984. |$om|)
            ((MTIMES SIMP RATSIMP) -78115016. |$Ms| |$om|)
            ((MTIMES SIMP) -191940548. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$om|)
            ((MTIMES SIMP) 59907988. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$om|)
            ((MTIMES SIMP) 69910656. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
             |$om|)
            ((MTIMES SIMP) -17982000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
             |$om|)
            ((MTIMES SIMP RATSIMP) -24542496. |$Mt| |$om|)
            ((MTIMES SIMP RATSIMP) 3470624. |$Ms| |$Mt| |$om|)
            ((MTIMES SIMP) 53538368. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| |$om|)
            ((MTIMES SIMP) 1857632. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$Mt| |$om|)
            ((MTIMES SIMP) -19224000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
             |$Mt| |$om|)
            ((MTIMES SIMP) -2840544524.
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 5201840814. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 1391049722. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) -246936612. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) -398834376. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 75654000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 685884804. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) -612062082. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) -1393985900. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) -300132240. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 165658400. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) -48590928. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) -1300664. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 134732304. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 79150400. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 68483286796.
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -22428954004. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -3969613360. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -612504656. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) 1111918320. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -156276000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -29842118228. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -8138209996. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) 4254007052. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) 2100934904. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -545137600. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) 4093007448. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) 4208788076. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) 324370680. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -540833600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -182119248. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -342398336. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -149488000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -4920611951.
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) -29300852348. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 10785503248. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 1784780040. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) -1341459360. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 158760000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) -54045497944. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 35794637448. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 413715552. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) -4981348840. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 848970800. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 24447846360. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) -8340760084. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) -4195601208. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 1387549600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) -4472555472. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) -305704184. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 823085600. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 276387120. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 149938800. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 4.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 211149523784.
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -39703928418. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -14175686364.
             ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) 2151406056. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) 364454640. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -63504000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -39703928418. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -9396302888. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -3756693388. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) 4132217592. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -608576400. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -14175686364.
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -3756693388. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) 7931136240. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -1616204000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) 2151406056. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) 4132217592. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -1616204000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) 364454640. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -608576400. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 4.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -63504000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -4920611951.
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) -54045497944. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 24447846360. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) -4472555472. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 276387120. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) -29300852348. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 35794637448. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) -8340760084. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) -305704184. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 149938800. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 10785503248. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 413715552. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) -4195601208. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 823085600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 1784780040. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) -4981348840. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 1387549600. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) -1341459360. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 848970800. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 4.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 158760000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 68483286796.
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -29842118228. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) 4093007448. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -182119248. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -22428954004. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -8138209996. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) 4208788076. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -342398336. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -3969613360. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) 4254007052. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) 324370680. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -149488000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -612504656. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) 2100934904. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -540833600. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) 1111918320. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -545137600. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 4.)
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -156276000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -2840544524.
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) 685884804. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) -48590928. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) 5201840814. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) -612062082. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) -1300664. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) 1391049722. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) -1393985900. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) 134732304. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) -246936612. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) -300132240. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) 79150400. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) -398834376. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) 165658400. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 4.)
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) 75654000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) 98169984. ((MEXPT SIMP RATSIMP) |$om| 9.))
            ((MTIMES SIMP) -24542496. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 9.))
            ((MTIMES SIMP) -78115016. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 9.))
            ((MTIMES SIMP) 3470624. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 9.))
            ((MTIMES SIMP) -191940548. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 9.))
            ((MTIMES SIMP) 53538368. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 9.))
            ((MTIMES SIMP) 59907988. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 9.))
            ((MTIMES SIMP) 1857632. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 9.))
            ((MTIMES SIMP) 69910656. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
             ((MEXPT SIMP RATSIMP) |$om| 9.))
            ((MTIMES SIMP) -19224000. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 4.)
             ((MEXPT SIMP RATSIMP) |$om| 9.))
            ((MTIMES SIMP) -17982000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
             ((MEXPT SIMP RATSIMP) |$om| 9.))
            ((MTIMES SIMP) -12271248. ((MEXPT SIMP RATSIMP) |$om| 10.))
            ((MTIMES SIMP) 1735312. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 10.))
            ((MTIMES SIMP) 18108972. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 10.))
            ((MTIMES SIMP) -2875092. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 10.))
            ((MTIMES SIMP) -6020368. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
             ((MEXPT SIMP RATSIMP) |$om| 10.))
            ((MTIMES SIMP) 1674000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
             ((MEXPT SIMP RATSIMP) |$om| 10.))))) 
(ADDLABEL '$%O105) 
(DSKSETQ $%I106 '(($SAVE) |$filename| $ALL)) 
(ADDLABEL '$%I106) 
(DSKSETQ |$expand_reggeon_loaded| 'T) 
(ADD2LNC '|$expand_reggeon_loaded| $VALUES) 
(DEFPROP |$expand_reggeon_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$expand_reggeon_loaded| $PROPS) 
(DEFPROP |$expand_reggeon_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$expand_reggeon_loaded| $PROPS) 
(DSKSETQ |$dbg_all_terms| 'NIL) 
(ADD2LNC '|$dbg_all_terms| $VALUES) 
(DEFPROP |$dbg_all_terms| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_all_terms| $PROPS) 
(DEFPROP |$dbg_all_terms| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_all_terms| $PROPS) 
(DSKSETQ |$dbg_compute_levels| 'NIL) 
(ADD2LNC '|$dbg_compute_levels| $VALUES) 
(DEFPROP |$dbg_compute_levels| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_compute_levels| $PROPS) 
(DEFPROP |$dbg_compute_levels| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_compute_levels| $PROPS) 
(DSKSETQ |$derivatives_loaded| 'T) 
(ADD2LNC '|$derivatives_loaded| $VALUES) 
(DEFPROP |$derivatives_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$derivatives_loaded| $PROPS) 
(DEFPROP |$derivatives_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$derivatives_loaded| $PROPS) 
(DSKSETQ |$dbg_wrt_lambda| 'NIL) 
(ADD2LNC '|$dbg_wrt_lambda| $VALUES) 
(DEFPROP |$dbg_wrt_lambda| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_lambda| $PROPS) 
(DEFPROP |$dbg_wrt_lambda| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_lambda| $PROPS) 
(DSKSETQ |$dbg_wrt_pair| 'NIL) 
(ADD2LNC '|$dbg_wrt_pair| $VALUES) 
(DEFPROP |$dbg_wrt_pair| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_pair| $PROPS) 
(DEFPROP |$dbg_wrt_pair| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_pair| $PROPS) 
(DSKSETQ |$dbg_wrt_states| 'NIL) 
(ADD2LNC '|$dbg_wrt_states| $VALUES) 
(DEFPROP |$dbg_wrt_states| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_states| $PROPS) 
(DEFPROP |$dbg_wrt_states| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_states| $PROPS) 
(DSKSETQ |$dbg_wrt_contract| 'NIL) 
(ADD2LNC '|$dbg_wrt_contract| $VALUES) 
(DEFPROP |$dbg_wrt_contract| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_contract| $PROPS) 
(DEFPROP |$dbg_wrt_contract| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_contract| $PROPS) 
(DSKSETQ |$dbg_scalars| 'NIL) 
(ADD2LNC '|$dbg_scalars| $VALUES) 
(DEFPROP |$dbg_scalars| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_scalars| $PROPS) 
(DEFPROP |$dbg_scalars| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_scalars| $PROPS) 
(DSKSETQ |$NIused| '2.) 
(ADD2LNC '|$NIused| $VALUES) 
(DSKSETQ |$objects_with_index| '((MLIST SIMP) $LA |$Sk| $K)) 
(ADD2LNC '|$objects_with_index| $VALUES) 
(DSKSETQ |$compute_pp_loaded| 'T) 
(ADD2LNC '|$compute_pp_loaded| $VALUES) 
(DEFPROP |$compute_pp_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$compute_pp_loaded| $PROPS) 
(DEFPROP |$compute_pp_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$compute_pp_loaded| $PROPS) 
(DSKSETQ $AP '2.) 
(ADD2LNC '$AP $VALUES) 
(DEFPROP $AP ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '$AP $PROPS) 
(DEFPROP $AP $FIXNUM MODE) 
(ADD2LNC '$AP $PROPS) 
(DSKSETQ |$amp_4pts_loaded| 'T) 
(ADD2LNC '|$amp_4pts_loaded| $VALUES) 
(DEFPROP |$amp_4pts_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$amp_4pts_loaded| $PROPS) 
(DEFPROP |$amp_4pts_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$amp_4pts_loaded| $PROPS) 
(DSKSETQ |$nn| '4.) 
(ADD2LNC '|$nn| $VALUES) 
(DSKSETQ |$Lev0| '8.) 
(ADD2LNC '|$Lev0| $VALUES) 
(DSKSETQ |$Null2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -30. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.))
           ((MTIMES SIMP) -10. (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -50. (($P SIMP) 2. 0.)))) 
(ADD2LNC '|$Null2| $VALUES) 
(DSKSETQ |$Null3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 136. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.))
           ((MTIMES SIMP) 144. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.))
           ((MTIMES SIMP) 672. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 288. (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 800. (($P SIMP) 3. 0.)))) 
(ADD2LNC '|$Null3| $VALUES) 
(DSKSETQ |$S4z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4z| $VALUES) 
(DSKSETQ |$S4m|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 25. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 300. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -504. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 153. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 504. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 2268. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 1164. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -2016. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 2250. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4m| $VALUES) 
(DSKSETQ |$S4r1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 1512. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 18144. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) 54432. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 122472. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 734832. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -163296. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -979776. (($P SIMP) 3. 1.)))) 
(ADD2LNC '|$S4r1| $VALUES) 
(DSKSETQ |$S4r2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -1452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -5112. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 1452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -10512. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 1512. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -67122. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19320. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 92520. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 5850. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4r2| $VALUES) 
(DSKSETQ |$S4r3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -552. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -2412. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 552. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 1512. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -4896. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -37476. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 7728. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 49968. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -900. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4r3| $VALUES) 
(DSKSETQ |$Null4r1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 25. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -152. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -312. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1224. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -519. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 936. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 936. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 3004. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 624. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 4350. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4r1| $VALUES) 
(DSKSETQ |$Null4r2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -778. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -3696. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -3393. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -5640. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -15354. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -13050. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -36. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 4050. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 5088. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -5472. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 9000. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4r2| $VALUES) 
(DSKSETQ |$Null4g|
         '((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 37. 72.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 31. 6.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 29. 8.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 5. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 3. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 27. 2.) (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 75. 4.) (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4g| $VALUES) 
(DSKSETQ |$Null4cr|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -82. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -288. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -351. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -696. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1494. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1458. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 468. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 702. (($P SIMP) 2. 2.)))) 
(ADD2LNC '|$Null4cr| $VALUES) 
(DSKSETQ |$S6m|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 925. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -2700. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 1390. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5150. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -2315. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -5150. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -27000. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -2160. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 4320. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6480. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 14240. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 2160. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 30720. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 82400. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -1620. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -8640. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19860. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -7560. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -108600. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 6432. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 28320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$S6m| $VALUES) 
(DSKSETQ |$S6z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 6750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -20250. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 12275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -6750. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 15950. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 1900. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -7975. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 251225. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -43875. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9720. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 75700. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -337500. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 100680. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -191400. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 929500. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 79515. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -141150. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 214110. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1872750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18168. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1177320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -226500. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$S6z| $VALUES) 
(DSKSETQ |$Null6r16|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -251797. ((MEXPT SIMP) (($P SIMP) 1. 0.) 6.))
           ((MTIMES SIMP) -2092175. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -7110175. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -29761875.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -5461735. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -24201350.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -50991925.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -24404550.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -12108575. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -62731800.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -3421800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 69175800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -121746050. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 70097000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 59508925. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -294064625. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -775902375. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -23008900.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -19102900. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 11421000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -442111500. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -78516400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 529209500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1024096500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1110037500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 3074625000. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -149096700.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 40996125. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -116943750. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -1724253750. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1836843750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -221157000. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2713770000. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 83700000. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$Null6r16| $VALUES) 
(DSKSETQ |$Null6g|
         '((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 709. 5400.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 6.))
           ((MTIMES SIMP) ((RAT SIMP) 253. 420.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.) (($P SIMP) 1. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 1051. 315.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 603. 140.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 919. 56.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 5. 2.) (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 10547. 1260.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) ((RAT SIMP) 2831. 420.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 9. 2.) (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 667. 28.) (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 151. 7.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 5. 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 333. 14.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 66103. 3780.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 22. 3.) (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 104651. 1260.) (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 121. 6.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 19141. 378.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 415. 21.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 5. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 508. 21.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 884. 7.) (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 2245. 21.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) ((RAT SIMP) 11343. 140.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 5065. 42.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 295. 14.) (($P SIMP) 1. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 2175. 14.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 1613. 6.) (($P SIMP) 1. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -20. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 8125. 18.) (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$Null6g| $VALUES) 
(DSKSETQ |$S8m1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 3704400. ((MEXPT SIMP) (($P SIMP) 2. 0.) 4.))
           ((MTIMES SIMP) -4233600. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 47098800. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 4233600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 121564800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -95719050.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -168663600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -2066129100.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 2822400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -8467200. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 564480. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -134930880. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -164058060. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 446029860. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 1881600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 300059350. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -166168800. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -564480. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -89953920. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 240527460.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 193485600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6641529720. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -566729900. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -4515839300.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -2822400. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 31399200. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -303712860. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -1918948920. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -2176090560. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 218051350.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 3466376900. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 356247360. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -1693440. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 67465440. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4233600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -301960395. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 200500650.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 84091995. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 1532790000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 87908400. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -1519737120. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 922165425.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 1693440. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -67465440. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 329030595. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1768903290. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 2882147400. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -220555395.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -4130193690. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 514439100. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -384952680. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 8399122200. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -1354752. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 37184832. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -151277760. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -432712800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1501803216. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2179008. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 755612928. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -1367559072. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 442163232. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -14516463024. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 28910880. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 105066720. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 697965480. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 46425600. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 8289945720. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -120426480. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -2275704720. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 73716750. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8m1| $VALUES) 
(DSKSETQ |$S8m2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 11760. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -23520. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 364560. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 11760. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 769440. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -992250. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -1134000. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -13891500.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -7840. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -907200. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -1003948. (($P SIMP) 2. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 2996548. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 1903750. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -776160. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -604800. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1974148. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1268960. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 43927352. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -3903500. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -30054500.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 243040. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -1698748. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -12175352. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -12949440. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 1495750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 22998500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 4603200. (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 453600. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2003091. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 921690. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 624291. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 9218160. (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 412080. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -9684000. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4919625. ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -453600. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1842891. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 11683434. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 17523720. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1598091. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -27559434. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -94500. (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -3330600. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 46431000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 279360. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -676800. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2152800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -8285520. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 83520. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 5080320. (($P SIMP) 1. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -7653024. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 4110624. (($P SIMP) 1. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -83615280. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 118560. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 522720. (($P SIMP) 1. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 4197864. (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -122880. (($P SIMP) 1. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 51399096. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -856944. (($P SIMP) 1. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -14931216. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 366750. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8m2| $VALUES) 
(DSKSETQ |$S8z1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 63000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -126000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -12448800. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 23738400. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 12448800. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 63000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -35002800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19192950. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 11264400. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 618823800.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -42000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 23950080. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -68817420. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 10255140. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 8144150. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 20048000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -631680. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 26813220. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -22545600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1237619880. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -14149100. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 539448700.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -772800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -15677340. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -360009720. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -156750720. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 13777750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -223149500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 910342720. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -11975040.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 16215885. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19570950.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 28720755. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 462861000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10558800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222613440. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -73024875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 11975040. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2116485. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 529542090. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -18257400. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -12882555.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 512024310. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1212819300. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -247152360. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -4300632000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -10789632. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 10184832. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -262211040. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 135449328. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1209600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -383096448. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 384247584. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 356467104. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 6188984592. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 126077280. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -64299480. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -113561280. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2262735720. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -1427760. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 419373360. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -54920250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8z1| $VALUES) 
(DSKSETQ |$S8z2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -63000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -10823400. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 20437200. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 10823400. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -30038400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 17038350. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9601200. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 530541900.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -21000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 20139840. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -57671460. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7657020. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6809950. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 17416000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -416640. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 21328860. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -19210800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1064138040. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11458300. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 464137100.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -512400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -13549620. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -305834760. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -134722560. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 11726750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -191999500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 772506560. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -10069920.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 13616505. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -17038350.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 24652215. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 393876000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -9248400. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -194265120. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -64519875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 10069920. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -802305. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 453611970. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10546200. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10779615.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 439123230. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1028682900. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -208166280. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -3654567000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -9265536. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 8963136. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -220237920. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 118298544. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 604800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -328898304. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 324832032. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 300357792. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 5264441616. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 106609440. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -55667640. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -95941440. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -1931385960. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -848880. (($P SIMP) 1. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 359941680. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -46478250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8z2| $VALUES) 
(DSKSETQ |$S10z1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 8890560000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -493920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -47040000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -816480000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -680400000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21840000. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 40166544600. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 47040000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11854080000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -47040000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 38525760000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -17406144000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -823200000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1338960000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 22514954000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -34574400000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -28153440000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 27552406000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 816480000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 47040000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -26671680000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41114304000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -21840000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41941606000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -65582521200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -30367750000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -575909838000.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 28153440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -658560000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -68300806000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 26403816600.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 6659590000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 556646958000. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 17012800000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -414892800000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 612360000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -778260000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 15500824500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 165900000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -23835724500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2976750000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 123480000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19766203100. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 8643600000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2610368400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 37648107500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 347766720000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11311477275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -6952837500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -446460000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 28894320000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -55227112500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 8829124500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 73883607500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 15484392000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1332626535000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -40007615550. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -771289485750.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -28894320000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 446460000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 54671452500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2976750000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 61435500. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 55566000000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -43951472400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -271032372000. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -286098435000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 6371568000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -12604951100. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -215509203000. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -167485920000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 14943553275.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 412610955750. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 59737860000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -104496000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 17850699600. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -12435219600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5376162400. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -9549187200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 9348102400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -319433436000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 6258067200. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 368756136000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -23408646912.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -36082698000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -5845392000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -790017472800. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 29446648000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 865169323200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -89828383680. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -5267808000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 12886098000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 247693312800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 225351473760. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -20082748000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -551036203200. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 2634992640. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -81345942720. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 607282147584. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 1587600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5427840000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 7813260000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 854670000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 254080638000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5662720000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -255510192000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 11300654400. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 1345650000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -6006960000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -71086512000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 6561480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 177150240000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -116617158000. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 116534544000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -1256174740800. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -801360000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -32628708000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 25637875200. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -1805580000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -52980480000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 68103216000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -33493788000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 1017474393600. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) 269482500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 16188732000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -15851576700. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -3532347000. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) -456913920600. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 1395489600. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 94471732800. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -6935292000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S10z1| $VALUES) 
(DSKSETQ |$S10z2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -987840000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 493920000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -538272000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -211680000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -282240000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 538272000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -740880000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 887600000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 297808000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 18276010200. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -1152480000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 538272000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1528800000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -870240000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 8890560000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6979392000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1481760000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -2073008000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 28865354000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -16134720000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -7408800000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -7021994000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 282240000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -538272000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 211680000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 16728768000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -297808000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 35591206000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -41558252400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -28984774000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -338354074800.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) -740880000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 7408800000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 1185408000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -33726406000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 26245762200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 5276614000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 354653434800. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 3841600000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -320060160000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 864360000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -897624000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -864360000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 584724000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7033624500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 312900000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15368524500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11840850000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222264000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -12051172700. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4033680000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10236358800. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7923867500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 158101440000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -903164325. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -2084197500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -864360000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1210524000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 6667920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -19580200500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 3007924500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 42183687500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 21707784000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 706144455000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -760732350. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -359389840950.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) 864360000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -6667920000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1210524000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 19024540500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -14804370000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 5882635500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2222640000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -6136822800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18131623200. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -73995075000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 148176000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -2914240700. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -90863551800. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -60799200000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -6161648325.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 107398030950. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -64729980000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 271824000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 7107435600. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1691955600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 9836573600. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5484931200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5864633600. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -243228636000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1347091200. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 275616936000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -24356973312.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) -271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -11114538000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -12619152000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -413747200800. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -3152072000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 377966635200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -105001606080. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 1505952000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -227982000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 84796480800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 77209342560. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 8564612000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -134957995200. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 147728931840. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -61431088320. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 376838832384. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 1587600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -8324160000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 3410316000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 3750990000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 185496318000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -845824000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -183256752000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 16200340800. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 4241970000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 20725200000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -28186032000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2261880000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 43731360000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -127285830000. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 88084752000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -812357985600. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -349776000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -20774628000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 18773798400. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -112140000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -22498560000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 56394288000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -25510428000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 690708211200. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) -55093500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 9414972000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -12279627900. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -2600955000. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) -316414042200. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 705211200. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 65112321600. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -5241852000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S10z2| $VALUES) 
(DSKSETQ |$S103z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -8001504000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 4.))
           ((MTIMES SIMP) -32006016000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 16003008000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 99574272000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 21337344000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -196777728000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 104908608000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -45045504000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 3.))
           ((MTIMES SIMP) -99574272000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 47416320000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -8001504000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 48009024000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 194406912000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -92461824000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 43563744000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -1792336896000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -2576484288000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 7112448000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -14224896000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -501150988800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 514530374400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 441839664000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7112448000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 87761116800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -457630790400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 4061207808000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 134708448000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -106673616000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 6322176000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -167181974400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -3589526644200. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -5619712000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 3.))
           ((MTIMES SIMP) 132765696000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 300421900800. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -552463430400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -170698752000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -26156592000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -270273024000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 60928560000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 3839299430400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 4795698700800. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -294705600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 405817910400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -3905736870000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 3143109312000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -432673920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -3369517242000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 37933056000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -26119900800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 296415302400. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -437098032000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 2106707097600. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -2541052684800. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 3435312384000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 192470678400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -6213646698000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5520826256400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 1443258877200. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 62480247253200.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) 204252384000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -430303104000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -185345126400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 5319068874000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -7740984220200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -4520578045200. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -44612888821200. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 697085760000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 40182960384000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 15321398400.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15066475200. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15321398400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -202319308800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 923941588500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 121367736000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 2064731287500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -3029894910000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 75895747200. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 1456309992900. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -811066032000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 9453628800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 5207328000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -4368576128400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4017877831500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19190767680000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 324362765475. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -394125385500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -143345462400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 232452259200. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 256048128000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -4741513459200. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 4475838005100. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -6569242375500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -161245123200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 3944646216000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1380872467500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1179466142400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -127827325665000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2053316263950. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 75396325217850.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) -112702665600.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -237200140800.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -40416163200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -2692058273100. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 9439988670000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1453598968500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -11342131920000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -3345674864400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 11567302783200. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 17434459413000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -9453628800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 1869329145600. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 4020673836900. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -5866932670200. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 12281913504000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -805050582525.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -6720249875850. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 59658933348000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 66919708800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1500917040000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 2178181861200. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 163034924400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1618250440800. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1910158588800. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1613022297600. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 49111179012000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 438568300800. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -17279037720000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 10785603015936.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) 1991485440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -2648040595200. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -4662858416400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 7078970505600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 57583975615200. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -546142632000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -69884033083200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -27245214682560. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -85033670400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -6880443591600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 420527181600. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -35674605701280. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -1170019452000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 19828757793600. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -87175629112320. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -26971837583040. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) -271805393809152. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 168391440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 975316665600. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -540966535200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -2722302709200. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -33663814002000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -567494860800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 11635371216000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -9239591390400. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -2776289040000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 4976458318800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 17649435254400. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 40063922640000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 3509112859200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -10309655635200. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 40713698768400. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 33410065449600. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) 372093476932800. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 799527909600. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -48348316800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 4728322620000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -3565119398400. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -1631223468000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -9236108851200. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -18527478710400. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -4958602812000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) -126713247091200. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) 16108035300.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 1771370748000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 2953030572900. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 840041987400. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) 36360611332200. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) -1078772817600. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) -6400051876800. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -1301785884000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S103z| $VALUES) 
(DSKSETQ |$qq3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$qq3| $VALUES) 
(DSKSETQ |$qq2| '1.) 
(ADD2LNC '|$qq2| $VALUES) 
(DSKSETQ |$qq1| '1.) 
(ADD2LNC '|$qq1| $VALUES) 
(DSKSETQ |$nq3| '4.) 
(ADD2LNC '|$nq3| $VALUES) 
(DSKSETQ |$nq2| '0.) 
(ADD2LNC '|$nq2| $VALUES) 
(DSKSETQ |$nq1| '0.) 
(ADD2LNC '|$nq1| $VALUES) 
(DSKSETQ |$filename| '"S6zTTS4z.lisp") 
(ADD2LNC '|$filename| $VALUES) 
(DSKSETQ |$qq|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 6750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -20250. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 12275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -6750. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 15950. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 1900. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -7975. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 251225. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -43875. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9720. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 75700. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -337500. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 100680. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -191400. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 929500. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 79515. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -141150. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 214110. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1872750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18168. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1177320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -226500. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$qq| $VALUES) 
(DSKSETQ |$nq| '6.) 
(ADD2LNC '|$nq| $VALUES) 
(DSKSETQ |$Assss|
         '((MTIMES SIMP) -1.
           ((MPLUS SIMP) -392679936.
            ((MTIMES SIMP RATSIMP) 55529984. |$Ms|)
            ((MTIMES SIMP) 579487104. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
            ((MTIMES SIMP) -92002944. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
            ((MTIMES SIMP) -192651776. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
            ((MTIMES SIMP) 53568000. ((MEXPT SIMP RATSIMP) |$Ms| 5.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 3141439488.
              ((MTIMES SIMP RATSIMP) -2499680512. |$Ms|)
              ((MTIMES SIMP) -6142097536.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 1917055616.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 2237140992.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) -575424000.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -785359872.
                ((MTIMES SIMP RATSIMP) 111059968. |$Ms|)
                ((MTIMES SIMP) 1713227776.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 59444224.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -615168000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               |$Mt|))
             |$om|)
            ((MTIMES SIMP)
             ((MPLUS SIMP) -90897424768.
              ((MTIMES SIMP RATSIMP) 166458906048. |$Ms|)
              ((MTIMES SIMP) 44513591104.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -7901971584.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -12762700032.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) 2420928000.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 21948313728.
                ((MTIMES SIMP RATSIMP) -19585986624. |$Ms|)
                ((MTIMES SIMP) -44607548800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -9604231680.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 5301068800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1554909696.
                ((MTIMES SIMP RATSIMP) -41621248. |$Ms|)
                ((MTIMES SIMP) 4311433728.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 2532812800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 2191465177472.
              ((MTIMES SIMP RATSIMP) -717726528128. |$Ms|)
              ((MTIMES SIMP) -127027627520.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -19600148992.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 35581386240.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) -5000832000.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -954947783296.
                ((MTIMES SIMP RATSIMP) -260422719872. |$Ms|)
                ((MTIMES SIMP) 136128225664.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 67229916928.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -17444403200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 130976238336.
                ((MTIMES SIMP RATSIMP) 134681218432. |$Ms|)
                ((MTIMES SIMP) 10379861760.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -17306675200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -5827815936.
                ((MTIMES SIMP RATSIMP) -10956746752. |$Ms|)
                ((MTIMES SIMP) -4783616000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -157459582432.
              ((MTIMES SIMP RATSIMP) -937627275136. |$Ms|)
              ((MTIMES SIMP) 345136103936.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 57112961280.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -42926699520.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) 5080320000.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1729455934208.
                ((MTIMES SIMP RATSIMP) 1145428398336. |$Ms|)
                ((MTIMES SIMP) 13238897664.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -159403162880.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 27167065600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 782331083520.
                ((MTIMES SIMP RATSIMP) -266904322688. |$Ms|)
                ((MTIMES SIMP) -134259238656.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 44401587200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -143121775104.
                ((MTIMES SIMP RATSIMP) -9782533888. |$Ms|)
                ((MTIMES SIMP) 26338739200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 8844387840.
                ((MTIMES SIMP RATSIMP) 4798041600. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 6756784761088.
              ((MTIMES SIMP RATSIMP) -1270525709376. |$Ms|)
              ((MTIMES SIMP) -453621963648.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 68844993792.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 11662548480.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) -2032128000.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1270525709376.
                ((MTIMES SIMP RATSIMP) -300681692416. |$Ms|)
                ((MTIMES SIMP) -120214188416.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 132230962944.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -19474444800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -453621963648.
                ((MTIMES SIMP RATSIMP) -120214188416. |$Ms|)
                ((MTIMES SIMP) 253796359680.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -51718528000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 68844993792.
                ((MTIMES SIMP RATSIMP) 132230962944. |$Ms|)
                ((MTIMES SIMP) -51718528000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 11662548480.
                ((MTIMES SIMP RATSIMP) -19474444800. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP) -2032128000.
               ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -157459582432.
              ((MTIMES SIMP RATSIMP) -1729455934208. |$Ms|)
              ((MTIMES SIMP) 782331083520.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -143121775104.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 8844387840.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -937627275136.
                ((MTIMES SIMP RATSIMP) 1145428398336. |$Ms|)
                ((MTIMES SIMP) -266904322688.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -9782533888.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 4798041600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 345136103936.
                ((MTIMES SIMP RATSIMP) 13238897664. |$Ms|)
                ((MTIMES SIMP) -134259238656.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 26338739200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 57112961280.
                ((MTIMES SIMP RATSIMP) -159403162880. |$Ms|)
                ((MTIMES SIMP) 44401587200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -42926699520.
                ((MTIMES SIMP RATSIMP) 27167065600. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP) 5080320000.
               ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 2191465177472.
              ((MTIMES SIMP RATSIMP) -954947783296. |$Ms|)
              ((MTIMES SIMP) 130976238336.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -5827815936.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -717726528128.
                ((MTIMES SIMP RATSIMP) -260422719872. |$Ms|)
                ((MTIMES SIMP) 134681218432.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -10956746752.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -127027627520.
                ((MTIMES SIMP RATSIMP) 136128225664. |$Ms|)
                ((MTIMES SIMP) 10379861760.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -4783616000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -19600148992.
                ((MTIMES SIMP RATSIMP) 67229916928. |$Ms|)
                ((MTIMES SIMP) -17306675200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 35581386240.
                ((MTIMES SIMP RATSIMP) -17444403200. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP) -5000832000.
               ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -90897424768.
              ((MTIMES SIMP RATSIMP) 21948313728. |$Ms|)
              ((MTIMES SIMP) -1554909696.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 166458906048.
                ((MTIMES SIMP RATSIMP) -19585986624. |$Ms|)
                ((MTIMES SIMP) -41621248.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 44513591104.
                ((MTIMES SIMP RATSIMP) -44607548800. |$Ms|)
                ((MTIMES SIMP) 4311433728.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -7901971584.
                ((MTIMES SIMP RATSIMP) -9604231680. |$Ms|)
                ((MTIMES SIMP) 2532812800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -12762700032.
                ((MTIMES SIMP RATSIMP) 5301068800. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP) 2420928000.
               ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 3141439488.
              ((MTIMES SIMP RATSIMP) -785359872. |$Ms|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -2499680512.
                ((MTIMES SIMP RATSIMP) 111059968. |$Ms|))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -6142097536.
                ((MTIMES SIMP RATSIMP) 1713227776. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1917055616.
                ((MTIMES SIMP RATSIMP) 59444224. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 2237140992.
                ((MTIMES SIMP RATSIMP) -615168000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP) -575424000.
               ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
             ((MEXPT SIMP RATSIMP) |$om| 9.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -392679936.
              ((MTIMES SIMP RATSIMP) 55529984. |$Mt|)
              ((MTIMES SIMP) 579487104.
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) -92002944.
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP) -192651776.
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP) 53568000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
             ((MEXPT SIMP RATSIMP) |$om| 10.)))
           ((MEXPT SIMP)
            ((MPLUS SIMP)
             ((MTIMES SIMP) ((MEXPT SIMP RATSIMP) |$om| 4.)
              ((MEXPT SIMP RATSIMP) |$Xi| 10.))
             ((MTIMES SIMP) -2. ((MEXPT SIMP RATSIMP) |$om| 4.)
              ((MEXPT SIMP RATSIMP) |$Xi| 11.))
             ((MTIMES SIMP) ((MEXPT SIMP RATSIMP) |$om| 4.)
              ((MEXPT SIMP RATSIMP) |$Xi| 12.)))
            -1.))) 
(ADD2LNC '|$Assss| $VALUES) 
(DSKSETQ $GH_0
         '((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 2.) -1.)
           ((MEXPT SIMP) (($XX SIMP) 1. 4.) -1.)
           ((MEXPT SIMP) (($XX SIMP) 2. 4.) -1.))) 
(ADD2LNC '$GH_0 $VALUES) 
(DSKSETQ |$tttt0|
         '((MTIMES SIMP)
           ((MEXPT SIMP) (($XX SIMP) 1. 2.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 2.)))
           ((MEXPT SIMP) (($XX SIMP) 1. 3.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 3.)))
           ((MEXPT SIMP) (($XX SIMP) 1. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 4.)))
           ((MEXPT SIMP) (($XX SIMP) 2. 3.)
            ((MTIMES SIMP) -4. (($PP SIMP) 2. 3.)))
           ((MEXPT SIMP) (($XX SIMP) 2. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 2. 4.)))
           ((MEXPT SIMP) (($XX SIMP) 3. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 3. 4.))))) 
(ADD2LNC '|$tttt0| $VALUES) 
(DSKSETQ |$tttt|
         '((MTIMES SIMP FACTORED)
           ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
            ((MPLUS SIMP) -8. ((MTIMES SIMP) 2. |$Ms|)
             ((MTIMES SIMP) 2. |$Mt|)))
           ((MEXPT SIMP) |$om|
            ((MPLUS SIMP) 2. ((MTIMES SIMP) -2. |$Ms|)))
           ((MEXPT SIMP) |$Xi| 8.)
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|) 2.))) 
(ADD2LNC '|$tttt| $VALUES) 
(DSKSETQ |$a1234|
         '((MLIST SIMP)
           ((MTIMES SIMP FACTORED) -32.
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -8. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MPLUS SIMP IRREDUCIBLE) -12271248.
             ((MTIMES SIMP RATSIMP) 1735312. |$Ms|)
             ((MTIMES SIMP) 18108972. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) -2875092. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) -6020368. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP) 1674000. ((MEXPT SIMP RATSIMP) |$Ms| 5.))
             ((MTIMES SIMP RATSIMP) 98169984. |$om|)
             ((MTIMES SIMP RATSIMP) -78115016. |$Ms| |$om|)
             ((MTIMES SIMP) -191940548. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP) 59907988. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP) 69910656. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$om|)
             ((MTIMES SIMP) -17982000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$om|)
             ((MTIMES SIMP RATSIMP) -24542496. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) 3470624. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) 53538368. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 1857632. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -19224000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -2840544524.
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 5201840814. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 1391049722. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -246936612. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -398834376. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 75654000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 685884804. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -612062082. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -1393985900.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -300132240. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 165658400. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -48590928. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -1300664. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 134732304. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 79150400. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 68483286796.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -22428954004. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3969613360.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -612504656. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1111918320. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -156276000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -29842118228. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -8138209996. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 4254007052. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 2100934904. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -545137600. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 4093007448. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 4208788076. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 324370680. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -540833600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -182119248. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -342398336. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -149488000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -4920611951.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -29300852348. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 10785503248.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1784780040. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -1341459360.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 158760000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -54045497944. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 35794637448. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 413715552. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -4981348840.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 848970800. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 24447846360.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -8340760084. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -4195601208.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1387549600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -4472555472.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -305704184. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 823085600. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 276387120. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 149938800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 211149523784.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -39703928418. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -14175686364.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 2151406056. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 364454640. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -63504000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -39703928418. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -9396302888. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -3756693388.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 4132217592. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -608576400. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -14175686364.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -3756693388. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 7931136240. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1616204000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 2151406056. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 4132217592. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1616204000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 364454640. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -608576400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -63504000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -4920611951.
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -54045497944. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 24447846360.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -4472555472.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 276387120. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -29300852348. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 35794637448. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -8340760084.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -305704184. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 149938800. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 10785503248.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 413715552. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -4195601208.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 823085600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1784780040. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -4981348840. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1387549600. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1341459360.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 848970800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 158760000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 68483286796.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -29842118228. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 4093007448. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -182119248. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -22428954004. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -8138209996. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 4208788076. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -342398336. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -3969613360.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 4254007052. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 324370680. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -149488000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -612504656. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 2100934904. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -540833600. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 1111918320. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -545137600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -156276000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2840544524.
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 685884804. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -48590928. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 5201840814. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -612062082. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1300664. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1391049722. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1393985900. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 134732304. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -246936612. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -300132240. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 79150400. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -398834376. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 165658400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 75654000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 98169984. ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -24542496. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -78115016. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 3470624. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -191940548. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 53538368. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 59907988. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1857632. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 69910656. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -19224000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -17982000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -12271248.
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 1735312. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 18108972. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -2875092. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -6020368. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 1674000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))))
           ((MTIMES SIMP FACTORED) -32. ((MEXPT SIMP) |$om| -4.)
            ((MPLUS SIMP IRREDUCIBLE) -12271248.
             ((MTIMES SIMP RATSIMP) 1735312. |$Ms|)
             ((MTIMES SIMP) 18108972. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) -2875092. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) -6020368. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP) 1674000. ((MEXPT SIMP RATSIMP) |$Ms| 5.))
             ((MTIMES SIMP RATSIMP) 98169984. |$om|)
             ((MTIMES SIMP RATSIMP) -78115016. |$Ms| |$om|)
             ((MTIMES SIMP) -191940548. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP) 59907988. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP) 69910656. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$om|)
             ((MTIMES SIMP) -17982000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$om|)
             ((MTIMES SIMP RATSIMP) -24542496. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) 3470624. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) 53538368. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 1857632. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -19224000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -2840544524.
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 5201840814. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 1391049722. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -246936612. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -398834376. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 75654000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 685884804. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -612062082. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -1393985900.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -300132240. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 165658400. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -48590928. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -1300664. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 134732304. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 79150400. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 68483286796.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -22428954004. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3969613360.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -612504656. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1111918320. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -156276000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -29842118228. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -8138209996. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 4254007052. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 2100934904. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -545137600. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 4093007448. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 4208788076. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 324370680. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -540833600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -182119248. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -342398336. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -149488000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -4920611951.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -29300852348. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 10785503248.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1784780040. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -1341459360.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 158760000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -54045497944. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 35794637448. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 413715552. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -4981348840.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 848970800. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 24447846360.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -8340760084. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -4195601208.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1387549600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -4472555472.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -305704184. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 823085600. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 276387120. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 149938800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 211149523784.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -39703928418. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -14175686364.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 2151406056. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 364454640. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -63504000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -39703928418. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -9396302888. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -3756693388.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 4132217592. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -608576400. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -14175686364.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -3756693388. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 7931136240. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1616204000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 2151406056. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 4132217592. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1616204000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 364454640. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -608576400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -63504000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -4920611951.
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -54045497944. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 24447846360.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -4472555472.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 276387120. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -29300852348. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 35794637448. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -8340760084.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -305704184. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 149938800. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 10785503248.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 413715552. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -4195601208.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 823085600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1784780040. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -4981348840. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1387549600. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1341459360.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 848970800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 158760000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 68483286796.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -29842118228. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 4093007448. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -182119248. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -22428954004. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -8138209996. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 4208788076. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -342398336. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -3969613360.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 4254007052. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 324370680. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -149488000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -612504656. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 2100934904. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -540833600. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 1111918320. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -545137600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -156276000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2840544524.
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 685884804. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -48590928. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 5201840814. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -612062082. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1300664. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1391049722. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1393985900. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 134732304. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -246936612. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -300132240. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 79150400. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -398834376. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 165658400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 75654000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 98169984. ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -24542496. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -78115016. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 3470624. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -191940548. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 53538368. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 59907988. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1857632. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 69910656. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -19224000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -17982000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -12271248.
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 1735312. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 18108972. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -2875092. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -6020368. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 1674000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) -2.)
            ((MEXPT SIMP) |$Xi| -10.))
           ((MTIMES SIMP FACTORED)
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -8. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) 2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 2.)
            ((MEXPT SIMP) |$Xi| 10.))
           ((MTIMES SIMP FACTORED) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|)
            |$Xi|
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -2.)))) 
(ADD2LNC '|$a1234| $VALUES) 
(DEFPROP $SET_NUMBER_OF_PARTICLE %SET_NUMBER_OF_PARTICLE VERB) 
(MDEFPROP $SET_NUMBER_OF_PARTICLE
    ((LAMBDA) ((MLIST) |$nn0|)
     ((MPROG) ((MSETQ) |$nn| |$nn0|)
      (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.) ((MPLUS) |$nn0| 1.))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MSETQ) ((|$s| ARRAY) $R)
        ((MPLUS) ((|$k|) $R)
         (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S ((MPLUS) $R 1.)
          |$nn0|))))))
    MEXPR) 
(DEFPROP $SET_NUMBER_OF_PARTICLE $ANY FUNCTION-MODE) 
(ADD2LNC '(($SET_NUMBER_OF_PARTICLE) |$nn0|) $FUNCTIONS) 
(DEFPROP %SET_NUMBER_OF_PARTICLE $SET_NUMBER_OF_PARTICLE NOUN) 
(DEFPROP $NOTZERO %NOTZERO VERB) 
(MDEFPROP $NOTZERO
    ((LAMBDA) ((MLIST) $X) ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))
    MEXPR) 
(DEFPROP $NOTZERO $FIXNUM FUNCTION-MODE) 
(ADD2LNC '(($NOTZERO) $X) $FUNCTIONS) 
(DEFPROP %NOTZERO $NOTZERO NOUN) 
(DEFPROP |$compute_alphas_no_zmV1| |%compute_alphas_no_zmV1| VERB) 
(MDEFPROP |$compute_alphas_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
        ((MSETQ) $POW0
         ((MTIMES) 2.
          (($SUM)
           (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0 $MAX_USED_LEVEL0)
           $L0 2. $MAX_USED_LEVEL0)))
        ((MSETQ) $POW0
         ((MPLUS) $POW0
          (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2. $MAX_USED_LEVEL0)))
        ((MCOND) |$dbg_compute_levels|
         (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T $FALSE)
        ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
      ((MRETURN) |$noAlphas0|)))
    MEXPR) 
(DEFPROP |$compute_alphas_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_alphas_no_zmV1| |$compute_alphas_no_zmV1| NOUN) 
(DEFPROP |$compute_levels_used_no_zmV1| |%compute_levels_used_no_zmV1|
         VERB) 
(MDEFPROP |$compute_levels_used_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
        ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
         ((MPROGN)
          ((MSETQ) $POW0
           ((MPLUS)
            (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
             ((MPLUS) $L0 ((MMINUS) 1.)))
            (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0 $MAX_USED_LEVEL0)))
          ((MCOND) ((MGREATERP) $POW0 0.)
           ((MSETQ) ((|$usedLevels0| ARRAY) $R)
            (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
             ((|$usedLevels0| ARRAY) $R)))
           T $FALSE)))))
      ((MRETURN) |$usedLevels0|)))
    MEXPR) 
(DEFPROP |$compute_levels_used_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_levels_used_no_zmV1| |$compute_levels_used_no_zmV1|
         NOUN) 
(DEFPROP |$compute_levels_and_powers_used_no_zmV1|
         |%compute_levels_and_powers_used_no_zmV1| VERB) 
(MDEFPROP |$compute_levels_and_powers_used_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
        ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
         ((MPROGN)
          ((MSETQ) $POW0
           ((MPLUS)
            (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
             ((MPLUS) $L0 ((MMINUS) 1.)))
            ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
            (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
             $MAX_USED_LEVEL0)))
          ((MCOND) ((MGREATERP) $POW0 0.)
           ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
            (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
             ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
           T $FALSE)))))
      ((MRETURN) |$usedLevelsPowers0|)))
    MEXPR) 
(DEFPROP |$compute_levels_and_powers_used_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_levels_and_powers_used_no_zmV1|)
           $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_levels_and_powers_used_no_zmV1|
         |$compute_levels_and_powers_used_no_zmV1| NOUN) 
(DEFPROP |$compute_Ks_no_zmV1| |%compute_Ks_no_zmV1| VERB) 
(MDEFPROP |$compute_Ks_no_zmV1|
    ((LAMBDA) ((MLIST) $LEVEL_USED_ARRAY0)
     ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
      ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
      ((MDO) $R 1. NIL NIL |$nn| NIL
       ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
        ((MSETQ) |$Nlus0| (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
        ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
         ((MPROGN)
          ((MSETQ) $NR_PQ
           ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R) $INR_PQ))
          ((MSETQ) ((|$explK0| ARRAY) $R)
           ((MPLUS) ((|$explK0| ARRAY) $R)
            ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
        ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
         ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
        |$end_r_loop|))
      ((MRETURN) |$Ks_rules0|)))
    MEXPR) 
(DEFPROP |$compute_Ks_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0) $FUNCTIONS) 
(DEFPROP |%compute_Ks_no_zmV1| |$compute_Ks_no_zmV1| NOUN) 
(DEFPROP |$compute_Ds| |%compute_Ds| VERB) 
(MDEFPROP |$compute_Ds|
    ((LAMBDA) ((MLIST) $LEVEL_USED_ARRAY0)
     ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
      ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
      ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
       ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
        ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
         ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
          ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL NIL
           NIL
           ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL NIL NIL
            NIL
            ((MSETQ) ((|$explD0| ARRAY) $R $S)
             ((MPLUS) ((|$explD0| ARRAY) $R $S)
              ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
               ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
          ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
           (($ENDCONS)
            ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
            ((|$Ds_rules0| ARRAY) $R)))
          |$end_s_loop|))
        |$end_r_loop|))
      ((MRETURN) |$Ds_rules0|)))
    MEXPR) 
(DEFPROP |$compute_Ds| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_Ds|) $LEVEL_USED_ARRAY0) $FUNCTIONS) 
(DEFPROP |%compute_Ds| |$compute_Ds| NOUN) 
(DSKSETQ $WICK '$WICK) 
(DEFPROP $WICK %WICK VERB) 
(MDEFPROP $WICK
    ((LAMBDA) ((MLIST) |$list_Nr0|)
     ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
      ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
      ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
      ((MSETQ) $WICK00
       ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
        ((MFACTORIAL) |$Nr0|)))
      ((MDO) $R 2. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $WICK0 0.)
        ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
        ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
         ((MPROGN) ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
          ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
           ((MSETQ) $WICK0
            ((MPLUS) $WICK0
             ((MTIMES)
              ((MQUOTIENT) 1.
               ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
              $CO0
              ((MEXPT) ((|$s| ARRAY) $R)
               ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
           T $FALSE)))
        ((MSETQ) $WICK00 $WICK0)))
      ((MRETURN) $WICK00)))
    MEXPR) 
(DEFPROP $WICK $ANY FUNCTION-MODE) 
(ADD2LNC '(($WICK) |$list_Nr0|) $FUNCTIONS) 
(DEFPROP %WICK $WICK NOUN) 
(DEFPROP $DO_ALL_TERM %DO_ALL_TERM VERB) 
(MDEFPROP $DO_ALL_TERM
    ((LAMBDA) ((MLIST) $INT0 $LEVELS_POWERS0 |$Ks_rules0| |$Ds_rules0|)
     ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
      (($PRINT) "in computing 'Z' (do_all_term)")
      ((MSETQ) $EXPL_INT0 $INT0)
      ((MDO) $R 1. NIL NIL |$nn| NIL
       ((MPROGN)
        ((MCOND) |$dbg_all_terms|
         (($PRINT)
          "in computing 'Z' (do_all_term) doing all terms for particle"
          $R)
         T $FALSE)
        ((MSETQ) $EXPL_INT0
         (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
          ((|$Ds_rules0| ARRAY) $R)))
        ((MSETQ) $NLEVELS0 (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
        ((MCOND) |$dbg_all_terms|
         (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
        ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
         ((MPROGN)
          ((MCOND) |$dbg_all_terms|
           (($PRINT) " project to"
            (($L) $R
             ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
            "^"
            ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
             ((MPLUS) $L0 1.)))
           T $FALSE)
          ((MSETQ) $EXPL_INT0
           (($RATCOEF) $EXPL_INT0
            (($L) $R
             ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
            ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
             ((MPLUS) $L0 1.))))
          ((MCOND) |$dbg_all_terms|
           (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
      ((MRETURN) $EXPL_INT0)))
    MEXPR) 
(DEFPROP $DO_ALL_TERM $ANY FUNCTION-MODE) 
(ADD2LNC '(($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
           |$Ds_rules0|)
         $FUNCTIONS) 
(DEFPROP %DO_ALL_TERM $DO_ALL_TERM NOUN) 
(DEFPROP $STATE2MATRIX %STATE2MATRIX VERB) 
(MDEFPROP $STATE2MATRIX
    ((LAMBDA) ((MLIST) $STATE0 |$MaxLevel0|)
     ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
      ((MSETQ) $MAT0
       (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
        ((MPLUS) |$MaxLevel0| 1.)))
      ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
       ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
        ((MPROGN)
         ((MSETQ) (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
          (($HIPOW) $STATE0 (($P) $IP $IQ)))
         ((MSETQ) $STATE00
          ((MQUOTIENT) $STATE00
           ((MEXPT) (($P) $IP $IQ)
            (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
      ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
       ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
        ((MPROGN)
         ((MSETQ) (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
          ((MPLUS) (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
           (($HIPOW) $STATE0 (($P) $IP $IQ))))
         ((MSETQ) $STATE00
          ((MQUOTIENT) $STATE00
           ((MEXPT) (($P) $IP $IQ) (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
      ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
       (($ERROR) "In state2matrix missing some contributions in"
        $STATE0 "since we are left with" $STATE00 "after analysis")
       T $FALSE)
      ((MRETURN) (($COPYMATRIX) $MAT0))))
    MEXPR) 
(DEFPROP $STATE2MATRIX $ANY FUNCTION-MODE) 
(ADD2LNC '(($STATE2MATRIX) $STATE0 |$MaxLevel0|) $FUNCTIONS) 
(DEFPROP %STATE2MATRIX $STATE2MATRIX NOUN) 
(DEFPROP |$take_derivative_wrt_lambdaV1|
         |%take_derivative_wrt_lambdaV1| VERB) 
(MDEFPROP |$take_derivative_wrt_lambdaV1|
    ((LAMBDA) ((MLIST) $NR0 $LEVEL0 $INDEX0 $TERM0)
     ((MPROG)
      ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0 $NPOW0
       $OP0)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
       ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
       ((MSETQ) $TERM00 $TERM0))
      ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $NEWTERM00 0.)
        ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MSETQ) $OP0 (($INPART) $FAC0 0.))
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MCOND) ((MGREATERP) $NPOW0 2.)
            (($ERROR)
             "la() has one index and it cannot occour with a power bigger than 2! term="
             $TERM00)
            T
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$l|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$ll|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
             ((MEXPT) ((MMINUS) 1.) $LEVEL0)
             ((MFACTORIAL)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
             ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LAK)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$laSk|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
              $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LALA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$ll|)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
             ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
             ((MFACTORIAL)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
             ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $KLA)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$Skla|)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LALA)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA2)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) 2. $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          |$end_pow_op|)
         T
         ((MCOND) $ISOP0
          ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$l|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0) $TERM00
              $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) $LEVEL0)
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LAK)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$laSk|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
               $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LA2)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) 2.
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $KLA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$Skla|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
               $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MPROGN)
             ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
              ((MSETQ) $NEWTERM00 (($SUBSTINPART) |$Dim| $TERM00 $NF0))
              T
              ((MPROGN)
               ((MSETQ) $NEWTERM00 (($SUBSTINPART) 1. $TERM00 $NF0))
               ((MSETQ) $NEWTERM00
                (($SUBSTITUTE) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                 $NEWTERM00))))
             |$end_lambda|)
            T $FALSE)
           |$end_if_op|)
          T $FALSE))
        ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
      ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_lambdaV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_lambdaV1|
         |$take_derivative_wrt_lambdaV1| NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA %TAKE_DERIVATIVE_WRT_LAMBDA VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA
    ((LAMBDA) ((MLIST) $NR0 $LEVEL0 $INDEX0 $TERM0)
     ((MPROG)
      ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0 $NPOW0
       $OP0)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
       ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
       ((MSETQ) $TERM00 $TERM0))
      ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $NEWTERM00 0.)
        ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0)) ((MSETQ) $NPOW0 1.)
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MSETQ) $OP0 (($INPART) $FAC0 0.))
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MCOND) ((MGREATERP) $NPOW0 2.)
            (($ERROR)
             "la() has one index and it cannot occour with a power bigger than 2! term="
             $TERM00)
            T
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$l|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MPROGN)
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0
              (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
               $NF0 2.)))
            ((MCOND) ((MEQUAL) $OP0 |$ll|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               ((MEXPT) ((MMINUS) 1.) $LEVEL0)
               ((MFACTORIAL)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
               ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LAK)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 |$laSk|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LALA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)))
             T $FALSE)
            |$end_lambda_other|)
           T $FALSE)
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MPROGN)
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0
              (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
               $NF0 2.)))
            ((MCOND) ((MEQUAL) $OP0 |$ll|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
               ((MFACTORIAL)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
               ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $KLA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 |$Skla|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LALA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)))
             T $FALSE)
            |$end_other_la|)
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA2)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) 2. $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          |$end_pow_op|)
         T
         ((MCOND) $ISOP0
          ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$l|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0) $TERM00
              $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) $LEVEL0)
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LAK)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$laSk|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
               $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LA2)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) 2.
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $KLA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$Skla|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
               $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MPROGN)
             ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
              ((MSETQ) $NEWTERM00 (($SUBSTINPART) |$Dim| $TERM00 $NF0))
              T
              ((MPROGN)
               ((MSETQ) $NEWTERM00 (($SUBSTINPART) 1. $TERM00 $NF0))
               ((MSETQ) $NEWTERM00
                (($SUBSTITUTE) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                 $NEWTERM00))))
             |$end_lambda|)
            T $FALSE)
           |$end_if_op|)
          T $FALSE))
        ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
      ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_LAMBDA $TAKE_DERIVATIVE_WRT_LAMBDA NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR
         %TAKE_DERIVATIVE_WRT_SCALAR_PAIR VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR
    ((LAMBDA) ((MLIST) $NR0 $LEVEL10 $LEVEL20 $TERM0)
     ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
      ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
      ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.)) ((MSETQ) $DER0 0.)
      ((MCOND) ((MGREATERP) $LEVEL10 0.)
       ((MSETQ) $DER00
        (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0| $TERM0))
       T ((MSETQ) $DER00 ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
      ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
      ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
       ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
        ((MDO) $NT0 1. NIL NIL $LDER00 NIL
         ((MPROGN)
          ((MCOND) |$dbg_wrt_pair|
           (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
            "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
           T $FALSE)
          ((MSETQ) $TMP_DER0
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
            (($INPART) $DER00 $NT0)))
          ((MSETQ) $DER0 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
       T
       ((MPROGN)
        ((MCOND) |$dbg_wrt_pair|
         (($PRINT) "    SINGLE term: take der of" $DER00 "wrt lambda("
          $NR0 $LEVEL20 |$newII0| ")")
         T $FALSE)
        ((MSETQ) $DER0
         (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0| $DER00))))
      ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0)) ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
           $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_SCALAR_PAIR
         $TAKE_DERIVATIVE_WRT_SCALAR_PAIR NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_STATE %TAKE_DERIVATIVE_WRT_STATE VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_STATE
    ((LAMBDA) ((MLIST) $NR0 $ONE_STATE_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
      ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $ONE_STATE_IN_MATRIX0))
      ((MSETQ) |$Der0| $TERM0)
      ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
       ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
        ((MCOND)
         ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
         ((MPROGN)
          ((MDO) $N_PQ 1. NIL NIL
           (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
           ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
             ((MPROGN)
              ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
               ((MSETQ) |$tmp_Der0|
                ((MPLUS) |$tmp_Der0|
                 (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                  ((MPLUS) $L0 ((MMINUS) 1.))
                  ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
              ((MSETQ) |$Der0| |$tmp_Der0|))
             T
             ((MSETQ) |$Der0|
              (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
               ((MPLUS) $L0 ((MMINUS) 1.)) ((MPLUS) $C0 ((MMINUS) 1.))
               |$Der0|)))))
          |$end_loop_c0|)
         T $FALSE)))
      ((MRETURN) |$Der0|)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_STATE $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_STATE $TAKE_DERIVATIVE_WRT_STATE NOUN) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV1|
         |%take_derivative_wrt_scalar_stateSV1| VERB) 
(MDEFPROP |$take_derivative_wrt_scalar_stateSV1|
    ((LAMBDA) ((MLIST) $SCALARS_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
      ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
      ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
       ((MCOND)
        ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
        ((MPROGN)
         ((MCOND) |$dbg_scalars|
          (($PRINT) "nr0=" $NR0 "out of"
           (($LENGTH) $SCALARS_IN_MATRIX0))
          T $FALSE)
         ((MSETQ) |$tmp_DER0| 0.)
         ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
          ((MPROGN)
           (($PRINT) "before length(DER0) is" (($LENGTH) |$der0|))
           ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
            ((MSETQ) |$tmp_DER0|
             ((MPLUS) |$tmp_DER0|
              (($TAKE_DERIVATIVE_WRT_STATE) $NR0
               (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
           ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
          T
          ((MPROGN)
           ((MCOND) |$dbg_scalars|
            (($PRINT) "SINGLE term " |$der0| "derivative wrt r=" $NR0
             "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0) "with nr=" $NR0)
            T $FALSE)
           ((MSETQ) |$der0|
            (($TAKE_DERIVATIVE_WRT_STATE) $NR0
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
           |$end_single|)))
        T $FALSE))
      ((MRETURN) |$der0|)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_scalar_stateSV1|) $SCALARS_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_scalar_stateSV1|
         |$take_derivative_wrt_scalar_stateSV1| NOUN) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV2|
         |%take_derivative_wrt_scalar_stateSV2| VERB) 
(MDEFPROP |$take_derivative_wrt_scalar_stateSV2|
    ((LAMBDA) ((MLIST) $SCALARS_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
      ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
       ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
        (($PRINT) "in take_derivative_wrt_scalar_stateSV2 acting on"
         $LT0 "terms")
        ((MDO) $NT0 1. NIL NIL $LT0 NIL
         ((MPROGN)
          ((MCOND) |$dbg_wrt_states|
           (($PRINT) "in take_derivative_wrt_scalar_stateSV2 EXAM term"
            $NT0 "out of" $LT0 "now there are"
            ((MCOND) ((MNOT) (($NUMBERP) |$der0|)) (($LENGTH) |$der0|)
             T 0.)
            "terms")
           T
           ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
            (($PRINT)
             "in take_derivative_wrt_scalar_stateSV2 EXAM term" $NT0
             "(step 100) out of" $LT0)
            T $FALSE))
          ((MSETQ) |$NIused| 0.)
          ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
          ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
           ((MCOND)
            ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
            ((MPROGN)
             ((MSETQ) |$tmp_DER0|
              (($TAKE_DERIVATIVE_WRT_STATE) $NR0
               (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
             |$end_nr_loop|)
            T $FALSE))
          ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
          |$end_t0_loop|)))
       T
       ((MPROGN) ((MSETQ) |$der0| $TERM0)
        ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
         ((MCOND)
          ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
          ((MPROGN)
           ((MCOND) |$dbg_wrt_states|
            (($PRINT)
             "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
             |$der0| "derivative wrt r=" $NR0 "and"
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
            T $FALSE)
           ((MSETQ) |$der0|
            (($TAKE_DERIVATIVE_WRT_STATE) $NR0
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
           |$end_single|)
          T $FALSE))))
      ((MRETURN) |$der0|)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV2| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_scalar_stateSV2|) $SCALARS_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_scalar_stateSV2|
         |$take_derivative_wrt_scalar_stateSV2| NOUN) 
(DEFPROP $CONTRACT_PAIRS_IN_ONE_TERM %CONTRACT_PAIRS_IN_ONE_TERM VERB) 
(MDEFPROP $CONTRACT_PAIRS_IN_ONE_TERM
    ((LAMBDA) ((MLIST) $UTERM0)
     ((MPROG)
      ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0 $NPOW0
       $OP0 $IND0 $NFAC0 $NR0 $NS0)
      ((MSETQ) $UTERM00 $UTERM0)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
       ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
       ((MRETURN) $UTERM0) T $FALSE)
      ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
      ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_contract| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
            ((MNOT) ((MEQUAL) $NPOW0 2.)))
           (($ERROR) "the power must be 2!! wrong term=" $UTERM0) T
           $FALSE)
          ((MCOND) ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
           ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MCOND) ((MEQUAL) $OP0 $LA)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE)
          ((MCOND) ((MEQUAL) $OP0 |$Sk|)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE)
          ((MCOND) ((MEQUAL) $OP0 $K)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE))
         T
         ((MCOND)
          ((MAND) $ISOP0
           (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
          ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
           ((MCOND)
            ((MNOT)
             (($IS) ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
            ((MPROGN)
             ((MSETQ) $OTHERFAC0 (($ASSOC) $IND0 $LIST_INDEX_FACS0))
             ((MSETQ) $NR0 (($INPART) $FAC0 1.))
             ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
             ((MCOND) ((MLEQP) $NR0 $NS0)
              ((MSETQ) $CTERM0
               ((MTIMES) $CTERM0
                ((MQAPPLY)
                 (($CONCAT) (($INPART) $FAC0 0.)
                  (($INPART) $OTHERFAC0 0.))
                 $NR0 (($INPART) $FAC0 2.) $NS0
                 (($INPART) $OTHERFAC0 2.))))
              T
              ((MSETQ) $CTERM0
               ((MTIMES) $CTERM0
                ((MQAPPLY)
                 (($CONCAT) (($INPART) $OTHERFAC0 0.)
                  (($INPART) $FAC0 0.))
                 $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                 (($INPART) $FAC0 2.)))))
             ((MSETQ) $LIST_INDEX_FACS0
              (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0) $LIST_INDEX_FACS0)))
            T
            ((MSETQ) $LIST_INDEX_FACS0
             (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
          T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
        |$end_fac_loop|))
      ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
       ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
       ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
      ((MRETURN) $CTERM0)))
    MEXPR) 
(DEFPROP $CONTRACT_PAIRS_IN_ONE_TERM $ANY FUNCTION-MODE) 
(ADD2LNC '(($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0) $FUNCTIONS) 
(DEFPROP %CONTRACT_PAIRS_IN_ONE_TERM $CONTRACT_PAIRS_IN_ONE_TERM NOUN) 
(DEFPROP $CONTRACT_PAIRS %CONTRACT_PAIRS VERB) 
(MDEFPROP $CONTRACT_PAIRS
    ((LAMBDA) ((MLIST) |$utermS0|)
     ((MPROG) ((MLIST) $SUM0)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
       ((MPROGN) ((MSETQ) $SUM0 0.)
        ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
         ((MSETQ) $SUM0
          ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
       T ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
      ((MRETURN) $SUM0)))
    MEXPR) 
(DEFPROP $CONTRACT_PAIRS $ANY FUNCTION-MODE) 
(ADD2LNC '(($CONTRACT_PAIRS) |$utermS0|) $FUNCTIONS) 
(DEFPROP %CONTRACT_PAIRS $CONTRACT_PAIRS NOUN) 
(DEFPROP $TRUE_XX %TRUE_XX VERB) 
(MDEFPROP $TRUE_XX
    ((LAMBDA) ((MLIST) $R $S)
     ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))
    MEXPR) 
(DEFPROP $TRUE_XX $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_XX) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_XX $TRUE_XX NOUN) 
(DEFPROP |$otherN| |%otherN| VERB) 
(MDEFPROP |$otherN|
    ((LAMBDA) ((MLIST) $M $N)
     ((MCOND)
      ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
       ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
      3. T
      ((MCOND)
       ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
        ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
       2. T
       ((MCOND)
        ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
         ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
        1. T $FALSE))))
    MEXPR) 
(DEFPROP |$otherN| $BOOLEAN FUNCTION-MODE) 
(ADD2LNC '((|$otherN|) $M $N) $FUNCTIONS) 
(DEFPROP |%otherN| |$otherN| NOUN) 
(DEFPROP $COMPUTE_PP3 %COMPUTE_PP3 VERB) 
(MDEFPROP $COMPUTE_PP3
    ((LAMBDA) ((MLIST) ((MLIST) |$n|))
     ((MPROG)
      ((MDO) $M 1. NIL NIL |$nn| NIL
       ((MDO) $N 1. NIL NIL |$nn| NIL
        ((MCOND) ((MEQUAL) $M $N)
         ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
          ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))) $AP))
         T
         ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
          ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
           ((MPLUS)
            ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
            ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
            ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))
    MEXPR) 
(DEFPROP $COMPUTE_PP3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_PP3) ((MLIST) |$n|)) $FUNCTIONS) 
(MDEFPROP $COMPUTE_PP3 T MLEXPRP) 
(DEFPROP %COMPUTE_PP3 $COMPUTE_PP3 NOUN) 
(DEFPROP $PP3ONSHELL %PP3ONSHELL VERB) 
(MDEFPROP $PP3ONSHELL
    ((LAMBDA) ((MLIST) $M $N) (($NUM_PP3 ARRAY) $M $N)) MEXPR) 
(DEFPROP $PP3ONSHELL $ANY FUNCTION-MODE) 
(ADD2LNC '(($PP3ONSHELL) $M $N) $FUNCTIONS) 
(DEFPROP %PP3ONSHELL $PP3ONSHELL NOUN) 
(DEFPROP $TRUE_GF_XX3 %TRUE_GF_XX3 VERB) 
(MDEFPROP $TRUE_GF_XX3
    ((LAMBDA) ((MLIST) $R $S) (($NUM_XX3 ARRAY) $R $S)) MEXPR) 
(DEFPROP $TRUE_GF_XX3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_GF_XX3) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_GF_XX3 $TRUE_GF_XX3 NOUN) 
(DEFPROP $GF_XX3 %GF_XX3 VERB) 
(MDEFPROP $GF_XX3
    ((LAMBDA) ((MLIST) $M $N)
     ((MCOND) ((MEQUAL) $M 1.) |$x1| T
      ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
       ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
        |$x3|))))
    MEXPR) 
(DEFPROP $GF_XX3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($GF_XX3) $M $N) $FUNCTIONS) 
(DEFPROP %GF_XX3 $GF_XX3 NOUN) 
(DSKSETQ $COMPUTE_PP4 '$COMPUTE_PP4) 
(DEFPROP $COMPUTE_PP4 %COMPUTE_PP4 VERB) 
(MDEFPROP $COMPUTE_PP4
    ((LAMBDA) ((MLIST) ((MLIST) |$n|))
     ((MPROG)
      ((MDO) $M 1. NIL NIL |$nn| NIL
       ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
        ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))) $AP)))
      ((MSETQ) |$Mu|
       ((MPLUS)
        ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
        ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Ms|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Mt|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
       (($RATSIMP)
        ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
         ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
          ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
      ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Ms|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Mt|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
       (($RATSIMP)
        ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
         ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.) ((MMINUS) 2.)
          ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))
    MEXPR) 
(DEFPROP $COMPUTE_PP4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_PP4) ((MLIST) |$n|)) $FUNCTIONS) 
(MDEFPROP $COMPUTE_PP4 T MLEXPRP) 
(DEFPROP %COMPUTE_PP4 $COMPUTE_PP4 NOUN) 
(DEFPROP $PP4ONSHELL %PP4ONSHELL VERB) 
(MDEFPROP $PP4ONSHELL
    ((LAMBDA) ((MLIST) $M $N) (($NUM_PP4 ARRAY) $M $N)) MEXPR) 
(DEFPROP $PP4ONSHELL $ANY FUNCTION-MODE) 
(ADD2LNC '(($PP4ONSHELL) $M $N) $FUNCTIONS) 
(DEFPROP %PP4ONSHELL $PP4ONSHELL NOUN) 
(DEFPROP $COMPUTE_XX4 %COMPUTE_XX4 VERB) 
(MDEFPROP $COMPUTE_XX4
    ((LAMBDA) ((MLIST))
     ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
      (($REMARRAY) $NUM_XX4)
      ((MSETQ) $GF_X_RULES
       ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
      ((MSETQ) $EQ_XX40
       ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
        ((MEQUAL) |$om|
         ((MQUOTIENT)
          ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
           (($XX) 1. 3.))
          (($XX) 2. 4.)))))
      ((MSETQ) $EQ_XX40
       ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
        ((MEQUAL)
         ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.) (($XX) 2. 4.))
         ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
      ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
      ((MSETQ) $SO_X13
       (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
      ((MSETQ) $XX4_LIST
       (($MAKELIST)
        (($MAKELIST)
         ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S)) $S
         ((MPLUS) $R 1.) |$nn|)
        $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
      ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
      ((MSETQ) $XX4_LIST
       (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
      ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
      ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
       (($MAP) ":" ((MLIST) (($LHS) $GFXX0)) ((MLIST) (($RHS) $GFXX0))))
      ((MSETQ) |$dx3_dOM| (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
      ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES)) |$xx4_done|))
    MEXPR) 
(DEFPROP $COMPUTE_XX4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_XX4)) $FUNCTIONS) 
(DEFPROP %COMPUTE_XX4 $COMPUTE_XX4 NOUN) 
(DEFPROP $TRUE_GF_XX4 %TRUE_GF_XX4 VERB) 
(MDEFPROP $TRUE_GF_XX4
    ((LAMBDA) ((MLIST) $R $S) (($NUM_XX4 ARRAY) $R $S)) MEXPR) 
(DEFPROP $TRUE_GF_XX4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_GF_XX4) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_GF_XX4 $TRUE_GF_XX4 NOUN) 
(DEFPROP |$check_cyc_A_234| |%check_cyc_A_234| VERB) 
(MDEFPROP |$check_cyc_A_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
        ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
        ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
        ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
        ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
        ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
        ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
        ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
        ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
        ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
        ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
        ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_cyc_A_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_cyc_A_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_cyc_A_234| |$check_cyc_A_234| NOUN) 
(DEFPROP |$cyc_A_234| |%cyc_A_234| VERB) 
(MDEFPROP |$cyc_A_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
        ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
        ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$cyc_A_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$cyc_A_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%cyc_A_234| |$cyc_A_234| NOUN) 
(DEFPROP |$check_cyc_gfA_234| |%check_cyc_gfA_234| VERB) 
(MDEFPROP |$check_cyc_gfA_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
        ((MEQUAL) |$om| ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_cyc_gfA_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_cyc_gfA_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_cyc_gfA_234| |$check_cyc_gfA_234| NOUN) 
(DEFPROP |$cyc_gfA_234| |%cyc_gfA_234| VERB) 
(MDEFPROP |$cyc_gfA_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST)
        ((MEQUAL) |$om| ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
       $AMP00)))
    MEXPR) 
(DEFPROP |$cyc_gfA_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$cyc_gfA_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%cyc_gfA_234| |$cyc_gfA_234| NOUN) 
(DEFPROP |$check_swap_A_23| |%check_swap_A_23| VERB) 
(MDEFPROP |$check_swap_A_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
        ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_swap_A_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_swap_A_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_swap_A_23| |$check_swap_A_23| NOUN) 
(DEFPROP |$swap_A_23| |%swap_A_23| VERB) 
(MDEFPROP |$swap_A_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
        ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$swap_A_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$swap_A_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%swap_A_23| |$swap_A_23| NOUN) 
(DEFPROP |$swap_gfA_23| |%swap_gfA_23| VERB) 
(MDEFPROP |$swap_gfA_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE) ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$swap_gfA_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$swap_gfA_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%swap_gfA_23| |$swap_gfA_23| NOUN) 
(DEFPROP $TEST_MEASURE %TEST_MEASURE VERB) 
(MDEFPROP $TEST_MEASURE
    ((LAMBDA) ((MLIST) |$l1| |$l2| |$l3| |$l4|)
     ((MPROG) ((MSETQ) |$nn| 4.)
      (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
      ((MSETQ) $GH_00
       ((MQUOTIENT) 1.
        ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
      ((MSETQ) |$tttt_00|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
           ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
           ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
      ((MSETQ) |$tttt_00|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
      ((MSETQ) $GH_0P
       (($FACTOR)
        (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) (($XX) 1. 2.)
          ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.)) (($XX) 1. 3.)
           (($XX) 2. 4.))))))
      ((MSETQ) |$TTTT_0p|
       (($FACTOR)
        (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) (($XX) 1. 2.)
          ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.)) (($XX) 1. 3.)
           (($XX) 2. 4.))))))
      ((MSETQ) |$TTTT_pp|
       (($FACTOR)
        (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.))))
      ((MSETQ) |$gh_TTT0|
       (($FACTOR)
        (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
         ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTT|
       (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))
    MEXPR) 
(DEFPROP $TEST_MEASURE $ANY FUNCTION-MODE) 
(ADD2LNC '(($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|) $FUNCTIONS) 
(DEFPROP %TEST_MEASURE $TEST_MEASURE NOUN) 
(DEFPROP $ORDERXX %ORDERXX VERB) 
(MDEFPROP $ORDERXX
    ((LAMBDA) ((MLIST) $R $S)
     ((MCOND) ((MEQUAL) $R $S) 0. T
      ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
       ((MMINUS) (($XX) $S $R)))))
    MEXPR) 
(DEFPROP $ORDERXX $ANY FUNCTION-MODE) 
(ADD2LNC '(($ORDERXX) $R $S) $FUNCTIONS) 
(DEFPROP %ORDERXX $ORDERXX NOUN) 
(DEFPROP $ORDERPP %ORDERPP VERB) 
(MDEFPROP $ORDERPP
    ((LAMBDA) ((MLIST) $R $S)
     ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))
    MEXPR) 
(DEFPROP $ORDERPP $ANY FUNCTION-MODE) 
(ADD2LNC '(($ORDERPP) $R $S) $FUNCTIONS) 
(DEFPROP %ORDERPP $ORDERPP NOUN) 
(DEFPROP $TRUE_KK %TRUE_KK VERB) 
(MDEFPROP $TRUE_KK
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))
    MEXPR) 
(DEFPROP $TRUE_KK $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_KK) $R $M $S $N) $FUNCTIONS) 
(DEFPROP %TRUE_KK $TRUE_KK NOUN) 
(DEFPROP |$true_Skk| |%true_Skk| VERB) 
(MDEFPROP |$true_Skk|
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
      (($SUM)
       ((MTIMES) (($ORDERPP) $T $S) ((MEXPT) (($ORDERXX) $R $T) $M)) $T
       1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_Skk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_Skk|) $R $M $S $N) $FUNCTIONS) 
(DEFPROP |%true_Skk| |$true_Skk| NOUN) 
(DEFPROP |$true_kSk| |%true_kSk| VERB) 
(MDEFPROP |$true_kSk|
    ((LAMBDA) ((MLIST) $S $N $R $M)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
      (($SUM)
       ((MTIMES) (($ORDERPP) $T $S) ((MEXPT) (($ORDERXX) $R $T) $M)) $T
       1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_kSk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_kSk|) $S $N $R $M) $FUNCTIONS) 
(DEFPROP |%true_kSk| |$true_kSk| NOUN) 
(DEFPROP |$true_SkSk| |%true_SkSk| VERB) 
(MDEFPROP |$true_SkSk|
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
      (($SUM)
       (($SUM)
        ((MTIMES) (($ORDERPP) $T $U) ((MEXPT) (($ORDERXX) $R $T) $M)
         ((MEXPT) (($ORDERXX) $S $U) $N))
        $T 1. |$nn|)
       $U 1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_SkSk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_SkSk|) $R $M $S $N) $FUNCTIONS) 
(DEFPROP |%true_SkSk| |$true_SkSk| NOUN) 
(DEFPROP $FROM_STATE_TO_ADDEND_LIST %FROM_STATE_TO_ADDEND_LIST VERB) 
(MDEFPROP $FROM_STATE_TO_ADDEND_LIST
    ((LAMBDA) ((MLIST) $STATE0)
     ((MPROG)
      ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T $FALSE)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
       ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
      ((MSETQ) $LIST0
       (($MAKELIST) (($INPART) $STATE0 $T) $T 1. (($LENGTH) $STATE0)))
      ((MRETURN) $LIST0)))
    MEXPR) 
(DEFPROP $FROM_STATE_TO_ADDEND_LIST $ANY FUNCTION-MODE) 
(ADD2LNC '(($FROM_STATE_TO_ADDEND_LIST) $STATE0) $FUNCTIONS) 
(DEFPROP %FROM_STATE_TO_ADDEND_LIST $FROM_STATE_TO_ADDEND_LIST NOUN) 
(DEFPROP $EXTRACT_AND_NORMALIZE_COEFFS %EXTRACT_AND_NORMALIZE_COEFFS
         VERB) 
(MDEFPROP $EXTRACT_AND_NORMALIZE_COEFFS
    ((LAMBDA) ((MLIST) $LIST_OF_LISTS_OF_SUBSTATES0)
     ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
      ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
       ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
        ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
         ((MPROGN) ((MSETQ) $S00 $S0)
          ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
           ((MPROGN) ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
            ((MCOND) ((MGREATERP) $POW0 0.)
             ((MSETQ) $S00
              ((MTIMES)
               ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
               ((MEXPT)
                ((MQUOTIENT) 1.
                 ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                $POW0)))
             T $FALSE)
            ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
            ((MCOND) ((MGREATERP) $POW0 0.)
             ((MSETQ) $S00
              ((MTIMES)
               ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
               ((MEXPT)
                ((MQUOTIENT) 1.
                 ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                $POW0)))
             T $FALSE)))
          ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
           ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
            ((MPROGN) ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
             ((MCOND) ((MGREATERP) $POW0 0.)
              ((MSETQ) $S00
               ((MTIMES)
                ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                ((MEXPT)
                 ((MQUOTIENT)
                  ((MQUOTIENT) ((MMINUS) 1.)
                   ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                  ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                 $POW0)))
              T $FALSE))))
          ((MCOND)
           ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
            ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
           (($ERROR)
            "extract_and_normalize_coeffs cannot compute normalized coeff from"
            $S0 "left over is" $S00)
           T $FALSE)
          ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
        ((MSETQ) $COEFFS_LIST0 (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
      ((MRETURN) $COEFFS_LIST0)))
    MEXPR) 
(DEFPROP $EXTRACT_AND_NORMALIZE_COEFFS $ANY FUNCTION-MODE) 
(ADD2LNC '(($EXTRACT_AND_NORMALIZE_COEFFS)
           $LIST_OF_LISTS_OF_SUBSTATES0)
         $FUNCTIONS) 
(DEFPROP %EXTRACT_AND_NORMALIZE_COEFFS $EXTRACT_AND_NORMALIZE_COEFFS
         NOUN) 
(DEFPROP |$amplitudeN4V1| |%amplitudeN4V1| VERB) 
(MDEFPROP |$amplitudeN4V1|
    ((LAMBDA) ((MLIST) $STATES_LIST0)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) |$Partials0|
            (($ENDCONS)
             ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4) $LIST_OF_SUBSTATES0
              $PARTIAL_AMP0)
             |$Partials0|))
           ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$amplitudeN4V1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$amplitudeN4V1|) $STATES_LIST0) $FUNCTIONS) 
(DEFPROP |%amplitudeN4V1| |$amplitudeN4V1| NOUN) 
(DEFPROP |$amplitudeN4V1_list| |%amplitudeN4V1_list| VERB) 
(MDEFPROP |$amplitudeN4V1_list|
    ((LAMBDA) ((MLIST) $STATES_LIST0 $CHECKPOINT_SAVE_FILENAME)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MPROGN)
        ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
         ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
          ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
           ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
            (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
             $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
             (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
             (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
             "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
            ((MSETQ) $LIST_OF_SUBSTATES0
             ((MLIST)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
            (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
            ((MSETQ) $SL0
             (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
              $LIST_OF_SUBSTATES0))
            ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
            ((MSETQ) $NAS_LIST0
             (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
            ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
            ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
            ((MSETQ) $ULPS0
             ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
            ((MSETQ) $ULPS_LIST0
             (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
            ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
            ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
            ((MSETQ) $EI0
             (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
            ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
            ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
            (($PRINT)
             "Computed the expression on which we must act with derivatives in"
             ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
            ((MSETQ) $PARTIAL_AMP0
             ((MTIMES)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
               $NA1)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
               $NA2)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
               $NA3)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
               $NA4)
              ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
            ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
            (($PRINT)
             "Taken the derivatives and computed the partial amplitude in"
             ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
              |$Partials0|))
            |$end_3_loops|))))
        (($SAVE)
         (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_" (($STRING) $NA1)
          ".lisp")
         $NA1 $STATES_LIST0 |$Partials0|)
        |$end_na1_loop|))
      ((MRETURN) |$Partials0|)))
    MEXPR) 
(DEFPROP |$amplitudeN4V1_list| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$amplitudeN4V1_list|) $STATES_LIST0
           $CHECKPOINT_SAVE_FILENAME)
         $FUNCTIONS) 
(DEFPROP |%amplitudeN4V1_list| |$amplitudeN4V1_list| NOUN) 
(DEFPROP |$gf_amplitudeN4V1| |%gf_amplitudeN4V1| VERB) 
(MDEFPROP |$gf_amplitudeN4V1|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0
            (($RATSIMP)
             (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)
              ((MEQUAL) $XX $TRUE_GF_XX4))))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V1| |$gf_amplitudeN4V1| NOUN) 
(DEFPROP |$gf_amplitudeN4V2| |%gf_amplitudeN4V2| VERB) 
(MDEFPROP |$gf_amplitudeN4V2|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| |$Mt|))
           ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp the amplitude"
            ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
           ((MSETQ) $MAXNSNT0
            ((MPLUS)
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              (($SUM)
               (($SUM) ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                2. (($LENGTH) (($SL0 ARRAY) $NR0)))
               $NR0 1. |$nn0|))))
           ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
            ((MPROGN)
             ((MSETQ) |$Ms_proj_amp0|
              (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| $NS0))
             ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
              ((MDO) $NT0 0. NIL NIL
               ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
               ((MPROGN)
                (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                 "terms")
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATSIMP)
                  (($EV) |$Mt_Ms_proj_amp0|
                   ((MEQUAL) $XX $TRUE_GF_XX4))))
                ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                 ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                  ((MTIMES) |$Mt_Ms_proj_amp0| ((MEXPT) |$Ms| $NS0)
                   ((MEXPT) |$Mt| $NT0))))))
              T $FALSE)))
           ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude fully gauge fixed in"
            ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp-ed the amplitude in"
            ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6)) "s")
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V2| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V2| |$gf_amplitudeN4V2| NOUN) 
(DEFPROP |$gf_amplitudeN4V2_1| |%gf_amplitudeN4V2_1| VERB) 
(MDEFPROP |$gf_amplitudeN4V2_1|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| |$Mt|))
           ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratexpand the amplitude"
            ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
            "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
            "terms")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
           ((MSETQ) $MAXNSNT0
            ((MPLUS)
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              (($SUM)
               (($SUM) ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                2. (($LENGTH) (($SL0 ARRAY) $NR0)))
               $NR0 1. |$nn0|))))
           ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
            ((MPROGN)
             ((MSETQ) |$Ms_proj_amp0|
              (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| $NS0))
             ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
              ((MDO) $NT0 0. NIL NIL
               ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
               ((MPROGN)
                (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                 "terms")
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATSIMP)
                  (($EV) |$Mt_Ms_proj_amp0|
                   ((MEQUAL) $XX $TRUE_GF_XX4))))
                ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                 ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                  ((MTIMES) |$Mt_Ms_proj_amp0| ((MEXPT) |$Ms| $NS0)
                   ((MEXPT) |$Mt| $NT0))))))
              T $FALSE)))
           ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude fully gauge fixed in"
            ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp-ed the amplitude in"
            ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6)) "s")
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V2_1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V2_1| |$gf_amplitudeN4V2_1| NOUN) 
(DEFPROP |$SetStates| |%SetStates| VERB) 
(MDEFPROP |$SetStates|
    ((LAMBDA) ((MLIST) |$dd0|)
     ((MPROG) ((MSETQ) |$Lev0| 2.)
      ((MSETQ) |$Null2|
       (($EV)
        ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
         ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
         ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
         ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Lev0| 3.)
      ((MSETQ) |$Null3|
       (($EV)
        ((MPLUS)
         ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.) |$dd|)
         ((MMINUS)
          ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.) |$dd|))
         ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
         ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 1.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
         ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 2. 0.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 3.))
         ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$dd| |$dd0|)))
      ((MSETQ) |$Lev0| 4.)
      ((MSETQ) |$S4z|
       ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
        ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 5742. (($P) 2. 2.))
        ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
      ((MSETQ) |$S4m|
       ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
        ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 2268. (($P) 2. 2.))
        ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
        ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$S4r1|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
          (($P) 3. 1.) |$d|)
         ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.) |$d|)
         ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
          (($P) 3. 1.))
         ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 0.) 4.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$S4r2|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.) ((MEXPT) |$d| 2.))
         ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.) ((MEXPT) |$d| 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.) |$d|)
         ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.) |$d|)
         ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 4. 0.))
         ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
         ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
         ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.))
         ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
         ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 2. 1.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 2. 1.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$S4r3|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.) ((MEXPT) |$d| 2.))
         ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.) ((MEXPT) |$d| 2.))
         ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.) |$d|)
         ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 3. 1.))
         ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
         ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.))
         ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4r1|
       (($EV)
        ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
         ((MTIMES) 624. (($P) 3. 1.))
         ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 936. (($P) 2. 2.))
         ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
         ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES)
          ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
           ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
      ((MSETQ) |$Null4r2|
       ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
        ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 4050. (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$Null4g|
       (($EV)
        ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|) 2.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|) 8.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|) 6.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|) 72.)
         ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
         ((MTIMES) 6. (($P) 3. 1.))
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
         ((MTIMES) 3. (($P) 2. 2.))
         ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
         ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
         ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
         ((MQUOTIENT)
          ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)) 6.)
         ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.)) 72.))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4cr|
       ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
        ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$S6m|
       ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
        ((MTIMES) 28320. (($P) 5. 1.))
        ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 82400. (($P) 3. 3.))
        ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
      ((MSETQ) |$S6z|
       ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
        ((MTIMES) 1177320. (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
        ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) 929500. (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
        ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.))
        ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
      ((MSETQ) |$Null6r16|
       ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
        ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
        ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 3074625000. (($P) 3. 3.))
        ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.))
        ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
        ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
      ((MSETQ) |$Null6g|
       (($EV)
        ((MPLUS) ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
         ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
         ((MQUOTIENT) ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
         ((MQUOTIENT)
          ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|)) 4.)
         ((MQUOTIENT) ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|)
          168.)
         ((MQUOTIENT)
          ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.) |$d|)
          280.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
         ((MQUOTIENT) ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
         ((MQUOTIENT)
          ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|)) 3.)
         ((MQUOTIENT)
          ((MMINUS)
           ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
          3.)
         ((MQUOTIENT) ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|)
          378.)
         ((MQUOTIENT)
          ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.) |$d|)
          1260.)
         ((MQUOTIENT)
          ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.) |$d|)
          945.)
         ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|) 4.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|) 4.)
         ((MQUOTIENT) ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|)
          2520.)
         ((MQUOTIENT)
          ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 2. 0.) 2.) |$d|)
          140.)
         ((MQUOTIENT)
          ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.) |$d|)
          252.)
         ((MQUOTIENT) ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|)
          7560.)
         ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.))) 18.)
         ((MTIMES) 110. (($P) 5. 1.))
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
         ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.)) 7.)
         ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.)) 12.)
         ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
         ((MQUOTIENT)
          ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)) 70.)
         ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
         ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.)) 7.)
         ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
         ((MQUOTIENT)
          ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)) 7.)
         ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.)) 54.)
         ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.)) 6.)
         ((MQUOTIENT)
          ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
          1260.)
         ((MQUOTIENT)
          ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)) 3.)
         ((MQUOTIENT)
          ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.))
          3780.)
         ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)) 14.)
         ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
         ((MQUOTIENT)
          ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)) 28.)
         ((MQUOTIENT)
          ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.)) 420.)
         ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.)) 45.)
         ((MQUOTIENT)
          ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 2. 0.) 2.))
          280.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.))
          2.)
         ((MQUOTIENT)
          ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
           (($P) 2. 0.))
          140.)
         ((MQUOTIENT)
          ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)) 630.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 1. 1.) 2.))
          2.)
         ((MQUOTIENT)
          ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.)) 420.)
         ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
          37800.))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Lev0| 8.)
      ((MSETQ) |$S8m1|
       ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
        ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
        ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) 8289945720. (($P) 6. 2.))
        ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
        ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 5. 0.))
        ((MTIMES) 8399122200. (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 1.))
        ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 1.))
        ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 4515839300.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 300059350. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
        ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2066129100.) ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 47098800. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
      ((MSETQ) |$S8m2|
       ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
        ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
        ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) 51399096. (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
        ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
        ((MTIMES) 46431000. (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 1.))
        ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 1903750. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
      ((MSETQ) |$S8z1|
       ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
        ((MTIMES) 419373360. (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 6188984592. (($P) 5. 3.))
        ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 20048000. (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 8144150. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 2.))
        ((MTIMES) 23738400. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
      ((MSETQ) |$S8z2|
       ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
        ((MTIMES) 359941680. (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 5264441616. (($P) 5. 3.))
        ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 17416000. (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6809950. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 2.))
        ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 2. 2.))
        ((MTIMES) 20437200. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.))))
      ((MSETQ) |$S10z1|
       ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
        ((MTIMES) 94471732800. (($P) 9. 1.))
        ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
        ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 8. 0.))
        ((MTIMES) 1017474393600. (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1805580000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
        ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.) (($P) 6. 0.))
        ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 6. 0.))
        ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) 607282147584. (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 20082748000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 3.))
        ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 36082698000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 23408646912.) ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 5. 0.))
        ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 3.))
        ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 2.))
        ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
        ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 28894320000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 771289485750.) ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
        ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.) (($P) 4. 1.))
        ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
        ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 11311477275. (($P) 1. 1.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 4. 0.))
        ((MTIMES) 612360000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 3.))
        ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
        ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 575909838000.) ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 2.))
        ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 816480000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 2.))
        ((MTIMES) 27552406000. (($P) 2. 0.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 34574400000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 11854080000.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 3. 1.))
        ((MTIMES) 493920000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 40166544600. (($P) 2. 2.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
        ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.) (($P) 2. 2.))))
      ((MSETQ) |$S10z2|
       ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
        ((MTIMES) 65112321600. (($P) 9. 1.))
        ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
        ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 8. 0.))
        ((MTIMES) 690708211200. (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
        ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 2261880000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.) (($P) 6. 0.))
        ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 6. 0.))
        ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) 376838832384. (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
        ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 2.))
        ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 2.))
        ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 11114538000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 24356973312.) ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 5. 0.))
        ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 6161648325.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 14804370000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1210524000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 6667920000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 359389840950.) ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
        ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.) (($P) 4. 1.))
        ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 1210524000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 3.))
        ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 338354074800.) ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 2.))
        ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
        ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 16134720000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) 18276010200. (($P) 2. 2.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 493920000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))))
      ((MSETQ) |$S103z|
       ((MPLUS) ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
        ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
        ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) 36360611332200. (($P) 8. 2.))
        ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 8. 0.))
        ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1631223468000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) 372093476932800. (($P) 6. 4.))
        ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 6. 2.))
        ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
         (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 540966535200.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 6. 0.))
        ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 1170019452000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 2.))
        ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 5. 1.))
        ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 4662858416400.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 66919708800.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 5. 0.))
        ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.) (($P) 5. 0.))
        ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 66919708800.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 805050582525.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 4.))
        ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 9453628800.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 4. 3.))
        ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 4. 2.))
        ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 40416163200.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 237200140800.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 112702665600.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
         (($P) 4. 1.))
        ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 4. 1.))
        ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 161245123200.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 4. 1.))
        ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 232452259200. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 324362765475. (($P) 1. 1.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 811066032000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 7740984220200.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 3.))
        ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 185345126400.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 430303104000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 3. 3.))
        ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 3. 3.))
        ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 437098032000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) 296415302400. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 2.))
        ((MTIMES) 37933056000. (($P) 1. 0.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 270273024000.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 552463430400.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 3. 1.))
        ((MTIMES) 300421900800. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
         ((MEXPT) (($P) 3. 0.) 3.))
        ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 441839664000. (($P) 1. 0.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 0.))
        ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 14224896000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 10668672000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 8001504000.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 99574272000.) ((MEXPT) (($P) 1. 1.) 3.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 3.))
        ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 16003008000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 4.))
        ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 0.) 3.))))
      |$states_defined|))
    MEXPR) 
(DEFPROP |$SetStates| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SetStates|) |$dd0|) $FUNCTIONS) 
(DEFPROP |%SetStates| |$SetStates| NOUN) 
(DEFPROP |$SSSSstep0| |%SSSSstep0| VERB) 
(MDEFPROP |$SSSSstep0|
    ((LAMBDA)
     ((MLIST) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4| |$l4|
      |$dd0|)
     ((MPROG) ((MLIST) |$d|)
      ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
      ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
      ((MSETQ) |$Asss|
       ((|$gf_amplitudeN4V2|) ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
        ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
      ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
      (($PRINT) "Step0: amplitude computation time"
       ((MPLUS) $TI1 ((MMINUS) $TI0)))
      ((MRETURN) |$Asss|)))
    MEXPR) 
(DEFPROP |$SSSSstep0| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
           |$l4| |$dd0|)
         $FUNCTIONS) 
(DEFPROP |%SSSSstep0| |$SSSSstep0| NOUN) 
(DEFPROP |$SSSSstep1| |%SSSSstep1| VERB) 
(MDEFPROP |$SSSSstep1| ((LAMBDA) ((MLIST) |$AmpS40|) |$AmpS40|) MEXPR) 
(DEFPROP |$SSSSstep1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SSSSstep1|) |$AmpS40|) $FUNCTIONS) 
(DEFPROP |%SSSSstep1| |$SSSSstep1| NOUN) 
(DEFPROP |$gf_SSSSV3| |%gf_SSSSV3| VERB) 
(MDEFPROP |$gf_SSSSV3|
    ((LAMBDA)
     ((MLIST) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4| |$l4|
      |$dd0|)
     ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
      (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
      ((MSETQ) |$Assss0|
       ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
        |$l4| |$dd0|))
      ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
      ((MSETQ) |$f_Assss|
       (($RATSIMP)
        (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
      (($PRINT) "simplification computation time"
       ((MPLUS) $TI2 ((MMINUS) $TI1)))
      ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
      (($PRINT) "computation times" $TI0 $TI1 $TI2)
      ((MSETQ) $GH_0
       ((MQUOTIENT) 1.
        ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
      ((MSETQ) |$tttt0|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
      ((MSETQ) |$tttt|
       (($FACTOR)
        (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTTT|
       (($FACTOR)
        (($EV) ((MTIMES) $GH_0 |$tttt0|) ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTTT_dx3|
       (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
      (($PRINT) "factors from ghosts and momenta and measure"
       |$gh_TTTT_dx3|)
      ((MSETQ) $FINAL_AMP_DX
       (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
      ((MRETURN)
       ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
        (($FACTOR) |$dx3_dOM|)))))
    MEXPR) 
(DEFPROP |$gf_SSSSV3| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
           |$l4| |$dd0|)
         $FUNCTIONS) 
(DEFPROP |%gf_SSSSV3| |$gf_SSSSV3| NOUN) 
(DSKSETQ $NUM_XX3 '$NUM_XX3) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_XX3) 
(MREMPROP '$NUM_XX3 'ARRAY) 
(MPUTPROP '$NUM_XX3 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2. NIL NIL (((1. 3.) . |$Xi|))
      (((1. 2.) (MTIMES SIMP)
        ((MEXPT SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$Xi|)) -1.)
        |$Xi|)
       ((2. 3.) . 1.)))) 
(ADD2LNC '$NUM_XX3 $ARRAYS) 
(DSKSETQ |$usedLevels0| '|$usedLevels0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$usedLevels0| 'HASHAR) 
(MPUTPROP '|$usedLevels0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MLIST) 6.) ((MLIST)) ((MLIST)) ((MLIST) 4.) |#####|)) 
(ADD2LNC '|$usedLevels0| $ARRAYS) 
(DSKSETQ |$usedLevelsPowers0| '|$usedLevelsPowers0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$usedLevelsPowers0| 'HASHAR) 
(MPUTPROP '|$usedLevelsPowers0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MLIST) 6. 1.) ((MLIST)) ((MLIST)) ((MLIST) 4. 1.)
              |#####|)) 
(ADD2LNC '|$usedLevelsPowers0| $ARRAYS) 
(DSKSETQ |$noAlphas0| '|$noAlphas0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$noAlphas0| 'HASHAR) 
(MPUTPROP '|$noAlphas0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA '(|#####| 1. 0. 0. 1. |#####|)) 
(ADD2LNC '|$noAlphas0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$explK0| 'HASHAR) 
(MPUTPROP '|$explK0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MTIMES SIMP) ((|$l| SIMP) 1. 6.) (($L SIMP) 1. 6.)) 0.
              0. ((MTIMES SIMP) ((|$l| SIMP) 4. 4.) (($L SIMP) 4. 4.))
              |#####|)) 
(ADD2LNC '|$explK0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$explD0| 'HASHAR) 
(MPUTPROP '|$explD0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6. 6.) 
(FILLARRAY AAAAA
    '(|#####| |#####| |#####| |#####| |#####| |#####| |#####| |#####|
              0. 0.
              ((MTIMES SIMP) (($L SIMP) 1. 6.)
               ((|$ll| SIMP) 1. 6. 4. 4.) (($L SIMP) 4. 4.))
              |#####| |#####| |#####| |#####| 0. 0. |#####| |#####|
              |#####| |#####| |#####| 0. |#####| |#####| |#####|
              |#####| |#####| |#####| |#####| |#####| |#####| |#####|
              |#####| |#####| |#####|)) 
(ADD2LNC '|$explD0| $ARRAYS) 
(DSKSETQ |$s| '|$s|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$s|) 
(MREMPROP '|$s| 'ARRAY) 
(MPUTPROP '|$s| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 4. 1. (((4.) (|$k| SIMP) 4.))
      (((1.) (MPLUS SIMP) ((|$k| SIMP) 1.)
        ((MTIMES SIMP) ((|$d| SIMP) 1. 2.) (($X SIMP) 2.))
        ((MTIMES SIMP) ((|$d| SIMP) 1. 3.) (($X SIMP) 3.))
        ((MTIMES SIMP) ((|$d| SIMP) 1. 4.) (($X SIMP) 4.))))
      (((2.) (MPLUS SIMP) ((|$k| SIMP) 2.)
        ((MTIMES SIMP) ((|$d| SIMP) 2. 3.) (($X SIMP) 3.))
        ((MTIMES SIMP) ((|$d| SIMP) 2. 4.) (($X SIMP) 4.))))
      (((3.) (MPLUS SIMP) ((|$k| SIMP) 3.)
        ((MTIMES SIMP) ((|$d| SIMP) 3. 4.) (($X SIMP) 4.)))))) 
(ADD2LNC '|$s| $ARRAYS) 
(DSKSETQ $NUM_PP4 '$NUM_PP4) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_PP4) 
(MREMPROP '$NUM_PP4 'ARRAY) 
(MPUTPROP '$NUM_PP4 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 10. 2.
      (((2. 2.) (RAT SIMP) 1. 2.) ((4. 4.) (RAT SIMP) -3. 2.)) NIL NIL
      NIL NIL NIL
      (((1. 3.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 4. ((MTIMES SIMP) -2. |$Mt|))))
      (((2. 3.) (MTIMES SIMP) ((RAT SIMP) 1. 2.)
        ((MPLUS SIMP) -4. |$Ms| |$Mt|)))
      (((1. 1.) (RAT SIMP) -5. 2.) ((3. 3.) (RAT SIMP) 1. 2.)) NIL NIL
      NIL NIL
      (((1. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 2.)
        ((MPLUS SIMP) 1. |$Ms| |$Mt|)))
      (((2. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 2. ((MTIMES SIMP) -2. |$Mt|))))
      (((1. 2.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 4. ((MTIMES SIMP) -2. |$Ms|)))
       ((3. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 2. ((MTIMES SIMP) -2. |$Ms|)))))) 
(ADD2LNC '$NUM_PP4 $ARRAYS) 
(DSKSETQ $NUM_XX4 '$NUM_XX4) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_XX4) 
(MREMPROP '$NUM_XX4 'ARRAY) 
(MPUTPROP '$NUM_XX4 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 6. 2. NIL NIL NIL NIL NIL (((1. 4.) (MEXPT SIMP) |$Xi| -1.))
      (((1. 3.) (MTIMES SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|)
        ((MEXPT SIMP)
         ((MPLUS SIMP) ((MTIMES SIMP) -1. |$Xi|)
          ((MEXPT SIMP RATSIMP) |$Xi| 2.))
         -1.))
       ((2. 4.) . 1.))
      (((1. 2.) (MEXPT SIMP) ((MPLUS SIMP) -1. |$Xi|) -1.)
       ((2. 3.) (MTIMES SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|)
        ((MEXPT SIMP)
         ((MPLUS SIMP) -1. |$om|
          ((MTIMES SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$om|))
           |$Xi|))
         -1.))
       ((3. 4.) (MTIMES SIMP) ((MEXPT SIMP) |$om| -1.)
        ((MEXPT SIMP) |$Xi| -1.) ((MPLUS SIMP) -1. |$om| |$Xi|))))) 
(ADD2LNC '$NUM_XX4 $ARRAYS) 
(DSKSETQ $INFLAG 'T) 
(DSKSETQ $K '$K) 
(DEFPROP $K $ANY MODE) 
(ADD2LNC '$K $PROPS) 
(DSKSETQ |$Mt| '|$Mt|) 
(RESTORE-FACTS '((($KIND) |$Mt| $INTEGER))) 
(ADD2LNC '|$Mt| $PROPS) 
(DEFPROP $R $FIXNUM MODE) 
(ADD2LNC '$R $PROPS) 
(DEFPROP $L0 $FIXNUM MODE) 
(ADD2LNC '$L0 $PROPS) 
(DEFPROP $INR_PQ $FIXNUM MODE) 
(ADD2LNC '$INR_PQ $PROPS) 
(DEFPROP $S $FIXNUM MODE) 
(ADD2LNC '$S $PROPS) 
(DEFPROP $NR $ANY MODE) 
(ADD2LNC '$NR $PROPS) 
(DEFPROP $IP $FIXNUM MODE) 
(ADD2LNC '$IP $PROPS) 
(DEFPROP $IQ $FIXNUM MODE) 
(ADD2LNC '$IQ $PROPS) 
(DEFPROP $NF0 $FIXNUM MODE) 
(ADD2LNC '$NF0 $PROPS) 
(DEFPROP $NT0 $FIXNUM MODE) 
(ADD2LNC '$NT0 $PROPS) 
(DEFPROP $C0 $FIXNUM MODE) 
(ADD2LNC '$C0 $PROPS) 
(DEFPROP $N_PQ $FIXNUM MODE) 
(ADD2LNC '$N_PQ $PROPS) 
(DEFPROP $NR0 $FIXNUM MODE) 
(ADD2LNC '$NR0 $PROPS) 
(DEFPROP $M $FIXNUM MODE) 
(ADD2LNC '$M $PROPS) 
(DEFPROP $N $FIXNUM MODE) 
(ADD2LNC '$N $PROPS) 
(DEFPROP $T $ANY MODE) 
(ADD2LNC '$T $PROPS) 
(DEFPROP $N0 $FIXNUM MODE) 
(ADD2LNC '$N0 $PROPS) 
(DEFPROP $M0 $FIXNUM MODE) 
(ADD2LNC '$M0 $PROPS) 
(DEFPROP $S0 $ANY MODE) 
(ADD2LNC '$S0 $PROPS) 
(DEFPROP $NS0 $ANY MODE) 
(ADD2LNC '$NS0 $PROPS) 
(DEFPROP $NA1 $FIXNUM MODE) 
(ADD2LNC '$NA1 $PROPS) 
(DEFPROP $NA2 $FIXNUM MODE) 
(ADD2LNC '$NA2 $PROPS) 
(DEFPROP $NA3 $FIXNUM MODE) 
(ADD2LNC '$NA3 $PROPS) 
(DEFPROP $NA4 $FIXNUM MODE) 
(ADD2LNC '$NA4 $PROPS) 
(DSKSETQ |$Ms| '|$Ms|) 
(RESTORE-FACTS '((($KIND) |$Ms| $INTEGER))) 
(ADD2LNC '|$Ms| $PROPS) 
(SETQ $LINENUM 106.) 
(SETQ *ALPHABET* (NCONC '(#\_ #\%) *ALPHABET*)) 
(DSKSETQ $CONTEXT '$INITIAL) 
(RESTORE-FACTS '((($KIND) |$Mt| $INTEGER) (($KIND) |$Ms| $INTEGER))) 

==> anc/lisp_results/S6zTTS6z.lisp <==
;;; -*- Mode: LISP; package:maxima; syntax:common-lisp; -*- 
(in-package :maxima)
(DSKSETQ $%O0 '$DONE) 
(ADDLABEL '$%O0) 
(DSKSETQ $%I1 '(($BATCH) "10_exp_reggeon.v3.mat")) 
(ADDLABEL '$%I1) 
(DSKSETQ $%I2
         '(($DEFINE_VARIABLE) |$expand_reggeon_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I2) 
(DSKSETQ $%O2 'NIL) 
(ADDLABEL '$%O2) 
(DSKSETQ $%I3 '(($DEFINE_VARIABLE) |$dbg_all_terms| NIL $BOOLEAN)) 
(ADDLABEL '$%I3) 
(DSKSETQ $%O3 'NIL) 
(ADDLABEL '$%O3) 
(DSKSETQ $%I4 '(($DEFINE_VARIABLE) |$dbg_compute_levels| NIL $BOOLEAN)) 
(ADDLABEL '$%I4) 
(DSKSETQ $%O4 'NIL) 
(ADDLABEL '$%O4) 
(DSKSETQ $%I5 '(($DEFINE_VARIABLE) |$nn| 0. $INTEGER)) 
(ADDLABEL '$%I5) 
(DSKSETQ $%O5 '0.) 
(ADDLABEL '$%O5) 
(DSKSETQ $%I6 '(($KILL) |$nn|)) 
(ADDLABEL '$%I6) 
(DSKSETQ $%O6 '$DONE) 
(ADDLABEL '$%O6) 
(DSKSETQ $%I7
         '((MDEFINE) (($SET_NUMBER_OF_PARTICLE) |$nn0|)
           ((MPROG) ((MSETQ) |$nn| |$nn0|)
            (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.)
             ((MPLUS) |$nn0| 1.))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MSETQ) ((|$s| ARRAY) $R)
              ((MPLUS) ((|$k|) $R)
               (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S
                ((MPLUS) $R 1.) |$nn0|))))))) 
(ADDLABEL '$%I7) 
(DSKSETQ $%O7
         '((MDEFINE SIMP) (($SET_NUMBER_OF_PARTICLE) |$nn0|)
           ((MPROG) ((MSETQ) |$nn| |$nn0|)
            (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.)
             ((MPLUS) |$nn0| 1.))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MSETQ) ((|$s| ARRAY) $R)
              ((MPLUS) ((|$k|) $R)
               (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S
                ((MPLUS) $R 1.) |$nn0|))))))) 
(ADDLABEL '$%O7) 
(DSKSETQ $%I8
         '((MDEFINE) (($NOTZERO) $X)
           ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))) 
(ADDLABEL '$%I8) 
(DSKSETQ $%O8
         '((MDEFINE SIMP) (($NOTZERO) $X)
           ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))) 
(ADDLABEL '$%O8) 
(DSKSETQ $%I9
         '((MDEFINE)
           ((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
              ((MSETQ) $POW0
               ((MTIMES) 2.
                (($SUM)
                 (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0
                  $MAX_USED_LEVEL0)
                 $L0 2. $MAX_USED_LEVEL0)))
              ((MSETQ) $POW0
               ((MPLUS) $POW0
                (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2.
                 $MAX_USED_LEVEL0)))
              ((MCOND) |$dbg_compute_levels|
               (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T
               $FALSE)
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
            ((MRETURN) |$noAlphas0|)))) 
(ADDLABEL '$%I9) 
(DSKSETQ $%O9
         '((MDEFINE SIMP)
           ((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
              ((MSETQ) $POW0
               ((MTIMES) 2.
                (($SUM)
                 (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0
                  $MAX_USED_LEVEL0)
                 $L0 2. $MAX_USED_LEVEL0)))
              ((MSETQ) $POW0
               ((MPLUS) $POW0
                (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2.
                 $MAX_USED_LEVEL0)))
              ((MCOND) |$dbg_compute_levels|
               (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T
               $FALSE)
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
            ((MRETURN) |$noAlphas0|)))) 
(ADDLABEL '$%O9) 
(DSKSETQ $%I10
         '((MDEFINE)
           ((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevels0| ARRAY) $R)
                  (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
                   ((|$usedLevels0| ARRAY) $R)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevels0|)))) 
(ADDLABEL '$%I10) 
(DSKSETQ $%O10
         '((MDEFINE SIMP)
           ((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevels0| ARRAY) $R)
                  (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
                   ((|$usedLevels0| ARRAY) $R)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevels0|)))) 
(ADDLABEL '$%O10) 
(DSKSETQ $%I11
         '((MDEFINE)
           ((|$compute_levels_and_powers_used_no_zmV1|)
            $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
                  (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
                   ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevelsPowers0|)))) 
(ADDLABEL '$%I11) 
(DSKSETQ $%O11
         '((MDEFINE SIMP)
           ((|$compute_levels_and_powers_used_no_zmV1|)
            $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
                  (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
                   ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevelsPowers0|)))) 
(ADDLABEL '$%O11) 
(DSKSETQ $%I12
         '((MDEFINE) ((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
            ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
              ((MSETQ) |$Nlus0|
               (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
              ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
               ((MPROGN)
                ((MSETQ) $NR_PQ
                 ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R)
                  $INR_PQ))
                ((MSETQ) ((|$explK0| ARRAY) $R)
                 ((MPLUS) ((|$explK0| ARRAY) $R)
                  ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
              ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
               ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
              |$end_r_loop|))
            ((MRETURN) |$Ks_rules0|)))) 
(ADDLABEL '$%I12) 
(DSKSETQ $%O12
         '((MDEFINE SIMP) ((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
            ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
              ((MSETQ) |$Nlus0|
               (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
              ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
               ((MPROGN)
                ((MSETQ) $NR_PQ
                 ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R)
                  $INR_PQ))
                ((MSETQ) ((|$explK0| ARRAY) $R)
                 ((MPLUS) ((|$explK0| ARRAY) $R)
                  ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
              ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
               ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
              |$end_r_loop|))
            ((MRETURN) |$Ks_rules0|)))) 
(ADDLABEL '$%O12) 
(DSKSETQ $%I13
         '((MDEFINE) ((|$compute_Ds|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
            ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
             ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
              ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
               ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
                ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL
                 NIL NIL
                 ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL
                  NIL NIL NIL
                  ((MSETQ) ((|$explD0| ARRAY) $R $S)
                   ((MPLUS) ((|$explD0| ARRAY) $R $S)
                    ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
                     ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
                ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
                 (($ENDCONS)
                  ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
                  ((|$Ds_rules0| ARRAY) $R)))
                |$end_s_loop|))
              |$end_r_loop|))
            ((MRETURN) |$Ds_rules0|)))) 
(ADDLABEL '$%I13) 
(DSKSETQ $%O13
         '((MDEFINE SIMP) ((|$compute_Ds|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
            ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
             ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
              ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
               ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
                ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL
                 NIL NIL
                 ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL
                  NIL NIL NIL
                  ((MSETQ) ((|$explD0| ARRAY) $R $S)
                   ((MPLUS) ((|$explD0| ARRAY) $R $S)
                    ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
                     ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
                ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
                 (($ENDCONS)
                  ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
                  ((|$Ds_rules0| ARRAY) $R)))
                |$end_s_loop|))
              |$end_r_loop|))
            ((MRETURN) |$Ds_rules0|)))) 
(ADDLABEL '$%O13) 
(DSKSETQ $%I14
         '((MDEFINE) (($WICK) |$list_Nr0|)
           ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
            ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
            ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
            ((MSETQ) $WICK00
             ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
              ((MFACTORIAL) |$Nr0|)))
            ((MDO) $R 2. NIL NIL |$nn0| NIL
             ((MPROGN) ((MSETQ) $WICK0 0.)
              ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
              ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
                ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
                 ((MSETQ) $WICK0
                  ((MPLUS) $WICK0
                   ((MTIMES)
                    ((MQUOTIENT) 1.
                     ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
                    $CO0
                    ((MEXPT) ((|$s| ARRAY) $R)
                     ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
                 T $FALSE)))
              ((MSETQ) $WICK00 $WICK0)))
            ((MRETURN) $WICK00)))) 
(ADDLABEL '$%I14) 
(DSKSETQ $%O14
         '((MDEFINE SIMP) (($WICK) |$list_Nr0|)
           ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
            ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
            ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
            ((MSETQ) $WICK00
             ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
              ((MFACTORIAL) |$Nr0|)))
            ((MDO) $R 2. NIL NIL |$nn0| NIL
             ((MPROGN) ((MSETQ) $WICK0 0.)
              ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
              ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
                ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
                 ((MSETQ) $WICK0
                  ((MPLUS) $WICK0
                   ((MTIMES)
                    ((MQUOTIENT) 1.
                     ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
                    $CO0
                    ((MEXPT) ((|$s| ARRAY) $R)
                     ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
                 T $FALSE)))
              ((MSETQ) $WICK00 $WICK0)))
            ((MRETURN) $WICK00)))) 
(ADDLABEL '$%O14) 
(DSKSETQ $%I15
         '((MDEFINE)
           (($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
            |$Ds_rules0|)
           ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
            (($PRINT) "in computing 'Z' (do_all_term)")
            ((MSETQ) $EXPL_INT0 $INT0)
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN)
              ((MCOND) |$dbg_all_terms|
               (($PRINT)
                "in computing 'Z' (do_all_term) doing all terms for particle"
                $R)
               T $FALSE)
              ((MSETQ) $EXPL_INT0
               (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
                ((|$Ds_rules0| ARRAY) $R)))
              ((MSETQ) $NLEVELS0
               (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
              ((MCOND) |$dbg_all_terms|
               (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
              ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) " project to"
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  "^"
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.)))
                 T $FALSE)
                ((MSETQ) $EXPL_INT0
                 (($RATCOEF) $EXPL_INT0
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.))))
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
            ((MRETURN) $EXPL_INT0)))) 
(ADDLABEL '$%I15) 
(DSKSETQ $%O15
         '((MDEFINE SIMP)
           (($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
            |$Ds_rules0|)
           ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
            (($PRINT) "in computing 'Z' (do_all_term)")
            ((MSETQ) $EXPL_INT0 $INT0)
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN)
              ((MCOND) |$dbg_all_terms|
               (($PRINT)
                "in computing 'Z' (do_all_term) doing all terms for particle"
                $R)
               T $FALSE)
              ((MSETQ) $EXPL_INT0
               (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
                ((|$Ds_rules0| ARRAY) $R)))
              ((MSETQ) $NLEVELS0
               (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
              ((MCOND) |$dbg_all_terms|
               (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
              ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) " project to"
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  "^"
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.)))
                 T $FALSE)
                ((MSETQ) $EXPL_INT0
                 (($RATCOEF) $EXPL_INT0
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.))))
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
            ((MRETURN) $EXPL_INT0)))) 
(ADDLABEL '$%O15) 
(DSKSETQ $%I16
         '((MDEFINE) (($STATE2MATRIX) $STATE0 |$MaxLevel0|)
           ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
            ((MSETQ) $MAT0
             (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
              ((MPLUS) |$MaxLevel0| 1.)))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
                (($HIPOW) $STATE0 (($P) $IP $IQ)))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                ((MPLUS)
                 (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                 (($HIPOW) $STATE0 (($P) $IP $IQ))))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
            ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
             (($ERROR) "In state2matrix missing some contributions in"
              $STATE0 "since we are left with" $STATE00
              "after analysis")
             T $FALSE)
            ((MRETURN) (($COPYMATRIX) $MAT0))))) 
(ADDLABEL '$%I16) 
(DSKSETQ $%O16
         '((MDEFINE SIMP) (($STATE2MATRIX) $STATE0 |$MaxLevel0|)
           ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
            ((MSETQ) $MAT0
             (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
              ((MPLUS) |$MaxLevel0| 1.)))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
                (($HIPOW) $STATE0 (($P) $IP $IQ)))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                ((MPLUS)
                 (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                 (($HIPOW) $STATE0 (($P) $IP $IQ))))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
            ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
             (($ERROR) "In state2matrix missing some contributions in"
              $STATE0 "since we are left with" $STATE00
              "after analysis")
             T $FALSE)
            ((MRETURN) (($COPYMATRIX) $MAT0))))) 
(ADDLABEL '$%O16) 
(DSKSETQ $%I17 '((MSETQ) |$expand_reggeon_loaded| T)) 
(ADDLABEL '$%I17) 
(DSKSETQ $%O17 'T) 
(ADDLABEL '$%O17) 
(DSKSETQ $%O18
         '"/home/igor/tex/NoChaos/maxima.cov/SSTT/10_exp_reggeon.v3.mat") 
(ADDLABEL '$%O18) 
(DSKSETQ $%I19
         '((MCOND) ((MNOT) |$expand_reggeon_loaded|)
           (($ERROR) "Cannot batch 10_exp_reggeon") T $FALSE)) 
(ADDLABEL '$%I19) 
(DSKSETQ $%O19 'NIL) 
(ADDLABEL '$%O19) 
(DSKSETQ $%I20 '(($BATCH) "20_der.v2.mat")) 
(ADDLABEL '$%I20) 
(DSKSETQ $%I21
         '(($DEFINE_VARIABLE) |$derivatives_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I21) 
(DSKSETQ $%O21 'NIL) 
(ADDLABEL '$%O21) 
(DSKSETQ $%I22 '(($DEFINE_VARIABLE) |$dbg_wrt_lambda| NIL $BOOLEAN)) 
(ADDLABEL '$%I22) 
(DSKSETQ $%O22 'NIL) 
(ADDLABEL '$%O22) 
(DSKSETQ $%I23 '(($DEFINE_VARIABLE) |$dbg_wrt_pair| NIL $BOOLEAN)) 
(ADDLABEL '$%I23) 
(DSKSETQ $%O23 'NIL) 
(ADDLABEL '$%O23) 
(DSKSETQ $%I24 '(($DEFINE_VARIABLE) |$dbg_wrt_states| NIL $BOOLEAN)) 
(ADDLABEL '$%I24) 
(DSKSETQ $%O24 'NIL) 
(ADDLABEL '$%O24) 
(DSKSETQ $%I25 '(($DEFINE_VARIABLE) |$dbg_wrt_contract| NIL $BOOLEAN)) 
(ADDLABEL '$%I25) 
(DSKSETQ $%O25 'NIL) 
(ADDLABEL '$%O25) 
(DSKSETQ $%I26 '(($DEFINE_VARIABLE) |$dbg_scalars| NIL $BOOLEAN)) 
(ADDLABEL '$%I26) 
(DSKSETQ $%O26 'NIL) 
(ADDLABEL '$%O26) 
(DSKSETQ $%I27 '((MSETQ) $INFLAG T)) 
(ADDLABEL '$%I27) 
(DSKSETQ $%O27 'T) 
(ADDLABEL '$%O27) 
(DSKSETQ $%I28 '((MSETQ) |$NIused| 0.)) 
(ADDLABEL '$%I28) 
(DSKSETQ $%O28 '0.) 
(ADDLABEL '$%O28) 
(DSKSETQ $%I29 '((MSETQ) |$objects_with_index| ((MLIST) $LA |$Sk| $K))) 
(ADDLABEL '$%I29) 
(DSKSETQ $%O29 '((MLIST SIMP) $LA |$Sk| $K)) 
(ADDLABEL '$%O29) 
(DSKSETQ $%I30
         '((MDEFINE)
           ((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
            $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LAK)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$laSk|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $KLA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$Skla|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I30) 
(DSKSETQ $%O30
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
            $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LAK)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$laSk|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $KLA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$Skla|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O30) 
(DSKSETQ $%I31
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $NPOW0 1.)
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LAK)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$laSk|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_lambda_other|)
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $KLA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$Skla|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_other_la|)
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I31) 
(DSKSETQ $%O31
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $NPOW0 1.)
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LAK)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$laSk|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_lambda_other|)
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $KLA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$Skla|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_other_la|)
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O31) 
(DSKSETQ $%I32
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
            $TERM0)
           ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
            ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
            ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.))
            ((MSETQ) $DER0 0.)
            ((MCOND) ((MGREATERP) $LEVEL10 0.)
             ((MSETQ) $DER00
              (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0|
               $TERM0))
             T
             ((MSETQ) $DER00
              ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
            ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
            ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
             ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
              ((MDO) $NT0 1. NIL NIL $LDER00 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_pair|
                 (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
                  "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
                 T $FALSE)
                ((MSETQ) $TMP_DER0
                 (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                  (($INPART) $DER00 $NT0)))
                ((MSETQ) $DER0
                 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
             T
             ((MPROGN)
              ((MCOND) |$dbg_wrt_pair|
               (($PRINT) "    SINGLE term: take der of" $DER00
                "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
               T $FALSE)
              ((MSETQ) $DER0
               (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                $DER00))))
            ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I32) 
(DSKSETQ $%O32
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
            $TERM0)
           ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
            ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
            ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.))
            ((MSETQ) $DER0 0.)
            ((MCOND) ((MGREATERP) $LEVEL10 0.)
             ((MSETQ) $DER00
              (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0|
               $TERM0))
             T
             ((MSETQ) $DER00
              ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
            ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
            ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
             ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
              ((MDO) $NT0 1. NIL NIL $LDER00 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_pair|
                 (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
                  "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
                 T $FALSE)
                ((MSETQ) $TMP_DER0
                 (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                  (($INPART) $DER00 $NT0)))
                ((MSETQ) $DER0
                 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
             T
             ((MPROGN)
              ((MCOND) |$dbg_wrt_pair|
               (($PRINT) "    SINGLE term: take der of" $DER00
                "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
               T $FALSE)
              ((MSETQ) $DER0
               (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                $DER00))))
            ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O32) 
(DSKSETQ $%I33
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
            $TERM0)
           ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
            ((MSETQ) $MAX_USED_LEVEL0
             (($LENGTH) $ONE_STATE_IN_MATRIX0))
            ((MSETQ) |$Der0| $TERM0)
            ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
             ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
              ((MCOND)
               ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
               ((MPROGN)
                ((MDO) $N_PQ 1. NIL NIL
                 (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
                 ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
                  ((MCOND)
                   (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
                   ((MPROGN)
                    ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
                     ((MSETQ) |$tmp_Der0|
                      ((MPLUS) |$tmp_Der0|
                       (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                        ((MPLUS) $L0 ((MMINUS) 1.))
                        ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
                    ((MSETQ) |$Der0| |$tmp_Der0|))
                   T
                   ((MSETQ) |$Der0|
                    (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                     ((MPLUS) $L0 ((MMINUS) 1.))
                     ((MPLUS) $C0 ((MMINUS) 1.)) |$Der0|)))))
                |$end_loop_c0|)
               T $FALSE)))
            ((MRETURN) |$Der0|)))) 
(ADDLABEL '$%I33) 
(DSKSETQ $%O33
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
            $TERM0)
           ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
            ((MSETQ) $MAX_USED_LEVEL0
             (($LENGTH) $ONE_STATE_IN_MATRIX0))
            ((MSETQ) |$Der0| $TERM0)
            ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
             ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
              ((MCOND)
               ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
               ((MPROGN)
                ((MDO) $N_PQ 1. NIL NIL
                 (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
                 ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
                  ((MCOND)
                   (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
                   ((MPROGN)
                    ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
                     ((MSETQ) |$tmp_Der0|
                      ((MPLUS) |$tmp_Der0|
                       (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                        ((MPLUS) $L0 ((MMINUS) 1.))
                        ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
                    ((MSETQ) |$Der0| |$tmp_Der0|))
                   T
                   ((MSETQ) |$Der0|
                    (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                     ((MPLUS) $L0 ((MMINUS) 1.))
                     ((MPLUS) $C0 ((MMINUS) 1.)) |$Der0|)))))
                |$end_loop_c0|)
               T $FALSE)))
            ((MRETURN) |$Der0|)))) 
(ADDLABEL '$%O33) 
(DSKSETQ $%I34
         '((MDEFINE)
           ((|$take_derivative_wrt_scalar_stateSV1|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
            ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
              ((MPROGN)
               ((MCOND) |$dbg_scalars|
                (($PRINT) "nr0=" $NR0 "out of"
                 (($LENGTH) $SCALARS_IN_MATRIX0))
                T $FALSE)
               ((MSETQ) |$tmp_DER0| 0.)
               ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
                ((MPROGN)
                 (($PRINT) "before length(DER0) is"
                  (($LENGTH) |$der0|))
                 ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
                  ((MSETQ) |$tmp_DER0|
                   ((MPLUS) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
                 ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
                T
                ((MPROGN)
                 ((MCOND) |$dbg_scalars|
                  (($PRINT) "SINGLE term " |$der0| "derivative wrt r="
                   $NR0 "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0)
                   "with nr=" $NR0)
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)))
              T $FALSE))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%I34) 
(DSKSETQ $%O34
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_scalar_stateSV1|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
            ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
              ((MPROGN)
               ((MCOND) |$dbg_scalars|
                (($PRINT) "nr0=" $NR0 "out of"
                 (($LENGTH) $SCALARS_IN_MATRIX0))
                T $FALSE)
               ((MSETQ) |$tmp_DER0| 0.)
               ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
                ((MPROGN)
                 (($PRINT) "before length(DER0) is"
                  (($LENGTH) |$der0|))
                 ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
                  ((MSETQ) |$tmp_DER0|
                   ((MPLUS) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
                 ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
                T
                ((MPROGN)
                 ((MCOND) |$dbg_scalars|
                  (($PRINT) "SINGLE term " |$der0| "derivative wrt r="
                   $NR0 "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0)
                   "with nr=" $NR0)
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)))
              T $FALSE))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%O34) 
(DSKSETQ $%I35
         '((MDEFINE)
           ((|$take_derivative_wrt_scalar_stateSV2|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
            ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
             ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
              (($PRINT)
               "in take_derivative_wrt_scalar_stateSV2 acting on" $LT0
               "terms")
              ((MDO) $NT0 1. NIL NIL $LT0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_states|
                 (($PRINT)
                  "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                  $NT0 "out of" $LT0 "now there are"
                  ((MCOND) ((MNOT) (($NUMBERP) |$der0|))
                   (($LENGTH) |$der0|) T 0.)
                  "terms")
                 T
                 ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                   $NT0 "(step 100) out of" $LT0)
                  T $FALSE))
                ((MSETQ) |$NIused| 0.)
                ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
                ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
                 NIL
                 ((MCOND)
                  ((MNOT)
                   ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                  ((MPROGN)
                   ((MSETQ) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
                   |$end_nr_loop|)
                  T $FALSE))
                ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
                |$end_t0_loop|)))
             T
             ((MPROGN) ((MSETQ) |$der0| $TERM0)
              ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
               NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                ((MPROGN)
                 ((MCOND) |$dbg_wrt_states|
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
                   |$der0| "derivative wrt r=" $NR0 "and"
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)
                T $FALSE))))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%I35) 
(DSKSETQ $%O35
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_scalar_stateSV2|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
            ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
             ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
              (($PRINT)
               "in take_derivative_wrt_scalar_stateSV2 acting on" $LT0
               "terms")
              ((MDO) $NT0 1. NIL NIL $LT0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_states|
                 (($PRINT)
                  "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                  $NT0 "out of" $LT0 "now there are"
                  ((MCOND) ((MNOT) (($NUMBERP) |$der0|))
                   (($LENGTH) |$der0|) T 0.)
                  "terms")
                 T
                 ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                   $NT0 "(step 100) out of" $LT0)
                  T $FALSE))
                ((MSETQ) |$NIused| 0.)
                ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
                ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
                 NIL
                 ((MCOND)
                  ((MNOT)
                   ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                  ((MPROGN)
                   ((MSETQ) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
                   |$end_nr_loop|)
                  T $FALSE))
                ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
                |$end_t0_loop|)))
             T
             ((MPROGN) ((MSETQ) |$der0| $TERM0)
              ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
               NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                ((MPROGN)
                 ((MCOND) |$dbg_wrt_states|
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
                   |$der0| "derivative wrt r=" $NR0 "and"
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)
                T $FALSE))))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%O35) 
(DSKSETQ $%I36
         '((MDEFINE) (($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0)
           ((MPROG)
            ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0
             $NPOW0 $OP0 $IND0 $NFAC0 $NR0 $NS0)
            ((MSETQ) $UTERM00 $UTERM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
             ((MRETURN) $UTERM0) T $FALSE)
            ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
            ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_contract|
               (($PRINT) "      Exam" $FAC0) T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
                ((MCOND)
                 ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
                  ((MNOT) ((MEQUAL) $NPOW0 2.)))
                 (($ERROR) "the power must be 2!! wrong term=" $UTERM0)
                 T $FALSE)
                ((MCOND)
                 ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
                 ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MCOND) ((MEQUAL) $OP0 $LA)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 |$Sk|)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 $K)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE))
               T
               ((MCOND)
                ((MAND) $ISOP0
                 (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
                ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
                 ((MCOND)
                  ((MNOT)
                   (($IS)
                    ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
                  ((MPROGN)
                   ((MSETQ) $OTHERFAC0
                    (($ASSOC) $IND0 $LIST_INDEX_FACS0))
                   ((MSETQ) $NR0 (($INPART) $FAC0 1.))
                   ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
                   ((MCOND) ((MLEQP) $NR0 $NS0)
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $FAC0 0.)
                        (($INPART) $OTHERFAC0 0.))
                       $NR0 (($INPART) $FAC0 2.) $NS0
                       (($INPART) $OTHERFAC0 2.))))
                    T
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $OTHERFAC0 0.)
                        (($INPART) $FAC0 0.))
                       $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                       (($INPART) $FAC0 2.)))))
                   ((MSETQ) $LIST_INDEX_FACS0
                    (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0)
                     $LIST_INDEX_FACS0)))
                  T
                  ((MSETQ) $LIST_INDEX_FACS0
                   (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
                T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
              |$end_fac_loop|))
            ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
             ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
            ((MRETURN) $CTERM0)))) 
(ADDLABEL '$%I36) 
(DSKSETQ $%O36
         '((MDEFINE SIMP) (($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0)
           ((MPROG)
            ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0
             $NPOW0 $OP0 $IND0 $NFAC0 $NR0 $NS0)
            ((MSETQ) $UTERM00 $UTERM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
             ((MRETURN) $UTERM0) T $FALSE)
            ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
            ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_contract|
               (($PRINT) "      Exam" $FAC0) T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
                ((MCOND)
                 ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
                  ((MNOT) ((MEQUAL) $NPOW0 2.)))
                 (($ERROR) "the power must be 2!! wrong term=" $UTERM0)
                 T $FALSE)
                ((MCOND)
                 ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
                 ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MCOND) ((MEQUAL) $OP0 $LA)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 |$Sk|)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 $K)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE))
               T
               ((MCOND)
                ((MAND) $ISOP0
                 (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
                ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
                 ((MCOND)
                  ((MNOT)
                   (($IS)
                    ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
                  ((MPROGN)
                   ((MSETQ) $OTHERFAC0
                    (($ASSOC) $IND0 $LIST_INDEX_FACS0))
                   ((MSETQ) $NR0 (($INPART) $FAC0 1.))
                   ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
                   ((MCOND) ((MLEQP) $NR0 $NS0)
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $FAC0 0.)
                        (($INPART) $OTHERFAC0 0.))
                       $NR0 (($INPART) $FAC0 2.) $NS0
                       (($INPART) $OTHERFAC0 2.))))
                    T
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $OTHERFAC0 0.)
                        (($INPART) $FAC0 0.))
                       $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                       (($INPART) $FAC0 2.)))))
                   ((MSETQ) $LIST_INDEX_FACS0
                    (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0)
                     $LIST_INDEX_FACS0)))
                  T
                  ((MSETQ) $LIST_INDEX_FACS0
                   (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
                T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
              |$end_fac_loop|))
            ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
             ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
            ((MRETURN) $CTERM0)))) 
(ADDLABEL '$%O36) 
(DSKSETQ $%I37
         '((MDEFINE) (($CONTRACT_PAIRS) |$utermS0|)
           ((MPROG) ((MLIST) $SUM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
             ((MPROGN) ((MSETQ) $SUM0 0.)
              ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
               ((MSETQ) $SUM0
                ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
             T
             ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
            ((MRETURN) $SUM0)))) 
(ADDLABEL '$%I37) 
(DSKSETQ $%O37
         '((MDEFINE SIMP) (($CONTRACT_PAIRS) |$utermS0|)
           ((MPROG) ((MLIST) $SUM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
             ((MPROGN) ((MSETQ) $SUM0 0.)
              ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
               ((MSETQ) $SUM0
                ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
             T
             ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
            ((MRETURN) $SUM0)))) 
(ADDLABEL '$%O37) 
(DSKSETQ $%I38 '((MSETQ) |$derivatives_loaded| T)) 
(ADDLABEL '$%I38) 
(DSKSETQ $%O38 'T) 
(ADDLABEL '$%O38) 
(DSKSETQ $%O39 '"/home/igor/tex/NoChaos/maxima.cov/SSTT/20_der.v2.mat") 
(ADDLABEL '$%O39) 
(DSKSETQ $%I40
         '((MCOND) ((MNOT) |$derivatives_loaded|)
           (($ERROR) "Cannot batch 20_der") T $FALSE)) 
(ADDLABEL '$%I40) 
(DSKSETQ $%O40 'NIL) 
(ADDLABEL '$%O40) 
(DSKSETQ $%I41 '(($BATCH) "39_aux_functions_for_amplitudes.v0.mat")) 
(ADDLABEL '$%I41) 
(DSKSETQ $%I42 '(($DEFINE_VARIABLE) |$compute_pp_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I42) 
(DSKSETQ $%O42 'NIL) 
(ADDLABEL '$%O42) 
(DSKSETQ $%I43 '(($DEFINE_VARIABLE) $AP 2. $INTEGER)) 
(ADDLABEL '$%I43) 
(DSKSETQ $%O43 '2.) 
(ADDLABEL '$%O43) 
(DSKSETQ $%I44
         '((MDEFINE) (($TRUE_XX) $R $S)
           ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))) 
(ADDLABEL '$%I44) 
(DSKSETQ $%O44
         '((MDEFINE SIMP) (($TRUE_XX) $R $S)
           ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))) 
(ADDLABEL '$%O44) 
(DSKSETQ $%I45
         '((MDEFINE) ((|$otherN|) $M $N)
           ((MCOND)
            ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
             ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
            3. T
            ((MCOND)
             ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
              ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
             2. T
             ((MCOND)
              ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
               ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
              1. T $FALSE))))) 
(ADDLABEL '$%I45) 
(DSKSETQ $%O45
         '((MDEFINE SIMP) ((|$otherN|) $M $N)
           ((MCOND)
            ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
             ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
            3. T
            ((MCOND)
             ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
              ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
             2. T
             ((MCOND)
              ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
               ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
              1. T $FALSE))))) 
(ADDLABEL '$%O45) 
(DSKSETQ $%I46
         '((MDEFINE) (($COMPUTE_PP3) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MDO) $N 1. NIL NIL |$nn| NIL
              ((MCOND) ((MEQUAL) $M $N)
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
                 $AP))
               T
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
                 ((MPLUS)
                  ((MPLUS) 1.
                   ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))) 
(ADDLABEL '$%I46) 
(DSKSETQ $%O46
         '((MDEFINE SIMP) (($COMPUTE_PP3) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MDO) $N 1. NIL NIL |$nn| NIL
              ((MCOND) ((MEQUAL) $M $N)
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
                 $AP))
               T
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
                 ((MPLUS)
                  ((MPLUS) 1.
                   ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))) 
(ADDLABEL '$%O46) 
(DSKSETQ $%I47
         '((MDEFINE) (($PP3ONSHELL) $M $N) (($NUM_PP3 ARRAY) $M $N))) 
(ADDLABEL '$%I47) 
(DSKSETQ $%O47
         '((MDEFINE SIMP) (($PP3ONSHELL) $M $N)
           (($NUM_PP3 ARRAY) $M $N))) 
(ADDLABEL '$%O47) 
(DSKSETQ $%I48
         '((MSETQ) (($NUM_XX3 ARRAY) 1. 2.)
           ((MQUOTIENT) |$Xi| ((MPLUS) 1. ((MMINUS) |$Xi|))))) 
(ADDLABEL '$%I48) 
(DSKSETQ $%O48
         '((MTIMES SIMP)
           ((MEXPT SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$Xi|))
            -1.)
           |$Xi|)) 
(ADDLABEL '$%O48) 
(DSKSETQ $%I49 '((MSETQ) (($NUM_XX3 ARRAY) 1. 3.) |$Xi|)) 
(ADDLABEL '$%I49) 
(DSKSETQ $%O49 '|$Xi|) 
(ADDLABEL '$%O49) 
(DSKSETQ $%I50 '((MSETQ) (($NUM_XX3 ARRAY) 2. 3.) 1.)) 
(ADDLABEL '$%I50) 
(DSKSETQ $%O50 '1.) 
(ADDLABEL '$%O50) 
(DSKSETQ $%I51
         '((MDEFINE) (($TRUE_GF_XX3) $R $S) (($NUM_XX3 ARRAY) $R $S))) 
(ADDLABEL '$%I51) 
(DSKSETQ $%O51
         '((MDEFINE SIMP) (($TRUE_GF_XX3) $R $S)
           (($NUM_XX3 ARRAY) $R $S))) 
(ADDLABEL '$%O51) 
(DSKSETQ $%I52
         '((MDEFINE) (($GF_XX3) $M $N)
           ((MCOND) ((MEQUAL) $M 1.) |$x1| T
            ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
             ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
              |$x3|))))) 
(ADDLABEL '$%I52) 
(DSKSETQ $%O52
         '((MDEFINE SIMP) (($GF_XX3) $M $N)
           ((MCOND) ((MEQUAL) $M 1.) |$x1| T
            ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
             ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
              |$x3|))))) 
(ADDLABEL '$%O52) 
(DSKSETQ $%I53
         '((MDEFINE) (($COMPUTE_PP4) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
              ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
               $AP)))
            ((MSETQ) |$Mu|
             ((MPLUS)
              ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
              ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
            ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))) 
(ADDLABEL '$%I53) 
(DSKSETQ $%O53
         '((MDEFINE SIMP) (($COMPUTE_PP4) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
              ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
               $AP)))
            ((MSETQ) |$Mu|
             ((MPLUS)
              ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
              ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
            ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))) 
(ADDLABEL '$%O53) 
(DSKSETQ $%I54
         '((MDEFINE) (($PP4ONSHELL) $M $N) (($NUM_PP4 ARRAY) $M $N))) 
(ADDLABEL '$%I54) 
(DSKSETQ $%O54
         '((MDEFINE SIMP) (($PP4ONSHELL) $M $N)
           (($NUM_PP4 ARRAY) $M $N))) 
(ADDLABEL '$%O54) 
(DSKSETQ $%I55
         '((MDEFINE) (($COMPUTE_XX4))
           ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
            (($REMARRAY) $NUM_XX4)
            ((MSETQ) $GF_X_RULES
             ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
              ((MEQUAL) |$om|
               ((MQUOTIENT)
                ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
                 (($XX) 1. 3.))
                (($XX) 2. 4.)))))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
              ((MEQUAL)
               ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.)
                (($XX) 2. 4.))
               ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
            ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
            ((MSETQ) $SO_X13
             (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
            ((MSETQ) $XX4_LIST
             (($MAKELIST)
              (($MAKELIST)
               ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S))
               $S ((MPLUS) $R 1.) |$nn|)
              $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
            ((MSETQ) $XX4_LIST
             (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
            ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
            ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
             (($MAP) ":" ((MLIST) (($LHS) $GFXX0))
              ((MLIST) (($RHS) $GFXX0))))
            ((MSETQ) |$dx3_dOM|
             (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
            ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES))
            |$xx4_done|))) 
(ADDLABEL '$%I55) 
(DSKSETQ $%O55
         '((MDEFINE SIMP) (($COMPUTE_XX4))
           ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
            (($REMARRAY) $NUM_XX4)
            ((MSETQ) $GF_X_RULES
             ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
              ((MEQUAL) |$om|
               ((MQUOTIENT)
                ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
                 (($XX) 1. 3.))
                (($XX) 2. 4.)))))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
              ((MEQUAL)
               ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.)
                (($XX) 2. 4.))
               ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
            ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
            ((MSETQ) $SO_X13
             (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
            ((MSETQ) $XX4_LIST
             (($MAKELIST)
              (($MAKELIST)
               ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S))
               $S ((MPLUS) $R 1.) |$nn|)
              $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
            ((MSETQ) $XX4_LIST
             (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
            ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
            ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
             (($MAP) ":" ((MLIST) (($LHS) $GFXX0))
              ((MLIST) (($RHS) $GFXX0))))
            ((MSETQ) |$dx3_dOM|
             (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
            ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES))
            |$xx4_done|))) 
(ADDLABEL '$%O55) 
(DSKSETQ $%I56
         '((MDEFINE) (($TRUE_GF_XX4) $R $S) (($NUM_XX4 ARRAY) $R $S))) 
(ADDLABEL '$%I56) 
(DSKSETQ $%O56
         '((MDEFINE SIMP) (($TRUE_GF_XX4) $R $S)
           (($NUM_XX4 ARRAY) $R $S))) 
(ADDLABEL '$%O56) 
(DSKSETQ $%I57
         '((MDEFINE) ((|$check_cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
              ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
              ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
              ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
              ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
              ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
              ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
              ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
              ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
              ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%I57) 
(DSKSETQ $%O57
         '((MDEFINE SIMP) ((|$check_cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
              ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
              ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
              ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
              ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
              ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
              ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
              ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
              ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
              ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%O57) 
(DSKSETQ $%I58
         '((MDEFINE) ((|$cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%I58) 
(DSKSETQ $%O58
         '((MDEFINE SIMP) ((|$cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%O58) 
(DSKSETQ $%I59
         '((MDEFINE) ((|$check_cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%I59) 
(DSKSETQ $%O59
         '((MDEFINE SIMP) ((|$check_cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%O59) 
(DSKSETQ $%I60
         '((MDEFINE) ((|$cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%I60) 
(DSKSETQ $%O60
         '((MDEFINE SIMP) ((|$cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%O60) 
(DSKSETQ $%I61
         '((MDEFINE) ((|$check_swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%I61) 
(DSKSETQ $%O61
         '((MDEFINE SIMP) ((|$check_swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%O61) 
(DSKSETQ $%I62
         '((MDEFINE) ((|$swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%I62) 
(DSKSETQ $%O62
         '((MDEFINE SIMP) ((|$swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%O62) 
(DSKSETQ $%I63
         '((MDEFINE) ((|$swap_gfA_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|))) $AMP00)))) 
(ADDLABEL '$%I63) 
(DSKSETQ $%O63
         '((MDEFINE SIMP) ((|$swap_gfA_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|))) $AMP00)))) 
(ADDLABEL '$%O63) 
(DSKSETQ $%I64
         '((MDEFINE) (($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|)
           ((MPROG) ((MSETQ) |$nn| 4.)
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
            ((MSETQ) $GH_00
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) $GH_0P
             (($FACTOR)
              (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_0p|
             (($FACTOR)
              (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_pp|
             (($FACTOR)
              (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.)
               ((MEQUAL) |$Mt| 0.))))
            ((MSETQ) |$gh_TTT0|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTT|
             (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))) 
(ADDLABEL '$%I64) 
(DSKSETQ $%O64
         '((MDEFINE SIMP) (($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|)
           ((MPROG) ((MSETQ) |$nn| 4.)
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
            ((MSETQ) $GH_00
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) $GH_0P
             (($FACTOR)
              (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_0p|
             (($FACTOR)
              (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_pp|
             (($FACTOR)
              (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.)
               ((MEQUAL) |$Mt| 0.))))
            ((MSETQ) |$gh_TTT0|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTT|
             (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))) 
(ADDLABEL '$%O64) 
(DSKSETQ $%I65 '((MSETQ) |$compute_pp_loaded| T)) 
(ADDLABEL '$%I65) 
(DSKSETQ $%O65 'T) 
(ADDLABEL '$%O65) 
(DSKSETQ $%O66
         '"/home/igor/tex/NoChaos/maxima.cov/SSTT/39_aux_functions_for_amplitudes.v0.mat") 
(ADDLABEL '$%O66) 
(DSKSETQ $%I67
         '((MCOND) ((MNOT) |$compute_pp_loaded|)
           (($ERROR) "Cannot batch 39_aux_functions_for_amplitudes") T
           $FALSE)) 
(ADDLABEL '$%I67) 
(DSKSETQ $%O67 'NIL) 
(ADDLABEL '$%O67) 
(DSKSETQ $%I68 '(($BATCH) "32_compute_4pts_amplitude.v0.3.mat")) 
(ADDLABEL '$%I68) 
(DSKSETQ $%I69 '(($DEFINE_VARIABLE) |$amp_4pts_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I69) 
(DSKSETQ $%O69 'NIL) 
(ADDLABEL '$%O69) 
(DSKSETQ $%I70
         '((MDEFINE) (($ORDERXX) $R $S)
           ((MCOND) ((MEQUAL) $R $S) 0. T
            ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
             ((MMINUS) (($XX) $S $R)))))) 
(ADDLABEL '$%I70) 
(DSKSETQ $%O70
         '((MDEFINE SIMP) (($ORDERXX) $R $S)
           ((MCOND) ((MEQUAL) $R $S) 0. T
            ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
             ((MMINUS) (($XX) $S $R)))))) 
(ADDLABEL '$%O70) 
(DSKSETQ $%I71
         '((MDEFINE) (($ORDERPP) $R $S)
           ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))) 
(ADDLABEL '$%I71) 
(DSKSETQ $%O71
         '((MDEFINE SIMP) (($ORDERPP) $R $S)
           ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))) 
(ADDLABEL '$%O71) 
(DSKSETQ $%I72
         '((MDEFINE) (($TRUE_KK) $R $M $S $N)
           ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))) 
(ADDLABEL '$%I72) 
(DSKSETQ $%O72
         '((MDEFINE SIMP) (($TRUE_KK) $R $M $S $N)
           ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))) 
(ADDLABEL '$%O72) 
(DSKSETQ $%I73
         '((MDEFINE) ((|$true_Skk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%I73) 
(DSKSETQ $%O73
         '((MDEFINE SIMP) ((|$true_Skk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%O73) 
(DSKSETQ $%I74
         '((MDEFINE) ((|$true_kSk|) $S $N $R $M)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%I74) 
(DSKSETQ $%O74
         '((MDEFINE SIMP) ((|$true_kSk|) $S $N $R $M)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%O74) 
(DSKSETQ $%I75
         '((MDEFINE) ((|$true_SkSk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
            (($SUM)
             (($SUM)
              ((MTIMES) (($ORDERPP) $T $U)
               ((MEXPT) (($ORDERXX) $R $T) $M)
               ((MEXPT) (($ORDERXX) $S $U) $N))
              $T 1. |$nn|)
             $U 1. |$nn|)))) 
(ADDLABEL '$%I75) 
(DSKSETQ $%O75
         '((MDEFINE SIMP) ((|$true_SkSk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
            (($SUM)
             (($SUM)
              ((MTIMES) (($ORDERPP) $T $U)
               ((MEXPT) (($ORDERXX) $R $T) $M)
               ((MEXPT) (($ORDERXX) $S $U) $N))
              $T 1. |$nn|)
             $U 1. |$nn|)))) 
(ADDLABEL '$%O75) 
(DSKSETQ $%I76
         '((MDEFINE) (($FROM_STATE_TO_ADDEND_LIST) $STATE0)
           ((MPROG)
            ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T
             $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
             ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
            ((MSETQ) $LIST0
             (($MAKELIST) (($INPART) $STATE0 $T) $T 1.
              (($LENGTH) $STATE0)))
            ((MRETURN) $LIST0)))) 
(ADDLABEL '$%I76) 
(DSKSETQ $%O76
         '((MDEFINE SIMP) (($FROM_STATE_TO_ADDEND_LIST) $STATE0)
           ((MPROG)
            ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T
             $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
             ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
            ((MSETQ) $LIST0
             (($MAKELIST) (($INPART) $STATE0 $T) $T 1.
              (($LENGTH) $STATE0)))
            ((MRETURN) $LIST0)))) 
(ADDLABEL '$%O76) 
(DSKSETQ $%I77
         '((MDEFINE)
           (($EXTRACT_AND_NORMALIZE_COEFFS)
            $LIST_OF_LISTS_OF_SUBSTATES0)
           ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
            ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
              ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
               ((MPROGN) ((MSETQ) $S00 $S0)
                ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                 ((MPROGN)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)))
                ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
                 ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                  ((MPROGN)
                   ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
                   ((MCOND) ((MGREATERP) $POW0 0.)
                    ((MSETQ) $S00
                     ((MTIMES)
                      ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                      ((MEXPT)
                       ((MQUOTIENT)
                        ((MQUOTIENT) ((MMINUS) 1.)
                         ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                        ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                       $POW0)))
                    T $FALSE))))
                ((MCOND)
                 ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
                  ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
                 (($ERROR)
                  "extract_and_normalize_coeffs cannot compute normalized coeff from"
                  $S0 "left over is" $S00)
                 T $FALSE)
                ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
              ((MSETQ) $COEFFS_LIST0
               (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
            ((MRETURN) $COEFFS_LIST0)))) 
(ADDLABEL '$%I77) 
(DSKSETQ $%O77
         '((MDEFINE SIMP)
           (($EXTRACT_AND_NORMALIZE_COEFFS)
            $LIST_OF_LISTS_OF_SUBSTATES0)
           ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
            ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
              ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
               ((MPROGN) ((MSETQ) $S00 $S0)
                ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                 ((MPROGN)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)))
                ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
                 ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                  ((MPROGN)
                   ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
                   ((MCOND) ((MGREATERP) $POW0 0.)
                    ((MSETQ) $S00
                     ((MTIMES)
                      ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                      ((MEXPT)
                       ((MQUOTIENT)
                        ((MQUOTIENT) ((MMINUS) 1.)
                         ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                        ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                       $POW0)))
                    T $FALSE))))
                ((MCOND)
                 ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
                  ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
                 (($ERROR)
                  "extract_and_normalize_coeffs cannot compute normalized coeff from"
                  $S0 "left over is" $S00)
                 T $FALSE)
                ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
              ((MSETQ) $COEFFS_LIST0
               (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
            ((MRETURN) $COEFFS_LIST0)))) 
(ADDLABEL '$%O77) 
(DSKSETQ $%I78
         '((MDEFINE) ((|$amplitudeN4V1|) $STATES_LIST0)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) |$Partials0|
                  (($ENDCONS)
                   ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                    $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                   |$Partials0|))
                 ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I78) 
(DSKSETQ $%O78
         '((MDEFINE SIMP) ((|$amplitudeN4V1|) $STATES_LIST0)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) |$Partials0|
                  (($ENDCONS)
                   ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                    $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                   |$Partials0|))
                 ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O78) 
(DSKSETQ $%I79
         '((MDEFINE)
           ((|$amplitudeN4V1_list|) $STATES_LIST0
            $CHECKPOINT_SAVE_FILENAME)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MPROGN)
              ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
               ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
                ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                 ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                  (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                   "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                   (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                   (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                   "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                   "s")
                  ((MSETQ) $LIST_OF_SUBSTATES0
                   ((MLIST)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                  (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                  ((MSETQ) $SL0
                   (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                    $LIST_OF_SUBSTATES0))
                  ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                  ((MSETQ) $NAS_LIST0
                   (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                  ((MSETQ) $US0
                   ((|$compute_levels_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS0
                   ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS_LIST0
                   (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                  ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                  ((MSETQ) $EI0
                   (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                    $DS_RULES0))
                  ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                  ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Computed the expression on which we must act with derivatives in"
                   ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                  ((MSETQ) $PARTIAL_AMP0
                   ((MTIMES)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
                    ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                     $EX_EI0)))
                  ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Taken the derivatives and computed the partial amplitude in"
                   ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                   "s")
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                    |$Partials0|))
                  |$end_3_loops|))))
              (($SAVE)
               (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_"
                (($STRING) $NA1) ".lisp")
               $NA1 $STATES_LIST0 |$Partials0|)
              |$end_na1_loop|))
            ((MRETURN) |$Partials0|)))) 
(ADDLABEL '$%I79) 
(DSKSETQ $%O79
         '((MDEFINE SIMP)
           ((|$amplitudeN4V1_list|) $STATES_LIST0
            $CHECKPOINT_SAVE_FILENAME)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MPROGN)
              ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
               ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
                ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                 ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                  (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                   "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                   (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                   (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                   "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                   "s")
                  ((MSETQ) $LIST_OF_SUBSTATES0
                   ((MLIST)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                  (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                  ((MSETQ) $SL0
                   (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                    $LIST_OF_SUBSTATES0))
                  ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                  ((MSETQ) $NAS_LIST0
                   (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                  ((MSETQ) $US0
                   ((|$compute_levels_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS0
                   ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS_LIST0
                   (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                  ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                  ((MSETQ) $EI0
                   (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                    $DS_RULES0))
                  ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                  ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Computed the expression on which we must act with derivatives in"
                   ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                  ((MSETQ) $PARTIAL_AMP0
                   ((MTIMES)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
                    ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                     $EX_EI0)))
                  ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Taken the derivatives and computed the partial amplitude in"
                   ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                   "s")
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                    |$Partials0|))
                  |$end_3_loops|))))
              (($SAVE)
               (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_"
                (($STRING) $NA1) ".lisp")
               $NA1 $STATES_LIST0 |$Partials0|)
              |$end_na1_loop|))
            ((MRETURN) |$Partials0|)))) 
(ADDLABEL '$%O79) 
(DSKSETQ $%I80
         '((MDEFINE)
           ((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                  (($RATSIMP)
                   (($EV) $FINAL_PARTIAL_AMP0
                    ((MEQUAL) $PP $PP4ONSHELL)
                    ((MEQUAL) $XX $TRUE_GF_XX4))))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I80) 
(DSKSETQ $%O80
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                  (($RATSIMP)
                   (($EV) $FINAL_PARTIAL_AMP0
                    ((MEQUAL) $PP $PP4ONSHELL)
                    ((MEQUAL) $XX $TRUE_GF_XX4))))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O80) 
(DSKSETQ $%I81
         '((MDEFINE)
           ((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I81) 
(DSKSETQ $%O81
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O81) 
(DSKSETQ $%I82
         '((MDEFINE)
           ((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratexpand the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
                  "terms")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I82) 
(DSKSETQ $%O82
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratexpand the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
                  "terms")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O82) 
(DSKSETQ $%I83 '((MSETQ) |$amp_4pts_loaded| T)) 
(ADDLABEL '$%I83) 
(DSKSETQ $%O83 'T) 
(ADDLABEL '$%O83) 
(DSKSETQ $%O84
         '"/home/igor/tex/NoChaos/maxima.cov/SSTT/32_compute_4pts_amplitude.v0.3.mat") 
(ADDLABEL '$%O84) 
(DSKSETQ $%I85
         '((MCOND) ((MNOT) |$amp_4pts_loaded|)
           (($ERROR) "Cannot batch 32_compute_4pts_amplitude") T
           $FALSE)) 
(ADDLABEL '$%I85) 
(DSKSETQ $%O85 'NIL) 
(ADDLABEL '$%O85) 
(DSKSETQ $%I86 '(($BATCH) "40_define_test_states.v1.mat")) 
(ADDLABEL '$%I86) 
(DSKSETQ $%I87
         '((MDEFINE) ((|$SetStates|) |$dd0|)
           ((MPROG) ((MSETQ) |$Lev0| 2.)
            ((MSETQ) |$Null2|
             (($EV)
              ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
               ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
               ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
               ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 3.)
            ((MSETQ) |$Null3|
             (($EV)
              ((MPLUS)
               ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.)
                |$dd|)
               ((MMINUS)
                ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.)
                 |$dd|))
               ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
               ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 0.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 3.))
               ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$dd| |$dd0|)))
            ((MSETQ) |$Lev0| 4.)
            ((MSETQ) |$S4z|
             ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
              ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 5742. (($P) 2. 2.))
              ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
            ((MSETQ) |$S4m|
             ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
              ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 2268. (($P) 2. 2.))
              ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
              ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S4r1|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.) |$d|)
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.))
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 4.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r2|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.)
                |$d|)
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 4. 0.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
               ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r3|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 3. 1.))
               ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.))
               ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1|
             (($EV)
              ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
               ((MTIMES) 624. (($P) 3. 1.))
               ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 936. (($P) 2. 2.))
               ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES)
                ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
                 ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
            ((MSETQ) |$Null4r2|
             ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
              ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 4050. (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null4g|
             (($EV)
              ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|)
                2.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                8.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
                6.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|)
                72.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
               ((MTIMES) 6. (($P) 3. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
               ((MTIMES) 3. (($P) 2. 2.))
               ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
               ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
               ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
               ((MQUOTIENT)
                ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
                6.)
               ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.))
                72.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4cr|
             ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
              ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S6m|
             ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
              ((MTIMES) 28320. (($P) 5. 1.))
              ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 82400. (($P) 3. 3.))
              ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S6z|
             ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
              ((MTIMES) 1177320. (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
              ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 929500. (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
            ((MSETQ) |$Null6r16|
             ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
              ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
              ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 3074625000. (($P) 3. 3.))
              ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.))
              ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
              ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
            ((MSETQ) |$Null6g|
             (($EV)
              ((MPLUS)
               ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
               ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
               ((MQUOTIENT)
                ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|))
                4.)
               ((MQUOTIENT)
                ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|) 168.)
               ((MQUOTIENT)
                ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)
                 |$d|)
                280.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
               ((MQUOTIENT)
                ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MMINUS)
                 ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|) 378.)
               ((MQUOTIENT)
                ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
                 |$d|)
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.)
                 |$d|)
                945.)
               ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|) 2520.)
               ((MQUOTIENT)
                ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                140.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)
                 |$d|)
                252.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|) 7560.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.)))
                18.)
               ((MTIMES) 110. (($P) 5. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
               ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
               ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.))
                12.)
               ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
               ((MQUOTIENT)
                ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.))
                70.)
               ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
               ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.))
                7.)
               ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
               ((MQUOTIENT)
                ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.))
                54.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.))
                6.)
               ((MQUOTIENT)
                ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.)
                 (($P) 3. 0.))
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.)
                 (($P) 3. 0.))
                3780.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
                14.)
               ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
               ((MQUOTIENT)
                ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
                28.)
               ((MQUOTIENT)
                ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.))
                45.)
               ((MQUOTIENT)
                ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.))
                280.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
                 (($P) 2. 0.))
                140.)
               ((MQUOTIENT)
                ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.))
                630.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 1. 1.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
                37800.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 8.)
            ((MSETQ) |$S8m1|
             ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.)
               (($P) 7. 0.))
              ((MTIMES) 8289945720. (($P) 6. 2.))
              ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
              ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 0.))
              ((MTIMES) 8399122200. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 1.))
              ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 4515839300.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 300059350. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2066129100.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 47098800. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
            ((MSETQ) |$S8m2|
             ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) 51399096. (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
              ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
              ((MTIMES) 46431000. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
              ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1903750. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
              ((MTIMES) 419373360. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 6188984592. (($P) 5. 3.))
              ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 20048000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 8144150. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 23738400. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
              ((MTIMES) 359941680. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 5264441616. (($P) 5. 3.))
              ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 17416000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6809950. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 20437200. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S10z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
              ((MTIMES) 94471732800. (($P) 9. 1.))
              ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 1017474393600. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1805580000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
              ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.)
               (($P) 6. 1.))
              ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 607282147584. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 20082748000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 36082698000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 23408646912.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 28894320000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 771289485750.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 11311477275. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 612360000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 575909838000.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 816480000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 27552406000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 34574400000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 11854080000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 40166544600. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 2. 2.))))
            ((MSETQ) |$S10z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
              ((MTIMES) 65112321600. (($P) 9. 1.))
              ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 690708211200. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 7. 1.))
              ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
              ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 2261880000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 6. 0.))
              ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 376838832384. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 3.))
              ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 2.))
              ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 11114538000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 24356973312.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.)
               (($P) 4. 4.))
              ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6161648325.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 14804370000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
              ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1210524000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6667920000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 359389840950.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
               (($P) 4. 1.))
              ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1210524000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 338354074800.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 16134720000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 18276010200. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))))
            ((MSETQ) |$S103z|
             ((MPLUS)
              ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
              ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
              ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.)
               (($P) 9. 0.))
              ((MTIMES) 36360611332200. (($P) 8. 2.))
              ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
              ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
              ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1631223468000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.)
               (($P) 7. 0.))
              ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 7. 0.))
              ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) 372093476932800. (($P) 6. 4.))
              ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.)
               (($P) 6. 2.))
              ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
              ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.)
               (($P) 6. 0.))
              ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 540966535200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 6. 0.))
              ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.)
               (($P) 5. 3.))
              ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 1170019452000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.)
               (($P) 5. 2.))
              ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
              ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 4662858416400.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.)
               (($P) 5. 0.))
              ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
              ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 5. 0.))
              ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 805050582525.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 3.))
              ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 9453628800.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
              ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
              ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 4. 2.))
              ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 40416163200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 237200140800.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 112702665600.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
               (($P) 4. 1.))
              ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 161245123200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 4. 1.))
              ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 232452259200. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 324362765475. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.)
               (($P) 4. 0.))
              ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 811066032000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
              ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 7740984220200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
              ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 185345126400.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 430303104000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
              ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 3. 2.))
              ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 437098032000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 296415302400. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 37933056000. (($P) 1. 0.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 270273024000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 552463430400.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
              ((MTIMES) 300421900800. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
               ((MEXPT) (($P) 3. 0.) 3.))
              ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.)
               (($P) 2. 1.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 441839664000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 14224896000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 10668672000.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 8001504000.)
               ((MEXPT) (($P) 1. 0.) 2.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 99574272000.)
               ((MEXPT) (($P) 1. 1.) 3.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 3.))
              ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 16003008000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.)
               (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 4.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 3.))))
            |$states_defined|))) 
(ADDLABEL '$%I87) 
(DSKSETQ $%O87
         '((MDEFINE SIMP) ((|$SetStates|) |$dd0|)
           ((MPROG) ((MSETQ) |$Lev0| 2.)
            ((MSETQ) |$Null2|
             (($EV)
              ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
               ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
               ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
               ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 3.)
            ((MSETQ) |$Null3|
             (($EV)
              ((MPLUS)
               ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.)
                |$dd|)
               ((MMINUS)
                ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.)
                 |$dd|))
               ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
               ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 0.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 3.))
               ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$dd| |$dd0|)))
            ((MSETQ) |$Lev0| 4.)
            ((MSETQ) |$S4z|
             ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
              ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 5742. (($P) 2. 2.))
              ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
            ((MSETQ) |$S4m|
             ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
              ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 2268. (($P) 2. 2.))
              ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
              ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S4r1|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.) |$d|)
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.))
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 4.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r2|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.)
                |$d|)
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 4. 0.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
               ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r3|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 3. 1.))
               ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.))
               ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1|
             (($EV)
              ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
               ((MTIMES) 624. (($P) 3. 1.))
               ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 936. (($P) 2. 2.))
               ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES)
                ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
                 ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
            ((MSETQ) |$Null4r2|
             ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
              ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 4050. (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null4g|
             (($EV)
              ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|)
                2.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                8.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
                6.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|)
                72.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
               ((MTIMES) 6. (($P) 3. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
               ((MTIMES) 3. (($P) 2. 2.))
               ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
               ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
               ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
               ((MQUOTIENT)
                ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
                6.)
               ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.))
                72.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4cr|
             ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
              ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S6m|
             ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
              ((MTIMES) 28320. (($P) 5. 1.))
              ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 82400. (($P) 3. 3.))
              ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S6z|
             ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
              ((MTIMES) 1177320. (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
              ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 929500. (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
            ((MSETQ) |$Null6r16|
             ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
              ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
              ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 3074625000. (($P) 3. 3.))
              ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.))
              ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
              ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
            ((MSETQ) |$Null6g|
             (($EV)
              ((MPLUS)
               ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
               ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
               ((MQUOTIENT)
                ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|))
                4.)
               ((MQUOTIENT)
                ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|) 168.)
               ((MQUOTIENT)
                ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)
                 |$d|)
                280.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
               ((MQUOTIENT)
                ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MMINUS)
                 ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|) 378.)
               ((MQUOTIENT)
                ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
                 |$d|)
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.)
                 |$d|)
                945.)
               ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|) 2520.)
               ((MQUOTIENT)
                ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                140.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)
                 |$d|)
                252.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|) 7560.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.)))
                18.)
               ((MTIMES) 110. (($P) 5. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
               ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
               ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.))
                12.)
               ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
               ((MQUOTIENT)
                ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.))
                70.)
               ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
               ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.))
                7.)
               ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
               ((MQUOTIENT)
                ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.))
                54.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.))
                6.)
               ((MQUOTIENT)
                ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.)
                 (($P) 3. 0.))
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.)
                 (($P) 3. 0.))
                3780.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
                14.)
               ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
               ((MQUOTIENT)
                ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
                28.)
               ((MQUOTIENT)
                ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.))
                45.)
               ((MQUOTIENT)
                ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.))
                280.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
                 (($P) 2. 0.))
                140.)
               ((MQUOTIENT)
                ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.))
                630.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 1. 1.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
                37800.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 8.)
            ((MSETQ) |$S8m1|
             ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.)
               (($P) 7. 0.))
              ((MTIMES) 8289945720. (($P) 6. 2.))
              ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
              ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 0.))
              ((MTIMES) 8399122200. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 1.))
              ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 4515839300.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 300059350. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2066129100.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 47098800. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
            ((MSETQ) |$S8m2|
             ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) 51399096. (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
              ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
              ((MTIMES) 46431000. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
              ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1903750. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
              ((MTIMES) 419373360. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 6188984592. (($P) 5. 3.))
              ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 20048000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 8144150. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 23738400. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
              ((MTIMES) 359941680. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 5264441616. (($P) 5. 3.))
              ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 17416000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6809950. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 20437200. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S10z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
              ((MTIMES) 94471732800. (($P) 9. 1.))
              ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 1017474393600. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1805580000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
              ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.)
               (($P) 6. 1.))
              ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 607282147584. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 20082748000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 36082698000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 23408646912.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 28894320000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 771289485750.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 11311477275. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 612360000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 575909838000.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 816480000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 27552406000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 34574400000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 11854080000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 40166544600. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 2. 2.))))
            ((MSETQ) |$S10z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
              ((MTIMES) 65112321600. (($P) 9. 1.))
              ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 690708211200. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 7. 1.))
              ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
              ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 2261880000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 6. 0.))
              ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 376838832384. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 3.))
              ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 2.))
              ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 11114538000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 24356973312.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.)
               (($P) 4. 4.))
              ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6161648325.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 14804370000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
              ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1210524000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6667920000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 359389840950.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
               (($P) 4. 1.))
              ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1210524000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 338354074800.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 16134720000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 18276010200. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))))
            ((MSETQ) |$S103z|
             ((MPLUS)
              ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
              ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
              ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.)
               (($P) 9. 0.))
              ((MTIMES) 36360611332200. (($P) 8. 2.))
              ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
              ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
              ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1631223468000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.)
               (($P) 7. 0.))
              ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 7. 0.))
              ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) 372093476932800. (($P) 6. 4.))
              ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.)
               (($P) 6. 2.))
              ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
              ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.)
               (($P) 6. 0.))
              ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 540966535200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 6. 0.))
              ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.)
               (($P) 5. 3.))
              ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 1170019452000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.)
               (($P) 5. 2.))
              ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
              ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 4662858416400.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.)
               (($P) 5. 0.))
              ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
              ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 5. 0.))
              ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 805050582525.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 3.))
              ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 9453628800.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
              ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
              ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 4. 2.))
              ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 40416163200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 237200140800.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 112702665600.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
               (($P) 4. 1.))
              ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 161245123200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 4. 1.))
              ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 232452259200. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 324362765475. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.)
               (($P) 4. 0.))
              ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 811066032000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
              ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 7740984220200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
              ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 185345126400.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 430303104000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
              ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 3. 2.))
              ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 437098032000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 296415302400. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 37933056000. (($P) 1. 0.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 270273024000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 552463430400.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
              ((MTIMES) 300421900800. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
               ((MEXPT) (($P) 3. 0.) 3.))
              ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.)
               (($P) 2. 1.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 441839664000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 14224896000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 10668672000.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 8001504000.)
               ((MEXPT) (($P) 1. 0.) 2.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 99574272000.)
               ((MEXPT) (($P) 1. 1.) 3.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 3.))
              ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 16003008000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.)
               (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 4.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 3.))))
            |$states_defined|))) 
(ADDLABEL '$%O87) 
(DSKSETQ $%O88
         '"/home/igor/tex/NoChaos/maxima.cov/SSTT/40_define_test_states.v1.mat") 
(ADDLABEL '$%O88) 
(DSKSETQ $%I89 '(($SET_NUMBER_OF_PARTICLE) 4.)) 
(ADDLABEL '$%I89) 
(DSKSETQ $%O89 '$DONE) 
(ADDLABEL '$%O89) 
(DSKSETQ $%I90 '((|$SetStates|) 26.)) 
(ADDLABEL '$%I90) 
(DSKSETQ $%O90 '|$states_defined|) 
(ADDLABEL '$%O90) 
(DSKSETQ $%I91 '(($BATCH) "SSSS_w_ghTTTT_dx3.mat")) 
(ADDLABEL '$%I91) 
(DSKSETQ $%I92
         '((MDEFINE)
           ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|)
            ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
            ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
            ((MSETQ) |$Asss|
             ((|$gf_amplitudeN4V2|)
              ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
              ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
            ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "Step0: amplitude computation time"
             ((MPLUS) $TI1 ((MMINUS) $TI0)))
            ((MRETURN) |$Asss|)))) 
(ADDLABEL '$%I92) 
(DSKSETQ $%O92
         '((MDEFINE SIMP)
           ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|)
            ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
            ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
            ((MSETQ) |$Asss|
             ((|$gf_amplitudeN4V2|)
              ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
              ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
            ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "Step0: amplitude computation time"
             ((MPLUS) $TI1 ((MMINUS) $TI0)))
            ((MRETURN) |$Asss|)))) 
(ADDLABEL '$%O92) 
(DSKSETQ $%I93 '((MDEFINE) ((|$SSSSstep1|) |$AmpS40|) |$AmpS40|)) 
(ADDLABEL '$%I93) 
(DSKSETQ $%O93 '((MDEFINE SIMP) ((|$SSSSstep1|) |$AmpS40|) |$AmpS40|)) 
(ADDLABEL '$%O93) 
(DSKSETQ $%I94
         '((MDEFINE)
           ((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
            ((MSETQ) |$Assss0|
             ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
              |$Sc4| |$l4| |$dd0|))
            ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
            ((MSETQ) |$f_Assss|
             (($RATSIMP)
              (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "simplification computation time"
             ((MPLUS) $TI2 ((MMINUS) $TI1)))
            ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
            (($PRINT) "computation times" $TI0 $TI1 $TI2)
            ((MSETQ) $GH_0
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt0|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) |$tttt|
             (($FACTOR)
              (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_0 |$tttt0|)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT_dx3|
             (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
            (($PRINT) "factors from ghosts and momenta and measure"
             |$gh_TTTT_dx3|)
            ((MSETQ) $FINAL_AMP_DX
             (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
            ((MRETURN)
             ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
              (($FACTOR) |$dx3_dOM|)))))) 
(ADDLABEL '$%I94) 
(DSKSETQ $%O94
         '((MDEFINE SIMP)
           ((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
            ((MSETQ) |$Assss0|
             ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
              |$Sc4| |$l4| |$dd0|))
            ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
            ((MSETQ) |$f_Assss|
             (($RATSIMP)
              (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "simplification computation time"
             ((MPLUS) $TI2 ((MMINUS) $TI1)))
            ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
            (($PRINT) "computation times" $TI0 $TI1 $TI2)
            ((MSETQ) $GH_0
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt0|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) |$tttt|
             (($FACTOR)
              (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_0 |$tttt0|)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT_dx3|
             (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
            (($PRINT) "factors from ghosts and momenta and measure"
             |$gh_TTTT_dx3|)
            ((MSETQ) $FINAL_AMP_DX
             (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
            ((MRETURN)
             ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
              (($FACTOR) |$dx3_dOM|)))))) 
(ADDLABEL '$%O94) 
(DSKSETQ $%O95
         '"/home/igor/tex/NoChaos/maxima.cov/SSTT/SSSS_w_ghTTTT_dx3.mat") 
(ADDLABEL '$%O95) 
(DSKSETQ $%I96
         '(($EV) (($DECLARE) |$Ms| $INTEGER)
           (($DECLARE) |$Mt| $INTEGER) (($COMPILE) $ALL))) 
(ADDLABEL '$%I96) 
(DSKSETQ $%O96 '$DONE) 
(ADDLABEL '$%O96) 
(DSKSETQ $%I97 '((MSETQ) |$qq1| ((MSETQ) |$qq2| ((MSETQ) |$qq3| 1.)))) 
(ADDLABEL '$%I97) 
(DSKSETQ $%O97 '1.) 
(ADDLABEL '$%O97) 
(DSKSETQ $%I98 '((MSETQ) |$nq1| ((MSETQ) |$nq2| ((MSETQ) |$nq3| 0.)))) 
(ADDLABEL '$%I98) 
(DSKSETQ $%O98 '0.) 
(ADDLABEL '$%O98) 
(DSKSETQ $%I99 '((MSETQ) |$filename| "S6zTTS6z.lisp")) 
(ADDLABEL '$%I99) 
(DSKSETQ $%O99 '"S6zTTS6z.lisp") 
(ADDLABEL '$%O99) 
(DSKSETQ $%I100 '((MSETQ) |$qq| |$S6z|)) 
(ADDLABEL '$%I100) 
(DSKSETQ $%O100
         '((MPLUS SIMP)
           ((MTIMES SIMP) 6750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -20250. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 12275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -6750. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 15950. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 1900. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -7975. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 251225. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -43875. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9720. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 75700. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -337500. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 100680. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -191400. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 929500. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 79515. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -141150. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 214110. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1872750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18168. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1177320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -226500. (($P SIMP) 6. 0.)))) 
(ADDLABEL '$%O100) 
(DSKSETQ $%I101 '((MSETQ) |$nq| 6.)) 
(ADDLABEL '$%I101) 
(DSKSETQ $%O101 '6.) 
(ADDLABEL '$%O101) 
(DSKSETQ $%I102 '((MSETQ) |$qq3| |$S6z|)) 
(ADDLABEL '$%I102) 
(DSKSETQ $%O102
         '((MPLUS SIMP)
           ((MTIMES SIMP) 6750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -20250. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 12275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -6750. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 15950. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 1900. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -7975. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 251225. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -43875. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9720. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 75700. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -337500. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 100680. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -191400. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 929500. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 79515. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -141150. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 214110. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1872750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18168. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1177320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -226500. (($P SIMP) 6. 0.)))) 
(ADDLABEL '$%O102) 
(DSKSETQ $%I103 '((MSETQ) |$nq3| 6.)) 
(ADDLABEL '$%I103) 
(DSKSETQ $%O103 '6.) 
(ADDLABEL '$%O103) 
(DSKSETQ $%I104
         '((MSETQ) |$a1234|
           ((|$gf_SSSSV3|) |$qq| |$nq| |$qq1| |$nq1| |$qq2| |$nq2|
            |$qq3| |$nq3| ""))) 
(ADDLABEL '$%I104) 
(DSKSETQ $%O104
         '((MLIST SIMP)
           ((MTIMES SIMP FACTORED) 32.
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -10. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MPLUS SIMP IRREDUCIBLE) 1167024672.
             ((MTIMES SIMP RATSIMP) -1230603264. |$Ms|)
             ((MTIMES SIMP) -1505743792.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) 1617142304.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) 373650962. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP) -511407000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.))
             ((MTIMES SIMP) 91125000. ((MEXPT SIMP RATSIMP) |$Ms| 6.))
             ((MTIMES SIMP RATSIMP) -11670246720. |$om|)
             ((MTIMES SIMP RATSIMP) 19235927394. |$Ms| |$om|)
             ((MTIMES SIMP) 15544920516.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$om|)
             ((MTIMES SIMP) -23009393064.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$om|)
             ((MTIMES SIMP) -3626328720.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$om|)
             ((MTIMES SIMP) 6928902000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$om|)
             ((MTIMES SIMP) -1093500000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$om|)
             ((MTIMES SIMP RATSIMP) 2334049344. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) -2461206528. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -4292125380.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt| |$om|)
             ((MTIMES SIMP) 3421660104. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 1706670000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -1093500000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt| |$om|)
             ((MTIMES SIMP) 135793593882.
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -440992755792. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 198101815803.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 213852895200.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 31235145840.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -43109739000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 5467500000. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -35633174292. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 76402526517. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 42342049572.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -85597992760.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -38005311200.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 11051100000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 2815500708. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -3292808328. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -7105850988.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 4650773800. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 5036850000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 4724512990740.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 8731405497180. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -781699535160.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -914780700840.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -233500077840.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 147162366000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -14580000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -995357916270. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3932423059440. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1490489056270.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 297914916560.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 263768647400.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -45762300000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 55290810600.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 456380200710. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 451916941320.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 67948694200.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -43178400000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -168045840. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -15047732880. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -27544991200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -11996100000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 130834595349090.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -59684495481090. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 3243868994760.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 568839835860.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 857634405720.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -275922450000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 21870000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -65418293973600. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 7210723106400. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 6513737551560.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 562404547220.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -831000981200.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 98583750000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 12881018068290.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 4043874705060. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -1461416028790.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -661363576800.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 149274080000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -1098151321320.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -888128641440. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -61940524600.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 88404460000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 34287121800.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 46786050000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 17211005000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 46863968934384.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -47031337526436. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 16784827871688.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -668228519808.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1050038640000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 253146060000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -17496000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -83642124474432. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 55945166392868. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -9414063462024.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -3073875252776.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1259429685000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -114855300000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 38406805813440.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -18786330197400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -817973863160.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1912468381800.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -261443120000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -7960480163280.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 2056850788240. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 950975848800.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -254004040000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 813234232800.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 50077800000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -103971020000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -31939920000.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -14050800000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 326328926205960.
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -102657899126052. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -2227377101904.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 4070687023440.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -187177791600.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -63170280000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 5832000000. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -102657899126052. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 18560567310264. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1212669400456.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2191744583580.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -789844900000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 66673800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -2227377101904.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1212669400456. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 5243687917008.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -2259359286000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 238437480000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 4070687023440.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2191744583580. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -2259359286000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 357013860000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -187177791600.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -789844900000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 238437480000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -63170280000.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 66673800000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 5832000000. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 46863968934384.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -83642124474432. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 38406805813440.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -7960480163280.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 813234232800.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -31939920000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -47031337526436. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 55945166392868. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -18786330197400.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 2056850788240.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 50077800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -14050800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 16784827871688.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -9414063462024. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -817973863160.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 950975848800.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -103971020000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -668228519808.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -3073875252776. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 1912468381800.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -254004040000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1050038640000.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 1259429685000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -261443120000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 253146060000.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -114855300000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -17496000000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 130834595349090.
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -65418293973600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 12881018068290.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1098151321320.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 34287121800.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -59684495481090. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 7210723106400. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 4043874705060.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -888128641440.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 46786050000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 3243868994760.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 6513737551560. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1461416028790.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -61940524600.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 17211005000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 568839835860.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 562404547220. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -661363576800.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 88404460000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 857634405720.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -831000981200. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 149274080000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -275922450000.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 98583750000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 21870000000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 4724512990740.
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -995357916270. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 55290810600.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -168045840. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 8731405497180. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -3932423059440. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 456380200710.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -15047732880.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -781699535160.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -1490489056270. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 451916941320.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -27544991200.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -914780700840.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 297914916560. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 67948694200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -11996100000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -233500077840.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 263768647400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -43178400000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 147162366000.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -45762300000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -14580000000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 135793593882.
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -35633174292. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 2815500708. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -440992755792. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 76402526517. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -3292808328.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 198101815803.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 42342049572. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -7105850988.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 213852895200.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -85597992760. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 4650773800. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 31235145840.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -38005311200. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 5036850000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -43109739000.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 11051100000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 5467500000. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -11670246720.
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 2334049344. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 19235927394. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -2461206528. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 15544920516.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -4292125380. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -23009393064.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 3421660104. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -3626328720.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 1706670000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 6928902000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -1093500000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -1093500000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 1167024672.
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -1230603264. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -1505743792.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 1617142304. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 373650962. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -511407000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 91125000. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))))
           ((MTIMES SIMP FACTORED) 32. ((MEXPT SIMP) |$om| -6.)
            ((MPLUS SIMP IRREDUCIBLE) 1167024672.
             ((MTIMES SIMP RATSIMP) -1230603264. |$Ms|)
             ((MTIMES SIMP) -1505743792.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) 1617142304.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) 373650962. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP) -511407000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.))
             ((MTIMES SIMP) 91125000. ((MEXPT SIMP RATSIMP) |$Ms| 6.))
             ((MTIMES SIMP RATSIMP) -11670246720. |$om|)
             ((MTIMES SIMP RATSIMP) 19235927394. |$Ms| |$om|)
             ((MTIMES SIMP) 15544920516.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$om|)
             ((MTIMES SIMP) -23009393064.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$om|)
             ((MTIMES SIMP) -3626328720.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$om|)
             ((MTIMES SIMP) 6928902000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$om|)
             ((MTIMES SIMP) -1093500000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$om|)
             ((MTIMES SIMP RATSIMP) 2334049344. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) -2461206528. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -4292125380.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt| |$om|)
             ((MTIMES SIMP) 3421660104. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 1706670000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -1093500000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt| |$om|)
             ((MTIMES SIMP) 135793593882.
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -440992755792. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 198101815803.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 213852895200.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 31235145840.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -43109739000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 5467500000. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -35633174292. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 76402526517. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 42342049572.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -85597992760.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -38005311200.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 11051100000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 2815500708. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -3292808328. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -7105850988.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 4650773800. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 5036850000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 4724512990740.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 8731405497180. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -781699535160.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -914780700840.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -233500077840.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 147162366000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -14580000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -995357916270. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3932423059440. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1490489056270.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 297914916560.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 263768647400.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -45762300000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 55290810600.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 456380200710. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 451916941320.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 67948694200.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -43178400000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -168045840. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -15047732880. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -27544991200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -11996100000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 130834595349090.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -59684495481090. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 3243868994760.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 568839835860.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 857634405720.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -275922450000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 21870000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -65418293973600. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 7210723106400. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 6513737551560.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 562404547220.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -831000981200.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 98583750000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 12881018068290.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 4043874705060. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -1461416028790.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -661363576800.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 149274080000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -1098151321320.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -888128641440. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -61940524600.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 88404460000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 34287121800.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 46786050000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 17211005000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 46863968934384.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -47031337526436. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 16784827871688.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -668228519808.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1050038640000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 253146060000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -17496000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -83642124474432. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 55945166392868. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -9414063462024.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -3073875252776.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1259429685000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -114855300000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 38406805813440.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -18786330197400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -817973863160.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1912468381800.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -261443120000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -7960480163280.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 2056850788240. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 950975848800.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -254004040000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 813234232800.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 50077800000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -103971020000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -31939920000.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -14050800000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 326328926205960.
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -102657899126052. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -2227377101904.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 4070687023440.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -187177791600.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -63170280000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 5832000000. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -102657899126052. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 18560567310264. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1212669400456.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2191744583580.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -789844900000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 66673800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -2227377101904.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1212669400456. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 5243687917008.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -2259359286000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 238437480000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 4070687023440.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2191744583580. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -2259359286000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 357013860000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -187177791600.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -789844900000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 238437480000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -63170280000.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 66673800000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 5832000000. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 46863968934384.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -83642124474432. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 38406805813440.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -7960480163280.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 813234232800.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -31939920000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -47031337526436. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 55945166392868. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -18786330197400.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 2056850788240.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 50077800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -14050800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 16784827871688.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -9414063462024. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -817973863160.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 950975848800.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -103971020000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -668228519808.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -3073875252776. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 1912468381800.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -254004040000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1050038640000.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 1259429685000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -261443120000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 253146060000.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -114855300000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -17496000000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 130834595349090.
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -65418293973600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 12881018068290.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1098151321320.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 34287121800.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -59684495481090. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 7210723106400. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 4043874705060.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -888128641440.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 46786050000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 3243868994760.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 6513737551560. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1461416028790.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -61940524600.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 17211005000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 568839835860.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 562404547220. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -661363576800.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 88404460000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 857634405720.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -831000981200. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 149274080000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -275922450000.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 98583750000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 21870000000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 4724512990740.
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -995357916270. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 55290810600.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -168045840. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 8731405497180. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -3932423059440. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 456380200710.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -15047732880.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -781699535160.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -1490489056270. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 451916941320.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -27544991200.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -914780700840.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 297914916560. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 67948694200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -11996100000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -233500077840.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 263768647400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -43178400000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 147162366000.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -45762300000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -14580000000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 135793593882.
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -35633174292. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 2815500708. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -440992755792. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 76402526517. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -3292808328.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 198101815803.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 42342049572. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -7105850988.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 213852895200.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -85597992760. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 4650773800. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 31235145840.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -38005311200. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 5036850000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -43109739000.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 11051100000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 5467500000. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -11670246720.
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 2334049344. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 19235927394. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -2461206528. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 15544920516.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -4292125380. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -23009393064.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 3421660104. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -3626328720.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 1706670000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 6928902000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -1093500000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -1093500000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 1167024672.
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -1230603264. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -1505743792.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 1617142304. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 373650962. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -511407000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 91125000. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 12.)))
            ((MEXPT SIMP) |$Xi| -12.))
           ((MTIMES SIMP FACTORED)
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -10. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) 4. ((MTIMES SIMP) -2. |$Ms|)))
            ((MEXPT SIMP) |$Xi| 12.))
           ((MTIMES SIMP FACTORED) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|)
            |$Xi|
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -2.)))) 
(ADDLABEL '$%O104) 
(DSKSETQ $%I105 '(($SAVE) |$filename| $ALL)) 
(ADDLABEL '$%I105) 
(DSKSETQ |$expand_reggeon_loaded| 'T) 
(ADD2LNC '|$expand_reggeon_loaded| $VALUES) 
(DEFPROP |$expand_reggeon_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$expand_reggeon_loaded| $PROPS) 
(DEFPROP |$expand_reggeon_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$expand_reggeon_loaded| $PROPS) 
(DSKSETQ |$dbg_all_terms| 'NIL) 
(ADD2LNC '|$dbg_all_terms| $VALUES) 
(DEFPROP |$dbg_all_terms| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_all_terms| $PROPS) 
(DEFPROP |$dbg_all_terms| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_all_terms| $PROPS) 
(DSKSETQ |$dbg_compute_levels| 'NIL) 
(ADD2LNC '|$dbg_compute_levels| $VALUES) 
(DEFPROP |$dbg_compute_levels| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_compute_levels| $PROPS) 
(DEFPROP |$dbg_compute_levels| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_compute_levels| $PROPS) 
(DSKSETQ |$derivatives_loaded| 'T) 
(ADD2LNC '|$derivatives_loaded| $VALUES) 
(DEFPROP |$derivatives_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$derivatives_loaded| $PROPS) 
(DEFPROP |$derivatives_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$derivatives_loaded| $PROPS) 
(DSKSETQ |$dbg_wrt_lambda| 'NIL) 
(ADD2LNC '|$dbg_wrt_lambda| $VALUES) 
(DEFPROP |$dbg_wrt_lambda| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_lambda| $PROPS) 
(DEFPROP |$dbg_wrt_lambda| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_lambda| $PROPS) 
(DSKSETQ |$dbg_wrt_pair| 'NIL) 
(ADD2LNC '|$dbg_wrt_pair| $VALUES) 
(DEFPROP |$dbg_wrt_pair| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_pair| $PROPS) 
(DEFPROP |$dbg_wrt_pair| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_pair| $PROPS) 
(DSKSETQ |$dbg_wrt_states| 'NIL) 
(ADD2LNC '|$dbg_wrt_states| $VALUES) 
(DEFPROP |$dbg_wrt_states| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_states| $PROPS) 
(DEFPROP |$dbg_wrt_states| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_states| $PROPS) 
(DSKSETQ |$dbg_wrt_contract| 'NIL) 
(ADD2LNC '|$dbg_wrt_contract| $VALUES) 
(DEFPROP |$dbg_wrt_contract| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_contract| $PROPS) 
(DEFPROP |$dbg_wrt_contract| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_contract| $PROPS) 
(DSKSETQ |$dbg_scalars| 'NIL) 
(ADD2LNC '|$dbg_scalars| $VALUES) 
(DEFPROP |$dbg_scalars| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_scalars| $PROPS) 
(DEFPROP |$dbg_scalars| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_scalars| $PROPS) 
(DSKSETQ |$NIused| '2.) 
(ADD2LNC '|$NIused| $VALUES) 
(DSKSETQ |$objects_with_index| '((MLIST SIMP) $LA |$Sk| $K)) 
(ADD2LNC '|$objects_with_index| $VALUES) 
(DSKSETQ |$compute_pp_loaded| 'T) 
(ADD2LNC '|$compute_pp_loaded| $VALUES) 
(DEFPROP |$compute_pp_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$compute_pp_loaded| $PROPS) 
(DEFPROP |$compute_pp_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$compute_pp_loaded| $PROPS) 
(DSKSETQ $AP '2.) 
(ADD2LNC '$AP $VALUES) 
(DEFPROP $AP ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '$AP $PROPS) 
(DEFPROP $AP $FIXNUM MODE) 
(ADD2LNC '$AP $PROPS) 
(DSKSETQ |$amp_4pts_loaded| 'T) 
(ADD2LNC '|$amp_4pts_loaded| $VALUES) 
(DEFPROP |$amp_4pts_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$amp_4pts_loaded| $PROPS) 
(DEFPROP |$amp_4pts_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$amp_4pts_loaded| $PROPS) 
(DSKSETQ |$nn| '4.) 
(ADD2LNC '|$nn| $VALUES) 
(DSKSETQ |$Lev0| '8.) 
(ADD2LNC '|$Lev0| $VALUES) 
(DSKSETQ |$Null2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -30. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.))
           ((MTIMES SIMP) -10. (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -50. (($P SIMP) 2. 0.)))) 
(ADD2LNC '|$Null2| $VALUES) 
(DSKSETQ |$Null3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 136. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.))
           ((MTIMES SIMP) 144. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.))
           ((MTIMES SIMP) 672. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 288. (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 800. (($P SIMP) 3. 0.)))) 
(ADD2LNC '|$Null3| $VALUES) 
(DSKSETQ |$S4z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4z| $VALUES) 
(DSKSETQ |$S4m|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 25. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 300. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -504. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 153. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 504. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 2268. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 1164. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -2016. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 2250. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4m| $VALUES) 
(DSKSETQ |$S4r1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 1512. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 18144. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) 54432. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 122472. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 734832. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -163296. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -979776. (($P SIMP) 3. 1.)))) 
(ADD2LNC '|$S4r1| $VALUES) 
(DSKSETQ |$S4r2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -1452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -5112. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 1452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -10512. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 1512. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -67122. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19320. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 92520. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 5850. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4r2| $VALUES) 
(DSKSETQ |$S4r3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -552. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -2412. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 552. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 1512. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -4896. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -37476. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 7728. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 49968. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -900. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4r3| $VALUES) 
(DSKSETQ |$Null4r1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 25. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -152. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -312. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1224. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -519. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 936. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 936. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 3004. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 624. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 4350. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4r1| $VALUES) 
(DSKSETQ |$Null4r2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -778. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -3696. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -3393. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -5640. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -15354. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -13050. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -36. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 4050. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 5088. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -5472. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 9000. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4r2| $VALUES) 
(DSKSETQ |$Null4g|
         '((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 37. 72.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 31. 6.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 29. 8.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 5. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 3. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 27. 2.) (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 75. 4.) (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4g| $VALUES) 
(DSKSETQ |$Null4cr|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -82. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -288. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -351. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -696. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1494. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1458. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 468. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 702. (($P SIMP) 2. 2.)))) 
(ADD2LNC '|$Null4cr| $VALUES) 
(DSKSETQ |$S6m|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 925. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -2700. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 1390. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5150. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -2315. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -5150. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -27000. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -2160. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 4320. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6480. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 14240. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 2160. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 30720. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 82400. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -1620. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -8640. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19860. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -7560. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -108600. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 6432. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 28320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$S6m| $VALUES) 
(DSKSETQ |$S6z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 6750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -20250. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 12275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -6750. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 15950. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 1900. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -7975. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 251225. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -43875. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9720. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 75700. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -337500. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 100680. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -191400. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 929500. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 79515. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -141150. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 214110. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1872750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18168. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1177320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -226500. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$S6z| $VALUES) 
(DSKSETQ |$Null6r16|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -251797. ((MEXPT SIMP) (($P SIMP) 1. 0.) 6.))
           ((MTIMES SIMP) -2092175. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -7110175. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -29761875.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -5461735. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -24201350.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -50991925.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -24404550.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -12108575. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -62731800.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -3421800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 69175800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -121746050. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 70097000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 59508925. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -294064625. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -775902375. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -23008900.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -19102900. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 11421000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -442111500. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -78516400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 529209500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1024096500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1110037500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 3074625000. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -149096700.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 40996125. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -116943750. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -1724253750. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1836843750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -221157000. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2713770000. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 83700000. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$Null6r16| $VALUES) 
(DSKSETQ |$Null6g|
         '((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 709. 5400.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 6.))
           ((MTIMES SIMP) ((RAT SIMP) 253. 420.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.) (($P SIMP) 1. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 1051. 315.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 603. 140.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 919. 56.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 5. 2.) (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 10547. 1260.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) ((RAT SIMP) 2831. 420.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 9. 2.) (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 667. 28.) (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 151. 7.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 5. 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 333. 14.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 66103. 3780.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 22. 3.) (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 104651. 1260.) (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 121. 6.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 19141. 378.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 415. 21.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 5. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 508. 21.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 884. 7.) (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 2245. 21.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) ((RAT SIMP) 11343. 140.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 5065. 42.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 295. 14.) (($P SIMP) 1. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 2175. 14.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 1613. 6.) (($P SIMP) 1. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -20. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 8125. 18.) (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$Null6g| $VALUES) 
(DSKSETQ |$S8m1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 3704400. ((MEXPT SIMP) (($P SIMP) 2. 0.) 4.))
           ((MTIMES SIMP) -4233600. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 47098800. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 4233600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 121564800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -95719050.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -168663600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -2066129100.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 2822400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -8467200. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 564480. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -134930880. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -164058060. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 446029860. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 1881600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 300059350. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -166168800. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -564480. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -89953920. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 240527460.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 193485600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6641529720. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -566729900. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -4515839300.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -2822400. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 31399200. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -303712860. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -1918948920. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -2176090560. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 218051350.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 3466376900. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 356247360. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -1693440. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 67465440. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4233600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -301960395. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 200500650.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 84091995. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 1532790000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 87908400. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -1519737120. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 922165425.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 1693440. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -67465440. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 329030595. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1768903290. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 2882147400. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -220555395.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -4130193690. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 514439100. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -384952680. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 8399122200. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -1354752. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 37184832. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -151277760. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -432712800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1501803216. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2179008. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 755612928. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -1367559072. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 442163232. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -14516463024. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 28910880. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 105066720. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 697965480. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 46425600. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 8289945720. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -120426480. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -2275704720. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 73716750. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8m1| $VALUES) 
(DSKSETQ |$S8m2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 11760. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -23520. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 364560. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 11760. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 769440. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -992250. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -1134000. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -13891500.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -7840. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -907200. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -1003948. (($P SIMP) 2. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 2996548. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 1903750. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -776160. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -604800. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1974148. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1268960. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 43927352. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -3903500. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -30054500.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 243040. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -1698748. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -12175352. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -12949440. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 1495750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 22998500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 4603200. (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 453600. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2003091. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 921690. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 624291. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 9218160. (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 412080. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -9684000. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4919625. ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -453600. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1842891. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 11683434. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 17523720. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1598091. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -27559434. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -94500. (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -3330600. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 46431000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 279360. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -676800. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2152800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -8285520. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 83520. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 5080320. (($P SIMP) 1. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -7653024. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 4110624. (($P SIMP) 1. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -83615280. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 118560. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 522720. (($P SIMP) 1. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 4197864. (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -122880. (($P SIMP) 1. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 51399096. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -856944. (($P SIMP) 1. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -14931216. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 366750. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8m2| $VALUES) 
(DSKSETQ |$S8z1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 63000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -126000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -12448800. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 23738400. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 12448800. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 63000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -35002800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19192950. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 11264400. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 618823800.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -42000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 23950080. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -68817420. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 10255140. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 8144150. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 20048000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -631680. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 26813220. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -22545600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1237619880. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -14149100. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 539448700.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -772800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -15677340. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -360009720. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -156750720. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 13777750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -223149500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 910342720. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -11975040.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 16215885. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19570950.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 28720755. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 462861000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10558800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222613440. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -73024875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 11975040. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2116485. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 529542090. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -18257400. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -12882555.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 512024310. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1212819300. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -247152360. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -4300632000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -10789632. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 10184832. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -262211040. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 135449328. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1209600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -383096448. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 384247584. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 356467104. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 6188984592. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 126077280. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -64299480. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -113561280. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2262735720. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -1427760. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 419373360. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -54920250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8z1| $VALUES) 
(DSKSETQ |$S8z2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -63000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -10823400. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 20437200. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 10823400. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -30038400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 17038350. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9601200. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 530541900.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -21000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 20139840. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -57671460. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7657020. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6809950. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 17416000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -416640. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 21328860. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -19210800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1064138040. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11458300. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 464137100.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -512400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -13549620. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -305834760. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -134722560. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 11726750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -191999500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 772506560. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -10069920.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 13616505. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -17038350.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 24652215. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 393876000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -9248400. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -194265120. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -64519875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 10069920. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -802305. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 453611970. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10546200. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10779615.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 439123230. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1028682900. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -208166280. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -3654567000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -9265536. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 8963136. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -220237920. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 118298544. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 604800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -328898304. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 324832032. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 300357792. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 5264441616. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 106609440. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -55667640. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -95941440. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -1931385960. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -848880. (($P SIMP) 1. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 359941680. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -46478250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8z2| $VALUES) 
(DSKSETQ |$S10z1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 8890560000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -493920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -47040000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -816480000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -680400000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21840000. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 40166544600. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 47040000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11854080000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -47040000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 38525760000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -17406144000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -823200000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1338960000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 22514954000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -34574400000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -28153440000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 27552406000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 816480000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 47040000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -26671680000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41114304000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -21840000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41941606000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -65582521200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -30367750000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -575909838000.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 28153440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -658560000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -68300806000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 26403816600.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 6659590000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 556646958000. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 17012800000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -414892800000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 612360000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -778260000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 15500824500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 165900000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -23835724500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2976750000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 123480000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19766203100. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 8643600000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2610368400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 37648107500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 347766720000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11311477275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -6952837500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -446460000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 28894320000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -55227112500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 8829124500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 73883607500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 15484392000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1332626535000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -40007615550. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -771289485750.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -28894320000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 446460000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 54671452500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2976750000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 61435500. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 55566000000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -43951472400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -271032372000. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -286098435000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 6371568000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -12604951100. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -215509203000. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -167485920000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 14943553275.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 412610955750. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 59737860000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -104496000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 17850699600. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -12435219600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5376162400. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -9549187200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 9348102400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -319433436000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 6258067200. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 368756136000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -23408646912.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -36082698000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -5845392000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -790017472800. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 29446648000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 865169323200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -89828383680. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -5267808000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 12886098000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 247693312800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 225351473760. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -20082748000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -551036203200. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 2634992640. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -81345942720. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 607282147584. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 1587600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5427840000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 7813260000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 854670000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 254080638000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5662720000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -255510192000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 11300654400. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 1345650000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -6006960000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -71086512000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 6561480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 177150240000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -116617158000. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 116534544000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -1256174740800. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -801360000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -32628708000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 25637875200. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -1805580000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -52980480000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 68103216000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -33493788000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 1017474393600. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) 269482500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 16188732000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -15851576700. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -3532347000. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) -456913920600. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 1395489600. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 94471732800. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -6935292000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S10z1| $VALUES) 
(DSKSETQ |$S10z2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -987840000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 493920000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -538272000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -211680000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -282240000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 538272000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -740880000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 887600000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 297808000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 18276010200. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -1152480000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 538272000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1528800000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -870240000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 8890560000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6979392000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1481760000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -2073008000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 28865354000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -16134720000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -7408800000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -7021994000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 282240000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -538272000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 211680000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 16728768000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -297808000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 35591206000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -41558252400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -28984774000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -338354074800.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) -740880000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 7408800000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 1185408000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -33726406000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 26245762200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 5276614000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 354653434800. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 3841600000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -320060160000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 864360000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -897624000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -864360000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 584724000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7033624500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 312900000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15368524500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11840850000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222264000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -12051172700. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4033680000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10236358800. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7923867500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 158101440000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -903164325. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -2084197500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -864360000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1210524000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 6667920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -19580200500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 3007924500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 42183687500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 21707784000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 706144455000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -760732350. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -359389840950.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) 864360000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -6667920000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1210524000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 19024540500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -14804370000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 5882635500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2222640000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -6136822800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18131623200. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -73995075000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 148176000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -2914240700. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -90863551800. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -60799200000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -6161648325.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 107398030950. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -64729980000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 271824000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 7107435600. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1691955600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 9836573600. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5484931200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5864633600. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -243228636000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1347091200. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 275616936000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -24356973312.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) -271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -11114538000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -12619152000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -413747200800. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -3152072000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 377966635200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -105001606080. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 1505952000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -227982000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 84796480800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 77209342560. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 8564612000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -134957995200. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 147728931840. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -61431088320. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 376838832384. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 1587600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -8324160000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 3410316000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 3750990000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 185496318000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -845824000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -183256752000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 16200340800. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 4241970000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 20725200000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -28186032000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2261880000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 43731360000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -127285830000. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 88084752000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -812357985600. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -349776000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -20774628000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 18773798400. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -112140000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -22498560000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 56394288000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -25510428000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 690708211200. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) -55093500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 9414972000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -12279627900. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -2600955000. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) -316414042200. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 705211200. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 65112321600. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -5241852000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S10z2| $VALUES) 
(DSKSETQ |$S103z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -8001504000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 4.))
           ((MTIMES SIMP) -32006016000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 16003008000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 99574272000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 21337344000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -196777728000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 104908608000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -45045504000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 3.))
           ((MTIMES SIMP) -99574272000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 47416320000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -8001504000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 48009024000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 194406912000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -92461824000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 43563744000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -1792336896000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -2576484288000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 7112448000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -14224896000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -501150988800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 514530374400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 441839664000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7112448000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 87761116800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -457630790400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 4061207808000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 134708448000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -106673616000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 6322176000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -167181974400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -3589526644200. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -5619712000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 3.))
           ((MTIMES SIMP) 132765696000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 300421900800. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -552463430400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -170698752000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -26156592000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -270273024000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 60928560000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 3839299430400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 4795698700800. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -294705600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 405817910400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -3905736870000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 3143109312000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -432673920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -3369517242000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 37933056000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -26119900800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 296415302400. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -437098032000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 2106707097600. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -2541052684800. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 3435312384000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 192470678400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -6213646698000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5520826256400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 1443258877200. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 62480247253200.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) 204252384000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -430303104000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -185345126400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 5319068874000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -7740984220200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -4520578045200. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -44612888821200. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 697085760000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 40182960384000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 15321398400.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15066475200. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15321398400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -202319308800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 923941588500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 121367736000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 2064731287500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -3029894910000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 75895747200. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 1456309992900. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -811066032000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 9453628800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 5207328000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -4368576128400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4017877831500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19190767680000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 324362765475. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -394125385500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -143345462400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 232452259200. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 256048128000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -4741513459200. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 4475838005100. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -6569242375500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -161245123200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 3944646216000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1380872467500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1179466142400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -127827325665000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2053316263950. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 75396325217850.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) -112702665600.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -237200140800.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -40416163200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -2692058273100. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 9439988670000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1453598968500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -11342131920000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -3345674864400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 11567302783200. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 17434459413000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -9453628800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 1869329145600. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 4020673836900. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -5866932670200. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 12281913504000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -805050582525.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -6720249875850. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 59658933348000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 66919708800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1500917040000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 2178181861200. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 163034924400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1618250440800. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1910158588800. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1613022297600. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 49111179012000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 438568300800. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -17279037720000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 10785603015936.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) 1991485440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -2648040595200. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -4662858416400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 7078970505600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 57583975615200. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -546142632000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -69884033083200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -27245214682560. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -85033670400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -6880443591600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 420527181600. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -35674605701280. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -1170019452000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 19828757793600. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -87175629112320. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -26971837583040. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) -271805393809152. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 168391440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 975316665600. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -540966535200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -2722302709200. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -33663814002000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -567494860800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 11635371216000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -9239591390400. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -2776289040000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 4976458318800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 17649435254400. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 40063922640000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 3509112859200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -10309655635200. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 40713698768400. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 33410065449600. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) 372093476932800. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 799527909600. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -48348316800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 4728322620000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -3565119398400. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -1631223468000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -9236108851200. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -18527478710400. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -4958602812000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) -126713247091200. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) 16108035300.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 1771370748000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 2953030572900. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 840041987400. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) 36360611332200. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) -1078772817600. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) -6400051876800. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -1301785884000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S103z| $VALUES) 
(DSKSETQ |$qq3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 6750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -20250. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 12275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -6750. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 15950. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 1900. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -7975. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 251225. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -43875. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9720. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 75700. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -337500. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 100680. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -191400. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 929500. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 79515. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -141150. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 214110. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1872750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18168. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1177320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -226500. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$qq3| $VALUES) 
(DSKSETQ |$qq2| '1.) 
(ADD2LNC '|$qq2| $VALUES) 
(DSKSETQ |$qq1| '1.) 
(ADD2LNC '|$qq1| $VALUES) 
(DSKSETQ |$nq3| '6.) 
(ADD2LNC '|$nq3| $VALUES) 
(DSKSETQ |$nq2| '0.) 
(ADD2LNC '|$nq2| $VALUES) 
(DSKSETQ |$nq1| '0.) 
(ADD2LNC '|$nq1| $VALUES) 
(DSKSETQ |$filename| '"S6zTTS6z.lisp") 
(ADD2LNC '|$filename| $VALUES) 
(DSKSETQ |$qq|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 6750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -20250. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 12275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -6750. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 15950. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 1900. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -7975. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 251225. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -43875. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9720. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 75700. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -337500. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 100680. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -191400. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 929500. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 79515. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -141150. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 214110. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1872750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18168. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1177320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -226500. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$qq| $VALUES) 
(DSKSETQ |$nq| '6.) 
(ADD2LNC '|$nq| $VALUES) 
(DSKSETQ |$Assss|
         '((MTIMES SIMP) ((MEXPT SIMP) |$om| -6.)
           ((MPLUS SIMP) 37344789504.
            ((MTIMES SIMP RATSIMP) -39379304448. |$Ms|)
            ((MTIMES SIMP) -48183801344.
             ((MEXPT SIMP RATSIMP) |$Ms| 2.))
            ((MTIMES SIMP) 51748553728.
             ((MEXPT SIMP RATSIMP) |$Ms| 3.))
            ((MTIMES SIMP) 11956830784.
             ((MEXPT SIMP RATSIMP) |$Ms| 4.))
            ((MTIMES SIMP) -16365024000.
             ((MEXPT SIMP RATSIMP) |$Ms| 5.))
            ((MTIMES SIMP) 2916000000. ((MEXPT SIMP RATSIMP) |$Ms| 6.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -373447895040.
              ((MTIMES SIMP RATSIMP) 615549676608. |$Ms|)
              ((MTIMES SIMP) 497437456512.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -736300578048.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -116042519040.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) 221724864000.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP) -34992000000.
               ((MEXPT SIMP RATSIMP) |$Ms| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 74689579008.
                ((MTIMES SIMP RATSIMP) -78758608896. |$Ms|)
                ((MTIMES SIMP) -137348012160.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 109493123328.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 54613440000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -34992000000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               |$Mt|))
             |$om|)
            ((MTIMES SIMP)
             ((MPLUS SIMP) 4345395004224.
              ((MTIMES SIMP RATSIMP) -14111768185344. |$Ms|)
              ((MTIMES SIMP) 6339258105696.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 6843292646400.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 999524666880.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) -1379511648000.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP) 174960000000.
               ((MEXPT SIMP RATSIMP) |$Ms| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1140261577344.
                ((MTIMES SIMP RATSIMP) 2444880848544. |$Ms|)
                ((MTIMES SIMP) 1354945586304.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -2739135768320.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -1216169958400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 353635200000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 90096022656.
                ((MTIMES SIMP RATSIMP) -105369866496. |$Ms|)
                ((MTIMES SIMP) -227387231616.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 148824761600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 161179200000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 151184415703680.
              ((MTIMES SIMP RATSIMP) 279404975909760. |$Ms|)
              ((MTIMES SIMP) -25014385125120.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -29272982426880.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -7472002490880.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) 4709195712000.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP) -466560000000.
               ((MEXPT SIMP RATSIMP) |$Ms| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -31851453320640.
                ((MTIMES SIMP RATSIMP) -125837537902080. |$Ms|)
                ((MTIMES SIMP) -47695649800640.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 9533277329920.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 8440596716800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -1464393600000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1769305939200.
                ((MTIMES SIMP RATSIMP) 14604166422720. |$Ms|)
                ((MTIMES SIMP) 14461342122240.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 2174358214400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -1381708800000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -5377466880.
                ((MTIMES SIMP RATSIMP) -481527452160. |$Ms|)
                ((MTIMES SIMP) -881439718400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -383875200000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 4186707051170880.
              ((MTIMES SIMP RATSIMP) -1909903855394880. |$Ms|)
              ((MTIMES SIMP) 103803807832320.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 18202874747520.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 27444300983040.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) -8829518400000.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP) 699840000000.
               ((MEXPT SIMP RATSIMP) |$Ms| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -2093385407155200.
                ((MTIMES SIMP RATSIMP) 230743139404800. |$Ms|)
                ((MTIMES SIMP) 208439601649920.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 17996945511040.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -26592031398400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 3154680000000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 412192578185280.
                ((MTIMES SIMP RATSIMP) 129403990561920. |$Ms|)
                ((MTIMES SIMP) -46765312921280.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -21163634457600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 4776770560000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -35140842282240.
                ((MTIMES SIMP RATSIMP) -28420116526080. |$Ms|)
                ((MTIMES SIMP) -1982096787200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 2828942720000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1097187897600.
                ((MTIMES SIMP RATSIMP) 1497153600000. |$Ms|)
                ((MTIMES SIMP) 550752160000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 1499647005900288.
              ((MTIMES SIMP RATSIMP) -1505002800845952. |$Ms|)
              ((MTIMES SIMP) 537114491894016.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -21383312633856.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -33601236480000.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) 8100673920000.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP) -559872000000.
               ((MEXPT SIMP RATSIMP) |$Ms| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -2676547983181824.
                ((MTIMES SIMP RATSIMP) 1790245324571776. |$Ms|)
                ((MTIMES SIMP) -301250030784768.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -98364008088832.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 40301749920000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -3675369600000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1229017786030080.
                ((MTIMES SIMP RATSIMP) -601162566316800. |$Ms|)
                ((MTIMES SIMP) -26175163621120.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 61198988217600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -8366179840000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -254735365224960.
                ((MTIMES SIMP RATSIMP) 65819225223680. |$Ms|)
                ((MTIMES SIMP) 30431227161600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -8128129280000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 26023495449600.
                ((MTIMES SIMP RATSIMP) 1602489600000. |$Ms|)
                ((MTIMES SIMP) -3327072640000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1022077440000.
                ((MTIMES SIMP RATSIMP) -449625600000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 10442525638590720.
              ((MTIMES SIMP RATSIMP) -3285052772033664. |$Ms|)
              ((MTIMES SIMP) -71276067260928.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 130261984750080.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -5989689331200.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) -2021448960000.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP) 186624000000.
               ((MEXPT SIMP RATSIMP) |$Ms| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -3285052772033664.
                ((MTIMES SIMP RATSIMP) 593938153928448. |$Ms|)
                ((MTIMES SIMP) 38805420814592.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 70135826674560.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -25275036800000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 2133561600000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -71276067260928.
                ((MTIMES SIMP RATSIMP) 38805420814592. |$Ms|)
                ((MTIMES SIMP) 167798013344256.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -72299497152000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 7629999360000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 130261984750080.
                ((MTIMES SIMP RATSIMP) 70135826674560. |$Ms|)
                ((MTIMES SIMP) -72299497152000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 11424443520000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -5989689331200.
                ((MTIMES SIMP RATSIMP) -25275036800000. |$Ms|)
                ((MTIMES SIMP) 7629999360000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -2021448960000.
                ((MTIMES SIMP RATSIMP) 2133561600000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.))
              ((MTIMES SIMP) 186624000000.
               ((MEXPT SIMP RATSIMP) |$Mt| 6.)))
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 1499647005900288.
              ((MTIMES SIMP RATSIMP) -2676547983181824. |$Ms|)
              ((MTIMES SIMP) 1229017786030080.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -254735365224960.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 26023495449600.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) -1022077440000.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1505002800845952.
                ((MTIMES SIMP RATSIMP) 1790245324571776. |$Ms|)
                ((MTIMES SIMP) -601162566316800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 65819225223680.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 1602489600000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -449625600000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 537114491894016.
                ((MTIMES SIMP RATSIMP) -301250030784768. |$Ms|)
                ((MTIMES SIMP) -26175163621120.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 30431227161600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -3327072640000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -21383312633856.
                ((MTIMES SIMP RATSIMP) -98364008088832. |$Ms|)
                ((MTIMES SIMP) 61198988217600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -8128129280000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -33601236480000.
                ((MTIMES SIMP RATSIMP) 40301749920000. |$Ms|)
                ((MTIMES SIMP) -8366179840000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 8100673920000.
                ((MTIMES SIMP RATSIMP) -3675369600000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.))
              ((MTIMES SIMP) -559872000000.
               ((MEXPT SIMP RATSIMP) |$Mt| 6.)))
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 4186707051170880.
              ((MTIMES SIMP RATSIMP) -2093385407155200. |$Ms|)
              ((MTIMES SIMP) 412192578185280.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -35140842282240.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 1097187897600.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1909903855394880.
                ((MTIMES SIMP RATSIMP) 230743139404800. |$Ms|)
                ((MTIMES SIMP) 129403990561920.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -28420116526080.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 1497153600000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 103803807832320.
                ((MTIMES SIMP RATSIMP) 208439601649920. |$Ms|)
                ((MTIMES SIMP) -46765312921280.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -1982096787200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 550752160000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 18202874747520.
                ((MTIMES SIMP RATSIMP) 17996945511040. |$Ms|)
                ((MTIMES SIMP) -21163634457600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 2828942720000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 27444300983040.
                ((MTIMES SIMP RATSIMP) -26592031398400. |$Ms|)
                ((MTIMES SIMP) 4776770560000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -8829518400000.
                ((MTIMES SIMP RATSIMP) 3154680000000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.))
              ((MTIMES SIMP) 699840000000.
               ((MEXPT SIMP RATSIMP) |$Mt| 6.)))
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 151184415703680.
              ((MTIMES SIMP RATSIMP) -31851453320640. |$Ms|)
              ((MTIMES SIMP) 1769305939200.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -5377466880.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 279404975909760.
                ((MTIMES SIMP RATSIMP) -125837537902080. |$Ms|)
                ((MTIMES SIMP) 14604166422720.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -481527452160.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -25014385125120.
                ((MTIMES SIMP RATSIMP) -47695649800640. |$Ms|)
                ((MTIMES SIMP) 14461342122240.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -881439718400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -29272982426880.
                ((MTIMES SIMP RATSIMP) 9533277329920. |$Ms|)
                ((MTIMES SIMP) 2174358214400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -383875200000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -7472002490880.
                ((MTIMES SIMP RATSIMP) 8440596716800. |$Ms|)
                ((MTIMES SIMP) -1381708800000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 4709195712000.
                ((MTIMES SIMP RATSIMP) -1464393600000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.))
              ((MTIMES SIMP) -466560000000.
               ((MEXPT SIMP RATSIMP) |$Mt| 6.)))
             ((MEXPT SIMP RATSIMP) |$om| 9.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 4345395004224.
              ((MTIMES SIMP RATSIMP) -1140261577344. |$Ms|)
              ((MTIMES SIMP) 90096022656.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -14111768185344.
                ((MTIMES SIMP RATSIMP) 2444880848544. |$Ms|)
                ((MTIMES SIMP) -105369866496.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 6339258105696.
                ((MTIMES SIMP RATSIMP) 1354945586304. |$Ms|)
                ((MTIMES SIMP) -227387231616.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 6843292646400.
                ((MTIMES SIMP RATSIMP) -2739135768320. |$Ms|)
                ((MTIMES SIMP) 148824761600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 999524666880.
                ((MTIMES SIMP RATSIMP) -1216169958400. |$Ms|)
                ((MTIMES SIMP) 161179200000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1379511648000.
                ((MTIMES SIMP RATSIMP) 353635200000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.))
              ((MTIMES SIMP) 174960000000.
               ((MEXPT SIMP RATSIMP) |$Mt| 6.)))
             ((MEXPT SIMP RATSIMP) |$om| 10.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -373447895040.
              ((MTIMES SIMP RATSIMP) 74689579008. |$Ms|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 615549676608.
                ((MTIMES SIMP RATSIMP) -78758608896. |$Ms|))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 497437456512.
                ((MTIMES SIMP RATSIMP) -137348012160. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -736300578048.
                ((MTIMES SIMP RATSIMP) 109493123328. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -116042519040.
                ((MTIMES SIMP RATSIMP) 54613440000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 221724864000.
                ((MTIMES SIMP RATSIMP) -34992000000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.))
              ((MTIMES SIMP) -34992000000.
               ((MEXPT SIMP RATSIMP) |$Mt| 6.)))
             ((MEXPT SIMP RATSIMP) |$om| 11.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 37344789504.
              ((MTIMES SIMP RATSIMP) -39379304448. |$Mt|)
              ((MTIMES SIMP) -48183801344.
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) 51748553728.
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP) 11956830784.
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP) -16365024000.
               ((MEXPT SIMP RATSIMP) |$Mt| 5.))
              ((MTIMES SIMP) 2916000000.
               ((MEXPT SIMP RATSIMP) |$Mt| 6.)))
             ((MEXPT SIMP RATSIMP) |$om| 12.)))
           ((MEXPT SIMP) |$Xi| -12.))) 
(ADD2LNC '|$Assss| $VALUES) 
(DSKSETQ $GH_0
         '((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 2.) -1.)
           ((MEXPT SIMP) (($XX SIMP) 1. 4.) -1.)
           ((MEXPT SIMP) (($XX SIMP) 2. 4.) -1.))) 
(ADD2LNC '$GH_0 $VALUES) 
(DSKSETQ |$tttt0|
         '((MTIMES SIMP)
           ((MEXPT SIMP) (($XX SIMP) 1. 2.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 2.)))
           ((MEXPT SIMP) (($XX SIMP) 1. 3.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 3.)))
           ((MEXPT SIMP) (($XX SIMP) 1. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 4.)))
           ((MEXPT SIMP) (($XX SIMP) 2. 3.)
            ((MTIMES SIMP) -4. (($PP SIMP) 2. 3.)))
           ((MEXPT SIMP) (($XX SIMP) 2. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 2. 4.)))
           ((MEXPT SIMP) (($XX SIMP) 3. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 3. 4.))))) 
(ADD2LNC '|$tttt0| $VALUES) 
(DSKSETQ |$tttt|
         '((MTIMES SIMP FACTORED)
           ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
            ((MPLUS SIMP) -10. ((MTIMES SIMP) 2. |$Ms|)
             ((MTIMES SIMP) 2. |$Mt|)))
           ((MEXPT SIMP) |$om|
            ((MPLUS SIMP) 4. ((MTIMES SIMP) -2. |$Ms|)))
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) -2.)
           ((MEXPT SIMP) |$Xi| 10.)
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|) 2.))) 
(ADD2LNC '|$tttt| $VALUES) 
(DSKSETQ |$a1234|
         '((MLIST SIMP)
           ((MTIMES SIMP FACTORED) 32.
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -10. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MPLUS SIMP IRREDUCIBLE) 1167024672.
             ((MTIMES SIMP RATSIMP) -1230603264. |$Ms|)
             ((MTIMES SIMP) -1505743792.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) 1617142304.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) 373650962. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP) -511407000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.))
             ((MTIMES SIMP) 91125000. ((MEXPT SIMP RATSIMP) |$Ms| 6.))
             ((MTIMES SIMP RATSIMP) -11670246720. |$om|)
             ((MTIMES SIMP RATSIMP) 19235927394. |$Ms| |$om|)
             ((MTIMES SIMP) 15544920516.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$om|)
             ((MTIMES SIMP) -23009393064.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$om|)
             ((MTIMES SIMP) -3626328720.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$om|)
             ((MTIMES SIMP) 6928902000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$om|)
             ((MTIMES SIMP) -1093500000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$om|)
             ((MTIMES SIMP RATSIMP) 2334049344. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) -2461206528. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -4292125380.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt| |$om|)
             ((MTIMES SIMP) 3421660104. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 1706670000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -1093500000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt| |$om|)
             ((MTIMES SIMP) 135793593882.
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -440992755792. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 198101815803.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 213852895200.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 31235145840.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -43109739000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 5467500000. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -35633174292. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 76402526517. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 42342049572.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -85597992760.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -38005311200.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 11051100000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 2815500708. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -3292808328. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -7105850988.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 4650773800. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 5036850000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 4724512990740.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 8731405497180. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -781699535160.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -914780700840.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -233500077840.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 147162366000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -14580000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -995357916270. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3932423059440. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1490489056270.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 297914916560.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 263768647400.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -45762300000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 55290810600.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 456380200710. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 451916941320.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 67948694200.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -43178400000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -168045840. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -15047732880. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -27544991200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -11996100000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 130834595349090.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -59684495481090. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 3243868994760.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 568839835860.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 857634405720.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -275922450000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 21870000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -65418293973600. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 7210723106400. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 6513737551560.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 562404547220.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -831000981200.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 98583750000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 12881018068290.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 4043874705060. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -1461416028790.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -661363576800.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 149274080000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -1098151321320.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -888128641440. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -61940524600.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 88404460000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 34287121800.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 46786050000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 17211005000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 46863968934384.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -47031337526436. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 16784827871688.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -668228519808.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1050038640000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 253146060000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -17496000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -83642124474432. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 55945166392868. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -9414063462024.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -3073875252776.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1259429685000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -114855300000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 38406805813440.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -18786330197400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -817973863160.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1912468381800.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -261443120000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -7960480163280.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 2056850788240. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 950975848800.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -254004040000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 813234232800.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 50077800000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -103971020000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -31939920000.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -14050800000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 326328926205960.
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -102657899126052. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -2227377101904.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 4070687023440.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -187177791600.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -63170280000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 5832000000. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -102657899126052. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 18560567310264. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1212669400456.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2191744583580.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -789844900000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 66673800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -2227377101904.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1212669400456. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 5243687917008.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -2259359286000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 238437480000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 4070687023440.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2191744583580. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -2259359286000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 357013860000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -187177791600.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -789844900000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 238437480000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -63170280000.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 66673800000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 5832000000. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 46863968934384.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -83642124474432. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 38406805813440.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -7960480163280.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 813234232800.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -31939920000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -47031337526436. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 55945166392868. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -18786330197400.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 2056850788240.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 50077800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -14050800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 16784827871688.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -9414063462024. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -817973863160.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 950975848800.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -103971020000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -668228519808.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -3073875252776. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 1912468381800.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -254004040000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1050038640000.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 1259429685000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -261443120000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 253146060000.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -114855300000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -17496000000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 130834595349090.
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -65418293973600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 12881018068290.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1098151321320.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 34287121800.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -59684495481090. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 7210723106400. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 4043874705060.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -888128641440.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 46786050000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 3243868994760.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 6513737551560. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1461416028790.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -61940524600.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 17211005000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 568839835860.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 562404547220. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -661363576800.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 88404460000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 857634405720.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -831000981200. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 149274080000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -275922450000.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 98583750000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 21870000000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 4724512990740.
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -995357916270. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 55290810600.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -168045840. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 8731405497180. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -3932423059440. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 456380200710.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -15047732880.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -781699535160.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -1490489056270. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 451916941320.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -27544991200.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -914780700840.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 297914916560. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 67948694200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -11996100000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -233500077840.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 263768647400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -43178400000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 147162366000.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -45762300000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -14580000000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 135793593882.
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -35633174292. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 2815500708. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -440992755792. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 76402526517. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -3292808328.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 198101815803.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 42342049572. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -7105850988.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 213852895200.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -85597992760. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 4650773800. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 31235145840.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -38005311200. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 5036850000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -43109739000.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 11051100000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 5467500000. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -11670246720.
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 2334049344. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 19235927394. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -2461206528. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 15544920516.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -4292125380. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -23009393064.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 3421660104. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -3626328720.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 1706670000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 6928902000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -1093500000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -1093500000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 1167024672.
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -1230603264. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -1505743792.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 1617142304. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 373650962. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -511407000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 91125000. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))))
           ((MTIMES SIMP FACTORED) 32. ((MEXPT SIMP) |$om| -6.)
            ((MPLUS SIMP IRREDUCIBLE) 1167024672.
             ((MTIMES SIMP RATSIMP) -1230603264. |$Ms|)
             ((MTIMES SIMP) -1505743792.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) 1617142304.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) 373650962. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP) -511407000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.))
             ((MTIMES SIMP) 91125000. ((MEXPT SIMP RATSIMP) |$Ms| 6.))
             ((MTIMES SIMP RATSIMP) -11670246720. |$om|)
             ((MTIMES SIMP RATSIMP) 19235927394. |$Ms| |$om|)
             ((MTIMES SIMP) 15544920516.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$om|)
             ((MTIMES SIMP) -23009393064.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$om|)
             ((MTIMES SIMP) -3626328720.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$om|)
             ((MTIMES SIMP) 6928902000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$om|)
             ((MTIMES SIMP) -1093500000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$om|)
             ((MTIMES SIMP RATSIMP) 2334049344. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) -2461206528. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -4292125380.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt| |$om|)
             ((MTIMES SIMP) 3421660104. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 1706670000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -1093500000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt| |$om|)
             ((MTIMES SIMP) 135793593882.
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -440992755792. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 198101815803.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 213852895200.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 31235145840.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -43109739000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 5467500000. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -35633174292. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 76402526517. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 42342049572.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -85597992760.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -38005311200.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 11051100000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 2815500708. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -3292808328. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -7105850988.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 4650773800. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 5036850000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 4724512990740.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 8731405497180. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -781699535160.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -914780700840.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -233500077840.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 147162366000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -14580000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -995357916270. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3932423059440. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1490489056270.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 297914916560.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 263768647400.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -45762300000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 55290810600.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 456380200710. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 451916941320.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 67948694200.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -43178400000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -168045840. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -15047732880. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -27544991200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -11996100000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 130834595349090.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -59684495481090. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 3243868994760.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 568839835860.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 857634405720.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -275922450000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 21870000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -65418293973600. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 7210723106400. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 6513737551560.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 562404547220.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -831000981200.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 98583750000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 12881018068290.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 4043874705060. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -1461416028790.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -661363576800.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 149274080000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -1098151321320.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -888128641440. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -61940524600.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 88404460000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 34287121800.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 46786050000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 17211005000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 46863968934384.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -47031337526436. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 16784827871688.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -668228519808.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1050038640000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 253146060000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -17496000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -83642124474432. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 55945166392868. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -9414063462024.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -3073875252776.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1259429685000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -114855300000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 38406805813440.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -18786330197400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -817973863160.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1912468381800.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -261443120000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -7960480163280.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 2056850788240. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 950975848800.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -254004040000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 813234232800.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 50077800000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -103971020000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -31939920000.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -14050800000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 326328926205960.
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -102657899126052. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -2227377101904.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 4070687023440.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -187177791600.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -63170280000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 5832000000. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -102657899126052. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 18560567310264. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1212669400456.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2191744583580.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -789844900000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 66673800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -2227377101904.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1212669400456. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 5243687917008.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -2259359286000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 238437480000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 4070687023440.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2191744583580. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -2259359286000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 357013860000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -187177791600.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -789844900000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 238437480000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -63170280000.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 66673800000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 5832000000. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 46863968934384.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -83642124474432. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 38406805813440.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -7960480163280.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 813234232800.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -31939920000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -47031337526436. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 55945166392868. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -18786330197400.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 2056850788240.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 50077800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -14050800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 16784827871688.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -9414063462024. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -817973863160.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 950975848800.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -103971020000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -668228519808.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -3073875252776. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 1912468381800.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -254004040000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1050038640000.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 1259429685000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -261443120000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 253146060000.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -114855300000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -17496000000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 130834595349090.
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -65418293973600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 12881018068290.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1098151321320.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 34287121800.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -59684495481090. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 7210723106400. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 4043874705060.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -888128641440.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 46786050000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 3243868994760.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 6513737551560. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1461416028790.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -61940524600.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 17211005000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 568839835860.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 562404547220. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -661363576800.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 88404460000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 857634405720.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -831000981200. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 149274080000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -275922450000.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 98583750000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 21870000000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 4724512990740.
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -995357916270. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 55290810600.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -168045840. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 8731405497180. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -3932423059440. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 456380200710.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -15047732880.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -781699535160.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -1490489056270. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 451916941320.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -27544991200.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -914780700840.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 297914916560. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 67948694200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -11996100000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -233500077840.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 263768647400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -43178400000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 147162366000.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -45762300000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -14580000000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 135793593882.
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -35633174292. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 2815500708. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -440992755792. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 76402526517. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -3292808328.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 198101815803.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 42342049572. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -7105850988.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 213852895200.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -85597992760. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 4650773800. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 31235145840.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -38005311200. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 5036850000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -43109739000.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 11051100000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 5467500000. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -11670246720.
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 2334049344. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 19235927394. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -2461206528. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 15544920516.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -4292125380. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -23009393064.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 3421660104. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -3626328720.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 1706670000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 6928902000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -1093500000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -1093500000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 1167024672.
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -1230603264. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -1505743792.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 1617142304. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 373650962. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -511407000. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 91125000. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 12.)))
            ((MEXPT SIMP) |$Xi| -12.))
           ((MTIMES SIMP FACTORED)
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -10. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) 4. ((MTIMES SIMP) -2. |$Ms|)))
            ((MEXPT SIMP) |$Xi| 12.))
           ((MTIMES SIMP FACTORED) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|)
            |$Xi|
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -2.)))) 
(ADD2LNC '|$a1234| $VALUES) 
(DEFPROP $SET_NUMBER_OF_PARTICLE %SET_NUMBER_OF_PARTICLE VERB) 
(MDEFPROP $SET_NUMBER_OF_PARTICLE
    ((LAMBDA) ((MLIST) |$nn0|)
     ((MPROG) ((MSETQ) |$nn| |$nn0|)
      (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.) ((MPLUS) |$nn0| 1.))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MSETQ) ((|$s| ARRAY) $R)
        ((MPLUS) ((|$k|) $R)
         (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S ((MPLUS) $R 1.)
          |$nn0|))))))
    MEXPR) 
(DEFPROP $SET_NUMBER_OF_PARTICLE $ANY FUNCTION-MODE) 
(ADD2LNC '(($SET_NUMBER_OF_PARTICLE) |$nn0|) $FUNCTIONS) 
(DEFPROP %SET_NUMBER_OF_PARTICLE $SET_NUMBER_OF_PARTICLE NOUN) 
(DEFPROP $NOTZERO %NOTZERO VERB) 
(MDEFPROP $NOTZERO
    ((LAMBDA) ((MLIST) $X) ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))
    MEXPR) 
(DEFPROP $NOTZERO $FIXNUM FUNCTION-MODE) 
(ADD2LNC '(($NOTZERO) $X) $FUNCTIONS) 
(DEFPROP %NOTZERO $NOTZERO NOUN) 
(DEFPROP |$compute_alphas_no_zmV1| |%compute_alphas_no_zmV1| VERB) 
(MDEFPROP |$compute_alphas_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
        ((MSETQ) $POW0
         ((MTIMES) 2.
          (($SUM)
           (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0 $MAX_USED_LEVEL0)
           $L0 2. $MAX_USED_LEVEL0)))
        ((MSETQ) $POW0
         ((MPLUS) $POW0
          (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2. $MAX_USED_LEVEL0)))
        ((MCOND) |$dbg_compute_levels|
         (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T $FALSE)
        ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
      ((MRETURN) |$noAlphas0|)))
    MEXPR) 
(DEFPROP |$compute_alphas_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_alphas_no_zmV1| |$compute_alphas_no_zmV1| NOUN) 
(DEFPROP |$compute_levels_used_no_zmV1| |%compute_levels_used_no_zmV1|
         VERB) 
(MDEFPROP |$compute_levels_used_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
        ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
         ((MPROGN)
          ((MSETQ) $POW0
           ((MPLUS)
            (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
             ((MPLUS) $L0 ((MMINUS) 1.)))
            (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0 $MAX_USED_LEVEL0)))
          ((MCOND) ((MGREATERP) $POW0 0.)
           ((MSETQ) ((|$usedLevels0| ARRAY) $R)
            (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
             ((|$usedLevels0| ARRAY) $R)))
           T $FALSE)))))
      ((MRETURN) |$usedLevels0|)))
    MEXPR) 
(DEFPROP |$compute_levels_used_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_levels_used_no_zmV1| |$compute_levels_used_no_zmV1|
         NOUN) 
(DEFPROP |$compute_levels_and_powers_used_no_zmV1|
         |%compute_levels_and_powers_used_no_zmV1| VERB) 
(MDEFPROP |$compute_levels_and_powers_used_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
        ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
         ((MPROGN)
          ((MSETQ) $POW0
           ((MPLUS)
            (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
             ((MPLUS) $L0 ((MMINUS) 1.)))
            ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
            (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
             $MAX_USED_LEVEL0)))
          ((MCOND) ((MGREATERP) $POW0 0.)
           ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
            (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
             ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
           T $FALSE)))))
      ((MRETURN) |$usedLevelsPowers0|)))
    MEXPR) 
(DEFPROP |$compute_levels_and_powers_used_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_levels_and_powers_used_no_zmV1|)
           $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_levels_and_powers_used_no_zmV1|
         |$compute_levels_and_powers_used_no_zmV1| NOUN) 
(DEFPROP |$compute_Ks_no_zmV1| |%compute_Ks_no_zmV1| VERB) 
(MDEFPROP |$compute_Ks_no_zmV1|
    ((LAMBDA) ((MLIST) $LEVEL_USED_ARRAY0)
     ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
      ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
      ((MDO) $R 1. NIL NIL |$nn| NIL
       ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
        ((MSETQ) |$Nlus0| (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
        ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
         ((MPROGN)
          ((MSETQ) $NR_PQ
           ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R) $INR_PQ))
          ((MSETQ) ((|$explK0| ARRAY) $R)
           ((MPLUS) ((|$explK0| ARRAY) $R)
            ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
        ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
         ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
        |$end_r_loop|))
      ((MRETURN) |$Ks_rules0|)))
    MEXPR) 
(DEFPROP |$compute_Ks_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0) $FUNCTIONS) 
(DEFPROP |%compute_Ks_no_zmV1| |$compute_Ks_no_zmV1| NOUN) 
(DEFPROP |$compute_Ds| |%compute_Ds| VERB) 
(MDEFPROP |$compute_Ds|
    ((LAMBDA) ((MLIST) $LEVEL_USED_ARRAY0)
     ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
      ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
      ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
       ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
        ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
         ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
          ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL NIL
           NIL
           ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL NIL NIL
            NIL
            ((MSETQ) ((|$explD0| ARRAY) $R $S)
             ((MPLUS) ((|$explD0| ARRAY) $R $S)
              ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
               ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
          ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
           (($ENDCONS)
            ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
            ((|$Ds_rules0| ARRAY) $R)))
          |$end_s_loop|))
        |$end_r_loop|))
      ((MRETURN) |$Ds_rules0|)))
    MEXPR) 
(DEFPROP |$compute_Ds| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_Ds|) $LEVEL_USED_ARRAY0) $FUNCTIONS) 
(DEFPROP |%compute_Ds| |$compute_Ds| NOUN) 
(DSKSETQ $WICK '$WICK) 
(DEFPROP $WICK %WICK VERB) 
(MDEFPROP $WICK
    ((LAMBDA) ((MLIST) |$list_Nr0|)
     ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
      ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
      ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
      ((MSETQ) $WICK00
       ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
        ((MFACTORIAL) |$Nr0|)))
      ((MDO) $R 2. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $WICK0 0.)
        ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
        ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
         ((MPROGN) ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
          ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
           ((MSETQ) $WICK0
            ((MPLUS) $WICK0
             ((MTIMES)
              ((MQUOTIENT) 1.
               ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
              $CO0
              ((MEXPT) ((|$s| ARRAY) $R)
               ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
           T $FALSE)))
        ((MSETQ) $WICK00 $WICK0)))
      ((MRETURN) $WICK00)))
    MEXPR) 
(DEFPROP $WICK $ANY FUNCTION-MODE) 
(ADD2LNC '(($WICK) |$list_Nr0|) $FUNCTIONS) 
(DEFPROP %WICK $WICK NOUN) 
(DEFPROP $DO_ALL_TERM %DO_ALL_TERM VERB) 
(MDEFPROP $DO_ALL_TERM
    ((LAMBDA) ((MLIST) $INT0 $LEVELS_POWERS0 |$Ks_rules0| |$Ds_rules0|)
     ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
      (($PRINT) "in computing 'Z' (do_all_term)")
      ((MSETQ) $EXPL_INT0 $INT0)
      ((MDO) $R 1. NIL NIL |$nn| NIL
       ((MPROGN)
        ((MCOND) |$dbg_all_terms|
         (($PRINT)
          "in computing 'Z' (do_all_term) doing all terms for particle"
          $R)
         T $FALSE)
        ((MSETQ) $EXPL_INT0
         (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
          ((|$Ds_rules0| ARRAY) $R)))
        ((MSETQ) $NLEVELS0 (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
        ((MCOND) |$dbg_all_terms|
         (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
        ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
         ((MPROGN)
          ((MCOND) |$dbg_all_terms|
           (($PRINT) " project to"
            (($L) $R
             ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
            "^"
            ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
             ((MPLUS) $L0 1.)))
           T $FALSE)
          ((MSETQ) $EXPL_INT0
           (($RATCOEF) $EXPL_INT0
            (($L) $R
             ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
            ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
             ((MPLUS) $L0 1.))))
          ((MCOND) |$dbg_all_terms|
           (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
      ((MRETURN) $EXPL_INT0)))
    MEXPR) 
(DEFPROP $DO_ALL_TERM $ANY FUNCTION-MODE) 
(ADD2LNC '(($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
           |$Ds_rules0|)
         $FUNCTIONS) 
(DEFPROP %DO_ALL_TERM $DO_ALL_TERM NOUN) 
(DEFPROP $STATE2MATRIX %STATE2MATRIX VERB) 
(MDEFPROP $STATE2MATRIX
    ((LAMBDA) ((MLIST) $STATE0 |$MaxLevel0|)
     ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
      ((MSETQ) $MAT0
       (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
        ((MPLUS) |$MaxLevel0| 1.)))
      ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
       ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
        ((MPROGN)
         ((MSETQ) (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
          (($HIPOW) $STATE0 (($P) $IP $IQ)))
         ((MSETQ) $STATE00
          ((MQUOTIENT) $STATE00
           ((MEXPT) (($P) $IP $IQ)
            (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
      ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
       ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
        ((MPROGN)
         ((MSETQ) (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
          ((MPLUS) (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
           (($HIPOW) $STATE0 (($P) $IP $IQ))))
         ((MSETQ) $STATE00
          ((MQUOTIENT) $STATE00
           ((MEXPT) (($P) $IP $IQ) (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
      ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
       (($ERROR) "In state2matrix missing some contributions in"
        $STATE0 "since we are left with" $STATE00 "after analysis")
       T $FALSE)
      ((MRETURN) (($COPYMATRIX) $MAT0))))
    MEXPR) 
(DEFPROP $STATE2MATRIX $ANY FUNCTION-MODE) 
(ADD2LNC '(($STATE2MATRIX) $STATE0 |$MaxLevel0|) $FUNCTIONS) 
(DEFPROP %STATE2MATRIX $STATE2MATRIX NOUN) 
(DEFPROP |$take_derivative_wrt_lambdaV1|
         |%take_derivative_wrt_lambdaV1| VERB) 
(MDEFPROP |$take_derivative_wrt_lambdaV1|
    ((LAMBDA) ((MLIST) $NR0 $LEVEL0 $INDEX0 $TERM0)
     ((MPROG)
      ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0 $NPOW0
       $OP0)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
       ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
       ((MSETQ) $TERM00 $TERM0))
      ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $NEWTERM00 0.)
        ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MSETQ) $OP0 (($INPART) $FAC0 0.))
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MCOND) ((MGREATERP) $NPOW0 2.)
            (($ERROR)
             "la() has one index and it cannot occour with a power bigger than 2! term="
             $TERM00)
            T
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$l|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$ll|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
             ((MEXPT) ((MMINUS) 1.) $LEVEL0)
             ((MFACTORIAL)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
             ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LAK)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$laSk|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
              $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LALA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$ll|)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
             ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
             ((MFACTORIAL)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
             ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $KLA)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$Skla|)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LALA)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA2)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) 2. $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          |$end_pow_op|)
         T
         ((MCOND) $ISOP0
          ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$l|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0) $TERM00
              $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) $LEVEL0)
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LAK)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$laSk|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
               $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LA2)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) 2.
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $KLA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$Skla|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
               $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MPROGN)
             ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
              ((MSETQ) $NEWTERM00 (($SUBSTINPART) |$Dim| $TERM00 $NF0))
              T
              ((MPROGN)
               ((MSETQ) $NEWTERM00 (($SUBSTINPART) 1. $TERM00 $NF0))
               ((MSETQ) $NEWTERM00
                (($SUBSTITUTE) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                 $NEWTERM00))))
             |$end_lambda|)
            T $FALSE)
           |$end_if_op|)
          T $FALSE))
        ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
      ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_lambdaV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_lambdaV1|
         |$take_derivative_wrt_lambdaV1| NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA %TAKE_DERIVATIVE_WRT_LAMBDA VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA
    ((LAMBDA) ((MLIST) $NR0 $LEVEL0 $INDEX0 $TERM0)
     ((MPROG)
      ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0 $NPOW0
       $OP0)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
       ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
       ((MSETQ) $TERM00 $TERM0))
      ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $NEWTERM00 0.)
        ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0)) ((MSETQ) $NPOW0 1.)
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MSETQ) $OP0 (($INPART) $FAC0 0.))
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MCOND) ((MGREATERP) $NPOW0 2.)
            (($ERROR)
             "la() has one index and it cannot occour with a power bigger than 2! term="
             $TERM00)
            T
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$l|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MPROGN)
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0
              (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
               $NF0 2.)))
            ((MCOND) ((MEQUAL) $OP0 |$ll|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               ((MEXPT) ((MMINUS) 1.) $LEVEL0)
               ((MFACTORIAL)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
               ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LAK)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 |$laSk|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LALA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)))
             T $FALSE)
            |$end_lambda_other|)
           T $FALSE)
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MPROGN)
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0
              (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
               $NF0 2.)))
            ((MCOND) ((MEQUAL) $OP0 |$ll|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
               ((MFACTORIAL)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
               ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $KLA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 |$Skla|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LALA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)))
             T $FALSE)
            |$end_other_la|)
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA2)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) 2. $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          |$end_pow_op|)
         T
         ((MCOND) $ISOP0
          ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$l|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0) $TERM00
              $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) $LEVEL0)
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LAK)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$laSk|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
               $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LA2)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) 2.
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $KLA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$Skla|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
               $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MPROGN)
             ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
              ((MSETQ) $NEWTERM00 (($SUBSTINPART) |$Dim| $TERM00 $NF0))
              T
              ((MPROGN)
               ((MSETQ) $NEWTERM00 (($SUBSTINPART) 1. $TERM00 $NF0))
               ((MSETQ) $NEWTERM00
                (($SUBSTITUTE) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                 $NEWTERM00))))
             |$end_lambda|)
            T $FALSE)
           |$end_if_op|)
          T $FALSE))
        ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
      ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_LAMBDA $TAKE_DERIVATIVE_WRT_LAMBDA NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR
         %TAKE_DERIVATIVE_WRT_SCALAR_PAIR VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR
    ((LAMBDA) ((MLIST) $NR0 $LEVEL10 $LEVEL20 $TERM0)
     ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
      ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
      ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.)) ((MSETQ) $DER0 0.)
      ((MCOND) ((MGREATERP) $LEVEL10 0.)
       ((MSETQ) $DER00
        (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0| $TERM0))
       T ((MSETQ) $DER00 ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
      ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
      ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
       ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
        ((MDO) $NT0 1. NIL NIL $LDER00 NIL
         ((MPROGN)
          ((MCOND) |$dbg_wrt_pair|
           (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
            "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
           T $FALSE)
          ((MSETQ) $TMP_DER0
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
            (($INPART) $DER00 $NT0)))
          ((MSETQ) $DER0 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
       T
       ((MPROGN)
        ((MCOND) |$dbg_wrt_pair|
         (($PRINT) "    SINGLE term: take der of" $DER00 "wrt lambda("
          $NR0 $LEVEL20 |$newII0| ")")
         T $FALSE)
        ((MSETQ) $DER0
         (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0| $DER00))))
      ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0)) ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
           $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_SCALAR_PAIR
         $TAKE_DERIVATIVE_WRT_SCALAR_PAIR NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_STATE %TAKE_DERIVATIVE_WRT_STATE VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_STATE
    ((LAMBDA) ((MLIST) $NR0 $ONE_STATE_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
      ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $ONE_STATE_IN_MATRIX0))
      ((MSETQ) |$Der0| $TERM0)
      ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
       ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
        ((MCOND)
         ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
         ((MPROGN)
          ((MDO) $N_PQ 1. NIL NIL
           (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
           ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
             ((MPROGN)
              ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
               ((MSETQ) |$tmp_Der0|
                ((MPLUS) |$tmp_Der0|
                 (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                  ((MPLUS) $L0 ((MMINUS) 1.))
                  ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
              ((MSETQ) |$Der0| |$tmp_Der0|))
             T
             ((MSETQ) |$Der0|
              (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
               ((MPLUS) $L0 ((MMINUS) 1.)) ((MPLUS) $C0 ((MMINUS) 1.))
               |$Der0|)))))
          |$end_loop_c0|)
         T $FALSE)))
      ((MRETURN) |$Der0|)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_STATE $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_STATE $TAKE_DERIVATIVE_WRT_STATE NOUN) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV1|
         |%take_derivative_wrt_scalar_stateSV1| VERB) 
(MDEFPROP |$take_derivative_wrt_scalar_stateSV1|
    ((LAMBDA) ((MLIST) $SCALARS_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
      ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
      ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
       ((MCOND)
        ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
        ((MPROGN)
         ((MCOND) |$dbg_scalars|
          (($PRINT) "nr0=" $NR0 "out of"
           (($LENGTH) $SCALARS_IN_MATRIX0))
          T $FALSE)
         ((MSETQ) |$tmp_DER0| 0.)
         ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
          ((MPROGN)
           (($PRINT) "before length(DER0) is" (($LENGTH) |$der0|))
           ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
            ((MSETQ) |$tmp_DER0|
             ((MPLUS) |$tmp_DER0|
              (($TAKE_DERIVATIVE_WRT_STATE) $NR0
               (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
           ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
          T
          ((MPROGN)
           ((MCOND) |$dbg_scalars|
            (($PRINT) "SINGLE term " |$der0| "derivative wrt r=" $NR0
             "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0) "with nr=" $NR0)
            T $FALSE)
           ((MSETQ) |$der0|
            (($TAKE_DERIVATIVE_WRT_STATE) $NR0
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
           |$end_single|)))
        T $FALSE))
      ((MRETURN) |$der0|)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_scalar_stateSV1|) $SCALARS_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_scalar_stateSV1|
         |$take_derivative_wrt_scalar_stateSV1| NOUN) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV2|
         |%take_derivative_wrt_scalar_stateSV2| VERB) 
(MDEFPROP |$take_derivative_wrt_scalar_stateSV2|
    ((LAMBDA) ((MLIST) $SCALARS_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
      ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
       ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
        (($PRINT) "in take_derivative_wrt_scalar_stateSV2 acting on"
         $LT0 "terms")
        ((MDO) $NT0 1. NIL NIL $LT0 NIL
         ((MPROGN)
          ((MCOND) |$dbg_wrt_states|
           (($PRINT) "in take_derivative_wrt_scalar_stateSV2 EXAM term"
            $NT0 "out of" $LT0 "now there are"
            ((MCOND) ((MNOT) (($NUMBERP) |$der0|)) (($LENGTH) |$der0|)
             T 0.)
            "terms")
           T
           ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
            (($PRINT)
             "in take_derivative_wrt_scalar_stateSV2 EXAM term" $NT0
             "(step 100) out of" $LT0)
            T $FALSE))
          ((MSETQ) |$NIused| 0.)
          ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
          ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
           ((MCOND)
            ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
            ((MPROGN)
             ((MSETQ) |$tmp_DER0|
              (($TAKE_DERIVATIVE_WRT_STATE) $NR0
               (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
             |$end_nr_loop|)
            T $FALSE))
          ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
          |$end_t0_loop|)))
       T
       ((MPROGN) ((MSETQ) |$der0| $TERM0)
        ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
         ((MCOND)
          ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
          ((MPROGN)
           ((MCOND) |$dbg_wrt_states|
            (($PRINT)
             "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
             |$der0| "derivative wrt r=" $NR0 "and"
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
            T $FALSE)
           ((MSETQ) |$der0|
            (($TAKE_DERIVATIVE_WRT_STATE) $NR0
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
           |$end_single|)
          T $FALSE))))
      ((MRETURN) |$der0|)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV2| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_scalar_stateSV2|) $SCALARS_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_scalar_stateSV2|
         |$take_derivative_wrt_scalar_stateSV2| NOUN) 
(DEFPROP $CONTRACT_PAIRS_IN_ONE_TERM %CONTRACT_PAIRS_IN_ONE_TERM VERB) 
(MDEFPROP $CONTRACT_PAIRS_IN_ONE_TERM
    ((LAMBDA) ((MLIST) $UTERM0)
     ((MPROG)
      ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0 $NPOW0
       $OP0 $IND0 $NFAC0 $NR0 $NS0)
      ((MSETQ) $UTERM00 $UTERM0)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
       ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
       ((MRETURN) $UTERM0) T $FALSE)
      ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
      ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_contract| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
            ((MNOT) ((MEQUAL) $NPOW0 2.)))
           (($ERROR) "the power must be 2!! wrong term=" $UTERM0) T
           $FALSE)
          ((MCOND) ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
           ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MCOND) ((MEQUAL) $OP0 $LA)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE)
          ((MCOND) ((MEQUAL) $OP0 |$Sk|)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE)
          ((MCOND) ((MEQUAL) $OP0 $K)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE))
         T
         ((MCOND)
          ((MAND) $ISOP0
           (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
          ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
           ((MCOND)
            ((MNOT)
             (($IS) ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
            ((MPROGN)
             ((MSETQ) $OTHERFAC0 (($ASSOC) $IND0 $LIST_INDEX_FACS0))
             ((MSETQ) $NR0 (($INPART) $FAC0 1.))
             ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
             ((MCOND) ((MLEQP) $NR0 $NS0)
              ((MSETQ) $CTERM0
               ((MTIMES) $CTERM0
                ((MQAPPLY)
                 (($CONCAT) (($INPART) $FAC0 0.)
                  (($INPART) $OTHERFAC0 0.))
                 $NR0 (($INPART) $FAC0 2.) $NS0
                 (($INPART) $OTHERFAC0 2.))))
              T
              ((MSETQ) $CTERM0
               ((MTIMES) $CTERM0
                ((MQAPPLY)
                 (($CONCAT) (($INPART) $OTHERFAC0 0.)
                  (($INPART) $FAC0 0.))
                 $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                 (($INPART) $FAC0 2.)))))
             ((MSETQ) $LIST_INDEX_FACS0
              (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0) $LIST_INDEX_FACS0)))
            T
            ((MSETQ) $LIST_INDEX_FACS0
             (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
          T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
        |$end_fac_loop|))
      ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
       ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
       ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
      ((MRETURN) $CTERM0)))
    MEXPR) 
(DEFPROP $CONTRACT_PAIRS_IN_ONE_TERM $ANY FUNCTION-MODE) 
(ADD2LNC '(($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0) $FUNCTIONS) 
(DEFPROP %CONTRACT_PAIRS_IN_ONE_TERM $CONTRACT_PAIRS_IN_ONE_TERM NOUN) 
(DEFPROP $CONTRACT_PAIRS %CONTRACT_PAIRS VERB) 
(MDEFPROP $CONTRACT_PAIRS
    ((LAMBDA) ((MLIST) |$utermS0|)
     ((MPROG) ((MLIST) $SUM0)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
       ((MPROGN) ((MSETQ) $SUM0 0.)
        ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
         ((MSETQ) $SUM0
          ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
       T ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
      ((MRETURN) $SUM0)))
    MEXPR) 
(DEFPROP $CONTRACT_PAIRS $ANY FUNCTION-MODE) 
(ADD2LNC '(($CONTRACT_PAIRS) |$utermS0|) $FUNCTIONS) 
(DEFPROP %CONTRACT_PAIRS $CONTRACT_PAIRS NOUN) 
(DEFPROP $TRUE_XX %TRUE_XX VERB) 
(MDEFPROP $TRUE_XX
    ((LAMBDA) ((MLIST) $R $S)
     ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))
    MEXPR) 
(DEFPROP $TRUE_XX $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_XX) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_XX $TRUE_XX NOUN) 
(DEFPROP |$otherN| |%otherN| VERB) 
(MDEFPROP |$otherN|
    ((LAMBDA) ((MLIST) $M $N)
     ((MCOND)
      ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
       ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
      3. T
      ((MCOND)
       ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
        ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
       2. T
       ((MCOND)
        ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
         ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
        1. T $FALSE))))
    MEXPR) 
(DEFPROP |$otherN| $BOOLEAN FUNCTION-MODE) 
(ADD2LNC '((|$otherN|) $M $N) $FUNCTIONS) 
(DEFPROP |%otherN| |$otherN| NOUN) 
(DEFPROP $COMPUTE_PP3 %COMPUTE_PP3 VERB) 
(MDEFPROP $COMPUTE_PP3
    ((LAMBDA) ((MLIST) ((MLIST) |$n|))
     ((MPROG)
      ((MDO) $M 1. NIL NIL |$nn| NIL
       ((MDO) $N 1. NIL NIL |$nn| NIL
        ((MCOND) ((MEQUAL) $M $N)
         ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
          ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))) $AP))
         T
         ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
          ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
           ((MPLUS)
            ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
            ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
            ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))
    MEXPR) 
(DEFPROP $COMPUTE_PP3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_PP3) ((MLIST) |$n|)) $FUNCTIONS) 
(MDEFPROP $COMPUTE_PP3 T MLEXPRP) 
(DEFPROP %COMPUTE_PP3 $COMPUTE_PP3 NOUN) 
(DEFPROP $PP3ONSHELL %PP3ONSHELL VERB) 
(MDEFPROP $PP3ONSHELL
    ((LAMBDA) ((MLIST) $M $N) (($NUM_PP3 ARRAY) $M $N)) MEXPR) 
(DEFPROP $PP3ONSHELL $ANY FUNCTION-MODE) 
(ADD2LNC '(($PP3ONSHELL) $M $N) $FUNCTIONS) 
(DEFPROP %PP3ONSHELL $PP3ONSHELL NOUN) 
(DEFPROP $TRUE_GF_XX3 %TRUE_GF_XX3 VERB) 
(MDEFPROP $TRUE_GF_XX3
    ((LAMBDA) ((MLIST) $R $S) (($NUM_XX3 ARRAY) $R $S)) MEXPR) 
(DEFPROP $TRUE_GF_XX3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_GF_XX3) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_GF_XX3 $TRUE_GF_XX3 NOUN) 
(DEFPROP $GF_XX3 %GF_XX3 VERB) 
(MDEFPROP $GF_XX3
    ((LAMBDA) ((MLIST) $M $N)
     ((MCOND) ((MEQUAL) $M 1.) |$x1| T
      ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
       ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
        |$x3|))))
    MEXPR) 
(DEFPROP $GF_XX3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($GF_XX3) $M $N) $FUNCTIONS) 
(DEFPROP %GF_XX3 $GF_XX3 NOUN) 
(DSKSETQ $COMPUTE_PP4 '$COMPUTE_PP4) 
(DEFPROP $COMPUTE_PP4 %COMPUTE_PP4 VERB) 
(MDEFPROP $COMPUTE_PP4
    ((LAMBDA) ((MLIST) ((MLIST) |$n|))
     ((MPROG)
      ((MDO) $M 1. NIL NIL |$nn| NIL
       ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
        ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))) $AP)))
      ((MSETQ) |$Mu|
       ((MPLUS)
        ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
        ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Ms|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Mt|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
       (($RATSIMP)
        ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
         ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
          ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
      ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Ms|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Mt|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
       (($RATSIMP)
        ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
         ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.) ((MMINUS) 2.)
          ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))
    MEXPR) 
(DEFPROP $COMPUTE_PP4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_PP4) ((MLIST) |$n|)) $FUNCTIONS) 
(MDEFPROP $COMPUTE_PP4 T MLEXPRP) 
(DEFPROP %COMPUTE_PP4 $COMPUTE_PP4 NOUN) 
(DEFPROP $PP4ONSHELL %PP4ONSHELL VERB) 
(MDEFPROP $PP4ONSHELL
    ((LAMBDA) ((MLIST) $M $N) (($NUM_PP4 ARRAY) $M $N)) MEXPR) 
(DEFPROP $PP4ONSHELL $ANY FUNCTION-MODE) 
(ADD2LNC '(($PP4ONSHELL) $M $N) $FUNCTIONS) 
(DEFPROP %PP4ONSHELL $PP4ONSHELL NOUN) 
(DEFPROP $COMPUTE_XX4 %COMPUTE_XX4 VERB) 
(MDEFPROP $COMPUTE_XX4
    ((LAMBDA) ((MLIST))
     ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
      (($REMARRAY) $NUM_XX4)
      ((MSETQ) $GF_X_RULES
       ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
      ((MSETQ) $EQ_XX40
       ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
        ((MEQUAL) |$om|
         ((MQUOTIENT)
          ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
           (($XX) 1. 3.))
          (($XX) 2. 4.)))))
      ((MSETQ) $EQ_XX40
       ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
        ((MEQUAL)
         ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.) (($XX) 2. 4.))
         ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
      ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
      ((MSETQ) $SO_X13
       (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
      ((MSETQ) $XX4_LIST
       (($MAKELIST)
        (($MAKELIST)
         ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S)) $S
         ((MPLUS) $R 1.) |$nn|)
        $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
      ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
      ((MSETQ) $XX4_LIST
       (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
      ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
      ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
       (($MAP) ":" ((MLIST) (($LHS) $GFXX0)) ((MLIST) (($RHS) $GFXX0))))
      ((MSETQ) |$dx3_dOM| (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
      ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES)) |$xx4_done|))
    MEXPR) 
(DEFPROP $COMPUTE_XX4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_XX4)) $FUNCTIONS) 
(DEFPROP %COMPUTE_XX4 $COMPUTE_XX4 NOUN) 
(DEFPROP $TRUE_GF_XX4 %TRUE_GF_XX4 VERB) 
(MDEFPROP $TRUE_GF_XX4
    ((LAMBDA) ((MLIST) $R $S) (($NUM_XX4 ARRAY) $R $S)) MEXPR) 
(DEFPROP $TRUE_GF_XX4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_GF_XX4) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_GF_XX4 $TRUE_GF_XX4 NOUN) 
(DEFPROP |$check_cyc_A_234| |%check_cyc_A_234| VERB) 
(MDEFPROP |$check_cyc_A_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
        ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
        ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
        ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
        ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
        ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
        ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
        ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
        ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
        ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
        ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
        ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_cyc_A_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_cyc_A_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_cyc_A_234| |$check_cyc_A_234| NOUN) 
(DEFPROP |$cyc_A_234| |%cyc_A_234| VERB) 
(MDEFPROP |$cyc_A_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
        ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
        ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$cyc_A_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$cyc_A_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%cyc_A_234| |$cyc_A_234| NOUN) 
(DEFPROP |$check_cyc_gfA_234| |%check_cyc_gfA_234| VERB) 
(MDEFPROP |$check_cyc_gfA_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
        ((MEQUAL) |$om| ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_cyc_gfA_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_cyc_gfA_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_cyc_gfA_234| |$check_cyc_gfA_234| NOUN) 
(DEFPROP |$cyc_gfA_234| |%cyc_gfA_234| VERB) 
(MDEFPROP |$cyc_gfA_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST)
        ((MEQUAL) |$om| ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
       $AMP00)))
    MEXPR) 
(DEFPROP |$cyc_gfA_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$cyc_gfA_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%cyc_gfA_234| |$cyc_gfA_234| NOUN) 
(DEFPROP |$check_swap_A_23| |%check_swap_A_23| VERB) 
(MDEFPROP |$check_swap_A_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
        ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_swap_A_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_swap_A_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_swap_A_23| |$check_swap_A_23| NOUN) 
(DEFPROP |$swap_A_23| |%swap_A_23| VERB) 
(MDEFPROP |$swap_A_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
        ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$swap_A_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$swap_A_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%swap_A_23| |$swap_A_23| NOUN) 
(DEFPROP |$swap_gfA_23| |%swap_gfA_23| VERB) 
(MDEFPROP |$swap_gfA_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE) ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$swap_gfA_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$swap_gfA_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%swap_gfA_23| |$swap_gfA_23| NOUN) 
(DEFPROP $TEST_MEASURE %TEST_MEASURE VERB) 
(MDEFPROP $TEST_MEASURE
    ((LAMBDA) ((MLIST) |$l1| |$l2| |$l3| |$l4|)
     ((MPROG) ((MSETQ) |$nn| 4.)
      (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
      ((MSETQ) $GH_00
       ((MQUOTIENT) 1.
        ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
      ((MSETQ) |$tttt_00|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
           ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
           ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
      ((MSETQ) |$tttt_00|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
      ((MSETQ) $GH_0P
       (($FACTOR)
        (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) (($XX) 1. 2.)
          ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.)) (($XX) 1. 3.)
           (($XX) 2. 4.))))))
      ((MSETQ) |$TTTT_0p|
       (($FACTOR)
        (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) (($XX) 1. 2.)
          ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.)) (($XX) 1. 3.)
           (($XX) 2. 4.))))))
      ((MSETQ) |$TTTT_pp|
       (($FACTOR)
        (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.))))
      ((MSETQ) |$gh_TTT0|
       (($FACTOR)
        (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
         ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTT|
       (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))
    MEXPR) 
(DEFPROP $TEST_MEASURE $ANY FUNCTION-MODE) 
(ADD2LNC '(($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|) $FUNCTIONS) 
(DEFPROP %TEST_MEASURE $TEST_MEASURE NOUN) 
(DEFPROP $ORDERXX %ORDERXX VERB) 
(MDEFPROP $ORDERXX
    ((LAMBDA) ((MLIST) $R $S)
     ((MCOND) ((MEQUAL) $R $S) 0. T
      ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
       ((MMINUS) (($XX) $S $R)))))
    MEXPR) 
(DEFPROP $ORDERXX $ANY FUNCTION-MODE) 
(ADD2LNC '(($ORDERXX) $R $S) $FUNCTIONS) 
(DEFPROP %ORDERXX $ORDERXX NOUN) 
(DEFPROP $ORDERPP %ORDERPP VERB) 
(MDEFPROP $ORDERPP
    ((LAMBDA) ((MLIST) $R $S)
     ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))
    MEXPR) 
(DEFPROP $ORDERPP $ANY FUNCTION-MODE) 
(ADD2LNC '(($ORDERPP) $R $S) $FUNCTIONS) 
(DEFPROP %ORDERPP $ORDERPP NOUN) 
(DEFPROP $TRUE_KK %TRUE_KK VERB) 
(MDEFPROP $TRUE_KK
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))
    MEXPR) 
(DEFPROP $TRUE_KK $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_KK) $R $M $S $N) $FUNCTIONS) 
(DEFPROP %TRUE_KK $TRUE_KK NOUN) 
(DEFPROP |$true_Skk| |%true_Skk| VERB) 
(MDEFPROP |$true_Skk|
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
      (($SUM)
       ((MTIMES) (($ORDERPP) $T $S) ((MEXPT) (($ORDERXX) $R $T) $M)) $T
       1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_Skk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_Skk|) $R $M $S $N) $FUNCTIONS) 
(DEFPROP |%true_Skk| |$true_Skk| NOUN) 
(DEFPROP |$true_kSk| |%true_kSk| VERB) 
(MDEFPROP |$true_kSk|
    ((LAMBDA) ((MLIST) $S $N $R $M)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
      (($SUM)
       ((MTIMES) (($ORDERPP) $T $S) ((MEXPT) (($ORDERXX) $R $T) $M)) $T
       1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_kSk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_kSk|) $S $N $R $M) $FUNCTIONS) 
(DEFPROP |%true_kSk| |$true_kSk| NOUN) 
(DEFPROP |$true_SkSk| |%true_SkSk| VERB) 
(MDEFPROP |$true_SkSk|
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
      (($SUM)
       (($SUM)
        ((MTIMES) (($ORDERPP) $T $U) ((MEXPT) (($ORDERXX) $R $T) $M)
         ((MEXPT) (($ORDERXX) $S $U) $N))
        $T 1. |$nn|)
       $U 1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_SkSk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_SkSk|) $R $M $S $N) $FUNCTIONS) 
(DEFPROP |%true_SkSk| |$true_SkSk| NOUN) 
(DEFPROP $FROM_STATE_TO_ADDEND_LIST %FROM_STATE_TO_ADDEND_LIST VERB) 
(MDEFPROP $FROM_STATE_TO_ADDEND_LIST
    ((LAMBDA) ((MLIST) $STATE0)
     ((MPROG)
      ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T $FALSE)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
       ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
      ((MSETQ) $LIST0
       (($MAKELIST) (($INPART) $STATE0 $T) $T 1. (($LENGTH) $STATE0)))
      ((MRETURN) $LIST0)))
    MEXPR) 
(DEFPROP $FROM_STATE_TO_ADDEND_LIST $ANY FUNCTION-MODE) 
(ADD2LNC '(($FROM_STATE_TO_ADDEND_LIST) $STATE0) $FUNCTIONS) 
(DEFPROP %FROM_STATE_TO_ADDEND_LIST $FROM_STATE_TO_ADDEND_LIST NOUN) 
(DEFPROP $EXTRACT_AND_NORMALIZE_COEFFS %EXTRACT_AND_NORMALIZE_COEFFS
         VERB) 
(MDEFPROP $EXTRACT_AND_NORMALIZE_COEFFS
    ((LAMBDA) ((MLIST) $LIST_OF_LISTS_OF_SUBSTATES0)
     ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
      ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
       ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
        ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
         ((MPROGN) ((MSETQ) $S00 $S0)
          ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
           ((MPROGN) ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
            ((MCOND) ((MGREATERP) $POW0 0.)
             ((MSETQ) $S00
              ((MTIMES)
               ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
               ((MEXPT)
                ((MQUOTIENT) 1.
                 ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                $POW0)))
             T $FALSE)
            ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
            ((MCOND) ((MGREATERP) $POW0 0.)
             ((MSETQ) $S00
              ((MTIMES)
               ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
               ((MEXPT)
                ((MQUOTIENT) 1.
                 ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                $POW0)))
             T $FALSE)))
          ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
           ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
            ((MPROGN) ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
             ((MCOND) ((MGREATERP) $POW0 0.)
              ((MSETQ) $S00
               ((MTIMES)
                ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                ((MEXPT)
                 ((MQUOTIENT)
                  ((MQUOTIENT) ((MMINUS) 1.)
                   ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                  ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                 $POW0)))
              T $FALSE))))
          ((MCOND)
           ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
            ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
           (($ERROR)
            "extract_and_normalize_coeffs cannot compute normalized coeff from"
            $S0 "left over is" $S00)
           T $FALSE)
          ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
        ((MSETQ) $COEFFS_LIST0 (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
      ((MRETURN) $COEFFS_LIST0)))
    MEXPR) 
(DEFPROP $EXTRACT_AND_NORMALIZE_COEFFS $ANY FUNCTION-MODE) 
(ADD2LNC '(($EXTRACT_AND_NORMALIZE_COEFFS)
           $LIST_OF_LISTS_OF_SUBSTATES0)
         $FUNCTIONS) 
(DEFPROP %EXTRACT_AND_NORMALIZE_COEFFS $EXTRACT_AND_NORMALIZE_COEFFS
         NOUN) 
(DEFPROP |$amplitudeN4V1| |%amplitudeN4V1| VERB) 
(MDEFPROP |$amplitudeN4V1|
    ((LAMBDA) ((MLIST) $STATES_LIST0)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) |$Partials0|
            (($ENDCONS)
             ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4) $LIST_OF_SUBSTATES0
              $PARTIAL_AMP0)
             |$Partials0|))
           ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$amplitudeN4V1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$amplitudeN4V1|) $STATES_LIST0) $FUNCTIONS) 
(DEFPROP |%amplitudeN4V1| |$amplitudeN4V1| NOUN) 
(DEFPROP |$amplitudeN4V1_list| |%amplitudeN4V1_list| VERB) 
(MDEFPROP |$amplitudeN4V1_list|
    ((LAMBDA) ((MLIST) $STATES_LIST0 $CHECKPOINT_SAVE_FILENAME)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MPROGN)
        ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
         ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
          ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
           ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
            (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
             $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
             (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
             (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
             "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
            ((MSETQ) $LIST_OF_SUBSTATES0
             ((MLIST)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
            (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
            ((MSETQ) $SL0
             (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
              $LIST_OF_SUBSTATES0))
            ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
            ((MSETQ) $NAS_LIST0
             (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
            ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
            ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
            ((MSETQ) $ULPS0
             ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
            ((MSETQ) $ULPS_LIST0
             (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
            ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
            ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
            ((MSETQ) $EI0
             (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
            ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
            ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
            (($PRINT)
             "Computed the expression on which we must act with derivatives in"
             ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
            ((MSETQ) $PARTIAL_AMP0
             ((MTIMES)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
               $NA1)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
               $NA2)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
               $NA3)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
               $NA4)
              ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
            ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
            (($PRINT)
             "Taken the derivatives and computed the partial amplitude in"
             ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
              |$Partials0|))
            |$end_3_loops|))))
        (($SAVE)
         (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_" (($STRING) $NA1)
          ".lisp")
         $NA1 $STATES_LIST0 |$Partials0|)
        |$end_na1_loop|))
      ((MRETURN) |$Partials0|)))
    MEXPR) 
(DEFPROP |$amplitudeN4V1_list| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$amplitudeN4V1_list|) $STATES_LIST0
           $CHECKPOINT_SAVE_FILENAME)
         $FUNCTIONS) 
(DEFPROP |%amplitudeN4V1_list| |$amplitudeN4V1_list| NOUN) 
(DEFPROP |$gf_amplitudeN4V1| |%gf_amplitudeN4V1| VERB) 
(MDEFPROP |$gf_amplitudeN4V1|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0
            (($RATSIMP)
             (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)
              ((MEQUAL) $XX $TRUE_GF_XX4))))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V1| |$gf_amplitudeN4V1| NOUN) 
(DEFPROP |$gf_amplitudeN4V2| |%gf_amplitudeN4V2| VERB) 
(MDEFPROP |$gf_amplitudeN4V2|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| |$Mt|))
           ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp the amplitude"
            ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
           ((MSETQ) $MAXNSNT0
            ((MPLUS)
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              (($SUM)
               (($SUM) ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                2. (($LENGTH) (($SL0 ARRAY) $NR0)))
               $NR0 1. |$nn0|))))
           ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
            ((MPROGN)
             ((MSETQ) |$Ms_proj_amp0|
              (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| $NS0))
             ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
              ((MDO) $NT0 0. NIL NIL
               ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
               ((MPROGN)
                (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                 "terms")
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATSIMP)
                  (($EV) |$Mt_Ms_proj_amp0|
                   ((MEQUAL) $XX $TRUE_GF_XX4))))
                ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                 ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                  ((MTIMES) |$Mt_Ms_proj_amp0| ((MEXPT) |$Ms| $NS0)
                   ((MEXPT) |$Mt| $NT0))))))
              T $FALSE)))
           ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude fully gauge fixed in"
            ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp-ed the amplitude in"
            ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6)) "s")
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V2| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V2| |$gf_amplitudeN4V2| NOUN) 
(DEFPROP |$gf_amplitudeN4V2_1| |%gf_amplitudeN4V2_1| VERB) 
(MDEFPROP |$gf_amplitudeN4V2_1|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| |$Mt|))
           ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratexpand the amplitude"
            ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
            "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
            "terms")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
           ((MSETQ) $MAXNSNT0
            ((MPLUS)
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              (($SUM)
               (($SUM) ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                2. (($LENGTH) (($SL0 ARRAY) $NR0)))
               $NR0 1. |$nn0|))))
           ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
            ((MPROGN)
             ((MSETQ) |$Ms_proj_amp0|
              (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| $NS0))
             ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
              ((MDO) $NT0 0. NIL NIL
               ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
               ((MPROGN)
                (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                 "terms")
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATSIMP)
                  (($EV) |$Mt_Ms_proj_amp0|
                   ((MEQUAL) $XX $TRUE_GF_XX4))))
                ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                 ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                  ((MTIMES) |$Mt_Ms_proj_amp0| ((MEXPT) |$Ms| $NS0)
                   ((MEXPT) |$Mt| $NT0))))))
              T $FALSE)))
           ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude fully gauge fixed in"
            ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp-ed the amplitude in"
            ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6)) "s")
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V2_1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V2_1| |$gf_amplitudeN4V2_1| NOUN) 
(DEFPROP |$SetStates| |%SetStates| VERB) 
(MDEFPROP |$SetStates|
    ((LAMBDA) ((MLIST) |$dd0|)
     ((MPROG) ((MSETQ) |$Lev0| 2.)
      ((MSETQ) |$Null2|
       (($EV)
        ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
         ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
         ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
         ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Lev0| 3.)
      ((MSETQ) |$Null3|
       (($EV)
        ((MPLUS)
         ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.) |$dd|)
         ((MMINUS)
          ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.) |$dd|))
         ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
         ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 1.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
         ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 2. 0.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 3.))
         ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$dd| |$dd0|)))
      ((MSETQ) |$Lev0| 4.)
      ((MSETQ) |$S4z|
       ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
        ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 5742. (($P) 2. 2.))
        ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
      ((MSETQ) |$S4m|
       ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
        ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 2268. (($P) 2. 2.))
        ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
        ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$S4r1|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
          (($P) 3. 1.) |$d|)
         ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.) |$d|)
         ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
          (($P) 3. 1.))
         ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 0.) 4.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$S4r2|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.) ((MEXPT) |$d| 2.))
         ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.) ((MEXPT) |$d| 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.) |$d|)
         ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.) |$d|)
         ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 4. 0.))
         ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
         ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
         ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.))
         ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
         ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 2. 1.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 2. 1.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$S4r3|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.) ((MEXPT) |$d| 2.))
         ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.) ((MEXPT) |$d| 2.))
         ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.) |$d|)
         ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 3. 1.))
         ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
         ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.))
         ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4r1|
       (($EV)
        ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
         ((MTIMES) 624. (($P) 3. 1.))
         ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 936. (($P) 2. 2.))
         ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
         ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES)
          ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
           ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
      ((MSETQ) |$Null4r2|
       ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
        ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 4050. (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$Null4g|
       (($EV)
        ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|) 2.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|) 8.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|) 6.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|) 72.)
         ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
         ((MTIMES) 6. (($P) 3. 1.))
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
         ((MTIMES) 3. (($P) 2. 2.))
         ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
         ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
         ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
         ((MQUOTIENT)
          ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)) 6.)
         ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.)) 72.))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4cr|
       ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
        ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$S6m|
       ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
        ((MTIMES) 28320. (($P) 5. 1.))
        ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 82400. (($P) 3. 3.))
        ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
      ((MSETQ) |$S6z|
       ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
        ((MTIMES) 1177320. (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
        ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) 929500. (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
        ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.))
        ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
      ((MSETQ) |$Null6r16|
       ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
        ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
        ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 3074625000. (($P) 3. 3.))
        ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.))
        ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
        ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
      ((MSETQ) |$Null6g|
       (($EV)
        ((MPLUS) ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
         ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
         ((MQUOTIENT) ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
         ((MQUOTIENT)
          ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|)) 4.)
         ((MQUOTIENT) ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|)
          168.)
         ((MQUOTIENT)
          ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.) |$d|)
          280.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
         ((MQUOTIENT) ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
         ((MQUOTIENT)
          ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|)) 3.)
         ((MQUOTIENT)
          ((MMINUS)
           ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
          3.)
         ((MQUOTIENT) ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|)
          378.)
         ((MQUOTIENT)
          ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.) |$d|)
          1260.)
         ((MQUOTIENT)
          ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.) |$d|)
          945.)
         ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|) 4.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|) 4.)
         ((MQUOTIENT) ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|)
          2520.)
         ((MQUOTIENT)
          ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 2. 0.) 2.) |$d|)
          140.)
         ((MQUOTIENT)
          ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.) |$d|)
          252.)
         ((MQUOTIENT) ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|)
          7560.)
         ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.))) 18.)
         ((MTIMES) 110. (($P) 5. 1.))
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
         ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.)) 7.)
         ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.)) 12.)
         ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
         ((MQUOTIENT)
          ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)) 70.)
         ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
         ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.)) 7.)
         ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
         ((MQUOTIENT)
          ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)) 7.)
         ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.)) 54.)
         ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.)) 6.)
         ((MQUOTIENT)
          ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
          1260.)
         ((MQUOTIENT)
          ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)) 3.)
         ((MQUOTIENT)
          ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.))
          3780.)
         ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)) 14.)
         ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
         ((MQUOTIENT)
          ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)) 28.)
         ((MQUOTIENT)
          ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.)) 420.)
         ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.)) 45.)
         ((MQUOTIENT)
          ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 2. 0.) 2.))
          280.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.))
          2.)
         ((MQUOTIENT)
          ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
           (($P) 2. 0.))
          140.)
         ((MQUOTIENT)
          ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)) 630.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 1. 1.) 2.))
          2.)
         ((MQUOTIENT)
          ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.)) 420.)
         ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
          37800.))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Lev0| 8.)
      ((MSETQ) |$S8m1|
       ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
        ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
        ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) 8289945720. (($P) 6. 2.))
        ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
        ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 5. 0.))
        ((MTIMES) 8399122200. (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 1.))
        ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 1.))
        ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 4515839300.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 300059350. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
        ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2066129100.) ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 47098800. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
      ((MSETQ) |$S8m2|
       ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
        ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
        ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) 51399096. (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
        ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
        ((MTIMES) 46431000. (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 1.))
        ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 1903750. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
      ((MSETQ) |$S8z1|
       ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
        ((MTIMES) 419373360. (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 6188984592. (($P) 5. 3.))
        ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 20048000. (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 8144150. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 2.))
        ((MTIMES) 23738400. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
      ((MSETQ) |$S8z2|
       ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
        ((MTIMES) 359941680. (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 5264441616. (($P) 5. 3.))
        ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 17416000. (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6809950. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 2.))
        ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 2. 2.))
        ((MTIMES) 20437200. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.))))
      ((MSETQ) |$S10z1|
       ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
        ((MTIMES) 94471732800. (($P) 9. 1.))
        ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
        ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 8. 0.))
        ((MTIMES) 1017474393600. (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1805580000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
        ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.) (($P) 6. 0.))
        ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 6. 0.))
        ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) 607282147584. (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 20082748000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 3.))
        ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 36082698000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 23408646912.) ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 5. 0.))
        ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 3.))
        ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 2.))
        ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
        ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 28894320000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 771289485750.) ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
        ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.) (($P) 4. 1.))
        ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
        ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 11311477275. (($P) 1. 1.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 4. 0.))
        ((MTIMES) 612360000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 3.))
        ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
        ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 575909838000.) ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 2.))
        ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 816480000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 2.))
        ((MTIMES) 27552406000. (($P) 2. 0.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 34574400000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 11854080000.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 3. 1.))
        ((MTIMES) 493920000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 40166544600. (($P) 2. 2.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
        ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.) (($P) 2. 2.))))
      ((MSETQ) |$S10z2|
       ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
        ((MTIMES) 65112321600. (($P) 9. 1.))
        ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
        ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 8. 0.))
        ((MTIMES) 690708211200. (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
        ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 2261880000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.) (($P) 6. 0.))
        ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 6. 0.))
        ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) 376838832384. (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
        ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 2.))
        ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 2.))
        ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 11114538000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 24356973312.) ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 5. 0.))
        ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 6161648325.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 14804370000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1210524000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 6667920000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 359389840950.) ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
        ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.) (($P) 4. 1.))
        ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 1210524000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 3.))
        ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 338354074800.) ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 2.))
        ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
        ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 16134720000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) 18276010200. (($P) 2. 2.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 493920000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))))
      ((MSETQ) |$S103z|
       ((MPLUS) ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
        ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
        ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) 36360611332200. (($P) 8. 2.))
        ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 8. 0.))
        ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1631223468000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) 372093476932800. (($P) 6. 4.))
        ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 6. 2.))
        ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
         (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 540966535200.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 6. 0.))
        ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 1170019452000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 2.))
        ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 5. 1.))
        ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 4662858416400.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 66919708800.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 5. 0.))
        ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.) (($P) 5. 0.))
        ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 66919708800.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 805050582525.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 4.))
        ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 9453628800.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 4. 3.))
        ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 4. 2.))
        ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 40416163200.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 237200140800.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 112702665600.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
         (($P) 4. 1.))
        ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 4. 1.))
        ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 161245123200.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 4. 1.))
        ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 232452259200. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 324362765475. (($P) 1. 1.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 811066032000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 7740984220200.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 3.))
        ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 185345126400.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 430303104000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 3. 3.))
        ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 3. 3.))
        ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 437098032000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) 296415302400. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 2.))
        ((MTIMES) 37933056000. (($P) 1. 0.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 270273024000.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 552463430400.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 3. 1.))
        ((MTIMES) 300421900800. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
         ((MEXPT) (($P) 3. 0.) 3.))
        ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 441839664000. (($P) 1. 0.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 0.))
        ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 14224896000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 10668672000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 8001504000.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 99574272000.) ((MEXPT) (($P) 1. 1.) 3.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 3.))
        ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 16003008000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 4.))
        ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 0.) 3.))))
      |$states_defined|))
    MEXPR) 
(DEFPROP |$SetStates| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SetStates|) |$dd0|) $FUNCTIONS) 
(DEFPROP |%SetStates| |$SetStates| NOUN) 
(DEFPROP |$SSSSstep0| |%SSSSstep0| VERB) 
(MDEFPROP |$SSSSstep0|
    ((LAMBDA)
     ((MLIST) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4| |$l4|
      |$dd0|)
     ((MPROG) ((MLIST) |$d|)
      ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
      ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
      ((MSETQ) |$Asss|
       ((|$gf_amplitudeN4V2|) ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
        ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
      ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
      (($PRINT) "Step0: amplitude computation time"
       ((MPLUS) $TI1 ((MMINUS) $TI0)))
      ((MRETURN) |$Asss|)))
    MEXPR) 
(DEFPROP |$SSSSstep0| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
           |$l4| |$dd0|)
         $FUNCTIONS) 
(DEFPROP |%SSSSstep0| |$SSSSstep0| NOUN) 
(DEFPROP |$SSSSstep1| |%SSSSstep1| VERB) 
(MDEFPROP |$SSSSstep1| ((LAMBDA) ((MLIST) |$AmpS40|) |$AmpS40|) MEXPR) 
(DEFPROP |$SSSSstep1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SSSSstep1|) |$AmpS40|) $FUNCTIONS) 
(DEFPROP |%SSSSstep1| |$SSSSstep1| NOUN) 
(DEFPROP |$gf_SSSSV3| |%gf_SSSSV3| VERB) 
(MDEFPROP |$gf_SSSSV3|
    ((LAMBDA)
     ((MLIST) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4| |$l4|
      |$dd0|)
     ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
      (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
      ((MSETQ) |$Assss0|
       ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
        |$l4| |$dd0|))
      ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
      ((MSETQ) |$f_Assss|
       (($RATSIMP)
        (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
      (($PRINT) "simplification computation time"
       ((MPLUS) $TI2 ((MMINUS) $TI1)))
      ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
      (($PRINT) "computation times" $TI0 $TI1 $TI2)
      ((MSETQ) $GH_0
       ((MQUOTIENT) 1.
        ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
      ((MSETQ) |$tttt0|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
      ((MSETQ) |$tttt|
       (($FACTOR)
        (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTTT|
       (($FACTOR)
        (($EV) ((MTIMES) $GH_0 |$tttt0|) ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTTT_dx3|
       (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
      (($PRINT) "factors from ghosts and momenta and measure"
       |$gh_TTTT_dx3|)
      ((MSETQ) $FINAL_AMP_DX
       (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
      ((MRETURN)
       ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
        (($FACTOR) |$dx3_dOM|)))))
    MEXPR) 
(DEFPROP |$gf_SSSSV3| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
           |$l4| |$dd0|)
         $FUNCTIONS) 
(DEFPROP |%gf_SSSSV3| |$gf_SSSSV3| NOUN) 
(DSKSETQ $NUM_XX3 '$NUM_XX3) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_XX3) 
(MREMPROP '$NUM_XX3 'ARRAY) 
(MPUTPROP '$NUM_XX3 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2. NIL NIL (((1. 3.) . |$Xi|))
      (((1. 2.) (MTIMES SIMP)
        ((MEXPT SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$Xi|)) -1.)
        |$Xi|)
       ((2. 3.) . 1.)))) 
(ADD2LNC '$NUM_XX3 $ARRAYS) 
(DSKSETQ |$usedLevels0| '|$usedLevels0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$usedLevels0| 'HASHAR) 
(MPUTPROP '|$usedLevels0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MLIST) 6.) ((MLIST)) ((MLIST)) ((MLIST) 6.) |#####|)) 
(ADD2LNC '|$usedLevels0| $ARRAYS) 
(DSKSETQ |$usedLevelsPowers0| '|$usedLevelsPowers0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$usedLevelsPowers0| 'HASHAR) 
(MPUTPROP '|$usedLevelsPowers0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MLIST) 6. 1.) ((MLIST)) ((MLIST)) ((MLIST) 6. 1.)
              |#####|)) 
(ADD2LNC '|$usedLevelsPowers0| $ARRAYS) 
(DSKSETQ |$noAlphas0| '|$noAlphas0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$noAlphas0| 'HASHAR) 
(MPUTPROP '|$noAlphas0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA '(|#####| 1. 0. 0. 1. |#####|)) 
(ADD2LNC '|$noAlphas0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$explK0| 'HASHAR) 
(MPUTPROP '|$explK0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MTIMES SIMP) ((|$l| SIMP) 1. 6.) (($L SIMP) 1. 6.)) 0.
              0. ((MTIMES SIMP) ((|$l| SIMP) 4. 6.) (($L SIMP) 4. 6.))
              |#####|)) 
(ADD2LNC '|$explK0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$explD0| 'HASHAR) 
(MPUTPROP '|$explD0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6. 6.) 
(FILLARRAY AAAAA
    '(|#####| |#####| |#####| |#####| |#####| |#####| |#####| |#####|
              0. 0.
              ((MTIMES SIMP) (($L SIMP) 1. 6.)
               ((|$ll| SIMP) 1. 6. 4. 6.) (($L SIMP) 4. 6.))
              |#####| |#####| |#####| |#####| 0. 0. |#####| |#####|
              |#####| |#####| |#####| 0. |#####| |#####| |#####|
              |#####| |#####| |#####| |#####| |#####| |#####| |#####|
              |#####| |#####| |#####|)) 
(ADD2LNC '|$explD0| $ARRAYS) 
(DSKSETQ |$s| '|$s|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$s|) 
(MREMPROP '|$s| 'ARRAY) 
(MPUTPROP '|$s| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 4. 1. (((4.) (|$k| SIMP) 4.))
      (((1.) (MPLUS SIMP) ((|$k| SIMP) 1.)
        ((MTIMES SIMP) ((|$d| SIMP) 1. 2.) (($X SIMP) 2.))
        ((MTIMES SIMP) ((|$d| SIMP) 1. 3.) (($X SIMP) 3.))
        ((MTIMES SIMP) ((|$d| SIMP) 1. 4.) (($X SIMP) 4.))))
      (((2.) (MPLUS SIMP) ((|$k| SIMP) 2.)
        ((MTIMES SIMP) ((|$d| SIMP) 2. 3.) (($X SIMP) 3.))
        ((MTIMES SIMP) ((|$d| SIMP) 2. 4.) (($X SIMP) 4.))))
      (((3.) (MPLUS SIMP) ((|$k| SIMP) 3.)
        ((MTIMES SIMP) ((|$d| SIMP) 3. 4.) (($X SIMP) 4.)))))) 
(ADD2LNC '|$s| $ARRAYS) 
(DSKSETQ $NUM_PP4 '$NUM_PP4) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_PP4) 
(MREMPROP '$NUM_PP4 'ARRAY) 
(MPUTPROP '$NUM_PP4 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 10. 2.
      (((2. 2.) (RAT SIMP) 1. 2.) ((4. 4.) (RAT SIMP) -5. 2.)) NIL NIL
      NIL NIL NIL
      (((1. 3.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 4. ((MTIMES SIMP) -2. |$Mt|))))
      (((2. 3.) (MTIMES SIMP) ((RAT SIMP) 1. 2.)
        ((MPLUS SIMP) -5. |$Ms| |$Mt|)))
      (((1. 1.) (RAT SIMP) -5. 2.) ((3. 3.) (RAT SIMP) 1. 2.)) NIL NIL
      NIL NIL
      (((1. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 2.)
        ((MPLUS SIMP) 1. |$Ms| |$Mt|)))
      (((2. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 4. ((MTIMES SIMP) -2. |$Mt|))))
      (((1. 2.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 4. ((MTIMES SIMP) -2. |$Ms|)))
       ((3. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 4. ((MTIMES SIMP) -2. |$Ms|)))))) 
(ADD2LNC '$NUM_PP4 $ARRAYS) 
(DSKSETQ $NUM_XX4 '$NUM_XX4) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_XX4) 
(MREMPROP '$NUM_XX4 'ARRAY) 
(MPUTPROP '$NUM_XX4 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 6. 2. NIL NIL NIL NIL NIL (((1. 4.) (MEXPT SIMP) |$Xi| -1.))
      (((1. 3.) (MTIMES SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|)
        ((MEXPT SIMP)
         ((MPLUS SIMP) ((MTIMES SIMP) -1. |$Xi|)
          ((MEXPT SIMP RATSIMP) |$Xi| 2.))
         -1.))
       ((2. 4.) . 1.))
      (((1. 2.) (MEXPT SIMP) ((MPLUS SIMP) -1. |$Xi|) -1.)
       ((2. 3.) (MTIMES SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|)
        ((MEXPT SIMP)
         ((MPLUS SIMP) -1. |$om|
          ((MTIMES SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$om|))
           |$Xi|))
         -1.))
       ((3. 4.) (MTIMES SIMP) ((MEXPT SIMP) |$om| -1.)
        ((MEXPT SIMP) |$Xi| -1.) ((MPLUS SIMP) -1. |$om| |$Xi|))))) 
(ADD2LNC '$NUM_XX4 $ARRAYS) 
(DSKSETQ $INFLAG 'T) 
(DSKSETQ $K '$K) 
(DEFPROP $K $ANY MODE) 
(ADD2LNC '$K $PROPS) 
(DSKSETQ |$Mt| '|$Mt|) 
(RESTORE-FACTS '((($KIND) |$Mt| $INTEGER))) 
(ADD2LNC '|$Mt| $PROPS) 
(DEFPROP $R $FIXNUM MODE) 
(ADD2LNC '$R $PROPS) 
(DEFPROP $L0 $FIXNUM MODE) 
(ADD2LNC '$L0 $PROPS) 
(DEFPROP $INR_PQ $FIXNUM MODE) 
(ADD2LNC '$INR_PQ $PROPS) 
(DEFPROP $S $FIXNUM MODE) 
(ADD2LNC '$S $PROPS) 
(DEFPROP $NR $ANY MODE) 
(ADD2LNC '$NR $PROPS) 
(DEFPROP $IP $FIXNUM MODE) 
(ADD2LNC '$IP $PROPS) 
(DEFPROP $IQ $FIXNUM MODE) 
(ADD2LNC '$IQ $PROPS) 
(DEFPROP $NF0 $FIXNUM MODE) 
(ADD2LNC '$NF0 $PROPS) 
(DEFPROP $NT0 $FIXNUM MODE) 
(ADD2LNC '$NT0 $PROPS) 
(DEFPROP $C0 $FIXNUM MODE) 
(ADD2LNC '$C0 $PROPS) 
(DEFPROP $N_PQ $FIXNUM MODE) 
(ADD2LNC '$N_PQ $PROPS) 
(DEFPROP $NR0 $FIXNUM MODE) 
(ADD2LNC '$NR0 $PROPS) 
(DEFPROP $M $FIXNUM MODE) 
(ADD2LNC '$M $PROPS) 
(DEFPROP $N $FIXNUM MODE) 
(ADD2LNC '$N $PROPS) 
(DEFPROP $T $ANY MODE) 
(ADD2LNC '$T $PROPS) 
(DEFPROP $N0 $FIXNUM MODE) 
(ADD2LNC '$N0 $PROPS) 
(DEFPROP $M0 $FIXNUM MODE) 
(ADD2LNC '$M0 $PROPS) 
(DEFPROP $S0 $ANY MODE) 
(ADD2LNC '$S0 $PROPS) 
(DEFPROP $NS0 $ANY MODE) 
(ADD2LNC '$NS0 $PROPS) 
(DEFPROP $NA1 $FIXNUM MODE) 
(ADD2LNC '$NA1 $PROPS) 
(DEFPROP $NA2 $FIXNUM MODE) 
(ADD2LNC '$NA2 $PROPS) 
(DEFPROP $NA3 $FIXNUM MODE) 
(ADD2LNC '$NA3 $PROPS) 
(DEFPROP $NA4 $FIXNUM MODE) 
(ADD2LNC '$NA4 $PROPS) 
(DSKSETQ |$Ms| '|$Ms|) 
(RESTORE-FACTS '((($KIND) |$Ms| $INTEGER))) 
(ADD2LNC '|$Ms| $PROPS) 
(SETQ $LINENUM 105.) 
(SETQ *ALPHABET* (NCONC '(#\_ #\%) *ALPHABET*)) 
(DSKSETQ $CONTEXT '$INITIAL) 
(RESTORE-FACTS '((($KIND) |$Mt| $INTEGER) (($KIND) |$Ms| $INTEGER))) 

==> anc/lisp_results/S6zTTT.lisp <==
;;; -*- Mode: LISP; package:maxima; syntax:common-lisp; -*- 
(in-package :maxima)
(DSKSETQ $%O0 '$DONE) 
(ADDLABEL '$%O0) 
(DSKSETQ $%I1 '(($BATCH) "10_exp_reggeon.v3.mat")) 
(ADDLABEL '$%I1) 
(DSKSETQ $%I2
         '(($DEFINE_VARIABLE) |$expand_reggeon_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I2) 
(DSKSETQ $%O2 'NIL) 
(ADDLABEL '$%O2) 
(DSKSETQ $%I3 '(($DEFINE_VARIABLE) |$dbg_all_terms| NIL $BOOLEAN)) 
(ADDLABEL '$%I3) 
(DSKSETQ $%O3 'NIL) 
(ADDLABEL '$%O3) 
(DSKSETQ $%I4 '(($DEFINE_VARIABLE) |$dbg_compute_levels| NIL $BOOLEAN)) 
(ADDLABEL '$%I4) 
(DSKSETQ $%O4 'NIL) 
(ADDLABEL '$%O4) 
(DSKSETQ $%I5 '(($DEFINE_VARIABLE) |$nn| 0. $INTEGER)) 
(ADDLABEL '$%I5) 
(DSKSETQ $%O5 '0.) 
(ADDLABEL '$%O5) 
(DSKSETQ $%I6 '(($KILL) |$nn|)) 
(ADDLABEL '$%I6) 
(DSKSETQ $%O6 '$DONE) 
(ADDLABEL '$%O6) 
(DSKSETQ $%I7
         '((MDEFINE) (($SET_NUMBER_OF_PARTICLE) |$nn0|)
           ((MPROG) ((MSETQ) |$nn| |$nn0|)
            (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.)
             ((MPLUS) |$nn0| 1.))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MSETQ) ((|$s| ARRAY) $R)
              ((MPLUS) ((|$k|) $R)
               (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S
                ((MPLUS) $R 1.) |$nn0|))))))) 
(ADDLABEL '$%I7) 
(DSKSETQ $%O7
         '((MDEFINE SIMP) (($SET_NUMBER_OF_PARTICLE) |$nn0|)
           ((MPROG) ((MSETQ) |$nn| |$nn0|)
            (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.)
             ((MPLUS) |$nn0| 1.))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MSETQ) ((|$s| ARRAY) $R)
              ((MPLUS) ((|$k|) $R)
               (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S
                ((MPLUS) $R 1.) |$nn0|))))))) 
(ADDLABEL '$%O7) 
(DSKSETQ $%I8
         '((MDEFINE) (($NOTZERO) $X)
           ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))) 
(ADDLABEL '$%I8) 
(DSKSETQ $%O8
         '((MDEFINE SIMP) (($NOTZERO) $X)
           ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))) 
(ADDLABEL '$%O8) 
(DSKSETQ $%I9
         '((MDEFINE)
           ((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
              ((MSETQ) $POW0
               ((MTIMES) 2.
                (($SUM)
                 (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0
                  $MAX_USED_LEVEL0)
                 $L0 2. $MAX_USED_LEVEL0)))
              ((MSETQ) $POW0
               ((MPLUS) $POW0
                (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2.
                 $MAX_USED_LEVEL0)))
              ((MCOND) |$dbg_compute_levels|
               (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T
               $FALSE)
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
            ((MRETURN) |$noAlphas0|)))) 
(ADDLABEL '$%I9) 
(DSKSETQ $%O9
         '((MDEFINE SIMP)
           ((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
              ((MSETQ) $POW0
               ((MTIMES) 2.
                (($SUM)
                 (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0
                  $MAX_USED_LEVEL0)
                 $L0 2. $MAX_USED_LEVEL0)))
              ((MSETQ) $POW0
               ((MPLUS) $POW0
                (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2.
                 $MAX_USED_LEVEL0)))
              ((MCOND) |$dbg_compute_levels|
               (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T
               $FALSE)
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
            ((MRETURN) |$noAlphas0|)))) 
(ADDLABEL '$%O9) 
(DSKSETQ $%I10
         '((MDEFINE)
           ((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevels0| ARRAY) $R)
                  (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
                   ((|$usedLevels0| ARRAY) $R)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevels0|)))) 
(ADDLABEL '$%I10) 
(DSKSETQ $%O10
         '((MDEFINE SIMP)
           ((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevels0| ARRAY) $R)
                  (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
                   ((|$usedLevels0| ARRAY) $R)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevels0|)))) 
(ADDLABEL '$%O10) 
(DSKSETQ $%I11
         '((MDEFINE)
           ((|$compute_levels_and_powers_used_no_zmV1|)
            $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
                  (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
                   ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevelsPowers0|)))) 
(ADDLABEL '$%I11) 
(DSKSETQ $%O11
         '((MDEFINE SIMP)
           ((|$compute_levels_and_powers_used_no_zmV1|)
            $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
                  (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
                   ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevelsPowers0|)))) 
(ADDLABEL '$%O11) 
(DSKSETQ $%I12
         '((MDEFINE) ((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
            ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
              ((MSETQ) |$Nlus0|
               (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
              ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
               ((MPROGN)
                ((MSETQ) $NR_PQ
                 ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R)
                  $INR_PQ))
                ((MSETQ) ((|$explK0| ARRAY) $R)
                 ((MPLUS) ((|$explK0| ARRAY) $R)
                  ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
              ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
               ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
              |$end_r_loop|))
            ((MRETURN) |$Ks_rules0|)))) 
(ADDLABEL '$%I12) 
(DSKSETQ $%O12
         '((MDEFINE SIMP) ((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
            ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
              ((MSETQ) |$Nlus0|
               (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
              ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
               ((MPROGN)
                ((MSETQ) $NR_PQ
                 ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R)
                  $INR_PQ))
                ((MSETQ) ((|$explK0| ARRAY) $R)
                 ((MPLUS) ((|$explK0| ARRAY) $R)
                  ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
              ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
               ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
              |$end_r_loop|))
            ((MRETURN) |$Ks_rules0|)))) 
(ADDLABEL '$%O12) 
(DSKSETQ $%I13
         '((MDEFINE) ((|$compute_Ds|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
            ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
             ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
              ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
               ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
                ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL
                 NIL NIL
                 ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL
                  NIL NIL NIL
                  ((MSETQ) ((|$explD0| ARRAY) $R $S)
                   ((MPLUS) ((|$explD0| ARRAY) $R $S)
                    ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
                     ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
                ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
                 (($ENDCONS)
                  ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
                  ((|$Ds_rules0| ARRAY) $R)))
                |$end_s_loop|))
              |$end_r_loop|))
            ((MRETURN) |$Ds_rules0|)))) 
(ADDLABEL '$%I13) 
(DSKSETQ $%O13
         '((MDEFINE SIMP) ((|$compute_Ds|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
            ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
             ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
              ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
               ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
                ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL
                 NIL NIL
                 ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL
                  NIL NIL NIL
                  ((MSETQ) ((|$explD0| ARRAY) $R $S)
                   ((MPLUS) ((|$explD0| ARRAY) $R $S)
                    ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
                     ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
                ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
                 (($ENDCONS)
                  ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
                  ((|$Ds_rules0| ARRAY) $R)))
                |$end_s_loop|))
              |$end_r_loop|))
            ((MRETURN) |$Ds_rules0|)))) 
(ADDLABEL '$%O13) 
(DSKSETQ $%I14
         '((MDEFINE) (($WICK) |$list_Nr0|)
           ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
            ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
            ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
            ((MSETQ) $WICK00
             ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
              ((MFACTORIAL) |$Nr0|)))
            ((MDO) $R 2. NIL NIL |$nn0| NIL
             ((MPROGN) ((MSETQ) $WICK0 0.)
              ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
              ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
                ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
                 ((MSETQ) $WICK0
                  ((MPLUS) $WICK0
                   ((MTIMES)
                    ((MQUOTIENT) 1.
                     ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
                    $CO0
                    ((MEXPT) ((|$s| ARRAY) $R)
                     ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
                 T $FALSE)))
              ((MSETQ) $WICK00 $WICK0)))
            ((MRETURN) $WICK00)))) 
(ADDLABEL '$%I14) 
(DSKSETQ $%O14
         '((MDEFINE SIMP) (($WICK) |$list_Nr0|)
           ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
            ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
            ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
            ((MSETQ) $WICK00
             ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
              ((MFACTORIAL) |$Nr0|)))
            ((MDO) $R 2. NIL NIL |$nn0| NIL
             ((MPROGN) ((MSETQ) $WICK0 0.)
              ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
              ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
                ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
                 ((MSETQ) $WICK0
                  ((MPLUS) $WICK0
                   ((MTIMES)
                    ((MQUOTIENT) 1.
                     ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
                    $CO0
                    ((MEXPT) ((|$s| ARRAY) $R)
                     ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
                 T $FALSE)))
              ((MSETQ) $WICK00 $WICK0)))
            ((MRETURN) $WICK00)))) 
(ADDLABEL '$%O14) 
(DSKSETQ $%I15
         '((MDEFINE)
           (($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
            |$Ds_rules0|)
           ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
            (($PRINT) "in computing 'Z' (do_all_term)")
            ((MSETQ) $EXPL_INT0 $INT0)
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN)
              ((MCOND) |$dbg_all_terms|
               (($PRINT)
                "in computing 'Z' (do_all_term) doing all terms for particle"
                $R)
               T $FALSE)
              ((MSETQ) $EXPL_INT0
               (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
                ((|$Ds_rules0| ARRAY) $R)))
              ((MSETQ) $NLEVELS0
               (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
              ((MCOND) |$dbg_all_terms|
               (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
              ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) " project to"
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  "^"
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.)))
                 T $FALSE)
                ((MSETQ) $EXPL_INT0
                 (($RATCOEF) $EXPL_INT0
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.))))
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
            ((MRETURN) $EXPL_INT0)))) 
(ADDLABEL '$%I15) 
(DSKSETQ $%O15
         '((MDEFINE SIMP)
           (($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
            |$Ds_rules0|)
           ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
            (($PRINT) "in computing 'Z' (do_all_term)")
            ((MSETQ) $EXPL_INT0 $INT0)
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN)
              ((MCOND) |$dbg_all_terms|
               (($PRINT)
                "in computing 'Z' (do_all_term) doing all terms for particle"
                $R)
               T $FALSE)
              ((MSETQ) $EXPL_INT0
               (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
                ((|$Ds_rules0| ARRAY) $R)))
              ((MSETQ) $NLEVELS0
               (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
              ((MCOND) |$dbg_all_terms|
               (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
              ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) " project to"
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  "^"
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.)))
                 T $FALSE)
                ((MSETQ) $EXPL_INT0
                 (($RATCOEF) $EXPL_INT0
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.))))
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
            ((MRETURN) $EXPL_INT0)))) 
(ADDLABEL '$%O15) 
(DSKSETQ $%I16
         '((MDEFINE) (($STATE2MATRIX) $STATE0 |$MaxLevel0|)
           ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
            ((MSETQ) $MAT0
             (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
              ((MPLUS) |$MaxLevel0| 1.)))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
                (($HIPOW) $STATE0 (($P) $IP $IQ)))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                ((MPLUS)
                 (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                 (($HIPOW) $STATE0 (($P) $IP $IQ))))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
            ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
             (($ERROR) "In state2matrix missing some contributions in"
              $STATE0 "since we are left with" $STATE00
              "after analysis")
             T $FALSE)
            ((MRETURN) (($COPYMATRIX) $MAT0))))) 
(ADDLABEL '$%I16) 
(DSKSETQ $%O16
         '((MDEFINE SIMP) (($STATE2MATRIX) $STATE0 |$MaxLevel0|)
           ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
            ((MSETQ) $MAT0
             (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
              ((MPLUS) |$MaxLevel0| 1.)))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
                (($HIPOW) $STATE0 (($P) $IP $IQ)))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                ((MPLUS)
                 (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                 (($HIPOW) $STATE0 (($P) $IP $IQ))))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
            ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
             (($ERROR) "In state2matrix missing some contributions in"
              $STATE0 "since we are left with" $STATE00
              "after analysis")
             T $FALSE)
            ((MRETURN) (($COPYMATRIX) $MAT0))))) 
(ADDLABEL '$%O16) 
(DSKSETQ $%I17 '((MSETQ) |$expand_reggeon_loaded| T)) 
(ADDLABEL '$%I17) 
(DSKSETQ $%O17 'T) 
(ADDLABEL '$%O17) 
(DSKSETQ $%O18
         '"/home/igor/tex/NoChaos/maxima.cov/STTT/10_exp_reggeon.v3.mat") 
(ADDLABEL '$%O18) 
(DSKSETQ $%I19
         '((MCOND) ((MNOT) |$expand_reggeon_loaded|)
           (($ERROR) "Cannot batch 10_exp_reggeon") T $FALSE)) 
(ADDLABEL '$%I19) 
(DSKSETQ $%O19 'NIL) 
(ADDLABEL '$%O19) 
(DSKSETQ $%I20 '(($BATCH) "20_der.v2.mat")) 
(ADDLABEL '$%I20) 
(DSKSETQ $%I21
         '(($DEFINE_VARIABLE) |$derivatives_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I21) 
(DSKSETQ $%O21 'NIL) 
(ADDLABEL '$%O21) 
(DSKSETQ $%I22 '(($DEFINE_VARIABLE) |$dbg_wrt_lambda| NIL $BOOLEAN)) 
(ADDLABEL '$%I22) 
(DSKSETQ $%O22 'NIL) 
(ADDLABEL '$%O22) 
(DSKSETQ $%I23 '(($DEFINE_VARIABLE) |$dbg_wrt_pair| NIL $BOOLEAN)) 
(ADDLABEL '$%I23) 
(DSKSETQ $%O23 'NIL) 
(ADDLABEL '$%O23) 
(DSKSETQ $%I24 '(($DEFINE_VARIABLE) |$dbg_wrt_states| NIL $BOOLEAN)) 
(ADDLABEL '$%I24) 
(DSKSETQ $%O24 'NIL) 
(ADDLABEL '$%O24) 
(DSKSETQ $%I25 '(($DEFINE_VARIABLE) |$dbg_wrt_contract| NIL $BOOLEAN)) 
(ADDLABEL '$%I25) 
(DSKSETQ $%O25 'NIL) 
(ADDLABEL '$%O25) 
(DSKSETQ $%I26 '(($DEFINE_VARIABLE) |$dbg_scalars| NIL $BOOLEAN)) 
(ADDLABEL '$%I26) 
(DSKSETQ $%O26 'NIL) 
(ADDLABEL '$%O26) 
(DSKSETQ $%I27 '((MSETQ) $INFLAG T)) 
(ADDLABEL '$%I27) 
(DSKSETQ $%O27 'T) 
(ADDLABEL '$%O27) 
(DSKSETQ $%I28 '((MSETQ) |$NIused| 0.)) 
(ADDLABEL '$%I28) 
(DSKSETQ $%O28 '0.) 
(ADDLABEL '$%O28) 
(DSKSETQ $%I29 '((MSETQ) |$objects_with_index| ((MLIST) $LA |$Sk| $K))) 
(ADDLABEL '$%I29) 
(DSKSETQ $%O29 '((MLIST SIMP) $LA |$Sk| $K)) 
(ADDLABEL '$%O29) 
(DSKSETQ $%I30
         '((MDEFINE)
           ((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
            $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LAK)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$laSk|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $KLA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$Skla|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I30) 
(DSKSETQ $%O30
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
            $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LAK)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$laSk|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $KLA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$Skla|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O30) 
(DSKSETQ $%I31
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $NPOW0 1.)
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LAK)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$laSk|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_lambda_other|)
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $KLA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$Skla|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_other_la|)
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I31) 
(DSKSETQ $%O31
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $NPOW0 1.)
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LAK)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$laSk|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_lambda_other|)
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $KLA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$Skla|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_other_la|)
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O31) 
(DSKSETQ $%I32
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
            $TERM0)
           ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
            ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
            ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.))
            ((MSETQ) $DER0 0.)
            ((MCOND) ((MGREATERP) $LEVEL10 0.)
             ((MSETQ) $DER00
              (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0|
               $TERM0))
             T
             ((MSETQ) $DER00
              ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
            ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
            ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
             ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
              ((MDO) $NT0 1. NIL NIL $LDER00 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_pair|
                 (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
                  "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
                 T $FALSE)
                ((MSETQ) $TMP_DER0
                 (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                  (($INPART) $DER00 $NT0)))
                ((MSETQ) $DER0
                 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
             T
             ((MPROGN)
              ((MCOND) |$dbg_wrt_pair|
               (($PRINT) "    SINGLE term: take der of" $DER00
                "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
               T $FALSE)
              ((MSETQ) $DER0
               (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                $DER00))))
            ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I32) 
(DSKSETQ $%O32
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
            $TERM0)
           ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
            ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
            ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.))
            ((MSETQ) $DER0 0.)
            ((MCOND) ((MGREATERP) $LEVEL10 0.)
             ((MSETQ) $DER00
              (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0|
               $TERM0))
             T
             ((MSETQ) $DER00
              ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
            ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
            ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
             ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
              ((MDO) $NT0 1. NIL NIL $LDER00 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_pair|
                 (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
                  "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
                 T $FALSE)
                ((MSETQ) $TMP_DER0
                 (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                  (($INPART) $DER00 $NT0)))
                ((MSETQ) $DER0
                 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
             T
             ((MPROGN)
              ((MCOND) |$dbg_wrt_pair|
               (($PRINT) "    SINGLE term: take der of" $DER00
                "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
               T $FALSE)
              ((MSETQ) $DER0
               (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                $DER00))))
            ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O32) 
(DSKSETQ $%I33
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
            $TERM0)
           ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
            ((MSETQ) $MAX_USED_LEVEL0
             (($LENGTH) $ONE_STATE_IN_MATRIX0))
            ((MSETQ) |$Der0| $TERM0)
            ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
             ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
              ((MCOND)
               ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
               ((MPROGN)
                ((MDO) $N_PQ 1. NIL NIL
                 (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
                 ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
                  ((MCOND)
                   (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
                   ((MPROGN)
                    ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
                     ((MSETQ) |$tmp_Der0|
                      ((MPLUS) |$tmp_Der0|
                       (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                        ((MPLUS) $L0 ((MMINUS) 1.))
                        ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
                    ((MSETQ) |$Der0| |$tmp_Der0|))
                   T
                   ((MSETQ) |$Der0|
                    (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                     ((MPLUS) $L0 ((MMINUS) 1.))
                     ((MPLUS) $C0 ((MMINUS) 1.)) |$Der0|)))))
                |$end_loop_c0|)
               T $FALSE)))
            ((MRETURN) |$Der0|)))) 
(ADDLABEL '$%I33) 
(DSKSETQ $%O33
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
            $TERM0)
           ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
            ((MSETQ) $MAX_USED_LEVEL0
             (($LENGTH) $ONE_STATE_IN_MATRIX0))
            ((MSETQ) |$Der0| $TERM0)
            ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
             ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
              ((MCOND)
               ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
               ((MPROGN)
                ((MDO) $N_PQ 1. NIL NIL
                 (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
                 ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
                  ((MCOND)
                   (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
                   ((MPROGN)
                    ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
                     ((MSETQ) |$tmp_Der0|
                      ((MPLUS) |$tmp_Der0|
                       (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                        ((MPLUS) $L0 ((MMINUS) 1.))
                        ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
                    ((MSETQ) |$Der0| |$tmp_Der0|))
                   T
                   ((MSETQ) |$Der0|
                    (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                     ((MPLUS) $L0 ((MMINUS) 1.))
                     ((MPLUS) $C0 ((MMINUS) 1.)) |$Der0|)))))
                |$end_loop_c0|)
               T $FALSE)))
            ((MRETURN) |$Der0|)))) 
(ADDLABEL '$%O33) 
(DSKSETQ $%I34
         '((MDEFINE)
           ((|$take_derivative_wrt_scalar_stateSV1|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
            ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
              ((MPROGN)
               ((MCOND) |$dbg_scalars|
                (($PRINT) "nr0=" $NR0 "out of"
                 (($LENGTH) $SCALARS_IN_MATRIX0))
                T $FALSE)
               ((MSETQ) |$tmp_DER0| 0.)
               ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
                ((MPROGN)
                 (($PRINT) "before length(DER0) is"
                  (($LENGTH) |$der0|))
                 ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
                  ((MSETQ) |$tmp_DER0|
                   ((MPLUS) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
                 ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
                T
                ((MPROGN)
                 ((MCOND) |$dbg_scalars|
                  (($PRINT) "SINGLE term " |$der0| "derivative wrt r="
                   $NR0 "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0)
                   "with nr=" $NR0)
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)))
              T $FALSE))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%I34) 
(DSKSETQ $%O34
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_scalar_stateSV1|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
            ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
              ((MPROGN)
               ((MCOND) |$dbg_scalars|
                (($PRINT) "nr0=" $NR0 "out of"
                 (($LENGTH) $SCALARS_IN_MATRIX0))
                T $FALSE)
               ((MSETQ) |$tmp_DER0| 0.)
               ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
                ((MPROGN)
                 (($PRINT) "before length(DER0) is"
                  (($LENGTH) |$der0|))
                 ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
                  ((MSETQ) |$tmp_DER0|
                   ((MPLUS) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
                 ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
                T
                ((MPROGN)
                 ((MCOND) |$dbg_scalars|
                  (($PRINT) "SINGLE term " |$der0| "derivative wrt r="
                   $NR0 "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0)
                   "with nr=" $NR0)
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)))
              T $FALSE))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%O34) 
(DSKSETQ $%I35
         '((MDEFINE)
           ((|$take_derivative_wrt_scalar_stateSV2|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
            ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
             ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
              (($PRINT)
               "in take_derivative_wrt_scalar_stateSV2 acting on" $LT0
               "terms")
              ((MDO) $NT0 1. NIL NIL $LT0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_states|
                 (($PRINT)
                  "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                  $NT0 "out of" $LT0 "now there are"
                  ((MCOND) ((MNOT) (($NUMBERP) |$der0|))
                   (($LENGTH) |$der0|) T 0.)
                  "terms")
                 T
                 ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                   $NT0 "(step 100) out of" $LT0)
                  T $FALSE))
                ((MSETQ) |$NIused| 0.)
                ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
                ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
                 NIL
                 ((MCOND)
                  ((MNOT)
                   ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                  ((MPROGN)
                   ((MSETQ) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
                   |$end_nr_loop|)
                  T $FALSE))
                ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
                |$end_t0_loop|)))
             T
             ((MPROGN) ((MSETQ) |$der0| $TERM0)
              ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
               NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                ((MPROGN)
                 ((MCOND) |$dbg_wrt_states|
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
                   |$der0| "derivative wrt r=" $NR0 "and"
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)
                T $FALSE))))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%I35) 
(DSKSETQ $%O35
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_scalar_stateSV2|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
            ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
             ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
              (($PRINT)
               "in take_derivative_wrt_scalar_stateSV2 acting on" $LT0
               "terms")
              ((MDO) $NT0 1. NIL NIL $LT0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_states|
                 (($PRINT)
                  "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                  $NT0 "out of" $LT0 "now there are"
                  ((MCOND) ((MNOT) (($NUMBERP) |$der0|))
                   (($LENGTH) |$der0|) T 0.)
                  "terms")
                 T
                 ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                   $NT0 "(step 100) out of" $LT0)
                  T $FALSE))
                ((MSETQ) |$NIused| 0.)
                ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
                ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
                 NIL
                 ((MCOND)
                  ((MNOT)
                   ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                  ((MPROGN)
                   ((MSETQ) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
                   |$end_nr_loop|)
                  T $FALSE))
                ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
                |$end_t0_loop|)))
             T
             ((MPROGN) ((MSETQ) |$der0| $TERM0)
              ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
               NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                ((MPROGN)
                 ((MCOND) |$dbg_wrt_states|
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
                   |$der0| "derivative wrt r=" $NR0 "and"
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)
                T $FALSE))))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%O35) 
(DSKSETQ $%I36
         '((MDEFINE) (($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0)
           ((MPROG)
            ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0
             $NPOW0 $OP0 $IND0 $NFAC0 $NR0 $NS0)
            ((MSETQ) $UTERM00 $UTERM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
             ((MRETURN) $UTERM0) T $FALSE)
            ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
            ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_contract|
               (($PRINT) "      Exam" $FAC0) T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
                ((MCOND)
                 ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
                  ((MNOT) ((MEQUAL) $NPOW0 2.)))
                 (($ERROR) "the power must be 2!! wrong term=" $UTERM0)
                 T $FALSE)
                ((MCOND)
                 ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
                 ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MCOND) ((MEQUAL) $OP0 $LA)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 |$Sk|)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 $K)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE))
               T
               ((MCOND)
                ((MAND) $ISOP0
                 (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
                ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
                 ((MCOND)
                  ((MNOT)
                   (($IS)
                    ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
                  ((MPROGN)
                   ((MSETQ) $OTHERFAC0
                    (($ASSOC) $IND0 $LIST_INDEX_FACS0))
                   ((MSETQ) $NR0 (($INPART) $FAC0 1.))
                   ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
                   ((MCOND) ((MLEQP) $NR0 $NS0)
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $FAC0 0.)
                        (($INPART) $OTHERFAC0 0.))
                       $NR0 (($INPART) $FAC0 2.) $NS0
                       (($INPART) $OTHERFAC0 2.))))
                    T
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $OTHERFAC0 0.)
                        (($INPART) $FAC0 0.))
                       $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                       (($INPART) $FAC0 2.)))))
                   ((MSETQ) $LIST_INDEX_FACS0
                    (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0)
                     $LIST_INDEX_FACS0)))
                  T
                  ((MSETQ) $LIST_INDEX_FACS0
                   (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
                T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
              |$end_fac_loop|))
            ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
             ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
            ((MRETURN) $CTERM0)))) 
(ADDLABEL '$%I36) 
(DSKSETQ $%O36
         '((MDEFINE SIMP) (($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0)
           ((MPROG)
            ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0
             $NPOW0 $OP0 $IND0 $NFAC0 $NR0 $NS0)
            ((MSETQ) $UTERM00 $UTERM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
             ((MRETURN) $UTERM0) T $FALSE)
            ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
            ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_contract|
               (($PRINT) "      Exam" $FAC0) T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
                ((MCOND)
                 ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
                  ((MNOT) ((MEQUAL) $NPOW0 2.)))
                 (($ERROR) "the power must be 2!! wrong term=" $UTERM0)
                 T $FALSE)
                ((MCOND)
                 ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
                 ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MCOND) ((MEQUAL) $OP0 $LA)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 |$Sk|)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 $K)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE))
               T
               ((MCOND)
                ((MAND) $ISOP0
                 (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
                ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
                 ((MCOND)
                  ((MNOT)
                   (($IS)
                    ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
                  ((MPROGN)
                   ((MSETQ) $OTHERFAC0
                    (($ASSOC) $IND0 $LIST_INDEX_FACS0))
                   ((MSETQ) $NR0 (($INPART) $FAC0 1.))
                   ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
                   ((MCOND) ((MLEQP) $NR0 $NS0)
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $FAC0 0.)
                        (($INPART) $OTHERFAC0 0.))
                       $NR0 (($INPART) $FAC0 2.) $NS0
                       (($INPART) $OTHERFAC0 2.))))
                    T
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $OTHERFAC0 0.)
                        (($INPART) $FAC0 0.))
                       $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                       (($INPART) $FAC0 2.)))))
                   ((MSETQ) $LIST_INDEX_FACS0
                    (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0)
                     $LIST_INDEX_FACS0)))
                  T
                  ((MSETQ) $LIST_INDEX_FACS0
                   (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
                T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
              |$end_fac_loop|))
            ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
             ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
            ((MRETURN) $CTERM0)))) 
(ADDLABEL '$%O36) 
(DSKSETQ $%I37
         '((MDEFINE) (($CONTRACT_PAIRS) |$utermS0|)
           ((MPROG) ((MLIST) $SUM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
             ((MPROGN) ((MSETQ) $SUM0 0.)
              ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
               ((MSETQ) $SUM0
                ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
             T
             ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
            ((MRETURN) $SUM0)))) 
(ADDLABEL '$%I37) 
(DSKSETQ $%O37
         '((MDEFINE SIMP) (($CONTRACT_PAIRS) |$utermS0|)
           ((MPROG) ((MLIST) $SUM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
             ((MPROGN) ((MSETQ) $SUM0 0.)
              ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
               ((MSETQ) $SUM0
                ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
             T
             ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
            ((MRETURN) $SUM0)))) 
(ADDLABEL '$%O37) 
(DSKSETQ $%I38 '((MSETQ) |$derivatives_loaded| T)) 
(ADDLABEL '$%I38) 
(DSKSETQ $%O38 'T) 
(ADDLABEL '$%O38) 
(DSKSETQ $%O39 '"/home/igor/tex/NoChaos/maxima.cov/STTT/20_der.v2.mat") 
(ADDLABEL '$%O39) 
(DSKSETQ $%I40
         '((MCOND) ((MNOT) |$derivatives_loaded|)
           (($ERROR) "Cannot batch 20_der") T $FALSE)) 
(ADDLABEL '$%I40) 
(DSKSETQ $%O40 'NIL) 
(ADDLABEL '$%O40) 
(DSKSETQ $%I41 '(($BATCH) "39_aux_functions_for_amplitudes.v0.mat")) 
(ADDLABEL '$%I41) 
(DSKSETQ $%I42 '(($DEFINE_VARIABLE) |$compute_pp_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I42) 
(DSKSETQ $%O42 'NIL) 
(ADDLABEL '$%O42) 
(DSKSETQ $%I43 '(($DEFINE_VARIABLE) $AP 2. $INTEGER)) 
(ADDLABEL '$%I43) 
(DSKSETQ $%O43 '2.) 
(ADDLABEL '$%O43) 
(DSKSETQ $%I44
         '((MDEFINE) (($TRUE_XX) $R $S)
           ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))) 
(ADDLABEL '$%I44) 
(DSKSETQ $%O44
         '((MDEFINE SIMP) (($TRUE_XX) $R $S)
           ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))) 
(ADDLABEL '$%O44) 
(DSKSETQ $%I45
         '((MDEFINE) ((|$otherN|) $M $N)
           ((MCOND)
            ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
             ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
            3. T
            ((MCOND)
             ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
              ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
             2. T
             ((MCOND)
              ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
               ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
              1. T $FALSE))))) 
(ADDLABEL '$%I45) 
(DSKSETQ $%O45
         '((MDEFINE SIMP) ((|$otherN|) $M $N)
           ((MCOND)
            ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
             ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
            3. T
            ((MCOND)
             ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
              ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
             2. T
             ((MCOND)
              ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
               ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
              1. T $FALSE))))) 
(ADDLABEL '$%O45) 
(DSKSETQ $%I46
         '((MDEFINE) (($COMPUTE_PP3) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MDO) $N 1. NIL NIL |$nn| NIL
              ((MCOND) ((MEQUAL) $M $N)
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
                 $AP))
               T
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
                 ((MPLUS)
                  ((MPLUS) 1.
                   ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))) 
(ADDLABEL '$%I46) 
(DSKSETQ $%O46
         '((MDEFINE SIMP) (($COMPUTE_PP3) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MDO) $N 1. NIL NIL |$nn| NIL
              ((MCOND) ((MEQUAL) $M $N)
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
                 $AP))
               T
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
                 ((MPLUS)
                  ((MPLUS) 1.
                   ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))) 
(ADDLABEL '$%O46) 
(DSKSETQ $%I47
         '((MDEFINE) (($PP3ONSHELL) $M $N) (($NUM_PP3 ARRAY) $M $N))) 
(ADDLABEL '$%I47) 
(DSKSETQ $%O47
         '((MDEFINE SIMP) (($PP3ONSHELL) $M $N)
           (($NUM_PP3 ARRAY) $M $N))) 
(ADDLABEL '$%O47) 
(DSKSETQ $%I48
         '((MSETQ) (($NUM_XX3 ARRAY) 1. 2.)
           ((MQUOTIENT) |$Xi| ((MPLUS) 1. ((MMINUS) |$Xi|))))) 
(ADDLABEL '$%I48) 
(DSKSETQ $%O48
         '((MTIMES SIMP)
           ((MEXPT SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$Xi|))
            -1.)
           |$Xi|)) 
(ADDLABEL '$%O48) 
(DSKSETQ $%I49 '((MSETQ) (($NUM_XX3 ARRAY) 1. 3.) |$Xi|)) 
(ADDLABEL '$%I49) 
(DSKSETQ $%O49 '|$Xi|) 
(ADDLABEL '$%O49) 
(DSKSETQ $%I50 '((MSETQ) (($NUM_XX3 ARRAY) 2. 3.) 1.)) 
(ADDLABEL '$%I50) 
(DSKSETQ $%O50 '1.) 
(ADDLABEL '$%O50) 
(DSKSETQ $%I51
         '((MDEFINE) (($TRUE_GF_XX3) $R $S) (($NUM_XX3 ARRAY) $R $S))) 
(ADDLABEL '$%I51) 
(DSKSETQ $%O51
         '((MDEFINE SIMP) (($TRUE_GF_XX3) $R $S)
           (($NUM_XX3 ARRAY) $R $S))) 
(ADDLABEL '$%O51) 
(DSKSETQ $%I52
         '((MDEFINE) (($GF_XX3) $M $N)
           ((MCOND) ((MEQUAL) $M 1.) |$x1| T
            ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
             ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
              |$x3|))))) 
(ADDLABEL '$%I52) 
(DSKSETQ $%O52
         '((MDEFINE SIMP) (($GF_XX3) $M $N)
           ((MCOND) ((MEQUAL) $M 1.) |$x1| T
            ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
             ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
              |$x3|))))) 
(ADDLABEL '$%O52) 
(DSKSETQ $%I53
         '((MDEFINE) (($COMPUTE_PP4) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
              ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
               $AP)))
            ((MSETQ) |$Mu|
             ((MPLUS)
              ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
              ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
            ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))) 
(ADDLABEL '$%I53) 
(DSKSETQ $%O53
         '((MDEFINE SIMP) (($COMPUTE_PP4) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
              ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
               $AP)))
            ((MSETQ) |$Mu|
             ((MPLUS)
              ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
              ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
            ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))) 
(ADDLABEL '$%O53) 
(DSKSETQ $%I54
         '((MDEFINE) (($PP4ONSHELL) $M $N) (($NUM_PP4 ARRAY) $M $N))) 
(ADDLABEL '$%I54) 
(DSKSETQ $%O54
         '((MDEFINE SIMP) (($PP4ONSHELL) $M $N)
           (($NUM_PP4 ARRAY) $M $N))) 
(ADDLABEL '$%O54) 
(DSKSETQ $%I55
         '((MDEFINE) (($COMPUTE_XX4))
           ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
            (($REMARRAY) $NUM_XX4)
            ((MSETQ) $GF_X_RULES
             ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
              ((MEQUAL) |$om|
               ((MQUOTIENT)
                ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
                 (($XX) 1. 3.))
                (($XX) 2. 4.)))))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
              ((MEQUAL)
               ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.)
                (($XX) 2. 4.))
               ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
            ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
            ((MSETQ) $SO_X13
             (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
            ((MSETQ) $XX4_LIST
             (($MAKELIST)
              (($MAKELIST)
               ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S))
               $S ((MPLUS) $R 1.) |$nn|)
              $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
            ((MSETQ) $XX4_LIST
             (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
            ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
            ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
             (($MAP) ":" ((MLIST) (($LHS) $GFXX0))
              ((MLIST) (($RHS) $GFXX0))))
            ((MSETQ) |$dx3_dOM|
             (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
            ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES))
            |$xx4_done|))) 
(ADDLABEL '$%I55) 
(DSKSETQ $%O55
         '((MDEFINE SIMP) (($COMPUTE_XX4))
           ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
            (($REMARRAY) $NUM_XX4)
            ((MSETQ) $GF_X_RULES
             ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
              ((MEQUAL) |$om|
               ((MQUOTIENT)
                ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
                 (($XX) 1. 3.))
                (($XX) 2. 4.)))))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
              ((MEQUAL)
               ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.)
                (($XX) 2. 4.))
               ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
            ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
            ((MSETQ) $SO_X13
             (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
            ((MSETQ) $XX4_LIST
             (($MAKELIST)
              (($MAKELIST)
               ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S))
               $S ((MPLUS) $R 1.) |$nn|)
              $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
            ((MSETQ) $XX4_LIST
             (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
            ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
            ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
             (($MAP) ":" ((MLIST) (($LHS) $GFXX0))
              ((MLIST) (($RHS) $GFXX0))))
            ((MSETQ) |$dx3_dOM|
             (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
            ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES))
            |$xx4_done|))) 
(ADDLABEL '$%O55) 
(DSKSETQ $%I56
         '((MDEFINE) (($TRUE_GF_XX4) $R $S) (($NUM_XX4 ARRAY) $R $S))) 
(ADDLABEL '$%I56) 
(DSKSETQ $%O56
         '((MDEFINE SIMP) (($TRUE_GF_XX4) $R $S)
           (($NUM_XX4 ARRAY) $R $S))) 
(ADDLABEL '$%O56) 
(DSKSETQ $%I57
         '((MDEFINE) ((|$check_cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
              ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
              ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
              ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
              ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
              ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
              ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
              ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
              ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
              ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%I57) 
(DSKSETQ $%O57
         '((MDEFINE SIMP) ((|$check_cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
              ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
              ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
              ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
              ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
              ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
              ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
              ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
              ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
              ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%O57) 
(DSKSETQ $%I58
         '((MDEFINE) ((|$cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%I58) 
(DSKSETQ $%O58
         '((MDEFINE SIMP) ((|$cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%O58) 
(DSKSETQ $%I59
         '((MDEFINE) ((|$check_cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%I59) 
(DSKSETQ $%O59
         '((MDEFINE SIMP) ((|$check_cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%O59) 
(DSKSETQ $%I60
         '((MDEFINE) ((|$cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%I60) 
(DSKSETQ $%O60
         '((MDEFINE SIMP) ((|$cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%O60) 
(DSKSETQ $%I61
         '((MDEFINE) ((|$check_swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%I61) 
(DSKSETQ $%O61
         '((MDEFINE SIMP) ((|$check_swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%O61) 
(DSKSETQ $%I62
         '((MDEFINE) ((|$swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%I62) 
(DSKSETQ $%O62
         '((MDEFINE SIMP) ((|$swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%O62) 
(DSKSETQ $%I63
         '((MDEFINE) ((|$swap_gfA_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|))) $AMP00)))) 
(ADDLABEL '$%I63) 
(DSKSETQ $%O63
         '((MDEFINE SIMP) ((|$swap_gfA_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|))) $AMP00)))) 
(ADDLABEL '$%O63) 
(DSKSETQ $%I64
         '((MDEFINE) (($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|)
           ((MPROG) ((MSETQ) |$nn| 4.)
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
            ((MSETQ) $GH_00
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) $GH_0P
             (($FACTOR)
              (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_0p|
             (($FACTOR)
              (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_pp|
             (($FACTOR)
              (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.)
               ((MEQUAL) |$Mt| 0.))))
            ((MSETQ) |$gh_TTT0|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTT|
             (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))) 
(ADDLABEL '$%I64) 
(DSKSETQ $%O64
         '((MDEFINE SIMP) (($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|)
           ((MPROG) ((MSETQ) |$nn| 4.)
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
            ((MSETQ) $GH_00
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) $GH_0P
             (($FACTOR)
              (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_0p|
             (($FACTOR)
              (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_pp|
             (($FACTOR)
              (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.)
               ((MEQUAL) |$Mt| 0.))))
            ((MSETQ) |$gh_TTT0|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTT|
             (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))) 
(ADDLABEL '$%O64) 
(DSKSETQ $%I65 '((MSETQ) |$compute_pp_loaded| T)) 
(ADDLABEL '$%I65) 
(DSKSETQ $%O65 'T) 
(ADDLABEL '$%O65) 
(DSKSETQ $%O66
         '"/home/igor/tex/NoChaos/maxima.cov/STTT/39_aux_functions_for_amplitudes.v0.mat") 
(ADDLABEL '$%O66) 
(DSKSETQ $%I67
         '((MCOND) ((MNOT) |$compute_pp_loaded|)
           (($ERROR) "Cannot batch 39_aux_functions_for_amplitudes") T
           $FALSE)) 
(ADDLABEL '$%I67) 
(DSKSETQ $%O67 'NIL) 
(ADDLABEL '$%O67) 
(DSKSETQ $%I68 '(($BATCH) "32_compute_4pts_amplitude.v0.3.mat")) 
(ADDLABEL '$%I68) 
(DSKSETQ $%I69 '(($DEFINE_VARIABLE) |$amp_4pts_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I69) 
(DSKSETQ $%O69 'NIL) 
(ADDLABEL '$%O69) 
(DSKSETQ $%I70
         '((MDEFINE) (($ORDERXX) $R $S)
           ((MCOND) ((MEQUAL) $R $S) 0. T
            ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
             ((MMINUS) (($XX) $S $R)))))) 
(ADDLABEL '$%I70) 
(DSKSETQ $%O70
         '((MDEFINE SIMP) (($ORDERXX) $R $S)
           ((MCOND) ((MEQUAL) $R $S) 0. T
            ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
             ((MMINUS) (($XX) $S $R)))))) 
(ADDLABEL '$%O70) 
(DSKSETQ $%I71
         '((MDEFINE) (($ORDERPP) $R $S)
           ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))) 
(ADDLABEL '$%I71) 
(DSKSETQ $%O71
         '((MDEFINE SIMP) (($ORDERPP) $R $S)
           ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))) 
(ADDLABEL '$%O71) 
(DSKSETQ $%I72
         '((MDEFINE) (($TRUE_KK) $R $M $S $N)
           ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))) 
(ADDLABEL '$%I72) 
(DSKSETQ $%O72
         '((MDEFINE SIMP) (($TRUE_KK) $R $M $S $N)
           ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))) 
(ADDLABEL '$%O72) 
(DSKSETQ $%I73
         '((MDEFINE) ((|$true_Skk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%I73) 
(DSKSETQ $%O73
         '((MDEFINE SIMP) ((|$true_Skk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%O73) 
(DSKSETQ $%I74
         '((MDEFINE) ((|$true_kSk|) $S $N $R $M)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%I74) 
(DSKSETQ $%O74
         '((MDEFINE SIMP) ((|$true_kSk|) $S $N $R $M)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%O74) 
(DSKSETQ $%I75
         '((MDEFINE) ((|$true_SkSk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
            (($SUM)
             (($SUM)
              ((MTIMES) (($ORDERPP) $T $U)
               ((MEXPT) (($ORDERXX) $R $T) $M)
               ((MEXPT) (($ORDERXX) $S $U) $N))
              $T 1. |$nn|)
             $U 1. |$nn|)))) 
(ADDLABEL '$%I75) 
(DSKSETQ $%O75
         '((MDEFINE SIMP) ((|$true_SkSk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
            (($SUM)
             (($SUM)
              ((MTIMES) (($ORDERPP) $T $U)
               ((MEXPT) (($ORDERXX) $R $T) $M)
               ((MEXPT) (($ORDERXX) $S $U) $N))
              $T 1. |$nn|)
             $U 1. |$nn|)))) 
(ADDLABEL '$%O75) 
(DSKSETQ $%I76
         '((MDEFINE) (($FROM_STATE_TO_ADDEND_LIST) $STATE0)
           ((MPROG)
            ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T
             $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
             ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
            ((MSETQ) $LIST0
             (($MAKELIST) (($INPART) $STATE0 $T) $T 1.
              (($LENGTH) $STATE0)))
            ((MRETURN) $LIST0)))) 
(ADDLABEL '$%I76) 
(DSKSETQ $%O76
         '((MDEFINE SIMP) (($FROM_STATE_TO_ADDEND_LIST) $STATE0)
           ((MPROG)
            ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T
             $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
             ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
            ((MSETQ) $LIST0
             (($MAKELIST) (($INPART) $STATE0 $T) $T 1.
              (($LENGTH) $STATE0)))
            ((MRETURN) $LIST0)))) 
(ADDLABEL '$%O76) 
(DSKSETQ $%I77
         '((MDEFINE)
           (($EXTRACT_AND_NORMALIZE_COEFFS)
            $LIST_OF_LISTS_OF_SUBSTATES0)
           ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
            ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
              ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
               ((MPROGN) ((MSETQ) $S00 $S0)
                ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                 ((MPROGN)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)))
                ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
                 ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                  ((MPROGN)
                   ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
                   ((MCOND) ((MGREATERP) $POW0 0.)
                    ((MSETQ) $S00
                     ((MTIMES)
                      ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                      ((MEXPT)
                       ((MQUOTIENT)
                        ((MQUOTIENT) ((MMINUS) 1.)
                         ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                        ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                       $POW0)))
                    T $FALSE))))
                ((MCOND)
                 ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
                  ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
                 (($ERROR)
                  "extract_and_normalize_coeffs cannot compute normalized coeff from"
                  $S0 "left over is" $S00)
                 T $FALSE)
                ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
              ((MSETQ) $COEFFS_LIST0
               (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
            ((MRETURN) $COEFFS_LIST0)))) 
(ADDLABEL '$%I77) 
(DSKSETQ $%O77
         '((MDEFINE SIMP)
           (($EXTRACT_AND_NORMALIZE_COEFFS)
            $LIST_OF_LISTS_OF_SUBSTATES0)
           ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
            ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
              ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
               ((MPROGN) ((MSETQ) $S00 $S0)
                ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                 ((MPROGN)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)))
                ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
                 ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                  ((MPROGN)
                   ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
                   ((MCOND) ((MGREATERP) $POW0 0.)
                    ((MSETQ) $S00
                     ((MTIMES)
                      ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                      ((MEXPT)
                       ((MQUOTIENT)
                        ((MQUOTIENT) ((MMINUS) 1.)
                         ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                        ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                       $POW0)))
                    T $FALSE))))
                ((MCOND)
                 ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
                  ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
                 (($ERROR)
                  "extract_and_normalize_coeffs cannot compute normalized coeff from"
                  $S0 "left over is" $S00)
                 T $FALSE)
                ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
              ((MSETQ) $COEFFS_LIST0
               (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
            ((MRETURN) $COEFFS_LIST0)))) 
(ADDLABEL '$%O77) 
(DSKSETQ $%I78
         '((MDEFINE) ((|$amplitudeN4V1|) $STATES_LIST0)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) |$Partials0|
                  (($ENDCONS)
                   ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                    $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                   |$Partials0|))
                 ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I78) 
(DSKSETQ $%O78
         '((MDEFINE SIMP) ((|$amplitudeN4V1|) $STATES_LIST0)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) |$Partials0|
                  (($ENDCONS)
                   ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                    $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                   |$Partials0|))
                 ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O78) 
(DSKSETQ $%I79
         '((MDEFINE)
           ((|$amplitudeN4V1_list|) $STATES_LIST0
            $CHECKPOINT_SAVE_FILENAME)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MPROGN)
              ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
               ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
                ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                 ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                  (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                   "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                   (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                   (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                   "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                   "s")
                  ((MSETQ) $LIST_OF_SUBSTATES0
                   ((MLIST)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                  (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                  ((MSETQ) $SL0
                   (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                    $LIST_OF_SUBSTATES0))
                  ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                  ((MSETQ) $NAS_LIST0
                   (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                  ((MSETQ) $US0
                   ((|$compute_levels_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS0
                   ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS_LIST0
                   (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                  ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                  ((MSETQ) $EI0
                   (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                    $DS_RULES0))
                  ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                  ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Computed the expression on which we must act with derivatives in"
                   ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                  ((MSETQ) $PARTIAL_AMP0
                   ((MTIMES)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
                    ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                     $EX_EI0)))
                  ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Taken the derivatives and computed the partial amplitude in"
                   ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                   "s")
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                    |$Partials0|))
                  |$end_3_loops|))))
              (($SAVE)
               (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_"
                (($STRING) $NA1) ".lisp")
               $NA1 $STATES_LIST0 |$Partials0|)
              |$end_na1_loop|))
            ((MRETURN) |$Partials0|)))) 
(ADDLABEL '$%I79) 
(DSKSETQ $%O79
         '((MDEFINE SIMP)
           ((|$amplitudeN4V1_list|) $STATES_LIST0
            $CHECKPOINT_SAVE_FILENAME)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MPROGN)
              ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
               ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
                ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                 ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                  (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                   "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                   (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                   (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                   "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                   "s")
                  ((MSETQ) $LIST_OF_SUBSTATES0
                   ((MLIST)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                  (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                  ((MSETQ) $SL0
                   (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                    $LIST_OF_SUBSTATES0))
                  ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                  ((MSETQ) $NAS_LIST0
                   (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                  ((MSETQ) $US0
                   ((|$compute_levels_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS0
                   ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS_LIST0
                   (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                  ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                  ((MSETQ) $EI0
                   (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                    $DS_RULES0))
                  ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                  ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Computed the expression on which we must act with derivatives in"
                   ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                  ((MSETQ) $PARTIAL_AMP0
                   ((MTIMES)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
                    ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                     $EX_EI0)))
                  ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Taken the derivatives and computed the partial amplitude in"
                   ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                   "s")
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                    |$Partials0|))
                  |$end_3_loops|))))
              (($SAVE)
               (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_"
                (($STRING) $NA1) ".lisp")
               $NA1 $STATES_LIST0 |$Partials0|)
              |$end_na1_loop|))
            ((MRETURN) |$Partials0|)))) 
(ADDLABEL '$%O79) 
(DSKSETQ $%I80
         '((MDEFINE)
           ((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                  (($RATSIMP)
                   (($EV) $FINAL_PARTIAL_AMP0
                    ((MEQUAL) $PP $PP4ONSHELL)
                    ((MEQUAL) $XX $TRUE_GF_XX4))))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I80) 
(DSKSETQ $%O80
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                  (($RATSIMP)
                   (($EV) $FINAL_PARTIAL_AMP0
                    ((MEQUAL) $PP $PP4ONSHELL)
                    ((MEQUAL) $XX $TRUE_GF_XX4))))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O80) 
(DSKSETQ $%I81
         '((MDEFINE)
           ((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I81) 
(DSKSETQ $%O81
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O81) 
(DSKSETQ $%I82
         '((MDEFINE)
           ((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratexpand the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
                  "terms")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I82) 
(DSKSETQ $%O82
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratexpand the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
                  "terms")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O82) 
(DSKSETQ $%I83 '((MSETQ) |$amp_4pts_loaded| T)) 
(ADDLABEL '$%I83) 
(DSKSETQ $%O83 'T) 
(ADDLABEL '$%O83) 
(DSKSETQ $%O84
         '"/home/igor/tex/NoChaos/maxima.cov/STTT/32_compute_4pts_amplitude.v0.3.mat") 
(ADDLABEL '$%O84) 
(DSKSETQ $%I85
         '((MCOND) ((MNOT) |$amp_4pts_loaded|)
           (($ERROR) "Cannot batch 32_compute_4pts_amplitude") T
           $FALSE)) 
(ADDLABEL '$%I85) 
(DSKSETQ $%O85 'NIL) 
(ADDLABEL '$%O85) 
(DSKSETQ $%I86 '(($BATCH) "40_define_test_states.v1.mat")) 
(ADDLABEL '$%I86) 
(DSKSETQ $%I87
         '((MDEFINE) ((|$SetStates|) |$dd0|)
           ((MPROG) ((MSETQ) |$Lev0| 2.)
            ((MSETQ) |$Null2|
             (($EV)
              ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
               ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
               ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
               ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 3.)
            ((MSETQ) |$Null3|
             (($EV)
              ((MPLUS)
               ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.)
                |$dd|)
               ((MMINUS)
                ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.)
                 |$dd|))
               ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
               ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 0.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 3.))
               ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$dd| |$dd0|)))
            ((MSETQ) |$Lev0| 4.)
            ((MSETQ) |$S4z|
             ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
              ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 5742. (($P) 2. 2.))
              ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
            ((MSETQ) |$S4m|
             ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
              ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 2268. (($P) 2. 2.))
              ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
              ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S4r1|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.) |$d|)
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.))
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 4.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r2|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.)
                |$d|)
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 4. 0.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
               ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r3|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 3. 1.))
               ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.))
               ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1|
             (($EV)
              ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
               ((MTIMES) 624. (($P) 3. 1.))
               ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 936. (($P) 2. 2.))
               ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES)
                ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
                 ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
            ((MSETQ) |$Null4r2|
             ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
              ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 4050. (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null4g|
             (($EV)
              ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|)
                2.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                8.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
                6.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|)
                72.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
               ((MTIMES) 6. (($P) 3. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
               ((MTIMES) 3. (($P) 2. 2.))
               ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
               ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
               ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
               ((MQUOTIENT)
                ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
                6.)
               ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.))
                72.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4cr|
             ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
              ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S6m|
             ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
              ((MTIMES) 28320. (($P) 5. 1.))
              ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 82400. (($P) 3. 3.))
              ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S6z|
             ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
              ((MTIMES) 1177320. (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
              ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 929500. (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
            ((MSETQ) |$Null6r16|
             ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
              ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
              ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 3074625000. (($P) 3. 3.))
              ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.))
              ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
              ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
            ((MSETQ) |$Null6g|
             (($EV)
              ((MPLUS)
               ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
               ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
               ((MQUOTIENT)
                ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|))
                4.)
               ((MQUOTIENT)
                ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|) 168.)
               ((MQUOTIENT)
                ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)
                 |$d|)
                280.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
               ((MQUOTIENT)
                ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MMINUS)
                 ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|) 378.)
               ((MQUOTIENT)
                ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
                 |$d|)
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.)
                 |$d|)
                945.)
               ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|) 2520.)
               ((MQUOTIENT)
                ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                140.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)
                 |$d|)
                252.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|) 7560.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.)))
                18.)
               ((MTIMES) 110. (($P) 5. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
               ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
               ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.))
                12.)
               ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
               ((MQUOTIENT)
                ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.))
                70.)
               ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
               ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.))
                7.)
               ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
               ((MQUOTIENT)
                ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.))
                54.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.))
                6.)
               ((MQUOTIENT)
                ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.)
                 (($P) 3. 0.))
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.)
                 (($P) 3. 0.))
                3780.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
                14.)
               ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
               ((MQUOTIENT)
                ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
                28.)
               ((MQUOTIENT)
                ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.))
                45.)
               ((MQUOTIENT)
                ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.))
                280.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
                 (($P) 2. 0.))
                140.)
               ((MQUOTIENT)
                ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.))
                630.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 1. 1.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
                37800.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 8.)
            ((MSETQ) |$S8m1|
             ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.)
               (($P) 7. 0.))
              ((MTIMES) 8289945720. (($P) 6. 2.))
              ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
              ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 0.))
              ((MTIMES) 8399122200. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 1.))
              ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 4515839300.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 300059350. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2066129100.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 47098800. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
            ((MSETQ) |$S8m2|
             ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) 51399096. (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
              ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
              ((MTIMES) 46431000. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
              ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1903750. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
              ((MTIMES) 419373360. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 6188984592. (($P) 5. 3.))
              ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 20048000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 8144150. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 23738400. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
              ((MTIMES) 359941680. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 5264441616. (($P) 5. 3.))
              ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 17416000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6809950. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 20437200. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S10z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
              ((MTIMES) 94471732800. (($P) 9. 1.))
              ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 1017474393600. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1805580000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
              ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.)
               (($P) 6. 1.))
              ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 607282147584. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 20082748000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 36082698000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 23408646912.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 28894320000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 771289485750.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 11311477275. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 612360000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 575909838000.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 816480000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 27552406000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 34574400000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 11854080000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 40166544600. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 2. 2.))))
            ((MSETQ) |$S10z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
              ((MTIMES) 65112321600. (($P) 9. 1.))
              ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 690708211200. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 7. 1.))
              ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
              ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 2261880000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 6. 0.))
              ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 376838832384. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 3.))
              ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 2.))
              ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 11114538000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 24356973312.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.)
               (($P) 4. 4.))
              ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6161648325.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 14804370000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
              ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1210524000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6667920000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 359389840950.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
               (($P) 4. 1.))
              ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1210524000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 338354074800.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 16134720000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 18276010200. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))))
            ((MSETQ) |$S103z|
             ((MPLUS)
              ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
              ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
              ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.)
               (($P) 9. 0.))
              ((MTIMES) 36360611332200. (($P) 8. 2.))
              ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
              ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
              ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1631223468000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.)
               (($P) 7. 0.))
              ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 7. 0.))
              ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) 372093476932800. (($P) 6. 4.))
              ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.)
               (($P) 6. 2.))
              ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
              ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.)
               (($P) 6. 0.))
              ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 540966535200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 6. 0.))
              ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.)
               (($P) 5. 3.))
              ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 1170019452000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.)
               (($P) 5. 2.))
              ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
              ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 4662858416400.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.)
               (($P) 5. 0.))
              ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
              ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 5. 0.))
              ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 805050582525.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 3.))
              ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 9453628800.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
              ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
              ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 4. 2.))
              ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 40416163200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 237200140800.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 112702665600.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
               (($P) 4. 1.))
              ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 161245123200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 4. 1.))
              ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 232452259200. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 324362765475. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.)
               (($P) 4. 0.))
              ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 811066032000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
              ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 7740984220200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
              ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 185345126400.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 430303104000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
              ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 3. 2.))
              ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 437098032000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 296415302400. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 37933056000. (($P) 1. 0.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 270273024000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 552463430400.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
              ((MTIMES) 300421900800. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
               ((MEXPT) (($P) 3. 0.) 3.))
              ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.)
               (($P) 2. 1.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 441839664000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 14224896000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 10668672000.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 8001504000.)
               ((MEXPT) (($P) 1. 0.) 2.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 99574272000.)
               ((MEXPT) (($P) 1. 1.) 3.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 3.))
              ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 16003008000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.)
               (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 4.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 3.))))
            |$states_defined|))) 
(ADDLABEL '$%I87) 
(DSKSETQ $%O87
         '((MDEFINE SIMP) ((|$SetStates|) |$dd0|)
           ((MPROG) ((MSETQ) |$Lev0| 2.)
            ((MSETQ) |$Null2|
             (($EV)
              ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
               ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
               ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
               ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 3.)
            ((MSETQ) |$Null3|
             (($EV)
              ((MPLUS)
               ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.)
                |$dd|)
               ((MMINUS)
                ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.)
                 |$dd|))
               ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
               ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 0.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 3.))
               ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$dd| |$dd0|)))
            ((MSETQ) |$Lev0| 4.)
            ((MSETQ) |$S4z|
             ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
              ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 5742. (($P) 2. 2.))
              ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
            ((MSETQ) |$S4m|
             ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
              ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 2268. (($P) 2. 2.))
              ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
              ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S4r1|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.) |$d|)
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.))
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 4.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r2|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.)
                |$d|)
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 4. 0.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
               ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r3|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 3. 1.))
               ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.))
               ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1|
             (($EV)
              ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
               ((MTIMES) 624. (($P) 3. 1.))
               ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 936. (($P) 2. 2.))
               ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES)
                ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
                 ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
            ((MSETQ) |$Null4r2|
             ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
              ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 4050. (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null4g|
             (($EV)
              ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|)
                2.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                8.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
                6.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|)
                72.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
               ((MTIMES) 6. (($P) 3. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
               ((MTIMES) 3. (($P) 2. 2.))
               ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
               ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
               ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
               ((MQUOTIENT)
                ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
                6.)
               ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.))
                72.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4cr|
             ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
              ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S6m|
             ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
              ((MTIMES) 28320. (($P) 5. 1.))
              ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 82400. (($P) 3. 3.))
              ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S6z|
             ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
              ((MTIMES) 1177320. (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
              ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 929500. (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
            ((MSETQ) |$Null6r16|
             ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
              ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
              ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 3074625000. (($P) 3. 3.))
              ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.))
              ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
              ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
            ((MSETQ) |$Null6g|
             (($EV)
              ((MPLUS)
               ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
               ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
               ((MQUOTIENT)
                ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|))
                4.)
               ((MQUOTIENT)
                ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|) 168.)
               ((MQUOTIENT)
                ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)
                 |$d|)
                280.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
               ((MQUOTIENT)
                ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MMINUS)
                 ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|) 378.)
               ((MQUOTIENT)
                ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
                 |$d|)
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.)
                 |$d|)
                945.)
               ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|) 2520.)
               ((MQUOTIENT)
                ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                140.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)
                 |$d|)
                252.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|) 7560.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.)))
                18.)
               ((MTIMES) 110. (($P) 5. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
               ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
               ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.))
                12.)
               ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
               ((MQUOTIENT)
                ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.))
                70.)
               ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
               ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.))
                7.)
               ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
               ((MQUOTIENT)
                ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.))
                54.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.))
                6.)
               ((MQUOTIENT)
                ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.)
                 (($P) 3. 0.))
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.)
                 (($P) 3. 0.))
                3780.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
                14.)
               ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
               ((MQUOTIENT)
                ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
                28.)
               ((MQUOTIENT)
                ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.))
                45.)
               ((MQUOTIENT)
                ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.))
                280.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
                 (($P) 2. 0.))
                140.)
               ((MQUOTIENT)
                ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.))
                630.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 1. 1.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
                37800.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 8.)
            ((MSETQ) |$S8m1|
             ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.)
               (($P) 7. 0.))
              ((MTIMES) 8289945720. (($P) 6. 2.))
              ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
              ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 0.))
              ((MTIMES) 8399122200. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 1.))
              ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 4515839300.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 300059350. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2066129100.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 47098800. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
            ((MSETQ) |$S8m2|
             ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) 51399096. (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
              ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
              ((MTIMES) 46431000. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
              ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1903750. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
              ((MTIMES) 419373360. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 6188984592. (($P) 5. 3.))
              ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 20048000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 8144150. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 23738400. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
              ((MTIMES) 359941680. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 5264441616. (($P) 5. 3.))
              ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 17416000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6809950. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 20437200. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S10z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
              ((MTIMES) 94471732800. (($P) 9. 1.))
              ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 1017474393600. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1805580000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
              ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.)
               (($P) 6. 1.))
              ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 607282147584. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 20082748000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 36082698000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 23408646912.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 28894320000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 771289485750.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 11311477275. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 612360000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 575909838000.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 816480000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 27552406000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 34574400000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 11854080000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 40166544600. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 2. 2.))))
            ((MSETQ) |$S10z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
              ((MTIMES) 65112321600. (($P) 9. 1.))
              ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 690708211200. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 7. 1.))
              ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
              ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 2261880000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 6. 0.))
              ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 376838832384. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 3.))
              ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 2.))
              ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 11114538000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 24356973312.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.)
               (($P) 4. 4.))
              ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6161648325.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 14804370000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
              ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1210524000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6667920000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 359389840950.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
               (($P) 4. 1.))
              ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1210524000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 338354074800.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 16134720000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 18276010200. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))))
            ((MSETQ) |$S103z|
             ((MPLUS)
              ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
              ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
              ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.)
               (($P) 9. 0.))
              ((MTIMES) 36360611332200. (($P) 8. 2.))
              ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
              ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
              ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1631223468000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.)
               (($P) 7. 0.))
              ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 7. 0.))
              ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) 372093476932800. (($P) 6. 4.))
              ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.)
               (($P) 6. 2.))
              ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
              ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.)
               (($P) 6. 0.))
              ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 540966535200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 6. 0.))
              ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.)
               (($P) 5. 3.))
              ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 1170019452000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.)
               (($P) 5. 2.))
              ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
              ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 4662858416400.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.)
               (($P) 5. 0.))
              ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
              ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 5. 0.))
              ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 805050582525.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 3.))
              ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 9453628800.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
              ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
              ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 4. 2.))
              ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 40416163200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 237200140800.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 112702665600.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
               (($P) 4. 1.))
              ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 161245123200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 4. 1.))
              ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 232452259200. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 324362765475. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.)
               (($P) 4. 0.))
              ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 811066032000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
              ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 7740984220200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
              ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 185345126400.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 430303104000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
              ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 3. 2.))
              ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 437098032000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 296415302400. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 37933056000. (($P) 1. 0.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 270273024000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 552463430400.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
              ((MTIMES) 300421900800. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
               ((MEXPT) (($P) 3. 0.) 3.))
              ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.)
               (($P) 2. 1.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 441839664000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 14224896000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 10668672000.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 8001504000.)
               ((MEXPT) (($P) 1. 0.) 2.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 99574272000.)
               ((MEXPT) (($P) 1. 1.) 3.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 3.))
              ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 16003008000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.)
               (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 4.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 3.))))
            |$states_defined|))) 
(ADDLABEL '$%O87) 
(DSKSETQ $%O88
         '"/home/igor/tex/NoChaos/maxima.cov/STTT/40_define_test_states.v1.mat") 
(ADDLABEL '$%O88) 
(DSKSETQ $%I89 '(($SET_NUMBER_OF_PARTICLE) 4.)) 
(ADDLABEL '$%I89) 
(DSKSETQ $%O89 '$DONE) 
(ADDLABEL '$%O89) 
(DSKSETQ $%I90 '((|$SetStates|) 26.)) 
(ADDLABEL '$%I90) 
(DSKSETQ $%O90 '|$states_defined|) 
(ADDLABEL '$%O90) 
(DSKSETQ $%I91 '(($BATCH) "SSSS_w_ghTTTT_dx3.mat")) 
(ADDLABEL '$%I91) 
(DSKSETQ $%I92
         '((MDEFINE)
           ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|)
            ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
            ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
            ((MSETQ) |$Asss|
             ((|$gf_amplitudeN4V2|)
              ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
              ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
            ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "Step0: amplitude computation time"
             ((MPLUS) $TI1 ((MMINUS) $TI0)))
            ((MRETURN) |$Asss|)))) 
(ADDLABEL '$%I92) 
(DSKSETQ $%O92
         '((MDEFINE SIMP)
           ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|)
            ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
            ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
            ((MSETQ) |$Asss|
             ((|$gf_amplitudeN4V2|)
              ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
              ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
            ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "Step0: amplitude computation time"
             ((MPLUS) $TI1 ((MMINUS) $TI0)))
            ((MRETURN) |$Asss|)))) 
(ADDLABEL '$%O92) 
(DSKSETQ $%I93 '((MDEFINE) ((|$SSSSstep1|) |$AmpS40|) |$AmpS40|)) 
(ADDLABEL '$%I93) 
(DSKSETQ $%O93 '((MDEFINE SIMP) ((|$SSSSstep1|) |$AmpS40|) |$AmpS40|)) 
(ADDLABEL '$%O93) 
(DSKSETQ $%I94
         '((MDEFINE)
           ((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
            ((MSETQ) |$Assss0|
             ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
              |$Sc4| |$l4| |$dd0|))
            ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
            ((MSETQ) |$f_Assss|
             (($RATSIMP)
              (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "simplification computation time"
             ((MPLUS) $TI2 ((MMINUS) $TI1)))
            ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
            (($PRINT) "computation times" $TI0 $TI1 $TI2)
            ((MSETQ) $GH_0
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt0|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) |$tttt|
             (($FACTOR)
              (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_0 |$tttt0|)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT_dx3|
             (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
            (($PRINT) "factors from ghosts and momenta and measure"
             |$gh_TTTT_dx3|)
            ((MSETQ) $FINAL_AMP_DX
             (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
            ((MRETURN)
             ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
              (($FACTOR) |$dx3_dOM|)))))) 
(ADDLABEL '$%I94) 
(DSKSETQ $%O94
         '((MDEFINE SIMP)
           ((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
            ((MSETQ) |$Assss0|
             ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
              |$Sc4| |$l4| |$dd0|))
            ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
            ((MSETQ) |$f_Assss|
             (($RATSIMP)
              (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "simplification computation time"
             ((MPLUS) $TI2 ((MMINUS) $TI1)))
            ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
            (($PRINT) "computation times" $TI0 $TI1 $TI2)
            ((MSETQ) $GH_0
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt0|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) |$tttt|
             (($FACTOR)
              (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_0 |$tttt0|)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT_dx3|
             (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
            (($PRINT) "factors from ghosts and momenta and measure"
             |$gh_TTTT_dx3|)
            ((MSETQ) $FINAL_AMP_DX
             (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
            ((MRETURN)
             ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
              (($FACTOR) |$dx3_dOM|)))))) 
(ADDLABEL '$%O94) 
(DSKSETQ $%O95
         '"/home/igor/tex/NoChaos/maxima.cov/STTT/SSSS_w_ghTTTT_dx3.mat") 
(ADDLABEL '$%O95) 
(DSKSETQ $%I96
         '(($EV) (($DECLARE) |$Ms| $INTEGER)
           (($DECLARE) |$Mt| $INTEGER) (($COMPILE) $ALL))) 
(ADDLABEL '$%I96) 
(DSKSETQ $%O96 '$DONE) 
(ADDLABEL '$%O96) 
(DSKSETQ $%I97
         '((MSETQ) |$qq|
           ((MSETQ) |$qq1| ((MSETQ) |$qq2| ((MSETQ) |$qq3| 1.))))) 
(ADDLABEL '$%I97) 
(DSKSETQ $%O97 '1.) 
(ADDLABEL '$%O97) 
(DSKSETQ $%I98
         '((MSETQ) |$nq|
           ((MSETQ) |$nq1| ((MSETQ) |$nq2| ((MSETQ) |$nq3| 0.))))) 
(ADDLABEL '$%I98) 
(DSKSETQ $%O98 '0.) 
(ADDLABEL '$%O98) 
(DSKSETQ $%I99 '((MSETQ) |$filename| "S6zTTT.lisp")) 
(ADDLABEL '$%I99) 
(DSKSETQ $%O99 '"S6zTTT.lisp") 
(ADDLABEL '$%O99) 
(DSKSETQ $%I100 '((MSETQ) |$qq| |$S6z|)) 
(ADDLABEL '$%I100) 
(DSKSETQ $%O100
         '((MPLUS SIMP)
           ((MTIMES SIMP) 6750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -20250. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 12275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -6750. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 15950. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 1900. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -7975. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 251225. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -43875. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9720. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 75700. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -337500. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 100680. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -191400. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 929500. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 79515. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -141150. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 214110. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1872750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18168. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1177320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -226500. (($P SIMP) 6. 0.)))) 
(ADDLABEL '$%O100) 
(DSKSETQ $%I101 '((MSETQ) |$nq| 6.)) 
(ADDLABEL '$%I101) 
(DSKSETQ $%O101 '6.) 
(ADDLABEL '$%O101) 
(DSKSETQ $%I102
         '((MSETQ) |$a1234|
           ((|$gf_SSSSV3|) |$qq| |$nq| |$qq1| |$nq1| |$qq2| |$nq2|
            |$qq3| |$nq3| ""))) 
(ADDLABEL '$%I102) 
(DSKSETQ $%O102
         '((MLIST SIMP)
           ((MTIMES SIMP FACTORED) -4.
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -4. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MPLUS SIMP IRREDUCIBLE) 48312.
             ((MTIMES SIMP RATSIMP) -25472. |$Ms|)
             ((MTIMES SIMP) -37882. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) 13500. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP RATSIMP) -193248. |$om|)
             ((MTIMES SIMP RATSIMP) 114414. |$Ms| |$om|)
             ((MTIMES SIMP) 164460. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP) -81000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP RATSIMP) 96624. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) 20628. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -81000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 322245. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -271590. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -233220. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 162000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -294300. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -128930. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 332600. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 52740. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 130100. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -356160. ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 441060. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 56520. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -108000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 441060. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 221840. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -422200. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 56520. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -422200. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -108000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 322245. ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -294300. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 52740. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -271590. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -128930. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 130100. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -233220. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 332600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 162000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -193248. ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 96624. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 114414. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 20628. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 164460. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -81000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -81000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 48312. ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -25472. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -37882. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 13500. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))))
           ((MTIMES SIMP FACTORED) -4.
            ((MPLUS SIMP IRREDUCIBLE) 48312.
             ((MTIMES SIMP RATSIMP) -25472. |$Ms|)
             ((MTIMES SIMP) -37882. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) 13500. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP RATSIMP) -193248. |$om|)
             ((MTIMES SIMP RATSIMP) 114414. |$Ms| |$om|)
             ((MTIMES SIMP) 164460. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP) -81000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP RATSIMP) 96624. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) 20628. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -81000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 322245. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -271590. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -233220. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 162000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -294300. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -128930. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 332600. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 52740. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 130100. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -356160. ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 441060. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 56520. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -108000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 441060. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 221840. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -422200. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 56520. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -422200. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -108000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 322245. ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -294300. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 52740. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -271590. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -128930. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 130100. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -233220. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 332600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 162000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -193248. ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 96624. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 114414. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 20628. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 164460. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -81000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -81000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 48312. ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -25472. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -37882. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 13500. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) -6.)
            ((MEXPT SIMP) |$Xi| -6.))
           ((MTIMES SIMP FACTORED)
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -4. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 6.)
            ((MEXPT SIMP) |$Xi| 6.))
           ((MTIMES SIMP FACTORED) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|)
            |$Xi|
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -2.)))) 
(ADDLABEL '$%O102) 
(DSKSETQ $%I103 '((|$a1234| ARRAY) 1.)) 
(ADDLABEL '$%I103) 
(DSKSETQ $%O103
         '((MTIMES SIMP FACTORED) -4.
           ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
            ((MPLUS SIMP) -4. ((MTIMES SIMP) 2. |$Ms|)
             ((MTIMES SIMP) 2. |$Mt|)))
           ((MEXPT SIMP) |$om|
            ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
           ((MPLUS SIMP IRREDUCIBLE) 48312.
            ((MTIMES SIMP RATSIMP) -25472. |$Ms|)
            ((MTIMES SIMP) -37882. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
            ((MTIMES SIMP) 13500. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
            ((MTIMES SIMP RATSIMP) -193248. |$om|)
            ((MTIMES SIMP RATSIMP) 114414. |$Ms| |$om|)
            ((MTIMES SIMP) 164460. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$om|)
            ((MTIMES SIMP) -81000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$om|)
            ((MTIMES SIMP RATSIMP) 96624. |$Mt| |$om|)
            ((MTIMES SIMP RATSIMP) 20628. |$Ms| |$Mt| |$om|)
            ((MTIMES SIMP) -81000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| |$om|)
            ((MTIMES SIMP) 322245. ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) -271590. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) -233220. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 162000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) -294300. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) -128930. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 332600. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 52740. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 130100. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) -356160. ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) 441060. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) 56520. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -108000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) 441060. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) 221840. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -422200. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) 56520. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -422200. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -108000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) 322245. ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) -294300. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 52740. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) -271590. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) -128930. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 130100. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) -233220. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 332600. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 162000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) -193248. ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) 96624. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) 114414. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) 20628. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) 164460. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -81000. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -81000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) 48312. ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) -25472. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) -37882. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 13500. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))))) 
(ADDLABEL '$%O103) 
(DSKSETQ $%I104 '(($BOX) (($FREEOF) |$Xi| ((|$a1234| ARRAY) 1.)))) 
(ADDLABEL '$%I104) 
(DSKSETQ $%O104 '((MBOX SIMP) T)) 
(ADDLABEL '$%O104) 
(DSKSETQ $%I105 '(($SAVE) |$filename| $ALL)) 
(ADDLABEL '$%I105) 
(DSKSETQ |$expand_reggeon_loaded| 'T) 
(ADD2LNC '|$expand_reggeon_loaded| $VALUES) 
(DEFPROP |$expand_reggeon_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$expand_reggeon_loaded| $PROPS) 
(DEFPROP |$expand_reggeon_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$expand_reggeon_loaded| $PROPS) 
(DSKSETQ |$dbg_all_terms| 'NIL) 
(ADD2LNC '|$dbg_all_terms| $VALUES) 
(DEFPROP |$dbg_all_terms| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_all_terms| $PROPS) 
(DEFPROP |$dbg_all_terms| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_all_terms| $PROPS) 
(DSKSETQ |$dbg_compute_levels| 'NIL) 
(ADD2LNC '|$dbg_compute_levels| $VALUES) 
(DEFPROP |$dbg_compute_levels| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_compute_levels| $PROPS) 
(DEFPROP |$dbg_compute_levels| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_compute_levels| $PROPS) 
(DSKSETQ |$derivatives_loaded| 'T) 
(ADD2LNC '|$derivatives_loaded| $VALUES) 
(DEFPROP |$derivatives_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$derivatives_loaded| $PROPS) 
(DEFPROP |$derivatives_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$derivatives_loaded| $PROPS) 
(DSKSETQ |$dbg_wrt_lambda| 'NIL) 
(ADD2LNC '|$dbg_wrt_lambda| $VALUES) 
(DEFPROP |$dbg_wrt_lambda| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_lambda| $PROPS) 
(DEFPROP |$dbg_wrt_lambda| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_lambda| $PROPS) 
(DSKSETQ |$dbg_wrt_pair| 'NIL) 
(ADD2LNC '|$dbg_wrt_pair| $VALUES) 
(DEFPROP |$dbg_wrt_pair| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_pair| $PROPS) 
(DEFPROP |$dbg_wrt_pair| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_pair| $PROPS) 
(DSKSETQ |$dbg_wrt_states| 'NIL) 
(ADD2LNC '|$dbg_wrt_states| $VALUES) 
(DEFPROP |$dbg_wrt_states| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_states| $PROPS) 
(DEFPROP |$dbg_wrt_states| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_states| $PROPS) 
(DSKSETQ |$dbg_wrt_contract| 'NIL) 
(ADD2LNC '|$dbg_wrt_contract| $VALUES) 
(DEFPROP |$dbg_wrt_contract| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_contract| $PROPS) 
(DEFPROP |$dbg_wrt_contract| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_contract| $PROPS) 
(DSKSETQ |$dbg_scalars| 'NIL) 
(ADD2LNC '|$dbg_scalars| $VALUES) 
(DEFPROP |$dbg_scalars| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_scalars| $PROPS) 
(DEFPROP |$dbg_scalars| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_scalars| $PROPS) 
(DSKSETQ |$NIused| '46.) 
(ADD2LNC '|$NIused| $VALUES) 
(DSKSETQ |$objects_with_index| '((MLIST SIMP) $LA |$Sk| $K)) 
(ADD2LNC '|$objects_with_index| $VALUES) 
(DSKSETQ |$compute_pp_loaded| 'T) 
(ADD2LNC '|$compute_pp_loaded| $VALUES) 
(DEFPROP |$compute_pp_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$compute_pp_loaded| $PROPS) 
(DEFPROP |$compute_pp_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$compute_pp_loaded| $PROPS) 
(DSKSETQ $AP '2.) 
(ADD2LNC '$AP $VALUES) 
(DEFPROP $AP ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '$AP $PROPS) 
(DEFPROP $AP $FIXNUM MODE) 
(ADD2LNC '$AP $PROPS) 
(DSKSETQ |$amp_4pts_loaded| 'T) 
(ADD2LNC '|$amp_4pts_loaded| $VALUES) 
(DEFPROP |$amp_4pts_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$amp_4pts_loaded| $PROPS) 
(DEFPROP |$amp_4pts_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$amp_4pts_loaded| $PROPS) 
(DSKSETQ |$nn| '4.) 
(ADD2LNC '|$nn| $VALUES) 
(DSKSETQ |$Lev0| '8.) 
(ADD2LNC '|$Lev0| $VALUES) 
(DSKSETQ |$Null2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -30. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.))
           ((MTIMES SIMP) -10. (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -50. (($P SIMP) 2. 0.)))) 
(ADD2LNC '|$Null2| $VALUES) 
(DSKSETQ |$Null3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 136. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.))
           ((MTIMES SIMP) 144. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.))
           ((MTIMES SIMP) 672. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 288. (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 800. (($P SIMP) 3. 0.)))) 
(ADD2LNC '|$Null3| $VALUES) 
(DSKSETQ |$S4z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4z| $VALUES) 
(DSKSETQ |$S4m|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 25. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 300. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -504. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 153. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 504. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 2268. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 1164. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -2016. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 2250. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4m| $VALUES) 
(DSKSETQ |$S4r1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 1512. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 18144. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) 54432. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 122472. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 734832. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -163296. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -979776. (($P SIMP) 3. 1.)))) 
(ADD2LNC '|$S4r1| $VALUES) 
(DSKSETQ |$S4r2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -1452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -5112. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 1452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -10512. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 1512. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -67122. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19320. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 92520. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 5850. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4r2| $VALUES) 
(DSKSETQ |$S4r3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -552. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -2412. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 552. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 1512. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -4896. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -37476. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 7728. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 49968. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -900. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4r3| $VALUES) 
(DSKSETQ |$Null4r1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 25. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -152. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -312. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1224. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -519. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 936. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 936. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 3004. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 624. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 4350. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4r1| $VALUES) 
(DSKSETQ |$Null4r2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -778. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -3696. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -3393. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -5640. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -15354. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -13050. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -36. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 4050. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 5088. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -5472. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 9000. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4r2| $VALUES) 
(DSKSETQ |$Null4g|
         '((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 37. 72.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 31. 6.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 29. 8.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 5. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 3. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 27. 2.) (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 75. 4.) (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4g| $VALUES) 
(DSKSETQ |$Null4cr|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -82. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -288. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -351. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -696. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1494. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1458. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 468. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 702. (($P SIMP) 2. 2.)))) 
(ADD2LNC '|$Null4cr| $VALUES) 
(DSKSETQ |$S6m|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 925. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -2700. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 1390. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5150. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -2315. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -5150. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -27000. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -2160. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 4320. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6480. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 14240. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 2160. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 30720. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 82400. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -1620. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -8640. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19860. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -7560. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -108600. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 6432. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 28320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$S6m| $VALUES) 
(DSKSETQ |$S6z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 6750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -20250. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 12275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -6750. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 15950. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 1900. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -7975. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 251225. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -43875. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9720. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 75700. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -337500. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 100680. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -191400. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 929500. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 79515. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -141150. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 214110. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1872750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18168. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1177320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -226500. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$S6z| $VALUES) 
(DSKSETQ |$Null6r16|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -251797. ((MEXPT SIMP) (($P SIMP) 1. 0.) 6.))
           ((MTIMES SIMP) -2092175. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -7110175. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -29761875.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -5461735. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -24201350.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -50991925.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -24404550.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -12108575. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -62731800.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -3421800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 69175800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -121746050. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 70097000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 59508925. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -294064625. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -775902375. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -23008900.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -19102900. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 11421000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -442111500. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -78516400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 529209500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1024096500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1110037500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 3074625000. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -149096700.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 40996125. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -116943750. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -1724253750. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1836843750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -221157000. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2713770000. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 83700000. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$Null6r16| $VALUES) 
(DSKSETQ |$Null6g|
         '((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 709. 5400.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 6.))
           ((MTIMES SIMP) ((RAT SIMP) 253. 420.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.) (($P SIMP) 1. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 1051. 315.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 603. 140.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 919. 56.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 5. 2.) (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 10547. 1260.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) ((RAT SIMP) 2831. 420.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 9. 2.) (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 667. 28.) (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 151. 7.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 5. 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 333. 14.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 66103. 3780.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 22. 3.) (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 104651. 1260.) (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 121. 6.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 19141. 378.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 415. 21.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 5. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 508. 21.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 884. 7.) (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 2245. 21.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) ((RAT SIMP) 11343. 140.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 5065. 42.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 295. 14.) (($P SIMP) 1. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 2175. 14.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 1613. 6.) (($P SIMP) 1. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -20. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 8125. 18.) (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$Null6g| $VALUES) 
(DSKSETQ |$S8m1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 3704400. ((MEXPT SIMP) (($P SIMP) 2. 0.) 4.))
           ((MTIMES SIMP) -4233600. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 47098800. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 4233600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 121564800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -95719050.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -168663600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -2066129100.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 2822400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -8467200. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 564480. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -134930880. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -164058060. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 446029860. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 1881600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 300059350. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -166168800. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -564480. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -89953920. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 240527460.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 193485600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6641529720. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -566729900. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -4515839300.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -2822400. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 31399200. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -303712860. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -1918948920. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -2176090560. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 218051350.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 3466376900. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 356247360. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -1693440. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 67465440. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4233600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -301960395. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 200500650.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 84091995. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 1532790000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 87908400. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -1519737120. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 922165425.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 1693440. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -67465440. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 329030595. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1768903290. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 2882147400. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -220555395.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -4130193690. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 514439100. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -384952680. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 8399122200. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -1354752. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 37184832. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -151277760. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -432712800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1501803216. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2179008. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 755612928. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -1367559072. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 442163232. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -14516463024. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 28910880. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 105066720. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 697965480. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 46425600. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 8289945720. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -120426480. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -2275704720. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 73716750. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8m1| $VALUES) 
(DSKSETQ |$S8m2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 11760. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -23520. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 364560. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 11760. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 769440. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -992250. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -1134000. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -13891500.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -7840. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -907200. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -1003948. (($P SIMP) 2. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 2996548. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 1903750. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -776160. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -604800. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1974148. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1268960. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 43927352. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -3903500. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -30054500.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 243040. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -1698748. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -12175352. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -12949440. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 1495750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 22998500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 4603200. (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 453600. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2003091. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 921690. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 624291. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 9218160. (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 412080. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -9684000. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4919625. ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -453600. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1842891. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 11683434. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 17523720. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1598091. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -27559434. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -94500. (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -3330600. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 46431000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 279360. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -676800. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2152800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -8285520. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 83520. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 5080320. (($P SIMP) 1. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -7653024. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 4110624. (($P SIMP) 1. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -83615280. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 118560. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 522720. (($P SIMP) 1. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 4197864. (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -122880. (($P SIMP) 1. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 51399096. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -856944. (($P SIMP) 1. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -14931216. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 366750. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8m2| $VALUES) 
(DSKSETQ |$S8z1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 63000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -126000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -12448800. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 23738400. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 12448800. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 63000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -35002800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19192950. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 11264400. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 618823800.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -42000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 23950080. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -68817420. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 10255140. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 8144150. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 20048000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -631680. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 26813220. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -22545600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1237619880. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -14149100. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 539448700.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -772800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -15677340. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -360009720. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -156750720. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 13777750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -223149500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 910342720. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -11975040.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 16215885. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19570950.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 28720755. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 462861000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10558800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222613440. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -73024875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 11975040. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2116485. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 529542090. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -18257400. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -12882555.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 512024310. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1212819300. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -247152360. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -4300632000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -10789632. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 10184832. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -262211040. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 135449328. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1209600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -383096448. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 384247584. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 356467104. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 6188984592. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 126077280. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -64299480. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -113561280. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2262735720. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -1427760. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 419373360. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -54920250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8z1| $VALUES) 
(DSKSETQ |$S8z2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -63000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -10823400. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 20437200. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 10823400. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -30038400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 17038350. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9601200. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 530541900.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -21000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 20139840. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -57671460. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7657020. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6809950. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 17416000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -416640. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 21328860. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -19210800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1064138040. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11458300. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 464137100.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -512400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -13549620. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -305834760. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -134722560. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 11726750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -191999500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 772506560. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -10069920.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 13616505. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -17038350.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 24652215. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 393876000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -9248400. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -194265120. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -64519875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 10069920. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -802305. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 453611970. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10546200. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10779615.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 439123230. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1028682900. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -208166280. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -3654567000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -9265536. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 8963136. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -220237920. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 118298544. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 604800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -328898304. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 324832032. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 300357792. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 5264441616. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 106609440. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -55667640. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -95941440. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -1931385960. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -848880. (($P SIMP) 1. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 359941680. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -46478250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8z2| $VALUES) 
(DSKSETQ |$S10z1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 8890560000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -493920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -47040000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -816480000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -680400000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21840000. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 40166544600. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 47040000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11854080000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -47040000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 38525760000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -17406144000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -823200000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1338960000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 22514954000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -34574400000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -28153440000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 27552406000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 816480000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 47040000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -26671680000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41114304000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -21840000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41941606000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -65582521200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -30367750000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -575909838000.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 28153440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -658560000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -68300806000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 26403816600.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 6659590000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 556646958000. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 17012800000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -414892800000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 612360000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -778260000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 15500824500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 165900000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -23835724500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2976750000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 123480000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19766203100. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 8643600000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2610368400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 37648107500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 347766720000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11311477275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -6952837500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -446460000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 28894320000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -55227112500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 8829124500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 73883607500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 15484392000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1332626535000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -40007615550. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -771289485750.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -28894320000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 446460000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 54671452500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2976750000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 61435500. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 55566000000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -43951472400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -271032372000. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -286098435000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 6371568000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -12604951100. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -215509203000. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -167485920000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 14943553275.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 412610955750. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 59737860000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -104496000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 17850699600. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -12435219600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5376162400. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -9549187200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 9348102400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -319433436000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 6258067200. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 368756136000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -23408646912.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -36082698000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -5845392000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -790017472800. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 29446648000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 865169323200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -89828383680. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -5267808000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 12886098000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 247693312800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 225351473760. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -20082748000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -551036203200. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 2634992640. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -81345942720. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 607282147584. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 1587600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5427840000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 7813260000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 854670000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 254080638000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5662720000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -255510192000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 11300654400. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 1345650000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -6006960000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -71086512000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 6561480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 177150240000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -116617158000. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 116534544000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -1256174740800. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -801360000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -32628708000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 25637875200. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -1805580000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -52980480000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 68103216000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -33493788000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 1017474393600. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) 269482500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 16188732000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -15851576700. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -3532347000. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) -456913920600. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 1395489600. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 94471732800. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -6935292000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S10z1| $VALUES) 
(DSKSETQ |$S10z2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -987840000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 493920000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -538272000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -211680000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -282240000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 538272000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -740880000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 887600000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 297808000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 18276010200. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -1152480000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 538272000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1528800000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -870240000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 8890560000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6979392000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1481760000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -2073008000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 28865354000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -16134720000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -7408800000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -7021994000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 282240000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -538272000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 211680000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 16728768000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -297808000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 35591206000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -41558252400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -28984774000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -338354074800.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) -740880000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 7408800000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 1185408000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -33726406000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 26245762200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 5276614000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 354653434800. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 3841600000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -320060160000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 864360000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -897624000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -864360000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 584724000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7033624500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 312900000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15368524500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11840850000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222264000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -12051172700. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4033680000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10236358800. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7923867500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 158101440000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -903164325. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -2084197500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -864360000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1210524000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 6667920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -19580200500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 3007924500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 42183687500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 21707784000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 706144455000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -760732350. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -359389840950.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) 864360000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -6667920000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1210524000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 19024540500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -14804370000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 5882635500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2222640000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -6136822800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18131623200. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -73995075000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 148176000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -2914240700. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -90863551800. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -60799200000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -6161648325.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 107398030950. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -64729980000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 271824000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 7107435600. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1691955600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 9836573600. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5484931200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5864633600. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -243228636000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1347091200. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 275616936000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -24356973312.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) -271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -11114538000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -12619152000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -413747200800. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -3152072000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 377966635200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -105001606080. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 1505952000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -227982000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 84796480800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 77209342560. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 8564612000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -134957995200. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 147728931840. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -61431088320. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 376838832384. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 1587600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -8324160000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 3410316000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 3750990000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 185496318000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -845824000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -183256752000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 16200340800. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 4241970000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 20725200000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -28186032000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2261880000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 43731360000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -127285830000. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 88084752000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -812357985600. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -349776000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -20774628000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 18773798400. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -112140000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -22498560000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 56394288000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -25510428000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 690708211200. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) -55093500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 9414972000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -12279627900. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -2600955000. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) -316414042200. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 705211200. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 65112321600. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -5241852000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S10z2| $VALUES) 
(DSKSETQ |$S103z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -8001504000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 4.))
           ((MTIMES SIMP) -32006016000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 16003008000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 99574272000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 21337344000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -196777728000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 104908608000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -45045504000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 3.))
           ((MTIMES SIMP) -99574272000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 47416320000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -8001504000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 48009024000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 194406912000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -92461824000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 43563744000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -1792336896000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -2576484288000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 7112448000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -14224896000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -501150988800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 514530374400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 441839664000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7112448000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 87761116800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -457630790400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 4061207808000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 134708448000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -106673616000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 6322176000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -167181974400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -3589526644200. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -5619712000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 3.))
           ((MTIMES SIMP) 132765696000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 300421900800. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -552463430400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -170698752000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -26156592000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -270273024000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 60928560000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 3839299430400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 4795698700800. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -294705600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 405817910400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -3905736870000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 3143109312000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -432673920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -3369517242000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 37933056000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -26119900800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 296415302400. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -437098032000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 2106707097600. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -2541052684800. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 3435312384000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 192470678400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -6213646698000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5520826256400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 1443258877200. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 62480247253200.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) 204252384000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -430303104000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -185345126400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 5319068874000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -7740984220200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -4520578045200. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -44612888821200. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 697085760000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 40182960384000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 15321398400.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15066475200. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15321398400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -202319308800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 923941588500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 121367736000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 2064731287500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -3029894910000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 75895747200. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 1456309992900. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -811066032000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 9453628800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 5207328000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -4368576128400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4017877831500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19190767680000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 324362765475. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -394125385500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -143345462400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 232452259200. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 256048128000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -4741513459200. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 4475838005100. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -6569242375500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -161245123200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 3944646216000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1380872467500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1179466142400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -127827325665000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2053316263950. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 75396325217850.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) -112702665600.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -237200140800.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -40416163200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -2692058273100. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 9439988670000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1453598968500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -11342131920000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -3345674864400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 11567302783200. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 17434459413000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -9453628800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 1869329145600. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 4020673836900. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -5866932670200. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 12281913504000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -805050582525.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -6720249875850. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 59658933348000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 66919708800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1500917040000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 2178181861200. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 163034924400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1618250440800. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1910158588800. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1613022297600. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 49111179012000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 438568300800. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -17279037720000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 10785603015936.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) 1991485440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -2648040595200. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -4662858416400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 7078970505600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 57583975615200. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -546142632000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -69884033083200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -27245214682560. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -85033670400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -6880443591600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 420527181600. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -35674605701280. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -1170019452000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 19828757793600. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -87175629112320. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -26971837583040. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) -271805393809152. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 168391440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 975316665600. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -540966535200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -2722302709200. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -33663814002000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -567494860800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 11635371216000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -9239591390400. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -2776289040000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 4976458318800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 17649435254400. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 40063922640000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 3509112859200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -10309655635200. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 40713698768400. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 33410065449600. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) 372093476932800. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 799527909600. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -48348316800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 4728322620000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -3565119398400. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -1631223468000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -9236108851200. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -18527478710400. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -4958602812000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) -126713247091200. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) 16108035300.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 1771370748000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 2953030572900. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 840041987400. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) 36360611332200. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) -1078772817600. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) -6400051876800. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -1301785884000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S103z| $VALUES) 
(DSKSETQ |$qq3| '1.) 
(ADD2LNC '|$qq3| $VALUES) 
(DSKSETQ |$qq2| '1.) 
(ADD2LNC '|$qq2| $VALUES) 
(DSKSETQ |$qq1| '1.) 
(ADD2LNC '|$qq1| $VALUES) 
(DSKSETQ |$qq|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 6750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -20250. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 12275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -6750. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 15950. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 1900. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -7975. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 251225. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -43875. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9720. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 75700. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -337500. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 100680. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -191400. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 929500. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 79515. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -141150. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 214110. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1872750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18168. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1177320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -226500. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$qq| $VALUES) 
(DSKSETQ |$nq3| '0.) 
(ADD2LNC '|$nq3| $VALUES) 
(DSKSETQ |$nq2| '0.) 
(ADD2LNC '|$nq2| $VALUES) 
(DSKSETQ |$nq1| '0.) 
(ADD2LNC '|$nq1| $VALUES) 
(DSKSETQ |$nq| '6.) 
(ADD2LNC '|$nq| $VALUES) 
(DSKSETQ |$filename| '"S6zTTT.lisp") 
(ADD2LNC '|$filename| $VALUES) 
(DSKSETQ |$Assss|
         '((MTIMES SIMP) -1.
           ((MPLUS SIMP) 193248. ((MTIMES SIMP RATSIMP) -101888. |$Ms|)
            ((MTIMES SIMP) -151528. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
            ((MTIMES SIMP) 54000. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -772992.
              ((MTIMES SIMP RATSIMP) 457656. |$Ms|)
              ((MTIMES SIMP) 657840. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -324000. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 386496.
                ((MTIMES SIMP RATSIMP) 82512. |$Ms|)
                ((MTIMES SIMP) -324000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|))
             |$om|)
            ((MTIMES SIMP)
             ((MPLUS SIMP) 1288980.
              ((MTIMES SIMP RATSIMP) -1086360. |$Ms|)
              ((MTIMES SIMP) -932880. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 648000. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1177200.
                ((MTIMES SIMP RATSIMP) -515720. |$Ms|)
                ((MTIMES SIMP) 1330400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 210960.
                ((MTIMES SIMP RATSIMP) 520400. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -1424640.
              ((MTIMES SIMP RATSIMP) 1764240. |$Ms|)
              ((MTIMES SIMP) 226080. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -432000. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1764240.
                ((MTIMES SIMP RATSIMP) 887360. |$Ms|)
                ((MTIMES SIMP) -1688800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 226080.
                ((MTIMES SIMP RATSIMP) -1688800. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) -432000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 1288980.
              ((MTIMES SIMP RATSIMP) -1177200. |$Ms|)
              ((MTIMES SIMP) 210960. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1086360.
                ((MTIMES SIMP RATSIMP) -515720. |$Ms|)
                ((MTIMES SIMP) 520400. ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -932880.
                ((MTIMES SIMP RATSIMP) 1330400. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) 648000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -772992.
              ((MTIMES SIMP RATSIMP) 386496. |$Ms|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 457656.
                ((MTIMES SIMP RATSIMP) 82512. |$Ms|))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 657840.
                ((MTIMES SIMP RATSIMP) -324000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) -324000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 193248.
              ((MTIMES SIMP RATSIMP) -101888. |$Mt|)
              ((MTIMES SIMP) -151528. ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) 54000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 6.)))
           ((MEXPT SIMP)
            ((MPLUS SIMP) ((MEXPT SIMP RATSIMP) |$Xi| 6.)
             ((MTIMES SIMP) -6. ((MEXPT SIMP RATSIMP) |$Xi| 7.))
             ((MTIMES SIMP) 15. ((MEXPT SIMP RATSIMP) |$Xi| 8.))
             ((MTIMES SIMP) -20. ((MEXPT SIMP RATSIMP) |$Xi| 9.))
             ((MTIMES SIMP) 15. ((MEXPT SIMP RATSIMP) |$Xi| 10.))
             ((MTIMES SIMP) -6. ((MEXPT SIMP RATSIMP) |$Xi| 11.))
             ((MEXPT SIMP RATSIMP) |$Xi| 12.))
            -1.))) 
(ADD2LNC '|$Assss| $VALUES) 
(DSKSETQ $GH_0
         '((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 2.) -1.)
           ((MEXPT SIMP) (($XX SIMP) 1. 4.) -1.)
           ((MEXPT SIMP) (($XX SIMP) 2. 4.) -1.))) 
(ADD2LNC '$GH_0 $VALUES) 
(DSKSETQ |$tttt0|
         '((MTIMES SIMP)
           ((MEXPT SIMP) (($XX SIMP) 1. 2.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 2.)))
           ((MEXPT SIMP) (($XX SIMP) 1. 3.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 3.)))
           ((MEXPT SIMP) (($XX SIMP) 1. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 4.)))
           ((MEXPT SIMP) (($XX SIMP) 2. 3.)
            ((MTIMES SIMP) -4. (($PP SIMP) 2. 3.)))
           ((MEXPT SIMP) (($XX SIMP) 2. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 2. 4.)))
           ((MEXPT SIMP) (($XX SIMP) 3. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 3. 4.))))) 
(ADD2LNC '|$tttt0| $VALUES) 
(DSKSETQ |$tttt|
         '((MTIMES SIMP FACTORED)
           ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
            ((MPLUS SIMP) -4. ((MTIMES SIMP) 2. |$Ms|)
             ((MTIMES SIMP) 2. |$Mt|)))
           ((MEXPT SIMP) |$om|
            ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 4.)
           ((MEXPT SIMP) |$Xi| 4.)
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|) 2.))) 
(ADD2LNC '|$tttt| $VALUES) 
(DSKSETQ |$a1234|
         '((MLIST SIMP)
           ((MTIMES SIMP FACTORED) -4.
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -4. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MPLUS SIMP IRREDUCIBLE) 48312.
             ((MTIMES SIMP RATSIMP) -25472. |$Ms|)
             ((MTIMES SIMP) -37882. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) 13500. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP RATSIMP) -193248. |$om|)
             ((MTIMES SIMP RATSIMP) 114414. |$Ms| |$om|)
             ((MTIMES SIMP) 164460. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP) -81000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP RATSIMP) 96624. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) 20628. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -81000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 322245. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -271590. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -233220. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 162000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -294300. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -128930. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 332600. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 52740. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 130100. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -356160. ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 441060. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 56520. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -108000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 441060. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 221840. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -422200. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 56520. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -422200. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -108000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 322245. ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -294300. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 52740. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -271590. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -128930. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 130100. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -233220. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 332600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 162000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -193248. ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 96624. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 114414. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 20628. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 164460. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -81000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -81000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 48312. ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -25472. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -37882. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 13500. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))))
           ((MTIMES SIMP FACTORED) -4.
            ((MPLUS SIMP IRREDUCIBLE) 48312.
             ((MTIMES SIMP RATSIMP) -25472. |$Ms|)
             ((MTIMES SIMP) -37882. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) 13500. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP RATSIMP) -193248. |$om|)
             ((MTIMES SIMP RATSIMP) 114414. |$Ms| |$om|)
             ((MTIMES SIMP) 164460. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP) -81000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP RATSIMP) 96624. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) 20628. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -81000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 322245. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -271590. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -233220. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 162000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -294300. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -128930. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 332600. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 52740. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 130100. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -356160. ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 441060. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 56520. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -108000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 441060. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 221840. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -422200. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 56520. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -422200. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -108000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 322245. ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -294300. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 52740. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -271590. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -128930. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 130100. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -233220. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 332600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 162000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -193248. ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 96624. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 114414. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 20628. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 164460. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -81000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -81000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 48312. ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -25472. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -37882. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 13500. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) -6.)
            ((MEXPT SIMP) |$Xi| -6.))
           ((MTIMES SIMP FACTORED)
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -4. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 6.)
            ((MEXPT SIMP) |$Xi| 6.))
           ((MTIMES SIMP FACTORED) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|)
            |$Xi|
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -2.)))) 
(ADD2LNC '|$a1234| $VALUES) 
(DEFPROP $SET_NUMBER_OF_PARTICLE %SET_NUMBER_OF_PARTICLE VERB) 
(MDEFPROP $SET_NUMBER_OF_PARTICLE
    ((LAMBDA) ((MLIST) |$nn0|)
     ((MPROG) ((MSETQ) |$nn| |$nn0|)
      (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.) ((MPLUS) |$nn0| 1.))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MSETQ) ((|$s| ARRAY) $R)
        ((MPLUS) ((|$k|) $R)
         (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S ((MPLUS) $R 1.)
          |$nn0|))))))
    MEXPR) 
(DEFPROP $SET_NUMBER_OF_PARTICLE $ANY FUNCTION-MODE) 
(ADD2LNC '(($SET_NUMBER_OF_PARTICLE) |$nn0|) $FUNCTIONS) 
(DEFPROP %SET_NUMBER_OF_PARTICLE $SET_NUMBER_OF_PARTICLE NOUN) 
(DEFPROP $NOTZERO %NOTZERO VERB) 
(MDEFPROP $NOTZERO
    ((LAMBDA) ((MLIST) $X) ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))
    MEXPR) 
(DEFPROP $NOTZERO $FIXNUM FUNCTION-MODE) 
(ADD2LNC '(($NOTZERO) $X) $FUNCTIONS) 
(DEFPROP %NOTZERO $NOTZERO NOUN) 
(DEFPROP |$compute_alphas_no_zmV1| |%compute_alphas_no_zmV1| VERB) 
(MDEFPROP |$compute_alphas_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
        ((MSETQ) $POW0
         ((MTIMES) 2.
          (($SUM)
           (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0 $MAX_USED_LEVEL0)
           $L0 2. $MAX_USED_LEVEL0)))
        ((MSETQ) $POW0
         ((MPLUS) $POW0
          (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2. $MAX_USED_LEVEL0)))
        ((MCOND) |$dbg_compute_levels|
         (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T $FALSE)
        ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
      ((MRETURN) |$noAlphas0|)))
    MEXPR) 
(DEFPROP |$compute_alphas_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_alphas_no_zmV1| |$compute_alphas_no_zmV1| NOUN) 
(DEFPROP |$compute_levels_used_no_zmV1| |%compute_levels_used_no_zmV1|
         VERB) 
(MDEFPROP |$compute_levels_used_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
        ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
         ((MPROGN)
          ((MSETQ) $POW0
           ((MPLUS)
            (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
             ((MPLUS) $L0 ((MMINUS) 1.)))
            (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0 $MAX_USED_LEVEL0)))
          ((MCOND) ((MGREATERP) $POW0 0.)
           ((MSETQ) ((|$usedLevels0| ARRAY) $R)
            (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
             ((|$usedLevels0| ARRAY) $R)))
           T $FALSE)))))
      ((MRETURN) |$usedLevels0|)))
    MEXPR) 
(DEFPROP |$compute_levels_used_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_levels_used_no_zmV1| |$compute_levels_used_no_zmV1|
         NOUN) 
(DEFPROP |$compute_levels_and_powers_used_no_zmV1|
         |%compute_levels_and_powers_used_no_zmV1| VERB) 
(MDEFPROP |$compute_levels_and_powers_used_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
        ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
         ((MPROGN)
          ((MSETQ) $POW0
           ((MPLUS)
            (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
             ((MPLUS) $L0 ((MMINUS) 1.)))
            ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
            (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
             $MAX_USED_LEVEL0)))
          ((MCOND) ((MGREATERP) $POW0 0.)
           ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
            (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
             ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
           T $FALSE)))))
      ((MRETURN) |$usedLevelsPowers0|)))
    MEXPR) 
(DEFPROP |$compute_levels_and_powers_used_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_levels_and_powers_used_no_zmV1|)
           $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_levels_and_powers_used_no_zmV1|
         |$compute_levels_and_powers_used_no_zmV1| NOUN) 
(DEFPROP |$compute_Ks_no_zmV1| |%compute_Ks_no_zmV1| VERB) 
(MDEFPROP |$compute_Ks_no_zmV1|
    ((LAMBDA) ((MLIST) $LEVEL_USED_ARRAY0)
     ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
      ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
      ((MDO) $R 1. NIL NIL |$nn| NIL
       ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
        ((MSETQ) |$Nlus0| (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
        ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
         ((MPROGN)
          ((MSETQ) $NR_PQ
           ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R) $INR_PQ))
          ((MSETQ) ((|$explK0| ARRAY) $R)
           ((MPLUS) ((|$explK0| ARRAY) $R)
            ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
        ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
         ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
        |$end_r_loop|))
      ((MRETURN) |$Ks_rules0|)))
    MEXPR) 
(DEFPROP |$compute_Ks_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0) $FUNCTIONS) 
(DEFPROP |%compute_Ks_no_zmV1| |$compute_Ks_no_zmV1| NOUN) 
(DEFPROP |$compute_Ds| |%compute_Ds| VERB) 
(MDEFPROP |$compute_Ds|
    ((LAMBDA) ((MLIST) $LEVEL_USED_ARRAY0)
     ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
      ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
      ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
       ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
        ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
         ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
          ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL NIL
           NIL
           ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL NIL NIL
            NIL
            ((MSETQ) ((|$explD0| ARRAY) $R $S)
             ((MPLUS) ((|$explD0| ARRAY) $R $S)
              ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
               ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
          ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
           (($ENDCONS)
            ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
            ((|$Ds_rules0| ARRAY) $R)))
          |$end_s_loop|))
        |$end_r_loop|))
      ((MRETURN) |$Ds_rules0|)))
    MEXPR) 
(DEFPROP |$compute_Ds| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_Ds|) $LEVEL_USED_ARRAY0) $FUNCTIONS) 
(DEFPROP |%compute_Ds| |$compute_Ds| NOUN) 
(DSKSETQ $WICK '$WICK) 
(DEFPROP $WICK %WICK VERB) 
(MDEFPROP $WICK
    ((LAMBDA) ((MLIST) |$list_Nr0|)
     ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
      ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
      ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
      ((MSETQ) $WICK00
       ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
        ((MFACTORIAL) |$Nr0|)))
      ((MDO) $R 2. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $WICK0 0.)
        ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
        ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
         ((MPROGN) ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
          ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
           ((MSETQ) $WICK0
            ((MPLUS) $WICK0
             ((MTIMES)
              ((MQUOTIENT) 1.
               ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
              $CO0
              ((MEXPT) ((|$s| ARRAY) $R)
               ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
           T $FALSE)))
        ((MSETQ) $WICK00 $WICK0)))
      ((MRETURN) $WICK00)))
    MEXPR) 
(DEFPROP $WICK $ANY FUNCTION-MODE) 
(ADD2LNC '(($WICK) |$list_Nr0|) $FUNCTIONS) 
(DEFPROP %WICK $WICK NOUN) 
(DEFPROP $DO_ALL_TERM %DO_ALL_TERM VERB) 
(MDEFPROP $DO_ALL_TERM
    ((LAMBDA) ((MLIST) $INT0 $LEVELS_POWERS0 |$Ks_rules0| |$Ds_rules0|)
     ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
      (($PRINT) "in computing 'Z' (do_all_term)")
      ((MSETQ) $EXPL_INT0 $INT0)
      ((MDO) $R 1. NIL NIL |$nn| NIL
       ((MPROGN)
        ((MCOND) |$dbg_all_terms|
         (($PRINT)
          "in computing 'Z' (do_all_term) doing all terms for particle"
          $R)
         T $FALSE)
        ((MSETQ) $EXPL_INT0
         (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
          ((|$Ds_rules0| ARRAY) $R)))
        ((MSETQ) $NLEVELS0 (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
        ((MCOND) |$dbg_all_terms|
         (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
        ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
         ((MPROGN)
          ((MCOND) |$dbg_all_terms|
           (($PRINT) " project to"
            (($L) $R
             ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
            "^"
            ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
             ((MPLUS) $L0 1.)))
           T $FALSE)
          ((MSETQ) $EXPL_INT0
           (($RATCOEF) $EXPL_INT0
            (($L) $R
             ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
            ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
             ((MPLUS) $L0 1.))))
          ((MCOND) |$dbg_all_terms|
           (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
      ((MRETURN) $EXPL_INT0)))
    MEXPR) 
(DEFPROP $DO_ALL_TERM $ANY FUNCTION-MODE) 
(ADD2LNC '(($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
           |$Ds_rules0|)
         $FUNCTIONS) 
(DEFPROP %DO_ALL_TERM $DO_ALL_TERM NOUN) 
(DEFPROP $STATE2MATRIX %STATE2MATRIX VERB) 
(MDEFPROP $STATE2MATRIX
    ((LAMBDA) ((MLIST) $STATE0 |$MaxLevel0|)
     ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
      ((MSETQ) $MAT0
       (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
        ((MPLUS) |$MaxLevel0| 1.)))
      ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
       ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
        ((MPROGN)
         ((MSETQ) (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
          (($HIPOW) $STATE0 (($P) $IP $IQ)))
         ((MSETQ) $STATE00
          ((MQUOTIENT) $STATE00
           ((MEXPT) (($P) $IP $IQ)
            (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
      ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
       ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
        ((MPROGN)
         ((MSETQ) (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
          ((MPLUS) (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
           (($HIPOW) $STATE0 (($P) $IP $IQ))))
         ((MSETQ) $STATE00
          ((MQUOTIENT) $STATE00
           ((MEXPT) (($P) $IP $IQ) (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
      ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
       (($ERROR) "In state2matrix missing some contributions in"
        $STATE0 "since we are left with" $STATE00 "after analysis")
       T $FALSE)
      ((MRETURN) (($COPYMATRIX) $MAT0))))
    MEXPR) 
(DEFPROP $STATE2MATRIX $ANY FUNCTION-MODE) 
(ADD2LNC '(($STATE2MATRIX) $STATE0 |$MaxLevel0|) $FUNCTIONS) 
(DEFPROP %STATE2MATRIX $STATE2MATRIX NOUN) 
(DEFPROP |$take_derivative_wrt_lambdaV1|
         |%take_derivative_wrt_lambdaV1| VERB) 
(MDEFPROP |$take_derivative_wrt_lambdaV1|
    ((LAMBDA) ((MLIST) $NR0 $LEVEL0 $INDEX0 $TERM0)
     ((MPROG)
      ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0 $NPOW0
       $OP0)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
       ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
       ((MSETQ) $TERM00 $TERM0))
      ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $NEWTERM00 0.)
        ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MSETQ) $OP0 (($INPART) $FAC0 0.))
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MCOND) ((MGREATERP) $NPOW0 2.)
            (($ERROR)
             "la() has one index and it cannot occour with a power bigger than 2! term="
             $TERM00)
            T
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$l|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$ll|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
             ((MEXPT) ((MMINUS) 1.) $LEVEL0)
             ((MFACTORIAL)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
             ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LAK)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$laSk|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
              $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LALA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$ll|)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
             ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
             ((MFACTORIAL)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
             ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $KLA)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$Skla|)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LALA)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA2)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) 2. $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          |$end_pow_op|)
         T
         ((MCOND) $ISOP0
          ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$l|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0) $TERM00
              $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) $LEVEL0)
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LAK)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$laSk|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
               $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LA2)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) 2.
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $KLA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$Skla|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
               $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MPROGN)
             ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
              ((MSETQ) $NEWTERM00 (($SUBSTINPART) |$Dim| $TERM00 $NF0))
              T
              ((MPROGN)
               ((MSETQ) $NEWTERM00 (($SUBSTINPART) 1. $TERM00 $NF0))
               ((MSETQ) $NEWTERM00
                (($SUBSTITUTE) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                 $NEWTERM00))))
             |$end_lambda|)
            T $FALSE)
           |$end_if_op|)
          T $FALSE))
        ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
      ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_lambdaV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_lambdaV1|
         |$take_derivative_wrt_lambdaV1| NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA %TAKE_DERIVATIVE_WRT_LAMBDA VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA
    ((LAMBDA) ((MLIST) $NR0 $LEVEL0 $INDEX0 $TERM0)
     ((MPROG)
      ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0 $NPOW0
       $OP0)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
       ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
       ((MSETQ) $TERM00 $TERM0))
      ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $NEWTERM00 0.)
        ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0)) ((MSETQ) $NPOW0 1.)
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MSETQ) $OP0 (($INPART) $FAC0 0.))
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MCOND) ((MGREATERP) $NPOW0 2.)
            (($ERROR)
             "la() has one index and it cannot occour with a power bigger than 2! term="
             $TERM00)
            T
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$l|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MPROGN)
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0
              (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
               $NF0 2.)))
            ((MCOND) ((MEQUAL) $OP0 |$ll|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               ((MEXPT) ((MMINUS) 1.) $LEVEL0)
               ((MFACTORIAL)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
               ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LAK)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 |$laSk|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LALA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)))
             T $FALSE)
            |$end_lambda_other|)
           T $FALSE)
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MPROGN)
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0
              (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
               $NF0 2.)))
            ((MCOND) ((MEQUAL) $OP0 |$ll|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
               ((MFACTORIAL)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
               ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $KLA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 |$Skla|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LALA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)))
             T $FALSE)
            |$end_other_la|)
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA2)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) 2. $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          |$end_pow_op|)
         T
         ((MCOND) $ISOP0
          ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$l|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0) $TERM00
              $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) $LEVEL0)
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LAK)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$laSk|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
               $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LA2)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) 2.
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $KLA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$Skla|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
               $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MPROGN)
             ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
              ((MSETQ) $NEWTERM00 (($SUBSTINPART) |$Dim| $TERM00 $NF0))
              T
              ((MPROGN)
               ((MSETQ) $NEWTERM00 (($SUBSTINPART) 1. $TERM00 $NF0))
               ((MSETQ) $NEWTERM00
                (($SUBSTITUTE) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                 $NEWTERM00))))
             |$end_lambda|)
            T $FALSE)
           |$end_if_op|)
          T $FALSE))
        ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
      ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_LAMBDA $TAKE_DERIVATIVE_WRT_LAMBDA NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR
         %TAKE_DERIVATIVE_WRT_SCALAR_PAIR VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR
    ((LAMBDA) ((MLIST) $NR0 $LEVEL10 $LEVEL20 $TERM0)
     ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
      ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
      ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.)) ((MSETQ) $DER0 0.)
      ((MCOND) ((MGREATERP) $LEVEL10 0.)
       ((MSETQ) $DER00
        (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0| $TERM0))
       T ((MSETQ) $DER00 ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
      ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
      ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
       ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
        ((MDO) $NT0 1. NIL NIL $LDER00 NIL
         ((MPROGN)
          ((MCOND) |$dbg_wrt_pair|
           (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
            "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
           T $FALSE)
          ((MSETQ) $TMP_DER0
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
            (($INPART) $DER00 $NT0)))
          ((MSETQ) $DER0 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
       T
       ((MPROGN)
        ((MCOND) |$dbg_wrt_pair|
         (($PRINT) "    SINGLE term: take der of" $DER00 "wrt lambda("
          $NR0 $LEVEL20 |$newII0| ")")
         T $FALSE)
        ((MSETQ) $DER0
         (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0| $DER00))))
      ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0)) ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
           $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_SCALAR_PAIR
         $TAKE_DERIVATIVE_WRT_SCALAR_PAIR NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_STATE %TAKE_DERIVATIVE_WRT_STATE VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_STATE
    ((LAMBDA) ((MLIST) $NR0 $ONE_STATE_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
      ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $ONE_STATE_IN_MATRIX0))
      ((MSETQ) |$Der0| $TERM0)
      ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
       ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
        ((MCOND)
         ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
         ((MPROGN)
          ((MDO) $N_PQ 1. NIL NIL
           (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
           ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
             ((MPROGN)
              ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
               ((MSETQ) |$tmp_Der0|
                ((MPLUS) |$tmp_Der0|
                 (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                  ((MPLUS) $L0 ((MMINUS) 1.))
                  ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
              ((MSETQ) |$Der0| |$tmp_Der0|))
             T
             ((MSETQ) |$Der0|
              (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
               ((MPLUS) $L0 ((MMINUS) 1.)) ((MPLUS) $C0 ((MMINUS) 1.))
               |$Der0|)))))
          |$end_loop_c0|)
         T $FALSE)))
      ((MRETURN) |$Der0|)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_STATE $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_STATE $TAKE_DERIVATIVE_WRT_STATE NOUN) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV1|
         |%take_derivative_wrt_scalar_stateSV1| VERB) 
(MDEFPROP |$take_derivative_wrt_scalar_stateSV1|
    ((LAMBDA) ((MLIST) $SCALARS_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
      ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
      ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
       ((MCOND)
        ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
        ((MPROGN)
         ((MCOND) |$dbg_scalars|
          (($PRINT) "nr0=" $NR0 "out of"
           (($LENGTH) $SCALARS_IN_MATRIX0))
          T $FALSE)
         ((MSETQ) |$tmp_DER0| 0.)
         ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
          ((MPROGN)
           (($PRINT) "before length(DER0) is" (($LENGTH) |$der0|))
           ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
            ((MSETQ) |$tmp_DER0|
             ((MPLUS) |$tmp_DER0|
              (($TAKE_DERIVATIVE_WRT_STATE) $NR0
               (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
           ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
          T
          ((MPROGN)
           ((MCOND) |$dbg_scalars|
            (($PRINT) "SINGLE term " |$der0| "derivative wrt r=" $NR0
             "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0) "with nr=" $NR0)
            T $FALSE)
           ((MSETQ) |$der0|
            (($TAKE_DERIVATIVE_WRT_STATE) $NR0
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
           |$end_single|)))
        T $FALSE))
      ((MRETURN) |$der0|)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_scalar_stateSV1|) $SCALARS_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_scalar_stateSV1|
         |$take_derivative_wrt_scalar_stateSV1| NOUN) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV2|
         |%take_derivative_wrt_scalar_stateSV2| VERB) 
(MDEFPROP |$take_derivative_wrt_scalar_stateSV2|
    ((LAMBDA) ((MLIST) $SCALARS_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
      ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
       ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
        (($PRINT) "in take_derivative_wrt_scalar_stateSV2 acting on"
         $LT0 "terms")
        ((MDO) $NT0 1. NIL NIL $LT0 NIL
         ((MPROGN)
          ((MCOND) |$dbg_wrt_states|
           (($PRINT) "in take_derivative_wrt_scalar_stateSV2 EXAM term"
            $NT0 "out of" $LT0 "now there are"
            ((MCOND) ((MNOT) (($NUMBERP) |$der0|)) (($LENGTH) |$der0|)
             T 0.)
            "terms")
           T
           ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
            (($PRINT)
             "in take_derivative_wrt_scalar_stateSV2 EXAM term" $NT0
             "(step 100) out of" $LT0)
            T $FALSE))
          ((MSETQ) |$NIused| 0.)
          ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
          ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
           ((MCOND)
            ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
            ((MPROGN)
             ((MSETQ) |$tmp_DER0|
              (($TAKE_DERIVATIVE_WRT_STATE) $NR0
               (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
             |$end_nr_loop|)
            T $FALSE))
          ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
          |$end_t0_loop|)))
       T
       ((MPROGN) ((MSETQ) |$der0| $TERM0)
        ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
         ((MCOND)
          ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
          ((MPROGN)
           ((MCOND) |$dbg_wrt_states|
            (($PRINT)
             "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
             |$der0| "derivative wrt r=" $NR0 "and"
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
            T $FALSE)
           ((MSETQ) |$der0|
            (($TAKE_DERIVATIVE_WRT_STATE) $NR0
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
           |$end_single|)
          T $FALSE))))
      ((MRETURN) |$der0|)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV2| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_scalar_stateSV2|) $SCALARS_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_scalar_stateSV2|
         |$take_derivative_wrt_scalar_stateSV2| NOUN) 
(DEFPROP $CONTRACT_PAIRS_IN_ONE_TERM %CONTRACT_PAIRS_IN_ONE_TERM VERB) 
(MDEFPROP $CONTRACT_PAIRS_IN_ONE_TERM
    ((LAMBDA) ((MLIST) $UTERM0)
     ((MPROG)
      ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0 $NPOW0
       $OP0 $IND0 $NFAC0 $NR0 $NS0)
      ((MSETQ) $UTERM00 $UTERM0)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
       ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
       ((MRETURN) $UTERM0) T $FALSE)
      ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
      ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_contract| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
            ((MNOT) ((MEQUAL) $NPOW0 2.)))
           (($ERROR) "the power must be 2!! wrong term=" $UTERM0) T
           $FALSE)
          ((MCOND) ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
           ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MCOND) ((MEQUAL) $OP0 $LA)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE)
          ((MCOND) ((MEQUAL) $OP0 |$Sk|)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE)
          ((MCOND) ((MEQUAL) $OP0 $K)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE))
         T
         ((MCOND)
          ((MAND) $ISOP0
           (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
          ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
           ((MCOND)
            ((MNOT)
             (($IS) ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
            ((MPROGN)
             ((MSETQ) $OTHERFAC0 (($ASSOC) $IND0 $LIST_INDEX_FACS0))
             ((MSETQ) $NR0 (($INPART) $FAC0 1.))
             ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
             ((MCOND) ((MLEQP) $NR0 $NS0)
              ((MSETQ) $CTERM0
               ((MTIMES) $CTERM0
                ((MQAPPLY)
                 (($CONCAT) (($INPART) $FAC0 0.)
                  (($INPART) $OTHERFAC0 0.))
                 $NR0 (($INPART) $FAC0 2.) $NS0
                 (($INPART) $OTHERFAC0 2.))))
              T
              ((MSETQ) $CTERM0
               ((MTIMES) $CTERM0
                ((MQAPPLY)
                 (($CONCAT) (($INPART) $OTHERFAC0 0.)
                  (($INPART) $FAC0 0.))
                 $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                 (($INPART) $FAC0 2.)))))
             ((MSETQ) $LIST_INDEX_FACS0
              (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0) $LIST_INDEX_FACS0)))
            T
            ((MSETQ) $LIST_INDEX_FACS0
             (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
          T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
        |$end_fac_loop|))
      ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
       ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
       ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
      ((MRETURN) $CTERM0)))
    MEXPR) 
(DEFPROP $CONTRACT_PAIRS_IN_ONE_TERM $ANY FUNCTION-MODE) 
(ADD2LNC '(($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0) $FUNCTIONS) 
(DEFPROP %CONTRACT_PAIRS_IN_ONE_TERM $CONTRACT_PAIRS_IN_ONE_TERM NOUN) 
(DEFPROP $CONTRACT_PAIRS %CONTRACT_PAIRS VERB) 
(MDEFPROP $CONTRACT_PAIRS
    ((LAMBDA) ((MLIST) |$utermS0|)
     ((MPROG) ((MLIST) $SUM0)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
       ((MPROGN) ((MSETQ) $SUM0 0.)
        ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
         ((MSETQ) $SUM0
          ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
       T ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
      ((MRETURN) $SUM0)))
    MEXPR) 
(DEFPROP $CONTRACT_PAIRS $ANY FUNCTION-MODE) 
(ADD2LNC '(($CONTRACT_PAIRS) |$utermS0|) $FUNCTIONS) 
(DEFPROP %CONTRACT_PAIRS $CONTRACT_PAIRS NOUN) 
(DEFPROP $TRUE_XX %TRUE_XX VERB) 
(MDEFPROP $TRUE_XX
    ((LAMBDA) ((MLIST) $R $S)
     ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))
    MEXPR) 
(DEFPROP $TRUE_XX $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_XX) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_XX $TRUE_XX NOUN) 
(DEFPROP |$otherN| |%otherN| VERB) 
(MDEFPROP |$otherN|
    ((LAMBDA) ((MLIST) $M $N)
     ((MCOND)
      ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
       ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
      3. T
      ((MCOND)
       ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
        ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
       2. T
       ((MCOND)
        ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
         ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
        1. T $FALSE))))
    MEXPR) 
(DEFPROP |$otherN| $BOOLEAN FUNCTION-MODE) 
(ADD2LNC '((|$otherN|) $M $N) $FUNCTIONS) 
(DEFPROP |%otherN| |$otherN| NOUN) 
(DEFPROP $COMPUTE_PP3 %COMPUTE_PP3 VERB) 
(MDEFPROP $COMPUTE_PP3
    ((LAMBDA) ((MLIST) ((MLIST) |$n|))
     ((MPROG)
      ((MDO) $M 1. NIL NIL |$nn| NIL
       ((MDO) $N 1. NIL NIL |$nn| NIL
        ((MCOND) ((MEQUAL) $M $N)
         ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
          ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))) $AP))
         T
         ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
          ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
           ((MPLUS)
            ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
            ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
            ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))
    MEXPR) 
(DEFPROP $COMPUTE_PP3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_PP3) ((MLIST) |$n|)) $FUNCTIONS) 
(MDEFPROP $COMPUTE_PP3 T MLEXPRP) 
(DEFPROP %COMPUTE_PP3 $COMPUTE_PP3 NOUN) 
(DEFPROP $PP3ONSHELL %PP3ONSHELL VERB) 
(MDEFPROP $PP3ONSHELL
    ((LAMBDA) ((MLIST) $M $N) (($NUM_PP3 ARRAY) $M $N)) MEXPR) 
(DEFPROP $PP3ONSHELL $ANY FUNCTION-MODE) 
(ADD2LNC '(($PP3ONSHELL) $M $N) $FUNCTIONS) 
(DEFPROP %PP3ONSHELL $PP3ONSHELL NOUN) 
(DEFPROP $TRUE_GF_XX3 %TRUE_GF_XX3 VERB) 
(MDEFPROP $TRUE_GF_XX3
    ((LAMBDA) ((MLIST) $R $S) (($NUM_XX3 ARRAY) $R $S)) MEXPR) 
(DEFPROP $TRUE_GF_XX3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_GF_XX3) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_GF_XX3 $TRUE_GF_XX3 NOUN) 
(DEFPROP $GF_XX3 %GF_XX3 VERB) 
(MDEFPROP $GF_XX3
    ((LAMBDA) ((MLIST) $M $N)
     ((MCOND) ((MEQUAL) $M 1.) |$x1| T
      ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
       ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
        |$x3|))))
    MEXPR) 
(DEFPROP $GF_XX3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($GF_XX3) $M $N) $FUNCTIONS) 
(DEFPROP %GF_XX3 $GF_XX3 NOUN) 
(DSKSETQ $COMPUTE_PP4 '$COMPUTE_PP4) 
(DEFPROP $COMPUTE_PP4 %COMPUTE_PP4 VERB) 
(MDEFPROP $COMPUTE_PP4
    ((LAMBDA) ((MLIST) ((MLIST) |$n|))
     ((MPROG)
      ((MDO) $M 1. NIL NIL |$nn| NIL
       ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
        ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))) $AP)))
      ((MSETQ) |$Mu|
       ((MPLUS)
        ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
        ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Ms|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Mt|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
       (($RATSIMP)
        ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
         ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
          ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
      ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Ms|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Mt|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
       (($RATSIMP)
        ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
         ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.) ((MMINUS) 2.)
          ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))
    MEXPR) 
(DEFPROP $COMPUTE_PP4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_PP4) ((MLIST) |$n|)) $FUNCTIONS) 
(MDEFPROP $COMPUTE_PP4 T MLEXPRP) 
(DEFPROP %COMPUTE_PP4 $COMPUTE_PP4 NOUN) 
(DEFPROP $PP4ONSHELL %PP4ONSHELL VERB) 
(MDEFPROP $PP4ONSHELL
    ((LAMBDA) ((MLIST) $M $N) (($NUM_PP4 ARRAY) $M $N)) MEXPR) 
(DEFPROP $PP4ONSHELL $ANY FUNCTION-MODE) 
(ADD2LNC '(($PP4ONSHELL) $M $N) $FUNCTIONS) 
(DEFPROP %PP4ONSHELL $PP4ONSHELL NOUN) 
(DEFPROP $COMPUTE_XX4 %COMPUTE_XX4 VERB) 
(MDEFPROP $COMPUTE_XX4
    ((LAMBDA) ((MLIST))
     ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
      (($REMARRAY) $NUM_XX4)
      ((MSETQ) $GF_X_RULES
       ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
      ((MSETQ) $EQ_XX40
       ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
        ((MEQUAL) |$om|
         ((MQUOTIENT)
          ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
           (($XX) 1. 3.))
          (($XX) 2. 4.)))))
      ((MSETQ) $EQ_XX40
       ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
        ((MEQUAL)
         ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.) (($XX) 2. 4.))
         ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
      ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
      ((MSETQ) $SO_X13
       (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
      ((MSETQ) $XX4_LIST
       (($MAKELIST)
        (($MAKELIST)
         ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S)) $S
         ((MPLUS) $R 1.) |$nn|)
        $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
      ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
      ((MSETQ) $XX4_LIST
       (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
      ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
      ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
       (($MAP) ":" ((MLIST) (($LHS) $GFXX0)) ((MLIST) (($RHS) $GFXX0))))
      ((MSETQ) |$dx3_dOM| (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
      ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES)) |$xx4_done|))
    MEXPR) 
(DEFPROP $COMPUTE_XX4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_XX4)) $FUNCTIONS) 
(DEFPROP %COMPUTE_XX4 $COMPUTE_XX4 NOUN) 
(DEFPROP $TRUE_GF_XX4 %TRUE_GF_XX4 VERB) 
(MDEFPROP $TRUE_GF_XX4
    ((LAMBDA) ((MLIST) $R $S) (($NUM_XX4 ARRAY) $R $S)) MEXPR) 
(DEFPROP $TRUE_GF_XX4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_GF_XX4) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_GF_XX4 $TRUE_GF_XX4 NOUN) 
(DEFPROP |$check_cyc_A_234| |%check_cyc_A_234| VERB) 
(MDEFPROP |$check_cyc_A_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
        ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
        ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
        ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
        ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
        ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
        ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
        ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
        ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
        ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
        ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
        ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_cyc_A_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_cyc_A_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_cyc_A_234| |$check_cyc_A_234| NOUN) 
(DEFPROP |$cyc_A_234| |%cyc_A_234| VERB) 
(MDEFPROP |$cyc_A_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
        ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
        ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$cyc_A_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$cyc_A_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%cyc_A_234| |$cyc_A_234| NOUN) 
(DEFPROP |$check_cyc_gfA_234| |%check_cyc_gfA_234| VERB) 
(MDEFPROP |$check_cyc_gfA_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
        ((MEQUAL) |$om| ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_cyc_gfA_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_cyc_gfA_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_cyc_gfA_234| |$check_cyc_gfA_234| NOUN) 
(DEFPROP |$cyc_gfA_234| |%cyc_gfA_234| VERB) 
(MDEFPROP |$cyc_gfA_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST)
        ((MEQUAL) |$om| ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
       $AMP00)))
    MEXPR) 
(DEFPROP |$cyc_gfA_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$cyc_gfA_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%cyc_gfA_234| |$cyc_gfA_234| NOUN) 
(DEFPROP |$check_swap_A_23| |%check_swap_A_23| VERB) 
(MDEFPROP |$check_swap_A_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
        ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_swap_A_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_swap_A_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_swap_A_23| |$check_swap_A_23| NOUN) 
(DEFPROP |$swap_A_23| |%swap_A_23| VERB) 
(MDEFPROP |$swap_A_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
        ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$swap_A_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$swap_A_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%swap_A_23| |$swap_A_23| NOUN) 
(DEFPROP |$swap_gfA_23| |%swap_gfA_23| VERB) 
(MDEFPROP |$swap_gfA_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE) ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$swap_gfA_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$swap_gfA_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%swap_gfA_23| |$swap_gfA_23| NOUN) 
(DEFPROP $TEST_MEASURE %TEST_MEASURE VERB) 
(MDEFPROP $TEST_MEASURE
    ((LAMBDA) ((MLIST) |$l1| |$l2| |$l3| |$l4|)
     ((MPROG) ((MSETQ) |$nn| 4.)
      (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
      ((MSETQ) $GH_00
       ((MQUOTIENT) 1.
        ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
      ((MSETQ) |$tttt_00|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
           ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
           ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
      ((MSETQ) |$tttt_00|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
      ((MSETQ) $GH_0P
       (($FACTOR)
        (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) (($XX) 1. 2.)
          ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.)) (($XX) 1. 3.)
           (($XX) 2. 4.))))))
      ((MSETQ) |$TTTT_0p|
       (($FACTOR)
        (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) (($XX) 1. 2.)
          ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.)) (($XX) 1. 3.)
           (($XX) 2. 4.))))))
      ((MSETQ) |$TTTT_pp|
       (($FACTOR)
        (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.))))
      ((MSETQ) |$gh_TTT0|
       (($FACTOR)
        (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
         ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTT|
       (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))
    MEXPR) 
(DEFPROP $TEST_MEASURE $ANY FUNCTION-MODE) 
(ADD2LNC '(($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|) $FUNCTIONS) 
(DEFPROP %TEST_MEASURE $TEST_MEASURE NOUN) 
(DEFPROP $ORDERXX %ORDERXX VERB) 
(MDEFPROP $ORDERXX
    ((LAMBDA) ((MLIST) $R $S)
     ((MCOND) ((MEQUAL) $R $S) 0. T
      ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
       ((MMINUS) (($XX) $S $R)))))
    MEXPR) 
(DEFPROP $ORDERXX $ANY FUNCTION-MODE) 
(ADD2LNC '(($ORDERXX) $R $S) $FUNCTIONS) 
(DEFPROP %ORDERXX $ORDERXX NOUN) 
(DEFPROP $ORDERPP %ORDERPP VERB) 
(MDEFPROP $ORDERPP
    ((LAMBDA) ((MLIST) $R $S)
     ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))
    MEXPR) 
(DEFPROP $ORDERPP $ANY FUNCTION-MODE) 
(ADD2LNC '(($ORDERPP) $R $S) $FUNCTIONS) 
(DEFPROP %ORDERPP $ORDERPP NOUN) 
(DEFPROP $TRUE_KK %TRUE_KK VERB) 
(MDEFPROP $TRUE_KK
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))
    MEXPR) 
(DEFPROP $TRUE_KK $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_KK) $R $M $S $N) $FUNCTIONS) 
(DEFPROP %TRUE_KK $TRUE_KK NOUN) 
(DEFPROP |$true_Skk| |%true_Skk| VERB) 
(MDEFPROP |$true_Skk|
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
      (($SUM)
       ((MTIMES) (($ORDERPP) $T $S) ((MEXPT) (($ORDERXX) $R $T) $M)) $T
       1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_Skk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_Skk|) $R $M $S $N) $FUNCTIONS) 
(DEFPROP |%true_Skk| |$true_Skk| NOUN) 
(DEFPROP |$true_kSk| |%true_kSk| VERB) 
(MDEFPROP |$true_kSk|
    ((LAMBDA) ((MLIST) $S $N $R $M)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
      (($SUM)
       ((MTIMES) (($ORDERPP) $T $S) ((MEXPT) (($ORDERXX) $R $T) $M)) $T
       1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_kSk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_kSk|) $S $N $R $M) $FUNCTIONS) 
(DEFPROP |%true_kSk| |$true_kSk| NOUN) 
(DEFPROP |$true_SkSk| |%true_SkSk| VERB) 
(MDEFPROP |$true_SkSk|
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
      (($SUM)
       (($SUM)
        ((MTIMES) (($ORDERPP) $T $U) ((MEXPT) (($ORDERXX) $R $T) $M)
         ((MEXPT) (($ORDERXX) $S $U) $N))
        $T 1. |$nn|)
       $U 1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_SkSk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_SkSk|) $R $M $S $N) $FUNCTIONS) 
(DEFPROP |%true_SkSk| |$true_SkSk| NOUN) 
(DEFPROP $FROM_STATE_TO_ADDEND_LIST %FROM_STATE_TO_ADDEND_LIST VERB) 
(MDEFPROP $FROM_STATE_TO_ADDEND_LIST
    ((LAMBDA) ((MLIST) $STATE0)
     ((MPROG)
      ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T $FALSE)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
       ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
      ((MSETQ) $LIST0
       (($MAKELIST) (($INPART) $STATE0 $T) $T 1. (($LENGTH) $STATE0)))
      ((MRETURN) $LIST0)))
    MEXPR) 
(DEFPROP $FROM_STATE_TO_ADDEND_LIST $ANY FUNCTION-MODE) 
(ADD2LNC '(($FROM_STATE_TO_ADDEND_LIST) $STATE0) $FUNCTIONS) 
(DEFPROP %FROM_STATE_TO_ADDEND_LIST $FROM_STATE_TO_ADDEND_LIST NOUN) 
(DEFPROP $EXTRACT_AND_NORMALIZE_COEFFS %EXTRACT_AND_NORMALIZE_COEFFS
         VERB) 
(MDEFPROP $EXTRACT_AND_NORMALIZE_COEFFS
    ((LAMBDA) ((MLIST) $LIST_OF_LISTS_OF_SUBSTATES0)
     ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
      ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
       ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
        ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
         ((MPROGN) ((MSETQ) $S00 $S0)
          ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
           ((MPROGN) ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
            ((MCOND) ((MGREATERP) $POW0 0.)
             ((MSETQ) $S00
              ((MTIMES)
               ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
               ((MEXPT)
                ((MQUOTIENT) 1.
                 ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                $POW0)))
             T $FALSE)
            ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
            ((MCOND) ((MGREATERP) $POW0 0.)
             ((MSETQ) $S00
              ((MTIMES)
               ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
               ((MEXPT)
                ((MQUOTIENT) 1.
                 ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                $POW0)))
             T $FALSE)))
          ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
           ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
            ((MPROGN) ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
             ((MCOND) ((MGREATERP) $POW0 0.)
              ((MSETQ) $S00
               ((MTIMES)
                ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                ((MEXPT)
                 ((MQUOTIENT)
                  ((MQUOTIENT) ((MMINUS) 1.)
                   ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                  ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                 $POW0)))
              T $FALSE))))
          ((MCOND)
           ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
            ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
           (($ERROR)
            "extract_and_normalize_coeffs cannot compute normalized coeff from"
            $S0 "left over is" $S00)
           T $FALSE)
          ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
        ((MSETQ) $COEFFS_LIST0 (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
      ((MRETURN) $COEFFS_LIST0)))
    MEXPR) 
(DEFPROP $EXTRACT_AND_NORMALIZE_COEFFS $ANY FUNCTION-MODE) 
(ADD2LNC '(($EXTRACT_AND_NORMALIZE_COEFFS)
           $LIST_OF_LISTS_OF_SUBSTATES0)
         $FUNCTIONS) 
(DEFPROP %EXTRACT_AND_NORMALIZE_COEFFS $EXTRACT_AND_NORMALIZE_COEFFS
         NOUN) 
(DEFPROP |$amplitudeN4V1| |%amplitudeN4V1| VERB) 
(MDEFPROP |$amplitudeN4V1|
    ((LAMBDA) ((MLIST) $STATES_LIST0)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) |$Partials0|
            (($ENDCONS)
             ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4) $LIST_OF_SUBSTATES0
              $PARTIAL_AMP0)
             |$Partials0|))
           ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$amplitudeN4V1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$amplitudeN4V1|) $STATES_LIST0) $FUNCTIONS) 
(DEFPROP |%amplitudeN4V1| |$amplitudeN4V1| NOUN) 
(DEFPROP |$amplitudeN4V1_list| |%amplitudeN4V1_list| VERB) 
(MDEFPROP |$amplitudeN4V1_list|
    ((LAMBDA) ((MLIST) $STATES_LIST0 $CHECKPOINT_SAVE_FILENAME)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MPROGN)
        ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
         ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
          ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
           ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
            (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
             $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
             (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
             (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
             "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
            ((MSETQ) $LIST_OF_SUBSTATES0
             ((MLIST)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
            (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
            ((MSETQ) $SL0
             (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
              $LIST_OF_SUBSTATES0))
            ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
            ((MSETQ) $NAS_LIST0
             (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
            ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
            ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
            ((MSETQ) $ULPS0
             ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
            ((MSETQ) $ULPS_LIST0
             (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
            ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
            ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
            ((MSETQ) $EI0
             (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
            ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
            ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
            (($PRINT)
             "Computed the expression on which we must act with derivatives in"
             ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
            ((MSETQ) $PARTIAL_AMP0
             ((MTIMES)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
               $NA1)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
               $NA2)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
               $NA3)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
               $NA4)
              ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
            ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
            (($PRINT)
             "Taken the derivatives and computed the partial amplitude in"
             ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
              |$Partials0|))
            |$end_3_loops|))))
        (($SAVE)
         (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_" (($STRING) $NA1)
          ".lisp")
         $NA1 $STATES_LIST0 |$Partials0|)
        |$end_na1_loop|))
      ((MRETURN) |$Partials0|)))
    MEXPR) 
(DEFPROP |$amplitudeN4V1_list| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$amplitudeN4V1_list|) $STATES_LIST0
           $CHECKPOINT_SAVE_FILENAME)
         $FUNCTIONS) 
(DEFPROP |%amplitudeN4V1_list| |$amplitudeN4V1_list| NOUN) 
(DEFPROP |$gf_amplitudeN4V1| |%gf_amplitudeN4V1| VERB) 
(MDEFPROP |$gf_amplitudeN4V1|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0
            (($RATSIMP)
             (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)
              ((MEQUAL) $XX $TRUE_GF_XX4))))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V1| |$gf_amplitudeN4V1| NOUN) 
(DEFPROP |$gf_amplitudeN4V2| |%gf_amplitudeN4V2| VERB) 
(MDEFPROP |$gf_amplitudeN4V2|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| |$Mt|))
           ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp the amplitude"
            ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
           ((MSETQ) $MAXNSNT0
            ((MPLUS)
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              (($SUM)
               (($SUM) ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                2. (($LENGTH) (($SL0 ARRAY) $NR0)))
               $NR0 1. |$nn0|))))
           ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
            ((MPROGN)
             ((MSETQ) |$Ms_proj_amp0|
              (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| $NS0))
             ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
              ((MDO) $NT0 0. NIL NIL
               ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
               ((MPROGN)
                (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                 "terms")
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATSIMP)
                  (($EV) |$Mt_Ms_proj_amp0|
                   ((MEQUAL) $XX $TRUE_GF_XX4))))
                ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                 ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                  ((MTIMES) |$Mt_Ms_proj_amp0| ((MEXPT) |$Ms| $NS0)
                   ((MEXPT) |$Mt| $NT0))))))
              T $FALSE)))
           ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude fully gauge fixed in"
            ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp-ed the amplitude in"
            ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6)) "s")
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V2| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V2| |$gf_amplitudeN4V2| NOUN) 
(DEFPROP |$gf_amplitudeN4V2_1| |%gf_amplitudeN4V2_1| VERB) 
(MDEFPROP |$gf_amplitudeN4V2_1|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| |$Mt|))
           ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratexpand the amplitude"
            ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
            "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
            "terms")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
           ((MSETQ) $MAXNSNT0
            ((MPLUS)
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              (($SUM)
               (($SUM) ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                2. (($LENGTH) (($SL0 ARRAY) $NR0)))
               $NR0 1. |$nn0|))))
           ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
            ((MPROGN)
             ((MSETQ) |$Ms_proj_amp0|
              (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| $NS0))
             ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
              ((MDO) $NT0 0. NIL NIL
               ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
               ((MPROGN)
                (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                 "terms")
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATSIMP)
                  (($EV) |$Mt_Ms_proj_amp0|
                   ((MEQUAL) $XX $TRUE_GF_XX4))))
                ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                 ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                  ((MTIMES) |$Mt_Ms_proj_amp0| ((MEXPT) |$Ms| $NS0)
                   ((MEXPT) |$Mt| $NT0))))))
              T $FALSE)))
           ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude fully gauge fixed in"
            ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp-ed the amplitude in"
            ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6)) "s")
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V2_1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V2_1| |$gf_amplitudeN4V2_1| NOUN) 
(DEFPROP |$SetStates| |%SetStates| VERB) 
(MDEFPROP |$SetStates|
    ((LAMBDA) ((MLIST) |$dd0|)
     ((MPROG) ((MSETQ) |$Lev0| 2.)
      ((MSETQ) |$Null2|
       (($EV)
        ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
         ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
         ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
         ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Lev0| 3.)
      ((MSETQ) |$Null3|
       (($EV)
        ((MPLUS)
         ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.) |$dd|)
         ((MMINUS)
          ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.) |$dd|))
         ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
         ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 1.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
         ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 2. 0.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 3.))
         ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$dd| |$dd0|)))
      ((MSETQ) |$Lev0| 4.)
      ((MSETQ) |$S4z|
       ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
        ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 5742. (($P) 2. 2.))
        ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
      ((MSETQ) |$S4m|
       ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
        ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 2268. (($P) 2. 2.))
        ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
        ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$S4r1|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
          (($P) 3. 1.) |$d|)
         ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.) |$d|)
         ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
          (($P) 3. 1.))
         ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 0.) 4.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$S4r2|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.) ((MEXPT) |$d| 2.))
         ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.) ((MEXPT) |$d| 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.) |$d|)
         ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.) |$d|)
         ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 4. 0.))
         ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
         ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
         ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.))
         ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
         ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 2. 1.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 2. 1.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$S4r3|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.) ((MEXPT) |$d| 2.))
         ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.) ((MEXPT) |$d| 2.))
         ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.) |$d|)
         ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 3. 1.))
         ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
         ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.))
         ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4r1|
       (($EV)
        ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
         ((MTIMES) 624. (($P) 3. 1.))
         ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 936. (($P) 2. 2.))
         ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
         ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES)
          ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
           ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
      ((MSETQ) |$Null4r2|
       ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
        ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 4050. (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$Null4g|
       (($EV)
        ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|) 2.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|) 8.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|) 6.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|) 72.)
         ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
         ((MTIMES) 6. (($P) 3. 1.))
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
         ((MTIMES) 3. (($P) 2. 2.))
         ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
         ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
         ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
         ((MQUOTIENT)
          ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)) 6.)
         ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.)) 72.))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4cr|
       ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
        ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$S6m|
       ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
        ((MTIMES) 28320. (($P) 5. 1.))
        ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 82400. (($P) 3. 3.))
        ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
      ((MSETQ) |$S6z|
       ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
        ((MTIMES) 1177320. (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
        ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) 929500. (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
        ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.))
        ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
      ((MSETQ) |$Null6r16|
       ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
        ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
        ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 3074625000. (($P) 3. 3.))
        ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.))
        ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
        ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
      ((MSETQ) |$Null6g|
       (($EV)
        ((MPLUS) ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
         ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
         ((MQUOTIENT) ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
         ((MQUOTIENT)
          ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|)) 4.)
         ((MQUOTIENT) ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|)
          168.)
         ((MQUOTIENT)
          ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.) |$d|)
          280.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
         ((MQUOTIENT) ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
         ((MQUOTIENT)
          ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|)) 3.)
         ((MQUOTIENT)
          ((MMINUS)
           ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
          3.)
         ((MQUOTIENT) ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|)
          378.)
         ((MQUOTIENT)
          ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.) |$d|)
          1260.)
         ((MQUOTIENT)
          ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.) |$d|)
          945.)
         ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|) 4.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|) 4.)
         ((MQUOTIENT) ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|)
          2520.)
         ((MQUOTIENT)
          ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 2. 0.) 2.) |$d|)
          140.)
         ((MQUOTIENT)
          ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.) |$d|)
          252.)
         ((MQUOTIENT) ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|)
          7560.)
         ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.))) 18.)
         ((MTIMES) 110. (($P) 5. 1.))
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
         ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.)) 7.)
         ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.)) 12.)
         ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
         ((MQUOTIENT)
          ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)) 70.)
         ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
         ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.)) 7.)
         ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
         ((MQUOTIENT)
          ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)) 7.)
         ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.)) 54.)
         ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.)) 6.)
         ((MQUOTIENT)
          ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
          1260.)
         ((MQUOTIENT)
          ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)) 3.)
         ((MQUOTIENT)
          ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.))
          3780.)
         ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)) 14.)
         ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
         ((MQUOTIENT)
          ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)) 28.)
         ((MQUOTIENT)
          ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.)) 420.)
         ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.)) 45.)
         ((MQUOTIENT)
          ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 2. 0.) 2.))
          280.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.))
          2.)
         ((MQUOTIENT)
          ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
           (($P) 2. 0.))
          140.)
         ((MQUOTIENT)
          ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)) 630.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 1. 1.) 2.))
          2.)
         ((MQUOTIENT)
          ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.)) 420.)
         ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
          37800.))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Lev0| 8.)
      ((MSETQ) |$S8m1|
       ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
        ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
        ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) 8289945720. (($P) 6. 2.))
        ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
        ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 5. 0.))
        ((MTIMES) 8399122200. (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 1.))
        ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 1.))
        ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 4515839300.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 300059350. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
        ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2066129100.) ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 47098800. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
      ((MSETQ) |$S8m2|
       ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
        ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
        ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) 51399096. (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
        ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
        ((MTIMES) 46431000. (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 1.))
        ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 1903750. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
      ((MSETQ) |$S8z1|
       ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
        ((MTIMES) 419373360. (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 6188984592. (($P) 5. 3.))
        ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 20048000. (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 8144150. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 2.))
        ((MTIMES) 23738400. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
      ((MSETQ) |$S8z2|
       ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
        ((MTIMES) 359941680. (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 5264441616. (($P) 5. 3.))
        ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 17416000. (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6809950. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 2.))
        ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 2. 2.))
        ((MTIMES) 20437200. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.))))
      ((MSETQ) |$S10z1|
       ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
        ((MTIMES) 94471732800. (($P) 9. 1.))
        ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
        ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 8. 0.))
        ((MTIMES) 1017474393600. (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1805580000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
        ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.) (($P) 6. 0.))
        ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 6. 0.))
        ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) 607282147584. (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 20082748000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 3.))
        ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 36082698000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 23408646912.) ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 5. 0.))
        ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 3.))
        ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 2.))
        ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
        ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 28894320000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 771289485750.) ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
        ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.) (($P) 4. 1.))
        ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
        ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 11311477275. (($P) 1. 1.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 4. 0.))
        ((MTIMES) 612360000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 3.))
        ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
        ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 575909838000.) ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 2.))
        ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 816480000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 2.))
        ((MTIMES) 27552406000. (($P) 2. 0.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 34574400000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 11854080000.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 3. 1.))
        ((MTIMES) 493920000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 40166544600. (($P) 2. 2.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
        ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.) (($P) 2. 2.))))
      ((MSETQ) |$S10z2|
       ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
        ((MTIMES) 65112321600. (($P) 9. 1.))
        ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
        ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 8. 0.))
        ((MTIMES) 690708211200. (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
        ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 2261880000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.) (($P) 6. 0.))
        ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 6. 0.))
        ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) 376838832384. (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
        ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 2.))
        ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 2.))
        ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 11114538000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 24356973312.) ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 5. 0.))
        ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 6161648325.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 14804370000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1210524000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 6667920000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 359389840950.) ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
        ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.) (($P) 4. 1.))
        ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 1210524000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 3.))
        ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 338354074800.) ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 2.))
        ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
        ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 16134720000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) 18276010200. (($P) 2. 2.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 493920000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))))
      ((MSETQ) |$S103z|
       ((MPLUS) ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
        ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
        ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) 36360611332200. (($P) 8. 2.))
        ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 8. 0.))
        ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1631223468000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) 372093476932800. (($P) 6. 4.))
        ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 6. 2.))
        ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
         (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 540966535200.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 6. 0.))
        ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 1170019452000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 2.))
        ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 5. 1.))
        ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 4662858416400.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 66919708800.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 5. 0.))
        ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.) (($P) 5. 0.))
        ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 66919708800.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 805050582525.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 4.))
        ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 9453628800.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 4. 3.))
        ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 4. 2.))
        ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 40416163200.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 237200140800.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 112702665600.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
         (($P) 4. 1.))
        ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 4. 1.))
        ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 161245123200.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 4. 1.))
        ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 232452259200. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 324362765475. (($P) 1. 1.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 811066032000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 7740984220200.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 3.))
        ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 185345126400.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 430303104000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 3. 3.))
        ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 3. 3.))
        ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 437098032000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) 296415302400. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 2.))
        ((MTIMES) 37933056000. (($P) 1. 0.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 270273024000.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 552463430400.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 3. 1.))
        ((MTIMES) 300421900800. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
         ((MEXPT) (($P) 3. 0.) 3.))
        ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 441839664000. (($P) 1. 0.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 0.))
        ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 14224896000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 10668672000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 8001504000.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 99574272000.) ((MEXPT) (($P) 1. 1.) 3.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 3.))
        ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 16003008000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 4.))
        ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 0.) 3.))))
      |$states_defined|))
    MEXPR) 
(DEFPROP |$SetStates| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SetStates|) |$dd0|) $FUNCTIONS) 
(DEFPROP |%SetStates| |$SetStates| NOUN) 
(DEFPROP |$SSSSstep0| |%SSSSstep0| VERB) 
(MDEFPROP |$SSSSstep0|
    ((LAMBDA)
     ((MLIST) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4| |$l4|
      |$dd0|)
     ((MPROG) ((MLIST) |$d|)
      ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
      ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
      ((MSETQ) |$Asss|
       ((|$gf_amplitudeN4V2|) ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
        ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
      ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
      (($PRINT) "Step0: amplitude computation time"
       ((MPLUS) $TI1 ((MMINUS) $TI0)))
      ((MRETURN) |$Asss|)))
    MEXPR) 
(DEFPROP |$SSSSstep0| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
           |$l4| |$dd0|)
         $FUNCTIONS) 
(DEFPROP |%SSSSstep0| |$SSSSstep0| NOUN) 
(DEFPROP |$SSSSstep1| |%SSSSstep1| VERB) 
(MDEFPROP |$SSSSstep1| ((LAMBDA) ((MLIST) |$AmpS40|) |$AmpS40|) MEXPR) 
(DEFPROP |$SSSSstep1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SSSSstep1|) |$AmpS40|) $FUNCTIONS) 
(DEFPROP |%SSSSstep1| |$SSSSstep1| NOUN) 
(DEFPROP |$gf_SSSSV3| |%gf_SSSSV3| VERB) 
(MDEFPROP |$gf_SSSSV3|
    ((LAMBDA)
     ((MLIST) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4| |$l4|
      |$dd0|)
     ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
      (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
      ((MSETQ) |$Assss0|
       ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
        |$l4| |$dd0|))
      ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
      ((MSETQ) |$f_Assss|
       (($RATSIMP)
        (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
      (($PRINT) "simplification computation time"
       ((MPLUS) $TI2 ((MMINUS) $TI1)))
      ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
      (($PRINT) "computation times" $TI0 $TI1 $TI2)
      ((MSETQ) $GH_0
       ((MQUOTIENT) 1.
        ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
      ((MSETQ) |$tttt0|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
      ((MSETQ) |$tttt|
       (($FACTOR)
        (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTTT|
       (($FACTOR)
        (($EV) ((MTIMES) $GH_0 |$tttt0|) ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTTT_dx3|
       (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
      (($PRINT) "factors from ghosts and momenta and measure"
       |$gh_TTTT_dx3|)
      ((MSETQ) $FINAL_AMP_DX
       (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
      ((MRETURN)
       ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
        (($FACTOR) |$dx3_dOM|)))))
    MEXPR) 
(DEFPROP |$gf_SSSSV3| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
           |$l4| |$dd0|)
         $FUNCTIONS) 
(DEFPROP |%gf_SSSSV3| |$gf_SSSSV3| NOUN) 
(DSKSETQ $NUM_XX3 '$NUM_XX3) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_XX3) 
(MREMPROP '$NUM_XX3 'ARRAY) 
(MPUTPROP '$NUM_XX3 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2. NIL NIL (((1. 3.) . |$Xi|))
      (((1. 2.) (MTIMES SIMP)
        ((MEXPT SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$Xi|)) -1.)
        |$Xi|)
       ((2. 3.) . 1.)))) 
(ADD2LNC '$NUM_XX3 $ARRAYS) 
(DSKSETQ |$usedLevels0| '|$usedLevels0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$usedLevels0| 'HASHAR) 
(MPUTPROP '|$usedLevels0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MLIST) 6.) ((MLIST)) ((MLIST)) ((MLIST)) |#####|)) 
(ADD2LNC '|$usedLevels0| $ARRAYS) 
(DSKSETQ |$usedLevelsPowers0| '|$usedLevelsPowers0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$usedLevelsPowers0| 'HASHAR) 
(MPUTPROP '|$usedLevelsPowers0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MLIST) 6. 1.) ((MLIST)) ((MLIST)) ((MLIST)) |#####|)) 
(ADD2LNC '|$usedLevelsPowers0| $ARRAYS) 
(DSKSETQ |$noAlphas0| '|$noAlphas0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$noAlphas0| 'HASHAR) 
(MPUTPROP '|$noAlphas0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA '(|#####| 1. 0. 0. 0. |#####|)) 
(ADD2LNC '|$noAlphas0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$explK0| 'HASHAR) 
(MPUTPROP '|$explK0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MTIMES SIMP) ((|$l| SIMP) 1. 6.) (($L SIMP) 1. 6.)) 0.
              0. 0. |#####|)) 
(ADD2LNC '|$explK0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$explD0| 'HASHAR) 
(MPUTPROP '|$explD0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6. 6.) 
(FILLARRAY AAAAA
    '(|#####| |#####| |#####| |#####| |#####| |#####| |#####| |#####|
              0. 0. 0. |#####| |#####| |#####| |#####| 0. 0. |#####|
              |#####| |#####| |#####| |#####| 0. |#####| |#####|
              |#####| |#####| |#####| |#####| |#####| |#####| |#####|
              |#####| |#####| |#####| |#####|)) 
(ADD2LNC '|$explD0| $ARRAYS) 
(DSKSETQ |$s| '|$s|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$s|) 
(MREMPROP '|$s| 'ARRAY) 
(MPUTPROP '|$s| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 4. 1. (((4.) (|$k| SIMP) 4.))
      (((1.) (MPLUS SIMP) ((|$k| SIMP) 1.)
        ((MTIMES SIMP) ((|$d| SIMP) 1. 2.) (($X SIMP) 2.))
        ((MTIMES SIMP) ((|$d| SIMP) 1. 3.) (($X SIMP) 3.))
        ((MTIMES SIMP) ((|$d| SIMP) 1. 4.) (($X SIMP) 4.))))
      (((2.) (MPLUS SIMP) ((|$k| SIMP) 2.)
        ((MTIMES SIMP) ((|$d| SIMP) 2. 3.) (($X SIMP) 3.))
        ((MTIMES SIMP) ((|$d| SIMP) 2. 4.) (($X SIMP) 4.))))
      (((3.) (MPLUS SIMP) ((|$k| SIMP) 3.)
        ((MTIMES SIMP) ((|$d| SIMP) 3. 4.) (($X SIMP) 4.)))))) 
(ADD2LNC '|$s| $ARRAYS) 
(DSKSETQ $NUM_PP4 '$NUM_PP4) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_PP4) 
(MREMPROP '$NUM_PP4 'ARRAY) 
(MPUTPROP '$NUM_PP4 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 10. 2.
      (((2. 2.) (RAT SIMP) 1. 2.) ((4. 4.) (RAT SIMP) 1. 2.)) NIL NIL
      NIL NIL NIL
      (((1. 3.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 4. ((MTIMES SIMP) -2. |$Mt|))))
      (((2. 3.) (MTIMES SIMP) ((RAT SIMP) 1. 2.)
        ((MPLUS SIMP) -2. |$Ms| |$Mt|)))
      (((1. 1.) (RAT SIMP) -5. 2.) ((3. 3.) (RAT SIMP) 1. 2.)) NIL NIL
      NIL NIL
      (((1. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 2.)
        ((MPLUS SIMP) 1. |$Ms| |$Mt|)))
      (((2. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Mt|))))
      (((1. 2.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 4. ((MTIMES SIMP) -2. |$Ms|)))
       ((3. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))))) 
(ADD2LNC '$NUM_PP4 $ARRAYS) 
(DSKSETQ $NUM_XX4 '$NUM_XX4) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_XX4) 
(MREMPROP '$NUM_XX4 'ARRAY) 
(MPUTPROP '$NUM_XX4 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 6. 2. NIL NIL NIL NIL NIL (((1. 4.) (MEXPT SIMP) |$Xi| -1.))
      (((1. 3.) (MTIMES SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|)
        ((MEXPT SIMP)
         ((MPLUS SIMP) ((MTIMES SIMP) -1. |$Xi|)
          ((MEXPT SIMP RATSIMP) |$Xi| 2.))
         -1.))
       ((2. 4.) . 1.))
      (((1. 2.) (MEXPT SIMP) ((MPLUS SIMP) -1. |$Xi|) -1.)
       ((2. 3.) (MTIMES SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|)
        ((MEXPT SIMP)
         ((MPLUS SIMP) -1. |$om|
          ((MTIMES SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$om|))
           |$Xi|))
         -1.))
       ((3. 4.) (MTIMES SIMP) ((MEXPT SIMP) |$om| -1.)
        ((MEXPT SIMP) |$Xi| -1.) ((MPLUS SIMP) -1. |$om| |$Xi|))))) 
(ADD2LNC '$NUM_XX4 $ARRAYS) 
(DSKSETQ $INFLAG 'T) 
(DSKSETQ $K '$K) 
(DEFPROP $K $ANY MODE) 
(ADD2LNC '$K $PROPS) 
(DSKSETQ |$Mt| '|$Mt|) 
(RESTORE-FACTS '((($KIND) |$Mt| $INTEGER))) 
(ADD2LNC '|$Mt| $PROPS) 
(DEFPROP $R $FIXNUM MODE) 
(ADD2LNC '$R $PROPS) 
(DEFPROP $L0 $FIXNUM MODE) 
(ADD2LNC '$L0 $PROPS) 
(DEFPROP $INR_PQ $FIXNUM MODE) 
(ADD2LNC '$INR_PQ $PROPS) 
(DEFPROP $S $FIXNUM MODE) 
(ADD2LNC '$S $PROPS) 
(DEFPROP $NR $ANY MODE) 
(ADD2LNC '$NR $PROPS) 
(DEFPROP $IP $FIXNUM MODE) 
(ADD2LNC '$IP $PROPS) 
(DEFPROP $IQ $FIXNUM MODE) 
(ADD2LNC '$IQ $PROPS) 
(DEFPROP $NF0 $FIXNUM MODE) 
(ADD2LNC '$NF0 $PROPS) 
(DEFPROP $NT0 $FIXNUM MODE) 
(ADD2LNC '$NT0 $PROPS) 
(DEFPROP $C0 $FIXNUM MODE) 
(ADD2LNC '$C0 $PROPS) 
(DEFPROP $N_PQ $FIXNUM MODE) 
(ADD2LNC '$N_PQ $PROPS) 
(DEFPROP $NR0 $FIXNUM MODE) 
(ADD2LNC '$NR0 $PROPS) 
(DEFPROP $M $FIXNUM MODE) 
(ADD2LNC '$M $PROPS) 
(DEFPROP $N $FIXNUM MODE) 
(ADD2LNC '$N $PROPS) 
(DEFPROP $T $ANY MODE) 
(ADD2LNC '$T $PROPS) 
(DEFPROP $N0 $FIXNUM MODE) 
(ADD2LNC '$N0 $PROPS) 
(DEFPROP $M0 $FIXNUM MODE) 
(ADD2LNC '$M0 $PROPS) 
(DEFPROP $S0 $ANY MODE) 
(ADD2LNC '$S0 $PROPS) 
(DEFPROP $NS0 $ANY MODE) 
(ADD2LNC '$NS0 $PROPS) 
(DEFPROP $NA1 $FIXNUM MODE) 
(ADD2LNC '$NA1 $PROPS) 
(DEFPROP $NA2 $FIXNUM MODE) 
(ADD2LNC '$NA2 $PROPS) 
(DEFPROP $NA3 $FIXNUM MODE) 
(ADD2LNC '$NA3 $PROPS) 
(DEFPROP $NA4 $FIXNUM MODE) 
(ADD2LNC '$NA4 $PROPS) 
(DSKSETQ |$Ms| '|$Ms|) 
(RESTORE-FACTS '((($KIND) |$Ms| $INTEGER))) 
(ADD2LNC '|$Ms| $PROPS) 
(SETQ $LINENUM 105.) 
(SETQ *ALPHABET* (NCONC '(#\_ #\%) *ALPHABET*)) 
(DSKSETQ $CONTEXT '$INITIAL) 
(RESTORE-FACTS '((($KIND) |$Mt| $INTEGER) (($KIND) |$Ms| $INTEGER))) 

==> anc/lisp_results/S8m1S4mTT.lisp <==
;;; -*- Mode: LISP; package:maxima; syntax:common-lisp; -*- 
(in-package :maxima)
(DSKSETQ $%O0 '$DONE) 
(ADDLABEL '$%O0) 
(DSKSETQ $%I1 '(($BATCH) "10_exp_reggeon.v3.mat")) 
(ADDLABEL '$%I1) 
(DSKSETQ $%I2
         '(($DEFINE_VARIABLE) |$expand_reggeon_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I2) 
(DSKSETQ $%O2 'NIL) 
(ADDLABEL '$%O2) 
(DSKSETQ $%I3 '(($DEFINE_VARIABLE) |$dbg_all_terms| NIL $BOOLEAN)) 
(ADDLABEL '$%I3) 
(DSKSETQ $%O3 'NIL) 
(ADDLABEL '$%O3) 
(DSKSETQ $%I4 '(($DEFINE_VARIABLE) |$dbg_compute_levels| NIL $BOOLEAN)) 
(ADDLABEL '$%I4) 
(DSKSETQ $%O4 'NIL) 
(ADDLABEL '$%O4) 
(DSKSETQ $%I5 '(($DEFINE_VARIABLE) |$nn| 0. $INTEGER)) 
(ADDLABEL '$%I5) 
(DSKSETQ $%O5 '0.) 
(ADDLABEL '$%O5) 
(DSKSETQ $%I6 '(($KILL) |$nn|)) 
(ADDLABEL '$%I6) 
(DSKSETQ $%O6 '$DONE) 
(ADDLABEL '$%O6) 
(DSKSETQ $%I7
         '((MDEFINE) (($SET_NUMBER_OF_PARTICLE) |$nn0|)
           ((MPROG) ((MSETQ) |$nn| |$nn0|)
            (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.)
             ((MPLUS) |$nn0| 1.))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MSETQ) ((|$s| ARRAY) $R)
              ((MPLUS) ((|$k|) $R)
               (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S
                ((MPLUS) $R 1.) |$nn0|))))))) 
(ADDLABEL '$%I7) 
(DSKSETQ $%O7
         '((MDEFINE SIMP) (($SET_NUMBER_OF_PARTICLE) |$nn0|)
           ((MPROG) ((MSETQ) |$nn| |$nn0|)
            (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.)
             ((MPLUS) |$nn0| 1.))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MSETQ) ((|$s| ARRAY) $R)
              ((MPLUS) ((|$k|) $R)
               (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S
                ((MPLUS) $R 1.) |$nn0|))))))) 
(ADDLABEL '$%O7) 
(DSKSETQ $%I8
         '((MDEFINE) (($NOTZERO) $X)
           ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))) 
(ADDLABEL '$%I8) 
(DSKSETQ $%O8
         '((MDEFINE SIMP) (($NOTZERO) $X)
           ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))) 
(ADDLABEL '$%O8) 
(DSKSETQ $%I9
         '((MDEFINE)
           ((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
              ((MSETQ) $POW0
               ((MTIMES) 2.
                (($SUM)
                 (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0
                  $MAX_USED_LEVEL0)
                 $L0 2. $MAX_USED_LEVEL0)))
              ((MSETQ) $POW0
               ((MPLUS) $POW0
                (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2.
                 $MAX_USED_LEVEL0)))
              ((MCOND) |$dbg_compute_levels|
               (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T
               $FALSE)
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
            ((MRETURN) |$noAlphas0|)))) 
(ADDLABEL '$%I9) 
(DSKSETQ $%O9
         '((MDEFINE SIMP)
           ((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
              ((MSETQ) $POW0
               ((MTIMES) 2.
                (($SUM)
                 (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0
                  $MAX_USED_LEVEL0)
                 $L0 2. $MAX_USED_LEVEL0)))
              ((MSETQ) $POW0
               ((MPLUS) $POW0
                (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2.
                 $MAX_USED_LEVEL0)))
              ((MCOND) |$dbg_compute_levels|
               (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T
               $FALSE)
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
            ((MRETURN) |$noAlphas0|)))) 
(ADDLABEL '$%O9) 
(DSKSETQ $%I10
         '((MDEFINE)
           ((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevels0| ARRAY) $R)
                  (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
                   ((|$usedLevels0| ARRAY) $R)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevels0|)))) 
(ADDLABEL '$%I10) 
(DSKSETQ $%O10
         '((MDEFINE SIMP)
           ((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevels0| ARRAY) $R)
                  (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
                   ((|$usedLevels0| ARRAY) $R)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevels0|)))) 
(ADDLABEL '$%O10) 
(DSKSETQ $%I11
         '((MDEFINE)
           ((|$compute_levels_and_powers_used_no_zmV1|)
            $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
                  (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
                   ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevelsPowers0|)))) 
(ADDLABEL '$%I11) 
(DSKSETQ $%O11
         '((MDEFINE SIMP)
           ((|$compute_levels_and_powers_used_no_zmV1|)
            $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
                  (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
                   ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevelsPowers0|)))) 
(ADDLABEL '$%O11) 
(DSKSETQ $%I12
         '((MDEFINE) ((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
            ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
              ((MSETQ) |$Nlus0|
               (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
              ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
               ((MPROGN)
                ((MSETQ) $NR_PQ
                 ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R)
                  $INR_PQ))
                ((MSETQ) ((|$explK0| ARRAY) $R)
                 ((MPLUS) ((|$explK0| ARRAY) $R)
                  ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
              ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
               ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
              |$end_r_loop|))
            ((MRETURN) |$Ks_rules0|)))) 
(ADDLABEL '$%I12) 
(DSKSETQ $%O12
         '((MDEFINE SIMP) ((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
            ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
              ((MSETQ) |$Nlus0|
               (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
              ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
               ((MPROGN)
                ((MSETQ) $NR_PQ
                 ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R)
                  $INR_PQ))
                ((MSETQ) ((|$explK0| ARRAY) $R)
                 ((MPLUS) ((|$explK0| ARRAY) $R)
                  ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
              ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
               ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
              |$end_r_loop|))
            ((MRETURN) |$Ks_rules0|)))) 
(ADDLABEL '$%O12) 
(DSKSETQ $%I13
         '((MDEFINE) ((|$compute_Ds|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
            ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
             ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
              ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
               ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
                ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL
                 NIL NIL
                 ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL
                  NIL NIL NIL
                  ((MSETQ) ((|$explD0| ARRAY) $R $S)
                   ((MPLUS) ((|$explD0| ARRAY) $R $S)
                    ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
                     ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
                ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
                 (($ENDCONS)
                  ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
                  ((|$Ds_rules0| ARRAY) $R)))
                |$end_s_loop|))
              |$end_r_loop|))
            ((MRETURN) |$Ds_rules0|)))) 
(ADDLABEL '$%I13) 
(DSKSETQ $%O13
         '((MDEFINE SIMP) ((|$compute_Ds|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
            ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
             ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
              ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
               ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
                ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL
                 NIL NIL
                 ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL
                  NIL NIL NIL
                  ((MSETQ) ((|$explD0| ARRAY) $R $S)
                   ((MPLUS) ((|$explD0| ARRAY) $R $S)
                    ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
                     ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
                ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
                 (($ENDCONS)
                  ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
                  ((|$Ds_rules0| ARRAY) $R)))
                |$end_s_loop|))
              |$end_r_loop|))
            ((MRETURN) |$Ds_rules0|)))) 
(ADDLABEL '$%O13) 
(DSKSETQ $%I14
         '((MDEFINE) (($WICK) |$list_Nr0|)
           ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
            ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
            ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
            ((MSETQ) $WICK00
             ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
              ((MFACTORIAL) |$Nr0|)))
            ((MDO) $R 2. NIL NIL |$nn0| NIL
             ((MPROGN) ((MSETQ) $WICK0 0.)
              ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
              ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
                ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
                 ((MSETQ) $WICK0
                  ((MPLUS) $WICK0
                   ((MTIMES)
                    ((MQUOTIENT) 1.
                     ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
                    $CO0
                    ((MEXPT) ((|$s| ARRAY) $R)
                     ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
                 T $FALSE)))
              ((MSETQ) $WICK00 $WICK0)))
            ((MRETURN) $WICK00)))) 
(ADDLABEL '$%I14) 
(DSKSETQ $%O14
         '((MDEFINE SIMP) (($WICK) |$list_Nr0|)
           ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
            ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
            ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
            ((MSETQ) $WICK00
             ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
              ((MFACTORIAL) |$Nr0|)))
            ((MDO) $R 2. NIL NIL |$nn0| NIL
             ((MPROGN) ((MSETQ) $WICK0 0.)
              ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
              ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
                ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
                 ((MSETQ) $WICK0
                  ((MPLUS) $WICK0
                   ((MTIMES)
                    ((MQUOTIENT) 1.
                     ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
                    $CO0
                    ((MEXPT) ((|$s| ARRAY) $R)
                     ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
                 T $FALSE)))
              ((MSETQ) $WICK00 $WICK0)))
            ((MRETURN) $WICK00)))) 
(ADDLABEL '$%O14) 
(DSKSETQ $%I15
         '((MDEFINE)
           (($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
            |$Ds_rules0|)
           ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
            (($PRINT) "in computing 'Z' (do_all_term)")
            ((MSETQ) $EXPL_INT0 $INT0)
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN)
              ((MCOND) |$dbg_all_terms|
               (($PRINT)
                "in computing 'Z' (do_all_term) doing all terms for particle"
                $R)
               T $FALSE)
              ((MSETQ) $EXPL_INT0
               (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
                ((|$Ds_rules0| ARRAY) $R)))
              ((MSETQ) $NLEVELS0
               (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
              ((MCOND) |$dbg_all_terms|
               (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
              ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) " project to"
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  "^"
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.)))
                 T $FALSE)
                ((MSETQ) $EXPL_INT0
                 (($RATCOEF) $EXPL_INT0
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.))))
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
            ((MRETURN) $EXPL_INT0)))) 
(ADDLABEL '$%I15) 
(DSKSETQ $%O15
         '((MDEFINE SIMP)
           (($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
            |$Ds_rules0|)
           ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
            (($PRINT) "in computing 'Z' (do_all_term)")
            ((MSETQ) $EXPL_INT0 $INT0)
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN)
              ((MCOND) |$dbg_all_terms|
               (($PRINT)
                "in computing 'Z' (do_all_term) doing all terms for particle"
                $R)
               T $FALSE)
              ((MSETQ) $EXPL_INT0
               (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
                ((|$Ds_rules0| ARRAY) $R)))
              ((MSETQ) $NLEVELS0
               (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
              ((MCOND) |$dbg_all_terms|
               (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
              ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) " project to"
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  "^"
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.)))
                 T $FALSE)
                ((MSETQ) $EXPL_INT0
                 (($RATCOEF) $EXPL_INT0
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.))))
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
            ((MRETURN) $EXPL_INT0)))) 
(ADDLABEL '$%O15) 
(DSKSETQ $%I16
         '((MDEFINE) (($STATE2MATRIX) $STATE0 |$MaxLevel0|)
           ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
            ((MSETQ) $MAT0
             (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
              ((MPLUS) |$MaxLevel0| 1.)))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
                (($HIPOW) $STATE0 (($P) $IP $IQ)))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                ((MPLUS)
                 (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                 (($HIPOW) $STATE0 (($P) $IP $IQ))))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
            ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
             (($ERROR) "In state2matrix missing some contributions in"
              $STATE0 "since we are left with" $STATE00
              "after analysis")
             T $FALSE)
            ((MRETURN) (($COPYMATRIX) $MAT0))))) 
(ADDLABEL '$%I16) 
(DSKSETQ $%O16
         '((MDEFINE SIMP) (($STATE2MATRIX) $STATE0 |$MaxLevel0|)
           ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
            ((MSETQ) $MAT0
             (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
              ((MPLUS) |$MaxLevel0| 1.)))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
                (($HIPOW) $STATE0 (($P) $IP $IQ)))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                ((MPLUS)
                 (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                 (($HIPOW) $STATE0 (($P) $IP $IQ))))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
            ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
             (($ERROR) "In state2matrix missing some contributions in"
              $STATE0 "since we are left with" $STATE00
              "after analysis")
             T $FALSE)
            ((MRETURN) (($COPYMATRIX) $MAT0))))) 
(ADDLABEL '$%O16) 
(DSKSETQ $%I17 '((MSETQ) |$expand_reggeon_loaded| T)) 
(ADDLABEL '$%I17) 
(DSKSETQ $%O17 'T) 
(ADDLABEL '$%O17) 
(DSKSETQ $%O18
         '"/home/igor/tex/DDF_interactions/maxima.cov/SSTT/10_exp_reggeon.v3.mat") 
(ADDLABEL '$%O18) 
(DSKSETQ $%I19
         '((MCOND) ((MNOT) |$expand_reggeon_loaded|)
           (($ERROR) "Cannot batch 10_exp_reggeon") T $FALSE)) 
(ADDLABEL '$%I19) 
(DSKSETQ $%O19 'NIL) 
(ADDLABEL '$%O19) 
(DSKSETQ $%I20 '(($BATCH) "20_der.v2.mat")) 
(ADDLABEL '$%I20) 
(DSKSETQ $%I21
         '(($DEFINE_VARIABLE) |$derivatives_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I21) 
(DSKSETQ $%O21 'NIL) 
(ADDLABEL '$%O21) 
(DSKSETQ $%I22 '(($DEFINE_VARIABLE) |$dbg_wrt_lambda| NIL $BOOLEAN)) 
(ADDLABEL '$%I22) 
(DSKSETQ $%O22 'NIL) 
(ADDLABEL '$%O22) 
(DSKSETQ $%I23 '(($DEFINE_VARIABLE) |$dbg_wrt_pair| NIL $BOOLEAN)) 
(ADDLABEL '$%I23) 
(DSKSETQ $%O23 'NIL) 
(ADDLABEL '$%O23) 
(DSKSETQ $%I24 '(($DEFINE_VARIABLE) |$dbg_wrt_states| NIL $BOOLEAN)) 
(ADDLABEL '$%I24) 
(DSKSETQ $%O24 'NIL) 
(ADDLABEL '$%O24) 
(DSKSETQ $%I25 '(($DEFINE_VARIABLE) |$dbg_wrt_contract| NIL $BOOLEAN)) 
(ADDLABEL '$%I25) 
(DSKSETQ $%O25 'NIL) 
(ADDLABEL '$%O25) 
(DSKSETQ $%I26 '(($DEFINE_VARIABLE) |$dbg_scalars| NIL $BOOLEAN)) 
(ADDLABEL '$%I26) 
(DSKSETQ $%O26 'NIL) 
(ADDLABEL '$%O26) 
(DSKSETQ $%I27 '((MSETQ) $INFLAG T)) 
(ADDLABEL '$%I27) 
(DSKSETQ $%O27 'T) 
(ADDLABEL '$%O27) 
(DSKSETQ $%I28 '((MSETQ) |$NIused| 0.)) 
(ADDLABEL '$%I28) 
(DSKSETQ $%O28 '0.) 
(ADDLABEL '$%O28) 
(DSKSETQ $%I29 '((MSETQ) |$objects_with_index| ((MLIST) $LA |$Sk| $K))) 
(ADDLABEL '$%I29) 
(DSKSETQ $%O29 '((MLIST SIMP) $LA |$Sk| $K)) 
(ADDLABEL '$%O29) 
(DSKSETQ $%I30
         '((MDEFINE)
           ((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
            $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LAK)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$laSk|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $KLA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$Skla|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I30) 
(DSKSETQ $%O30
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
            $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LAK)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$laSk|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $KLA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$Skla|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O30) 
(DSKSETQ $%I31
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $NPOW0 1.)
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LAK)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$laSk|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_lambda_other|)
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $KLA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$Skla|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_other_la|)
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I31) 
(DSKSETQ $%O31
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $NPOW0 1.)
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LAK)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$laSk|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_lambda_other|)
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $KLA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$Skla|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_other_la|)
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O31) 
(DSKSETQ $%I32
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
            $TERM0)
           ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
            ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
            ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.))
            ((MSETQ) $DER0 0.)
            ((MCOND) ((MGREATERP) $LEVEL10 0.)
             ((MSETQ) $DER00
              (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0|
               $TERM0))
             T
             ((MSETQ) $DER00
              ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
            ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
            ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
             ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
              ((MDO) $NT0 1. NIL NIL $LDER00 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_pair|
                 (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
                  "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
                 T $FALSE)
                ((MSETQ) $TMP_DER0
                 (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                  (($INPART) $DER00 $NT0)))
                ((MSETQ) $DER0
                 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
             T
             ((MPROGN)
              ((MCOND) |$dbg_wrt_pair|
               (($PRINT) "    SINGLE term: take der of" $DER00
                "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
               T $FALSE)
              ((MSETQ) $DER0
               (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                $DER00))))
            ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I32) 
(DSKSETQ $%O32
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
            $TERM0)
           ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
            ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
            ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.))
            ((MSETQ) $DER0 0.)
            ((MCOND) ((MGREATERP) $LEVEL10 0.)
             ((MSETQ) $DER00
              (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0|
               $TERM0))
             T
             ((MSETQ) $DER00
              ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
            ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
            ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
             ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
              ((MDO) $NT0 1. NIL NIL $LDER00 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_pair|
                 (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
                  "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
                 T $FALSE)
                ((MSETQ) $TMP_DER0
                 (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                  (($INPART) $DER00 $NT0)))
                ((MSETQ) $DER0
                 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
             T
             ((MPROGN)
              ((MCOND) |$dbg_wrt_pair|
               (($PRINT) "    SINGLE term: take der of" $DER00
                "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
               T $FALSE)
              ((MSETQ) $DER0
               (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                $DER00))))
            ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O32) 
(DSKSETQ $%I33
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
            $TERM0)
           ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
            ((MSETQ) $MAX_USED_LEVEL0
             (($LENGTH) $ONE_STATE_IN_MATRIX0))
            ((MSETQ) |$Der0| $TERM0)
            ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
             ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
              ((MCOND)
               ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
               ((MPROGN)
                ((MDO) $N_PQ 1. NIL NIL
                 (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
                 ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
                  ((MCOND)
                   (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
                   ((MPROGN)
                    ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
                     ((MSETQ) |$tmp_Der0|
                      ((MPLUS) |$tmp_Der0|
                       (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                        ((MPLUS) $L0 ((MMINUS) 1.))
                        ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
                    ((MSETQ) |$Der0| |$tmp_Der0|))
                   T
                   ((MSETQ) |$Der0|
                    (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                     ((MPLUS) $L0 ((MMINUS) 1.))
                     ((MPLUS) $C0 ((MMINUS) 1.)) |$Der0|)))))
                |$end_loop_c0|)
               T $FALSE)))
            ((MRETURN) |$Der0|)))) 
(ADDLABEL '$%I33) 
(DSKSETQ $%O33
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
            $TERM0)
           ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
            ((MSETQ) $MAX_USED_LEVEL0
             (($LENGTH) $ONE_STATE_IN_MATRIX0))
            ((MSETQ) |$Der0| $TERM0)
            ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
             ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
              ((MCOND)
               ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
               ((MPROGN)
                ((MDO) $N_PQ 1. NIL NIL
                 (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
                 ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
                  ((MCOND)
                   (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
                   ((MPROGN)
                    ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
                     ((MSETQ) |$tmp_Der0|
                      ((MPLUS) |$tmp_Der0|
                       (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                        ((MPLUS) $L0 ((MMINUS) 1.))
                        ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
                    ((MSETQ) |$Der0| |$tmp_Der0|))
                   T
                   ((MSETQ) |$Der0|
                    (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                     ((MPLUS) $L0 ((MMINUS) 1.))
                     ((MPLUS) $C0 ((MMINUS) 1.)) |$Der0|)))))
                |$end_loop_c0|)
               T $FALSE)))
            ((MRETURN) |$Der0|)))) 
(ADDLABEL '$%O33) 
(DSKSETQ $%I34
         '((MDEFINE)
           ((|$take_derivative_wrt_scalar_stateSV1|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
            ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
              ((MPROGN)
               ((MCOND) |$dbg_scalars|
                (($PRINT) "nr0=" $NR0 "out of"
                 (($LENGTH) $SCALARS_IN_MATRIX0))
                T $FALSE)
               ((MSETQ) |$tmp_DER0| 0.)
               ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
                ((MPROGN)
                 (($PRINT) "before length(DER0) is"
                  (($LENGTH) |$der0|))
                 ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
                  ((MSETQ) |$tmp_DER0|
                   ((MPLUS) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
                 ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
                T
                ((MPROGN)
                 ((MCOND) |$dbg_scalars|
                  (($PRINT) "SINGLE term " |$der0| "derivative wrt r="
                   $NR0 "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0)
                   "with nr=" $NR0)
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)))
              T $FALSE))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%I34) 
(DSKSETQ $%O34
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_scalar_stateSV1|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
            ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
              ((MPROGN)
               ((MCOND) |$dbg_scalars|
                (($PRINT) "nr0=" $NR0 "out of"
                 (($LENGTH) $SCALARS_IN_MATRIX0))
                T $FALSE)
               ((MSETQ) |$tmp_DER0| 0.)
               ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
                ((MPROGN)
                 (($PRINT) "before length(DER0) is"
                  (($LENGTH) |$der0|))
                 ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
                  ((MSETQ) |$tmp_DER0|
                   ((MPLUS) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
                 ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
                T
                ((MPROGN)
                 ((MCOND) |$dbg_scalars|
                  (($PRINT) "SINGLE term " |$der0| "derivative wrt r="
                   $NR0 "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0)
                   "with nr=" $NR0)
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)))
              T $FALSE))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%O34) 
(DSKSETQ $%I35
         '((MDEFINE)
           ((|$take_derivative_wrt_scalar_stateSV2|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
            ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
             ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
              (($PRINT)
               "in take_derivative_wrt_scalar_stateSV2 acting on" $LT0
               "terms")
              ((MDO) $NT0 1. NIL NIL $LT0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_states|
                 (($PRINT)
                  "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                  $NT0 "out of" $LT0 "now there are"
                  ((MCOND) ((MNOT) (($NUMBERP) |$der0|))
                   (($LENGTH) |$der0|) T 0.)
                  "terms")
                 T
                 ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                   $NT0 "(step 100) out of" $LT0)
                  T $FALSE))
                ((MSETQ) |$NIused| 0.)
                ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
                ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
                 NIL
                 ((MCOND)
                  ((MNOT)
                   ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                  ((MPROGN)
                   ((MSETQ) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
                   |$end_nr_loop|)
                  T $FALSE))
                ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
                |$end_t0_loop|)))
             T
             ((MPROGN) ((MSETQ) |$der0| $TERM0)
              ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
               NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                ((MPROGN)
                 ((MCOND) |$dbg_wrt_states|
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
                   |$der0| "derivative wrt r=" $NR0 "and"
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)
                T $FALSE))))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%I35) 
(DSKSETQ $%O35
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_scalar_stateSV2|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
            ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
             ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
              (($PRINT)
               "in take_derivative_wrt_scalar_stateSV2 acting on" $LT0
               "terms")
              ((MDO) $NT0 1. NIL NIL $LT0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_states|
                 (($PRINT)
                  "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                  $NT0 "out of" $LT0 "now there are"
                  ((MCOND) ((MNOT) (($NUMBERP) |$der0|))
                   (($LENGTH) |$der0|) T 0.)
                  "terms")
                 T
                 ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                   $NT0 "(step 100) out of" $LT0)
                  T $FALSE))
                ((MSETQ) |$NIused| 0.)
                ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
                ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
                 NIL
                 ((MCOND)
                  ((MNOT)
                   ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                  ((MPROGN)
                   ((MSETQ) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
                   |$end_nr_loop|)
                  T $FALSE))
                ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
                |$end_t0_loop|)))
             T
             ((MPROGN) ((MSETQ) |$der0| $TERM0)
              ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
               NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                ((MPROGN)
                 ((MCOND) |$dbg_wrt_states|
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
                   |$der0| "derivative wrt r=" $NR0 "and"
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)
                T $FALSE))))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%O35) 
(DSKSETQ $%I36
         '((MDEFINE) (($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0)
           ((MPROG)
            ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0
             $NPOW0 $OP0 $IND0 $NFAC0 $NR0 $NS0)
            ((MSETQ) $UTERM00 $UTERM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
             ((MRETURN) $UTERM0) T $FALSE)
            ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
            ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_contract|
               (($PRINT) "      Exam" $FAC0) T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
                ((MCOND)
                 ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
                  ((MNOT) ((MEQUAL) $NPOW0 2.)))
                 (($ERROR) "the power must be 2!! wrong term=" $UTERM0)
                 T $FALSE)
                ((MCOND)
                 ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
                 ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MCOND) ((MEQUAL) $OP0 $LA)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 |$Sk|)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 $K)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE))
               T
               ((MCOND)
                ((MAND) $ISOP0
                 (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
                ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
                 ((MCOND)
                  ((MNOT)
                   (($IS)
                    ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
                  ((MPROGN)
                   ((MSETQ) $OTHERFAC0
                    (($ASSOC) $IND0 $LIST_INDEX_FACS0))
                   ((MSETQ) $NR0 (($INPART) $FAC0 1.))
                   ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
                   ((MCOND) ((MLEQP) $NR0 $NS0)
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $FAC0 0.)
                        (($INPART) $OTHERFAC0 0.))
                       $NR0 (($INPART) $FAC0 2.) $NS0
                       (($INPART) $OTHERFAC0 2.))))
                    T
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $OTHERFAC0 0.)
                        (($INPART) $FAC0 0.))
                       $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                       (($INPART) $FAC0 2.)))))
                   ((MSETQ) $LIST_INDEX_FACS0
                    (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0)
                     $LIST_INDEX_FACS0)))
                  T
                  ((MSETQ) $LIST_INDEX_FACS0
                   (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
                T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
              |$end_fac_loop|))
            ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
             ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
            ((MRETURN) $CTERM0)))) 
(ADDLABEL '$%I36) 
(DSKSETQ $%O36
         '((MDEFINE SIMP) (($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0)
           ((MPROG)
            ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0
             $NPOW0 $OP0 $IND0 $NFAC0 $NR0 $NS0)
            ((MSETQ) $UTERM00 $UTERM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
             ((MRETURN) $UTERM0) T $FALSE)
            ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
            ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_contract|
               (($PRINT) "      Exam" $FAC0) T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
                ((MCOND)
                 ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
                  ((MNOT) ((MEQUAL) $NPOW0 2.)))
                 (($ERROR) "the power must be 2!! wrong term=" $UTERM0)
                 T $FALSE)
                ((MCOND)
                 ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
                 ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MCOND) ((MEQUAL) $OP0 $LA)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 |$Sk|)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 $K)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE))
               T
               ((MCOND)
                ((MAND) $ISOP0
                 (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
                ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
                 ((MCOND)
                  ((MNOT)
                   (($IS)
                    ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
                  ((MPROGN)
                   ((MSETQ) $OTHERFAC0
                    (($ASSOC) $IND0 $LIST_INDEX_FACS0))
                   ((MSETQ) $NR0 (($INPART) $FAC0 1.))
                   ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
                   ((MCOND) ((MLEQP) $NR0 $NS0)
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $FAC0 0.)
                        (($INPART) $OTHERFAC0 0.))
                       $NR0 (($INPART) $FAC0 2.) $NS0
                       (($INPART) $OTHERFAC0 2.))))
                    T
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $OTHERFAC0 0.)
                        (($INPART) $FAC0 0.))
                       $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                       (($INPART) $FAC0 2.)))))
                   ((MSETQ) $LIST_INDEX_FACS0
                    (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0)
                     $LIST_INDEX_FACS0)))
                  T
                  ((MSETQ) $LIST_INDEX_FACS0
                   (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
                T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
              |$end_fac_loop|))
            ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
             ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
            ((MRETURN) $CTERM0)))) 
(ADDLABEL '$%O36) 
(DSKSETQ $%I37
         '((MDEFINE) (($CONTRACT_PAIRS) |$utermS0|)
           ((MPROG) ((MLIST) $SUM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
             ((MPROGN) ((MSETQ) $SUM0 0.)
              ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
               ((MSETQ) $SUM0
                ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
             T
             ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
            ((MRETURN) $SUM0)))) 
(ADDLABEL '$%I37) 
(DSKSETQ $%O37
         '((MDEFINE SIMP) (($CONTRACT_PAIRS) |$utermS0|)
           ((MPROG) ((MLIST) $SUM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
             ((MPROGN) ((MSETQ) $SUM0 0.)
              ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
               ((MSETQ) $SUM0
                ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
             T
             ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
            ((MRETURN) $SUM0)))) 
(ADDLABEL '$%O37) 
(DSKSETQ $%I38 '((MSETQ) |$derivatives_loaded| T)) 
(ADDLABEL '$%I38) 
(DSKSETQ $%O38 'T) 
(ADDLABEL '$%O38) 
(DSKSETQ $%O39
         '"/home/igor/tex/DDF_interactions/maxima.cov/SSTT/20_der.v2.mat") 
(ADDLABEL '$%O39) 
(DSKSETQ $%I40
         '((MCOND) ((MNOT) |$derivatives_loaded|)
           (($ERROR) "Cannot batch 20_der") T $FALSE)) 
(ADDLABEL '$%I40) 
(DSKSETQ $%O40 'NIL) 
(ADDLABEL '$%O40) 
(DSKSETQ $%I41 '(($BATCH) "39_aux_functions_for_amplitudes.v0.mat")) 
(ADDLABEL '$%I41) 
(DSKSETQ $%I42 '(($DEFINE_VARIABLE) |$compute_pp_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I42) 
(DSKSETQ $%O42 'NIL) 
(ADDLABEL '$%O42) 
(DSKSETQ $%I43 '(($DEFINE_VARIABLE) $AP 2. $INTEGER)) 
(ADDLABEL '$%I43) 
(DSKSETQ $%O43 '2.) 
(ADDLABEL '$%O43) 
(DSKSETQ $%I44
         '((MDEFINE) (($TRUE_XX) $R $S)
           ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))) 
(ADDLABEL '$%I44) 
(DSKSETQ $%O44
         '((MDEFINE SIMP) (($TRUE_XX) $R $S)
           ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))) 
(ADDLABEL '$%O44) 
(DSKSETQ $%I45
         '((MDEFINE) ((|$otherN|) $M $N)
           ((MCOND)
            ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
             ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
            3. T
            ((MCOND)
             ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
              ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
             2. T
             ((MCOND)
              ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
               ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
              1. T $FALSE))))) 
(ADDLABEL '$%I45) 
(DSKSETQ $%O45
         '((MDEFINE SIMP) ((|$otherN|) $M $N)
           ((MCOND)
            ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
             ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
            3. T
            ((MCOND)
             ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
              ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
             2. T
             ((MCOND)
              ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
               ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
              1. T $FALSE))))) 
(ADDLABEL '$%O45) 
(DSKSETQ $%I46
         '((MDEFINE) (($COMPUTE_PP3) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MDO) $N 1. NIL NIL |$nn| NIL
              ((MCOND) ((MEQUAL) $M $N)
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
                 $AP))
               T
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
                 ((MPLUS)
                  ((MPLUS) 1.
                   ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))) 
(ADDLABEL '$%I46) 
(DSKSETQ $%O46
         '((MDEFINE SIMP) (($COMPUTE_PP3) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MDO) $N 1. NIL NIL |$nn| NIL
              ((MCOND) ((MEQUAL) $M $N)
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
                 $AP))
               T
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
                 ((MPLUS)
                  ((MPLUS) 1.
                   ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))) 
(ADDLABEL '$%O46) 
(DSKSETQ $%I47
         '((MDEFINE) (($PP3ONSHELL) $M $N) (($NUM_PP3 ARRAY) $M $N))) 
(ADDLABEL '$%I47) 
(DSKSETQ $%O47
         '((MDEFINE SIMP) (($PP3ONSHELL) $M $N)
           (($NUM_PP3 ARRAY) $M $N))) 
(ADDLABEL '$%O47) 
(DSKSETQ $%I48
         '((MSETQ) (($NUM_XX3 ARRAY) 1. 2.)
           ((MQUOTIENT) |$Xi| ((MPLUS) 1. ((MMINUS) |$Xi|))))) 
(ADDLABEL '$%I48) 
(DSKSETQ $%O48
         '((MTIMES SIMP)
           ((MEXPT SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$Xi|))
            -1.)
           |$Xi|)) 
(ADDLABEL '$%O48) 
(DSKSETQ $%I49 '((MSETQ) (($NUM_XX3 ARRAY) 1. 3.) |$Xi|)) 
(ADDLABEL '$%I49) 
(DSKSETQ $%O49 '|$Xi|) 
(ADDLABEL '$%O49) 
(DSKSETQ $%I50 '((MSETQ) (($NUM_XX3 ARRAY) 2. 3.) 1.)) 
(ADDLABEL '$%I50) 
(DSKSETQ $%O50 '1.) 
(ADDLABEL '$%O50) 
(DSKSETQ $%I51
         '((MDEFINE) (($TRUE_GF_XX3) $R $S) (($NUM_XX3 ARRAY) $R $S))) 
(ADDLABEL '$%I51) 
(DSKSETQ $%O51
         '((MDEFINE SIMP) (($TRUE_GF_XX3) $R $S)
           (($NUM_XX3 ARRAY) $R $S))) 
(ADDLABEL '$%O51) 
(DSKSETQ $%I52
         '((MDEFINE) (($GF_XX3) $M $N)
           ((MCOND) ((MEQUAL) $M 1.) |$x1| T
            ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
             ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
              |$x3|))))) 
(ADDLABEL '$%I52) 
(DSKSETQ $%O52
         '((MDEFINE SIMP) (($GF_XX3) $M $N)
           ((MCOND) ((MEQUAL) $M 1.) |$x1| T
            ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
             ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
              |$x3|))))) 
(ADDLABEL '$%O52) 
(DSKSETQ $%I53
         '((MDEFINE) (($COMPUTE_PP4) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
              ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
               $AP)))
            ((MSETQ) |$Mu|
             ((MPLUS)
              ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
              ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
            ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))) 
(ADDLABEL '$%I53) 
(DSKSETQ $%O53
         '((MDEFINE SIMP) (($COMPUTE_PP4) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
              ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
               $AP)))
            ((MSETQ) |$Mu|
             ((MPLUS)
              ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
              ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
            ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))) 
(ADDLABEL '$%O53) 
(DSKSETQ $%I54
         '((MDEFINE) (($PP4ONSHELL) $M $N) (($NUM_PP4 ARRAY) $M $N))) 
(ADDLABEL '$%I54) 
(DSKSETQ $%O54
         '((MDEFINE SIMP) (($PP4ONSHELL) $M $N)
           (($NUM_PP4 ARRAY) $M $N))) 
(ADDLABEL '$%O54) 
(DSKSETQ $%I55
         '((MDEFINE) (($COMPUTE_XX4))
           ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
            (($REMARRAY) $NUM_XX4)
            ((MSETQ) $GF_X_RULES
             ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
              ((MEQUAL) |$om|
               ((MQUOTIENT)
                ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
                 (($XX) 1. 3.))
                (($XX) 2. 4.)))))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
              ((MEQUAL)
               ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.)
                (($XX) 2. 4.))
               ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
            ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
            ((MSETQ) $SO_X13
             (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
            ((MSETQ) $XX4_LIST
             (($MAKELIST)
              (($MAKELIST)
               ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S))
               $S ((MPLUS) $R 1.) |$nn|)
              $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
            ((MSETQ) $XX4_LIST
             (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
            ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
            ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
             (($MAP) ":" ((MLIST) (($LHS) $GFXX0))
              ((MLIST) (($RHS) $GFXX0))))
            ((MSETQ) |$dx3_dOM|
             (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
            ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES))
            |$xx4_done|))) 
(ADDLABEL '$%I55) 
(DSKSETQ $%O55
         '((MDEFINE SIMP) (($COMPUTE_XX4))
           ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
            (($REMARRAY) $NUM_XX4)
            ((MSETQ) $GF_X_RULES
             ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
              ((MEQUAL) |$om|
               ((MQUOTIENT)
                ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
                 (($XX) 1. 3.))
                (($XX) 2. 4.)))))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
              ((MEQUAL)
               ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.)
                (($XX) 2. 4.))
               ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
            ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
            ((MSETQ) $SO_X13
             (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
            ((MSETQ) $XX4_LIST
             (($MAKELIST)
              (($MAKELIST)
               ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S))
               $S ((MPLUS) $R 1.) |$nn|)
              $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
            ((MSETQ) $XX4_LIST
             (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
            ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
            ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
             (($MAP) ":" ((MLIST) (($LHS) $GFXX0))
              ((MLIST) (($RHS) $GFXX0))))
            ((MSETQ) |$dx3_dOM|
             (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
            ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES))
            |$xx4_done|))) 
(ADDLABEL '$%O55) 
(DSKSETQ $%I56
         '((MDEFINE) (($TRUE_GF_XX4) $R $S) (($NUM_XX4 ARRAY) $R $S))) 
(ADDLABEL '$%I56) 
(DSKSETQ $%O56
         '((MDEFINE SIMP) (($TRUE_GF_XX4) $R $S)
           (($NUM_XX4 ARRAY) $R $S))) 
(ADDLABEL '$%O56) 
(DSKSETQ $%I57
         '((MDEFINE) ((|$check_cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
              ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
              ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
              ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
              ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
              ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
              ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
              ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
              ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
              ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%I57) 
(DSKSETQ $%O57
         '((MDEFINE SIMP) ((|$check_cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
              ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
              ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
              ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
              ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
              ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
              ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
              ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
              ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
              ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%O57) 
(DSKSETQ $%I58
         '((MDEFINE) ((|$cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%I58) 
(DSKSETQ $%O58
         '((MDEFINE SIMP) ((|$cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%O58) 
(DSKSETQ $%I59
         '((MDEFINE) ((|$check_cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%I59) 
(DSKSETQ $%O59
         '((MDEFINE SIMP) ((|$check_cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%O59) 
(DSKSETQ $%I60
         '((MDEFINE) ((|$cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%I60) 
(DSKSETQ $%O60
         '((MDEFINE SIMP) ((|$cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%O60) 
(DSKSETQ $%I61
         '((MDEFINE) ((|$check_swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%I61) 
(DSKSETQ $%O61
         '((MDEFINE SIMP) ((|$check_swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%O61) 
(DSKSETQ $%I62
         '((MDEFINE) ((|$swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%I62) 
(DSKSETQ $%O62
         '((MDEFINE SIMP) ((|$swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%O62) 
(DSKSETQ $%I63
         '((MDEFINE) ((|$swap_gfA_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|))) $AMP00)))) 
(ADDLABEL '$%I63) 
(DSKSETQ $%O63
         '((MDEFINE SIMP) ((|$swap_gfA_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|))) $AMP00)))) 
(ADDLABEL '$%O63) 
(DSKSETQ $%I64
         '((MDEFINE) (($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|)
           ((MPROG) ((MSETQ) |$nn| 4.)
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
            ((MSETQ) $GH_00
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) $GH_0P
             (($FACTOR)
              (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_0p|
             (($FACTOR)
              (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_pp|
             (($FACTOR)
              (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.)
               ((MEQUAL) |$Mt| 0.))))
            ((MSETQ) |$gh_TTT0|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTT|
             (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))) 
(ADDLABEL '$%I64) 
(DSKSETQ $%O64
         '((MDEFINE SIMP) (($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|)
           ((MPROG) ((MSETQ) |$nn| 4.)
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
            ((MSETQ) $GH_00
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) $GH_0P
             (($FACTOR)
              (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_0p|
             (($FACTOR)
              (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_pp|
             (($FACTOR)
              (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.)
               ((MEQUAL) |$Mt| 0.))))
            ((MSETQ) |$gh_TTT0|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTT|
             (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))) 
(ADDLABEL '$%O64) 
(DSKSETQ $%I65 '((MSETQ) |$compute_pp_loaded| T)) 
(ADDLABEL '$%I65) 
(DSKSETQ $%O65 'T) 
(ADDLABEL '$%O65) 
(DSKSETQ $%O66
         '"/home/igor/tex/DDF_interactions/maxima.cov/SSTT/39_aux_functions_for_amplitudes.v0.mat") 
(ADDLABEL '$%O66) 
(DSKSETQ $%I67
         '((MCOND) ((MNOT) |$compute_pp_loaded|)
           (($ERROR) "Cannot batch 39_aux_functions_for_amplitudes") T
           $FALSE)) 
(ADDLABEL '$%I67) 
(DSKSETQ $%O67 'NIL) 
(ADDLABEL '$%O67) 
(DSKSETQ $%I68 '(($BATCH) "32_compute_4pts_amplitude.v0.3.mat")) 
(ADDLABEL '$%I68) 
(DSKSETQ $%I69 '(($DEFINE_VARIABLE) |$amp_4pts_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I69) 
(DSKSETQ $%O69 'NIL) 
(ADDLABEL '$%O69) 
(DSKSETQ $%I70
         '((MDEFINE) (($ORDERXX) $R $S)
           ((MCOND) ((MEQUAL) $R $S) 0. T
            ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
             ((MMINUS) (($XX) $S $R)))))) 
(ADDLABEL '$%I70) 
(DSKSETQ $%O70
         '((MDEFINE SIMP) (($ORDERXX) $R $S)
           ((MCOND) ((MEQUAL) $R $S) 0. T
            ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
             ((MMINUS) (($XX) $S $R)))))) 
(ADDLABEL '$%O70) 
(DSKSETQ $%I71
         '((MDEFINE) (($ORDERPP) $R $S)
           ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))) 
(ADDLABEL '$%I71) 
(DSKSETQ $%O71
         '((MDEFINE SIMP) (($ORDERPP) $R $S)
           ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))) 
(ADDLABEL '$%O71) 
(DSKSETQ $%I72
         '((MDEFINE) (($TRUE_KK) $R $M $S $N)
           ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))) 
(ADDLABEL '$%I72) 
(DSKSETQ $%O72
         '((MDEFINE SIMP) (($TRUE_KK) $R $M $S $N)
           ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))) 
(ADDLABEL '$%O72) 
(DSKSETQ $%I73
         '((MDEFINE) ((|$true_Skk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%I73) 
(DSKSETQ $%O73
         '((MDEFINE SIMP) ((|$true_Skk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%O73) 
(DSKSETQ $%I74
         '((MDEFINE) ((|$true_kSk|) $S $N $R $M)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%I74) 
(DSKSETQ $%O74
         '((MDEFINE SIMP) ((|$true_kSk|) $S $N $R $M)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%O74) 
(DSKSETQ $%I75
         '((MDEFINE) ((|$true_SkSk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
            (($SUM)
             (($SUM)
              ((MTIMES) (($ORDERPP) $T $U)
               ((MEXPT) (($ORDERXX) $R $T) $M)
               ((MEXPT) (($ORDERXX) $S $U) $N))
              $T 1. |$nn|)
             $U 1. |$nn|)))) 
(ADDLABEL '$%I75) 
(DSKSETQ $%O75
         '((MDEFINE SIMP) ((|$true_SkSk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
            (($SUM)
             (($SUM)
              ((MTIMES) (($ORDERPP) $T $U)
               ((MEXPT) (($ORDERXX) $R $T) $M)
               ((MEXPT) (($ORDERXX) $S $U) $N))
              $T 1. |$nn|)
             $U 1. |$nn|)))) 
(ADDLABEL '$%O75) 
(DSKSETQ $%I76
         '((MDEFINE) (($FROM_STATE_TO_ADDEND_LIST) $STATE0)
           ((MPROG)
            ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T
             $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
             ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
            ((MSETQ) $LIST0
             (($MAKELIST) (($INPART) $STATE0 $T) $T 1.
              (($LENGTH) $STATE0)))
            ((MRETURN) $LIST0)))) 
(ADDLABEL '$%I76) 
(DSKSETQ $%O76
         '((MDEFINE SIMP) (($FROM_STATE_TO_ADDEND_LIST) $STATE0)
           ((MPROG)
            ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T
             $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
             ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
            ((MSETQ) $LIST0
             (($MAKELIST) (($INPART) $STATE0 $T) $T 1.
              (($LENGTH) $STATE0)))
            ((MRETURN) $LIST0)))) 
(ADDLABEL '$%O76) 
(DSKSETQ $%I77
         '((MDEFINE)
           (($EXTRACT_AND_NORMALIZE_COEFFS)
            $LIST_OF_LISTS_OF_SUBSTATES0)
           ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
            ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
              ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
               ((MPROGN) ((MSETQ) $S00 $S0)
                ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                 ((MPROGN)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)))
                ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
                 ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                  ((MPROGN)
                   ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
                   ((MCOND) ((MGREATERP) $POW0 0.)
                    ((MSETQ) $S00
                     ((MTIMES)
                      ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                      ((MEXPT)
                       ((MQUOTIENT)
                        ((MQUOTIENT) ((MMINUS) 1.)
                         ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                        ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                       $POW0)))
                    T $FALSE))))
                ((MCOND)
                 ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
                  ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
                 (($ERROR)
                  "extract_and_normalize_coeffs cannot compute normalized coeff from"
                  $S0 "left over is" $S00)
                 T $FALSE)
                ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
              ((MSETQ) $COEFFS_LIST0
               (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
            ((MRETURN) $COEFFS_LIST0)))) 
(ADDLABEL '$%I77) 
(DSKSETQ $%O77
         '((MDEFINE SIMP)
           (($EXTRACT_AND_NORMALIZE_COEFFS)
            $LIST_OF_LISTS_OF_SUBSTATES0)
           ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
            ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
              ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
               ((MPROGN) ((MSETQ) $S00 $S0)
                ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                 ((MPROGN)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)))
                ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
                 ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                  ((MPROGN)
                   ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
                   ((MCOND) ((MGREATERP) $POW0 0.)
                    ((MSETQ) $S00
                     ((MTIMES)
                      ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                      ((MEXPT)
                       ((MQUOTIENT)
                        ((MQUOTIENT) ((MMINUS) 1.)
                         ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                        ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                       $POW0)))
                    T $FALSE))))
                ((MCOND)
                 ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
                  ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
                 (($ERROR)
                  "extract_and_normalize_coeffs cannot compute normalized coeff from"
                  $S0 "left over is" $S00)
                 T $FALSE)
                ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
              ((MSETQ) $COEFFS_LIST0
               (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
            ((MRETURN) $COEFFS_LIST0)))) 
(ADDLABEL '$%O77) 
(DSKSETQ $%I78
         '((MDEFINE) ((|$amplitudeN4V1|) $STATES_LIST0)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) |$Partials0|
                  (($ENDCONS)
                   ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                    $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                   |$Partials0|))
                 ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I78) 
(DSKSETQ $%O78
         '((MDEFINE SIMP) ((|$amplitudeN4V1|) $STATES_LIST0)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) |$Partials0|
                  (($ENDCONS)
                   ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                    $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                   |$Partials0|))
                 ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O78) 
(DSKSETQ $%I79
         '((MDEFINE)
           ((|$amplitudeN4V1_list|) $STATES_LIST0
            $CHECKPOINT_SAVE_FILENAME)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MPROGN)
              ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
               ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
                ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                 ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                  (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                   "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                   (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                   (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                   "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                   "s")
                  ((MSETQ) $LIST_OF_SUBSTATES0
                   ((MLIST)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                  (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                  ((MSETQ) $SL0
                   (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                    $LIST_OF_SUBSTATES0))
                  ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                  ((MSETQ) $NAS_LIST0
                   (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                  ((MSETQ) $US0
                   ((|$compute_levels_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS0
                   ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS_LIST0
                   (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                  ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                  ((MSETQ) $EI0
                   (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                    $DS_RULES0))
                  ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                  ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Computed the expression on which we must act with derivatives in"
                   ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                  ((MSETQ) $PARTIAL_AMP0
                   ((MTIMES)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
                    ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                     $EX_EI0)))
                  ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Taken the derivatives and computed the partial amplitude in"
                   ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                   "s")
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                    |$Partials0|))
                  |$end_3_loops|))))
              (($SAVE)
               (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_"
                (($STRING) $NA1) ".lisp")
               $NA1 $STATES_LIST0 |$Partials0|)
              |$end_na1_loop|))
            ((MRETURN) |$Partials0|)))) 
(ADDLABEL '$%I79) 
(DSKSETQ $%O79
         '((MDEFINE SIMP)
           ((|$amplitudeN4V1_list|) $STATES_LIST0
            $CHECKPOINT_SAVE_FILENAME)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MPROGN)
              ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
               ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
                ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                 ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                  (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                   "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                   (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                   (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                   "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                   "s")
                  ((MSETQ) $LIST_OF_SUBSTATES0
                   ((MLIST)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                  (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                  ((MSETQ) $SL0
                   (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                    $LIST_OF_SUBSTATES0))
                  ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                  ((MSETQ) $NAS_LIST0
                   (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                  ((MSETQ) $US0
                   ((|$compute_levels_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS0
                   ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS_LIST0
                   (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                  ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                  ((MSETQ) $EI0
                   (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                    $DS_RULES0))
                  ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                  ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Computed the expression on which we must act with derivatives in"
                   ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                  ((MSETQ) $PARTIAL_AMP0
                   ((MTIMES)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
                    ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                     $EX_EI0)))
                  ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Taken the derivatives and computed the partial amplitude in"
                   ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                   "s")
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                    |$Partials0|))
                  |$end_3_loops|))))
              (($SAVE)
               (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_"
                (($STRING) $NA1) ".lisp")
               $NA1 $STATES_LIST0 |$Partials0|)
              |$end_na1_loop|))
            ((MRETURN) |$Partials0|)))) 
(ADDLABEL '$%O79) 
(DSKSETQ $%I80
         '((MDEFINE)
           ((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                  (($RATSIMP)
                   (($EV) $FINAL_PARTIAL_AMP0
                    ((MEQUAL) $PP $PP4ONSHELL)
                    ((MEQUAL) $XX $TRUE_GF_XX4))))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I80) 
(DSKSETQ $%O80
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                  (($RATSIMP)
                   (($EV) $FINAL_PARTIAL_AMP0
                    ((MEQUAL) $PP $PP4ONSHELL)
                    ((MEQUAL) $XX $TRUE_GF_XX4))))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O80) 
(DSKSETQ $%I81
         '((MDEFINE)
           ((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I81) 
(DSKSETQ $%O81
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O81) 
(DSKSETQ $%I82
         '((MDEFINE)
           ((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratexpand the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
                  "terms")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I82) 
(DSKSETQ $%O82
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratexpand the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
                  "terms")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O82) 
(DSKSETQ $%I83 '((MSETQ) |$amp_4pts_loaded| T)) 
(ADDLABEL '$%I83) 
(DSKSETQ $%O83 'T) 
(ADDLABEL '$%O83) 
(DSKSETQ $%O84
         '"/home/igor/tex/DDF_interactions/maxima.cov/SSTT/32_compute_4pts_amplitude.v0.3.mat") 
(ADDLABEL '$%O84) 
(DSKSETQ $%I85
         '((MCOND) ((MNOT) |$amp_4pts_loaded|)
           (($ERROR) "Cannot batch 32_compute_4pts_amplitude") T
           $FALSE)) 
(ADDLABEL '$%I85) 
(DSKSETQ $%O85 'NIL) 
(ADDLABEL '$%O85) 
(DSKSETQ $%I86 '(($BATCH) "40_define_test_states.v1.mat")) 
(ADDLABEL '$%I86) 
(DSKSETQ $%I87
         '((MDEFINE) ((|$SetStates|) |$dd0|)
           ((MPROG) ((MSETQ) |$Lev0| 2.)
            ((MSETQ) |$Null2|
             (($EV)
              ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
               ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
               ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
               ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 3.)
            ((MSETQ) |$Null3|
             (($EV)
              ((MPLUS)
               ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.)
                |$dd|)
               ((MMINUS)
                ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.)
                 |$dd|))
               ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
               ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 0.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 3.))
               ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$dd| |$dd0|)))
            ((MSETQ) |$Lev0| 4.)
            ((MSETQ) |$S4z|
             ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
              ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 5742. (($P) 2. 2.))
              ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
            ((MSETQ) |$S4m|
             ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
              ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 2268. (($P) 2. 2.))
              ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
              ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S4r1|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.) |$d|)
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.))
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 4.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r2|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.)
                |$d|)
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 4. 0.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
               ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r3|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 3. 1.))
               ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.))
               ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1|
             (($EV)
              ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
               ((MTIMES) 624. (($P) 3. 1.))
               ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 936. (($P) 2. 2.))
               ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES)
                ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
                 ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
            ((MSETQ) |$Null4r2|
             ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
              ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 4050. (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null4g|
             (($EV)
              ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|)
                2.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                8.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
                6.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|)
                72.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
               ((MTIMES) 6. (($P) 3. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
               ((MTIMES) 3. (($P) 2. 2.))
               ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
               ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
               ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
               ((MQUOTIENT)
                ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
                6.)
               ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.))
                72.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4cr|
             ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
              ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S6m|
             ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
              ((MTIMES) 28320. (($P) 5. 1.))
              ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 82400. (($P) 3. 3.))
              ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S6z|
             ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
              ((MTIMES) 1177320. (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
              ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 929500. (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
            ((MSETQ) |$Null6r16|
             ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
              ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
              ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 3074625000. (($P) 3. 3.))
              ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.))
              ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
              ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
            ((MSETQ) |$Null6g|
             (($EV)
              ((MPLUS)
               ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
               ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
               ((MQUOTIENT)
                ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|))
                4.)
               ((MQUOTIENT)
                ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|) 168.)
               ((MQUOTIENT)
                ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)
                 |$d|)
                280.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
               ((MQUOTIENT)
                ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MMINUS)
                 ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|) 378.)
               ((MQUOTIENT)
                ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
                 |$d|)
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.)
                 |$d|)
                945.)
               ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|) 2520.)
               ((MQUOTIENT)
                ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                140.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)
                 |$d|)
                252.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|) 7560.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.)))
                18.)
               ((MTIMES) 110. (($P) 5. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
               ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
               ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.))
                12.)
               ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
               ((MQUOTIENT)
                ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.))
                70.)
               ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
               ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.))
                7.)
               ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
               ((MQUOTIENT)
                ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.))
                54.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.))
                6.)
               ((MQUOTIENT)
                ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.)
                 (($P) 3. 0.))
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.)
                 (($P) 3. 0.))
                3780.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
                14.)
               ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
               ((MQUOTIENT)
                ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
                28.)
               ((MQUOTIENT)
                ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.))
                45.)
               ((MQUOTIENT)
                ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.))
                280.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
                 (($P) 2. 0.))
                140.)
               ((MQUOTIENT)
                ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.))
                630.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 1. 1.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
                37800.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 8.)
            ((MSETQ) |$S8m1|
             ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.)
               (($P) 7. 0.))
              ((MTIMES) 8289945720. (($P) 6. 2.))
              ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
              ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 0.))
              ((MTIMES) 8399122200. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 1.))
              ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 4515839300.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 300059350. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2066129100.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 47098800. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
            ((MSETQ) |$S8m2|
             ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) 51399096. (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
              ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
              ((MTIMES) 46431000. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
              ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1903750. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
              ((MTIMES) 419373360. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 6188984592. (($P) 5. 3.))
              ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 20048000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 8144150. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 23738400. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
              ((MTIMES) 359941680. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 5264441616. (($P) 5. 3.))
              ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 17416000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6809950. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 20437200. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S10z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
              ((MTIMES) 94471732800. (($P) 9. 1.))
              ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 1017474393600. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1805580000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
              ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.)
               (($P) 6. 1.))
              ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 607282147584. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 20082748000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 36082698000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 23408646912.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 28894320000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 771289485750.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 11311477275. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 612360000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 575909838000.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 816480000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 27552406000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 34574400000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 11854080000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 40166544600. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 2. 2.))))
            ((MSETQ) |$S10z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
              ((MTIMES) 65112321600. (($P) 9. 1.))
              ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 690708211200. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 7. 1.))
              ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
              ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 2261880000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 6. 0.))
              ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 376838832384. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 3.))
              ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 2.))
              ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 11114538000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 24356973312.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.)
               (($P) 4. 4.))
              ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6161648325.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 14804370000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
              ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1210524000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6667920000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 359389840950.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
               (($P) 4. 1.))
              ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1210524000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 338354074800.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 16134720000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 18276010200. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))))
            ((MSETQ) |$S103z|
             ((MPLUS)
              ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
              ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
              ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.)
               (($P) 9. 0.))
              ((MTIMES) 36360611332200. (($P) 8. 2.))
              ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
              ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
              ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1631223468000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.)
               (($P) 7. 0.))
              ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 7. 0.))
              ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) 372093476932800. (($P) 6. 4.))
              ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.)
               (($P) 6. 2.))
              ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
              ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.)
               (($P) 6. 0.))
              ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 540966535200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 6. 0.))
              ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.)
               (($P) 5. 3.))
              ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 1170019452000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.)
               (($P) 5. 2.))
              ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
              ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 4662858416400.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.)
               (($P) 5. 0.))
              ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
              ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 5. 0.))
              ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 805050582525.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 3.))
              ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 9453628800.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
              ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
              ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 4. 2.))
              ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 40416163200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 237200140800.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 112702665600.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
               (($P) 4. 1.))
              ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 161245123200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 4. 1.))
              ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 232452259200. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 324362765475. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.)
               (($P) 4. 0.))
              ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 811066032000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
              ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 7740984220200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
              ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 185345126400.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 430303104000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
              ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 3. 2.))
              ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 437098032000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 296415302400. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 37933056000. (($P) 1. 0.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 270273024000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 552463430400.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
              ((MTIMES) 300421900800. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
               ((MEXPT) (($P) 3. 0.) 3.))
              ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.)
               (($P) 2. 1.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 441839664000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 14224896000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 10668672000.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 8001504000.)
               ((MEXPT) (($P) 1. 0.) 2.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 99574272000.)
               ((MEXPT) (($P) 1. 1.) 3.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 3.))
              ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 16003008000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.)
               (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 4.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 3.))))
            |$states_defined|))) 
(ADDLABEL '$%I87) 
(DSKSETQ $%O87
         '((MDEFINE SIMP) ((|$SetStates|) |$dd0|)
           ((MPROG) ((MSETQ) |$Lev0| 2.)
            ((MSETQ) |$Null2|
             (($EV)
              ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
               ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
               ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
               ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 3.)
            ((MSETQ) |$Null3|
             (($EV)
              ((MPLUS)
               ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.)
                |$dd|)
               ((MMINUS)
                ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.)
                 |$dd|))
               ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
               ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 0.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 3.))
               ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$dd| |$dd0|)))
            ((MSETQ) |$Lev0| 4.)
            ((MSETQ) |$S4z|
             ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
              ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 5742. (($P) 2. 2.))
              ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
            ((MSETQ) |$S4m|
             ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
              ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 2268. (($P) 2. 2.))
              ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
              ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S4r1|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.) |$d|)
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.))
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 4.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r2|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.)
                |$d|)
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 4. 0.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
               ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r3|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 3. 1.))
               ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.))
               ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1|
             (($EV)
              ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
               ((MTIMES) 624. (($P) 3. 1.))
               ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 936. (($P) 2. 2.))
               ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES)
                ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
                 ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
            ((MSETQ) |$Null4r2|
             ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
              ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 4050. (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null4g|
             (($EV)
              ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|)
                2.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                8.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
                6.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|)
                72.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
               ((MTIMES) 6. (($P) 3. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
               ((MTIMES) 3. (($P) 2. 2.))
               ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
               ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
               ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
               ((MQUOTIENT)
                ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
                6.)
               ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.))
                72.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4cr|
             ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
              ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S6m|
             ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
              ((MTIMES) 28320. (($P) 5. 1.))
              ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 82400. (($P) 3. 3.))
              ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S6z|
             ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
              ((MTIMES) 1177320. (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
              ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 929500. (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
            ((MSETQ) |$Null6r16|
             ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
              ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
              ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 3074625000. (($P) 3. 3.))
              ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.))
              ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
              ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
            ((MSETQ) |$Null6g|
             (($EV)
              ((MPLUS)
               ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
               ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
               ((MQUOTIENT)
                ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|))
                4.)
               ((MQUOTIENT)
                ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|) 168.)
               ((MQUOTIENT)
                ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)
                 |$d|)
                280.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
               ((MQUOTIENT)
                ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MMINUS)
                 ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|) 378.)
               ((MQUOTIENT)
                ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
                 |$d|)
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.)
                 |$d|)
                945.)
               ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|) 2520.)
               ((MQUOTIENT)
                ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                140.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)
                 |$d|)
                252.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|) 7560.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.)))
                18.)
               ((MTIMES) 110. (($P) 5. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
               ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
               ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.))
                12.)
               ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
               ((MQUOTIENT)
                ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.))
                70.)
               ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
               ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.))
                7.)
               ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
               ((MQUOTIENT)
                ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.))
                54.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.))
                6.)
               ((MQUOTIENT)
                ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.)
                 (($P) 3. 0.))
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.)
                 (($P) 3. 0.))
                3780.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
                14.)
               ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
               ((MQUOTIENT)
                ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
                28.)
               ((MQUOTIENT)
                ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.))
                45.)
               ((MQUOTIENT)
                ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.))
                280.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
                 (($P) 2. 0.))
                140.)
               ((MQUOTIENT)
                ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.))
                630.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 1. 1.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
                37800.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 8.)
            ((MSETQ) |$S8m1|
             ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.)
               (($P) 7. 0.))
              ((MTIMES) 8289945720. (($P) 6. 2.))
              ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
              ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 0.))
              ((MTIMES) 8399122200. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 1.))
              ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 4515839300.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 300059350. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2066129100.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 47098800. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
            ((MSETQ) |$S8m2|
             ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) 51399096. (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
              ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
              ((MTIMES) 46431000. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
              ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1903750. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
              ((MTIMES) 419373360. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 6188984592. (($P) 5. 3.))
              ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 20048000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 8144150. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 23738400. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
              ((MTIMES) 359941680. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 5264441616. (($P) 5. 3.))
              ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 17416000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6809950. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 20437200. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S10z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
              ((MTIMES) 94471732800. (($P) 9. 1.))
              ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 1017474393600. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1805580000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
              ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.)
               (($P) 6. 1.))
              ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 607282147584. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 20082748000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 36082698000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 23408646912.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 28894320000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 771289485750.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 11311477275. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 612360000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 575909838000.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 816480000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 27552406000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 34574400000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 11854080000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 40166544600. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 2. 2.))))
            ((MSETQ) |$S10z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
              ((MTIMES) 65112321600. (($P) 9. 1.))
              ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 690708211200. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 7. 1.))
              ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
              ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 2261880000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 6. 0.))
              ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 376838832384. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 3.))
              ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 2.))
              ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 11114538000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 24356973312.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.)
               (($P) 4. 4.))
              ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6161648325.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 14804370000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
              ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1210524000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6667920000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 359389840950.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
               (($P) 4. 1.))
              ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1210524000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 338354074800.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 16134720000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 18276010200. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))))
            ((MSETQ) |$S103z|
             ((MPLUS)
              ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
              ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
              ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.)
               (($P) 9. 0.))
              ((MTIMES) 36360611332200. (($P) 8. 2.))
              ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
              ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
              ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1631223468000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.)
               (($P) 7. 0.))
              ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 7. 0.))
              ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) 372093476932800. (($P) 6. 4.))
              ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.)
               (($P) 6. 2.))
              ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
              ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.)
               (($P) 6. 0.))
              ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 540966535200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 6. 0.))
              ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.)
               (($P) 5. 3.))
              ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 1170019452000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.)
               (($P) 5. 2.))
              ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
              ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 4662858416400.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.)
               (($P) 5. 0.))
              ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
              ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 5. 0.))
              ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 805050582525.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 3.))
              ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 9453628800.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
              ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
              ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 4. 2.))
              ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 40416163200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 237200140800.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 112702665600.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
               (($P) 4. 1.))
              ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 161245123200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 4. 1.))
              ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 232452259200. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 324362765475. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.)
               (($P) 4. 0.))
              ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 811066032000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
              ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 7740984220200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
              ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 185345126400.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 430303104000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
              ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 3. 2.))
              ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 437098032000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 296415302400. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 37933056000. (($P) 1. 0.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 270273024000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 552463430400.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
              ((MTIMES) 300421900800. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
               ((MEXPT) (($P) 3. 0.) 3.))
              ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.)
               (($P) 2. 1.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 441839664000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 14224896000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 10668672000.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 8001504000.)
               ((MEXPT) (($P) 1. 0.) 2.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 99574272000.)
               ((MEXPT) (($P) 1. 1.) 3.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 3.))
              ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 16003008000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.)
               (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 4.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 3.))))
            |$states_defined|))) 
(ADDLABEL '$%O87) 
(DSKSETQ $%O88
         '"/home/igor/tex/DDF_interactions/maxima.cov/SSTT/40_define_test_states.v1.mat") 
(ADDLABEL '$%O88) 
(DSKSETQ $%I89 '(($SET_NUMBER_OF_PARTICLE) 4.)) 
(ADDLABEL '$%I89) 
(DSKSETQ $%O89 '$DONE) 
(ADDLABEL '$%O89) 
(DSKSETQ $%I90 '((|$SetStates|) 26.)) 
(ADDLABEL '$%I90) 
(DSKSETQ $%O90 '|$states_defined|) 
(ADDLABEL '$%O90) 
(DSKSETQ $%I91 '(($BATCH) "SSSS_w_ghTTTT_dx3.mat")) 
(ADDLABEL '$%I91) 
(DSKSETQ $%I92
         '((MDEFINE)
           ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|)
            ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
            ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
            ((MSETQ) |$Asss|
             ((|$gf_amplitudeN4V2|)
              ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
              ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
            ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "Step0: amplitude computation time"
             ((MPLUS) $TI1 ((MMINUS) $TI0)))
            ((MRETURN) |$Asss|)))) 
(ADDLABEL '$%I92) 
(DSKSETQ $%O92
         '((MDEFINE SIMP)
           ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|)
            ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
            ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
            ((MSETQ) |$Asss|
             ((|$gf_amplitudeN4V2|)
              ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
              ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
            ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "Step0: amplitude computation time"
             ((MPLUS) $TI1 ((MMINUS) $TI0)))
            ((MRETURN) |$Asss|)))) 
(ADDLABEL '$%O92) 
(DSKSETQ $%I93 '((MDEFINE) ((|$SSSSstep1|) |$AmpS40|) |$AmpS40|)) 
(ADDLABEL '$%I93) 
(DSKSETQ $%O93 '((MDEFINE SIMP) ((|$SSSSstep1|) |$AmpS40|) |$AmpS40|)) 
(ADDLABEL '$%O93) 
(DSKSETQ $%I94
         '((MDEFINE)
           ((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
            ((MSETQ) |$Assss0|
             ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
              |$Sc4| |$l4| |$dd0|))
            ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
            ((MSETQ) |$f_Assss|
             (($RATSIMP)
              (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "simplification computation time"
             ((MPLUS) $TI2 ((MMINUS) $TI1)))
            ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
            (($PRINT) "computation times" $TI0 $TI1 $TI2)
            ((MSETQ) $GH_0
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt0|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) |$tttt|
             (($FACTOR)
              (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_0 |$tttt0|)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT_dx3|
             (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
            (($PRINT) "factors from ghosts and momenta and measure"
             |$gh_TTTT_dx3|)
            ((MSETQ) $FINAL_AMP_DX
             (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
            ((MRETURN)
             ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
              (($FACTOR) |$dx3_dOM|)))))) 
(ADDLABEL '$%I94) 
(DSKSETQ $%O94
         '((MDEFINE SIMP)
           ((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
            ((MSETQ) |$Assss0|
             ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
              |$Sc4| |$l4| |$dd0|))
            ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
            ((MSETQ) |$f_Assss|
             (($RATSIMP)
              (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "simplification computation time"
             ((MPLUS) $TI2 ((MMINUS) $TI1)))
            ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
            (($PRINT) "computation times" $TI0 $TI1 $TI2)
            ((MSETQ) $GH_0
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt0|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) |$tttt|
             (($FACTOR)
              (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_0 |$tttt0|)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT_dx3|
             (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
            (($PRINT) "factors from ghosts and momenta and measure"
             |$gh_TTTT_dx3|)
            ((MSETQ) $FINAL_AMP_DX
             (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
            ((MRETURN)
             ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
              (($FACTOR) |$dx3_dOM|)))))) 
(ADDLABEL '$%O94) 
(DSKSETQ $%O95
         '"/home/igor/tex/DDF_interactions/maxima.cov/SSTT/SSSS_w_ghTTTT_dx3.mat") 
(ADDLABEL '$%O95) 
(DSKSETQ $%I96
         '(($EV) (($DECLARE) |$Ms| $INTEGER)
           (($DECLARE) |$Mt| $INTEGER) (($COMPILE) $ALL))) 
(ADDLABEL '$%I96) 
(DSKSETQ $%O96 '$DONE) 
(ADDLABEL '$%O96) 
(DSKSETQ $%I97 '((MSETQ) |$qq1| ((MSETQ) |$qq2| ((MSETQ) |$qq3| 1.)))) 
(ADDLABEL '$%I97) 
(DSKSETQ $%O97 '1.) 
(ADDLABEL '$%O97) 
(DSKSETQ $%I98 '((MSETQ) |$nq1| ((MSETQ) |$nq2| ((MSETQ) |$nq3| 0.)))) 
(ADDLABEL '$%I98) 
(DSKSETQ $%O98 '0.) 
(ADDLABEL '$%O98) 
(DSKSETQ $%I99 '((MSETQ) |$filename| "S8m1S4mTT.lisp")) 
(ADDLABEL '$%I99) 
(DSKSETQ $%O99 '"S8m1S4mTT.lisp") 
(ADDLABEL '$%O99) 
(DSKSETQ $%I100 '((MSETQ) |$qq| |$S8m1|)) 
(ADDLABEL '$%I100) 
(DSKSETQ $%O100
         '((MPLUS SIMP)
           ((MTIMES SIMP) 3704400. ((MEXPT SIMP) (($P SIMP) 2. 0.) 4.))
           ((MTIMES SIMP) -4233600. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 47098800. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 4233600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 121564800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -95719050.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -168663600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -2066129100.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 2822400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -8467200. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 564480. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -134930880. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -164058060. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 446029860. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 1881600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 300059350. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -166168800. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -564480. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -89953920. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 240527460.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 193485600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6641529720. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -566729900. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -4515839300.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -2822400. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 31399200. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -303712860. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -1918948920. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -2176090560. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 218051350.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 3466376900. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 356247360. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -1693440. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 67465440. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4233600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -301960395. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 200500650.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 84091995. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 1532790000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 87908400. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -1519737120. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 922165425.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 1693440. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -67465440. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 329030595. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1768903290. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 2882147400. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -220555395.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -4130193690. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 514439100. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -384952680. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 8399122200. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -1354752. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 37184832. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -151277760. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -432712800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1501803216. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2179008. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 755612928. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -1367559072. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 442163232. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -14516463024. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 28910880. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 105066720. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 697965480. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 46425600. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 8289945720. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -120426480. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -2275704720. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 73716750. (($P SIMP) 8. 0.)))) 
(ADDLABEL '$%O100) 
(DSKSETQ $%I101 '((MSETQ) |$nq| 8.)) 
(ADDLABEL '$%I101) 
(DSKSETQ $%O101 '8.) 
(ADDLABEL '$%O101) 
(DSKSETQ $%I102 '((MSETQ) |$qq1| |$S4m|)) 
(ADDLABEL '$%I102) 
(DSKSETQ $%O102
         '((MPLUS SIMP)
           ((MTIMES SIMP) 25. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 300. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -504. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 153. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 504. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 2268. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 1164. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -2016. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 2250. (($P SIMP) 4. 0.)))) 
(ADDLABEL '$%O102) 
(DSKSETQ $%I103 '((MSETQ) |$nq1| 4.)) 
(ADDLABEL '$%I103) 
(DSKSETQ $%O103 '4.) 
(ADDLABEL '$%O103) 
(DSKSETQ $%I104
         '((MSETQ) |$a1234|
           ((|$gf_SSSSV3|) |$qq| |$nq| |$qq1| |$nq1| |$qq2| |$nq2|
            |$qq3| |$nq3| ""))) 
(ADDLABEL '$%I104) 
(DSKSETQ $%O104
         '((MLIST SIMP)
           ((MTIMES SIMP FACTORED) -16.
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -10. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MPLUS SIMP IRREDUCIBLE) 66296583576996.
             ((MTIMES SIMP RATSIMP) 244127209819932. |$Ms|)
             ((MTIMES SIMP) -29947442216415.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) 993676759212.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) 35559815463.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP) -10246772064.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.))
             ((MTIMES SIMP) 202327836. ((MEXPT SIMP RATSIMP) |$Ms| 6.))
             ((MTIMES SIMP) 8391600. ((MEXPT SIMP RATSIMP) |$Ms| 7.))
             ((MTIMES SIMP) 940800. ((MEXPT SIMP RATSIMP) |$Ms| 8.))
             ((MTIMES SIMP RATSIMP) -662965835769960. |$om|)
             ((MTIMES SIMP RATSIMP) -1215264525184284. |$Ms| |$om|)
             ((MTIMES SIMP) 132656399500272.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$om|)
             ((MTIMES SIMP) -11196285067548.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$om|)
             ((MTIMES SIMP) 1186927983696.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$om|)
             ((MTIMES SIMP) -15883743792.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$om|)
             ((MTIMES SIMP) 17741040288.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$om|)
             ((MTIMES SIMP) -662342400. ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              |$om|)
             ((MTIMES SIMP) 112896000. ((MEXPT SIMP RATSIMP) |$Ms| 8.)
              |$om|)
             ((MTIMES SIMP RATSIMP) 132593167153992. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) -91601075079156. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) 613858129320.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt| |$om|)
             ((MTIMES SIMP) 2770576788468.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt| |$om|)
             ((MTIMES SIMP) -7499241120.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt| |$om|)
             ((MTIMES SIMP) 36807377808.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt| |$om|)
             ((MTIMES SIMP) -275659200. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 237081600. ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 1919443972141372.
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 2516941566751122. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -184800325167376.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 18784810225654.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -4223710509156.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 77746906856.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -128708630448.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 11096604000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -790272000. ((MEXPT SIMP RATSIMP) |$Ms| 8.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -233710588406988. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 567104208620174. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -79122972582804.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -7138808250530.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -534437813764.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -235136186544.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 31278622000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -1072512000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -123887957734992.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -46796563354952. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 7237547379148.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -215454176724.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 90057365800.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 30688243600.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 231436800. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -2142769964301256.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -2856715885465796. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 73067263216728.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 6568538475308.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 4750488432856.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 666736875216.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 178170142560.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -26114376000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1354752000. ((MEXPT SIMP RATSIMP) |$Ms| 8.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -692131043006744. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1434269151564756. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 314858804597336.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 3731636174176.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 3624595909020.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -151894695904.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -53579946000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -715008000. ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 586901102579664.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 205023029807128. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -23897798829068.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 672131534316.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1256788478912.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 35745718000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3499776000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 5423114349216.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 6182409748576. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -502720573968.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -58156918608.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 119877712000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1561728000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 22381440852396.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1989668290063024. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 3450072768902.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -37206999224790.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -1892093227844.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -2074083385480.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 103624071120.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 17914320000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -677376000. ((MEXPT SIMP RATSIMP) |$Ms| 8.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2597626897633374. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1911207015975495. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -492927873418903.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -3742581004682.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -3668594081820.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1112261787800.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 6722398000. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 4402944000. ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -1128632241956142.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -371127270448725. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 25949060844667.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 4733056352832.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2048178235152.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -222102722000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2624832000. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -32311506772752.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -22902454473024. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2618830517376.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -1290538757472.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -183396804000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -2032128000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 988436525160.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -367689543156. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -136495877604.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 159906642000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -4529952000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2341695324701720.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -871543134461856. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 38379923617792.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 25083190271352.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 3175980920208.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1083979340064.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -261795833280.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -2288620800.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -3369221735547224. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1442323540088304. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 385570619367768.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 8305819526436.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -3918304923652.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -735703842144.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 5153521200. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -2844979200.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1122847898136456.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 368811776628952. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -23142495111924.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -9746130724380.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -626047874560.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 265820206000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 5983488000. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 64739603869240.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 37598958433792. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -2816622158584.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 3304203954240.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -53983100000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 4290048000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -73691290080.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -395094019936. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -35434483104.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -377092532000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 2822400000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -388005481056.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 89583848992. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 80537761600.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -6118963200.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -2518891403375700.
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 218593798368412. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -34459248829492.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -3117343629724.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -2780574531136.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 672588925232.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 91683831360.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2206714592315684. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 567072791190904. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -148971645405580.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 4996307078344.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 5612760553612.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -78491486192.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 10378898800.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -616012637878692.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -204385120216268. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 24192609738660.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 4167033639132.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -253014186832.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -195915645200.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -5313638400.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -60720746671396.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -45059022962400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 5123140964652.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -3652696191600.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 319416840000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 5475456000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -2349198334496.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 3453192228060. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 259432526768.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 353473800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 3480960000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 190812080976.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -90292065392. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -200980912400.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 5475456000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 97267258560.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 5712530800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -5313638400.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1213721912820904.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -42603592318328. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -4158605607320.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2301427296248.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -856204028128.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -406696708512.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -706749469482320. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -69552653783888. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 7906943090864.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -11204395683912.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1141073746208.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 57658741792.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 150176172714720.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 69187651462896. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -11040363043020.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -953842853592.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 231700224096.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 84797704000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 44121868294920.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 30438688525364. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -8030511118012.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 2696094651840.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -364523444000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -6118963200.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2375461830672.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1063406562564. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1043454002560.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -79196540000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 2822400000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 1539536217312.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -644223627744. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 288926254000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 4290048000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -238265686080.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 9308094000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 5983488000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -3824006400.
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2844979200. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -257120607557208.
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 31035391385460. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 8166190055964.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 2843611096704.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 595465324464.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 61154825986424. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -11532355617617. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 13673252478159.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 2712101722800.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 3260531532. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 11375403933378.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -27900513392051. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 3029423918891.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1207776735504.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -220331043204.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -23134008983082.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -6438021777994. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 3021677753616.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -806469144672.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 160997970000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 3945986081908.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -3259179037276. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1896392325552.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -179934660000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -4529952000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1556466757560.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 842506971800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -234032066000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -2032128000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 71134995120.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 12856414000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 2624832000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 20398032000.
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 4402944000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -677376000. ((MEXPT SIMP RATSIMP) |$Mt| 8.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 24671930527552.
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -13079645093648. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -3003626915168.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -227700491136.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 4365926595780. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 2097113710004. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -859646317744.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -463295629408.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -5310691232904.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 9033350861584. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -2421961253764.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 76843868112.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 2540370836924.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 849606131144. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 419878782092.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -174098605008.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -101535991176.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1596566663260. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -936429883712.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 121232464000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 172118177040.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -28589934304. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 31530934000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -1561728000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 137468974560.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -58773162000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -3499776000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -26039112000.
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -715008000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1354752000. ((MEXPT SIMP RATSIMP) |$Mt| 8.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -6047570274088.
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -522354582344. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -121914590112.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -278516567746. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 276500700098. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -69126582064.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 1961474002416.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -1258636519548. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 45017438948.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -168802635842.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -787460905802. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 107740208028.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -98024878676.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -11727486164. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 9743636200. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 34009741704.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -178272784944. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 33051533200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -73249838448.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 29871185200. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 231436800. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 9628956000. ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -1072512000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -790272000. ((MEXPT SIMP RATSIMP) |$Mt| 8.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 304329414480.
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -60865882896. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 222937922268. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -21482395404. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -213846132960.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 84508527336. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -294404102412.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 84658002036. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 46826830992.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 18044945376. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 6193580688. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 14789288208. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 6511478688. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 702772800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -225811200. ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 237081600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 112896000. ((MEXPT SIMP RATSIMP) |$Mt| 8.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -30432941448.
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -10741197702. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 24009402831.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 28582933968.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 8503067463. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -4056121584.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 49767036. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 15918000. ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 940800. ((MEXPT SIMP RATSIMP) |$Mt| 8.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))))
           ((MTIMES SIMP FACTORED) -16.
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om|) -4.)
            ((MPLUS SIMP IRREDUCIBLE) 66296583576996.
             ((MTIMES SIMP RATSIMP) 244127209819932. |$Ms|)
             ((MTIMES SIMP) -29947442216415.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) 993676759212.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) 35559815463.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP) -10246772064.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.))
             ((MTIMES SIMP) 202327836. ((MEXPT SIMP RATSIMP) |$Ms| 6.))
             ((MTIMES SIMP) 8391600. ((MEXPT SIMP RATSIMP) |$Ms| 7.))
             ((MTIMES SIMP) 940800. ((MEXPT SIMP RATSIMP) |$Ms| 8.))
             ((MTIMES SIMP RATSIMP) -662965835769960. |$om|)
             ((MTIMES SIMP RATSIMP) -1215264525184284. |$Ms| |$om|)
             ((MTIMES SIMP) 132656399500272.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$om|)
             ((MTIMES SIMP) -11196285067548.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$om|)
             ((MTIMES SIMP) 1186927983696.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$om|)
             ((MTIMES SIMP) -15883743792.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$om|)
             ((MTIMES SIMP) 17741040288.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$om|)
             ((MTIMES SIMP) -662342400. ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              |$om|)
             ((MTIMES SIMP) 112896000. ((MEXPT SIMP RATSIMP) |$Ms| 8.)
              |$om|)
             ((MTIMES SIMP RATSIMP) 132593167153992. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) -91601075079156. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) 613858129320.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt| |$om|)
             ((MTIMES SIMP) 2770576788468.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt| |$om|)
             ((MTIMES SIMP) -7499241120.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt| |$om|)
             ((MTIMES SIMP) 36807377808.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt| |$om|)
             ((MTIMES SIMP) -275659200. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 237081600. ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 1919443972141372.
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 2516941566751122. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -184800325167376.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 18784810225654.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -4223710509156.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 77746906856.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -128708630448.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 11096604000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -790272000. ((MEXPT SIMP RATSIMP) |$Ms| 8.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -233710588406988. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 567104208620174. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -79122972582804.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -7138808250530.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -534437813764.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -235136186544.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 31278622000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -1072512000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -123887957734992.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -46796563354952. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 7237547379148.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -215454176724.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 90057365800.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 30688243600.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 231436800. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -2142769964301256.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -2856715885465796. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 73067263216728.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 6568538475308.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 4750488432856.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 666736875216.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 178170142560.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -26114376000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1354752000. ((MEXPT SIMP RATSIMP) |$Ms| 8.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -692131043006744. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1434269151564756. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 314858804597336.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 3731636174176.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 3624595909020.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -151894695904.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -53579946000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -715008000. ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 586901102579664.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 205023029807128. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -23897798829068.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 672131534316.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1256788478912.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 35745718000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3499776000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 5423114349216.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 6182409748576. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -502720573968.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -58156918608.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 119877712000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1561728000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 22381440852396.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1989668290063024. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 3450072768902.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -37206999224790.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -1892093227844.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -2074083385480.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 103624071120.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 17914320000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -677376000. ((MEXPT SIMP RATSIMP) |$Ms| 8.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2597626897633374. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1911207015975495. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -492927873418903.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -3742581004682.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -3668594081820.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1112261787800.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 6722398000. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 4402944000. ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -1128632241956142.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -371127270448725. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 25949060844667.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 4733056352832.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2048178235152.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -222102722000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2624832000. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -32311506772752.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -22902454473024. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2618830517376.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -1290538757472.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -183396804000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -2032128000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 988436525160.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -367689543156. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -136495877604.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 159906642000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -4529952000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2341695324701720.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -871543134461856. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 38379923617792.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 25083190271352.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 3175980920208.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1083979340064.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -261795833280.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -2288620800.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -3369221735547224. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1442323540088304. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 385570619367768.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 8305819526436.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -3918304923652.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -735703842144.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 5153521200. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -2844979200.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1122847898136456.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 368811776628952. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -23142495111924.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -9746130724380.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -626047874560.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 265820206000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 5983488000. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 64739603869240.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 37598958433792. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -2816622158584.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 3304203954240.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -53983100000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 4290048000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -73691290080.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -395094019936. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -35434483104.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -377092532000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 2822400000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -388005481056.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 89583848992. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 80537761600.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -6118963200.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -2518891403375700.
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 218593798368412. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -34459248829492.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -3117343629724.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -2780574531136.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 672588925232.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 91683831360.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2206714592315684. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 567072791190904. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -148971645405580.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 4996307078344.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 5612760553612.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -78491486192.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 10378898800.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -616012637878692.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -204385120216268. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 24192609738660.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 4167033639132.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -253014186832.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -195915645200.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -5313638400.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -60720746671396.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -45059022962400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 5123140964652.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -3652696191600.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 319416840000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 5475456000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -2349198334496.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 3453192228060. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 259432526768.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 353473800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 3480960000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 190812080976.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -90292065392. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -200980912400.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 5475456000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 97267258560.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 5712530800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -5313638400.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1213721912820904.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -42603592318328. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -4158605607320.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2301427296248.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -856204028128.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -406696708512.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -706749469482320. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -69552653783888. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 7906943090864.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -11204395683912.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1141073746208.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 57658741792.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 150176172714720.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 69187651462896. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -11040363043020.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -953842853592.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 231700224096.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 84797704000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 44121868294920.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 30438688525364. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -8030511118012.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 2696094651840.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -364523444000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -6118963200.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2375461830672.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1063406562564. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1043454002560.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -79196540000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 2822400000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 1539536217312.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -644223627744. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 288926254000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 4290048000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -238265686080.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 9308094000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 5983488000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -3824006400.
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2844979200. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -257120607557208.
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 31035391385460. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 8166190055964.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 2843611096704.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 595465324464.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 61154825986424. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -11532355617617. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 13673252478159.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 2712101722800.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 3260531532. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 11375403933378.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -27900513392051. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 3029423918891.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1207776735504.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -220331043204.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -23134008983082.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -6438021777994. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 3021677753616.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -806469144672.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 160997970000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 3945986081908.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -3259179037276. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1896392325552.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -179934660000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -4529952000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1556466757560.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 842506971800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -234032066000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -2032128000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 71134995120.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 12856414000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 2624832000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 20398032000.
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 4402944000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -677376000. ((MEXPT SIMP RATSIMP) |$Mt| 8.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 24671930527552.
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -13079645093648. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -3003626915168.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -227700491136.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 4365926595780. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 2097113710004. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -859646317744.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -463295629408.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -5310691232904.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 9033350861584. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -2421961253764.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 76843868112.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 2540370836924.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 849606131144. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 419878782092.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -174098605008.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -101535991176.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1596566663260. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -936429883712.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 121232464000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 172118177040.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -28589934304. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 31530934000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -1561728000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 137468974560.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -58773162000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -3499776000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -26039112000.
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -715008000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1354752000. ((MEXPT SIMP RATSIMP) |$Mt| 8.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -6047570274088.
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -522354582344. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -121914590112.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -278516567746. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 276500700098. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -69126582064.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 1961474002416.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -1258636519548. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 45017438948.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -168802635842.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -787460905802. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 107740208028.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -98024878676.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -11727486164. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 9743636200. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 34009741704.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -178272784944. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 33051533200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -73249838448.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 29871185200. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 231436800. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 9628956000. ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -1072512000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -790272000. ((MEXPT SIMP RATSIMP) |$Mt| 8.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 304329414480.
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -60865882896. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 222937922268. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -21482395404. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -213846132960.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 84508527336. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -294404102412.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 84658002036. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 46826830992.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 18044945376. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 6193580688. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 14789288208. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 6511478688. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 702772800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -225811200. ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 237081600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 112896000. ((MEXPT SIMP RATSIMP) |$Mt| 8.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -30432941448.
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -10741197702. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 24009402831.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 28582933968.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 8503067463. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -4056121584.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 49767036. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 15918000. ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 940800. ((MEXPT SIMP RATSIMP) |$Mt| 8.)
              ((MEXPT SIMP RATSIMP) |$om| 12.)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) -12.)
            ((MEXPT SIMP) |$Xi| -4.))
           ((MTIMES SIMP FACTORED)
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -6. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 12.)
            ((MEXPT SIMP) |$Xi| 4.))
           ((MTIMES SIMP FACTORED) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|)
            |$Xi|
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -2.)))) 
(ADDLABEL '$%O104) 
(DSKSETQ $%I105 '(($SAVE) |$filename| $ALL)) 
(ADDLABEL '$%I105) 
(DSKSETQ |$expand_reggeon_loaded| 'T) 
(ADD2LNC '|$expand_reggeon_loaded| $VALUES) 
(DEFPROP |$expand_reggeon_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$expand_reggeon_loaded| $PROPS) 
(DEFPROP |$expand_reggeon_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$expand_reggeon_loaded| $PROPS) 
(DSKSETQ |$dbg_all_terms| 'NIL) 
(ADD2LNC '|$dbg_all_terms| $VALUES) 
(DEFPROP |$dbg_all_terms| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_all_terms| $PROPS) 
(DEFPROP |$dbg_all_terms| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_all_terms| $PROPS) 
(DSKSETQ |$dbg_compute_levels| 'NIL) 
(ADD2LNC '|$dbg_compute_levels| $VALUES) 
(DEFPROP |$dbg_compute_levels| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_compute_levels| $PROPS) 
(DEFPROP |$dbg_compute_levels| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_compute_levels| $PROPS) 
(DSKSETQ |$derivatives_loaded| 'T) 
(ADD2LNC '|$derivatives_loaded| $VALUES) 
(DEFPROP |$derivatives_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$derivatives_loaded| $PROPS) 
(DEFPROP |$derivatives_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$derivatives_loaded| $PROPS) 
(DSKSETQ |$dbg_wrt_lambda| 'NIL) 
(ADD2LNC '|$dbg_wrt_lambda| $VALUES) 
(DEFPROP |$dbg_wrt_lambda| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_lambda| $PROPS) 
(DEFPROP |$dbg_wrt_lambda| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_lambda| $PROPS) 
(DSKSETQ |$dbg_wrt_pair| 'NIL) 
(ADD2LNC '|$dbg_wrt_pair| $VALUES) 
(DEFPROP |$dbg_wrt_pair| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_pair| $PROPS) 
(DEFPROP |$dbg_wrt_pair| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_pair| $PROPS) 
(DSKSETQ |$dbg_wrt_states| 'NIL) 
(ADD2LNC '|$dbg_wrt_states| $VALUES) 
(DEFPROP |$dbg_wrt_states| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_states| $PROPS) 
(DEFPROP |$dbg_wrt_states| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_states| $PROPS) 
(DSKSETQ |$dbg_wrt_contract| 'NIL) 
(ADD2LNC '|$dbg_wrt_contract| $VALUES) 
(DEFPROP |$dbg_wrt_contract| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_contract| $PROPS) 
(DEFPROP |$dbg_wrt_contract| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_contract| $PROPS) 
(DSKSETQ |$dbg_scalars| 'NIL) 
(ADD2LNC '|$dbg_scalars| $VALUES) 
(DEFPROP |$dbg_scalars| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_scalars| $PROPS) 
(DEFPROP |$dbg_scalars| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_scalars| $PROPS) 
(DSKSETQ |$NIused| '2.) 
(ADD2LNC '|$NIused| $VALUES) 
(DSKSETQ |$objects_with_index| '((MLIST SIMP) $LA |$Sk| $K)) 
(ADD2LNC '|$objects_with_index| $VALUES) 
(DSKSETQ |$compute_pp_loaded| 'T) 
(ADD2LNC '|$compute_pp_loaded| $VALUES) 
(DEFPROP |$compute_pp_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$compute_pp_loaded| $PROPS) 
(DEFPROP |$compute_pp_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$compute_pp_loaded| $PROPS) 
(DSKSETQ $AP '2.) 
(ADD2LNC '$AP $VALUES) 
(DEFPROP $AP ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '$AP $PROPS) 
(DEFPROP $AP $FIXNUM MODE) 
(ADD2LNC '$AP $PROPS) 
(DSKSETQ |$amp_4pts_loaded| 'T) 
(ADD2LNC '|$amp_4pts_loaded| $VALUES) 
(DEFPROP |$amp_4pts_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$amp_4pts_loaded| $PROPS) 
(DEFPROP |$amp_4pts_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$amp_4pts_loaded| $PROPS) 
(DSKSETQ |$nn| '4.) 
(ADD2LNC '|$nn| $VALUES) 
(DSKSETQ |$Lev0| '8.) 
(ADD2LNC '|$Lev0| $VALUES) 
(DSKSETQ |$Null2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -30. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.))
           ((MTIMES SIMP) -10. (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -50. (($P SIMP) 2. 0.)))) 
(ADD2LNC '|$Null2| $VALUES) 
(DSKSETQ |$Null3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 136. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.))
           ((MTIMES SIMP) 144. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.))
           ((MTIMES SIMP) 672. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 288. (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 800. (($P SIMP) 3. 0.)))) 
(ADD2LNC '|$Null3| $VALUES) 
(DSKSETQ |$S4z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4z| $VALUES) 
(DSKSETQ |$S4m|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 25. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 300. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -504. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 153. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 504. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 2268. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 1164. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -2016. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 2250. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4m| $VALUES) 
(DSKSETQ |$S4r1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 1512. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 18144. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) 54432. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 122472. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 734832. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -163296. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -979776. (($P SIMP) 3. 1.)))) 
(ADD2LNC '|$S4r1| $VALUES) 
(DSKSETQ |$S4r2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -1452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -5112. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 1452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -10512. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 1512. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -67122. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19320. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 92520. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 5850. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4r2| $VALUES) 
(DSKSETQ |$S4r3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -552. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -2412. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 552. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 1512. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -4896. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -37476. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 7728. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 49968. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -900. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4r3| $VALUES) 
(DSKSETQ |$Null4r1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 25. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -152. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -312. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1224. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -519. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 936. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 936. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 3004. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 624. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 4350. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4r1| $VALUES) 
(DSKSETQ |$Null4r2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -778. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -3696. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -3393. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -5640. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -15354. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -13050. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -36. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 4050. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 5088. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -5472. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 9000. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4r2| $VALUES) 
(DSKSETQ |$Null4g|
         '((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 37. 72.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 31. 6.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 29. 8.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 5. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 3. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 27. 2.) (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 75. 4.) (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4g| $VALUES) 
(DSKSETQ |$Null4cr|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -82. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -288. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -351. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -696. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1494. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1458. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 468. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 702. (($P SIMP) 2. 2.)))) 
(ADD2LNC '|$Null4cr| $VALUES) 
(DSKSETQ |$S6m|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 925. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -2700. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 1390. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5150. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -2315. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -5150. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -27000. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -2160. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 4320. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6480. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 14240. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 2160. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 30720. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 82400. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -1620. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -8640. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19860. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -7560. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -108600. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 6432. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 28320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$S6m| $VALUES) 
(DSKSETQ |$S6z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 6750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -20250. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 12275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -6750. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 15950. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 1900. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -7975. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 251225. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -43875. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9720. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 75700. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -337500. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 100680. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -191400. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 929500. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 79515. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -141150. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 214110. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1872750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18168. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1177320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -226500. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$S6z| $VALUES) 
(DSKSETQ |$Null6r16|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -251797. ((MEXPT SIMP) (($P SIMP) 1. 0.) 6.))
           ((MTIMES SIMP) -2092175. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -7110175. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -29761875.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -5461735. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -24201350.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -50991925.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -24404550.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -12108575. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -62731800.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -3421800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 69175800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -121746050. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 70097000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 59508925. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -294064625. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -775902375. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -23008900.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -19102900. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 11421000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -442111500. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -78516400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 529209500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1024096500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1110037500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 3074625000. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -149096700.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 40996125. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -116943750. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -1724253750. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1836843750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -221157000. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2713770000. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 83700000. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$Null6r16| $VALUES) 
(DSKSETQ |$Null6g|
         '((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 709. 5400.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 6.))
           ((MTIMES SIMP) ((RAT SIMP) 253. 420.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.) (($P SIMP) 1. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 1051. 315.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 603. 140.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 919. 56.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 5. 2.) (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 10547. 1260.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) ((RAT SIMP) 2831. 420.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 9. 2.) (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 667. 28.) (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 151. 7.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 5. 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 333. 14.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 66103. 3780.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 22. 3.) (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 104651. 1260.) (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 121. 6.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 19141. 378.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 415. 21.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 5. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 508. 21.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 884. 7.) (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 2245. 21.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) ((RAT SIMP) 11343. 140.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 5065. 42.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 295. 14.) (($P SIMP) 1. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 2175. 14.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 1613. 6.) (($P SIMP) 1. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -20. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 8125. 18.) (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$Null6g| $VALUES) 
(DSKSETQ |$S8m1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 3704400. ((MEXPT SIMP) (($P SIMP) 2. 0.) 4.))
           ((MTIMES SIMP) -4233600. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 47098800. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 4233600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 121564800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -95719050.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -168663600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -2066129100.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 2822400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -8467200. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 564480. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -134930880. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -164058060. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 446029860. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 1881600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 300059350. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -166168800. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -564480. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -89953920. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 240527460.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 193485600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6641529720. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -566729900. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -4515839300.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -2822400. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 31399200. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -303712860. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -1918948920. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -2176090560. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 218051350.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 3466376900. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 356247360. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -1693440. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 67465440. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4233600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -301960395. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 200500650.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 84091995. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 1532790000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 87908400. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -1519737120. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 922165425.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 1693440. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -67465440. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 329030595. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1768903290. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 2882147400. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -220555395.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -4130193690. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 514439100. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -384952680. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 8399122200. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -1354752. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 37184832. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -151277760. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -432712800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1501803216. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2179008. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 755612928. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -1367559072. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 442163232. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -14516463024. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 28910880. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 105066720. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 697965480. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 46425600. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 8289945720. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -120426480. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -2275704720. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 73716750. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8m1| $VALUES) 
(DSKSETQ |$S8m2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 11760. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -23520. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 364560. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 11760. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 769440. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -992250. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -1134000. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -13891500.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -7840. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -907200. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -1003948. (($P SIMP) 2. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 2996548. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 1903750. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -776160. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -604800. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1974148. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1268960. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 43927352. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -3903500. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -30054500.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 243040. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -1698748. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -12175352. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -12949440. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 1495750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 22998500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 4603200. (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 453600. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2003091. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 921690. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 624291. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 9218160. (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 412080. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -9684000. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4919625. ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -453600. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1842891. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 11683434. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 17523720. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1598091. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -27559434. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -94500. (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -3330600. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 46431000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 279360. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -676800. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2152800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -8285520. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 83520. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 5080320. (($P SIMP) 1. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -7653024. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 4110624. (($P SIMP) 1. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -83615280. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 118560. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 522720. (($P SIMP) 1. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 4197864. (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -122880. (($P SIMP) 1. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 51399096. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -856944. (($P SIMP) 1. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -14931216. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 366750. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8m2| $VALUES) 
(DSKSETQ |$S8z1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 63000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -126000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -12448800. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 23738400. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 12448800. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 63000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -35002800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19192950. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 11264400. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 618823800.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -42000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 23950080. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -68817420. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 10255140. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 8144150. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 20048000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -631680. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 26813220. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -22545600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1237619880. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -14149100. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 539448700.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -772800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -15677340. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -360009720. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -156750720. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 13777750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -223149500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 910342720. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -11975040.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 16215885. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19570950.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 28720755. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 462861000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10558800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222613440. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -73024875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 11975040. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2116485. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 529542090. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -18257400. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -12882555.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 512024310. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1212819300. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -247152360. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -4300632000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -10789632. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 10184832. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -262211040. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 135449328. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1209600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -383096448. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 384247584. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 356467104. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 6188984592. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 126077280. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -64299480. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -113561280. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2262735720. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -1427760. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 419373360. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -54920250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8z1| $VALUES) 
(DSKSETQ |$S8z2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -63000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -10823400. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 20437200. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 10823400. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -30038400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 17038350. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9601200. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 530541900.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -21000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 20139840. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -57671460. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7657020. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6809950. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 17416000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -416640. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 21328860. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -19210800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1064138040. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11458300. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 464137100.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -512400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -13549620. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -305834760. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -134722560. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 11726750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -191999500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 772506560. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -10069920.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 13616505. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -17038350.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 24652215. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 393876000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -9248400. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -194265120. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -64519875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 10069920. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -802305. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 453611970. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10546200. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10779615.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 439123230. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1028682900. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -208166280. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -3654567000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -9265536. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 8963136. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -220237920. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 118298544. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 604800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -328898304. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 324832032. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 300357792. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 5264441616. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 106609440. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -55667640. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -95941440. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -1931385960. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -848880. (($P SIMP) 1. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 359941680. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -46478250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8z2| $VALUES) 
(DSKSETQ |$S10z1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 8890560000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -493920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -47040000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -816480000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -680400000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21840000. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 40166544600. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 47040000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11854080000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -47040000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 38525760000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -17406144000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -823200000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1338960000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 22514954000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -34574400000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -28153440000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 27552406000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 816480000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 47040000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -26671680000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41114304000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -21840000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41941606000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -65582521200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -30367750000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -575909838000.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 28153440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -658560000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -68300806000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 26403816600.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 6659590000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 556646958000. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 17012800000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -414892800000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 612360000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -778260000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 15500824500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 165900000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -23835724500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2976750000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 123480000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19766203100. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 8643600000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2610368400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 37648107500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 347766720000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11311477275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -6952837500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -446460000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 28894320000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -55227112500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 8829124500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 73883607500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 15484392000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1332626535000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -40007615550. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -771289485750.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -28894320000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 446460000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 54671452500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2976750000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 61435500. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 55566000000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -43951472400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -271032372000. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -286098435000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 6371568000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -12604951100. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -215509203000. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -167485920000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 14943553275.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 412610955750. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 59737860000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -104496000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 17850699600. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -12435219600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5376162400. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -9549187200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 9348102400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -319433436000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 6258067200. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 368756136000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -23408646912.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -36082698000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -5845392000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -790017472800. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 29446648000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 865169323200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -89828383680. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -5267808000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 12886098000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 247693312800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 225351473760. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -20082748000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -551036203200. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 2634992640. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -81345942720. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 607282147584. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 1587600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5427840000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 7813260000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 854670000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 254080638000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5662720000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -255510192000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 11300654400. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 1345650000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -6006960000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -71086512000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 6561480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 177150240000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -116617158000. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 116534544000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -1256174740800. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -801360000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -32628708000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 25637875200. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -1805580000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -52980480000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 68103216000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -33493788000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 1017474393600. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) 269482500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 16188732000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -15851576700. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -3532347000. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) -456913920600. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 1395489600. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 94471732800. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -6935292000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S10z1| $VALUES) 
(DSKSETQ |$S10z2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -987840000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 493920000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -538272000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -211680000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -282240000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 538272000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -740880000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 887600000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 297808000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 18276010200. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -1152480000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 538272000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1528800000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -870240000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 8890560000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6979392000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1481760000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -2073008000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 28865354000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -16134720000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -7408800000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -7021994000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 282240000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -538272000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 211680000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 16728768000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -297808000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 35591206000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -41558252400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -28984774000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -338354074800.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) -740880000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 7408800000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 1185408000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -33726406000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 26245762200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 5276614000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 354653434800. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 3841600000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -320060160000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 864360000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -897624000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -864360000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 584724000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7033624500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 312900000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15368524500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11840850000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222264000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -12051172700. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4033680000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10236358800. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7923867500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 158101440000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -903164325. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -2084197500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -864360000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1210524000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 6667920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -19580200500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 3007924500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 42183687500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 21707784000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 706144455000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -760732350. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -359389840950.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) 864360000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -6667920000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1210524000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 19024540500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -14804370000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 5882635500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2222640000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -6136822800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18131623200. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -73995075000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 148176000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -2914240700. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -90863551800. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -60799200000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -6161648325.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 107398030950. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -64729980000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 271824000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 7107435600. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1691955600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 9836573600. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5484931200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5864633600. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -243228636000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1347091200. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 275616936000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -24356973312.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) -271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -11114538000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -12619152000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -413747200800. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -3152072000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 377966635200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -105001606080. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 1505952000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -227982000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 84796480800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 77209342560. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 8564612000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -134957995200. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 147728931840. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -61431088320. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 376838832384. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 1587600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -8324160000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 3410316000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 3750990000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 185496318000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -845824000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -183256752000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 16200340800. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 4241970000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 20725200000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -28186032000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2261880000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 43731360000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -127285830000. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 88084752000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -812357985600. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -349776000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -20774628000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 18773798400. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -112140000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -22498560000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 56394288000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -25510428000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 690708211200. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) -55093500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 9414972000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -12279627900. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -2600955000. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) -316414042200. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 705211200. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 65112321600. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -5241852000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S10z2| $VALUES) 
(DSKSETQ |$S103z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -8001504000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 4.))
           ((MTIMES SIMP) -32006016000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 16003008000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 99574272000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 21337344000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -196777728000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 104908608000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -45045504000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 3.))
           ((MTIMES SIMP) -99574272000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 47416320000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -8001504000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 48009024000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 194406912000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -92461824000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 43563744000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -1792336896000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -2576484288000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 7112448000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -14224896000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -501150988800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 514530374400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 441839664000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7112448000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 87761116800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -457630790400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 4061207808000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 134708448000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -106673616000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 6322176000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -167181974400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -3589526644200. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -5619712000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 3.))
           ((MTIMES SIMP) 132765696000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 300421900800. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -552463430400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -170698752000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -26156592000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -270273024000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 60928560000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 3839299430400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 4795698700800. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -294705600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 405817910400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -3905736870000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 3143109312000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -432673920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -3369517242000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 37933056000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -26119900800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 296415302400. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -437098032000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 2106707097600. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -2541052684800. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 3435312384000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 192470678400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -6213646698000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5520826256400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 1443258877200. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 62480247253200.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) 204252384000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -430303104000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -185345126400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 5319068874000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -7740984220200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -4520578045200. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -44612888821200. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 697085760000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 40182960384000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 15321398400.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15066475200. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15321398400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -202319308800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 923941588500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 121367736000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 2064731287500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -3029894910000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 75895747200. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 1456309992900. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -811066032000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 9453628800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 5207328000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -4368576128400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4017877831500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19190767680000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 324362765475. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -394125385500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -143345462400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 232452259200. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 256048128000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -4741513459200. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 4475838005100. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -6569242375500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -161245123200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 3944646216000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1380872467500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1179466142400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -127827325665000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2053316263950. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 75396325217850.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) -112702665600.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -237200140800.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -40416163200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -2692058273100. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 9439988670000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1453598968500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -11342131920000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -3345674864400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 11567302783200. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 17434459413000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -9453628800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 1869329145600. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 4020673836900. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -5866932670200. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 12281913504000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -805050582525.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -6720249875850. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 59658933348000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 66919708800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1500917040000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 2178181861200. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 163034924400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1618250440800. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1910158588800. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1613022297600. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 49111179012000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 438568300800. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -17279037720000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 10785603015936.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) 1991485440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -2648040595200. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -4662858416400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 7078970505600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 57583975615200. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -546142632000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -69884033083200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -27245214682560. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -85033670400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -6880443591600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 420527181600. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -35674605701280. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -1170019452000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 19828757793600. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -87175629112320. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -26971837583040. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) -271805393809152. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 168391440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 975316665600. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -540966535200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -2722302709200. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -33663814002000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -567494860800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 11635371216000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -9239591390400. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -2776289040000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 4976458318800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 17649435254400. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 40063922640000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 3509112859200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -10309655635200. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 40713698768400. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 33410065449600. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) 372093476932800. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 799527909600. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -48348316800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 4728322620000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -3565119398400. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -1631223468000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -9236108851200. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -18527478710400. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -4958602812000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) -126713247091200. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) 16108035300.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 1771370748000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 2953030572900. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 840041987400. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) 36360611332200. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) -1078772817600. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) -6400051876800. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -1301785884000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S103z| $VALUES) 
(DSKSETQ |$qq3| '1.) 
(ADD2LNC '|$qq3| $VALUES) 
(DSKSETQ |$qq2| '1.) 
(ADD2LNC '|$qq2| $VALUES) 
(DSKSETQ |$qq1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 25. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 300. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -504. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 153. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 504. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 2268. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 1164. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -2016. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 2250. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$qq1| $VALUES) 
(DSKSETQ |$nq3| '0.) 
(ADD2LNC '|$nq3| $VALUES) 
(DSKSETQ |$nq2| '0.) 
(ADD2LNC '|$nq2| $VALUES) 
(DSKSETQ |$nq1| '4.) 
(ADD2LNC '|$nq1| $VALUES) 
(DSKSETQ |$filename| '"S8m1S4mTT.lisp") 
(ADD2LNC '|$filename| $VALUES) 
(DSKSETQ |$qq|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 3704400. ((MEXPT SIMP) (($P SIMP) 2. 0.) 4.))
           ((MTIMES SIMP) -4233600. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 47098800. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 4233600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 121564800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -95719050.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -168663600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -2066129100.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 2822400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -8467200. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 564480. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -134930880. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -164058060. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 446029860. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 1881600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 300059350. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -166168800. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -564480. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -89953920. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 240527460.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 193485600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6641529720. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -566729900. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -4515839300.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -2822400. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 31399200. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -303712860. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -1918948920. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -2176090560. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 218051350.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 3466376900. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 356247360. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -1693440. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 67465440. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4233600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -301960395. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 200500650.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 84091995. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 1532790000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 87908400. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -1519737120. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 922165425.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 1693440. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -67465440. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 329030595. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1768903290. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 2882147400. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -220555395.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -4130193690. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 514439100. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -384952680. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 8399122200. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -1354752. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 37184832. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -151277760. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -432712800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1501803216. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2179008. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 755612928. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -1367559072. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 442163232. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -14516463024. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 28910880. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 105066720. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 697965480. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 46425600. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 8289945720. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -120426480. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -2275704720. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 73716750. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$qq| $VALUES) 
(DSKSETQ |$nq| '8.) 
(ADD2LNC '|$nq| $VALUES) 
(DSKSETQ |$Assss|
         '((MTIMES SIMP) -1.
           ((MPLUS SIMP) 1060745337231936.
            ((MTIMES SIMP RATSIMP) 3906035357118912. |$Ms|)
            ((MTIMES SIMP) -479159075462640.
             ((MEXPT SIMP RATSIMP) |$Ms| 2.))
            ((MTIMES SIMP) 15898828147392.
             ((MEXPT SIMP RATSIMP) |$Ms| 3.))
            ((MTIMES SIMP) 568957047408.
             ((MEXPT SIMP RATSIMP) |$Ms| 4.))
            ((MTIMES SIMP) -163948353024.
             ((MEXPT SIMP RATSIMP) |$Ms| 5.))
            ((MTIMES SIMP) 3237245376. ((MEXPT SIMP RATSIMP) |$Ms| 6.))
            ((MTIMES SIMP) 134265600. ((MEXPT SIMP RATSIMP) |$Ms| 7.))
            ((MTIMES SIMP) 15052800. ((MEXPT SIMP RATSIMP) |$Ms| 8.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -10607453372319360.
              ((MTIMES SIMP RATSIMP) -19444232402948544. |$Ms|)
              ((MTIMES SIMP) 2122502392004352.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -179140561080768.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 18990847739136.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) -254139900672.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP) 283856644608.
               ((MEXPT SIMP RATSIMP) |$Ms| 6.))
              ((MTIMES SIMP) -10597478400.
               ((MEXPT SIMP RATSIMP) |$Ms| 7.))
              ((MTIMES SIMP) 1806336000.
               ((MEXPT SIMP RATSIMP) |$Ms| 8.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 2121490674463872.
                ((MTIMES SIMP RATSIMP) -1465617201266496. |$Ms|)
                ((MTIMES SIMP) 9821730069120.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 44329228615488.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -119987857920.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 588918044928.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP) -4410547200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 6.))
                ((MTIMES SIMP) 3793305600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 7.)))
               |$Mt|))
             |$om|)
            ((MTIMES SIMP)
             ((MPLUS SIMP) 30711103554261952.
              ((MTIMES SIMP RATSIMP) 40271065068017952. |$Ms|)
              ((MTIMES SIMP) -2956805202678016.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 300556963610464.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -67579368146496.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) 1243950509696.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP) -2059338087168.
               ((MEXPT SIMP RATSIMP) |$Ms| 6.))
              ((MTIMES SIMP) 177545664000.
               ((MEXPT SIMP RATSIMP) |$Ms| 7.))
              ((MTIMES SIMP) -12644352000.
               ((MEXPT SIMP RATSIMP) |$Ms| 8.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -3739369414511808.
                ((MTIMES SIMP RATSIMP) 9073667337922784. |$Ms|)
                ((MTIMES SIMP) -1265967561324864.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -114220932008480.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -8551005020224.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -3762178984704.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP) 500457952000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 6.))
                ((MTIMES SIMP) -17160192000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 7.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1982207323759872.
                ((MTIMES SIMP RATSIMP) -748745013679232. |$Ms|)
                ((MTIMES SIMP) 115800758066368.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -3447266827584.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 1440917852800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 491011897600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP) 3702988800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 6.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -34284319428820096.
              ((MTIMES SIMP RATSIMP) -45707454167452736. |$Ms|)
              ((MTIMES SIMP) 1169076211467648.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 105096615604928.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 76007814925696.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) 10667790003456.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP) 2850722280960.
               ((MEXPT SIMP RATSIMP) |$Ms| 6.))
              ((MTIMES SIMP) -417830016000.
               ((MEXPT SIMP RATSIMP) |$Ms| 7.))
              ((MTIMES SIMP) 21676032000.
               ((MEXPT SIMP RATSIMP) |$Ms| 8.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -11074096688107904.
                ((MTIMES SIMP RATSIMP) -22948306425036096. |$Ms|)
                ((MTIMES SIMP) 5037740873557376.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 59706178786816.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 57993534544320.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -2430315134464.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP) -857279136000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 6.))
                ((MTIMES SIMP) -11440128000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 7.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 9390417641274624.
                ((MTIMES SIMP RATSIMP) 3280368476914048. |$Ms|)
                ((MTIMES SIMP) -382364781265088.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 10754104549056.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -20108615662592.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 571931488000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP) -55996416000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 6.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 86769829587456.
                ((MTIMES SIMP RATSIMP) 98918555977216. |$Ms|)
                ((MTIMES SIMP) -8043529183488.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -930510697728.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 1918043392000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -24987648000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 358103053638336.
              ((MTIMES SIMP RATSIMP) 31834692641008384. |$Ms|)
              ((MTIMES SIMP) 55201164302432.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -595311987596640.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -30273491645504.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) -33185334167680.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP) 1657985137920.
               ((MEXPT SIMP RATSIMP) |$Ms| 6.))
              ((MTIMES SIMP) 286629120000.
               ((MEXPT SIMP RATSIMP) |$Ms| 7.))
              ((MTIMES SIMP) -10838016000.
               ((MEXPT SIMP RATSIMP) |$Ms| 8.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 41562030362133984.
                ((MTIMES SIMP RATSIMP) 30579312255607920. |$Ms|)
                ((MTIMES SIMP) -7886845974702448.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -59881296074912.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -58697505309120.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 17796188604800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP) 107558368000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 6.))
                ((MTIMES SIMP) 70447104000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 7.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -18058115871298272.
                ((MTIMES SIMP RATSIMP) -5938036327179600. |$Ms|)
                ((MTIMES SIMP) 415184973514672.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 75728901645312.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 32770851762432.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -3553643552000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP) 41997312000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 6.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -516984108364032.
                ((MTIMES SIMP RATSIMP) -366439271568384. |$Ms|)
                ((MTIMES SIMP) 41901288278016.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -20648620119552.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -2934348864000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -32514048000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 15814984402560.
                ((MTIMES SIMP RATSIMP) -5883032690496. |$Ms|)
                ((MTIMES SIMP) -2183934041664.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 2558506272000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -72479232000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 37467125195227520.
              ((MTIMES SIMP RATSIMP) -13944690151389696. |$Ms|)
              ((MTIMES SIMP) 614078777884672.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 401331044341632.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 50815694723328.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) 17343669441024.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP) -4188733332480.
               ((MEXPT SIMP RATSIMP) |$Ms| 6.))
              ((MTIMES SIMP) -36617932800.
               ((MEXPT SIMP RATSIMP) |$Ms| 7.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -53907547768755584.
                ((MTIMES SIMP RATSIMP) -23077176641412864. |$Ms|)
                ((MTIMES SIMP) 6169129909884288.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 132893112422976.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -62692878778432.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -11771261474304.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP) 82456339200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 6.))
                ((MTIMES SIMP) -45519667200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 7.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 17965566370183296.
                ((MTIMES SIMP RATSIMP) 5900988426063232. |$Ms|)
                ((MTIMES SIMP) -370279921790784.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -155938091590080.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -10016765992960.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 4253123296000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP) 95735808000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 6.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1035833661907840.
                ((MTIMES SIMP RATSIMP) 601583334940672. |$Ms|)
                ((MTIMES SIMP) -45065954537344.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 52867263267840.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -863729600000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 68640768000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1179060641280.
                ((MTIMES SIMP RATSIMP) -6321504318976. |$Ms|)
                ((MTIMES SIMP) -566951729664.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -6033480512000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 45158400000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -6208087696896.
                ((MTIMES SIMP RATSIMP) 1433341583872. |$Ms|)
                ((MTIMES SIMP) 1288604185600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -97903411200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -40302262454011200.
              ((MTIMES SIMP RATSIMP) 3497500773894592. |$Ms|)
              ((MTIMES SIMP) -551347981271872.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -49877498075584.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -44489192498176.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) 10761422803712.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP) 1466941301760.
               ((MEXPT SIMP RATSIMP) |$Ms| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 35307433477050944.
                ((MTIMES SIMP RATSIMP) 9073164659054464. |$Ms|)
                ((MTIMES SIMP) -2383546326489280.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 79940913253504.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 89804168857792.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -1255863779072.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP) 166062380800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 6.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -9856202206059072.
                ((MTIMES SIMP RATSIMP) -3270161923460288. |$Ms|)
                ((MTIMES SIMP) 387081755818560.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 66672538226112.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -4048226989312.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -3134650323200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP) -85018214400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 6.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -971531946742336.
                ((MTIMES SIMP RATSIMP) -720944367398400. |$Ms|)
                ((MTIMES SIMP) 81970255434432.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -58443139065600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 5110669440000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 87607296000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -37587173351936.
                ((MTIMES SIMP RATSIMP) 55251075648960. |$Ms|)
                ((MTIMES SIMP) 4150920428288.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 5655580800000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 55695360000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 3052993295616.
                ((MTIMES SIMP RATSIMP) -1444673046272. |$Ms|)
                ((MTIMES SIMP) -3215694598400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 87607296000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1556276136960.
                ((MTIMES SIMP RATSIMP) 91400492800. |$Ms|)
                ((MTIMES SIMP) -85018214400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 6.)))
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 19419550605134464.
              ((MTIMES SIMP RATSIMP) -681657477093248. |$Ms|)
              ((MTIMES SIMP) -66537689717120.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -36822836739968.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -13699264450048.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) -6507147336192.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -11307991511717120.
                ((MTIMES SIMP RATSIMP) -1112842460542208. |$Ms|)
                ((MTIMES SIMP) 126511089453824.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -179270330942592.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -18257179939328.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 922539868672.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 2402818763435520.
                ((MTIMES SIMP RATSIMP) 1107002423406336. |$Ms|)
                ((MTIMES SIMP) -176645808688320.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -15261485657472.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 3707203585536.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 1356763264000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 705949892718720.
                ((MTIMES SIMP RATSIMP) 487019016405824. |$Ms|)
                ((MTIMES SIMP) -128488177888192.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 43137514429440.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -5832375104000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -97903411200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -38007389290752.
                ((MTIMES SIMP RATSIMP) -17014505001024. |$Ms|)
                ((MTIMES SIMP) -16695264040960.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -1267144640000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 45158400000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 24632579476992.
                ((MTIMES SIMP RATSIMP) -10307578043904. |$Ms|)
                ((MTIMES SIMP) 4622820064000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 68640768000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -3812250977280.
                ((MTIMES SIMP RATSIMP) 148929504000. |$Ms|)
                ((MTIMES SIMP) 95735808000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -61184102400.
                ((MTIMES SIMP RATSIMP) -45519667200. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 7.)))
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -4113929720915328.
              ((MTIMES SIMP RATSIMP) 496566262167360. |$Ms|)
              ((MTIMES SIMP) 130659040895424.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 45497777547264.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 9527445191424.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 978477215782784.
                ((MTIMES SIMP RATSIMP) -184517689881872. |$Ms|)
                ((MTIMES SIMP) 218772039650544.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 43393627564800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 52168504512.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 182006462934048.
                ((MTIMES SIMP RATSIMP) -446408214272816. |$Ms|)
                ((MTIMES SIMP) 48470782702256.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 19324427768064.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -3525296691264.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -370144143729312.
                ((MTIMES SIMP RATSIMP) -103008348447904. |$Ms|)
                ((MTIMES SIMP) 48346844057856.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -12903506314752.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 2575967520000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 63135777310528.
                ((MTIMES SIMP RATSIMP) -52146864596416. |$Ms|)
                ((MTIMES SIMP) 30342277208832.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -2878954560000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -72479232000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -24903468120960.
                ((MTIMES SIMP RATSIMP) 13480111548800. |$Ms|)
                ((MTIMES SIMP) -3744513056000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -32514048000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1138159921920.
                ((MTIMES SIMP RATSIMP) 205702624000. |$Ms|)
                ((MTIMES SIMP) 41997312000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 326368512000.
                ((MTIMES SIMP RATSIMP) 70447104000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 7.))
              ((MTIMES SIMP) -10838016000.
               ((MEXPT SIMP RATSIMP) |$Mt| 8.)))
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 394750888440832.
              ((MTIMES SIMP RATSIMP) -209274321498368. |$Ms|)
              ((MTIMES SIMP) -48058030642688.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -3643207858176.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 69854825532480.
                ((MTIMES SIMP RATSIMP) 33553819360064. |$Ms|)
                ((MTIMES SIMP) -13754341083904.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -7412730070528.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -84971059726464.
                ((MTIMES SIMP RATSIMP) 144533613785344. |$Ms|)
                ((MTIMES SIMP) -38751380060224.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 1229501889792.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 40645933390784.
                ((MTIMES SIMP RATSIMP) 13593698098304. |$Ms|)
                ((MTIMES SIMP) 6718060513472.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -2785577680128.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1624575858816.
                ((MTIMES SIMP RATSIMP) 25545066612160. |$Ms|)
                ((MTIMES SIMP) -14982878139392.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 1939719424000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 2753890832640.
                ((MTIMES SIMP RATSIMP) -457438948864. |$Ms|)
                ((MTIMES SIMP) 504494944000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -24987648000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 2199503592960.
                ((MTIMES SIMP RATSIMP) -940370592000. |$Ms|)
                ((MTIMES SIMP) -55996416000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -416625792000.
                ((MTIMES SIMP RATSIMP) -11440128000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 7.))
              ((MTIMES SIMP) 21676032000.
               ((MEXPT SIMP RATSIMP) |$Mt| 8.)))
             ((MEXPT SIMP RATSIMP) |$om| 9.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -96761124385408.
              ((MTIMES SIMP RATSIMP) -8357673317504. |$Ms|)
              ((MTIMES SIMP) -1950633441792.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -4456265083936.
                ((MTIMES SIMP RATSIMP) 4424011201568. |$Ms|)
                ((MTIMES SIMP) -1106025313024.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 31383584038656.
                ((MTIMES SIMP RATSIMP) -20138184312768. |$Ms|)
                ((MTIMES SIMP) 720279023168.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -2700842173472.
                ((MTIMES SIMP RATSIMP) -12599374492832. |$Ms|)
                ((MTIMES SIMP) 1723843328448.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1568398058816.
                ((MTIMES SIMP RATSIMP) -187639778624. |$Ms|)
                ((MTIMES SIMP) 155898179200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 544155867264.
                ((MTIMES SIMP RATSIMP) -2852364559104. |$Ms|)
                ((MTIMES SIMP) 528824531200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1171997415168.
                ((MTIMES SIMP RATSIMP) 477938963200. |$Ms|)
                ((MTIMES SIMP) 3702988800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 154063296000.
                ((MTIMES SIMP RATSIMP) -17160192000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 7.))
              ((MTIMES SIMP) -12644352000.
               ((MEXPT SIMP RATSIMP) |$Mt| 8.)))
             ((MEXPT SIMP RATSIMP) |$om| 10.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 4869270631680.
              ((MTIMES SIMP RATSIMP) -973854126336. |$Ms|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 3567006756288.
                ((MTIMES SIMP RATSIMP) -343718326464. |$Ms|))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -3421538127360.
                ((MTIMES SIMP RATSIMP) 1352136437376. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -4710465638592.
                ((MTIMES SIMP RATSIMP) 1354528032576. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 749229295872.
                ((MTIMES SIMP RATSIMP) 288719126016. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 99097291008.
                ((MTIMES SIMP RATSIMP) 236628611328. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 104183659008.
                ((MTIMES SIMP RATSIMP) 11244364800. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -3612979200.
                ((MTIMES SIMP RATSIMP) 3793305600. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 7.))
              ((MTIMES SIMP) 1806336000.
               ((MEXPT SIMP RATSIMP) |$Mt| 8.)))
             ((MEXPT SIMP RATSIMP) |$om| 11.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -486927063168.
              ((MTIMES SIMP RATSIMP) -171859163232. |$Mt|)
              ((MTIMES SIMP) 384150445296.
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) 457326943488.
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP) 136049079408.
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP) -64897945344.
               ((MEXPT SIMP RATSIMP) |$Mt| 5.))
              ((MTIMES SIMP) 796272576.
               ((MEXPT SIMP RATSIMP) |$Mt| 6.))
              ((MTIMES SIMP) 254688000.
               ((MEXPT SIMP RATSIMP) |$Mt| 7.))
              ((MTIMES SIMP) 15052800. ((MEXPT SIMP RATSIMP) |$Mt| 8.)))
             ((MEXPT SIMP RATSIMP) |$om| 12.)))
           ((MEXPT SIMP)
            ((MPLUS SIMP)
             ((MTIMES SIMP)
              ((MPLUS SIMP) 1. ((MTIMES SIMP RATSIMP) -4. |$om|)
               ((MTIMES SIMP) 6. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -4. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MEXPT SIMP RATSIMP) |$om| 4.))
              ((MEXPT SIMP RATSIMP) |$Xi| 4.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -12. ((MTIMES SIMP RATSIMP) 48. |$om|)
               ((MTIMES SIMP) -72. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 48. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -12. ((MEXPT SIMP RATSIMP) |$om| 4.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 5.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 66. ((MTIMES SIMP RATSIMP) -264. |$om|)
               ((MTIMES SIMP) 396. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -264. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 66. ((MEXPT SIMP RATSIMP) |$om| 4.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 6.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -220. ((MTIMES SIMP RATSIMP) 880. |$om|)
               ((MTIMES SIMP) -1320. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 880. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -220. ((MEXPT SIMP RATSIMP) |$om| 4.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 7.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 495. ((MTIMES SIMP RATSIMP) -1980. |$om|)
               ((MTIMES SIMP) 2970. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -1980. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 495. ((MEXPT SIMP RATSIMP) |$om| 4.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 8.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -792. ((MTIMES SIMP RATSIMP) 3168. |$om|)
               ((MTIMES SIMP) -4752. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 3168. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -792. ((MEXPT SIMP RATSIMP) |$om| 4.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 9.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 924. ((MTIMES SIMP RATSIMP) -3696. |$om|)
               ((MTIMES SIMP) 5544. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -3696. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 924. ((MEXPT SIMP RATSIMP) |$om| 4.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 10.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -792. ((MTIMES SIMP RATSIMP) 3168. |$om|)
               ((MTIMES SIMP) -4752. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 3168. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -792. ((MEXPT SIMP RATSIMP) |$om| 4.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 11.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 495. ((MTIMES SIMP RATSIMP) -1980. |$om|)
               ((MTIMES SIMP) 2970. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -1980. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 495. ((MEXPT SIMP RATSIMP) |$om| 4.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 12.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -220. ((MTIMES SIMP RATSIMP) 880. |$om|)
               ((MTIMES SIMP) -1320. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 880. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -220. ((MEXPT SIMP RATSIMP) |$om| 4.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 13.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 66. ((MTIMES SIMP RATSIMP) -264. |$om|)
               ((MTIMES SIMP) 396. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -264. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 66. ((MEXPT SIMP RATSIMP) |$om| 4.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 14.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -12. ((MTIMES SIMP RATSIMP) 48. |$om|)
               ((MTIMES SIMP) -72. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 48. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -12. ((MEXPT SIMP RATSIMP) |$om| 4.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 15.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 1. ((MTIMES SIMP RATSIMP) -4. |$om|)
               ((MTIMES SIMP) 6. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -4. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MEXPT SIMP RATSIMP) |$om| 4.))
              ((MEXPT SIMP RATSIMP) |$Xi| 16.)))
            -1.))) 
(ADD2LNC '|$Assss| $VALUES) 
(DSKSETQ $GH_0
         '((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 2.) -1.)
           ((MEXPT SIMP) (($XX SIMP) 1. 4.) -1.)
           ((MEXPT SIMP) (($XX SIMP) 2. 4.) -1.))) 
(ADD2LNC '$GH_0 $VALUES) 
(DSKSETQ |$tttt0|
         '((MTIMES SIMP)
           ((MEXPT SIMP) (($XX SIMP) 1. 2.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 2.)))
           ((MEXPT SIMP) (($XX SIMP) 1. 3.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 3.)))
           ((MEXPT SIMP) (($XX SIMP) 1. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 4.)))
           ((MEXPT SIMP) (($XX SIMP) 2. 3.)
            ((MTIMES SIMP) -4. (($PP SIMP) 2. 3.)))
           ((MEXPT SIMP) (($XX SIMP) 2. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 2. 4.)))
           ((MEXPT SIMP) (($XX SIMP) 3. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 3. 4.))))) 
(ADD2LNC '|$tttt0| $VALUES) 
(DSKSETQ |$tttt|
         '((MTIMES SIMP FACTORED)
           ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
            ((MPLUS SIMP) -6. ((MTIMES SIMP) 2. |$Ms|)
             ((MTIMES SIMP) 2. |$Mt|)))
           ((MEXPT SIMP) |$om|
            ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 10.)
           ((MEXPT SIMP) |$Xi| 2.)
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|) 2.))) 
(ADD2LNC '|$tttt| $VALUES) 
(DSKSETQ |$a1234|
         '((MLIST SIMP)
           ((MTIMES SIMP FACTORED) -16.
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -10. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MPLUS SIMP IRREDUCIBLE) 66296583576996.
             ((MTIMES SIMP RATSIMP) 244127209819932. |$Ms|)
             ((MTIMES SIMP) -29947442216415.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) 993676759212.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) 35559815463.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP) -10246772064.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.))
             ((MTIMES SIMP) 202327836. ((MEXPT SIMP RATSIMP) |$Ms| 6.))
             ((MTIMES SIMP) 8391600. ((MEXPT SIMP RATSIMP) |$Ms| 7.))
             ((MTIMES SIMP) 940800. ((MEXPT SIMP RATSIMP) |$Ms| 8.))
             ((MTIMES SIMP RATSIMP) -662965835769960. |$om|)
             ((MTIMES SIMP RATSIMP) -1215264525184284. |$Ms| |$om|)
             ((MTIMES SIMP) 132656399500272.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$om|)
             ((MTIMES SIMP) -11196285067548.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$om|)
             ((MTIMES SIMP) 1186927983696.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$om|)
             ((MTIMES SIMP) -15883743792.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$om|)
             ((MTIMES SIMP) 17741040288.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$om|)
             ((MTIMES SIMP) -662342400. ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              |$om|)
             ((MTIMES SIMP) 112896000. ((MEXPT SIMP RATSIMP) |$Ms| 8.)
              |$om|)
             ((MTIMES SIMP RATSIMP) 132593167153992. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) -91601075079156. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) 613858129320.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt| |$om|)
             ((MTIMES SIMP) 2770576788468.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt| |$om|)
             ((MTIMES SIMP) -7499241120.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt| |$om|)
             ((MTIMES SIMP) 36807377808.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt| |$om|)
             ((MTIMES SIMP) -275659200. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 237081600. ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 1919443972141372.
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 2516941566751122. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -184800325167376.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 18784810225654.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -4223710509156.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 77746906856.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -128708630448.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 11096604000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -790272000. ((MEXPT SIMP RATSIMP) |$Ms| 8.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -233710588406988. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 567104208620174. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -79122972582804.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -7138808250530.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -534437813764.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -235136186544.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 31278622000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -1072512000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -123887957734992.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -46796563354952. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 7237547379148.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -215454176724.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 90057365800.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 30688243600.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 231436800. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -2142769964301256.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -2856715885465796. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 73067263216728.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 6568538475308.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 4750488432856.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 666736875216.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 178170142560.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -26114376000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1354752000. ((MEXPT SIMP RATSIMP) |$Ms| 8.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -692131043006744. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1434269151564756. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 314858804597336.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 3731636174176.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 3624595909020.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -151894695904.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -53579946000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -715008000. ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 586901102579664.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 205023029807128. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -23897798829068.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 672131534316.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1256788478912.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 35745718000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3499776000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 5423114349216.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 6182409748576. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -502720573968.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -58156918608.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 119877712000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1561728000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 22381440852396.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1989668290063024. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 3450072768902.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -37206999224790.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -1892093227844.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -2074083385480.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 103624071120.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 17914320000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -677376000. ((MEXPT SIMP RATSIMP) |$Ms| 8.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2597626897633374. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1911207015975495. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -492927873418903.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -3742581004682.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -3668594081820.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1112261787800.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 6722398000. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 4402944000. ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -1128632241956142.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -371127270448725. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 25949060844667.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 4733056352832.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2048178235152.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -222102722000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2624832000. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -32311506772752.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -22902454473024. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2618830517376.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -1290538757472.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -183396804000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -2032128000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 988436525160.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -367689543156. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -136495877604.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 159906642000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -4529952000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2341695324701720.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -871543134461856. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 38379923617792.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 25083190271352.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 3175980920208.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1083979340064.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -261795833280.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -2288620800.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -3369221735547224. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1442323540088304. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 385570619367768.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 8305819526436.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -3918304923652.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -735703842144.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 5153521200. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -2844979200.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1122847898136456.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 368811776628952. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -23142495111924.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -9746130724380.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -626047874560.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 265820206000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 5983488000. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 64739603869240.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 37598958433792. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -2816622158584.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 3304203954240.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -53983100000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 4290048000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -73691290080.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -395094019936. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -35434483104.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -377092532000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 2822400000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -388005481056.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 89583848992. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 80537761600.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -6118963200.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -2518891403375700.
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 218593798368412. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -34459248829492.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -3117343629724.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -2780574531136.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 672588925232.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 91683831360.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2206714592315684. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 567072791190904. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -148971645405580.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 4996307078344.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 5612760553612.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -78491486192.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 10378898800.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -616012637878692.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -204385120216268. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 24192609738660.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 4167033639132.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -253014186832.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -195915645200.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -5313638400.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -60720746671396.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -45059022962400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 5123140964652.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -3652696191600.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 319416840000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 5475456000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -2349198334496.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 3453192228060. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 259432526768.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 353473800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 3480960000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 190812080976.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -90292065392. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -200980912400.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 5475456000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 97267258560.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 5712530800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -5313638400.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1213721912820904.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -42603592318328. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -4158605607320.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2301427296248.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -856204028128.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -406696708512.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -706749469482320. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -69552653783888. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 7906943090864.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -11204395683912.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1141073746208.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 57658741792.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 150176172714720.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 69187651462896. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -11040363043020.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -953842853592.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 231700224096.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 84797704000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 44121868294920.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 30438688525364. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -8030511118012.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 2696094651840.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -364523444000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -6118963200.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2375461830672.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1063406562564. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1043454002560.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -79196540000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 2822400000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 1539536217312.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -644223627744. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 288926254000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 4290048000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -238265686080.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 9308094000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 5983488000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -3824006400.
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2844979200. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -257120607557208.
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 31035391385460. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 8166190055964.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 2843611096704.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 595465324464.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 61154825986424. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -11532355617617. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 13673252478159.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 2712101722800.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 3260531532. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 11375403933378.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -27900513392051. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 3029423918891.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1207776735504.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -220331043204.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -23134008983082.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -6438021777994. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 3021677753616.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -806469144672.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 160997970000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 3945986081908.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -3259179037276. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1896392325552.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -179934660000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -4529952000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1556466757560.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 842506971800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -234032066000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -2032128000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 71134995120.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 12856414000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 2624832000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 20398032000.
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 4402944000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -677376000. ((MEXPT SIMP RATSIMP) |$Mt| 8.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 24671930527552.
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -13079645093648. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -3003626915168.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -227700491136.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 4365926595780. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 2097113710004. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -859646317744.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -463295629408.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -5310691232904.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 9033350861584. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -2421961253764.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 76843868112.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 2540370836924.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 849606131144. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 419878782092.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -174098605008.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -101535991176.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1596566663260. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -936429883712.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 121232464000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 172118177040.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -28589934304. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 31530934000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -1561728000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 137468974560.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -58773162000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -3499776000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -26039112000.
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -715008000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1354752000. ((MEXPT SIMP RATSIMP) |$Mt| 8.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -6047570274088.
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -522354582344. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -121914590112.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -278516567746. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 276500700098. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -69126582064.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 1961474002416.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -1258636519548. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 45017438948.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -168802635842.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -787460905802. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 107740208028.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -98024878676.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -11727486164. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 9743636200. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 34009741704.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -178272784944. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 33051533200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -73249838448.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 29871185200. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 231436800. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 9628956000. ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -1072512000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -790272000. ((MEXPT SIMP RATSIMP) |$Mt| 8.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 304329414480.
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -60865882896. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 222937922268. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -21482395404. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -213846132960.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 84508527336. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -294404102412.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 84658002036. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 46826830992.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 18044945376. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 6193580688. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 14789288208. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 6511478688. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 702772800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -225811200. ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 237081600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 112896000. ((MEXPT SIMP RATSIMP) |$Mt| 8.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -30432941448.
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -10741197702. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 24009402831.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 28582933968.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 8503067463. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -4056121584.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 49767036. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 15918000. ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 940800. ((MEXPT SIMP RATSIMP) |$Mt| 8.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))))
           ((MTIMES SIMP FACTORED) -16.
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om|) -4.)
            ((MPLUS SIMP IRREDUCIBLE) 66296583576996.
             ((MTIMES SIMP RATSIMP) 244127209819932. |$Ms|)
             ((MTIMES SIMP) -29947442216415.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) 993676759212.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) 35559815463.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP) -10246772064.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.))
             ((MTIMES SIMP) 202327836. ((MEXPT SIMP RATSIMP) |$Ms| 6.))
             ((MTIMES SIMP) 8391600. ((MEXPT SIMP RATSIMP) |$Ms| 7.))
             ((MTIMES SIMP) 940800. ((MEXPT SIMP RATSIMP) |$Ms| 8.))
             ((MTIMES SIMP RATSIMP) -662965835769960. |$om|)
             ((MTIMES SIMP RATSIMP) -1215264525184284. |$Ms| |$om|)
             ((MTIMES SIMP) 132656399500272.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$om|)
             ((MTIMES SIMP) -11196285067548.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$om|)
             ((MTIMES SIMP) 1186927983696.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$om|)
             ((MTIMES SIMP) -15883743792.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$om|)
             ((MTIMES SIMP) 17741040288.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$om|)
             ((MTIMES SIMP) -662342400. ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              |$om|)
             ((MTIMES SIMP) 112896000. ((MEXPT SIMP RATSIMP) |$Ms| 8.)
              |$om|)
             ((MTIMES SIMP RATSIMP) 132593167153992. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) -91601075079156. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) 613858129320.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt| |$om|)
             ((MTIMES SIMP) 2770576788468.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt| |$om|)
             ((MTIMES SIMP) -7499241120.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt| |$om|)
             ((MTIMES SIMP) 36807377808.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt| |$om|)
             ((MTIMES SIMP) -275659200. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 237081600. ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 1919443972141372.
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 2516941566751122. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -184800325167376.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 18784810225654.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -4223710509156.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 77746906856.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -128708630448.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 11096604000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -790272000. ((MEXPT SIMP RATSIMP) |$Ms| 8.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -233710588406988. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 567104208620174. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -79122972582804.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -7138808250530.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -534437813764.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -235136186544.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 31278622000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -1072512000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -123887957734992.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -46796563354952. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 7237547379148.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -215454176724.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 90057365800.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 30688243600.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 231436800. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -2142769964301256.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -2856715885465796. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 73067263216728.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 6568538475308.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 4750488432856.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 666736875216.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 178170142560.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -26114376000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1354752000. ((MEXPT SIMP RATSIMP) |$Ms| 8.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -692131043006744. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1434269151564756. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 314858804597336.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 3731636174176.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 3624595909020.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -151894695904.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -53579946000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -715008000. ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 586901102579664.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 205023029807128. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -23897798829068.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 672131534316.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1256788478912.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 35745718000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3499776000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 5423114349216.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 6182409748576. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -502720573968.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -58156918608.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 119877712000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1561728000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 22381440852396.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1989668290063024. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 3450072768902.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -37206999224790.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -1892093227844.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -2074083385480.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 103624071120.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 17914320000.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -677376000. ((MEXPT SIMP RATSIMP) |$Ms| 8.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2597626897633374. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1911207015975495. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -492927873418903.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -3742581004682.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -3668594081820.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1112261787800.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 6722398000. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 4402944000. ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -1128632241956142.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -371127270448725. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 25949060844667.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 4733056352832.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2048178235152.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -222102722000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2624832000. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -32311506772752.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -22902454473024. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2618830517376.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -1290538757472.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -183396804000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -2032128000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 988436525160.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -367689543156. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -136495877604.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 159906642000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -4529952000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2341695324701720.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -871543134461856. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 38379923617792.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 25083190271352.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 3175980920208.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1083979340064.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -261795833280.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -2288620800.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -3369221735547224. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1442323540088304. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 385570619367768.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 8305819526436.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -3918304923652.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -735703842144.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 5153521200. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -2844979200.
              ((MEXPT SIMP RATSIMP) |$Ms| 7.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1122847898136456.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 368811776628952. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -23142495111924.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -9746130724380.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -626047874560.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 265820206000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 5983488000. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 64739603869240.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 37598958433792. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -2816622158584.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 3304203954240.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -53983100000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 4290048000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -73691290080.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -395094019936. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -35434483104.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -377092532000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 2822400000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -388005481056.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 89583848992. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 80537761600.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -6118963200.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -2518891403375700.
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 218593798368412. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -34459248829492.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -3117343629724.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -2780574531136.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 672588925232.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 91683831360.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2206714592315684. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 567072791190904. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -148971645405580.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 4996307078344.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 5612760553612.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -78491486192.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 10378898800.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -616012637878692.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -204385120216268. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 24192609738660.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 4167033639132.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -253014186832.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -195915645200.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -5313638400.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -60720746671396.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -45059022962400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 5123140964652.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -3652696191600.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 319416840000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 5475456000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -2349198334496.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 3453192228060. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 259432526768.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 353473800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 3480960000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 190812080976.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -90292065392. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -200980912400.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 5475456000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 97267258560.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 5712530800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -5313638400.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1213721912820904.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -42603592318328. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -4158605607320.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2301427296248.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -856204028128.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -406696708512.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -706749469482320. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -69552653783888. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 7906943090864.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -11204395683912.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1141073746208.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 57658741792.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 150176172714720.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 69187651462896. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -11040363043020.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -953842853592.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 231700224096.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 84797704000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 44121868294920.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 30438688525364. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -8030511118012.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 2696094651840.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -364523444000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -6118963200.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2375461830672.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1063406562564. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1043454002560.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -79196540000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 2822400000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 1539536217312.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -644223627744. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 288926254000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 4290048000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -238265686080.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 9308094000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 5983488000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -3824006400.
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2844979200. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -257120607557208.
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 31035391385460. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 8166190055964.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 2843611096704.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 595465324464.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 61154825986424. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -11532355617617. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 13673252478159.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 2712101722800.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 3260531532. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 11375403933378.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -27900513392051. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 3029423918891.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1207776735504.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -220331043204.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -23134008983082.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -6438021777994. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 3021677753616.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -806469144672.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 160997970000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 3945986081908.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -3259179037276. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1896392325552.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -179934660000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -4529952000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1556466757560.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 842506971800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -234032066000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -2032128000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 71134995120.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 12856414000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 2624832000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 20398032000.
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 4402944000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -677376000. ((MEXPT SIMP RATSIMP) |$Mt| 8.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 24671930527552.
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -13079645093648. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -3003626915168.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -227700491136.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 4365926595780. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 2097113710004. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -859646317744.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -463295629408.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -5310691232904.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 9033350861584. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -2421961253764.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 76843868112.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 2540370836924.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 849606131144. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 419878782092.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -174098605008.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -101535991176.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1596566663260. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -936429883712.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 121232464000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 172118177040.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -28589934304. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 31530934000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -1561728000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 137468974560.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -58773162000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -3499776000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -26039112000.
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -715008000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1354752000. ((MEXPT SIMP RATSIMP) |$Mt| 8.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -6047570274088.
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -522354582344. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -121914590112.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -278516567746. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 276500700098. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -69126582064.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 1961474002416.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -1258636519548. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 45017438948.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -168802635842.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -787460905802. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 107740208028.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -98024878676.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -11727486164. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 9743636200. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 34009741704.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -178272784944. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 33051533200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -73249838448.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 29871185200. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 231436800. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 9628956000. ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -1072512000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -790272000. ((MEXPT SIMP RATSIMP) |$Mt| 8.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 304329414480.
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -60865882896. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 222937922268. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -21482395404. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -213846132960.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 84508527336. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -294404102412.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 84658002036. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 46826830992.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 18044945376. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 6193580688. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 14789288208. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 6511478688. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 702772800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -225811200. ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 237081600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 112896000. ((MEXPT SIMP RATSIMP) |$Mt| 8.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -30432941448.
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -10741197702. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 24009402831.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 28582933968.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 8503067463. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -4056121584.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 49767036. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 15918000. ((MEXPT SIMP RATSIMP) |$Mt| 7.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 940800. ((MEXPT SIMP RATSIMP) |$Mt| 8.)
              ((MEXPT SIMP RATSIMP) |$om| 12.)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) -12.)
            ((MEXPT SIMP) |$Xi| -4.))
           ((MTIMES SIMP FACTORED)
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -6. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 12.)
            ((MEXPT SIMP) |$Xi| 4.))
           ((MTIMES SIMP FACTORED) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|)
            |$Xi|
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -2.)))) 
(ADD2LNC '|$a1234| $VALUES) 
(DEFPROP $SET_NUMBER_OF_PARTICLE %SET_NUMBER_OF_PARTICLE VERB) 
(MDEFPROP $SET_NUMBER_OF_PARTICLE
    ((LAMBDA) ((MLIST) |$nn0|)
     ((MPROG) ((MSETQ) |$nn| |$nn0|)
      (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.) ((MPLUS) |$nn0| 1.))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MSETQ) ((|$s| ARRAY) $R)
        ((MPLUS) ((|$k|) $R)
         (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S ((MPLUS) $R 1.)
          |$nn0|))))))
    MEXPR) 
(DEFPROP $SET_NUMBER_OF_PARTICLE $ANY FUNCTION-MODE) 
(ADD2LNC '(($SET_NUMBER_OF_PARTICLE) |$nn0|) $FUNCTIONS) 
(DEFPROP %SET_NUMBER_OF_PARTICLE $SET_NUMBER_OF_PARTICLE NOUN) 
(DEFPROP $NOTZERO %NOTZERO VERB) 
(MDEFPROP $NOTZERO
    ((LAMBDA) ((MLIST) $X) ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))
    MEXPR) 
(DEFPROP $NOTZERO $FIXNUM FUNCTION-MODE) 
(ADD2LNC '(($NOTZERO) $X) $FUNCTIONS) 
(DEFPROP %NOTZERO $NOTZERO NOUN) 
(DEFPROP |$compute_alphas_no_zmV1| |%compute_alphas_no_zmV1| VERB) 
(MDEFPROP |$compute_alphas_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
        ((MSETQ) $POW0
         ((MTIMES) 2.
          (($SUM)
           (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0 $MAX_USED_LEVEL0)
           $L0 2. $MAX_USED_LEVEL0)))
        ((MSETQ) $POW0
         ((MPLUS) $POW0
          (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2. $MAX_USED_LEVEL0)))
        ((MCOND) |$dbg_compute_levels|
         (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T $FALSE)
        ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
      ((MRETURN) |$noAlphas0|)))
    MEXPR) 
(DEFPROP |$compute_alphas_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_alphas_no_zmV1| |$compute_alphas_no_zmV1| NOUN) 
(DEFPROP |$compute_levels_used_no_zmV1| |%compute_levels_used_no_zmV1|
         VERB) 
(MDEFPROP |$compute_levels_used_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
        ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
         ((MPROGN)
          ((MSETQ) $POW0
           ((MPLUS)
            (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
             ((MPLUS) $L0 ((MMINUS) 1.)))
            (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0 $MAX_USED_LEVEL0)))
          ((MCOND) ((MGREATERP) $POW0 0.)
           ((MSETQ) ((|$usedLevels0| ARRAY) $R)
            (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
             ((|$usedLevels0| ARRAY) $R)))
           T $FALSE)))))
      ((MRETURN) |$usedLevels0|)))
    MEXPR) 
(DEFPROP |$compute_levels_used_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_levels_used_no_zmV1| |$compute_levels_used_no_zmV1|
         NOUN) 
(DEFPROP |$compute_levels_and_powers_used_no_zmV1|
         |%compute_levels_and_powers_used_no_zmV1| VERB) 
(MDEFPROP |$compute_levels_and_powers_used_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
        ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
         ((MPROGN)
          ((MSETQ) $POW0
           ((MPLUS)
            (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
             ((MPLUS) $L0 ((MMINUS) 1.)))
            ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
            (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
             $MAX_USED_LEVEL0)))
          ((MCOND) ((MGREATERP) $POW0 0.)
           ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
            (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
             ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
           T $FALSE)))))
      ((MRETURN) |$usedLevelsPowers0|)))
    MEXPR) 
(DEFPROP |$compute_levels_and_powers_used_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_levels_and_powers_used_no_zmV1|)
           $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_levels_and_powers_used_no_zmV1|
         |$compute_levels_and_powers_used_no_zmV1| NOUN) 
(DEFPROP |$compute_Ks_no_zmV1| |%compute_Ks_no_zmV1| VERB) 
(MDEFPROP |$compute_Ks_no_zmV1|
    ((LAMBDA) ((MLIST) $LEVEL_USED_ARRAY0)
     ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
      ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
      ((MDO) $R 1. NIL NIL |$nn| NIL
       ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
        ((MSETQ) |$Nlus0| (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
        ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
         ((MPROGN)
          ((MSETQ) $NR_PQ
           ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R) $INR_PQ))
          ((MSETQ) ((|$explK0| ARRAY) $R)
           ((MPLUS) ((|$explK0| ARRAY) $R)
            ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
        ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
         ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
        |$end_r_loop|))
      ((MRETURN) |$Ks_rules0|)))
    MEXPR) 
(DEFPROP |$compute_Ks_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0) $FUNCTIONS) 
(DEFPROP |%compute_Ks_no_zmV1| |$compute_Ks_no_zmV1| NOUN) 
(DEFPROP |$compute_Ds| |%compute_Ds| VERB) 
(MDEFPROP |$compute_Ds|
    ((LAMBDA) ((MLIST) $LEVEL_USED_ARRAY0)
     ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
      ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
      ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
       ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
        ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
         ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
          ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL NIL
           NIL
           ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL NIL NIL
            NIL
            ((MSETQ) ((|$explD0| ARRAY) $R $S)
             ((MPLUS) ((|$explD0| ARRAY) $R $S)
              ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
               ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
          ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
           (($ENDCONS)
            ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
            ((|$Ds_rules0| ARRAY) $R)))
          |$end_s_loop|))
        |$end_r_loop|))
      ((MRETURN) |$Ds_rules0|)))
    MEXPR) 
(DEFPROP |$compute_Ds| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_Ds|) $LEVEL_USED_ARRAY0) $FUNCTIONS) 
(DEFPROP |%compute_Ds| |$compute_Ds| NOUN) 
(DSKSETQ $WICK '$WICK) 
(DEFPROP $WICK %WICK VERB) 
(MDEFPROP $WICK
    ((LAMBDA) ((MLIST) |$list_Nr0|)
     ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
      ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
      ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
      ((MSETQ) $WICK00
       ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
        ((MFACTORIAL) |$Nr0|)))
      ((MDO) $R 2. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $WICK0 0.)
        ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
        ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
         ((MPROGN) ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
          ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
           ((MSETQ) $WICK0
            ((MPLUS) $WICK0
             ((MTIMES)
              ((MQUOTIENT) 1.
               ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
              $CO0
              ((MEXPT) ((|$s| ARRAY) $R)
               ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
           T $FALSE)))
        ((MSETQ) $WICK00 $WICK0)))
      ((MRETURN) $WICK00)))
    MEXPR) 
(DEFPROP $WICK $ANY FUNCTION-MODE) 
(ADD2LNC '(($WICK) |$list_Nr0|) $FUNCTIONS) 
(DEFPROP %WICK $WICK NOUN) 
(DEFPROP $DO_ALL_TERM %DO_ALL_TERM VERB) 
(MDEFPROP $DO_ALL_TERM
    ((LAMBDA) ((MLIST) $INT0 $LEVELS_POWERS0 |$Ks_rules0| |$Ds_rules0|)
     ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
      (($PRINT) "in computing 'Z' (do_all_term)")
      ((MSETQ) $EXPL_INT0 $INT0)
      ((MDO) $R 1. NIL NIL |$nn| NIL
       ((MPROGN)
        ((MCOND) |$dbg_all_terms|
         (($PRINT)
          "in computing 'Z' (do_all_term) doing all terms for particle"
          $R)
         T $FALSE)
        ((MSETQ) $EXPL_INT0
         (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
          ((|$Ds_rules0| ARRAY) $R)))
        ((MSETQ) $NLEVELS0 (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
        ((MCOND) |$dbg_all_terms|
         (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
        ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
         ((MPROGN)
          ((MCOND) |$dbg_all_terms|
           (($PRINT) " project to"
            (($L) $R
             ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
            "^"
            ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
             ((MPLUS) $L0 1.)))
           T $FALSE)
          ((MSETQ) $EXPL_INT0
           (($RATCOEF) $EXPL_INT0
            (($L) $R
             ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
            ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
             ((MPLUS) $L0 1.))))
          ((MCOND) |$dbg_all_terms|
           (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
      ((MRETURN) $EXPL_INT0)))
    MEXPR) 
(DEFPROP $DO_ALL_TERM $ANY FUNCTION-MODE) 
(ADD2LNC '(($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
           |$Ds_rules0|)
         $FUNCTIONS) 
(DEFPROP %DO_ALL_TERM $DO_ALL_TERM NOUN) 
(DEFPROP $STATE2MATRIX %STATE2MATRIX VERB) 
(MDEFPROP $STATE2MATRIX
    ((LAMBDA) ((MLIST) $STATE0 |$MaxLevel0|)
     ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
      ((MSETQ) $MAT0
       (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
        ((MPLUS) |$MaxLevel0| 1.)))
      ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
       ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
        ((MPROGN)
         ((MSETQ) (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
          (($HIPOW) $STATE0 (($P) $IP $IQ)))
         ((MSETQ) $STATE00
          ((MQUOTIENT) $STATE00
           ((MEXPT) (($P) $IP $IQ)
            (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
      ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
       ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
        ((MPROGN)
         ((MSETQ) (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
          ((MPLUS) (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
           (($HIPOW) $STATE0 (($P) $IP $IQ))))
         ((MSETQ) $STATE00
          ((MQUOTIENT) $STATE00
           ((MEXPT) (($P) $IP $IQ) (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
      ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
       (($ERROR) "In state2matrix missing some contributions in"
        $STATE0 "since we are left with" $STATE00 "after analysis")
       T $FALSE)
      ((MRETURN) (($COPYMATRIX) $MAT0))))
    MEXPR) 
(DEFPROP $STATE2MATRIX $ANY FUNCTION-MODE) 
(ADD2LNC '(($STATE2MATRIX) $STATE0 |$MaxLevel0|) $FUNCTIONS) 
(DEFPROP %STATE2MATRIX $STATE2MATRIX NOUN) 
(DEFPROP |$take_derivative_wrt_lambdaV1|
         |%take_derivative_wrt_lambdaV1| VERB) 
(MDEFPROP |$take_derivative_wrt_lambdaV1|
    ((LAMBDA) ((MLIST) $NR0 $LEVEL0 $INDEX0 $TERM0)
     ((MPROG)
      ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0 $NPOW0
       $OP0)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
       ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
       ((MSETQ) $TERM00 $TERM0))
      ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $NEWTERM00 0.)
        ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MSETQ) $OP0 (($INPART) $FAC0 0.))
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MCOND) ((MGREATERP) $NPOW0 2.)
            (($ERROR)
             "la() has one index and it cannot occour with a power bigger than 2! term="
             $TERM00)
            T
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$l|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$ll|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
             ((MEXPT) ((MMINUS) 1.) $LEVEL0)
             ((MFACTORIAL)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
             ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LAK)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$laSk|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
              $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LALA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$ll|)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
             ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
             ((MFACTORIAL)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
             ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $KLA)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$Skla|)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LALA)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA2)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) 2. $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          |$end_pow_op|)
         T
         ((MCOND) $ISOP0
          ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$l|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0) $TERM00
              $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) $LEVEL0)
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LAK)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$laSk|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
               $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LA2)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) 2.
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $KLA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$Skla|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
               $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MPROGN)
             ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
              ((MSETQ) $NEWTERM00 (($SUBSTINPART) |$Dim| $TERM00 $NF0))
              T
              ((MPROGN)
               ((MSETQ) $NEWTERM00 (($SUBSTINPART) 1. $TERM00 $NF0))
               ((MSETQ) $NEWTERM00
                (($SUBSTITUTE) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                 $NEWTERM00))))
             |$end_lambda|)
            T $FALSE)
           |$end_if_op|)
          T $FALSE))
        ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
      ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_lambdaV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_lambdaV1|
         |$take_derivative_wrt_lambdaV1| NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA %TAKE_DERIVATIVE_WRT_LAMBDA VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA
    ((LAMBDA) ((MLIST) $NR0 $LEVEL0 $INDEX0 $TERM0)
     ((MPROG)
      ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0 $NPOW0
       $OP0)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
       ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
       ((MSETQ) $TERM00 $TERM0))
      ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $NEWTERM00 0.)
        ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0)) ((MSETQ) $NPOW0 1.)
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MSETQ) $OP0 (($INPART) $FAC0 0.))
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MCOND) ((MGREATERP) $NPOW0 2.)
            (($ERROR)
             "la() has one index and it cannot occour with a power bigger than 2! term="
             $TERM00)
            T
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$l|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MPROGN)
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0
              (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
               $NF0 2.)))
            ((MCOND) ((MEQUAL) $OP0 |$ll|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               ((MEXPT) ((MMINUS) 1.) $LEVEL0)
               ((MFACTORIAL)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
               ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LAK)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 |$laSk|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LALA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)))
             T $FALSE)
            |$end_lambda_other|)
           T $FALSE)
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MPROGN)
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0
              (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
               $NF0 2.)))
            ((MCOND) ((MEQUAL) $OP0 |$ll|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
               ((MFACTORIAL)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
               ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $KLA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 |$Skla|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LALA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)))
             T $FALSE)
            |$end_other_la|)
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA2)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) 2. $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          |$end_pow_op|)
         T
         ((MCOND) $ISOP0
          ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$l|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0) $TERM00
              $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) $LEVEL0)
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LAK)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$laSk|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
               $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LA2)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) 2.
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $KLA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$Skla|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
               $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MPROGN)
             ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
              ((MSETQ) $NEWTERM00 (($SUBSTINPART) |$Dim| $TERM00 $NF0))
              T
              ((MPROGN)
               ((MSETQ) $NEWTERM00 (($SUBSTINPART) 1. $TERM00 $NF0))
               ((MSETQ) $NEWTERM00
                (($SUBSTITUTE) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                 $NEWTERM00))))
             |$end_lambda|)
            T $FALSE)
           |$end_if_op|)
          T $FALSE))
        ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
      ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_LAMBDA $TAKE_DERIVATIVE_WRT_LAMBDA NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR
         %TAKE_DERIVATIVE_WRT_SCALAR_PAIR VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR
    ((LAMBDA) ((MLIST) $NR0 $LEVEL10 $LEVEL20 $TERM0)
     ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
      ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
      ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.)) ((MSETQ) $DER0 0.)
      ((MCOND) ((MGREATERP) $LEVEL10 0.)
       ((MSETQ) $DER00
        (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0| $TERM0))
       T ((MSETQ) $DER00 ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
      ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
      ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
       ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
        ((MDO) $NT0 1. NIL NIL $LDER00 NIL
         ((MPROGN)
          ((MCOND) |$dbg_wrt_pair|
           (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
            "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
           T $FALSE)
          ((MSETQ) $TMP_DER0
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
            (($INPART) $DER00 $NT0)))
          ((MSETQ) $DER0 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
       T
       ((MPROGN)
        ((MCOND) |$dbg_wrt_pair|
         (($PRINT) "    SINGLE term: take der of" $DER00 "wrt lambda("
          $NR0 $LEVEL20 |$newII0| ")")
         T $FALSE)
        ((MSETQ) $DER0
         (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0| $DER00))))
      ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0)) ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
           $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_SCALAR_PAIR
         $TAKE_DERIVATIVE_WRT_SCALAR_PAIR NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_STATE %TAKE_DERIVATIVE_WRT_STATE VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_STATE
    ((LAMBDA) ((MLIST) $NR0 $ONE_STATE_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
      ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $ONE_STATE_IN_MATRIX0))
      ((MSETQ) |$Der0| $TERM0)
      ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
       ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
        ((MCOND)
         ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
         ((MPROGN)
          ((MDO) $N_PQ 1. NIL NIL
           (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
           ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
             ((MPROGN)
              ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
               ((MSETQ) |$tmp_Der0|
                ((MPLUS) |$tmp_Der0|
                 (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                  ((MPLUS) $L0 ((MMINUS) 1.))
                  ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
              ((MSETQ) |$Der0| |$tmp_Der0|))
             T
             ((MSETQ) |$Der0|
              (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
               ((MPLUS) $L0 ((MMINUS) 1.)) ((MPLUS) $C0 ((MMINUS) 1.))
               |$Der0|)))))
          |$end_loop_c0|)
         T $FALSE)))
      ((MRETURN) |$Der0|)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_STATE $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_STATE $TAKE_DERIVATIVE_WRT_STATE NOUN) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV1|
         |%take_derivative_wrt_scalar_stateSV1| VERB) 
(MDEFPROP |$take_derivative_wrt_scalar_stateSV1|
    ((LAMBDA) ((MLIST) $SCALARS_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
      ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
      ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
       ((MCOND)
        ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
        ((MPROGN)
         ((MCOND) |$dbg_scalars|
          (($PRINT) "nr0=" $NR0 "out of"
           (($LENGTH) $SCALARS_IN_MATRIX0))
          T $FALSE)
         ((MSETQ) |$tmp_DER0| 0.)
         ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
          ((MPROGN)
           (($PRINT) "before length(DER0) is" (($LENGTH) |$der0|))
           ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
            ((MSETQ) |$tmp_DER0|
             ((MPLUS) |$tmp_DER0|
              (($TAKE_DERIVATIVE_WRT_STATE) $NR0
               (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
           ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
          T
          ((MPROGN)
           ((MCOND) |$dbg_scalars|
            (($PRINT) "SINGLE term " |$der0| "derivative wrt r=" $NR0
             "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0) "with nr=" $NR0)
            T $FALSE)
           ((MSETQ) |$der0|
            (($TAKE_DERIVATIVE_WRT_STATE) $NR0
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
           |$end_single|)))
        T $FALSE))
      ((MRETURN) |$der0|)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_scalar_stateSV1|) $SCALARS_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_scalar_stateSV1|
         |$take_derivative_wrt_scalar_stateSV1| NOUN) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV2|
         |%take_derivative_wrt_scalar_stateSV2| VERB) 
(MDEFPROP |$take_derivative_wrt_scalar_stateSV2|
    ((LAMBDA) ((MLIST) $SCALARS_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
      ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
       ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
        (($PRINT) "in take_derivative_wrt_scalar_stateSV2 acting on"
         $LT0 "terms")
        ((MDO) $NT0 1. NIL NIL $LT0 NIL
         ((MPROGN)
          ((MCOND) |$dbg_wrt_states|
           (($PRINT) "in take_derivative_wrt_scalar_stateSV2 EXAM term"
            $NT0 "out of" $LT0 "now there are"
            ((MCOND) ((MNOT) (($NUMBERP) |$der0|)) (($LENGTH) |$der0|)
             T 0.)
            "terms")
           T
           ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
            (($PRINT)
             "in take_derivative_wrt_scalar_stateSV2 EXAM term" $NT0
             "(step 100) out of" $LT0)
            T $FALSE))
          ((MSETQ) |$NIused| 0.)
          ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
          ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
           ((MCOND)
            ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
            ((MPROGN)
             ((MSETQ) |$tmp_DER0|
              (($TAKE_DERIVATIVE_WRT_STATE) $NR0
               (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
             |$end_nr_loop|)
            T $FALSE))
          ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
          |$end_t0_loop|)))
       T
       ((MPROGN) ((MSETQ) |$der0| $TERM0)
        ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
         ((MCOND)
          ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
          ((MPROGN)
           ((MCOND) |$dbg_wrt_states|
            (($PRINT)
             "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
             |$der0| "derivative wrt r=" $NR0 "and"
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
            T $FALSE)
           ((MSETQ) |$der0|
            (($TAKE_DERIVATIVE_WRT_STATE) $NR0
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
           |$end_single|)
          T $FALSE))))
      ((MRETURN) |$der0|)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV2| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_scalar_stateSV2|) $SCALARS_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_scalar_stateSV2|
         |$take_derivative_wrt_scalar_stateSV2| NOUN) 
(DEFPROP $CONTRACT_PAIRS_IN_ONE_TERM %CONTRACT_PAIRS_IN_ONE_TERM VERB) 
(MDEFPROP $CONTRACT_PAIRS_IN_ONE_TERM
    ((LAMBDA) ((MLIST) $UTERM0)
     ((MPROG)
      ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0 $NPOW0
       $OP0 $IND0 $NFAC0 $NR0 $NS0)
      ((MSETQ) $UTERM00 $UTERM0)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
       ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
       ((MRETURN) $UTERM0) T $FALSE)
      ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
      ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_contract| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
            ((MNOT) ((MEQUAL) $NPOW0 2.)))
           (($ERROR) "the power must be 2!! wrong term=" $UTERM0) T
           $FALSE)
          ((MCOND) ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
           ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MCOND) ((MEQUAL) $OP0 $LA)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE)
          ((MCOND) ((MEQUAL) $OP0 |$Sk|)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE)
          ((MCOND) ((MEQUAL) $OP0 $K)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE))
         T
         ((MCOND)
          ((MAND) $ISOP0
           (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
          ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
           ((MCOND)
            ((MNOT)
             (($IS) ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
            ((MPROGN)
             ((MSETQ) $OTHERFAC0 (($ASSOC) $IND0 $LIST_INDEX_FACS0))
             ((MSETQ) $NR0 (($INPART) $FAC0 1.))
             ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
             ((MCOND) ((MLEQP) $NR0 $NS0)
              ((MSETQ) $CTERM0
               ((MTIMES) $CTERM0
                ((MQAPPLY)
                 (($CONCAT) (($INPART) $FAC0 0.)
                  (($INPART) $OTHERFAC0 0.))
                 $NR0 (($INPART) $FAC0 2.) $NS0
                 (($INPART) $OTHERFAC0 2.))))
              T
              ((MSETQ) $CTERM0
               ((MTIMES) $CTERM0
                ((MQAPPLY)
                 (($CONCAT) (($INPART) $OTHERFAC0 0.)
                  (($INPART) $FAC0 0.))
                 $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                 (($INPART) $FAC0 2.)))))
             ((MSETQ) $LIST_INDEX_FACS0
              (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0) $LIST_INDEX_FACS0)))
            T
            ((MSETQ) $LIST_INDEX_FACS0
             (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
          T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
        |$end_fac_loop|))
      ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
       ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
       ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
      ((MRETURN) $CTERM0)))
    MEXPR) 
(DEFPROP $CONTRACT_PAIRS_IN_ONE_TERM $ANY FUNCTION-MODE) 
(ADD2LNC '(($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0) $FUNCTIONS) 
(DEFPROP %CONTRACT_PAIRS_IN_ONE_TERM $CONTRACT_PAIRS_IN_ONE_TERM NOUN) 
(DEFPROP $CONTRACT_PAIRS %CONTRACT_PAIRS VERB) 
(MDEFPROP $CONTRACT_PAIRS
    ((LAMBDA) ((MLIST) |$utermS0|)
     ((MPROG) ((MLIST) $SUM0)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
       ((MPROGN) ((MSETQ) $SUM0 0.)
        ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
         ((MSETQ) $SUM0
          ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
       T ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
      ((MRETURN) $SUM0)))
    MEXPR) 
(DEFPROP $CONTRACT_PAIRS $ANY FUNCTION-MODE) 
(ADD2LNC '(($CONTRACT_PAIRS) |$utermS0|) $FUNCTIONS) 
(DEFPROP %CONTRACT_PAIRS $CONTRACT_PAIRS NOUN) 
(DEFPROP $TRUE_XX %TRUE_XX VERB) 
(MDEFPROP $TRUE_XX
    ((LAMBDA) ((MLIST) $R $S)
     ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))
    MEXPR) 
(DEFPROP $TRUE_XX $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_XX) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_XX $TRUE_XX NOUN) 
(DEFPROP |$otherN| |%otherN| VERB) 
(MDEFPROP |$otherN|
    ((LAMBDA) ((MLIST) $M $N)
     ((MCOND)
      ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
       ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
      3. T
      ((MCOND)
       ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
        ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
       2. T
       ((MCOND)
        ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
         ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
        1. T $FALSE))))
    MEXPR) 
(DEFPROP |$otherN| $BOOLEAN FUNCTION-MODE) 
(ADD2LNC '((|$otherN|) $M $N) $FUNCTIONS) 
(DEFPROP |%otherN| |$otherN| NOUN) 
(DEFPROP $COMPUTE_PP3 %COMPUTE_PP3 VERB) 
(MDEFPROP $COMPUTE_PP3
    ((LAMBDA) ((MLIST) ((MLIST) |$n|))
     ((MPROG)
      ((MDO) $M 1. NIL NIL |$nn| NIL
       ((MDO) $N 1. NIL NIL |$nn| NIL
        ((MCOND) ((MEQUAL) $M $N)
         ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
          ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))) $AP))
         T
         ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
          ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
           ((MPLUS)
            ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
            ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
            ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))
    MEXPR) 
(DEFPROP $COMPUTE_PP3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_PP3) ((MLIST) |$n|)) $FUNCTIONS) 
(MDEFPROP $COMPUTE_PP3 T MLEXPRP) 
(DEFPROP %COMPUTE_PP3 $COMPUTE_PP3 NOUN) 
(DEFPROP $PP3ONSHELL %PP3ONSHELL VERB) 
(MDEFPROP $PP3ONSHELL
    ((LAMBDA) ((MLIST) $M $N) (($NUM_PP3 ARRAY) $M $N)) MEXPR) 
(DEFPROP $PP3ONSHELL $ANY FUNCTION-MODE) 
(ADD2LNC '(($PP3ONSHELL) $M $N) $FUNCTIONS) 
(DEFPROP %PP3ONSHELL $PP3ONSHELL NOUN) 
(DEFPROP $TRUE_GF_XX3 %TRUE_GF_XX3 VERB) 
(MDEFPROP $TRUE_GF_XX3
    ((LAMBDA) ((MLIST) $R $S) (($NUM_XX3 ARRAY) $R $S)) MEXPR) 
(DEFPROP $TRUE_GF_XX3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_GF_XX3) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_GF_XX3 $TRUE_GF_XX3 NOUN) 
(DEFPROP $GF_XX3 %GF_XX3 VERB) 
(MDEFPROP $GF_XX3
    ((LAMBDA) ((MLIST) $M $N)
     ((MCOND) ((MEQUAL) $M 1.) |$x1| T
      ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
       ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
        |$x3|))))
    MEXPR) 
(DEFPROP $GF_XX3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($GF_XX3) $M $N) $FUNCTIONS) 
(DEFPROP %GF_XX3 $GF_XX3 NOUN) 
(DSKSETQ $COMPUTE_PP4 '$COMPUTE_PP4) 
(DEFPROP $COMPUTE_PP4 %COMPUTE_PP4 VERB) 
(MDEFPROP $COMPUTE_PP4
    ((LAMBDA) ((MLIST) ((MLIST) |$n|))
     ((MPROG)
      ((MDO) $M 1. NIL NIL |$nn| NIL
       ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
        ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))) $AP)))
      ((MSETQ) |$Mu|
       ((MPLUS)
        ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
        ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Ms|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Mt|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
       (($RATSIMP)
        ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
         ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
          ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
      ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Ms|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Mt|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
       (($RATSIMP)
        ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
         ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.) ((MMINUS) 2.)
          ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))
    MEXPR) 
(DEFPROP $COMPUTE_PP4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_PP4) ((MLIST) |$n|)) $FUNCTIONS) 
(MDEFPROP $COMPUTE_PP4 T MLEXPRP) 
(DEFPROP %COMPUTE_PP4 $COMPUTE_PP4 NOUN) 
(DEFPROP $PP4ONSHELL %PP4ONSHELL VERB) 
(MDEFPROP $PP4ONSHELL
    ((LAMBDA) ((MLIST) $M $N) (($NUM_PP4 ARRAY) $M $N)) MEXPR) 
(DEFPROP $PP4ONSHELL $ANY FUNCTION-MODE) 
(ADD2LNC '(($PP4ONSHELL) $M $N) $FUNCTIONS) 
(DEFPROP %PP4ONSHELL $PP4ONSHELL NOUN) 
(DEFPROP $COMPUTE_XX4 %COMPUTE_XX4 VERB) 
(MDEFPROP $COMPUTE_XX4
    ((LAMBDA) ((MLIST))
     ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
      (($REMARRAY) $NUM_XX4)
      ((MSETQ) $GF_X_RULES
       ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
      ((MSETQ) $EQ_XX40
       ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
        ((MEQUAL) |$om|
         ((MQUOTIENT)
          ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
           (($XX) 1. 3.))
          (($XX) 2. 4.)))))
      ((MSETQ) $EQ_XX40
       ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
        ((MEQUAL)
         ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.) (($XX) 2. 4.))
         ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
      ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
      ((MSETQ) $SO_X13
       (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
      ((MSETQ) $XX4_LIST
       (($MAKELIST)
        (($MAKELIST)
         ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S)) $S
         ((MPLUS) $R 1.) |$nn|)
        $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
      ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
      ((MSETQ) $XX4_LIST
       (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
      ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
      ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
       (($MAP) ":" ((MLIST) (($LHS) $GFXX0)) ((MLIST) (($RHS) $GFXX0))))
      ((MSETQ) |$dx3_dOM| (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
      ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES)) |$xx4_done|))
    MEXPR) 
(DEFPROP $COMPUTE_XX4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_XX4)) $FUNCTIONS) 
(DEFPROP %COMPUTE_XX4 $COMPUTE_XX4 NOUN) 
(DEFPROP $TRUE_GF_XX4 %TRUE_GF_XX4 VERB) 
(MDEFPROP $TRUE_GF_XX4
    ((LAMBDA) ((MLIST) $R $S) (($NUM_XX4 ARRAY) $R $S)) MEXPR) 
(DEFPROP $TRUE_GF_XX4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_GF_XX4) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_GF_XX4 $TRUE_GF_XX4 NOUN) 
(DEFPROP |$check_cyc_A_234| |%check_cyc_A_234| VERB) 
(MDEFPROP |$check_cyc_A_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
        ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
        ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
        ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
        ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
        ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
        ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
        ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
        ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
        ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
        ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
        ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_cyc_A_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_cyc_A_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_cyc_A_234| |$check_cyc_A_234| NOUN) 
(DEFPROP |$cyc_A_234| |%cyc_A_234| VERB) 
(MDEFPROP |$cyc_A_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
        ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
        ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$cyc_A_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$cyc_A_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%cyc_A_234| |$cyc_A_234| NOUN) 
(DEFPROP |$check_cyc_gfA_234| |%check_cyc_gfA_234| VERB) 
(MDEFPROP |$check_cyc_gfA_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
        ((MEQUAL) |$om| ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_cyc_gfA_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_cyc_gfA_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_cyc_gfA_234| |$check_cyc_gfA_234| NOUN) 
(DEFPROP |$cyc_gfA_234| |%cyc_gfA_234| VERB) 
(MDEFPROP |$cyc_gfA_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST)
        ((MEQUAL) |$om| ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
       $AMP00)))
    MEXPR) 
(DEFPROP |$cyc_gfA_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$cyc_gfA_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%cyc_gfA_234| |$cyc_gfA_234| NOUN) 
(DEFPROP |$check_swap_A_23| |%check_swap_A_23| VERB) 
(MDEFPROP |$check_swap_A_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
        ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_swap_A_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_swap_A_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_swap_A_23| |$check_swap_A_23| NOUN) 
(DEFPROP |$swap_A_23| |%swap_A_23| VERB) 
(MDEFPROP |$swap_A_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
        ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$swap_A_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$swap_A_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%swap_A_23| |$swap_A_23| NOUN) 
(DEFPROP |$swap_gfA_23| |%swap_gfA_23| VERB) 
(MDEFPROP |$swap_gfA_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE) ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$swap_gfA_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$swap_gfA_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%swap_gfA_23| |$swap_gfA_23| NOUN) 
(DEFPROP $TEST_MEASURE %TEST_MEASURE VERB) 
(MDEFPROP $TEST_MEASURE
    ((LAMBDA) ((MLIST) |$l1| |$l2| |$l3| |$l4|)
     ((MPROG) ((MSETQ) |$nn| 4.)
      (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
      ((MSETQ) $GH_00
       ((MQUOTIENT) 1.
        ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
      ((MSETQ) |$tttt_00|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
           ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
           ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
      ((MSETQ) |$tttt_00|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
      ((MSETQ) $GH_0P
       (($FACTOR)
        (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) (($XX) 1. 2.)
          ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.)) (($XX) 1. 3.)
           (($XX) 2. 4.))))))
      ((MSETQ) |$TTTT_0p|
       (($FACTOR)
        (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) (($XX) 1. 2.)
          ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.)) (($XX) 1. 3.)
           (($XX) 2. 4.))))))
      ((MSETQ) |$TTTT_pp|
       (($FACTOR)
        (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.))))
      ((MSETQ) |$gh_TTT0|
       (($FACTOR)
        (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
         ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTT|
       (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))
    MEXPR) 
(DEFPROP $TEST_MEASURE $ANY FUNCTION-MODE) 
(ADD2LNC '(($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|) $FUNCTIONS) 
(DEFPROP %TEST_MEASURE $TEST_MEASURE NOUN) 
(DEFPROP $ORDERXX %ORDERXX VERB) 
(MDEFPROP $ORDERXX
    ((LAMBDA) ((MLIST) $R $S)
     ((MCOND) ((MEQUAL) $R $S) 0. T
      ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
       ((MMINUS) (($XX) $S $R)))))
    MEXPR) 
(DEFPROP $ORDERXX $ANY FUNCTION-MODE) 
(ADD2LNC '(($ORDERXX) $R $S) $FUNCTIONS) 
(DEFPROP %ORDERXX $ORDERXX NOUN) 
(DEFPROP $ORDERPP %ORDERPP VERB) 
(MDEFPROP $ORDERPP
    ((LAMBDA) ((MLIST) $R $S)
     ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))
    MEXPR) 
(DEFPROP $ORDERPP $ANY FUNCTION-MODE) 
(ADD2LNC '(($ORDERPP) $R $S) $FUNCTIONS) 
(DEFPROP %ORDERPP $ORDERPP NOUN) 
(DEFPROP $TRUE_KK %TRUE_KK VERB) 
(MDEFPROP $TRUE_KK
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))
    MEXPR) 
(DEFPROP $TRUE_KK $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_KK) $R $M $S $N) $FUNCTIONS) 
(DEFPROP %TRUE_KK $TRUE_KK NOUN) 
(DEFPROP |$true_Skk| |%true_Skk| VERB) 
(MDEFPROP |$true_Skk|
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
      (($SUM)
       ((MTIMES) (($ORDERPP) $T $S) ((MEXPT) (($ORDERXX) $R $T) $M)) $T
       1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_Skk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_Skk|) $R $M $S $N) $FUNCTIONS) 
(DEFPROP |%true_Skk| |$true_Skk| NOUN) 
(DEFPROP |$true_kSk| |%true_kSk| VERB) 
(MDEFPROP |$true_kSk|
    ((LAMBDA) ((MLIST) $S $N $R $M)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
      (($SUM)
       ((MTIMES) (($ORDERPP) $T $S) ((MEXPT) (($ORDERXX) $R $T) $M)) $T
       1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_kSk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_kSk|) $S $N $R $M) $FUNCTIONS) 
(DEFPROP |%true_kSk| |$true_kSk| NOUN) 
(DEFPROP |$true_SkSk| |%true_SkSk| VERB) 
(MDEFPROP |$true_SkSk|
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
      (($SUM)
       (($SUM)
        ((MTIMES) (($ORDERPP) $T $U) ((MEXPT) (($ORDERXX) $R $T) $M)
         ((MEXPT) (($ORDERXX) $S $U) $N))
        $T 1. |$nn|)
       $U 1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_SkSk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_SkSk|) $R $M $S $N) $FUNCTIONS) 
(DEFPROP |%true_SkSk| |$true_SkSk| NOUN) 
(DEFPROP $FROM_STATE_TO_ADDEND_LIST %FROM_STATE_TO_ADDEND_LIST VERB) 
(MDEFPROP $FROM_STATE_TO_ADDEND_LIST
    ((LAMBDA) ((MLIST) $STATE0)
     ((MPROG)
      ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T $FALSE)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
       ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
      ((MSETQ) $LIST0
       (($MAKELIST) (($INPART) $STATE0 $T) $T 1. (($LENGTH) $STATE0)))
      ((MRETURN) $LIST0)))
    MEXPR) 
(DEFPROP $FROM_STATE_TO_ADDEND_LIST $ANY FUNCTION-MODE) 
(ADD2LNC '(($FROM_STATE_TO_ADDEND_LIST) $STATE0) $FUNCTIONS) 
(DEFPROP %FROM_STATE_TO_ADDEND_LIST $FROM_STATE_TO_ADDEND_LIST NOUN) 
(DEFPROP $EXTRACT_AND_NORMALIZE_COEFFS %EXTRACT_AND_NORMALIZE_COEFFS
         VERB) 
(MDEFPROP $EXTRACT_AND_NORMALIZE_COEFFS
    ((LAMBDA) ((MLIST) $LIST_OF_LISTS_OF_SUBSTATES0)
     ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
      ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
       ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
        ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
         ((MPROGN) ((MSETQ) $S00 $S0)
          ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
           ((MPROGN) ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
            ((MCOND) ((MGREATERP) $POW0 0.)
             ((MSETQ) $S00
              ((MTIMES)
               ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
               ((MEXPT)
                ((MQUOTIENT) 1.
                 ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                $POW0)))
             T $FALSE)
            ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
            ((MCOND) ((MGREATERP) $POW0 0.)
             ((MSETQ) $S00
              ((MTIMES)
               ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
               ((MEXPT)
                ((MQUOTIENT) 1.
                 ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                $POW0)))
             T $FALSE)))
          ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
           ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
            ((MPROGN) ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
             ((MCOND) ((MGREATERP) $POW0 0.)
              ((MSETQ) $S00
               ((MTIMES)
                ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                ((MEXPT)
                 ((MQUOTIENT)
                  ((MQUOTIENT) ((MMINUS) 1.)
                   ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                  ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                 $POW0)))
              T $FALSE))))
          ((MCOND)
           ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
            ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
           (($ERROR)
            "extract_and_normalize_coeffs cannot compute normalized coeff from"
            $S0 "left over is" $S00)
           T $FALSE)
          ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
        ((MSETQ) $COEFFS_LIST0 (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
      ((MRETURN) $COEFFS_LIST0)))
    MEXPR) 
(DEFPROP $EXTRACT_AND_NORMALIZE_COEFFS $ANY FUNCTION-MODE) 
(ADD2LNC '(($EXTRACT_AND_NORMALIZE_COEFFS)
           $LIST_OF_LISTS_OF_SUBSTATES0)
         $FUNCTIONS) 
(DEFPROP %EXTRACT_AND_NORMALIZE_COEFFS $EXTRACT_AND_NORMALIZE_COEFFS
         NOUN) 
(DEFPROP |$amplitudeN4V1| |%amplitudeN4V1| VERB) 
(MDEFPROP |$amplitudeN4V1|
    ((LAMBDA) ((MLIST) $STATES_LIST0)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) |$Partials0|
            (($ENDCONS)
             ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4) $LIST_OF_SUBSTATES0
              $PARTIAL_AMP0)
             |$Partials0|))
           ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$amplitudeN4V1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$amplitudeN4V1|) $STATES_LIST0) $FUNCTIONS) 
(DEFPROP |%amplitudeN4V1| |$amplitudeN4V1| NOUN) 
(DEFPROP |$amplitudeN4V1_list| |%amplitudeN4V1_list| VERB) 
(MDEFPROP |$amplitudeN4V1_list|
    ((LAMBDA) ((MLIST) $STATES_LIST0 $CHECKPOINT_SAVE_FILENAME)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MPROGN)
        ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
         ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
          ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
           ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
            (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
             $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
             (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
             (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
             "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
            ((MSETQ) $LIST_OF_SUBSTATES0
             ((MLIST)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
            (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
            ((MSETQ) $SL0
             (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
              $LIST_OF_SUBSTATES0))
            ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
            ((MSETQ) $NAS_LIST0
             (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
            ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
            ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
            ((MSETQ) $ULPS0
             ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
            ((MSETQ) $ULPS_LIST0
             (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
            ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
            ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
            ((MSETQ) $EI0
             (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
            ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
            ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
            (($PRINT)
             "Computed the expression on which we must act with derivatives in"
             ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
            ((MSETQ) $PARTIAL_AMP0
             ((MTIMES)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
               $NA1)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
               $NA2)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
               $NA3)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
               $NA4)
              ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
            ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
            (($PRINT)
             "Taken the derivatives and computed the partial amplitude in"
             ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
              |$Partials0|))
            |$end_3_loops|))))
        (($SAVE)
         (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_" (($STRING) $NA1)
          ".lisp")
         $NA1 $STATES_LIST0 |$Partials0|)
        |$end_na1_loop|))
      ((MRETURN) |$Partials0|)))
    MEXPR) 
(DEFPROP |$amplitudeN4V1_list| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$amplitudeN4V1_list|) $STATES_LIST0
           $CHECKPOINT_SAVE_FILENAME)
         $FUNCTIONS) 
(DEFPROP |%amplitudeN4V1_list| |$amplitudeN4V1_list| NOUN) 
(DEFPROP |$gf_amplitudeN4V1| |%gf_amplitudeN4V1| VERB) 
(MDEFPROP |$gf_amplitudeN4V1|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0
            (($RATSIMP)
             (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)
              ((MEQUAL) $XX $TRUE_GF_XX4))))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V1| |$gf_amplitudeN4V1| NOUN) 
(DEFPROP |$gf_amplitudeN4V2| |%gf_amplitudeN4V2| VERB) 
(MDEFPROP |$gf_amplitudeN4V2|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| |$Mt|))
           ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp the amplitude"
            ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
           ((MSETQ) $MAXNSNT0
            ((MPLUS)
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              (($SUM)
               (($SUM) ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                2. (($LENGTH) (($SL0 ARRAY) $NR0)))
               $NR0 1. |$nn0|))))
           ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
            ((MPROGN)
             ((MSETQ) |$Ms_proj_amp0|
              (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| $NS0))
             ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
              ((MDO) $NT0 0. NIL NIL
               ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
               ((MPROGN)
                (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                 "terms")
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATSIMP)
                  (($EV) |$Mt_Ms_proj_amp0|
                   ((MEQUAL) $XX $TRUE_GF_XX4))))
                ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                 ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                  ((MTIMES) |$Mt_Ms_proj_amp0| ((MEXPT) |$Ms| $NS0)
                   ((MEXPT) |$Mt| $NT0))))))
              T $FALSE)))
           ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude fully gauge fixed in"
            ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp-ed the amplitude in"
            ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6)) "s")
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V2| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V2| |$gf_amplitudeN4V2| NOUN) 
(DEFPROP |$gf_amplitudeN4V2_1| |%gf_amplitudeN4V2_1| VERB) 
(MDEFPROP |$gf_amplitudeN4V2_1|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| |$Mt|))
           ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratexpand the amplitude"
            ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
            "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
            "terms")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
           ((MSETQ) $MAXNSNT0
            ((MPLUS)
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              (($SUM)
               (($SUM) ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                2. (($LENGTH) (($SL0 ARRAY) $NR0)))
               $NR0 1. |$nn0|))))
           ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
            ((MPROGN)
             ((MSETQ) |$Ms_proj_amp0|
              (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| $NS0))
             ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
              ((MDO) $NT0 0. NIL NIL
               ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
               ((MPROGN)
                (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                 "terms")
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATSIMP)
                  (($EV) |$Mt_Ms_proj_amp0|
                   ((MEQUAL) $XX $TRUE_GF_XX4))))
                ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                 ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                  ((MTIMES) |$Mt_Ms_proj_amp0| ((MEXPT) |$Ms| $NS0)
                   ((MEXPT) |$Mt| $NT0))))))
              T $FALSE)))
           ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude fully gauge fixed in"
            ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp-ed the amplitude in"
            ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6)) "s")
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V2_1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V2_1| |$gf_amplitudeN4V2_1| NOUN) 
(DEFPROP |$SetStates| |%SetStates| VERB) 
(MDEFPROP |$SetStates|
    ((LAMBDA) ((MLIST) |$dd0|)
     ((MPROG) ((MSETQ) |$Lev0| 2.)
      ((MSETQ) |$Null2|
       (($EV)
        ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
         ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
         ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
         ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Lev0| 3.)
      ((MSETQ) |$Null3|
       (($EV)
        ((MPLUS)
         ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.) |$dd|)
         ((MMINUS)
          ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.) |$dd|))
         ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
         ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 1.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
         ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 2. 0.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 3.))
         ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$dd| |$dd0|)))
      ((MSETQ) |$Lev0| 4.)
      ((MSETQ) |$S4z|
       ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
        ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 5742. (($P) 2. 2.))
        ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
      ((MSETQ) |$S4m|
       ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
        ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 2268. (($P) 2. 2.))
        ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
        ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$S4r1|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
          (($P) 3. 1.) |$d|)
         ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.) |$d|)
         ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
          (($P) 3. 1.))
         ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 0.) 4.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$S4r2|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.) ((MEXPT) |$d| 2.))
         ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.) ((MEXPT) |$d| 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.) |$d|)
         ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.) |$d|)
         ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 4. 0.))
         ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
         ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
         ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.))
         ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
         ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 2. 1.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 2. 1.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$S4r3|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.) ((MEXPT) |$d| 2.))
         ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.) ((MEXPT) |$d| 2.))
         ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.) |$d|)
         ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 3. 1.))
         ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
         ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.))
         ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4r1|
       (($EV)
        ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
         ((MTIMES) 624. (($P) 3. 1.))
         ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 936. (($P) 2. 2.))
         ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
         ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES)
          ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
           ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
      ((MSETQ) |$Null4r2|
       ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
        ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 4050. (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$Null4g|
       (($EV)
        ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|) 2.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|) 8.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|) 6.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|) 72.)
         ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
         ((MTIMES) 6. (($P) 3. 1.))
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
         ((MTIMES) 3. (($P) 2. 2.))
         ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
         ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
         ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
         ((MQUOTIENT)
          ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)) 6.)
         ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.)) 72.))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4cr|
       ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
        ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$S6m|
       ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
        ((MTIMES) 28320. (($P) 5. 1.))
        ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 82400. (($P) 3. 3.))
        ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
      ((MSETQ) |$S6z|
       ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
        ((MTIMES) 1177320. (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
        ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) 929500. (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
        ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.))
        ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
      ((MSETQ) |$Null6r16|
       ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
        ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
        ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 3074625000. (($P) 3. 3.))
        ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.))
        ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
        ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
      ((MSETQ) |$Null6g|
       (($EV)
        ((MPLUS) ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
         ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
         ((MQUOTIENT) ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
         ((MQUOTIENT)
          ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|)) 4.)
         ((MQUOTIENT) ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|)
          168.)
         ((MQUOTIENT)
          ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.) |$d|)
          280.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
         ((MQUOTIENT) ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
         ((MQUOTIENT)
          ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|)) 3.)
         ((MQUOTIENT)
          ((MMINUS)
           ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
          3.)
         ((MQUOTIENT) ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|)
          378.)
         ((MQUOTIENT)
          ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.) |$d|)
          1260.)
         ((MQUOTIENT)
          ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.) |$d|)
          945.)
         ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|) 4.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|) 4.)
         ((MQUOTIENT) ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|)
          2520.)
         ((MQUOTIENT)
          ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 2. 0.) 2.) |$d|)
          140.)
         ((MQUOTIENT)
          ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.) |$d|)
          252.)
         ((MQUOTIENT) ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|)
          7560.)
         ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.))) 18.)
         ((MTIMES) 110. (($P) 5. 1.))
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
         ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.)) 7.)
         ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.)) 12.)
         ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
         ((MQUOTIENT)
          ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)) 70.)
         ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
         ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.)) 7.)
         ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
         ((MQUOTIENT)
          ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)) 7.)
         ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.)) 54.)
         ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.)) 6.)
         ((MQUOTIENT)
          ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
          1260.)
         ((MQUOTIENT)
          ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)) 3.)
         ((MQUOTIENT)
          ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.))
          3780.)
         ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)) 14.)
         ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
         ((MQUOTIENT)
          ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)) 28.)
         ((MQUOTIENT)
          ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.)) 420.)
         ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.)) 45.)
         ((MQUOTIENT)
          ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 2. 0.) 2.))
          280.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.))
          2.)
         ((MQUOTIENT)
          ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
           (($P) 2. 0.))
          140.)
         ((MQUOTIENT)
          ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)) 630.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 1. 1.) 2.))
          2.)
         ((MQUOTIENT)
          ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.)) 420.)
         ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
          37800.))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Lev0| 8.)
      ((MSETQ) |$S8m1|
       ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
        ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
        ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) 8289945720. (($P) 6. 2.))
        ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
        ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 5. 0.))
        ((MTIMES) 8399122200. (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 1.))
        ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 1.))
        ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 4515839300.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 300059350. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
        ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2066129100.) ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 47098800. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
      ((MSETQ) |$S8m2|
       ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
        ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
        ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) 51399096. (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
        ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
        ((MTIMES) 46431000. (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 1.))
        ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 1903750. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
      ((MSETQ) |$S8z1|
       ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
        ((MTIMES) 419373360. (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 6188984592. (($P) 5. 3.))
        ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 20048000. (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 8144150. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 2.))
        ((MTIMES) 23738400. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
      ((MSETQ) |$S8z2|
       ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
        ((MTIMES) 359941680. (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 5264441616. (($P) 5. 3.))
        ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 17416000. (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6809950. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 2.))
        ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 2. 2.))
        ((MTIMES) 20437200. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.))))
      ((MSETQ) |$S10z1|
       ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
        ((MTIMES) 94471732800. (($P) 9. 1.))
        ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
        ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 8. 0.))
        ((MTIMES) 1017474393600. (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1805580000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
        ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.) (($P) 6. 0.))
        ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 6. 0.))
        ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) 607282147584. (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 20082748000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 3.))
        ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 36082698000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 23408646912.) ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 5. 0.))
        ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 3.))
        ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 2.))
        ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
        ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 28894320000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 771289485750.) ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
        ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.) (($P) 4. 1.))
        ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
        ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 11311477275. (($P) 1. 1.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 4. 0.))
        ((MTIMES) 612360000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 3.))
        ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
        ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 575909838000.) ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 2.))
        ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 816480000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 2.))
        ((MTIMES) 27552406000. (($P) 2. 0.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 34574400000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 11854080000.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 3. 1.))
        ((MTIMES) 493920000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 40166544600. (($P) 2. 2.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
        ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.) (($P) 2. 2.))))
      ((MSETQ) |$S10z2|
       ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
        ((MTIMES) 65112321600. (($P) 9. 1.))
        ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
        ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 8. 0.))
        ((MTIMES) 690708211200. (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
        ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 2261880000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.) (($P) 6. 0.))
        ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 6. 0.))
        ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) 376838832384. (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
        ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 2.))
        ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 2.))
        ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 11114538000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 24356973312.) ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 5. 0.))
        ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 6161648325.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 14804370000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1210524000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 6667920000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 359389840950.) ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
        ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.) (($P) 4. 1.))
        ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 1210524000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 3.))
        ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 338354074800.) ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 2.))
        ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
        ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 16134720000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) 18276010200. (($P) 2. 2.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 493920000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))))
      ((MSETQ) |$S103z|
       ((MPLUS) ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
        ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
        ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) 36360611332200. (($P) 8. 2.))
        ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 8. 0.))
        ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1631223468000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) 372093476932800. (($P) 6. 4.))
        ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 6. 2.))
        ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
         (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 540966535200.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 6. 0.))
        ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 1170019452000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 2.))
        ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 5. 1.))
        ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 4662858416400.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 66919708800.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 5. 0.))
        ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.) (($P) 5. 0.))
        ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 66919708800.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 805050582525.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 4.))
        ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 9453628800.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 4. 3.))
        ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 4. 2.))
        ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 40416163200.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 237200140800.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 112702665600.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
         (($P) 4. 1.))
        ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 4. 1.))
        ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 161245123200.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 4. 1.))
        ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 232452259200. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 324362765475. (($P) 1. 1.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 811066032000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 7740984220200.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 3.))
        ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 185345126400.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 430303104000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 3. 3.))
        ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 3. 3.))
        ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 437098032000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) 296415302400. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 2.))
        ((MTIMES) 37933056000. (($P) 1. 0.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 270273024000.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 552463430400.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 3. 1.))
        ((MTIMES) 300421900800. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
         ((MEXPT) (($P) 3. 0.) 3.))
        ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 441839664000. (($P) 1. 0.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 0.))
        ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 14224896000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 10668672000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 8001504000.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 99574272000.) ((MEXPT) (($P) 1. 1.) 3.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 3.))
        ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 16003008000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 4.))
        ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 0.) 3.))))
      |$states_defined|))
    MEXPR) 
(DEFPROP |$SetStates| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SetStates|) |$dd0|) $FUNCTIONS) 
(DEFPROP |%SetStates| |$SetStates| NOUN) 
(DEFPROP |$SSSSstep0| |%SSSSstep0| VERB) 
(MDEFPROP |$SSSSstep0|
    ((LAMBDA)
     ((MLIST) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4| |$l4|
      |$dd0|)
     ((MPROG) ((MLIST) |$d|)
      ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
      ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
      ((MSETQ) |$Asss|
       ((|$gf_amplitudeN4V2|) ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
        ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
      ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
      (($PRINT) "Step0: amplitude computation time"
       ((MPLUS) $TI1 ((MMINUS) $TI0)))
      ((MRETURN) |$Asss|)))
    MEXPR) 
(DEFPROP |$SSSSstep0| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
           |$l4| |$dd0|)
         $FUNCTIONS) 
(DEFPROP |%SSSSstep0| |$SSSSstep0| NOUN) 
(DEFPROP |$SSSSstep1| |%SSSSstep1| VERB) 
(MDEFPROP |$SSSSstep1| ((LAMBDA) ((MLIST) |$AmpS40|) |$AmpS40|) MEXPR) 
(DEFPROP |$SSSSstep1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SSSSstep1|) |$AmpS40|) $FUNCTIONS) 
(DEFPROP |%SSSSstep1| |$SSSSstep1| NOUN) 
(DEFPROP |$gf_SSSSV3| |%gf_SSSSV3| VERB) 
(MDEFPROP |$gf_SSSSV3|
    ((LAMBDA)
     ((MLIST) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4| |$l4|
      |$dd0|)
     ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
      (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
      ((MSETQ) |$Assss0|
       ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
        |$l4| |$dd0|))
      ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
      ((MSETQ) |$f_Assss|
       (($RATSIMP)
        (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
      (($PRINT) "simplification computation time"
       ((MPLUS) $TI2 ((MMINUS) $TI1)))
      ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
      (($PRINT) "computation times" $TI0 $TI1 $TI2)
      ((MSETQ) $GH_0
       ((MQUOTIENT) 1.
        ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
      ((MSETQ) |$tttt0|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
      ((MSETQ) |$tttt|
       (($FACTOR)
        (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTTT|
       (($FACTOR)
        (($EV) ((MTIMES) $GH_0 |$tttt0|) ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTTT_dx3|
       (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
      (($PRINT) "factors from ghosts and momenta and measure"
       |$gh_TTTT_dx3|)
      ((MSETQ) $FINAL_AMP_DX
       (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
      ((MRETURN)
       ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
        (($FACTOR) |$dx3_dOM|)))))
    MEXPR) 
(DEFPROP |$gf_SSSSV3| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
           |$l4| |$dd0|)
         $FUNCTIONS) 
(DEFPROP |%gf_SSSSV3| |$gf_SSSSV3| NOUN) 
(DSKSETQ $NUM_XX3 '$NUM_XX3) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_XX3) 
(MREMPROP '$NUM_XX3 'ARRAY) 
(MPUTPROP '$NUM_XX3 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2. NIL NIL (((1. 3.) . |$Xi|))
      (((1. 2.) (MTIMES SIMP)
        ((MEXPT SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$Xi|)) -1.)
        |$Xi|)
       ((2. 3.) . 1.)))) 
(ADD2LNC '$NUM_XX3 $ARRAYS) 
(DSKSETQ |$usedLevels0| '|$usedLevels0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$usedLevels0| 'HASHAR) 
(MPUTPROP '|$usedLevels0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MLIST) 8.) ((MLIST) 4.) ((MLIST)) ((MLIST)) |#####|)) 
(ADD2LNC '|$usedLevels0| $ARRAYS) 
(DSKSETQ |$usedLevelsPowers0| '|$usedLevelsPowers0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$usedLevelsPowers0| 'HASHAR) 
(MPUTPROP '|$usedLevelsPowers0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MLIST) 8. 1.) ((MLIST) 4. 1.) ((MLIST)) ((MLIST))
              |#####|)) 
(ADD2LNC '|$usedLevelsPowers0| $ARRAYS) 
(DSKSETQ |$noAlphas0| '|$noAlphas0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$noAlphas0| 'HASHAR) 
(MPUTPROP '|$noAlphas0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA '(|#####| 1. 1. 0. 0. |#####|)) 
(ADD2LNC '|$noAlphas0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$explK0| 'HASHAR) 
(MPUTPROP '|$explK0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MTIMES SIMP) ((|$l| SIMP) 1. 8.) (($L SIMP) 1. 8.))
              ((MTIMES SIMP) ((|$l| SIMP) 2. 4.) (($L SIMP) 2. 4.)) 0.
              0. |#####|)) 
(ADD2LNC '|$explK0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$explD0| 'HASHAR) 
(MPUTPROP '|$explD0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6. 6.) 
(FILLARRAY AAAAA
    '(|#####| |#####| |#####| |#####| |#####| |#####| |#####| |#####|
              ((MTIMES SIMP) (($L SIMP) 1. 8.)
               ((|$ll| SIMP) 1. 8. 2. 4.) (($L SIMP) 2. 4.))
              0. 0. |#####| |#####| |#####| |#####| 0. 0. |#####|
              |#####| |#####| |#####| |#####| 0. |#####| |#####|
              |#####| |#####| |#####| |#####| |#####| |#####| |#####|
              |#####| |#####| |#####| |#####|)) 
(ADD2LNC '|$explD0| $ARRAYS) 
(DSKSETQ |$s| '|$s|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$s|) 
(MREMPROP '|$s| 'ARRAY) 
(MPUTPROP '|$s| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 4. 1. (((4.) (|$k| SIMP) 4.))
      (((1.) (MPLUS SIMP) ((|$k| SIMP) 1.)
        ((MTIMES SIMP) ((|$d| SIMP) 1. 2.) (($X SIMP) 2.))
        ((MTIMES SIMP) ((|$d| SIMP) 1. 3.) (($X SIMP) 3.))
        ((MTIMES SIMP) ((|$d| SIMP) 1. 4.) (($X SIMP) 4.))))
      (((2.) (MPLUS SIMP) ((|$k| SIMP) 2.)
        ((MTIMES SIMP) ((|$d| SIMP) 2. 3.) (($X SIMP) 3.))
        ((MTIMES SIMP) ((|$d| SIMP) 2. 4.) (($X SIMP) 4.))))
      (((3.) (MPLUS SIMP) ((|$k| SIMP) 3.)
        ((MTIMES SIMP) ((|$d| SIMP) 3. 4.) (($X SIMP) 4.)))))) 
(ADD2LNC '|$s| $ARRAYS) 
(DSKSETQ $NUM_PP4 '$NUM_PP4) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_PP4) 
(MREMPROP '$NUM_PP4 'ARRAY) 
(MPUTPROP '$NUM_PP4 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 10. 2.
      (((2. 2.) (RAT SIMP) -3. 2.) ((4. 4.) (RAT SIMP) 1. 2.)) NIL NIL
      NIL NIL NIL
      (((1. 3.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 6. ((MTIMES SIMP) -2. |$Mt|))))
      (((2. 3.) (MTIMES SIMP) ((RAT SIMP) 1. 2.)
        ((MPLUS SIMP) -3. |$Ms| |$Mt|)))
      (((1. 1.) (RAT SIMP) -7. 2.) ((3. 3.) (RAT SIMP) 1. 2.)) NIL NIL
      NIL NIL
      (((1. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 2.)
        ((MPLUS SIMP) -1. |$Ms| |$Mt|)))
      (((2. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 2. ((MTIMES SIMP) -2. |$Mt|))))
      (((1. 2.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 10. ((MTIMES SIMP) -2. |$Ms|)))
       ((3. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))))) 
(ADD2LNC '$NUM_PP4 $ARRAYS) 
(DSKSETQ $NUM_XX4 '$NUM_XX4) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_XX4) 
(MREMPROP '$NUM_XX4 'ARRAY) 
(MPUTPROP '$NUM_XX4 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 6. 2. NIL NIL NIL NIL NIL (((1. 4.) (MEXPT SIMP) |$Xi| -1.))
      (((1. 3.) (MTIMES SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|)
        ((MEXPT SIMP)
         ((MPLUS SIMP) ((MTIMES SIMP) -1. |$Xi|)
          ((MEXPT SIMP RATSIMP) |$Xi| 2.))
         -1.))
       ((2. 4.) . 1.))
      (((1. 2.) (MEXPT SIMP) ((MPLUS SIMP) -1. |$Xi|) -1.)
       ((2. 3.) (MTIMES SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|)
        ((MEXPT SIMP)
         ((MPLUS SIMP) -1. |$om|
          ((MTIMES SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$om|))
           |$Xi|))
         -1.))
       ((3. 4.) (MTIMES SIMP) ((MEXPT SIMP) |$om| -1.)
        ((MEXPT SIMP) |$Xi| -1.) ((MPLUS SIMP) -1. |$om| |$Xi|))))) 
(ADD2LNC '$NUM_XX4 $ARRAYS) 
(DSKSETQ $INFLAG 'T) 
(DSKSETQ $K '$K) 
(DEFPROP $K $ANY MODE) 
(ADD2LNC '$K $PROPS) 
(DSKSETQ |$Mt| '|$Mt|) 
(RESTORE-FACTS '((($KIND) |$Mt| $INTEGER))) 
(ADD2LNC '|$Mt| $PROPS) 
(DEFPROP $R $FIXNUM MODE) 
(ADD2LNC '$R $PROPS) 
(DEFPROP $L0 $FIXNUM MODE) 
(ADD2LNC '$L0 $PROPS) 
(DEFPROP $INR_PQ $FIXNUM MODE) 
(ADD2LNC '$INR_PQ $PROPS) 
(DEFPROP $S $FIXNUM MODE) 
(ADD2LNC '$S $PROPS) 
(DEFPROP $NR $ANY MODE) 
(ADD2LNC '$NR $PROPS) 
(DEFPROP $IP $FIXNUM MODE) 
(ADD2LNC '$IP $PROPS) 
(DEFPROP $IQ $FIXNUM MODE) 
(ADD2LNC '$IQ $PROPS) 
(DEFPROP $NF0 $FIXNUM MODE) 
(ADD2LNC '$NF0 $PROPS) 
(DEFPROP $NT0 $FIXNUM MODE) 
(ADD2LNC '$NT0 $PROPS) 
(DEFPROP $C0 $FIXNUM MODE) 
(ADD2LNC '$C0 $PROPS) 
(DEFPROP $N_PQ $FIXNUM MODE) 
(ADD2LNC '$N_PQ $PROPS) 
(DEFPROP $NR0 $FIXNUM MODE) 
(ADD2LNC '$NR0 $PROPS) 
(DEFPROP $M $FIXNUM MODE) 
(ADD2LNC '$M $PROPS) 
(DEFPROP $N $FIXNUM MODE) 
(ADD2LNC '$N $PROPS) 
(DEFPROP $T $ANY MODE) 
(ADD2LNC '$T $PROPS) 
(DEFPROP $N0 $FIXNUM MODE) 
(ADD2LNC '$N0 $PROPS) 
(DEFPROP $M0 $FIXNUM MODE) 
(ADD2LNC '$M0 $PROPS) 
(DEFPROP $S0 $ANY MODE) 
(ADD2LNC '$S0 $PROPS) 
(DEFPROP $NS0 $ANY MODE) 
(ADD2LNC '$NS0 $PROPS) 
(DEFPROP $NA1 $FIXNUM MODE) 
(ADD2LNC '$NA1 $PROPS) 
(DEFPROP $NA2 $FIXNUM MODE) 
(ADD2LNC '$NA2 $PROPS) 
(DEFPROP $NA3 $FIXNUM MODE) 
(ADD2LNC '$NA3 $PROPS) 
(DEFPROP $NA4 $FIXNUM MODE) 
(ADD2LNC '$NA4 $PROPS) 
(DSKSETQ |$Ms| '|$Ms|) 
(RESTORE-FACTS '((($KIND) |$Ms| $INTEGER))) 
(ADD2LNC '|$Ms| $PROPS) 
(SETQ $LINENUM 105.) 
(SETQ *ALPHABET* (NCONC '(#\_ #\%) *ALPHABET*)) 
(DSKSETQ $CONTEXT '$INITIAL) 
(RESTORE-FACTS '((($KIND) |$Mt| $INTEGER) (($KIND) |$Ms| $INTEGER))) 

==> anc/lisp_results/S8z1S4zTT.lisp <==
;;; -*- Mode: LISP; package:maxima; syntax:common-lisp; -*- 
(in-package :maxima)
(DSKSETQ $%O0 '$DONE) 
(ADDLABEL '$%O0) 
(DSKSETQ $%I1 '(($BATCH) "10_exp_reggeon.v3.mat")) 
(ADDLABEL '$%I1) 
(DSKSETQ $%I2
         '(($DEFINE_VARIABLE) |$expand_reggeon_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I2) 
(DSKSETQ $%O2 'NIL) 
(ADDLABEL '$%O2) 
(DSKSETQ $%I3 '(($DEFINE_VARIABLE) |$dbg_all_terms| NIL $BOOLEAN)) 
(ADDLABEL '$%I3) 
(DSKSETQ $%O3 'NIL) 
(ADDLABEL '$%O3) 
(DSKSETQ $%I4 '(($DEFINE_VARIABLE) |$dbg_compute_levels| NIL $BOOLEAN)) 
(ADDLABEL '$%I4) 
(DSKSETQ $%O4 'NIL) 
(ADDLABEL '$%O4) 
(DSKSETQ $%I5 '(($DEFINE_VARIABLE) |$nn| 0. $INTEGER)) 
(ADDLABEL '$%I5) 
(DSKSETQ $%O5 '0.) 
(ADDLABEL '$%O5) 
(DSKSETQ $%I6 '(($KILL) |$nn|)) 
(ADDLABEL '$%I6) 
(DSKSETQ $%O6 '$DONE) 
(ADDLABEL '$%O6) 
(DSKSETQ $%I7
         '((MDEFINE) (($SET_NUMBER_OF_PARTICLE) |$nn0|)
           ((MPROG) ((MSETQ) |$nn| |$nn0|)
            (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.)
             ((MPLUS) |$nn0| 1.))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MSETQ) ((|$s| ARRAY) $R)
              ((MPLUS) ((|$k|) $R)
               (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S
                ((MPLUS) $R 1.) |$nn0|))))))) 
(ADDLABEL '$%I7) 
(DSKSETQ $%O7
         '((MDEFINE SIMP) (($SET_NUMBER_OF_PARTICLE) |$nn0|)
           ((MPROG) ((MSETQ) |$nn| |$nn0|)
            (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.)
             ((MPLUS) |$nn0| 1.))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MSETQ) ((|$s| ARRAY) $R)
              ((MPLUS) ((|$k|) $R)
               (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S
                ((MPLUS) $R 1.) |$nn0|))))))) 
(ADDLABEL '$%O7) 
(DSKSETQ $%I8
         '((MDEFINE) (($NOTZERO) $X)
           ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))) 
(ADDLABEL '$%I8) 
(DSKSETQ $%O8
         '((MDEFINE SIMP) (($NOTZERO) $X)
           ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))) 
(ADDLABEL '$%O8) 
(DSKSETQ $%I9
         '((MDEFINE)
           ((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
              ((MSETQ) $POW0
               ((MTIMES) 2.
                (($SUM)
                 (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0
                  $MAX_USED_LEVEL0)
                 $L0 2. $MAX_USED_LEVEL0)))
              ((MSETQ) $POW0
               ((MPLUS) $POW0
                (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2.
                 $MAX_USED_LEVEL0)))
              ((MCOND) |$dbg_compute_levels|
               (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T
               $FALSE)
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
            ((MRETURN) |$noAlphas0|)))) 
(ADDLABEL '$%I9) 
(DSKSETQ $%O9
         '((MDEFINE SIMP)
           ((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
              ((MSETQ) $POW0
               ((MTIMES) 2.
                (($SUM)
                 (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0
                  $MAX_USED_LEVEL0)
                 $L0 2. $MAX_USED_LEVEL0)))
              ((MSETQ) $POW0
               ((MPLUS) $POW0
                (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2.
                 $MAX_USED_LEVEL0)))
              ((MCOND) |$dbg_compute_levels|
               (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T
               $FALSE)
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
            ((MRETURN) |$noAlphas0|)))) 
(ADDLABEL '$%O9) 
(DSKSETQ $%I10
         '((MDEFINE)
           ((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevels0| ARRAY) $R)
                  (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
                   ((|$usedLevels0| ARRAY) $R)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevels0|)))) 
(ADDLABEL '$%I10) 
(DSKSETQ $%O10
         '((MDEFINE SIMP)
           ((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevels0| ARRAY) $R)
                  (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
                   ((|$usedLevels0| ARRAY) $R)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevels0|)))) 
(ADDLABEL '$%O10) 
(DSKSETQ $%I11
         '((MDEFINE)
           ((|$compute_levels_and_powers_used_no_zmV1|)
            $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
                  (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
                   ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevelsPowers0|)))) 
(ADDLABEL '$%I11) 
(DSKSETQ $%O11
         '((MDEFINE SIMP)
           ((|$compute_levels_and_powers_used_no_zmV1|)
            $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
                  (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
                   ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevelsPowers0|)))) 
(ADDLABEL '$%O11) 
(DSKSETQ $%I12
         '((MDEFINE) ((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
            ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
              ((MSETQ) |$Nlus0|
               (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
              ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
               ((MPROGN)
                ((MSETQ) $NR_PQ
                 ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R)
                  $INR_PQ))
                ((MSETQ) ((|$explK0| ARRAY) $R)
                 ((MPLUS) ((|$explK0| ARRAY) $R)
                  ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
              ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
               ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
              |$end_r_loop|))
            ((MRETURN) |$Ks_rules0|)))) 
(ADDLABEL '$%I12) 
(DSKSETQ $%O12
         '((MDEFINE SIMP) ((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
            ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
              ((MSETQ) |$Nlus0|
               (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
              ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
               ((MPROGN)
                ((MSETQ) $NR_PQ
                 ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R)
                  $INR_PQ))
                ((MSETQ) ((|$explK0| ARRAY) $R)
                 ((MPLUS) ((|$explK0| ARRAY) $R)
                  ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
              ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
               ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
              |$end_r_loop|))
            ((MRETURN) |$Ks_rules0|)))) 
(ADDLABEL '$%O12) 
(DSKSETQ $%I13
         '((MDEFINE) ((|$compute_Ds|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
            ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
             ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
              ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
               ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
                ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL
                 NIL NIL
                 ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL
                  NIL NIL NIL
                  ((MSETQ) ((|$explD0| ARRAY) $R $S)
                   ((MPLUS) ((|$explD0| ARRAY) $R $S)
                    ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
                     ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
                ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
                 (($ENDCONS)
                  ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
                  ((|$Ds_rules0| ARRAY) $R)))
                |$end_s_loop|))
              |$end_r_loop|))
            ((MRETURN) |$Ds_rules0|)))) 
(ADDLABEL '$%I13) 
(DSKSETQ $%O13
         '((MDEFINE SIMP) ((|$compute_Ds|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
            ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
             ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
              ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
               ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
                ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL
                 NIL NIL
                 ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL
                  NIL NIL NIL
                  ((MSETQ) ((|$explD0| ARRAY) $R $S)
                   ((MPLUS) ((|$explD0| ARRAY) $R $S)
                    ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
                     ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
                ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
                 (($ENDCONS)
                  ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
                  ((|$Ds_rules0| ARRAY) $R)))
                |$end_s_loop|))
              |$end_r_loop|))
            ((MRETURN) |$Ds_rules0|)))) 
(ADDLABEL '$%O13) 
(DSKSETQ $%I14
         '((MDEFINE) (($WICK) |$list_Nr0|)
           ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
            ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
            ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
            ((MSETQ) $WICK00
             ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
              ((MFACTORIAL) |$Nr0|)))
            ((MDO) $R 2. NIL NIL |$nn0| NIL
             ((MPROGN) ((MSETQ) $WICK0 0.)
              ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
              ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
                ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
                 ((MSETQ) $WICK0
                  ((MPLUS) $WICK0
                   ((MTIMES)
                    ((MQUOTIENT) 1.
                     ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
                    $CO0
                    ((MEXPT) ((|$s| ARRAY) $R)
                     ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
                 T $FALSE)))
              ((MSETQ) $WICK00 $WICK0)))
            ((MRETURN) $WICK00)))) 
(ADDLABEL '$%I14) 
(DSKSETQ $%O14
         '((MDEFINE SIMP) (($WICK) |$list_Nr0|)
           ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
            ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
            ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
            ((MSETQ) $WICK00
             ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
              ((MFACTORIAL) |$Nr0|)))
            ((MDO) $R 2. NIL NIL |$nn0| NIL
             ((MPROGN) ((MSETQ) $WICK0 0.)
              ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
              ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
                ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
                 ((MSETQ) $WICK0
                  ((MPLUS) $WICK0
                   ((MTIMES)
                    ((MQUOTIENT) 1.
                     ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
                    $CO0
                    ((MEXPT) ((|$s| ARRAY) $R)
                     ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
                 T $FALSE)))
              ((MSETQ) $WICK00 $WICK0)))
            ((MRETURN) $WICK00)))) 
(ADDLABEL '$%O14) 
(DSKSETQ $%I15
         '((MDEFINE)
           (($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
            |$Ds_rules0|)
           ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
            (($PRINT) "in computing 'Z' (do_all_term)")
            ((MSETQ) $EXPL_INT0 $INT0)
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN)
              ((MCOND) |$dbg_all_terms|
               (($PRINT)
                "in computing 'Z' (do_all_term) doing all terms for particle"
                $R)
               T $FALSE)
              ((MSETQ) $EXPL_INT0
               (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
                ((|$Ds_rules0| ARRAY) $R)))
              ((MSETQ) $NLEVELS0
               (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
              ((MCOND) |$dbg_all_terms|
               (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
              ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) " project to"
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  "^"
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.)))
                 T $FALSE)
                ((MSETQ) $EXPL_INT0
                 (($RATCOEF) $EXPL_INT0
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.))))
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
            ((MRETURN) $EXPL_INT0)))) 
(ADDLABEL '$%I15) 
(DSKSETQ $%O15
         '((MDEFINE SIMP)
           (($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
            |$Ds_rules0|)
           ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
            (($PRINT) "in computing 'Z' (do_all_term)")
            ((MSETQ) $EXPL_INT0 $INT0)
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN)
              ((MCOND) |$dbg_all_terms|
               (($PRINT)
                "in computing 'Z' (do_all_term) doing all terms for particle"
                $R)
               T $FALSE)
              ((MSETQ) $EXPL_INT0
               (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
                ((|$Ds_rules0| ARRAY) $R)))
              ((MSETQ) $NLEVELS0
               (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
              ((MCOND) |$dbg_all_terms|
               (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
              ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) " project to"
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  "^"
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.)))
                 T $FALSE)
                ((MSETQ) $EXPL_INT0
                 (($RATCOEF) $EXPL_INT0
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.))))
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
            ((MRETURN) $EXPL_INT0)))) 
(ADDLABEL '$%O15) 
(DSKSETQ $%I16
         '((MDEFINE) (($STATE2MATRIX) $STATE0 |$MaxLevel0|)
           ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
            ((MSETQ) $MAT0
             (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
              ((MPLUS) |$MaxLevel0| 1.)))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
                (($HIPOW) $STATE0 (($P) $IP $IQ)))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                ((MPLUS)
                 (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                 (($HIPOW) $STATE0 (($P) $IP $IQ))))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
            ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
             (($ERROR) "In state2matrix missing some contributions in"
              $STATE0 "since we are left with" $STATE00
              "after analysis")
             T $FALSE)
            ((MRETURN) (($COPYMATRIX) $MAT0))))) 
(ADDLABEL '$%I16) 
(DSKSETQ $%O16
         '((MDEFINE SIMP) (($STATE2MATRIX) $STATE0 |$MaxLevel0|)
           ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
            ((MSETQ) $MAT0
             (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
              ((MPLUS) |$MaxLevel0| 1.)))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
                (($HIPOW) $STATE0 (($P) $IP $IQ)))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                ((MPLUS)
                 (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                 (($HIPOW) $STATE0 (($P) $IP $IQ))))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
            ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
             (($ERROR) "In state2matrix missing some contributions in"
              $STATE0 "since we are left with" $STATE00
              "after analysis")
             T $FALSE)
            ((MRETURN) (($COPYMATRIX) $MAT0))))) 
(ADDLABEL '$%O16) 
(DSKSETQ $%I17 '((MSETQ) |$expand_reggeon_loaded| T)) 
(ADDLABEL '$%I17) 
(DSKSETQ $%O17 'T) 
(ADDLABEL '$%O17) 
(DSKSETQ $%O18
         '"/home/igor/tex/NoChaos/maxima.cov/SSTT/10_exp_reggeon.v3.mat") 
(ADDLABEL '$%O18) 
(DSKSETQ $%I19
         '((MCOND) ((MNOT) |$expand_reggeon_loaded|)
           (($ERROR) "Cannot batch 10_exp_reggeon") T $FALSE)) 
(ADDLABEL '$%I19) 
(DSKSETQ $%O19 'NIL) 
(ADDLABEL '$%O19) 
(DSKSETQ $%I20 '(($BATCH) "20_der.v2.mat")) 
(ADDLABEL '$%I20) 
(DSKSETQ $%I21
         '(($DEFINE_VARIABLE) |$derivatives_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I21) 
(DSKSETQ $%O21 'NIL) 
(ADDLABEL '$%O21) 
(DSKSETQ $%I22 '(($DEFINE_VARIABLE) |$dbg_wrt_lambda| NIL $BOOLEAN)) 
(ADDLABEL '$%I22) 
(DSKSETQ $%O22 'NIL) 
(ADDLABEL '$%O22) 
(DSKSETQ $%I23 '(($DEFINE_VARIABLE) |$dbg_wrt_pair| NIL $BOOLEAN)) 
(ADDLABEL '$%I23) 
(DSKSETQ $%O23 'NIL) 
(ADDLABEL '$%O23) 
(DSKSETQ $%I24 '(($DEFINE_VARIABLE) |$dbg_wrt_states| NIL $BOOLEAN)) 
(ADDLABEL '$%I24) 
(DSKSETQ $%O24 'NIL) 
(ADDLABEL '$%O24) 
(DSKSETQ $%I25 '(($DEFINE_VARIABLE) |$dbg_wrt_contract| NIL $BOOLEAN)) 
(ADDLABEL '$%I25) 
(DSKSETQ $%O25 'NIL) 
(ADDLABEL '$%O25) 
(DSKSETQ $%I26 '(($DEFINE_VARIABLE) |$dbg_scalars| NIL $BOOLEAN)) 
(ADDLABEL '$%I26) 
(DSKSETQ $%O26 'NIL) 
(ADDLABEL '$%O26) 
(DSKSETQ $%I27 '((MSETQ) $INFLAG T)) 
(ADDLABEL '$%I27) 
(DSKSETQ $%O27 'T) 
(ADDLABEL '$%O27) 
(DSKSETQ $%I28 '((MSETQ) |$NIused| 0.)) 
(ADDLABEL '$%I28) 
(DSKSETQ $%O28 '0.) 
(ADDLABEL '$%O28) 
(DSKSETQ $%I29 '((MSETQ) |$objects_with_index| ((MLIST) $LA |$Sk| $K))) 
(ADDLABEL '$%I29) 
(DSKSETQ $%O29 '((MLIST SIMP) $LA |$Sk| $K)) 
(ADDLABEL '$%O29) 
(DSKSETQ $%I30
         '((MDEFINE)
           ((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
            $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LAK)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$laSk|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $KLA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$Skla|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I30) 
(DSKSETQ $%O30
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
            $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LAK)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$laSk|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $KLA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$Skla|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O30) 
(DSKSETQ $%I31
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $NPOW0 1.)
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LAK)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$laSk|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_lambda_other|)
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $KLA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$Skla|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_other_la|)
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I31) 
(DSKSETQ $%O31
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $NPOW0 1.)
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LAK)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$laSk|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_lambda_other|)
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $KLA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$Skla|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_other_la|)
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O31) 
(DSKSETQ $%I32
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
            $TERM0)
           ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
            ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
            ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.))
            ((MSETQ) $DER0 0.)
            ((MCOND) ((MGREATERP) $LEVEL10 0.)
             ((MSETQ) $DER00
              (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0|
               $TERM0))
             T
             ((MSETQ) $DER00
              ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
            ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
            ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
             ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
              ((MDO) $NT0 1. NIL NIL $LDER00 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_pair|
                 (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
                  "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
                 T $FALSE)
                ((MSETQ) $TMP_DER0
                 (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                  (($INPART) $DER00 $NT0)))
                ((MSETQ) $DER0
                 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
             T
             ((MPROGN)
              ((MCOND) |$dbg_wrt_pair|
               (($PRINT) "    SINGLE term: take der of" $DER00
                "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
               T $FALSE)
              ((MSETQ) $DER0
               (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                $DER00))))
            ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I32) 
(DSKSETQ $%O32
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
            $TERM0)
           ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
            ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
            ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.))
            ((MSETQ) $DER0 0.)
            ((MCOND) ((MGREATERP) $LEVEL10 0.)
             ((MSETQ) $DER00
              (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0|
               $TERM0))
             T
             ((MSETQ) $DER00
              ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
            ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
            ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
             ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
              ((MDO) $NT0 1. NIL NIL $LDER00 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_pair|
                 (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
                  "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
                 T $FALSE)
                ((MSETQ) $TMP_DER0
                 (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                  (($INPART) $DER00 $NT0)))
                ((MSETQ) $DER0
                 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
             T
             ((MPROGN)
              ((MCOND) |$dbg_wrt_pair|
               (($PRINT) "    SINGLE term: take der of" $DER00
                "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
               T $FALSE)
              ((MSETQ) $DER0
               (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                $DER00))))
            ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O32) 
(DSKSETQ $%I33
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
            $TERM0)
           ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
            ((MSETQ) $MAX_USED_LEVEL0
             (($LENGTH) $ONE_STATE_IN_MATRIX0))
            ((MSETQ) |$Der0| $TERM0)
            ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
             ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
              ((MCOND)
               ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
               ((MPROGN)
                ((MDO) $N_PQ 1. NIL NIL
                 (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
                 ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
                  ((MCOND)
                   (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
                   ((MPROGN)
                    ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
                     ((MSETQ) |$tmp_Der0|
                      ((MPLUS) |$tmp_Der0|
                       (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                        ((MPLUS) $L0 ((MMINUS) 1.))
                        ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
                    ((MSETQ) |$Der0| |$tmp_Der0|))
                   T
                   ((MSETQ) |$Der0|
                    (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                     ((MPLUS) $L0 ((MMINUS) 1.))
                     ((MPLUS) $C0 ((MMINUS) 1.)) |$Der0|)))))
                |$end_loop_c0|)
               T $FALSE)))
            ((MRETURN) |$Der0|)))) 
(ADDLABEL '$%I33) 
(DSKSETQ $%O33
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
            $TERM0)
           ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
            ((MSETQ) $MAX_USED_LEVEL0
             (($LENGTH) $ONE_STATE_IN_MATRIX0))
            ((MSETQ) |$Der0| $TERM0)
            ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
             ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
              ((MCOND)
               ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
               ((MPROGN)
                ((MDO) $N_PQ 1. NIL NIL
                 (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
                 ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
                  ((MCOND)
                   (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
                   ((MPROGN)
                    ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
                     ((MSETQ) |$tmp_Der0|
                      ((MPLUS) |$tmp_Der0|
                       (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                        ((MPLUS) $L0 ((MMINUS) 1.))
                        ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
                    ((MSETQ) |$Der0| |$tmp_Der0|))
                   T
                   ((MSETQ) |$Der0|
                    (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                     ((MPLUS) $L0 ((MMINUS) 1.))
                     ((MPLUS) $C0 ((MMINUS) 1.)) |$Der0|)))))
                |$end_loop_c0|)
               T $FALSE)))
            ((MRETURN) |$Der0|)))) 
(ADDLABEL '$%O33) 
(DSKSETQ $%I34
         '((MDEFINE)
           ((|$take_derivative_wrt_scalar_stateSV1|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
            ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
              ((MPROGN)
               ((MCOND) |$dbg_scalars|
                (($PRINT) "nr0=" $NR0 "out of"
                 (($LENGTH) $SCALARS_IN_MATRIX0))
                T $FALSE)
               ((MSETQ) |$tmp_DER0| 0.)
               ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
                ((MPROGN)
                 (($PRINT) "before length(DER0) is"
                  (($LENGTH) |$der0|))
                 ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
                  ((MSETQ) |$tmp_DER0|
                   ((MPLUS) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
                 ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
                T
                ((MPROGN)
                 ((MCOND) |$dbg_scalars|
                  (($PRINT) "SINGLE term " |$der0| "derivative wrt r="
                   $NR0 "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0)
                   "with nr=" $NR0)
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)))
              T $FALSE))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%I34) 
(DSKSETQ $%O34
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_scalar_stateSV1|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
            ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
              ((MPROGN)
               ((MCOND) |$dbg_scalars|
                (($PRINT) "nr0=" $NR0 "out of"
                 (($LENGTH) $SCALARS_IN_MATRIX0))
                T $FALSE)
               ((MSETQ) |$tmp_DER0| 0.)
               ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
                ((MPROGN)
                 (($PRINT) "before length(DER0) is"
                  (($LENGTH) |$der0|))
                 ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
                  ((MSETQ) |$tmp_DER0|
                   ((MPLUS) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
                 ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
                T
                ((MPROGN)
                 ((MCOND) |$dbg_scalars|
                  (($PRINT) "SINGLE term " |$der0| "derivative wrt r="
                   $NR0 "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0)
                   "with nr=" $NR0)
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)))
              T $FALSE))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%O34) 
(DSKSETQ $%I35
         '((MDEFINE)
           ((|$take_derivative_wrt_scalar_stateSV2|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
            ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
             ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
              (($PRINT)
               "in take_derivative_wrt_scalar_stateSV2 acting on" $LT0
               "terms")
              ((MDO) $NT0 1. NIL NIL $LT0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_states|
                 (($PRINT)
                  "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                  $NT0 "out of" $LT0 "now there are"
                  ((MCOND) ((MNOT) (($NUMBERP) |$der0|))
                   (($LENGTH) |$der0|) T 0.)
                  "terms")
                 T
                 ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                   $NT0 "(step 100) out of" $LT0)
                  T $FALSE))
                ((MSETQ) |$NIused| 0.)
                ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
                ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
                 NIL
                 ((MCOND)
                  ((MNOT)
                   ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                  ((MPROGN)
                   ((MSETQ) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
                   |$end_nr_loop|)
                  T $FALSE))
                ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
                |$end_t0_loop|)))
             T
             ((MPROGN) ((MSETQ) |$der0| $TERM0)
              ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
               NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                ((MPROGN)
                 ((MCOND) |$dbg_wrt_states|
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
                   |$der0| "derivative wrt r=" $NR0 "and"
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)
                T $FALSE))))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%I35) 
(DSKSETQ $%O35
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_scalar_stateSV2|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
            ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
             ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
              (($PRINT)
               "in take_derivative_wrt_scalar_stateSV2 acting on" $LT0
               "terms")
              ((MDO) $NT0 1. NIL NIL $LT0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_states|
                 (($PRINT)
                  "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                  $NT0 "out of" $LT0 "now there are"
                  ((MCOND) ((MNOT) (($NUMBERP) |$der0|))
                   (($LENGTH) |$der0|) T 0.)
                  "terms")
                 T
                 ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                   $NT0 "(step 100) out of" $LT0)
                  T $FALSE))
                ((MSETQ) |$NIused| 0.)
                ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
                ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
                 NIL
                 ((MCOND)
                  ((MNOT)
                   ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                  ((MPROGN)
                   ((MSETQ) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
                   |$end_nr_loop|)
                  T $FALSE))
                ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
                |$end_t0_loop|)))
             T
             ((MPROGN) ((MSETQ) |$der0| $TERM0)
              ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
               NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                ((MPROGN)
                 ((MCOND) |$dbg_wrt_states|
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
                   |$der0| "derivative wrt r=" $NR0 "and"
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)
                T $FALSE))))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%O35) 
(DSKSETQ $%I36
         '((MDEFINE) (($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0)
           ((MPROG)
            ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0
             $NPOW0 $OP0 $IND0 $NFAC0 $NR0 $NS0)
            ((MSETQ) $UTERM00 $UTERM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
             ((MRETURN) $UTERM0) T $FALSE)
            ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
            ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_contract|
               (($PRINT) "      Exam" $FAC0) T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
                ((MCOND)
                 ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
                  ((MNOT) ((MEQUAL) $NPOW0 2.)))
                 (($ERROR) "the power must be 2!! wrong term=" $UTERM0)
                 T $FALSE)
                ((MCOND)
                 ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
                 ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MCOND) ((MEQUAL) $OP0 $LA)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 |$Sk|)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 $K)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE))
               T
               ((MCOND)
                ((MAND) $ISOP0
                 (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
                ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
                 ((MCOND)
                  ((MNOT)
                   (($IS)
                    ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
                  ((MPROGN)
                   ((MSETQ) $OTHERFAC0
                    (($ASSOC) $IND0 $LIST_INDEX_FACS0))
                   ((MSETQ) $NR0 (($INPART) $FAC0 1.))
                   ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
                   ((MCOND) ((MLEQP) $NR0 $NS0)
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $FAC0 0.)
                        (($INPART) $OTHERFAC0 0.))
                       $NR0 (($INPART) $FAC0 2.) $NS0
                       (($INPART) $OTHERFAC0 2.))))
                    T
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $OTHERFAC0 0.)
                        (($INPART) $FAC0 0.))
                       $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                       (($INPART) $FAC0 2.)))))
                   ((MSETQ) $LIST_INDEX_FACS0
                    (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0)
                     $LIST_INDEX_FACS0)))
                  T
                  ((MSETQ) $LIST_INDEX_FACS0
                   (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
                T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
              |$end_fac_loop|))
            ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
             ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
            ((MRETURN) $CTERM0)))) 
(ADDLABEL '$%I36) 
(DSKSETQ $%O36
         '((MDEFINE SIMP) (($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0)
           ((MPROG)
            ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0
             $NPOW0 $OP0 $IND0 $NFAC0 $NR0 $NS0)
            ((MSETQ) $UTERM00 $UTERM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
             ((MRETURN) $UTERM0) T $FALSE)
            ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
            ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_contract|
               (($PRINT) "      Exam" $FAC0) T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
                ((MCOND)
                 ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
                  ((MNOT) ((MEQUAL) $NPOW0 2.)))
                 (($ERROR) "the power must be 2!! wrong term=" $UTERM0)
                 T $FALSE)
                ((MCOND)
                 ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
                 ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MCOND) ((MEQUAL) $OP0 $LA)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 |$Sk|)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 $K)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE))
               T
               ((MCOND)
                ((MAND) $ISOP0
                 (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
                ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
                 ((MCOND)
                  ((MNOT)
                   (($IS)
                    ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
                  ((MPROGN)
                   ((MSETQ) $OTHERFAC0
                    (($ASSOC) $IND0 $LIST_INDEX_FACS0))
                   ((MSETQ) $NR0 (($INPART) $FAC0 1.))
                   ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
                   ((MCOND) ((MLEQP) $NR0 $NS0)
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $FAC0 0.)
                        (($INPART) $OTHERFAC0 0.))
                       $NR0 (($INPART) $FAC0 2.) $NS0
                       (($INPART) $OTHERFAC0 2.))))
                    T
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $OTHERFAC0 0.)
                        (($INPART) $FAC0 0.))
                       $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                       (($INPART) $FAC0 2.)))))
                   ((MSETQ) $LIST_INDEX_FACS0
                    (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0)
                     $LIST_INDEX_FACS0)))
                  T
                  ((MSETQ) $LIST_INDEX_FACS0
                   (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
                T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
              |$end_fac_loop|))
            ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
             ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
            ((MRETURN) $CTERM0)))) 
(ADDLABEL '$%O36) 
(DSKSETQ $%I37
         '((MDEFINE) (($CONTRACT_PAIRS) |$utermS0|)
           ((MPROG) ((MLIST) $SUM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
             ((MPROGN) ((MSETQ) $SUM0 0.)
              ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
               ((MSETQ) $SUM0
                ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
             T
             ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
            ((MRETURN) $SUM0)))) 
(ADDLABEL '$%I37) 
(DSKSETQ $%O37
         '((MDEFINE SIMP) (($CONTRACT_PAIRS) |$utermS0|)
           ((MPROG) ((MLIST) $SUM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
             ((MPROGN) ((MSETQ) $SUM0 0.)
              ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
               ((MSETQ) $SUM0
                ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
             T
             ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
            ((MRETURN) $SUM0)))) 
(ADDLABEL '$%O37) 
(DSKSETQ $%I38 '((MSETQ) |$derivatives_loaded| T)) 
(ADDLABEL '$%I38) 
(DSKSETQ $%O38 'T) 
(ADDLABEL '$%O38) 
(DSKSETQ $%O39 '"/home/igor/tex/NoChaos/maxima.cov/SSTT/20_der.v2.mat") 
(ADDLABEL '$%O39) 
(DSKSETQ $%I40
         '((MCOND) ((MNOT) |$derivatives_loaded|)
           (($ERROR) "Cannot batch 20_der") T $FALSE)) 
(ADDLABEL '$%I40) 
(DSKSETQ $%O40 'NIL) 
(ADDLABEL '$%O40) 
(DSKSETQ $%I41 '(($BATCH) "39_aux_functions_for_amplitudes.v0.mat")) 
(ADDLABEL '$%I41) 
(DSKSETQ $%I42 '(($DEFINE_VARIABLE) |$compute_pp_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I42) 
(DSKSETQ $%O42 'NIL) 
(ADDLABEL '$%O42) 
(DSKSETQ $%I43 '(($DEFINE_VARIABLE) $AP 2. $INTEGER)) 
(ADDLABEL '$%I43) 
(DSKSETQ $%O43 '2.) 
(ADDLABEL '$%O43) 
(DSKSETQ $%I44
         '((MDEFINE) (($TRUE_XX) $R $S)
           ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))) 
(ADDLABEL '$%I44) 
(DSKSETQ $%O44
         '((MDEFINE SIMP) (($TRUE_XX) $R $S)
           ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))) 
(ADDLABEL '$%O44) 
(DSKSETQ $%I45
         '((MDEFINE) ((|$otherN|) $M $N)
           ((MCOND)
            ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
             ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
            3. T
            ((MCOND)
             ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
              ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
             2. T
             ((MCOND)
              ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
               ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
              1. T $FALSE))))) 
(ADDLABEL '$%I45) 
(DSKSETQ $%O45
         '((MDEFINE SIMP) ((|$otherN|) $M $N)
           ((MCOND)
            ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
             ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
            3. T
            ((MCOND)
             ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
              ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
             2. T
             ((MCOND)
              ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
               ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
              1. T $FALSE))))) 
(ADDLABEL '$%O45) 
(DSKSETQ $%I46
         '((MDEFINE) (($COMPUTE_PP3) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MDO) $N 1. NIL NIL |$nn| NIL
              ((MCOND) ((MEQUAL) $M $N)
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
                 $AP))
               T
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
                 ((MPLUS)
                  ((MPLUS) 1.
                   ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))) 
(ADDLABEL '$%I46) 
(DSKSETQ $%O46
         '((MDEFINE SIMP) (($COMPUTE_PP3) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MDO) $N 1. NIL NIL |$nn| NIL
              ((MCOND) ((MEQUAL) $M $N)
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
                 $AP))
               T
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
                 ((MPLUS)
                  ((MPLUS) 1.
                   ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))) 
(ADDLABEL '$%O46) 
(DSKSETQ $%I47
         '((MDEFINE) (($PP3ONSHELL) $M $N) (($NUM_PP3 ARRAY) $M $N))) 
(ADDLABEL '$%I47) 
(DSKSETQ $%O47
         '((MDEFINE SIMP) (($PP3ONSHELL) $M $N)
           (($NUM_PP3 ARRAY) $M $N))) 
(ADDLABEL '$%O47) 
(DSKSETQ $%I48
         '((MSETQ) (($NUM_XX3 ARRAY) 1. 2.)
           ((MQUOTIENT) |$Xi| ((MPLUS) 1. ((MMINUS) |$Xi|))))) 
(ADDLABEL '$%I48) 
(DSKSETQ $%O48
         '((MTIMES SIMP)
           ((MEXPT SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$Xi|))
            -1.)
           |$Xi|)) 
(ADDLABEL '$%O48) 
(DSKSETQ $%I49 '((MSETQ) (($NUM_XX3 ARRAY) 1. 3.) |$Xi|)) 
(ADDLABEL '$%I49) 
(DSKSETQ $%O49 '|$Xi|) 
(ADDLABEL '$%O49) 
(DSKSETQ $%I50 '((MSETQ) (($NUM_XX3 ARRAY) 2. 3.) 1.)) 
(ADDLABEL '$%I50) 
(DSKSETQ $%O50 '1.) 
(ADDLABEL '$%O50) 
(DSKSETQ $%I51
         '((MDEFINE) (($TRUE_GF_XX3) $R $S) (($NUM_XX3 ARRAY) $R $S))) 
(ADDLABEL '$%I51) 
(DSKSETQ $%O51
         '((MDEFINE SIMP) (($TRUE_GF_XX3) $R $S)
           (($NUM_XX3 ARRAY) $R $S))) 
(ADDLABEL '$%O51) 
(DSKSETQ $%I52
         '((MDEFINE) (($GF_XX3) $M $N)
           ((MCOND) ((MEQUAL) $M 1.) |$x1| T
            ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
             ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
              |$x3|))))) 
(ADDLABEL '$%I52) 
(DSKSETQ $%O52
         '((MDEFINE SIMP) (($GF_XX3) $M $N)
           ((MCOND) ((MEQUAL) $M 1.) |$x1| T
            ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
             ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
              |$x3|))))) 
(ADDLABEL '$%O52) 
(DSKSETQ $%I53
         '((MDEFINE) (($COMPUTE_PP4) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
              ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
               $AP)))
            ((MSETQ) |$Mu|
             ((MPLUS)
              ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
              ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
            ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))) 
(ADDLABEL '$%I53) 
(DSKSETQ $%O53
         '((MDEFINE SIMP) (($COMPUTE_PP4) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
              ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
               $AP)))
            ((MSETQ) |$Mu|
             ((MPLUS)
              ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
              ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
            ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))) 
(ADDLABEL '$%O53) 
(DSKSETQ $%I54
         '((MDEFINE) (($PP4ONSHELL) $M $N) (($NUM_PP4 ARRAY) $M $N))) 
(ADDLABEL '$%I54) 
(DSKSETQ $%O54
         '((MDEFINE SIMP) (($PP4ONSHELL) $M $N)
           (($NUM_PP4 ARRAY) $M $N))) 
(ADDLABEL '$%O54) 
(DSKSETQ $%I55
         '((MDEFINE) (($COMPUTE_XX4))
           ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
            (($REMARRAY) $NUM_XX4)
            ((MSETQ) $GF_X_RULES
             ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
              ((MEQUAL) |$om|
               ((MQUOTIENT)
                ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
                 (($XX) 1. 3.))
                (($XX) 2. 4.)))))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
              ((MEQUAL)
               ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.)
                (($XX) 2. 4.))
               ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
            ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
            ((MSETQ) $SO_X13
             (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
            ((MSETQ) $XX4_LIST
             (($MAKELIST)
              (($MAKELIST)
               ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S))
               $S ((MPLUS) $R 1.) |$nn|)
              $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
            ((MSETQ) $XX4_LIST
             (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
            ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
            ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
             (($MAP) ":" ((MLIST) (($LHS) $GFXX0))
              ((MLIST) (($RHS) $GFXX0))))
            ((MSETQ) |$dx3_dOM|
             (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
            ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES))
            |$xx4_done|))) 
(ADDLABEL '$%I55) 
(DSKSETQ $%O55
         '((MDEFINE SIMP) (($COMPUTE_XX4))
           ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
            (($REMARRAY) $NUM_XX4)
            ((MSETQ) $GF_X_RULES
             ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
              ((MEQUAL) |$om|
               ((MQUOTIENT)
                ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
                 (($XX) 1. 3.))
                (($XX) 2. 4.)))))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
              ((MEQUAL)
               ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.)
                (($XX) 2. 4.))
               ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
            ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
            ((MSETQ) $SO_X13
             (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
            ((MSETQ) $XX4_LIST
             (($MAKELIST)
              (($MAKELIST)
               ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S))
               $S ((MPLUS) $R 1.) |$nn|)
              $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
            ((MSETQ) $XX4_LIST
             (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
            ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
            ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
             (($MAP) ":" ((MLIST) (($LHS) $GFXX0))
              ((MLIST) (($RHS) $GFXX0))))
            ((MSETQ) |$dx3_dOM|
             (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
            ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES))
            |$xx4_done|))) 
(ADDLABEL '$%O55) 
(DSKSETQ $%I56
         '((MDEFINE) (($TRUE_GF_XX4) $R $S) (($NUM_XX4 ARRAY) $R $S))) 
(ADDLABEL '$%I56) 
(DSKSETQ $%O56
         '((MDEFINE SIMP) (($TRUE_GF_XX4) $R $S)
           (($NUM_XX4 ARRAY) $R $S))) 
(ADDLABEL '$%O56) 
(DSKSETQ $%I57
         '((MDEFINE) ((|$check_cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
              ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
              ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
              ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
              ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
              ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
              ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
              ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
              ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
              ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%I57) 
(DSKSETQ $%O57
         '((MDEFINE SIMP) ((|$check_cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
              ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
              ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
              ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
              ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
              ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
              ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
              ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
              ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
              ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%O57) 
(DSKSETQ $%I58
         '((MDEFINE) ((|$cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%I58) 
(DSKSETQ $%O58
         '((MDEFINE SIMP) ((|$cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%O58) 
(DSKSETQ $%I59
         '((MDEFINE) ((|$check_cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%I59) 
(DSKSETQ $%O59
         '((MDEFINE SIMP) ((|$check_cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%O59) 
(DSKSETQ $%I60
         '((MDEFINE) ((|$cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%I60) 
(DSKSETQ $%O60
         '((MDEFINE SIMP) ((|$cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%O60) 
(DSKSETQ $%I61
         '((MDEFINE) ((|$check_swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%I61) 
(DSKSETQ $%O61
         '((MDEFINE SIMP) ((|$check_swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%O61) 
(DSKSETQ $%I62
         '((MDEFINE) ((|$swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%I62) 
(DSKSETQ $%O62
         '((MDEFINE SIMP) ((|$swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%O62) 
(DSKSETQ $%I63
         '((MDEFINE) ((|$swap_gfA_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|))) $AMP00)))) 
(ADDLABEL '$%I63) 
(DSKSETQ $%O63
         '((MDEFINE SIMP) ((|$swap_gfA_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|))) $AMP00)))) 
(ADDLABEL '$%O63) 
(DSKSETQ $%I64
         '((MDEFINE) (($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|)
           ((MPROG) ((MSETQ) |$nn| 4.)
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
            ((MSETQ) $GH_00
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) $GH_0P
             (($FACTOR)
              (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_0p|
             (($FACTOR)
              (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_pp|
             (($FACTOR)
              (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.)
               ((MEQUAL) |$Mt| 0.))))
            ((MSETQ) |$gh_TTT0|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTT|
             (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))) 
(ADDLABEL '$%I64) 
(DSKSETQ $%O64
         '((MDEFINE SIMP) (($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|)
           ((MPROG) ((MSETQ) |$nn| 4.)
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
            ((MSETQ) $GH_00
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) $GH_0P
             (($FACTOR)
              (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_0p|
             (($FACTOR)
              (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_pp|
             (($FACTOR)
              (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.)
               ((MEQUAL) |$Mt| 0.))))
            ((MSETQ) |$gh_TTT0|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTT|
             (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))) 
(ADDLABEL '$%O64) 
(DSKSETQ $%I65 '((MSETQ) |$compute_pp_loaded| T)) 
(ADDLABEL '$%I65) 
(DSKSETQ $%O65 'T) 
(ADDLABEL '$%O65) 
(DSKSETQ $%O66
         '"/home/igor/tex/NoChaos/maxima.cov/SSTT/39_aux_functions_for_amplitudes.v0.mat") 
(ADDLABEL '$%O66) 
(DSKSETQ $%I67
         '((MCOND) ((MNOT) |$compute_pp_loaded|)
           (($ERROR) "Cannot batch 39_aux_functions_for_amplitudes") T
           $FALSE)) 
(ADDLABEL '$%I67) 
(DSKSETQ $%O67 'NIL) 
(ADDLABEL '$%O67) 
(DSKSETQ $%I68 '(($BATCH) "32_compute_4pts_amplitude.v0.3.mat")) 
(ADDLABEL '$%I68) 
(DSKSETQ $%I69 '(($DEFINE_VARIABLE) |$amp_4pts_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I69) 
(DSKSETQ $%O69 'NIL) 
(ADDLABEL '$%O69) 
(DSKSETQ $%I70
         '((MDEFINE) (($ORDERXX) $R $S)
           ((MCOND) ((MEQUAL) $R $S) 0. T
            ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
             ((MMINUS) (($XX) $S $R)))))) 
(ADDLABEL '$%I70) 
(DSKSETQ $%O70
         '((MDEFINE SIMP) (($ORDERXX) $R $S)
           ((MCOND) ((MEQUAL) $R $S) 0. T
            ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
             ((MMINUS) (($XX) $S $R)))))) 
(ADDLABEL '$%O70) 
(DSKSETQ $%I71
         '((MDEFINE) (($ORDERPP) $R $S)
           ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))) 
(ADDLABEL '$%I71) 
(DSKSETQ $%O71
         '((MDEFINE SIMP) (($ORDERPP) $R $S)
           ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))) 
(ADDLABEL '$%O71) 
(DSKSETQ $%I72
         '((MDEFINE) (($TRUE_KK) $R $M $S $N)
           ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))) 
(ADDLABEL '$%I72) 
(DSKSETQ $%O72
         '((MDEFINE SIMP) (($TRUE_KK) $R $M $S $N)
           ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))) 
(ADDLABEL '$%O72) 
(DSKSETQ $%I73
         '((MDEFINE) ((|$true_Skk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%I73) 
(DSKSETQ $%O73
         '((MDEFINE SIMP) ((|$true_Skk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%O73) 
(DSKSETQ $%I74
         '((MDEFINE) ((|$true_kSk|) $S $N $R $M)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%I74) 
(DSKSETQ $%O74
         '((MDEFINE SIMP) ((|$true_kSk|) $S $N $R $M)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%O74) 
(DSKSETQ $%I75
         '((MDEFINE) ((|$true_SkSk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
            (($SUM)
             (($SUM)
              ((MTIMES) (($ORDERPP) $T $U)
               ((MEXPT) (($ORDERXX) $R $T) $M)
               ((MEXPT) (($ORDERXX) $S $U) $N))
              $T 1. |$nn|)
             $U 1. |$nn|)))) 
(ADDLABEL '$%I75) 
(DSKSETQ $%O75
         '((MDEFINE SIMP) ((|$true_SkSk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
            (($SUM)
             (($SUM)
              ((MTIMES) (($ORDERPP) $T $U)
               ((MEXPT) (($ORDERXX) $R $T) $M)
               ((MEXPT) (($ORDERXX) $S $U) $N))
              $T 1. |$nn|)
             $U 1. |$nn|)))) 
(ADDLABEL '$%O75) 
(DSKSETQ $%I76
         '((MDEFINE) (($FROM_STATE_TO_ADDEND_LIST) $STATE0)
           ((MPROG)
            ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T
             $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
             ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
            ((MSETQ) $LIST0
             (($MAKELIST) (($INPART) $STATE0 $T) $T 1.
              (($LENGTH) $STATE0)))
            ((MRETURN) $LIST0)))) 
(ADDLABEL '$%I76) 
(DSKSETQ $%O76
         '((MDEFINE SIMP) (($FROM_STATE_TO_ADDEND_LIST) $STATE0)
           ((MPROG)
            ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T
             $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
             ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
            ((MSETQ) $LIST0
             (($MAKELIST) (($INPART) $STATE0 $T) $T 1.
              (($LENGTH) $STATE0)))
            ((MRETURN) $LIST0)))) 
(ADDLABEL '$%O76) 
(DSKSETQ $%I77
         '((MDEFINE)
           (($EXTRACT_AND_NORMALIZE_COEFFS)
            $LIST_OF_LISTS_OF_SUBSTATES0)
           ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
            ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
              ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
               ((MPROGN) ((MSETQ) $S00 $S0)
                ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                 ((MPROGN)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)))
                ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
                 ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                  ((MPROGN)
                   ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
                   ((MCOND) ((MGREATERP) $POW0 0.)
                    ((MSETQ) $S00
                     ((MTIMES)
                      ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                      ((MEXPT)
                       ((MQUOTIENT)
                        ((MQUOTIENT) ((MMINUS) 1.)
                         ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                        ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                       $POW0)))
                    T $FALSE))))
                ((MCOND)
                 ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
                  ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
                 (($ERROR)
                  "extract_and_normalize_coeffs cannot compute normalized coeff from"
                  $S0 "left over is" $S00)
                 T $FALSE)
                ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
              ((MSETQ) $COEFFS_LIST0
               (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
            ((MRETURN) $COEFFS_LIST0)))) 
(ADDLABEL '$%I77) 
(DSKSETQ $%O77
         '((MDEFINE SIMP)
           (($EXTRACT_AND_NORMALIZE_COEFFS)
            $LIST_OF_LISTS_OF_SUBSTATES0)
           ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
            ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
              ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
               ((MPROGN) ((MSETQ) $S00 $S0)
                ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                 ((MPROGN)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)))
                ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
                 ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                  ((MPROGN)
                   ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
                   ((MCOND) ((MGREATERP) $POW0 0.)
                    ((MSETQ) $S00
                     ((MTIMES)
                      ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                      ((MEXPT)
                       ((MQUOTIENT)
                        ((MQUOTIENT) ((MMINUS) 1.)
                         ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                        ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                       $POW0)))
                    T $FALSE))))
                ((MCOND)
                 ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
                  ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
                 (($ERROR)
                  "extract_and_normalize_coeffs cannot compute normalized coeff from"
                  $S0 "left over is" $S00)
                 T $FALSE)
                ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
              ((MSETQ) $COEFFS_LIST0
               (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
            ((MRETURN) $COEFFS_LIST0)))) 
(ADDLABEL '$%O77) 
(DSKSETQ $%I78
         '((MDEFINE) ((|$amplitudeN4V1|) $STATES_LIST0)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) |$Partials0|
                  (($ENDCONS)
                   ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                    $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                   |$Partials0|))
                 ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I78) 
(DSKSETQ $%O78
         '((MDEFINE SIMP) ((|$amplitudeN4V1|) $STATES_LIST0)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) |$Partials0|
                  (($ENDCONS)
                   ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                    $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                   |$Partials0|))
                 ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O78) 
(DSKSETQ $%I79
         '((MDEFINE)
           ((|$amplitudeN4V1_list|) $STATES_LIST0
            $CHECKPOINT_SAVE_FILENAME)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MPROGN)
              ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
               ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
                ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                 ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                  (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                   "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                   (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                   (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                   "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                   "s")
                  ((MSETQ) $LIST_OF_SUBSTATES0
                   ((MLIST)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                  (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                  ((MSETQ) $SL0
                   (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                    $LIST_OF_SUBSTATES0))
                  ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                  ((MSETQ) $NAS_LIST0
                   (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                  ((MSETQ) $US0
                   ((|$compute_levels_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS0
                   ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS_LIST0
                   (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                  ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                  ((MSETQ) $EI0
                   (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                    $DS_RULES0))
                  ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                  ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Computed the expression on which we must act with derivatives in"
                   ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                  ((MSETQ) $PARTIAL_AMP0
                   ((MTIMES)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
                    ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                     $EX_EI0)))
                  ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Taken the derivatives and computed the partial amplitude in"
                   ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                   "s")
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                    |$Partials0|))
                  |$end_3_loops|))))
              (($SAVE)
               (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_"
                (($STRING) $NA1) ".lisp")
               $NA1 $STATES_LIST0 |$Partials0|)
              |$end_na1_loop|))
            ((MRETURN) |$Partials0|)))) 
(ADDLABEL '$%I79) 
(DSKSETQ $%O79
         '((MDEFINE SIMP)
           ((|$amplitudeN4V1_list|) $STATES_LIST0
            $CHECKPOINT_SAVE_FILENAME)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MPROGN)
              ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
               ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
                ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                 ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                  (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                   "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                   (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                   (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                   "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                   "s")
                  ((MSETQ) $LIST_OF_SUBSTATES0
                   ((MLIST)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                  (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                  ((MSETQ) $SL0
                   (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                    $LIST_OF_SUBSTATES0))
                  ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                  ((MSETQ) $NAS_LIST0
                   (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                  ((MSETQ) $US0
                   ((|$compute_levels_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS0
                   ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS_LIST0
                   (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                  ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                  ((MSETQ) $EI0
                   (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                    $DS_RULES0))
                  ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                  ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Computed the expression on which we must act with derivatives in"
                   ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                  ((MSETQ) $PARTIAL_AMP0
                   ((MTIMES)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
                    ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                     $EX_EI0)))
                  ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Taken the derivatives and computed the partial amplitude in"
                   ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                   "s")
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                    |$Partials0|))
                  |$end_3_loops|))))
              (($SAVE)
               (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_"
                (($STRING) $NA1) ".lisp")
               $NA1 $STATES_LIST0 |$Partials0|)
              |$end_na1_loop|))
            ((MRETURN) |$Partials0|)))) 
(ADDLABEL '$%O79) 
(DSKSETQ $%I80
         '((MDEFINE)
           ((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                  (($RATSIMP)
                   (($EV) $FINAL_PARTIAL_AMP0
                    ((MEQUAL) $PP $PP4ONSHELL)
                    ((MEQUAL) $XX $TRUE_GF_XX4))))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I80) 
(DSKSETQ $%O80
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                  (($RATSIMP)
                   (($EV) $FINAL_PARTIAL_AMP0
                    ((MEQUAL) $PP $PP4ONSHELL)
                    ((MEQUAL) $XX $TRUE_GF_XX4))))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O80) 
(DSKSETQ $%I81
         '((MDEFINE)
           ((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I81) 
(DSKSETQ $%O81
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O81) 
(DSKSETQ $%I82
         '((MDEFINE)
           ((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratexpand the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
                  "terms")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I82) 
(DSKSETQ $%O82
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratexpand the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
                  "terms")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O82) 
(DSKSETQ $%I83 '((MSETQ) |$amp_4pts_loaded| T)) 
(ADDLABEL '$%I83) 
(DSKSETQ $%O83 'T) 
(ADDLABEL '$%O83) 
(DSKSETQ $%O84
         '"/home/igor/tex/NoChaos/maxima.cov/SSTT/32_compute_4pts_amplitude.v0.3.mat") 
(ADDLABEL '$%O84) 
(DSKSETQ $%I85
         '((MCOND) ((MNOT) |$amp_4pts_loaded|)
           (($ERROR) "Cannot batch 32_compute_4pts_amplitude") T
           $FALSE)) 
(ADDLABEL '$%I85) 
(DSKSETQ $%O85 'NIL) 
(ADDLABEL '$%O85) 
(DSKSETQ $%I86 '(($BATCH) "40_define_test_states.v1.mat")) 
(ADDLABEL '$%I86) 
(DSKSETQ $%I87
         '((MDEFINE) ((|$SetStates|) |$dd0|)
           ((MPROG) ((MSETQ) |$Lev0| 2.)
            ((MSETQ) |$Null2|
             (($EV)
              ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
               ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
               ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
               ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 3.)
            ((MSETQ) |$Null3|
             (($EV)
              ((MPLUS)
               ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.)
                |$dd|)
               ((MMINUS)
                ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.)
                 |$dd|))
               ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
               ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 0.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 3.))
               ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$dd| |$dd0|)))
            ((MSETQ) |$Lev0| 4.)
            ((MSETQ) |$S4z|
             ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
              ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 5742. (($P) 2. 2.))
              ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
            ((MSETQ) |$S4m|
             ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
              ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 2268. (($P) 2. 2.))
              ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
              ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S4r1|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.) |$d|)
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.))
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 4.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r2|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.)
                |$d|)
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 4. 0.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
               ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r3|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 3. 1.))
               ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.))
               ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1|
             (($EV)
              ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
               ((MTIMES) 624. (($P) 3. 1.))
               ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 936. (($P) 2. 2.))
               ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES)
                ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
                 ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
            ((MSETQ) |$Null4r2|
             ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
              ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 4050. (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null4g|
             (($EV)
              ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|)
                2.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                8.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
                6.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|)
                72.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
               ((MTIMES) 6. (($P) 3. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
               ((MTIMES) 3. (($P) 2. 2.))
               ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
               ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
               ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
               ((MQUOTIENT)
                ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
                6.)
               ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.))
                72.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4cr|
             ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
              ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S6m|
             ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
              ((MTIMES) 28320. (($P) 5. 1.))
              ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 82400. (($P) 3. 3.))
              ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S6z|
             ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
              ((MTIMES) 1177320. (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
              ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 929500. (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
            ((MSETQ) |$Null6r16|
             ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
              ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
              ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 3074625000. (($P) 3. 3.))
              ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.))
              ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
              ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
            ((MSETQ) |$Null6g|
             (($EV)
              ((MPLUS)
               ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
               ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
               ((MQUOTIENT)
                ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|))
                4.)
               ((MQUOTIENT)
                ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|) 168.)
               ((MQUOTIENT)
                ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)
                 |$d|)
                280.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
               ((MQUOTIENT)
                ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MMINUS)
                 ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|) 378.)
               ((MQUOTIENT)
                ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
                 |$d|)
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.)
                 |$d|)
                945.)
               ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|) 2520.)
               ((MQUOTIENT)
                ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                140.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)
                 |$d|)
                252.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|) 7560.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.)))
                18.)
               ((MTIMES) 110. (($P) 5. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
               ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
               ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.))
                12.)
               ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
               ((MQUOTIENT)
                ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.))
                70.)
               ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
               ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.))
                7.)
               ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
               ((MQUOTIENT)
                ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.))
                54.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.))
                6.)
               ((MQUOTIENT)
                ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.)
                 (($P) 3. 0.))
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.)
                 (($P) 3. 0.))
                3780.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
                14.)
               ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
               ((MQUOTIENT)
                ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
                28.)
               ((MQUOTIENT)
                ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.))
                45.)
               ((MQUOTIENT)
                ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.))
                280.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
                 (($P) 2. 0.))
                140.)
               ((MQUOTIENT)
                ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.))
                630.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 1. 1.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
                37800.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 8.)
            ((MSETQ) |$S8m1|
             ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.)
               (($P) 7. 0.))
              ((MTIMES) 8289945720. (($P) 6. 2.))
              ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
              ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 0.))
              ((MTIMES) 8399122200. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 1.))
              ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 4515839300.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 300059350. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2066129100.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 47098800. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
            ((MSETQ) |$S8m2|
             ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) 51399096. (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
              ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
              ((MTIMES) 46431000. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
              ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1903750. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
              ((MTIMES) 419373360. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 6188984592. (($P) 5. 3.))
              ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 20048000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 8144150. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 23738400. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
              ((MTIMES) 359941680. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 5264441616. (($P) 5. 3.))
              ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 17416000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6809950. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 20437200. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S10z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
              ((MTIMES) 94471732800. (($P) 9. 1.))
              ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 1017474393600. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1805580000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
              ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.)
               (($P) 6. 1.))
              ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 607282147584. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 20082748000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 36082698000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 23408646912.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 28894320000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 771289485750.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 11311477275. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 612360000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 575909838000.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 816480000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 27552406000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 34574400000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 11854080000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 40166544600. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 2. 2.))))
            ((MSETQ) |$S10z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
              ((MTIMES) 65112321600. (($P) 9. 1.))
              ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 690708211200. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 7. 1.))
              ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
              ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 2261880000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 6. 0.))
              ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 376838832384. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 3.))
              ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 2.))
              ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 11114538000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 24356973312.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.)
               (($P) 4. 4.))
              ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6161648325.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 14804370000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
              ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1210524000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6667920000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 359389840950.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
               (($P) 4. 1.))
              ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1210524000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 338354074800.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 16134720000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 18276010200. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))))
            ((MSETQ) |$S103z|
             ((MPLUS)
              ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
              ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
              ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.)
               (($P) 9. 0.))
              ((MTIMES) 36360611332200. (($P) 8. 2.))
              ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
              ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
              ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1631223468000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.)
               (($P) 7. 0.))
              ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 7. 0.))
              ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) 372093476932800. (($P) 6. 4.))
              ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.)
               (($P) 6. 2.))
              ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
              ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.)
               (($P) 6. 0.))
              ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 540966535200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 6. 0.))
              ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.)
               (($P) 5. 3.))
              ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 1170019452000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.)
               (($P) 5. 2.))
              ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
              ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 4662858416400.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.)
               (($P) 5. 0.))
              ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
              ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 5. 0.))
              ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 805050582525.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 3.))
              ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 9453628800.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
              ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
              ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 4. 2.))
              ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 40416163200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 237200140800.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 112702665600.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
               (($P) 4. 1.))
              ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 161245123200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 4. 1.))
              ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 232452259200. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 324362765475. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.)
               (($P) 4. 0.))
              ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 811066032000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
              ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 7740984220200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
              ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 185345126400.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 430303104000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
              ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 3. 2.))
              ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 437098032000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 296415302400. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 37933056000. (($P) 1. 0.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 270273024000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 552463430400.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
              ((MTIMES) 300421900800. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
               ((MEXPT) (($P) 3. 0.) 3.))
              ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.)
               (($P) 2. 1.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 441839664000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 14224896000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 10668672000.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 8001504000.)
               ((MEXPT) (($P) 1. 0.) 2.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 99574272000.)
               ((MEXPT) (($P) 1. 1.) 3.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 3.))
              ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 16003008000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.)
               (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 4.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 3.))))
            |$states_defined|))) 
(ADDLABEL '$%I87) 
(DSKSETQ $%O87
         '((MDEFINE SIMP) ((|$SetStates|) |$dd0|)
           ((MPROG) ((MSETQ) |$Lev0| 2.)
            ((MSETQ) |$Null2|
             (($EV)
              ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
               ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
               ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
               ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 3.)
            ((MSETQ) |$Null3|
             (($EV)
              ((MPLUS)
               ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.)
                |$dd|)
               ((MMINUS)
                ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.)
                 |$dd|))
               ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
               ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 0.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 3.))
               ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$dd| |$dd0|)))
            ((MSETQ) |$Lev0| 4.)
            ((MSETQ) |$S4z|
             ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
              ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 5742. (($P) 2. 2.))
              ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
            ((MSETQ) |$S4m|
             ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
              ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 2268. (($P) 2. 2.))
              ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
              ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S4r1|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.) |$d|)
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.))
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 4.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r2|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.)
                |$d|)
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 4. 0.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
               ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r3|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 3. 1.))
               ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.))
               ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1|
             (($EV)
              ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
               ((MTIMES) 624. (($P) 3. 1.))
               ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 936. (($P) 2. 2.))
               ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES)
                ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
                 ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
            ((MSETQ) |$Null4r2|
             ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
              ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 4050. (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null4g|
             (($EV)
              ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|)
                2.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                8.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
                6.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|)
                72.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
               ((MTIMES) 6. (($P) 3. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
               ((MTIMES) 3. (($P) 2. 2.))
               ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
               ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
               ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
               ((MQUOTIENT)
                ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
                6.)
               ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.))
                72.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4cr|
             ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
              ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S6m|
             ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
              ((MTIMES) 28320. (($P) 5. 1.))
              ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 82400. (($P) 3. 3.))
              ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S6z|
             ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
              ((MTIMES) 1177320. (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
              ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 929500. (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
            ((MSETQ) |$Null6r16|
             ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
              ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
              ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 3074625000. (($P) 3. 3.))
              ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.))
              ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
              ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
            ((MSETQ) |$Null6g|
             (($EV)
              ((MPLUS)
               ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
               ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
               ((MQUOTIENT)
                ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|))
                4.)
               ((MQUOTIENT)
                ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|) 168.)
               ((MQUOTIENT)
                ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)
                 |$d|)
                280.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
               ((MQUOTIENT)
                ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MMINUS)
                 ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|) 378.)
               ((MQUOTIENT)
                ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
                 |$d|)
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.)
                 |$d|)
                945.)
               ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|) 2520.)
               ((MQUOTIENT)
                ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                140.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)
                 |$d|)
                252.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|) 7560.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.)))
                18.)
               ((MTIMES) 110. (($P) 5. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
               ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
               ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.))
                12.)
               ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
               ((MQUOTIENT)
                ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.))
                70.)
               ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
               ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.))
                7.)
               ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
               ((MQUOTIENT)
                ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.))
                54.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.))
                6.)
               ((MQUOTIENT)
                ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.)
                 (($P) 3. 0.))
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.)
                 (($P) 3. 0.))
                3780.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
                14.)
               ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
               ((MQUOTIENT)
                ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
                28.)
               ((MQUOTIENT)
                ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.))
                45.)
               ((MQUOTIENT)
                ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.))
                280.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
                 (($P) 2. 0.))
                140.)
               ((MQUOTIENT)
                ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.))
                630.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 1. 1.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
                37800.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 8.)
            ((MSETQ) |$S8m1|
             ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.)
               (($P) 7. 0.))
              ((MTIMES) 8289945720. (($P) 6. 2.))
              ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
              ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 0.))
              ((MTIMES) 8399122200. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 1.))
              ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 4515839300.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 300059350. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2066129100.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 47098800. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
            ((MSETQ) |$S8m2|
             ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) 51399096. (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
              ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
              ((MTIMES) 46431000. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
              ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1903750. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
              ((MTIMES) 419373360. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 6188984592. (($P) 5. 3.))
              ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 20048000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 8144150. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 23738400. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
              ((MTIMES) 359941680. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 5264441616. (($P) 5. 3.))
              ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 17416000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6809950. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 20437200. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S10z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
              ((MTIMES) 94471732800. (($P) 9. 1.))
              ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 1017474393600. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1805580000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
              ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.)
               (($P) 6. 1.))
              ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 607282147584. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 20082748000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 36082698000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 23408646912.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 28894320000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 771289485750.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 11311477275. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 612360000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 575909838000.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 816480000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 27552406000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 34574400000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 11854080000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 40166544600. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 2. 2.))))
            ((MSETQ) |$S10z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
              ((MTIMES) 65112321600. (($P) 9. 1.))
              ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 690708211200. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 7. 1.))
              ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
              ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 2261880000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 6. 0.))
              ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 376838832384. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 3.))
              ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 2.))
              ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 11114538000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 24356973312.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.)
               (($P) 4. 4.))
              ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6161648325.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 14804370000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
              ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1210524000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6667920000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 359389840950.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
               (($P) 4. 1.))
              ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1210524000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 338354074800.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 16134720000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 18276010200. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))))
            ((MSETQ) |$S103z|
             ((MPLUS)
              ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
              ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
              ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.)
               (($P) 9. 0.))
              ((MTIMES) 36360611332200. (($P) 8. 2.))
              ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
              ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
              ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1631223468000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.)
               (($P) 7. 0.))
              ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 7. 0.))
              ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) 372093476932800. (($P) 6. 4.))
              ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.)
               (($P) 6. 2.))
              ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
              ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.)
               (($P) 6. 0.))
              ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 540966535200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 6. 0.))
              ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.)
               (($P) 5. 3.))
              ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 1170019452000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.)
               (($P) 5. 2.))
              ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
              ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 4662858416400.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.)
               (($P) 5. 0.))
              ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
              ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 5. 0.))
              ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 805050582525.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 3.))
              ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 9453628800.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
              ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
              ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 4. 2.))
              ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 40416163200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 237200140800.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 112702665600.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
               (($P) 4. 1.))
              ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 161245123200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 4. 1.))
              ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 232452259200. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 324362765475. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.)
               (($P) 4. 0.))
              ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 811066032000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
              ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 7740984220200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
              ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 185345126400.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 430303104000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
              ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 3. 2.))
              ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 437098032000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 296415302400. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 37933056000. (($P) 1. 0.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 270273024000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 552463430400.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
              ((MTIMES) 300421900800. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
               ((MEXPT) (($P) 3. 0.) 3.))
              ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.)
               (($P) 2. 1.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 441839664000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 14224896000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 10668672000.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 8001504000.)
               ((MEXPT) (($P) 1. 0.) 2.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 99574272000.)
               ((MEXPT) (($P) 1. 1.) 3.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 3.))
              ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 16003008000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.)
               (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 4.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 3.))))
            |$states_defined|))) 
(ADDLABEL '$%O87) 
(DSKSETQ $%O88
         '"/home/igor/tex/NoChaos/maxima.cov/SSTT/40_define_test_states.v1.mat") 
(ADDLABEL '$%O88) 
(DSKSETQ $%I89 '(($SET_NUMBER_OF_PARTICLE) 4.)) 
(ADDLABEL '$%I89) 
(DSKSETQ $%O89 '$DONE) 
(ADDLABEL '$%O89) 
(DSKSETQ $%I90 '((|$SetStates|) 26.)) 
(ADDLABEL '$%I90) 
(DSKSETQ $%O90 '|$states_defined|) 
(ADDLABEL '$%O90) 
(DSKSETQ $%I91 '(($BATCH) "SSSS_w_ghTTTT_dx3.mat")) 
(ADDLABEL '$%I91) 
(DSKSETQ $%I92
         '((MDEFINE)
           ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|)
            ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
            ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
            ((MSETQ) |$Asss|
             ((|$gf_amplitudeN4V2|)
              ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
              ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
            ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "Step0: amplitude computation time"
             ((MPLUS) $TI1 ((MMINUS) $TI0)))
            ((MRETURN) |$Asss|)))) 
(ADDLABEL '$%I92) 
(DSKSETQ $%O92
         '((MDEFINE SIMP)
           ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|)
            ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
            ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
            ((MSETQ) |$Asss|
             ((|$gf_amplitudeN4V2|)
              ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
              ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
            ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "Step0: amplitude computation time"
             ((MPLUS) $TI1 ((MMINUS) $TI0)))
            ((MRETURN) |$Asss|)))) 
(ADDLABEL '$%O92) 
(DSKSETQ $%I93 '((MDEFINE) ((|$SSSSstep1|) |$AmpS40|) |$AmpS40|)) 
(ADDLABEL '$%I93) 
(DSKSETQ $%O93 '((MDEFINE SIMP) ((|$SSSSstep1|) |$AmpS40|) |$AmpS40|)) 
(ADDLABEL '$%O93) 
(DSKSETQ $%I94
         '((MDEFINE)
           ((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
            ((MSETQ) |$Assss0|
             ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
              |$Sc4| |$l4| |$dd0|))
            ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
            ((MSETQ) |$f_Assss|
             (($RATSIMP)
              (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "simplification computation time"
             ((MPLUS) $TI2 ((MMINUS) $TI1)))
            ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
            (($PRINT) "computation times" $TI0 $TI1 $TI2)
            ((MSETQ) $GH_0
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt0|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) |$tttt|
             (($FACTOR)
              (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_0 |$tttt0|)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT_dx3|
             (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
            (($PRINT) "factors from ghosts and momenta and measure"
             |$gh_TTTT_dx3|)
            ((MSETQ) $FINAL_AMP_DX
             (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
            ((MRETURN)
             ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
              (($FACTOR) |$dx3_dOM|)))))) 
(ADDLABEL '$%I94) 
(DSKSETQ $%O94
         '((MDEFINE SIMP)
           ((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
            ((MSETQ) |$Assss0|
             ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
              |$Sc4| |$l4| |$dd0|))
            ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
            ((MSETQ) |$f_Assss|
             (($RATSIMP)
              (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "simplification computation time"
             ((MPLUS) $TI2 ((MMINUS) $TI1)))
            ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
            (($PRINT) "computation times" $TI0 $TI1 $TI2)
            ((MSETQ) $GH_0
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt0|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) |$tttt|
             (($FACTOR)
              (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_0 |$tttt0|)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT_dx3|
             (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
            (($PRINT) "factors from ghosts and momenta and measure"
             |$gh_TTTT_dx3|)
            ((MSETQ) $FINAL_AMP_DX
             (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
            ((MRETURN)
             ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
              (($FACTOR) |$dx3_dOM|)))))) 
(ADDLABEL '$%O94) 
(DSKSETQ $%O95
         '"/home/igor/tex/NoChaos/maxima.cov/SSTT/SSSS_w_ghTTTT_dx3.mat") 
(ADDLABEL '$%O95) 
(DSKSETQ $%I96
         '(($EV) (($DECLARE) |$Ms| $INTEGER)
           (($DECLARE) |$Mt| $INTEGER) (($COMPILE) $ALL))) 
(ADDLABEL '$%I96) 
(DSKSETQ $%O96 '$DONE) 
(ADDLABEL '$%O96) 
(DSKSETQ $%I97 '((MSETQ) |$qq1| ((MSETQ) |$qq2| ((MSETQ) |$qq3| 1.)))) 
(ADDLABEL '$%I97) 
(DSKSETQ $%O97 '1.) 
(ADDLABEL '$%O97) 
(DSKSETQ $%I98 '((MSETQ) |$nq1| ((MSETQ) |$nq2| ((MSETQ) |$nq3| 0.)))) 
(ADDLABEL '$%I98) 
(DSKSETQ $%O98 '0.) 
(ADDLABEL '$%O98) 
(DSKSETQ $%I99 '((MSETQ) |$filename| "S8z1S4zTT.lisp")) 
(ADDLABEL '$%I99) 
(DSKSETQ $%O99 '"S8z1S4zTT.lisp") 
(ADDLABEL '$%O99) 
(DSKSETQ $%I100 '((MSETQ) |$qq| |$S8z1|)) 
(ADDLABEL '$%I100) 
(DSKSETQ $%O100
         '((MPLUS SIMP)
           ((MTIMES SIMP) 63000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -126000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -12448800. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 23738400. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 12448800. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 63000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -35002800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19192950. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 11264400. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 618823800.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -42000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 23950080. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -68817420. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 10255140. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 8144150. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 20048000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -631680. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 26813220. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -22545600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1237619880. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -14149100. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 539448700.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -772800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -15677340. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -360009720. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -156750720. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 13777750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -223149500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 910342720. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -11975040.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 16215885. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19570950.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 28720755. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 462861000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10558800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222613440. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -73024875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 11975040. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2116485. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 529542090. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -18257400. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -12882555.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 512024310. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1212819300. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -247152360. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -4300632000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -10789632. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 10184832. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -262211040. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 135449328. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1209600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -383096448. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 384247584. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 356467104. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 6188984592. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 126077280. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -64299480. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -113561280. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2262735720. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -1427760. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 419373360. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -54920250. (($P SIMP) 8. 0.)))) 
(ADDLABEL '$%O100) 
(DSKSETQ $%I101 '((MSETQ) |$nq| 8.)) 
(ADDLABEL '$%I101) 
(DSKSETQ $%O101 '8.) 
(ADDLABEL '$%O101) 
(DSKSETQ $%I102 '((MSETQ) |$qq1| |$S4z|)) 
(ADDLABEL '$%I102) 
(DSKSETQ $%O102
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADDLABEL '$%O102) 
(DSKSETQ $%I103 '((MSETQ) |$nq1| 4.)) 
(ADDLABEL '$%I103) 
(DSKSETQ $%O103 '4.) 
(ADDLABEL '$%O103) 
(DSKSETQ $%I104
         '((MSETQ) |$a1234|
           ((|$gf_SSSSV3|) |$qq| |$nq| |$qq1| |$nq1| |$qq2| |$nq2|
            |$qq3| |$nq3| ""))) 
(ADDLABEL '$%I104) 
(DSKSETQ $%O104
         '((MLIST SIMP)
           ((MTIMES SIMP FACTORED) 64.
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -10. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MPLUS SIMP IRREDUCIBLE) -26071462315346.
             ((MTIMES SIMP RATSIMP) -32179098565317. |$Ms|)
             ((MTIMES SIMP) -89344346488.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) 173759280049.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) -3467944566.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP) 12782168. ((MEXPT SIMP RATSIMP) |$Ms| 5.))
             ((MTIMES SIMP RATSIMP) 260714623153460. |$om|)
             ((MTIMES SIMP RATSIMP) 151616755534760. |$Ms| |$om|)
             ((MTIMES SIMP) 2899755366365.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$om|)
             ((MTIMES SIMP) -658937775511.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$om|)
             ((MTIMES SIMP) 18114891662.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$om|)
             ((MTIMES SIMP) -209241592. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$om|)
             ((MTIMES SIMP RATSIMP) -52142924630692. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) 7693186770898. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) 741452049006.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt| |$om|)
             ((MTIMES SIMP) -6445940140.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt| |$om|)
             ((MTIMES SIMP) -265097168. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -975672010673194.
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -275438059130839. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -3754957289476.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 155513605107.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -23600235974.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 2552632488. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 298438869543542. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -32479587285807. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -7185703657705.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 3332277912. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 4603758824. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -10416000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -2913196018684.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -3186533993204. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -19704151258.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 3104060400. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -10416000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 1873483170026604.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 199337009559570. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -6523149084924.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1494128359622.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -78764263480.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -15097984272.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -675464443143658. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 47614556970219. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 22810432228929.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 36529618502.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -36809521392.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 91056000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -8876527338868.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 21436882327444. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 276463225988.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -38197725384.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 169008000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 3907084572048.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 59402416108. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -14806474256.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 77952000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -2074597738208234.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 53585335835597. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 17548553862747.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -889792754144.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 408288455960.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 43629138000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 754488690881480. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -24007221866957. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -34781121657972.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 348701746820.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 139416286744.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -299040000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 74594699897476.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -56477487112971. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -647768262060.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 182017096576.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -813456000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -18131336229384.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -319280796198. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 115271649528.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -678048000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 68681956896.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 23666729688. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -163632000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1383733036307956.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -208777698762634. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -19319214589402.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -2434057908800.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -755474282808.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -64521243360.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -377567436146044. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -940249866026. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 27509173189862.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1397458401444.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -269892330792.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 465360000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -162461507983000.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 77551142282340. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 429761138016.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -429171625960.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1735776000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 34947857456032.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 948152363520. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -350849356816.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 2073120000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -140243289984.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -129275893152. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 901488000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -13448453760.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 98784000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -548605053364270.
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 163609989608240. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 17446135046606.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 4184921628720.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 705531581832.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 47069588160.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -28939694580748. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -5928905103954. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -9689833929510.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1950471070940.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 273270076408.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -345744000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 176321146349138.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -61307431067806. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 242971554280.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 539629434232.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1818768000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -35989195749920.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1640802582356. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 531304698232.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -2946048000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -44089651704.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 264945340408. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1818768000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 47069588160.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -345744000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 110923673694456.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -67192056115360. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -12317688071016.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2759219313824.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -341742981888.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -13448453760.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 136606104631150. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 15496315630794. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -354132026302.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1323151282602.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -135977749152.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 98784000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -107614093738438.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 29064003962196. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -501880433586.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -362953084816.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 901488000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 21180405869896.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 1612483182996. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -430745449960.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 2073120000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 326941140456.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -266064282792. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 1735776000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -64521243360.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 465360000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1063411734980.
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 19516847529378. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 4870663756976.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 797160601272.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 71027726112.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -68230036469007. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -9537243771877. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1143057035933.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 449164396380.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 25590665688.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 37155393768927.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -8456902332484. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 274262790932.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 120958449528.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -163632000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -7017939762316.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -894434719038. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 186084712576.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -678048000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -330187914896.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 139721038744. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -813456000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 43629138000.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -299040000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -2294207359252.
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -4058838277624. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -757849765288.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -60633389040.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 13740254390106. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 2179148306207. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -164323761750.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -61491698968.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -6766254177228.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1553106555687. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -56051719334.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -15514426256.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1173080637750.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 276993999008. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -39666045384.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 77952000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 148709268904.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -37569889392. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 169008000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -15097984272.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 91056000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -604480645140.
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 11691213092. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -17361945512.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -941919321093. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -113150664067. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -20472470138.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 572952458092.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -177709105599. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 1423538122. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -63018125877.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -46625547348. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 3278444400. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -33921717718.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 4778142824. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -10416000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 2552632488. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -10416000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 55627793240.
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -11125558648. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 36169334306. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -5763238254. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -30183528907.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 9455484750. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -4691998607.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 3763470708. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 4365851406. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -265097168. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -209241592. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -5562779324.
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -2881619127. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 3113252080. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 595663829. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -342696510. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 12782168. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))))
           ((MTIMES SIMP FACTORED) 64.
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om|) -4.)
            ((MPLUS SIMP IRREDUCIBLE) -26071462315346.
             ((MTIMES SIMP RATSIMP) -32179098565317. |$Ms|)
             ((MTIMES SIMP) -89344346488.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) 173759280049.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) -3467944566.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP) 12782168. ((MEXPT SIMP RATSIMP) |$Ms| 5.))
             ((MTIMES SIMP RATSIMP) 260714623153460. |$om|)
             ((MTIMES SIMP RATSIMP) 151616755534760. |$Ms| |$om|)
             ((MTIMES SIMP) 2899755366365.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$om|)
             ((MTIMES SIMP) -658937775511.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$om|)
             ((MTIMES SIMP) 18114891662.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$om|)
             ((MTIMES SIMP) -209241592. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$om|)
             ((MTIMES SIMP RATSIMP) -52142924630692. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) 7693186770898. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) 741452049006.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt| |$om|)
             ((MTIMES SIMP) -6445940140.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt| |$om|)
             ((MTIMES SIMP) -265097168. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -975672010673194.
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -275438059130839. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -3754957289476.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 155513605107.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -23600235974.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 2552632488. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 298438869543542. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -32479587285807. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -7185703657705.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 3332277912. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 4603758824. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -10416000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -2913196018684.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -3186533993204. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -19704151258.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 3104060400. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -10416000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 1873483170026604.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 199337009559570. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -6523149084924.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1494128359622.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -78764263480.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -15097984272.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -675464443143658. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 47614556970219. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 22810432228929.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 36529618502.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -36809521392.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 91056000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -8876527338868.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 21436882327444. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 276463225988.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -38197725384.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 169008000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 3907084572048.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 59402416108. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -14806474256.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 77952000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -2074597738208234.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 53585335835597. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 17548553862747.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -889792754144.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 408288455960.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 43629138000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 754488690881480. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -24007221866957. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -34781121657972.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 348701746820.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 139416286744.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -299040000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 74594699897476.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -56477487112971. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -647768262060.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 182017096576.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -813456000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -18131336229384.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -319280796198. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 115271649528.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -678048000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 68681956896.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 23666729688. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -163632000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1383733036307956.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -208777698762634. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -19319214589402.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -2434057908800.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -755474282808.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -64521243360.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -377567436146044. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -940249866026. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 27509173189862.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1397458401444.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -269892330792.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 465360000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -162461507983000.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 77551142282340. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 429761138016.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -429171625960.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1735776000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 34947857456032.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 948152363520. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -350849356816.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 2073120000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -140243289984.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -129275893152. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 901488000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -13448453760.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 98784000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -548605053364270.
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 163609989608240. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 17446135046606.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 4184921628720.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 705531581832.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 47069588160.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -28939694580748. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -5928905103954. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -9689833929510.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1950471070940.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 273270076408.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -345744000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 176321146349138.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -61307431067806. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 242971554280.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 539629434232.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1818768000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -35989195749920.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1640802582356. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 531304698232.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -2946048000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -44089651704.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 264945340408. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1818768000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 47069588160.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -345744000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 110923673694456.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -67192056115360. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -12317688071016.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2759219313824.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -341742981888.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -13448453760.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 136606104631150. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 15496315630794. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -354132026302.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1323151282602.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -135977749152.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 98784000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -107614093738438.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 29064003962196. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -501880433586.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -362953084816.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 901488000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 21180405869896.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 1612483182996. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -430745449960.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 2073120000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 326941140456.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -266064282792. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 1735776000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -64521243360.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 465360000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1063411734980.
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 19516847529378. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 4870663756976.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 797160601272.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 71027726112.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -68230036469007. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -9537243771877. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1143057035933.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 449164396380.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 25590665688.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 37155393768927.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -8456902332484. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 274262790932.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 120958449528.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -163632000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -7017939762316.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -894434719038. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 186084712576.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -678048000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -330187914896.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 139721038744. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -813456000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 43629138000.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -299040000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -2294207359252.
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -4058838277624. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -757849765288.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -60633389040.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 13740254390106. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 2179148306207. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -164323761750.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -61491698968.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -6766254177228.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1553106555687. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -56051719334.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -15514426256.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1173080637750.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 276993999008. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -39666045384.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 77952000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 148709268904.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -37569889392. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 169008000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -15097984272.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 91056000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -604480645140.
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 11691213092. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -17361945512.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -941919321093. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -113150664067. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -20472470138.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 572952458092.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -177709105599. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 1423538122. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -63018125877.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -46625547348. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 3278444400. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -33921717718.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 4778142824. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -10416000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 2552632488. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -10416000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 55627793240.
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -11125558648. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 36169334306. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -5763238254. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -30183528907.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 9455484750. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -4691998607.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 3763470708. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 4365851406. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -265097168. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -209241592. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -5562779324.
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -2881619127. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 3113252080. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 595663829. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -342696510. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 12782168. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 12.)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) -12.)
            ((MEXPT SIMP) |$Xi| -4.))
           ((MTIMES SIMP FACTORED)
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -6. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 12.)
            ((MEXPT SIMP) |$Xi| 4.))
           ((MTIMES SIMP FACTORED) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|)
            |$Xi|
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -2.)))) 
(ADDLABEL '$%O104) 
(DSKSETQ $%I105 '(($SAVE) |$filename| $ALL)) 
(ADDLABEL '$%I105) 
(DSKSETQ |$expand_reggeon_loaded| 'T) 
(ADD2LNC '|$expand_reggeon_loaded| $VALUES) 
(DEFPROP |$expand_reggeon_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$expand_reggeon_loaded| $PROPS) 
(DEFPROP |$expand_reggeon_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$expand_reggeon_loaded| $PROPS) 
(DSKSETQ |$dbg_all_terms| 'NIL) 
(ADD2LNC '|$dbg_all_terms| $VALUES) 
(DEFPROP |$dbg_all_terms| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_all_terms| $PROPS) 
(DEFPROP |$dbg_all_terms| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_all_terms| $PROPS) 
(DSKSETQ |$dbg_compute_levels| 'NIL) 
(ADD2LNC '|$dbg_compute_levels| $VALUES) 
(DEFPROP |$dbg_compute_levels| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_compute_levels| $PROPS) 
(DEFPROP |$dbg_compute_levels| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_compute_levels| $PROPS) 
(DSKSETQ |$derivatives_loaded| 'T) 
(ADD2LNC '|$derivatives_loaded| $VALUES) 
(DEFPROP |$derivatives_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$derivatives_loaded| $PROPS) 
(DEFPROP |$derivatives_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$derivatives_loaded| $PROPS) 
(DSKSETQ |$dbg_wrt_lambda| 'NIL) 
(ADD2LNC '|$dbg_wrt_lambda| $VALUES) 
(DEFPROP |$dbg_wrt_lambda| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_lambda| $PROPS) 
(DEFPROP |$dbg_wrt_lambda| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_lambda| $PROPS) 
(DSKSETQ |$dbg_wrt_pair| 'NIL) 
(ADD2LNC '|$dbg_wrt_pair| $VALUES) 
(DEFPROP |$dbg_wrt_pair| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_pair| $PROPS) 
(DEFPROP |$dbg_wrt_pair| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_pair| $PROPS) 
(DSKSETQ |$dbg_wrt_states| 'NIL) 
(ADD2LNC '|$dbg_wrt_states| $VALUES) 
(DEFPROP |$dbg_wrt_states| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_states| $PROPS) 
(DEFPROP |$dbg_wrt_states| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_states| $PROPS) 
(DSKSETQ |$dbg_wrt_contract| 'NIL) 
(ADD2LNC '|$dbg_wrt_contract| $VALUES) 
(DEFPROP |$dbg_wrt_contract| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_contract| $PROPS) 
(DEFPROP |$dbg_wrt_contract| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_contract| $PROPS) 
(DSKSETQ |$dbg_scalars| 'NIL) 
(ADD2LNC '|$dbg_scalars| $VALUES) 
(DEFPROP |$dbg_scalars| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_scalars| $PROPS) 
(DEFPROP |$dbg_scalars| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_scalars| $PROPS) 
(DSKSETQ |$NIused| '2.) 
(ADD2LNC '|$NIused| $VALUES) 
(DSKSETQ |$objects_with_index| '((MLIST SIMP) $LA |$Sk| $K)) 
(ADD2LNC '|$objects_with_index| $VALUES) 
(DSKSETQ |$compute_pp_loaded| 'T) 
(ADD2LNC '|$compute_pp_loaded| $VALUES) 
(DEFPROP |$compute_pp_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$compute_pp_loaded| $PROPS) 
(DEFPROP |$compute_pp_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$compute_pp_loaded| $PROPS) 
(DSKSETQ $AP '2.) 
(ADD2LNC '$AP $VALUES) 
(DEFPROP $AP ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '$AP $PROPS) 
(DEFPROP $AP $FIXNUM MODE) 
(ADD2LNC '$AP $PROPS) 
(DSKSETQ |$amp_4pts_loaded| 'T) 
(ADD2LNC '|$amp_4pts_loaded| $VALUES) 
(DEFPROP |$amp_4pts_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$amp_4pts_loaded| $PROPS) 
(DEFPROP |$amp_4pts_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$amp_4pts_loaded| $PROPS) 
(DSKSETQ |$nn| '4.) 
(ADD2LNC '|$nn| $VALUES) 
(DSKSETQ |$Lev0| '8.) 
(ADD2LNC '|$Lev0| $VALUES) 
(DSKSETQ |$Null2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -30. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.))
           ((MTIMES SIMP) -10. (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -50. (($P SIMP) 2. 0.)))) 
(ADD2LNC '|$Null2| $VALUES) 
(DSKSETQ |$Null3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 136. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.))
           ((MTIMES SIMP) 144. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.))
           ((MTIMES SIMP) 672. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 288. (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 800. (($P SIMP) 3. 0.)))) 
(ADD2LNC '|$Null3| $VALUES) 
(DSKSETQ |$S4z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4z| $VALUES) 
(DSKSETQ |$S4m|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 25. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 300. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -504. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 153. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 504. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 2268. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 1164. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -2016. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 2250. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4m| $VALUES) 
(DSKSETQ |$S4r1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 1512. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 18144. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) 54432. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 122472. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 734832. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -163296. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -979776. (($P SIMP) 3. 1.)))) 
(ADD2LNC '|$S4r1| $VALUES) 
(DSKSETQ |$S4r2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -1452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -5112. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 1452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -10512. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 1512. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -67122. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19320. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 92520. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 5850. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4r2| $VALUES) 
(DSKSETQ |$S4r3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -552. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -2412. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 552. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 1512. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -4896. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -37476. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 7728. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 49968. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -900. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4r3| $VALUES) 
(DSKSETQ |$Null4r1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 25. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -152. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -312. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1224. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -519. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 936. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 936. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 3004. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 624. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 4350. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4r1| $VALUES) 
(DSKSETQ |$Null4r2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -778. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -3696. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -3393. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -5640. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -15354. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -13050. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -36. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 4050. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 5088. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -5472. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 9000. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4r2| $VALUES) 
(DSKSETQ |$Null4g|
         '((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 37. 72.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 31. 6.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 29. 8.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 5. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 3. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 27. 2.) (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 75. 4.) (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4g| $VALUES) 
(DSKSETQ |$Null4cr|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -82. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -288. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -351. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -696. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1494. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1458. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 468. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 702. (($P SIMP) 2. 2.)))) 
(ADD2LNC '|$Null4cr| $VALUES) 
(DSKSETQ |$S6m|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 925. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -2700. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 1390. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5150. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -2315. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -5150. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -27000. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -2160. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 4320. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6480. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 14240. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 2160. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 30720. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 82400. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -1620. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -8640. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19860. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -7560. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -108600. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 6432. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 28320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$S6m| $VALUES) 
(DSKSETQ |$S6z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 6750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -20250. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 12275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -6750. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 15950. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 1900. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -7975. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 251225. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -43875. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9720. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 75700. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -337500. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 100680. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -191400. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 929500. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 79515. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -141150. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 214110. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1872750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18168. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1177320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -226500. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$S6z| $VALUES) 
(DSKSETQ |$Null6r16|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -251797. ((MEXPT SIMP) (($P SIMP) 1. 0.) 6.))
           ((MTIMES SIMP) -2092175. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -7110175. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -29761875.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -5461735. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -24201350.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -50991925.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -24404550.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -12108575. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -62731800.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -3421800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 69175800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -121746050. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 70097000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 59508925. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -294064625. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -775902375. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -23008900.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -19102900. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 11421000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -442111500. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -78516400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 529209500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1024096500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1110037500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 3074625000. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -149096700.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 40996125. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -116943750. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -1724253750. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1836843750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -221157000. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2713770000. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 83700000. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$Null6r16| $VALUES) 
(DSKSETQ |$Null6g|
         '((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 709. 5400.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 6.))
           ((MTIMES SIMP) ((RAT SIMP) 253. 420.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.) (($P SIMP) 1. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 1051. 315.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 603. 140.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 919. 56.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 5. 2.) (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 10547. 1260.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) ((RAT SIMP) 2831. 420.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 9. 2.) (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 667. 28.) (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 151. 7.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 5. 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 333. 14.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 66103. 3780.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 22. 3.) (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 104651. 1260.) (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 121. 6.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 19141. 378.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 415. 21.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 5. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 508. 21.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 884. 7.) (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 2245. 21.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) ((RAT SIMP) 11343. 140.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 5065. 42.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 295. 14.) (($P SIMP) 1. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 2175. 14.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 1613. 6.) (($P SIMP) 1. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -20. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 8125. 18.) (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$Null6g| $VALUES) 
(DSKSETQ |$S8m1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 3704400. ((MEXPT SIMP) (($P SIMP) 2. 0.) 4.))
           ((MTIMES SIMP) -4233600. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 47098800. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 4233600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 121564800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -95719050.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -168663600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -2066129100.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 2822400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -8467200. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 564480. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -134930880. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -164058060. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 446029860. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 1881600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 300059350. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -166168800. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -564480. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -89953920. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 240527460.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 193485600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6641529720. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -566729900. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -4515839300.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -2822400. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 31399200. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -303712860. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -1918948920. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -2176090560. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 218051350.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 3466376900. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 356247360. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -1693440. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 67465440. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4233600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -301960395. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 200500650.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 84091995. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 1532790000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 87908400. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -1519737120. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 922165425.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 1693440. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -67465440. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 329030595. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1768903290. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 2882147400. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -220555395.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -4130193690. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 514439100. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -384952680. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 8399122200. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -1354752. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 37184832. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -151277760. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -432712800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1501803216. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2179008. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 755612928. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -1367559072. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 442163232. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -14516463024. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 28910880. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 105066720. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 697965480. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 46425600. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 8289945720. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -120426480. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -2275704720. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 73716750. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8m1| $VALUES) 
(DSKSETQ |$S8m2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 11760. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -23520. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 364560. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 11760. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 769440. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -992250. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -1134000. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -13891500.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -7840. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -907200. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -1003948. (($P SIMP) 2. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 2996548. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 1903750. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -776160. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -604800. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1974148. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1268960. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 43927352. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -3903500. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -30054500.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 243040. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -1698748. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -12175352. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -12949440. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 1495750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 22998500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 4603200. (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 453600. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2003091. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 921690. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 624291. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 9218160. (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 412080. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -9684000. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4919625. ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -453600. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1842891. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 11683434. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 17523720. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1598091. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -27559434. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -94500. (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -3330600. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 46431000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 279360. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -676800. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2152800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -8285520. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 83520. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 5080320. (($P SIMP) 1. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -7653024. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 4110624. (($P SIMP) 1. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -83615280. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 118560. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 522720. (($P SIMP) 1. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 4197864. (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -122880. (($P SIMP) 1. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 51399096. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -856944. (($P SIMP) 1. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -14931216. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 366750. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8m2| $VALUES) 
(DSKSETQ |$S8z1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 63000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -126000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -12448800. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 23738400. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 12448800. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 63000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -35002800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19192950. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 11264400. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 618823800.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -42000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 23950080. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -68817420. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 10255140. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 8144150. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 20048000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -631680. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 26813220. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -22545600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1237619880. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -14149100. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 539448700.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -772800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -15677340. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -360009720. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -156750720. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 13777750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -223149500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 910342720. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -11975040.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 16215885. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19570950.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 28720755. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 462861000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10558800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222613440. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -73024875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 11975040. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2116485. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 529542090. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -18257400. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -12882555.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 512024310. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1212819300. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -247152360. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -4300632000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -10789632. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 10184832. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -262211040. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 135449328. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1209600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -383096448. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 384247584. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 356467104. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 6188984592. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 126077280. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -64299480. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -113561280. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2262735720. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -1427760. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 419373360. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -54920250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8z1| $VALUES) 
(DSKSETQ |$S8z2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -63000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -10823400. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 20437200. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 10823400. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -30038400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 17038350. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9601200. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 530541900.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -21000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 20139840. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -57671460. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7657020. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6809950. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 17416000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -416640. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 21328860. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -19210800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1064138040. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11458300. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 464137100.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -512400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -13549620. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -305834760. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -134722560. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 11726750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -191999500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 772506560. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -10069920.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 13616505. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -17038350.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 24652215. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 393876000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -9248400. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -194265120. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -64519875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 10069920. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -802305. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 453611970. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10546200. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10779615.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 439123230. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1028682900. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -208166280. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -3654567000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -9265536. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 8963136. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -220237920. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 118298544. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 604800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -328898304. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 324832032. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 300357792. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 5264441616. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 106609440. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -55667640. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -95941440. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -1931385960. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -848880. (($P SIMP) 1. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 359941680. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -46478250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8z2| $VALUES) 
(DSKSETQ |$S10z1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 8890560000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -493920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -47040000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -816480000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -680400000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21840000. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 40166544600. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 47040000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11854080000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -47040000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 38525760000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -17406144000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -823200000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1338960000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 22514954000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -34574400000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -28153440000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 27552406000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 816480000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 47040000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -26671680000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41114304000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -21840000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41941606000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -65582521200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -30367750000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -575909838000.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 28153440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -658560000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -68300806000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 26403816600.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 6659590000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 556646958000. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 17012800000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -414892800000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 612360000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -778260000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 15500824500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 165900000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -23835724500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2976750000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 123480000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19766203100. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 8643600000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2610368400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 37648107500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 347766720000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11311477275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -6952837500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -446460000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 28894320000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -55227112500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 8829124500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 73883607500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 15484392000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1332626535000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -40007615550. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -771289485750.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -28894320000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 446460000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 54671452500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2976750000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 61435500. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 55566000000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -43951472400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -271032372000. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -286098435000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 6371568000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -12604951100. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -215509203000. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -167485920000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 14943553275.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 412610955750. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 59737860000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -104496000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 17850699600. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -12435219600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5376162400. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -9549187200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 9348102400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -319433436000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 6258067200. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 368756136000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -23408646912.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -36082698000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -5845392000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -790017472800. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 29446648000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 865169323200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -89828383680. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -5267808000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 12886098000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 247693312800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 225351473760. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -20082748000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -551036203200. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 2634992640. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -81345942720. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 607282147584. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 1587600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5427840000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 7813260000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 854670000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 254080638000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5662720000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -255510192000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 11300654400. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 1345650000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -6006960000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -71086512000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 6561480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 177150240000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -116617158000. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 116534544000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -1256174740800. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -801360000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -32628708000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 25637875200. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -1805580000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -52980480000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 68103216000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -33493788000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 1017474393600. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) 269482500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 16188732000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -15851576700. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -3532347000. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) -456913920600. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 1395489600. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 94471732800. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -6935292000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S10z1| $VALUES) 
(DSKSETQ |$S10z2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -987840000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 493920000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -538272000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -211680000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -282240000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 538272000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -740880000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 887600000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 297808000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 18276010200. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -1152480000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 538272000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1528800000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -870240000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 8890560000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6979392000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1481760000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -2073008000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 28865354000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -16134720000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -7408800000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -7021994000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 282240000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -538272000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 211680000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 16728768000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -297808000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 35591206000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -41558252400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -28984774000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -338354074800.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) -740880000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 7408800000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 1185408000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -33726406000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 26245762200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 5276614000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 354653434800. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 3841600000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -320060160000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 864360000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -897624000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -864360000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 584724000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7033624500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 312900000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15368524500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11840850000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222264000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -12051172700. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4033680000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10236358800. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7923867500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 158101440000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -903164325. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -2084197500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -864360000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1210524000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 6667920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -19580200500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 3007924500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 42183687500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 21707784000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 706144455000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -760732350. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -359389840950.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) 864360000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -6667920000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1210524000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 19024540500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -14804370000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 5882635500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2222640000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -6136822800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18131623200. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -73995075000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 148176000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -2914240700. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -90863551800. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -60799200000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -6161648325.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 107398030950. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -64729980000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 271824000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 7107435600. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1691955600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 9836573600. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5484931200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5864633600. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -243228636000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1347091200. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 275616936000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -24356973312.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) -271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -11114538000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -12619152000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -413747200800. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -3152072000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 377966635200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -105001606080. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 1505952000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -227982000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 84796480800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 77209342560. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 8564612000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -134957995200. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 147728931840. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -61431088320. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 376838832384. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 1587600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -8324160000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 3410316000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 3750990000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 185496318000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -845824000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -183256752000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 16200340800. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 4241970000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 20725200000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -28186032000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2261880000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 43731360000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -127285830000. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 88084752000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -812357985600. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -349776000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -20774628000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 18773798400. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -112140000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -22498560000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 56394288000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -25510428000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 690708211200. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) -55093500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 9414972000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -12279627900. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -2600955000. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) -316414042200. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 705211200. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 65112321600. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -5241852000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S10z2| $VALUES) 
(DSKSETQ |$S103z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -8001504000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 4.))
           ((MTIMES SIMP) -32006016000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 16003008000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 99574272000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 21337344000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -196777728000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 104908608000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -45045504000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 3.))
           ((MTIMES SIMP) -99574272000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 47416320000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -8001504000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 48009024000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 194406912000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -92461824000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 43563744000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -1792336896000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -2576484288000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 7112448000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -14224896000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -501150988800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 514530374400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 441839664000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7112448000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 87761116800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -457630790400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 4061207808000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 134708448000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -106673616000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 6322176000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -167181974400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -3589526644200. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -5619712000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 3.))
           ((MTIMES SIMP) 132765696000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 300421900800. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -552463430400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -170698752000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -26156592000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -270273024000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 60928560000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 3839299430400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 4795698700800. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -294705600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 405817910400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -3905736870000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 3143109312000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -432673920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -3369517242000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 37933056000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -26119900800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 296415302400. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -437098032000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 2106707097600. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -2541052684800. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 3435312384000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 192470678400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -6213646698000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5520826256400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 1443258877200. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 62480247253200.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) 204252384000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -430303104000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -185345126400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 5319068874000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -7740984220200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -4520578045200. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -44612888821200. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 697085760000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 40182960384000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 15321398400.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15066475200. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15321398400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -202319308800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 923941588500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 121367736000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 2064731287500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -3029894910000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 75895747200. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 1456309992900. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -811066032000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 9453628800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 5207328000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -4368576128400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4017877831500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19190767680000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 324362765475. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -394125385500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -143345462400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 232452259200. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 256048128000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -4741513459200. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 4475838005100. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -6569242375500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -161245123200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 3944646216000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1380872467500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1179466142400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -127827325665000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2053316263950. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 75396325217850.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) -112702665600.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -237200140800.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -40416163200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -2692058273100. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 9439988670000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1453598968500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -11342131920000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -3345674864400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 11567302783200. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 17434459413000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -9453628800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 1869329145600. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 4020673836900. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -5866932670200. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 12281913504000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -805050582525.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -6720249875850. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 59658933348000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 66919708800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1500917040000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 2178181861200. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 163034924400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1618250440800. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1910158588800. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1613022297600. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 49111179012000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 438568300800. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -17279037720000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 10785603015936.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) 1991485440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -2648040595200. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -4662858416400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 7078970505600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 57583975615200. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -546142632000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -69884033083200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -27245214682560. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -85033670400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -6880443591600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 420527181600. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -35674605701280. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -1170019452000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 19828757793600. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -87175629112320. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -26971837583040. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) -271805393809152. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 168391440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 975316665600. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -540966535200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -2722302709200. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -33663814002000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -567494860800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 11635371216000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -9239591390400. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -2776289040000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 4976458318800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 17649435254400. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 40063922640000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 3509112859200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -10309655635200. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 40713698768400. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 33410065449600. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) 372093476932800. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 799527909600. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -48348316800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 4728322620000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -3565119398400. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -1631223468000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -9236108851200. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -18527478710400. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -4958602812000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) -126713247091200. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) 16108035300.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 1771370748000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 2953030572900. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 840041987400. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) 36360611332200. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) -1078772817600. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) -6400051876800. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -1301785884000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S103z| $VALUES) 
(DSKSETQ |$qq3| '1.) 
(ADD2LNC '|$qq3| $VALUES) 
(DSKSETQ |$qq2| '1.) 
(ADD2LNC '|$qq2| $VALUES) 
(DSKSETQ |$qq1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$qq1| $VALUES) 
(DSKSETQ |$nq3| '0.) 
(ADD2LNC '|$nq3| $VALUES) 
(DSKSETQ |$nq2| '0.) 
(ADD2LNC '|$nq2| $VALUES) 
(DSKSETQ |$nq1| '4.) 
(ADD2LNC '|$nq1| $VALUES) 
(DSKSETQ |$filename| '"S8z1S4zTT.lisp") 
(ADD2LNC '|$filename| $VALUES) 
(DSKSETQ |$qq|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 63000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -126000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -12448800. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 23738400. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 12448800. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 63000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -35002800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19192950. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 11264400. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 618823800.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -42000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 23950080. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -68817420. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 10255140. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 8144150. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 20048000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -631680. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 26813220. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -22545600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1237619880. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -14149100. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 539448700.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -772800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -15677340. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -360009720. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -156750720. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 13777750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -223149500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 910342720. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -11975040.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 16215885. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19570950.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 28720755. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 462861000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10558800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222613440. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -73024875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 11975040. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2116485. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 529542090. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -18257400. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -12882555.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 512024310. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1212819300. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -247152360. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -4300632000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -10789632. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 10184832. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -262211040. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 135449328. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1209600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -383096448. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 384247584. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 356467104. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 6188984592. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 126077280. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -64299480. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -113561280. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2262735720. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -1427760. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 419373360. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -54920250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$qq| $VALUES) 
(DSKSETQ |$nq| '8.) 
(ADD2LNC '|$nq| $VALUES) 
(DSKSETQ |$Assss|
         '((MTIMES SIMP)
           ((MPLUS SIMP) -1668573588182144.
            ((MTIMES SIMP RATSIMP) -2059462308180288. |$Ms|)
            ((MTIMES SIMP) -5718038175232.
             ((MEXPT SIMP RATSIMP) |$Ms| 2.))
            ((MTIMES SIMP) 11120593923136.
             ((MEXPT SIMP RATSIMP) |$Ms| 3.))
            ((MTIMES SIMP) -221948452224.
             ((MEXPT SIMP RATSIMP) |$Ms| 4.))
            ((MTIMES SIMP) 818058752. ((MEXPT SIMP RATSIMP) |$Ms| 5.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 16685735881821440.
              ((MTIMES SIMP RATSIMP) 9703472354224640. |$Ms|)
              ((MTIMES SIMP) 185584343447360.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -42172017632704.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 1159353066368.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) -13391461888.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -3337147176364288.
                ((MTIMES SIMP RATSIMP) 492363953337472. |$Ms|)
                ((MTIMES SIMP) 47452931136384.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -412540168960.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -16966218752.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               |$Mt|))
             |$om|)
            ((MTIMES SIMP)
             ((MPLUS SIMP) -62443008683084416.
              ((MTIMES SIMP RATSIMP) -17628035784373696. |$Ms|)
              ((MTIMES SIMP) -240317266526464.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 9952870726848.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -1510415102336.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) 163368479232.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 19100087650786688.
                ((MTIMES SIMP RATSIMP) -2078693586291648. |$Ms|)
                ((MTIMES SIMP) -459885034093120.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 213265786368.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 294640564736.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -666624000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -186444545195776.
                ((MTIMES SIMP RATSIMP) -203938175565056. |$Ms|)
                ((MTIMES SIMP) -1261065680512.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 198659865600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -666624000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 119902922881702656.
              ((MTIMES SIMP RATSIMP) 12757568611812480. |$Ms|)
              ((MTIMES SIMP) -417481541435136.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 95624215015808.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -5040912862720.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) -966270993408.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -43229724361194112.
                ((MTIMES SIMP RATSIMP) 3047331646094016. |$Ms|)
                ((MTIMES SIMP) 1459867662651456.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 2337895584128.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -2355809369088.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 5827584000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -568097749687552.
                ((MTIMES SIMP RATSIMP) 1371960468956416. |$Ms|)
                ((MTIMES SIMP) 17693646463232.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -2444654424576.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 10816512000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 250053412611072.
                ((MTIMES SIMP RATSIMP) 3801754630912. |$Ms|)
                ((MTIMES SIMP) -947614352384.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 4988928000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -132774255245326976.
              ((MTIMES SIMP RATSIMP) 3429461493478208. |$Ms|)
              ((MTIMES SIMP) 1123107447215808.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -56946736265216.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 26130461181440.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) 2792264832000.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 48287276216414720.
                ((MTIMES SIMP RATSIMP) -1536462199485248. |$Ms|)
                ((MTIMES SIMP) -2225991786110208.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 22316911796480.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 8922642351616.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -19138560000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 4774060793438464.
                ((MTIMES SIMP RATSIMP) -3614559175230144. |$Ms|)
                ((MTIMES SIMP) -41457168771840.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 11649094180864.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -52061184000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1160405518680576.
                ((MTIMES SIMP RATSIMP) -20433970956672. |$Ms|)
                ((MTIMES SIMP) 7377385569792.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -43395072000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 4395645241344.
                ((MTIMES SIMP RATSIMP) 1514670700032. |$Ms|)
                ((MTIMES SIMP) -10472448000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 88558914323709184.
              ((MTIMES SIMP RATSIMP) -13361772720808576. |$Ms|)
              ((MTIMES SIMP) -1236429733721728.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -155779706163200.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -48350354099712.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) -4129359575040.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -24164315913346816.
                ((MTIMES SIMP RATSIMP) -60175991425664. |$Ms|)
                ((MTIMES SIMP) 1760587084151168.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -89437337692416.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -17273109170688.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 29783040000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -10397536510912000.
                ((MTIMES SIMP RATSIMP) 4963273106069760. |$Ms|)
                ((MTIMES SIMP) 27504712833024.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -27466984061440.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 111089664000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 2236662877186048.
                ((MTIMES SIMP RATSIMP) 60681751265280. |$Ms|)
                ((MTIMES SIMP) -22454358836224.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 132679680000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -8975570558976.
                ((MTIMES SIMP RATSIMP) -8273657161728. |$Ms|)
                ((MTIMES SIMP) 57695232000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -860701040640.
                ((MTIMES SIMP RATSIMP) 6322176000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -35110723415313280.
              ((MTIMES SIMP RATSIMP) 10471039334927360. |$Ms|)
              ((MTIMES SIMP) 1116552642982784.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 267834984238080.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 45154021237248.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) 3012453642240.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1852140453167872.
                ((MTIMES SIMP RATSIMP) -379449926653056. |$Ms|)
                ((MTIMES SIMP) -620149371488640.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 124830148540160.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 17489284890112.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -22127616000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 11284553366344832.
                ((MTIMES SIMP RATSIMP) -3923675588339584. |$Ms|)
                ((MTIMES SIMP) 15550179473920.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 34536283790848.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -116401152000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -2303308527994880.
                ((MTIMES SIMP RATSIMP) -105011365270784. |$Ms|)
                ((MTIMES SIMP) 34003500686848.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -188547072000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -2821737709056.
                ((MTIMES SIMP RATSIMP) 16956501786112. |$Ms|)
                ((MTIMES SIMP) -116401152000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 3012453642240.
                ((MTIMES SIMP RATSIMP) -22127616000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 7099115116445184.
              ((MTIMES SIMP RATSIMP) -4300291591383040. |$Ms|)
              ((MTIMES SIMP) -788332036545024.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -176590036084736.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -21871550840832.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) -860701040640.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 8742790696393600.
                ((MTIMES SIMP RATSIMP) 991764200370816. |$Ms|)
                ((MTIMES SIMP) -22664449683328.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -84681682086528.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -8702575945728.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 6322176000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -6887301999260032.
                ((MTIMES SIMP RATSIMP) 1860096253580544. |$Ms|)
                ((MTIMES SIMP) -32120347749504.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -23228997428224.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 57695232000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1355545975673344.
                ((MTIMES SIMP RATSIMP) 103198923711744. |$Ms|)
                ((MTIMES SIMP) -27567708797440.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 132679680000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 20924232989184.
                ((MTIMES SIMP RATSIMP) -17028114098688. |$Ms|)
                ((MTIMES SIMP) 111089664000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -4129359575040.
                ((MTIMES SIMP RATSIMP) 29783040000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -68058351038720.
              ((MTIMES SIMP RATSIMP) 1249078241880192. |$Ms|)
              ((MTIMES SIMP) 311722480446464.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 51018278481408.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 4545774471168.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -4366722334016448.
                ((MTIMES SIMP RATSIMP) -610383601400128. |$Ms|)
                ((MTIMES SIMP) 73155650299712.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 28746521368320.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 1637802604032.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 2377945201211328.
                ((MTIMES SIMP RATSIMP) -541241749278976. |$Ms|)
                ((MTIMES SIMP) 17552818619648.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 7741340769792.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -10472448000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -449148144788224.
                ((MTIMES SIMP RATSIMP) -57243822018432. |$Ms|)
                ((MTIMES SIMP) 11909421604864.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -43395072000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -21132026553344.
                ((MTIMES SIMP RATSIMP) 8942146479616. |$Ms|)
                ((MTIMES SIMP) -52061184000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 2792264832000.
                ((MTIMES SIMP RATSIMP) -19138560000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -146829270992128.
              ((MTIMES SIMP RATSIMP) -259765649767936. |$Ms|)
              ((MTIMES SIMP) -48502384978432.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -3880536898560.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 879376280966784.
                ((MTIMES SIMP RATSIMP) 139465491597248. |$Ms|)
                ((MTIMES SIMP) -10516720752000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -3935468733952.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -433040267342592.
                ((MTIMES SIMP RATSIMP) 99398819563968. |$Ms|)
                ((MTIMES SIMP) -3587310037376.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -992923280384.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 75077160816000.
                ((MTIMES SIMP RATSIMP) 17727615936512. |$Ms|)
                ((MTIMES SIMP) -2538626904576.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 4988928000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 9517393209856.
                ((MTIMES SIMP RATSIMP) -2404472921088. |$Ms|)
                ((MTIMES SIMP) 10816512000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -966270993408.
                ((MTIMES SIMP RATSIMP) 5827584000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
             ((MEXPT SIMP RATSIMP) |$om| 9.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -38686761288960.
              ((MTIMES SIMP RATSIMP) 748237637888. |$Ms|)
              ((MTIMES SIMP) -1111164512768.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -60282836549952.
                ((MTIMES SIMP RATSIMP) -7241642500288. |$Ms|)
                ((MTIMES SIMP) -1310238088832.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 36668957317888.
                ((MTIMES SIMP RATSIMP) -11373382758336. |$Ms|)
                ((MTIMES SIMP) 91106439808.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -4033160056128.
                ((MTIMES SIMP RATSIMP) -2984035030272. |$Ms|)
                ((MTIMES SIMP) 209820441600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -2170989933952.
                ((MTIMES SIMP RATSIMP) 305801140736. |$Ms|)
                ((MTIMES SIMP) -666624000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 163368479232.
                ((MTIMES SIMP RATSIMP) -666624000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
             ((MEXPT SIMP RATSIMP) |$om| 10.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 3560178767360.
              ((MTIMES SIMP RATSIMP) -712035753472. |$Ms|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 2314837395584.
                ((MTIMES SIMP RATSIMP) -368847248256. |$Ms|))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1931745850048.
                ((MTIMES SIMP RATSIMP) 605151024000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -300287910848.
                ((MTIMES SIMP RATSIMP) 240862125312. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 279414489984.
                ((MTIMES SIMP RATSIMP) -16966218752. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP) -13391461888.
               ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
             ((MEXPT SIMP RATSIMP) |$om| 11.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -356017876736.
              ((MTIMES SIMP RATSIMP) -184423624128. |$Mt|)
              ((MTIMES SIMP) 199248133120.
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) 38122485056.
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP) -21932576640.
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP) 818058752.
               ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
             ((MEXPT SIMP RATSIMP) |$om| 12.)))
           ((MEXPT SIMP)
            ((MPLUS SIMP)
             ((MTIMES SIMP)
              ((MPLUS SIMP) 1. ((MTIMES SIMP RATSIMP) -4. |$om|)
               ((MTIMES SIMP) 6. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -4. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MEXPT SIMP RATSIMP) |$om| 4.))
              ((MEXPT SIMP RATSIMP) |$Xi| 4.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -12. ((MTIMES SIMP RATSIMP) 48. |$om|)
               ((MTIMES SIMP) -72. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 48. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -12. ((MEXPT SIMP RATSIMP) |$om| 4.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 5.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 66. ((MTIMES SIMP RATSIMP) -264. |$om|)
               ((MTIMES SIMP) 396. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -264. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 66. ((MEXPT SIMP RATSIMP) |$om| 4.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 6.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -220. ((MTIMES SIMP RATSIMP) 880. |$om|)
               ((MTIMES SIMP) -1320. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 880. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -220. ((MEXPT SIMP RATSIMP) |$om| 4.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 7.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 495. ((MTIMES SIMP RATSIMP) -1980. |$om|)
               ((MTIMES SIMP) 2970. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -1980. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 495. ((MEXPT SIMP RATSIMP) |$om| 4.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 8.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -792. ((MTIMES SIMP RATSIMP) 3168. |$om|)
               ((MTIMES SIMP) -4752. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 3168. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -792. ((MEXPT SIMP RATSIMP) |$om| 4.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 9.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 924. ((MTIMES SIMP RATSIMP) -3696. |$om|)
               ((MTIMES SIMP) 5544. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -3696. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 924. ((MEXPT SIMP RATSIMP) |$om| 4.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 10.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -792. ((MTIMES SIMP RATSIMP) 3168. |$om|)
               ((MTIMES SIMP) -4752. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 3168. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -792. ((MEXPT SIMP RATSIMP) |$om| 4.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 11.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 495. ((MTIMES SIMP RATSIMP) -1980. |$om|)
               ((MTIMES SIMP) 2970. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -1980. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 495. ((MEXPT SIMP RATSIMP) |$om| 4.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 12.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -220. ((MTIMES SIMP RATSIMP) 880. |$om|)
               ((MTIMES SIMP) -1320. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 880. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -220. ((MEXPT SIMP RATSIMP) |$om| 4.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 13.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 66. ((MTIMES SIMP RATSIMP) -264. |$om|)
               ((MTIMES SIMP) 396. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -264. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 66. ((MEXPT SIMP RATSIMP) |$om| 4.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 14.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -12. ((MTIMES SIMP RATSIMP) 48. |$om|)
               ((MTIMES SIMP) -72. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 48. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -12. ((MEXPT SIMP RATSIMP) |$om| 4.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 15.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 1. ((MTIMES SIMP RATSIMP) -4. |$om|)
               ((MTIMES SIMP) 6. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -4. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MEXPT SIMP RATSIMP) |$om| 4.))
              ((MEXPT SIMP RATSIMP) |$Xi| 16.)))
            -1.))) 
(ADD2LNC '|$Assss| $VALUES) 
(DSKSETQ $GH_0
         '((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 2.) -1.)
           ((MEXPT SIMP) (($XX SIMP) 1. 4.) -1.)
           ((MEXPT SIMP) (($XX SIMP) 2. 4.) -1.))) 
(ADD2LNC '$GH_0 $VALUES) 
(DSKSETQ |$tttt0|
         '((MTIMES SIMP)
           ((MEXPT SIMP) (($XX SIMP) 1. 2.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 2.)))
           ((MEXPT SIMP) (($XX SIMP) 1. 3.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 3.)))
           ((MEXPT SIMP) (($XX SIMP) 1. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 4.)))
           ((MEXPT SIMP) (($XX SIMP) 2. 3.)
            ((MTIMES SIMP) -4. (($PP SIMP) 2. 3.)))
           ((MEXPT SIMP) (($XX SIMP) 2. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 2. 4.)))
           ((MEXPT SIMP) (($XX SIMP) 3. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 3. 4.))))) 
(ADD2LNC '|$tttt0| $VALUES) 
(DSKSETQ |$tttt|
         '((MTIMES SIMP FACTORED)
           ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
            ((MPLUS SIMP) -6. ((MTIMES SIMP) 2. |$Ms|)
             ((MTIMES SIMP) 2. |$Mt|)))
           ((MEXPT SIMP) |$om|
            ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 10.)
           ((MEXPT SIMP) |$Xi| 2.)
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|) 2.))) 
(ADD2LNC '|$tttt| $VALUES) 
(DSKSETQ |$a1234|
         '((MLIST SIMP)
           ((MTIMES SIMP FACTORED) 64.
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -10. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MPLUS SIMP IRREDUCIBLE) -26071462315346.
             ((MTIMES SIMP RATSIMP) -32179098565317. |$Ms|)
             ((MTIMES SIMP) -89344346488.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) 173759280049.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) -3467944566.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP) 12782168. ((MEXPT SIMP RATSIMP) |$Ms| 5.))
             ((MTIMES SIMP RATSIMP) 260714623153460. |$om|)
             ((MTIMES SIMP RATSIMP) 151616755534760. |$Ms| |$om|)
             ((MTIMES SIMP) 2899755366365.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$om|)
             ((MTIMES SIMP) -658937775511.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$om|)
             ((MTIMES SIMP) 18114891662.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$om|)
             ((MTIMES SIMP) -209241592. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$om|)
             ((MTIMES SIMP RATSIMP) -52142924630692. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) 7693186770898. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) 741452049006.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt| |$om|)
             ((MTIMES SIMP) -6445940140.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt| |$om|)
             ((MTIMES SIMP) -265097168. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -975672010673194.
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -275438059130839. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -3754957289476.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 155513605107.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -23600235974.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 2552632488. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 298438869543542. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -32479587285807. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -7185703657705.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 3332277912. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 4603758824. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -10416000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -2913196018684.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -3186533993204. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -19704151258.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 3104060400. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -10416000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 1873483170026604.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 199337009559570. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -6523149084924.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1494128359622.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -78764263480.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -15097984272.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -675464443143658. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 47614556970219. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 22810432228929.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 36529618502.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -36809521392.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 91056000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -8876527338868.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 21436882327444. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 276463225988.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -38197725384.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 169008000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 3907084572048.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 59402416108. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -14806474256.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 77952000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -2074597738208234.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 53585335835597. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 17548553862747.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -889792754144.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 408288455960.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 43629138000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 754488690881480. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -24007221866957. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -34781121657972.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 348701746820.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 139416286744.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -299040000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 74594699897476.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -56477487112971. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -647768262060.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 182017096576.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -813456000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -18131336229384.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -319280796198. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 115271649528.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -678048000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 68681956896.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 23666729688. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -163632000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1383733036307956.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -208777698762634. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -19319214589402.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -2434057908800.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -755474282808.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -64521243360.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -377567436146044. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -940249866026. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 27509173189862.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1397458401444.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -269892330792.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 465360000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -162461507983000.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 77551142282340. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 429761138016.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -429171625960.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1735776000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 34947857456032.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 948152363520. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -350849356816.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 2073120000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -140243289984.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -129275893152. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 901488000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -13448453760.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 98784000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -548605053364270.
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 163609989608240. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 17446135046606.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 4184921628720.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 705531581832.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 47069588160.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -28939694580748. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -5928905103954. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -9689833929510.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1950471070940.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 273270076408.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -345744000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 176321146349138.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -61307431067806. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 242971554280.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 539629434232.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1818768000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -35989195749920.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1640802582356. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 531304698232.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -2946048000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -44089651704.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 264945340408. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1818768000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 47069588160.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -345744000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 110923673694456.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -67192056115360. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -12317688071016.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2759219313824.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -341742981888.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -13448453760.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 136606104631150. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 15496315630794. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -354132026302.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1323151282602.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -135977749152.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 98784000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -107614093738438.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 29064003962196. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -501880433586.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -362953084816.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 901488000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 21180405869896.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 1612483182996. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -430745449960.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 2073120000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 326941140456.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -266064282792. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 1735776000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -64521243360.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 465360000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1063411734980.
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 19516847529378. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 4870663756976.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 797160601272.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 71027726112.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -68230036469007. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -9537243771877. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1143057035933.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 449164396380.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 25590665688.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 37155393768927.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -8456902332484. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 274262790932.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 120958449528.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -163632000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -7017939762316.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -894434719038. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 186084712576.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -678048000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -330187914896.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 139721038744. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -813456000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 43629138000.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -299040000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -2294207359252.
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -4058838277624. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -757849765288.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -60633389040.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 13740254390106. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 2179148306207. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -164323761750.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -61491698968.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -6766254177228.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1553106555687. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -56051719334.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -15514426256.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1173080637750.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 276993999008. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -39666045384.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 77952000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 148709268904.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -37569889392. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 169008000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -15097984272.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 91056000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -604480645140.
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 11691213092. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -17361945512.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -941919321093. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -113150664067. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -20472470138.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 572952458092.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -177709105599. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 1423538122. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -63018125877.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -46625547348. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 3278444400. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -33921717718.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 4778142824. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -10416000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 2552632488. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -10416000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 55627793240.
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -11125558648. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 36169334306. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -5763238254. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -30183528907.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 9455484750. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -4691998607.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 3763470708. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 4365851406. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -265097168. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -209241592. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -5562779324.
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -2881619127. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 3113252080. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 595663829. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -342696510. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 12782168. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))))
           ((MTIMES SIMP FACTORED) 64.
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om|) -4.)
            ((MPLUS SIMP IRREDUCIBLE) -26071462315346.
             ((MTIMES SIMP RATSIMP) -32179098565317. |$Ms|)
             ((MTIMES SIMP) -89344346488.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) 173759280049.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) -3467944566.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP) 12782168. ((MEXPT SIMP RATSIMP) |$Ms| 5.))
             ((MTIMES SIMP RATSIMP) 260714623153460. |$om|)
             ((MTIMES SIMP RATSIMP) 151616755534760. |$Ms| |$om|)
             ((MTIMES SIMP) 2899755366365.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$om|)
             ((MTIMES SIMP) -658937775511.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$om|)
             ((MTIMES SIMP) 18114891662.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$om|)
             ((MTIMES SIMP) -209241592. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$om|)
             ((MTIMES SIMP RATSIMP) -52142924630692. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) 7693186770898. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) 741452049006.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt| |$om|)
             ((MTIMES SIMP) -6445940140.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt| |$om|)
             ((MTIMES SIMP) -265097168. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -975672010673194.
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -275438059130839. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -3754957289476.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 155513605107.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -23600235974.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 2552632488. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 298438869543542. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -32479587285807. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -7185703657705.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 3332277912. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 4603758824. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -10416000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -2913196018684.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -3186533993204. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -19704151258.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 3104060400. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -10416000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 1873483170026604.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 199337009559570. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -6523149084924.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1494128359622.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -78764263480.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -15097984272.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -675464443143658. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 47614556970219. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 22810432228929.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 36529618502.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -36809521392.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 91056000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -8876527338868.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 21436882327444. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 276463225988.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -38197725384.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 169008000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 3907084572048.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 59402416108. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -14806474256.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 77952000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -2074597738208234.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 53585335835597. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 17548553862747.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -889792754144.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 408288455960.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 43629138000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 754488690881480. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -24007221866957. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -34781121657972.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 348701746820.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 139416286744.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -299040000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 74594699897476.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -56477487112971. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -647768262060.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 182017096576.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -813456000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -18131336229384.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -319280796198. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 115271649528.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -678048000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 68681956896.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 23666729688. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -163632000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1383733036307956.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -208777698762634. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -19319214589402.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -2434057908800.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -755474282808.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -64521243360.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -377567436146044. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -940249866026. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 27509173189862.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1397458401444.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -269892330792.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 465360000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -162461507983000.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 77551142282340. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 429761138016.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -429171625960.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1735776000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 34947857456032.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 948152363520. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -350849356816.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 2073120000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -140243289984.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -129275893152. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 901488000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -13448453760.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 98784000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -548605053364270.
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 163609989608240. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 17446135046606.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 4184921628720.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 705531581832.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 47069588160.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -28939694580748. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -5928905103954. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -9689833929510.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1950471070940.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 273270076408.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -345744000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 176321146349138.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -61307431067806. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 242971554280.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 539629434232.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1818768000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -35989195749920.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1640802582356. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 531304698232.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -2946048000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -44089651704.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 264945340408. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1818768000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 47069588160.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -345744000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 110923673694456.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -67192056115360. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -12317688071016.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2759219313824.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -341742981888.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -13448453760.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 136606104631150. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 15496315630794. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -354132026302.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1323151282602.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -135977749152.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 98784000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -107614093738438.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 29064003962196. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -501880433586.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -362953084816.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 901488000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 21180405869896.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 1612483182996. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -430745449960.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 2073120000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 326941140456.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -266064282792. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 1735776000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -64521243360.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 465360000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1063411734980.
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 19516847529378. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 4870663756976.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 797160601272.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 71027726112.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -68230036469007. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -9537243771877. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1143057035933.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 449164396380.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 25590665688.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 37155393768927.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -8456902332484. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 274262790932.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 120958449528.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -163632000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -7017939762316.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -894434719038. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 186084712576.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -678048000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -330187914896.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 139721038744. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -813456000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 43629138000.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -299040000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -2294207359252.
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -4058838277624. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -757849765288.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -60633389040.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 13740254390106. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 2179148306207. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -164323761750.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -61491698968.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -6766254177228.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1553106555687. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -56051719334.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -15514426256.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1173080637750.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 276993999008. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -39666045384.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 77952000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 148709268904.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -37569889392. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 169008000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -15097984272.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 91056000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -604480645140.
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 11691213092. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -17361945512.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -941919321093. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -113150664067. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -20472470138.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 572952458092.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -177709105599. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 1423538122. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -63018125877.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -46625547348. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 3278444400. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -33921717718.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 4778142824. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -10416000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 2552632488. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -10416000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 55627793240.
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -11125558648. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 36169334306. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -5763238254. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -30183528907.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 9455484750. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -4691998607.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 3763470708. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 4365851406. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -265097168. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -209241592. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -5562779324.
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -2881619127. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 3113252080. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 595663829. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -342696510. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 12782168. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 12.)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) -12.)
            ((MEXPT SIMP) |$Xi| -4.))
           ((MTIMES SIMP FACTORED)
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -6. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 12.)
            ((MEXPT SIMP) |$Xi| 4.))
           ((MTIMES SIMP FACTORED) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|)
            |$Xi|
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -2.)))) 
(ADD2LNC '|$a1234| $VALUES) 
(DEFPROP $SET_NUMBER_OF_PARTICLE %SET_NUMBER_OF_PARTICLE VERB) 
(MDEFPROP $SET_NUMBER_OF_PARTICLE
    ((LAMBDA) ((MLIST) |$nn0|)
     ((MPROG) ((MSETQ) |$nn| |$nn0|)
      (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.) ((MPLUS) |$nn0| 1.))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MSETQ) ((|$s| ARRAY) $R)
        ((MPLUS) ((|$k|) $R)
         (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S ((MPLUS) $R 1.)
          |$nn0|))))))
    MEXPR) 
(DEFPROP $SET_NUMBER_OF_PARTICLE $ANY FUNCTION-MODE) 
(ADD2LNC '(($SET_NUMBER_OF_PARTICLE) |$nn0|) $FUNCTIONS) 
(DEFPROP %SET_NUMBER_OF_PARTICLE $SET_NUMBER_OF_PARTICLE NOUN) 
(DEFPROP $NOTZERO %NOTZERO VERB) 
(MDEFPROP $NOTZERO
    ((LAMBDA) ((MLIST) $X) ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))
    MEXPR) 
(DEFPROP $NOTZERO $FIXNUM FUNCTION-MODE) 
(ADD2LNC '(($NOTZERO) $X) $FUNCTIONS) 
(DEFPROP %NOTZERO $NOTZERO NOUN) 
(DEFPROP |$compute_alphas_no_zmV1| |%compute_alphas_no_zmV1| VERB) 
(MDEFPROP |$compute_alphas_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
        ((MSETQ) $POW0
         ((MTIMES) 2.
          (($SUM)
           (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0 $MAX_USED_LEVEL0)
           $L0 2. $MAX_USED_LEVEL0)))
        ((MSETQ) $POW0
         ((MPLUS) $POW0
          (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2. $MAX_USED_LEVEL0)))
        ((MCOND) |$dbg_compute_levels|
         (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T $FALSE)
        ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
      ((MRETURN) |$noAlphas0|)))
    MEXPR) 
(DEFPROP |$compute_alphas_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_alphas_no_zmV1| |$compute_alphas_no_zmV1| NOUN) 
(DEFPROP |$compute_levels_used_no_zmV1| |%compute_levels_used_no_zmV1|
         VERB) 
(MDEFPROP |$compute_levels_used_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
        ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
         ((MPROGN)
          ((MSETQ) $POW0
           ((MPLUS)
            (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
             ((MPLUS) $L0 ((MMINUS) 1.)))
            (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0 $MAX_USED_LEVEL0)))
          ((MCOND) ((MGREATERP) $POW0 0.)
           ((MSETQ) ((|$usedLevels0| ARRAY) $R)
            (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
             ((|$usedLevels0| ARRAY) $R)))
           T $FALSE)))))
      ((MRETURN) |$usedLevels0|)))
    MEXPR) 
(DEFPROP |$compute_levels_used_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_levels_used_no_zmV1| |$compute_levels_used_no_zmV1|
         NOUN) 
(DEFPROP |$compute_levels_and_powers_used_no_zmV1|
         |%compute_levels_and_powers_used_no_zmV1| VERB) 
(MDEFPROP |$compute_levels_and_powers_used_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
        ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
         ((MPROGN)
          ((MSETQ) $POW0
           ((MPLUS)
            (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
             ((MPLUS) $L0 ((MMINUS) 1.)))
            ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
            (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
             $MAX_USED_LEVEL0)))
          ((MCOND) ((MGREATERP) $POW0 0.)
           ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
            (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
             ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
           T $FALSE)))))
      ((MRETURN) |$usedLevelsPowers0|)))
    MEXPR) 
(DEFPROP |$compute_levels_and_powers_used_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_levels_and_powers_used_no_zmV1|)
           $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_levels_and_powers_used_no_zmV1|
         |$compute_levels_and_powers_used_no_zmV1| NOUN) 
(DEFPROP |$compute_Ks_no_zmV1| |%compute_Ks_no_zmV1| VERB) 
(MDEFPROP |$compute_Ks_no_zmV1|
    ((LAMBDA) ((MLIST) $LEVEL_USED_ARRAY0)
     ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
      ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
      ((MDO) $R 1. NIL NIL |$nn| NIL
       ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
        ((MSETQ) |$Nlus0| (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
        ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
         ((MPROGN)
          ((MSETQ) $NR_PQ
           ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R) $INR_PQ))
          ((MSETQ) ((|$explK0| ARRAY) $R)
           ((MPLUS) ((|$explK0| ARRAY) $R)
            ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
        ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
         ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
        |$end_r_loop|))
      ((MRETURN) |$Ks_rules0|)))
    MEXPR) 
(DEFPROP |$compute_Ks_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0) $FUNCTIONS) 
(DEFPROP |%compute_Ks_no_zmV1| |$compute_Ks_no_zmV1| NOUN) 
(DEFPROP |$compute_Ds| |%compute_Ds| VERB) 
(MDEFPROP |$compute_Ds|
    ((LAMBDA) ((MLIST) $LEVEL_USED_ARRAY0)
     ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
      ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
      ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
       ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
        ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
         ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
          ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL NIL
           NIL
           ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL NIL NIL
            NIL
            ((MSETQ) ((|$explD0| ARRAY) $R $S)
             ((MPLUS) ((|$explD0| ARRAY) $R $S)
              ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
               ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
          ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
           (($ENDCONS)
            ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
            ((|$Ds_rules0| ARRAY) $R)))
          |$end_s_loop|))
        |$end_r_loop|))
      ((MRETURN) |$Ds_rules0|)))
    MEXPR) 
(DEFPROP |$compute_Ds| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_Ds|) $LEVEL_USED_ARRAY0) $FUNCTIONS) 
(DEFPROP |%compute_Ds| |$compute_Ds| NOUN) 
(DSKSETQ $WICK '$WICK) 
(DEFPROP $WICK %WICK VERB) 
(MDEFPROP $WICK
    ((LAMBDA) ((MLIST) |$list_Nr0|)
     ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
      ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
      ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
      ((MSETQ) $WICK00
       ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
        ((MFACTORIAL) |$Nr0|)))
      ((MDO) $R 2. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $WICK0 0.)
        ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
        ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
         ((MPROGN) ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
          ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
           ((MSETQ) $WICK0
            ((MPLUS) $WICK0
             ((MTIMES)
              ((MQUOTIENT) 1.
               ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
              $CO0
              ((MEXPT) ((|$s| ARRAY) $R)
               ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
           T $FALSE)))
        ((MSETQ) $WICK00 $WICK0)))
      ((MRETURN) $WICK00)))
    MEXPR) 
(DEFPROP $WICK $ANY FUNCTION-MODE) 
(ADD2LNC '(($WICK) |$list_Nr0|) $FUNCTIONS) 
(DEFPROP %WICK $WICK NOUN) 
(DEFPROP $DO_ALL_TERM %DO_ALL_TERM VERB) 
(MDEFPROP $DO_ALL_TERM
    ((LAMBDA) ((MLIST) $INT0 $LEVELS_POWERS0 |$Ks_rules0| |$Ds_rules0|)
     ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
      (($PRINT) "in computing 'Z' (do_all_term)")
      ((MSETQ) $EXPL_INT0 $INT0)
      ((MDO) $R 1. NIL NIL |$nn| NIL
       ((MPROGN)
        ((MCOND) |$dbg_all_terms|
         (($PRINT)
          "in computing 'Z' (do_all_term) doing all terms for particle"
          $R)
         T $FALSE)
        ((MSETQ) $EXPL_INT0
         (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
          ((|$Ds_rules0| ARRAY) $R)))
        ((MSETQ) $NLEVELS0 (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
        ((MCOND) |$dbg_all_terms|
         (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
        ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
         ((MPROGN)
          ((MCOND) |$dbg_all_terms|
           (($PRINT) " project to"
            (($L) $R
             ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
            "^"
            ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
             ((MPLUS) $L0 1.)))
           T $FALSE)
          ((MSETQ) $EXPL_INT0
           (($RATCOEF) $EXPL_INT0
            (($L) $R
             ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
            ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
             ((MPLUS) $L0 1.))))
          ((MCOND) |$dbg_all_terms|
           (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
      ((MRETURN) $EXPL_INT0)))
    MEXPR) 
(DEFPROP $DO_ALL_TERM $ANY FUNCTION-MODE) 
(ADD2LNC '(($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
           |$Ds_rules0|)
         $FUNCTIONS) 
(DEFPROP %DO_ALL_TERM $DO_ALL_TERM NOUN) 
(DEFPROP $STATE2MATRIX %STATE2MATRIX VERB) 
(MDEFPROP $STATE2MATRIX
    ((LAMBDA) ((MLIST) $STATE0 |$MaxLevel0|)
     ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
      ((MSETQ) $MAT0
       (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
        ((MPLUS) |$MaxLevel0| 1.)))
      ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
       ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
        ((MPROGN)
         ((MSETQ) (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
          (($HIPOW) $STATE0 (($P) $IP $IQ)))
         ((MSETQ) $STATE00
          ((MQUOTIENT) $STATE00
           ((MEXPT) (($P) $IP $IQ)
            (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
      ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
       ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
        ((MPROGN)
         ((MSETQ) (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
          ((MPLUS) (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
           (($HIPOW) $STATE0 (($P) $IP $IQ))))
         ((MSETQ) $STATE00
          ((MQUOTIENT) $STATE00
           ((MEXPT) (($P) $IP $IQ) (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
      ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
       (($ERROR) "In state2matrix missing some contributions in"
        $STATE0 "since we are left with" $STATE00 "after analysis")
       T $FALSE)
      ((MRETURN) (($COPYMATRIX) $MAT0))))
    MEXPR) 
(DEFPROP $STATE2MATRIX $ANY FUNCTION-MODE) 
(ADD2LNC '(($STATE2MATRIX) $STATE0 |$MaxLevel0|) $FUNCTIONS) 
(DEFPROP %STATE2MATRIX $STATE2MATRIX NOUN) 
(DEFPROP |$take_derivative_wrt_lambdaV1|
         |%take_derivative_wrt_lambdaV1| VERB) 
(MDEFPROP |$take_derivative_wrt_lambdaV1|
    ((LAMBDA) ((MLIST) $NR0 $LEVEL0 $INDEX0 $TERM0)
     ((MPROG)
      ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0 $NPOW0
       $OP0)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
       ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
       ((MSETQ) $TERM00 $TERM0))
      ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $NEWTERM00 0.)
        ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MSETQ) $OP0 (($INPART) $FAC0 0.))
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MCOND) ((MGREATERP) $NPOW0 2.)
            (($ERROR)
             "la() has one index and it cannot occour with a power bigger than 2! term="
             $TERM00)
            T
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$l|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$ll|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
             ((MEXPT) ((MMINUS) 1.) $LEVEL0)
             ((MFACTORIAL)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
             ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LAK)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$laSk|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
              $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LALA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$ll|)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
             ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
             ((MFACTORIAL)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
             ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $KLA)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$Skla|)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LALA)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA2)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) 2. $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          |$end_pow_op|)
         T
         ((MCOND) $ISOP0
          ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$l|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0) $TERM00
              $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) $LEVEL0)
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LAK)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$laSk|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
               $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LA2)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) 2.
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $KLA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$Skla|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
               $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MPROGN)
             ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
              ((MSETQ) $NEWTERM00 (($SUBSTINPART) |$Dim| $TERM00 $NF0))
              T
              ((MPROGN)
               ((MSETQ) $NEWTERM00 (($SUBSTINPART) 1. $TERM00 $NF0))
               ((MSETQ) $NEWTERM00
                (($SUBSTITUTE) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                 $NEWTERM00))))
             |$end_lambda|)
            T $FALSE)
           |$end_if_op|)
          T $FALSE))
        ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
      ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_lambdaV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_lambdaV1|
         |$take_derivative_wrt_lambdaV1| NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA %TAKE_DERIVATIVE_WRT_LAMBDA VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA
    ((LAMBDA) ((MLIST) $NR0 $LEVEL0 $INDEX0 $TERM0)
     ((MPROG)
      ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0 $NPOW0
       $OP0)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
       ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
       ((MSETQ) $TERM00 $TERM0))
      ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $NEWTERM00 0.)
        ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0)) ((MSETQ) $NPOW0 1.)
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MSETQ) $OP0 (($INPART) $FAC0 0.))
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MCOND) ((MGREATERP) $NPOW0 2.)
            (($ERROR)
             "la() has one index and it cannot occour with a power bigger than 2! term="
             $TERM00)
            T
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$l|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MPROGN)
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0
              (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
               $NF0 2.)))
            ((MCOND) ((MEQUAL) $OP0 |$ll|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               ((MEXPT) ((MMINUS) 1.) $LEVEL0)
               ((MFACTORIAL)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
               ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LAK)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 |$laSk|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LALA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)))
             T $FALSE)
            |$end_lambda_other|)
           T $FALSE)
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MPROGN)
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0
              (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
               $NF0 2.)))
            ((MCOND) ((MEQUAL) $OP0 |$ll|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
               ((MFACTORIAL)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
               ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $KLA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 |$Skla|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LALA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)))
             T $FALSE)
            |$end_other_la|)
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA2)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) 2. $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          |$end_pow_op|)
         T
         ((MCOND) $ISOP0
          ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$l|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0) $TERM00
              $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) $LEVEL0)
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LAK)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$laSk|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
               $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LA2)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) 2.
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $KLA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$Skla|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
               $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MPROGN)
             ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
              ((MSETQ) $NEWTERM00 (($SUBSTINPART) |$Dim| $TERM00 $NF0))
              T
              ((MPROGN)
               ((MSETQ) $NEWTERM00 (($SUBSTINPART) 1. $TERM00 $NF0))
               ((MSETQ) $NEWTERM00
                (($SUBSTITUTE) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                 $NEWTERM00))))
             |$end_lambda|)
            T $FALSE)
           |$end_if_op|)
          T $FALSE))
        ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
      ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_LAMBDA $TAKE_DERIVATIVE_WRT_LAMBDA NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR
         %TAKE_DERIVATIVE_WRT_SCALAR_PAIR VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR
    ((LAMBDA) ((MLIST) $NR0 $LEVEL10 $LEVEL20 $TERM0)
     ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
      ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
      ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.)) ((MSETQ) $DER0 0.)
      ((MCOND) ((MGREATERP) $LEVEL10 0.)
       ((MSETQ) $DER00
        (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0| $TERM0))
       T ((MSETQ) $DER00 ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
      ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
      ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
       ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
        ((MDO) $NT0 1. NIL NIL $LDER00 NIL
         ((MPROGN)
          ((MCOND) |$dbg_wrt_pair|
           (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
            "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
           T $FALSE)
          ((MSETQ) $TMP_DER0
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
            (($INPART) $DER00 $NT0)))
          ((MSETQ) $DER0 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
       T
       ((MPROGN)
        ((MCOND) |$dbg_wrt_pair|
         (($PRINT) "    SINGLE term: take der of" $DER00 "wrt lambda("
          $NR0 $LEVEL20 |$newII0| ")")
         T $FALSE)
        ((MSETQ) $DER0
         (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0| $DER00))))
      ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0)) ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
           $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_SCALAR_PAIR
         $TAKE_DERIVATIVE_WRT_SCALAR_PAIR NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_STATE %TAKE_DERIVATIVE_WRT_STATE VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_STATE
    ((LAMBDA) ((MLIST) $NR0 $ONE_STATE_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
      ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $ONE_STATE_IN_MATRIX0))
      ((MSETQ) |$Der0| $TERM0)
      ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
       ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
        ((MCOND)
         ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
         ((MPROGN)
          ((MDO) $N_PQ 1. NIL NIL
           (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
           ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
             ((MPROGN)
              ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
               ((MSETQ) |$tmp_Der0|
                ((MPLUS) |$tmp_Der0|
                 (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                  ((MPLUS) $L0 ((MMINUS) 1.))
                  ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
              ((MSETQ) |$Der0| |$tmp_Der0|))
             T
             ((MSETQ) |$Der0|
              (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
               ((MPLUS) $L0 ((MMINUS) 1.)) ((MPLUS) $C0 ((MMINUS) 1.))
               |$Der0|)))))
          |$end_loop_c0|)
         T $FALSE)))
      ((MRETURN) |$Der0|)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_STATE $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_STATE $TAKE_DERIVATIVE_WRT_STATE NOUN) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV1|
         |%take_derivative_wrt_scalar_stateSV1| VERB) 
(MDEFPROP |$take_derivative_wrt_scalar_stateSV1|
    ((LAMBDA) ((MLIST) $SCALARS_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
      ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
      ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
       ((MCOND)
        ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
        ((MPROGN)
         ((MCOND) |$dbg_scalars|
          (($PRINT) "nr0=" $NR0 "out of"
           (($LENGTH) $SCALARS_IN_MATRIX0))
          T $FALSE)
         ((MSETQ) |$tmp_DER0| 0.)
         ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
          ((MPROGN)
           (($PRINT) "before length(DER0) is" (($LENGTH) |$der0|))
           ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
            ((MSETQ) |$tmp_DER0|
             ((MPLUS) |$tmp_DER0|
              (($TAKE_DERIVATIVE_WRT_STATE) $NR0
               (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
           ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
          T
          ((MPROGN)
           ((MCOND) |$dbg_scalars|
            (($PRINT) "SINGLE term " |$der0| "derivative wrt r=" $NR0
             "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0) "with nr=" $NR0)
            T $FALSE)
           ((MSETQ) |$der0|
            (($TAKE_DERIVATIVE_WRT_STATE) $NR0
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
           |$end_single|)))
        T $FALSE))
      ((MRETURN) |$der0|)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_scalar_stateSV1|) $SCALARS_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_scalar_stateSV1|
         |$take_derivative_wrt_scalar_stateSV1| NOUN) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV2|
         |%take_derivative_wrt_scalar_stateSV2| VERB) 
(MDEFPROP |$take_derivative_wrt_scalar_stateSV2|
    ((LAMBDA) ((MLIST) $SCALARS_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
      ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
       ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
        (($PRINT) "in take_derivative_wrt_scalar_stateSV2 acting on"
         $LT0 "terms")
        ((MDO) $NT0 1. NIL NIL $LT0 NIL
         ((MPROGN)
          ((MCOND) |$dbg_wrt_states|
           (($PRINT) "in take_derivative_wrt_scalar_stateSV2 EXAM term"
            $NT0 "out of" $LT0 "now there are"
            ((MCOND) ((MNOT) (($NUMBERP) |$der0|)) (($LENGTH) |$der0|)
             T 0.)
            "terms")
           T
           ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
            (($PRINT)
             "in take_derivative_wrt_scalar_stateSV2 EXAM term" $NT0
             "(step 100) out of" $LT0)
            T $FALSE))
          ((MSETQ) |$NIused| 0.)
          ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
          ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
           ((MCOND)
            ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
            ((MPROGN)
             ((MSETQ) |$tmp_DER0|
              (($TAKE_DERIVATIVE_WRT_STATE) $NR0
               (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
             |$end_nr_loop|)
            T $FALSE))
          ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
          |$end_t0_loop|)))
       T
       ((MPROGN) ((MSETQ) |$der0| $TERM0)
        ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
         ((MCOND)
          ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
          ((MPROGN)
           ((MCOND) |$dbg_wrt_states|
            (($PRINT)
             "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
             |$der0| "derivative wrt r=" $NR0 "and"
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
            T $FALSE)
           ((MSETQ) |$der0|
            (($TAKE_DERIVATIVE_WRT_STATE) $NR0
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
           |$end_single|)
          T $FALSE))))
      ((MRETURN) |$der0|)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV2| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_scalar_stateSV2|) $SCALARS_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_scalar_stateSV2|
         |$take_derivative_wrt_scalar_stateSV2| NOUN) 
(DEFPROP $CONTRACT_PAIRS_IN_ONE_TERM %CONTRACT_PAIRS_IN_ONE_TERM VERB) 
(MDEFPROP $CONTRACT_PAIRS_IN_ONE_TERM
    ((LAMBDA) ((MLIST) $UTERM0)
     ((MPROG)
      ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0 $NPOW0
       $OP0 $IND0 $NFAC0 $NR0 $NS0)
      ((MSETQ) $UTERM00 $UTERM0)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
       ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
       ((MRETURN) $UTERM0) T $FALSE)
      ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
      ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_contract| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
            ((MNOT) ((MEQUAL) $NPOW0 2.)))
           (($ERROR) "the power must be 2!! wrong term=" $UTERM0) T
           $FALSE)
          ((MCOND) ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
           ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MCOND) ((MEQUAL) $OP0 $LA)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE)
          ((MCOND) ((MEQUAL) $OP0 |$Sk|)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE)
          ((MCOND) ((MEQUAL) $OP0 $K)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE))
         T
         ((MCOND)
          ((MAND) $ISOP0
           (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
          ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
           ((MCOND)
            ((MNOT)
             (($IS) ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
            ((MPROGN)
             ((MSETQ) $OTHERFAC0 (($ASSOC) $IND0 $LIST_INDEX_FACS0))
             ((MSETQ) $NR0 (($INPART) $FAC0 1.))
             ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
             ((MCOND) ((MLEQP) $NR0 $NS0)
              ((MSETQ) $CTERM0
               ((MTIMES) $CTERM0
                ((MQAPPLY)
                 (($CONCAT) (($INPART) $FAC0 0.)
                  (($INPART) $OTHERFAC0 0.))
                 $NR0 (($INPART) $FAC0 2.) $NS0
                 (($INPART) $OTHERFAC0 2.))))
              T
              ((MSETQ) $CTERM0
               ((MTIMES) $CTERM0
                ((MQAPPLY)
                 (($CONCAT) (($INPART) $OTHERFAC0 0.)
                  (($INPART) $FAC0 0.))
                 $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                 (($INPART) $FAC0 2.)))))
             ((MSETQ) $LIST_INDEX_FACS0
              (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0) $LIST_INDEX_FACS0)))
            T
            ((MSETQ) $LIST_INDEX_FACS0
             (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
          T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
        |$end_fac_loop|))
      ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
       ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
       ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
      ((MRETURN) $CTERM0)))
    MEXPR) 
(DEFPROP $CONTRACT_PAIRS_IN_ONE_TERM $ANY FUNCTION-MODE) 
(ADD2LNC '(($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0) $FUNCTIONS) 
(DEFPROP %CONTRACT_PAIRS_IN_ONE_TERM $CONTRACT_PAIRS_IN_ONE_TERM NOUN) 
(DEFPROP $CONTRACT_PAIRS %CONTRACT_PAIRS VERB) 
(MDEFPROP $CONTRACT_PAIRS
    ((LAMBDA) ((MLIST) |$utermS0|)
     ((MPROG) ((MLIST) $SUM0)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
       ((MPROGN) ((MSETQ) $SUM0 0.)
        ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
         ((MSETQ) $SUM0
          ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
       T ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
      ((MRETURN) $SUM0)))
    MEXPR) 
(DEFPROP $CONTRACT_PAIRS $ANY FUNCTION-MODE) 
(ADD2LNC '(($CONTRACT_PAIRS) |$utermS0|) $FUNCTIONS) 
(DEFPROP %CONTRACT_PAIRS $CONTRACT_PAIRS NOUN) 
(DEFPROP $TRUE_XX %TRUE_XX VERB) 
(MDEFPROP $TRUE_XX
    ((LAMBDA) ((MLIST) $R $S)
     ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))
    MEXPR) 
(DEFPROP $TRUE_XX $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_XX) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_XX $TRUE_XX NOUN) 
(DEFPROP |$otherN| |%otherN| VERB) 
(MDEFPROP |$otherN|
    ((LAMBDA) ((MLIST) $M $N)
     ((MCOND)
      ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
       ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
      3. T
      ((MCOND)
       ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
        ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
       2. T
       ((MCOND)
        ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
         ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
        1. T $FALSE))))
    MEXPR) 
(DEFPROP |$otherN| $BOOLEAN FUNCTION-MODE) 
(ADD2LNC '((|$otherN|) $M $N) $FUNCTIONS) 
(DEFPROP |%otherN| |$otherN| NOUN) 
(DEFPROP $COMPUTE_PP3 %COMPUTE_PP3 VERB) 
(MDEFPROP $COMPUTE_PP3
    ((LAMBDA) ((MLIST) ((MLIST) |$n|))
     ((MPROG)
      ((MDO) $M 1. NIL NIL |$nn| NIL
       ((MDO) $N 1. NIL NIL |$nn| NIL
        ((MCOND) ((MEQUAL) $M $N)
         ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
          ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))) $AP))
         T
         ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
          ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
           ((MPLUS)
            ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
            ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
            ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))
    MEXPR) 
(DEFPROP $COMPUTE_PP3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_PP3) ((MLIST) |$n|)) $FUNCTIONS) 
(MDEFPROP $COMPUTE_PP3 T MLEXPRP) 
(DEFPROP %COMPUTE_PP3 $COMPUTE_PP3 NOUN) 
(DEFPROP $PP3ONSHELL %PP3ONSHELL VERB) 
(MDEFPROP $PP3ONSHELL
    ((LAMBDA) ((MLIST) $M $N) (($NUM_PP3 ARRAY) $M $N)) MEXPR) 
(DEFPROP $PP3ONSHELL $ANY FUNCTION-MODE) 
(ADD2LNC '(($PP3ONSHELL) $M $N) $FUNCTIONS) 
(DEFPROP %PP3ONSHELL $PP3ONSHELL NOUN) 
(DEFPROP $TRUE_GF_XX3 %TRUE_GF_XX3 VERB) 
(MDEFPROP $TRUE_GF_XX3
    ((LAMBDA) ((MLIST) $R $S) (($NUM_XX3 ARRAY) $R $S)) MEXPR) 
(DEFPROP $TRUE_GF_XX3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_GF_XX3) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_GF_XX3 $TRUE_GF_XX3 NOUN) 
(DEFPROP $GF_XX3 %GF_XX3 VERB) 
(MDEFPROP $GF_XX3
    ((LAMBDA) ((MLIST) $M $N)
     ((MCOND) ((MEQUAL) $M 1.) |$x1| T
      ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
       ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
        |$x3|))))
    MEXPR) 
(DEFPROP $GF_XX3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($GF_XX3) $M $N) $FUNCTIONS) 
(DEFPROP %GF_XX3 $GF_XX3 NOUN) 
(DSKSETQ $COMPUTE_PP4 '$COMPUTE_PP4) 
(DEFPROP $COMPUTE_PP4 %COMPUTE_PP4 VERB) 
(MDEFPROP $COMPUTE_PP4
    ((LAMBDA) ((MLIST) ((MLIST) |$n|))
     ((MPROG)
      ((MDO) $M 1. NIL NIL |$nn| NIL
       ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
        ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))) $AP)))
      ((MSETQ) |$Mu|
       ((MPLUS)
        ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
        ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Ms|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Mt|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
       (($RATSIMP)
        ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
         ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
          ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
      ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Ms|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Mt|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
       (($RATSIMP)
        ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
         ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.) ((MMINUS) 2.)
          ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))
    MEXPR) 
(DEFPROP $COMPUTE_PP4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_PP4) ((MLIST) |$n|)) $FUNCTIONS) 
(MDEFPROP $COMPUTE_PP4 T MLEXPRP) 
(DEFPROP %COMPUTE_PP4 $COMPUTE_PP4 NOUN) 
(DEFPROP $PP4ONSHELL %PP4ONSHELL VERB) 
(MDEFPROP $PP4ONSHELL
    ((LAMBDA) ((MLIST) $M $N) (($NUM_PP4 ARRAY) $M $N)) MEXPR) 
(DEFPROP $PP4ONSHELL $ANY FUNCTION-MODE) 
(ADD2LNC '(($PP4ONSHELL) $M $N) $FUNCTIONS) 
(DEFPROP %PP4ONSHELL $PP4ONSHELL NOUN) 
(DEFPROP $COMPUTE_XX4 %COMPUTE_XX4 VERB) 
(MDEFPROP $COMPUTE_XX4
    ((LAMBDA) ((MLIST))
     ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
      (($REMARRAY) $NUM_XX4)
      ((MSETQ) $GF_X_RULES
       ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
      ((MSETQ) $EQ_XX40
       ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
        ((MEQUAL) |$om|
         ((MQUOTIENT)
          ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
           (($XX) 1. 3.))
          (($XX) 2. 4.)))))
      ((MSETQ) $EQ_XX40
       ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
        ((MEQUAL)
         ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.) (($XX) 2. 4.))
         ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
      ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
      ((MSETQ) $SO_X13
       (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
      ((MSETQ) $XX4_LIST
       (($MAKELIST)
        (($MAKELIST)
         ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S)) $S
         ((MPLUS) $R 1.) |$nn|)
        $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
      ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
      ((MSETQ) $XX4_LIST
       (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
      ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
      ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
       (($MAP) ":" ((MLIST) (($LHS) $GFXX0)) ((MLIST) (($RHS) $GFXX0))))
      ((MSETQ) |$dx3_dOM| (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
      ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES)) |$xx4_done|))
    MEXPR) 
(DEFPROP $COMPUTE_XX4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_XX4)) $FUNCTIONS) 
(DEFPROP %COMPUTE_XX4 $COMPUTE_XX4 NOUN) 
(DEFPROP $TRUE_GF_XX4 %TRUE_GF_XX4 VERB) 
(MDEFPROP $TRUE_GF_XX4
    ((LAMBDA) ((MLIST) $R $S) (($NUM_XX4 ARRAY) $R $S)) MEXPR) 
(DEFPROP $TRUE_GF_XX4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_GF_XX4) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_GF_XX4 $TRUE_GF_XX4 NOUN) 
(DEFPROP |$check_cyc_A_234| |%check_cyc_A_234| VERB) 
(MDEFPROP |$check_cyc_A_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
        ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
        ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
        ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
        ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
        ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
        ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
        ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
        ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
        ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
        ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
        ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_cyc_A_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_cyc_A_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_cyc_A_234| |$check_cyc_A_234| NOUN) 
(DEFPROP |$cyc_A_234| |%cyc_A_234| VERB) 
(MDEFPROP |$cyc_A_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
        ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
        ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$cyc_A_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$cyc_A_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%cyc_A_234| |$cyc_A_234| NOUN) 
(DEFPROP |$check_cyc_gfA_234| |%check_cyc_gfA_234| VERB) 
(MDEFPROP |$check_cyc_gfA_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
        ((MEQUAL) |$om| ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_cyc_gfA_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_cyc_gfA_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_cyc_gfA_234| |$check_cyc_gfA_234| NOUN) 
(DEFPROP |$cyc_gfA_234| |%cyc_gfA_234| VERB) 
(MDEFPROP |$cyc_gfA_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST)
        ((MEQUAL) |$om| ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
       $AMP00)))
    MEXPR) 
(DEFPROP |$cyc_gfA_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$cyc_gfA_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%cyc_gfA_234| |$cyc_gfA_234| NOUN) 
(DEFPROP |$check_swap_A_23| |%check_swap_A_23| VERB) 
(MDEFPROP |$check_swap_A_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
        ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_swap_A_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_swap_A_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_swap_A_23| |$check_swap_A_23| NOUN) 
(DEFPROP |$swap_A_23| |%swap_A_23| VERB) 
(MDEFPROP |$swap_A_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
        ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$swap_A_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$swap_A_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%swap_A_23| |$swap_A_23| NOUN) 
(DEFPROP |$swap_gfA_23| |%swap_gfA_23| VERB) 
(MDEFPROP |$swap_gfA_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE) ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$swap_gfA_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$swap_gfA_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%swap_gfA_23| |$swap_gfA_23| NOUN) 
(DEFPROP $TEST_MEASURE %TEST_MEASURE VERB) 
(MDEFPROP $TEST_MEASURE
    ((LAMBDA) ((MLIST) |$l1| |$l2| |$l3| |$l4|)
     ((MPROG) ((MSETQ) |$nn| 4.)
      (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
      ((MSETQ) $GH_00
       ((MQUOTIENT) 1.
        ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
      ((MSETQ) |$tttt_00|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
           ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
           ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
      ((MSETQ) |$tttt_00|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
      ((MSETQ) $GH_0P
       (($FACTOR)
        (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) (($XX) 1. 2.)
          ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.)) (($XX) 1. 3.)
           (($XX) 2. 4.))))))
      ((MSETQ) |$TTTT_0p|
       (($FACTOR)
        (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) (($XX) 1. 2.)
          ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.)) (($XX) 1. 3.)
           (($XX) 2. 4.))))))
      ((MSETQ) |$TTTT_pp|
       (($FACTOR)
        (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.))))
      ((MSETQ) |$gh_TTT0|
       (($FACTOR)
        (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
         ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTT|
       (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))
    MEXPR) 
(DEFPROP $TEST_MEASURE $ANY FUNCTION-MODE) 
(ADD2LNC '(($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|) $FUNCTIONS) 
(DEFPROP %TEST_MEASURE $TEST_MEASURE NOUN) 
(DEFPROP $ORDERXX %ORDERXX VERB) 
(MDEFPROP $ORDERXX
    ((LAMBDA) ((MLIST) $R $S)
     ((MCOND) ((MEQUAL) $R $S) 0. T
      ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
       ((MMINUS) (($XX) $S $R)))))
    MEXPR) 
(DEFPROP $ORDERXX $ANY FUNCTION-MODE) 
(ADD2LNC '(($ORDERXX) $R $S) $FUNCTIONS) 
(DEFPROP %ORDERXX $ORDERXX NOUN) 
(DEFPROP $ORDERPP %ORDERPP VERB) 
(MDEFPROP $ORDERPP
    ((LAMBDA) ((MLIST) $R $S)
     ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))
    MEXPR) 
(DEFPROP $ORDERPP $ANY FUNCTION-MODE) 
(ADD2LNC '(($ORDERPP) $R $S) $FUNCTIONS) 
(DEFPROP %ORDERPP $ORDERPP NOUN) 
(DEFPROP $TRUE_KK %TRUE_KK VERB) 
(MDEFPROP $TRUE_KK
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))
    MEXPR) 
(DEFPROP $TRUE_KK $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_KK) $R $M $S $N) $FUNCTIONS) 
(DEFPROP %TRUE_KK $TRUE_KK NOUN) 
(DEFPROP |$true_Skk| |%true_Skk| VERB) 
(MDEFPROP |$true_Skk|
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
      (($SUM)
       ((MTIMES) (($ORDERPP) $T $S) ((MEXPT) (($ORDERXX) $R $T) $M)) $T
       1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_Skk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_Skk|) $R $M $S $N) $FUNCTIONS) 
(DEFPROP |%true_Skk| |$true_Skk| NOUN) 
(DEFPROP |$true_kSk| |%true_kSk| VERB) 
(MDEFPROP |$true_kSk|
    ((LAMBDA) ((MLIST) $S $N $R $M)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
      (($SUM)
       ((MTIMES) (($ORDERPP) $T $S) ((MEXPT) (($ORDERXX) $R $T) $M)) $T
       1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_kSk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_kSk|) $S $N $R $M) $FUNCTIONS) 
(DEFPROP |%true_kSk| |$true_kSk| NOUN) 
(DEFPROP |$true_SkSk| |%true_SkSk| VERB) 
(MDEFPROP |$true_SkSk|
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
      (($SUM)
       (($SUM)
        ((MTIMES) (($ORDERPP) $T $U) ((MEXPT) (($ORDERXX) $R $T) $M)
         ((MEXPT) (($ORDERXX) $S $U) $N))
        $T 1. |$nn|)
       $U 1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_SkSk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_SkSk|) $R $M $S $N) $FUNCTIONS) 
(DEFPROP |%true_SkSk| |$true_SkSk| NOUN) 
(DEFPROP $FROM_STATE_TO_ADDEND_LIST %FROM_STATE_TO_ADDEND_LIST VERB) 
(MDEFPROP $FROM_STATE_TO_ADDEND_LIST
    ((LAMBDA) ((MLIST) $STATE0)
     ((MPROG)
      ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T $FALSE)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
       ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
      ((MSETQ) $LIST0
       (($MAKELIST) (($INPART) $STATE0 $T) $T 1. (($LENGTH) $STATE0)))
      ((MRETURN) $LIST0)))
    MEXPR) 
(DEFPROP $FROM_STATE_TO_ADDEND_LIST $ANY FUNCTION-MODE) 
(ADD2LNC '(($FROM_STATE_TO_ADDEND_LIST) $STATE0) $FUNCTIONS) 
(DEFPROP %FROM_STATE_TO_ADDEND_LIST $FROM_STATE_TO_ADDEND_LIST NOUN) 
(DEFPROP $EXTRACT_AND_NORMALIZE_COEFFS %EXTRACT_AND_NORMALIZE_COEFFS
         VERB) 
(MDEFPROP $EXTRACT_AND_NORMALIZE_COEFFS
    ((LAMBDA) ((MLIST) $LIST_OF_LISTS_OF_SUBSTATES0)
     ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
      ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
       ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
        ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
         ((MPROGN) ((MSETQ) $S00 $S0)
          ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
           ((MPROGN) ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
            ((MCOND) ((MGREATERP) $POW0 0.)
             ((MSETQ) $S00
              ((MTIMES)
               ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
               ((MEXPT)
                ((MQUOTIENT) 1.
                 ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                $POW0)))
             T $FALSE)
            ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
            ((MCOND) ((MGREATERP) $POW0 0.)
             ((MSETQ) $S00
              ((MTIMES)
               ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
               ((MEXPT)
                ((MQUOTIENT) 1.
                 ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                $POW0)))
             T $FALSE)))
          ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
           ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
            ((MPROGN) ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
             ((MCOND) ((MGREATERP) $POW0 0.)
              ((MSETQ) $S00
               ((MTIMES)
                ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                ((MEXPT)
                 ((MQUOTIENT)
                  ((MQUOTIENT) ((MMINUS) 1.)
                   ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                  ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                 $POW0)))
              T $FALSE))))
          ((MCOND)
           ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
            ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
           (($ERROR)
            "extract_and_normalize_coeffs cannot compute normalized coeff from"
            $S0 "left over is" $S00)
           T $FALSE)
          ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
        ((MSETQ) $COEFFS_LIST0 (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
      ((MRETURN) $COEFFS_LIST0)))
    MEXPR) 
(DEFPROP $EXTRACT_AND_NORMALIZE_COEFFS $ANY FUNCTION-MODE) 
(ADD2LNC '(($EXTRACT_AND_NORMALIZE_COEFFS)
           $LIST_OF_LISTS_OF_SUBSTATES0)
         $FUNCTIONS) 
(DEFPROP %EXTRACT_AND_NORMALIZE_COEFFS $EXTRACT_AND_NORMALIZE_COEFFS
         NOUN) 
(DEFPROP |$amplitudeN4V1| |%amplitudeN4V1| VERB) 
(MDEFPROP |$amplitudeN4V1|
    ((LAMBDA) ((MLIST) $STATES_LIST0)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) |$Partials0|
            (($ENDCONS)
             ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4) $LIST_OF_SUBSTATES0
              $PARTIAL_AMP0)
             |$Partials0|))
           ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$amplitudeN4V1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$amplitudeN4V1|) $STATES_LIST0) $FUNCTIONS) 
(DEFPROP |%amplitudeN4V1| |$amplitudeN4V1| NOUN) 
(DEFPROP |$amplitudeN4V1_list| |%amplitudeN4V1_list| VERB) 
(MDEFPROP |$amplitudeN4V1_list|
    ((LAMBDA) ((MLIST) $STATES_LIST0 $CHECKPOINT_SAVE_FILENAME)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MPROGN)
        ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
         ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
          ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
           ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
            (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
             $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
             (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
             (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
             "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
            ((MSETQ) $LIST_OF_SUBSTATES0
             ((MLIST)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
            (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
            ((MSETQ) $SL0
             (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
              $LIST_OF_SUBSTATES0))
            ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
            ((MSETQ) $NAS_LIST0
             (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
            ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
            ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
            ((MSETQ) $ULPS0
             ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
            ((MSETQ) $ULPS_LIST0
             (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
            ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
            ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
            ((MSETQ) $EI0
             (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
            ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
            ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
            (($PRINT)
             "Computed the expression on which we must act with derivatives in"
             ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
            ((MSETQ) $PARTIAL_AMP0
             ((MTIMES)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
               $NA1)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
               $NA2)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
               $NA3)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
               $NA4)
              ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
            ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
            (($PRINT)
             "Taken the derivatives and computed the partial amplitude in"
             ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
              |$Partials0|))
            |$end_3_loops|))))
        (($SAVE)
         (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_" (($STRING) $NA1)
          ".lisp")
         $NA1 $STATES_LIST0 |$Partials0|)
        |$end_na1_loop|))
      ((MRETURN) |$Partials0|)))
    MEXPR) 
(DEFPROP |$amplitudeN4V1_list| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$amplitudeN4V1_list|) $STATES_LIST0
           $CHECKPOINT_SAVE_FILENAME)
         $FUNCTIONS) 
(DEFPROP |%amplitudeN4V1_list| |$amplitudeN4V1_list| NOUN) 
(DEFPROP |$gf_amplitudeN4V1| |%gf_amplitudeN4V1| VERB) 
(MDEFPROP |$gf_amplitudeN4V1|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0
            (($RATSIMP)
             (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)
              ((MEQUAL) $XX $TRUE_GF_XX4))))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V1| |$gf_amplitudeN4V1| NOUN) 
(DEFPROP |$gf_amplitudeN4V2| |%gf_amplitudeN4V2| VERB) 
(MDEFPROP |$gf_amplitudeN4V2|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| |$Mt|))
           ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp the amplitude"
            ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
           ((MSETQ) $MAXNSNT0
            ((MPLUS)
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              (($SUM)
               (($SUM) ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                2. (($LENGTH) (($SL0 ARRAY) $NR0)))
               $NR0 1. |$nn0|))))
           ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
            ((MPROGN)
             ((MSETQ) |$Ms_proj_amp0|
              (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| $NS0))
             ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
              ((MDO) $NT0 0. NIL NIL
               ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
               ((MPROGN)
                (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                 "terms")
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATSIMP)
                  (($EV) |$Mt_Ms_proj_amp0|
                   ((MEQUAL) $XX $TRUE_GF_XX4))))
                ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                 ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                  ((MTIMES) |$Mt_Ms_proj_amp0| ((MEXPT) |$Ms| $NS0)
                   ((MEXPT) |$Mt| $NT0))))))
              T $FALSE)))
           ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude fully gauge fixed in"
            ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp-ed the amplitude in"
            ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6)) "s")
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V2| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V2| |$gf_amplitudeN4V2| NOUN) 
(DEFPROP |$gf_amplitudeN4V2_1| |%gf_amplitudeN4V2_1| VERB) 
(MDEFPROP |$gf_amplitudeN4V2_1|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| |$Mt|))
           ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratexpand the amplitude"
            ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
            "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
            "terms")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
           ((MSETQ) $MAXNSNT0
            ((MPLUS)
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              (($SUM)
               (($SUM) ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                2. (($LENGTH) (($SL0 ARRAY) $NR0)))
               $NR0 1. |$nn0|))))
           ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
            ((MPROGN)
             ((MSETQ) |$Ms_proj_amp0|
              (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| $NS0))
             ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
              ((MDO) $NT0 0. NIL NIL
               ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
               ((MPROGN)
                (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                 "terms")
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATSIMP)
                  (($EV) |$Mt_Ms_proj_amp0|
                   ((MEQUAL) $XX $TRUE_GF_XX4))))
                ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                 ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                  ((MTIMES) |$Mt_Ms_proj_amp0| ((MEXPT) |$Ms| $NS0)
                   ((MEXPT) |$Mt| $NT0))))))
              T $FALSE)))
           ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude fully gauge fixed in"
            ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp-ed the amplitude in"
            ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6)) "s")
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V2_1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V2_1| |$gf_amplitudeN4V2_1| NOUN) 
(DEFPROP |$SetStates| |%SetStates| VERB) 
(MDEFPROP |$SetStates|
    ((LAMBDA) ((MLIST) |$dd0|)
     ((MPROG) ((MSETQ) |$Lev0| 2.)
      ((MSETQ) |$Null2|
       (($EV)
        ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
         ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
         ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
         ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Lev0| 3.)
      ((MSETQ) |$Null3|
       (($EV)
        ((MPLUS)
         ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.) |$dd|)
         ((MMINUS)
          ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.) |$dd|))
         ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
         ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 1.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
         ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 2. 0.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 3.))
         ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$dd| |$dd0|)))
      ((MSETQ) |$Lev0| 4.)
      ((MSETQ) |$S4z|
       ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
        ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 5742. (($P) 2. 2.))
        ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
      ((MSETQ) |$S4m|
       ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
        ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 2268. (($P) 2. 2.))
        ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
        ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$S4r1|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
          (($P) 3. 1.) |$d|)
         ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.) |$d|)
         ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
          (($P) 3. 1.))
         ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 0.) 4.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$S4r2|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.) ((MEXPT) |$d| 2.))
         ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.) ((MEXPT) |$d| 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.) |$d|)
         ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.) |$d|)
         ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 4. 0.))
         ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
         ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
         ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.))
         ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
         ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 2. 1.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 2. 1.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$S4r3|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.) ((MEXPT) |$d| 2.))
         ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.) ((MEXPT) |$d| 2.))
         ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.) |$d|)
         ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 3. 1.))
         ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
         ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.))
         ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4r1|
       (($EV)
        ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
         ((MTIMES) 624. (($P) 3. 1.))
         ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 936. (($P) 2. 2.))
         ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
         ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES)
          ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
           ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
      ((MSETQ) |$Null4r2|
       ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
        ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 4050. (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$Null4g|
       (($EV)
        ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|) 2.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|) 8.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|) 6.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|) 72.)
         ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
         ((MTIMES) 6. (($P) 3. 1.))
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
         ((MTIMES) 3. (($P) 2. 2.))
         ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
         ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
         ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
         ((MQUOTIENT)
          ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)) 6.)
         ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.)) 72.))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4cr|
       ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
        ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$S6m|
       ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
        ((MTIMES) 28320. (($P) 5. 1.))
        ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 82400. (($P) 3. 3.))
        ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
      ((MSETQ) |$S6z|
       ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
        ((MTIMES) 1177320. (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
        ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) 929500. (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
        ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.))
        ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
      ((MSETQ) |$Null6r16|
       ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
        ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
        ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 3074625000. (($P) 3. 3.))
        ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.))
        ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
        ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
      ((MSETQ) |$Null6g|
       (($EV)
        ((MPLUS) ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
         ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
         ((MQUOTIENT) ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
         ((MQUOTIENT)
          ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|)) 4.)
         ((MQUOTIENT) ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|)
          168.)
         ((MQUOTIENT)
          ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.) |$d|)
          280.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
         ((MQUOTIENT) ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
         ((MQUOTIENT)
          ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|)) 3.)
         ((MQUOTIENT)
          ((MMINUS)
           ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
          3.)
         ((MQUOTIENT) ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|)
          378.)
         ((MQUOTIENT)
          ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.) |$d|)
          1260.)
         ((MQUOTIENT)
          ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.) |$d|)
          945.)
         ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|) 4.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|) 4.)
         ((MQUOTIENT) ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|)
          2520.)
         ((MQUOTIENT)
          ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 2. 0.) 2.) |$d|)
          140.)
         ((MQUOTIENT)
          ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.) |$d|)
          252.)
         ((MQUOTIENT) ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|)
          7560.)
         ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.))) 18.)
         ((MTIMES) 110. (($P) 5. 1.))
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
         ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.)) 7.)
         ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.)) 12.)
         ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
         ((MQUOTIENT)
          ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)) 70.)
         ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
         ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.)) 7.)
         ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
         ((MQUOTIENT)
          ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)) 7.)
         ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.)) 54.)
         ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.)) 6.)
         ((MQUOTIENT)
          ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
          1260.)
         ((MQUOTIENT)
          ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)) 3.)
         ((MQUOTIENT)
          ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.))
          3780.)
         ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)) 14.)
         ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
         ((MQUOTIENT)
          ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)) 28.)
         ((MQUOTIENT)
          ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.)) 420.)
         ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.)) 45.)
         ((MQUOTIENT)
          ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 2. 0.) 2.))
          280.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.))
          2.)
         ((MQUOTIENT)
          ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
           (($P) 2. 0.))
          140.)
         ((MQUOTIENT)
          ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)) 630.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 1. 1.) 2.))
          2.)
         ((MQUOTIENT)
          ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.)) 420.)
         ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
          37800.))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Lev0| 8.)
      ((MSETQ) |$S8m1|
       ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
        ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
        ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) 8289945720. (($P) 6. 2.))
        ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
        ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 5. 0.))
        ((MTIMES) 8399122200. (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 1.))
        ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 1.))
        ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 4515839300.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 300059350. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
        ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2066129100.) ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 47098800. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
      ((MSETQ) |$S8m2|
       ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
        ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
        ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) 51399096. (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
        ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
        ((MTIMES) 46431000. (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 1.))
        ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 1903750. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
      ((MSETQ) |$S8z1|
       ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
        ((MTIMES) 419373360. (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 6188984592. (($P) 5. 3.))
        ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 20048000. (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 8144150. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 2.))
        ((MTIMES) 23738400. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
      ((MSETQ) |$S8z2|
       ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
        ((MTIMES) 359941680. (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 5264441616. (($P) 5. 3.))
        ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 17416000. (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6809950. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 2.))
        ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 2. 2.))
        ((MTIMES) 20437200. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.))))
      ((MSETQ) |$S10z1|
       ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
        ((MTIMES) 94471732800. (($P) 9. 1.))
        ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
        ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 8. 0.))
        ((MTIMES) 1017474393600. (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1805580000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
        ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.) (($P) 6. 0.))
        ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 6. 0.))
        ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) 607282147584. (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 20082748000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 3.))
        ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 36082698000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 23408646912.) ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 5. 0.))
        ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 3.))
        ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 2.))
        ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
        ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 28894320000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 771289485750.) ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
        ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.) (($P) 4. 1.))
        ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
        ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 11311477275. (($P) 1. 1.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 4. 0.))
        ((MTIMES) 612360000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 3.))
        ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
        ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 575909838000.) ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 2.))
        ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 816480000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 2.))
        ((MTIMES) 27552406000. (($P) 2. 0.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 34574400000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 11854080000.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 3. 1.))
        ((MTIMES) 493920000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 40166544600. (($P) 2. 2.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
        ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.) (($P) 2. 2.))))
      ((MSETQ) |$S10z2|
       ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
        ((MTIMES) 65112321600. (($P) 9. 1.))
        ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
        ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 8. 0.))
        ((MTIMES) 690708211200. (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
        ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 2261880000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.) (($P) 6. 0.))
        ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 6. 0.))
        ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) 376838832384. (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
        ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 2.))
        ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 2.))
        ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 11114538000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 24356973312.) ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 5. 0.))
        ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 6161648325.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 14804370000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1210524000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 6667920000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 359389840950.) ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
        ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.) (($P) 4. 1.))
        ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 1210524000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 3.))
        ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 338354074800.) ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 2.))
        ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
        ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 16134720000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) 18276010200. (($P) 2. 2.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 493920000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))))
      ((MSETQ) |$S103z|
       ((MPLUS) ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
        ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
        ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) 36360611332200. (($P) 8. 2.))
        ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 8. 0.))
        ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1631223468000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) 372093476932800. (($P) 6. 4.))
        ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 6. 2.))
        ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
         (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 540966535200.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 6. 0.))
        ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 1170019452000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 2.))
        ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 5. 1.))
        ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 4662858416400.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 66919708800.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 5. 0.))
        ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.) (($P) 5. 0.))
        ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 66919708800.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 805050582525.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 4.))
        ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 9453628800.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 4. 3.))
        ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 4. 2.))
        ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 40416163200.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 237200140800.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 112702665600.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
         (($P) 4. 1.))
        ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 4. 1.))
        ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 161245123200.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 4. 1.))
        ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 232452259200. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 324362765475. (($P) 1. 1.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 811066032000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 7740984220200.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 3.))
        ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 185345126400.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 430303104000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 3. 3.))
        ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 3. 3.))
        ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 437098032000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) 296415302400. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 2.))
        ((MTIMES) 37933056000. (($P) 1. 0.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 270273024000.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 552463430400.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 3. 1.))
        ((MTIMES) 300421900800. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
         ((MEXPT) (($P) 3. 0.) 3.))
        ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 441839664000. (($P) 1. 0.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 0.))
        ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 14224896000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 10668672000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 8001504000.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 99574272000.) ((MEXPT) (($P) 1. 1.) 3.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 3.))
        ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 16003008000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 4.))
        ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 0.) 3.))))
      |$states_defined|))
    MEXPR) 
(DEFPROP |$SetStates| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SetStates|) |$dd0|) $FUNCTIONS) 
(DEFPROP |%SetStates| |$SetStates| NOUN) 
(DEFPROP |$SSSSstep0| |%SSSSstep0| VERB) 
(MDEFPROP |$SSSSstep0|
    ((LAMBDA)
     ((MLIST) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4| |$l4|
      |$dd0|)
     ((MPROG) ((MLIST) |$d|)
      ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
      ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
      ((MSETQ) |$Asss|
       ((|$gf_amplitudeN4V2|) ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
        ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
      ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
      (($PRINT) "Step0: amplitude computation time"
       ((MPLUS) $TI1 ((MMINUS) $TI0)))
      ((MRETURN) |$Asss|)))
    MEXPR) 
(DEFPROP |$SSSSstep0| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
           |$l4| |$dd0|)
         $FUNCTIONS) 
(DEFPROP |%SSSSstep0| |$SSSSstep0| NOUN) 
(DEFPROP |$SSSSstep1| |%SSSSstep1| VERB) 
(MDEFPROP |$SSSSstep1| ((LAMBDA) ((MLIST) |$AmpS40|) |$AmpS40|) MEXPR) 
(DEFPROP |$SSSSstep1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SSSSstep1|) |$AmpS40|) $FUNCTIONS) 
(DEFPROP |%SSSSstep1| |$SSSSstep1| NOUN) 
(DEFPROP |$gf_SSSSV3| |%gf_SSSSV3| VERB) 
(MDEFPROP |$gf_SSSSV3|
    ((LAMBDA)
     ((MLIST) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4| |$l4|
      |$dd0|)
     ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
      (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
      ((MSETQ) |$Assss0|
       ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
        |$l4| |$dd0|))
      ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
      ((MSETQ) |$f_Assss|
       (($RATSIMP)
        (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
      (($PRINT) "simplification computation time"
       ((MPLUS) $TI2 ((MMINUS) $TI1)))
      ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
      (($PRINT) "computation times" $TI0 $TI1 $TI2)
      ((MSETQ) $GH_0
       ((MQUOTIENT) 1.
        ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
      ((MSETQ) |$tttt0|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
      ((MSETQ) |$tttt|
       (($FACTOR)
        (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTTT|
       (($FACTOR)
        (($EV) ((MTIMES) $GH_0 |$tttt0|) ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTTT_dx3|
       (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
      (($PRINT) "factors from ghosts and momenta and measure"
       |$gh_TTTT_dx3|)
      ((MSETQ) $FINAL_AMP_DX
       (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
      ((MRETURN)
       ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
        (($FACTOR) |$dx3_dOM|)))))
    MEXPR) 
(DEFPROP |$gf_SSSSV3| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
           |$l4| |$dd0|)
         $FUNCTIONS) 
(DEFPROP |%gf_SSSSV3| |$gf_SSSSV3| NOUN) 
(DSKSETQ $NUM_XX3 '$NUM_XX3) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_XX3) 
(MREMPROP '$NUM_XX3 'ARRAY) 
(MPUTPROP '$NUM_XX3 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2. NIL NIL (((1. 3.) . |$Xi|))
      (((1. 2.) (MTIMES SIMP)
        ((MEXPT SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$Xi|)) -1.)
        |$Xi|)
       ((2. 3.) . 1.)))) 
(ADD2LNC '$NUM_XX3 $ARRAYS) 
(DSKSETQ |$usedLevels0| '|$usedLevels0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$usedLevels0| 'HASHAR) 
(MPUTPROP '|$usedLevels0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MLIST) 8.) ((MLIST) 4.) ((MLIST)) ((MLIST)) |#####|)) 
(ADD2LNC '|$usedLevels0| $ARRAYS) 
(DSKSETQ |$usedLevelsPowers0| '|$usedLevelsPowers0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$usedLevelsPowers0| 'HASHAR) 
(MPUTPROP '|$usedLevelsPowers0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MLIST) 8. 1.) ((MLIST) 4. 1.) ((MLIST)) ((MLIST))
              |#####|)) 
(ADD2LNC '|$usedLevelsPowers0| $ARRAYS) 
(DSKSETQ |$noAlphas0| '|$noAlphas0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$noAlphas0| 'HASHAR) 
(MPUTPROP '|$noAlphas0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA '(|#####| 1. 1. 0. 0. |#####|)) 
(ADD2LNC '|$noAlphas0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$explK0| 'HASHAR) 
(MPUTPROP '|$explK0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MTIMES SIMP) ((|$l| SIMP) 1. 8.) (($L SIMP) 1. 8.))
              ((MTIMES SIMP) ((|$l| SIMP) 2. 4.) (($L SIMP) 2. 4.)) 0.
              0. |#####|)) 
(ADD2LNC '|$explK0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$explD0| 'HASHAR) 
(MPUTPROP '|$explD0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6. 6.) 
(FILLARRAY AAAAA
    '(|#####| |#####| |#####| |#####| |#####| |#####| |#####| |#####|
              ((MTIMES SIMP) (($L SIMP) 1. 8.)
               ((|$ll| SIMP) 1. 8. 2. 4.) (($L SIMP) 2. 4.))
              0. 0. |#####| |#####| |#####| |#####| 0. 0. |#####|
              |#####| |#####| |#####| |#####| 0. |#####| |#####|
              |#####| |#####| |#####| |#####| |#####| |#####| |#####|
              |#####| |#####| |#####| |#####|)) 
(ADD2LNC '|$explD0| $ARRAYS) 
(DSKSETQ |$s| '|$s|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$s|) 
(MREMPROP '|$s| 'ARRAY) 
(MPUTPROP '|$s| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 4. 1. (((4.) (|$k| SIMP) 4.))
      (((1.) (MPLUS SIMP) ((|$k| SIMP) 1.)
        ((MTIMES SIMP) ((|$d| SIMP) 1. 2.) (($X SIMP) 2.))
        ((MTIMES SIMP) ((|$d| SIMP) 1. 3.) (($X SIMP) 3.))
        ((MTIMES SIMP) ((|$d| SIMP) 1. 4.) (($X SIMP) 4.))))
      (((2.) (MPLUS SIMP) ((|$k| SIMP) 2.)
        ((MTIMES SIMP) ((|$d| SIMP) 2. 3.) (($X SIMP) 3.))
        ((MTIMES SIMP) ((|$d| SIMP) 2. 4.) (($X SIMP) 4.))))
      (((3.) (MPLUS SIMP) ((|$k| SIMP) 3.)
        ((MTIMES SIMP) ((|$d| SIMP) 3. 4.) (($X SIMP) 4.)))))) 
(ADD2LNC '|$s| $ARRAYS) 
(DSKSETQ $NUM_PP4 '$NUM_PP4) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_PP4) 
(MREMPROP '$NUM_PP4 'ARRAY) 
(MPUTPROP '$NUM_PP4 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 10. 2.
      (((2. 2.) (RAT SIMP) -3. 2.) ((4. 4.) (RAT SIMP) 1. 2.)) NIL NIL
      NIL NIL NIL
      (((1. 3.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 6. ((MTIMES SIMP) -2. |$Mt|))))
      (((2. 3.) (MTIMES SIMP) ((RAT SIMP) 1. 2.)
        ((MPLUS SIMP) -3. |$Ms| |$Mt|)))
      (((1. 1.) (RAT SIMP) -7. 2.) ((3. 3.) (RAT SIMP) 1. 2.)) NIL NIL
      NIL NIL
      (((1. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 2.)
        ((MPLUS SIMP) -1. |$Ms| |$Mt|)))
      (((2. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 2. ((MTIMES SIMP) -2. |$Mt|))))
      (((1. 2.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 10. ((MTIMES SIMP) -2. |$Ms|)))
       ((3. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))))) 
(ADD2LNC '$NUM_PP4 $ARRAYS) 
(DSKSETQ $NUM_XX4 '$NUM_XX4) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_XX4) 
(MREMPROP '$NUM_XX4 'ARRAY) 
(MPUTPROP '$NUM_XX4 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 6. 2. NIL NIL NIL NIL NIL (((1. 4.) (MEXPT SIMP) |$Xi| -1.))
      (((1. 3.) (MTIMES SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|)
        ((MEXPT SIMP)
         ((MPLUS SIMP) ((MTIMES SIMP) -1. |$Xi|)
          ((MEXPT SIMP RATSIMP) |$Xi| 2.))
         -1.))
       ((2. 4.) . 1.))
      (((1. 2.) (MEXPT SIMP) ((MPLUS SIMP) -1. |$Xi|) -1.)
       ((2. 3.) (MTIMES SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|)
        ((MEXPT SIMP)
         ((MPLUS SIMP) -1. |$om|
          ((MTIMES SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$om|))
           |$Xi|))
         -1.))
       ((3. 4.) (MTIMES SIMP) ((MEXPT SIMP) |$om| -1.)
        ((MEXPT SIMP) |$Xi| -1.) ((MPLUS SIMP) -1. |$om| |$Xi|))))) 
(ADD2LNC '$NUM_XX4 $ARRAYS) 
(DSKSETQ $INFLAG 'T) 
(DSKSETQ $K '$K) 
(DEFPROP $K $ANY MODE) 
(ADD2LNC '$K $PROPS) 
(DSKSETQ |$Mt| '|$Mt|) 
(RESTORE-FACTS '((($KIND) |$Mt| $INTEGER))) 
(ADD2LNC '|$Mt| $PROPS) 
(DEFPROP $R $FIXNUM MODE) 
(ADD2LNC '$R $PROPS) 
(DEFPROP $L0 $FIXNUM MODE) 
(ADD2LNC '$L0 $PROPS) 
(DEFPROP $INR_PQ $FIXNUM MODE) 
(ADD2LNC '$INR_PQ $PROPS) 
(DEFPROP $S $FIXNUM MODE) 
(ADD2LNC '$S $PROPS) 
(DEFPROP $NR $ANY MODE) 
(ADD2LNC '$NR $PROPS) 
(DEFPROP $IP $FIXNUM MODE) 
(ADD2LNC '$IP $PROPS) 
(DEFPROP $IQ $FIXNUM MODE) 
(ADD2LNC '$IQ $PROPS) 
(DEFPROP $NF0 $FIXNUM MODE) 
(ADD2LNC '$NF0 $PROPS) 
(DEFPROP $NT0 $FIXNUM MODE) 
(ADD2LNC '$NT0 $PROPS) 
(DEFPROP $C0 $FIXNUM MODE) 
(ADD2LNC '$C0 $PROPS) 
(DEFPROP $N_PQ $FIXNUM MODE) 
(ADD2LNC '$N_PQ $PROPS) 
(DEFPROP $NR0 $FIXNUM MODE) 
(ADD2LNC '$NR0 $PROPS) 
(DEFPROP $M $FIXNUM MODE) 
(ADD2LNC '$M $PROPS) 
(DEFPROP $N $FIXNUM MODE) 
(ADD2LNC '$N $PROPS) 
(DEFPROP $T $ANY MODE) 
(ADD2LNC '$T $PROPS) 
(DEFPROP $N0 $FIXNUM MODE) 
(ADD2LNC '$N0 $PROPS) 
(DEFPROP $M0 $FIXNUM MODE) 
(ADD2LNC '$M0 $PROPS) 
(DEFPROP $S0 $ANY MODE) 
(ADD2LNC '$S0 $PROPS) 
(DEFPROP $NS0 $ANY MODE) 
(ADD2LNC '$NS0 $PROPS) 
(DEFPROP $NA1 $FIXNUM MODE) 
(ADD2LNC '$NA1 $PROPS) 
(DEFPROP $NA2 $FIXNUM MODE) 
(ADD2LNC '$NA2 $PROPS) 
(DEFPROP $NA3 $FIXNUM MODE) 
(ADD2LNC '$NA3 $PROPS) 
(DEFPROP $NA4 $FIXNUM MODE) 
(ADD2LNC '$NA4 $PROPS) 
(DSKSETQ |$Ms| '|$Ms|) 
(RESTORE-FACTS '((($KIND) |$Ms| $INTEGER))) 
(ADD2LNC '|$Ms| $PROPS) 
(SETQ $LINENUM 105.) 
(SETQ *ALPHABET* (NCONC '(#\_ #\%) *ALPHABET*)) 
(DSKSETQ $CONTEXT '$INITIAL) 
(RESTORE-FACTS '((($KIND) |$Mt| $INTEGER) (($KIND) |$Ms| $INTEGER))) 

==> anc/lisp_results/S8z1S6zTT.lisp <==
;;; -*- Mode: LISP; package:maxima; syntax:common-lisp; -*- 
(in-package :maxima)
(DSKSETQ $%O0 '$DONE) 
(ADDLABEL '$%O0) 
(DSKSETQ $%I1 '(($BATCH) "10_exp_reggeon.v3.mat")) 
(ADDLABEL '$%I1) 
(DSKSETQ $%I2
         '(($DEFINE_VARIABLE) |$expand_reggeon_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I2) 
(DSKSETQ $%O2 'NIL) 
(ADDLABEL '$%O2) 
(DSKSETQ $%I3 '(($DEFINE_VARIABLE) |$dbg_all_terms| NIL $BOOLEAN)) 
(ADDLABEL '$%I3) 
(DSKSETQ $%O3 'NIL) 
(ADDLABEL '$%O3) 
(DSKSETQ $%I4 '(($DEFINE_VARIABLE) |$dbg_compute_levels| NIL $BOOLEAN)) 
(ADDLABEL '$%I4) 
(DSKSETQ $%O4 'NIL) 
(ADDLABEL '$%O4) 
(DSKSETQ $%I5 '(($DEFINE_VARIABLE) |$nn| 0. $INTEGER)) 
(ADDLABEL '$%I5) 
(DSKSETQ $%O5 '0.) 
(ADDLABEL '$%O5) 
(DSKSETQ $%I6 '(($KILL) |$nn|)) 
(ADDLABEL '$%I6) 
(DSKSETQ $%O6 '$DONE) 
(ADDLABEL '$%O6) 
(DSKSETQ $%I7
         '((MDEFINE) (($SET_NUMBER_OF_PARTICLE) |$nn0|)
           ((MPROG) ((MSETQ) |$nn| |$nn0|)
            (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.)
             ((MPLUS) |$nn0| 1.))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MSETQ) ((|$s| ARRAY) $R)
              ((MPLUS) ((|$k|) $R)
               (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S
                ((MPLUS) $R 1.) |$nn0|))))))) 
(ADDLABEL '$%I7) 
(DSKSETQ $%O7
         '((MDEFINE SIMP) (($SET_NUMBER_OF_PARTICLE) |$nn0|)
           ((MPROG) ((MSETQ) |$nn| |$nn0|)
            (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.)
             ((MPLUS) |$nn0| 1.))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MSETQ) ((|$s| ARRAY) $R)
              ((MPLUS) ((|$k|) $R)
               (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S
                ((MPLUS) $R 1.) |$nn0|))))))) 
(ADDLABEL '$%O7) 
(DSKSETQ $%I8
         '((MDEFINE) (($NOTZERO) $X)
           ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))) 
(ADDLABEL '$%I8) 
(DSKSETQ $%O8
         '((MDEFINE SIMP) (($NOTZERO) $X)
           ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))) 
(ADDLABEL '$%O8) 
(DSKSETQ $%I9
         '((MDEFINE)
           ((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
              ((MSETQ) $POW0
               ((MTIMES) 2.
                (($SUM)
                 (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0
                  $MAX_USED_LEVEL0)
                 $L0 2. $MAX_USED_LEVEL0)))
              ((MSETQ) $POW0
               ((MPLUS) $POW0
                (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2.
                 $MAX_USED_LEVEL0)))
              ((MCOND) |$dbg_compute_levels|
               (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T
               $FALSE)
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
            ((MRETURN) |$noAlphas0|)))) 
(ADDLABEL '$%I9) 
(DSKSETQ $%O9
         '((MDEFINE SIMP)
           ((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
              ((MSETQ) $POW0
               ((MTIMES) 2.
                (($SUM)
                 (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0
                  $MAX_USED_LEVEL0)
                 $L0 2. $MAX_USED_LEVEL0)))
              ((MSETQ) $POW0
               ((MPLUS) $POW0
                (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2.
                 $MAX_USED_LEVEL0)))
              ((MCOND) |$dbg_compute_levels|
               (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T
               $FALSE)
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
            ((MRETURN) |$noAlphas0|)))) 
(ADDLABEL '$%O9) 
(DSKSETQ $%I10
         '((MDEFINE)
           ((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevels0| ARRAY) $R)
                  (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
                   ((|$usedLevels0| ARRAY) $R)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevels0|)))) 
(ADDLABEL '$%I10) 
(DSKSETQ $%O10
         '((MDEFINE SIMP)
           ((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevels0| ARRAY) $R)
                  (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
                   ((|$usedLevels0| ARRAY) $R)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevels0|)))) 
(ADDLABEL '$%O10) 
(DSKSETQ $%I11
         '((MDEFINE)
           ((|$compute_levels_and_powers_used_no_zmV1|)
            $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
                  (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
                   ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevelsPowers0|)))) 
(ADDLABEL '$%I11) 
(DSKSETQ $%O11
         '((MDEFINE SIMP)
           ((|$compute_levels_and_powers_used_no_zmV1|)
            $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
                  (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
                   ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevelsPowers0|)))) 
(ADDLABEL '$%O11) 
(DSKSETQ $%I12
         '((MDEFINE) ((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
            ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
              ((MSETQ) |$Nlus0|
               (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
              ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
               ((MPROGN)
                ((MSETQ) $NR_PQ
                 ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R)
                  $INR_PQ))
                ((MSETQ) ((|$explK0| ARRAY) $R)
                 ((MPLUS) ((|$explK0| ARRAY) $R)
                  ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
              ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
               ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
              |$end_r_loop|))
            ((MRETURN) |$Ks_rules0|)))) 
(ADDLABEL '$%I12) 
(DSKSETQ $%O12
         '((MDEFINE SIMP) ((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
            ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
              ((MSETQ) |$Nlus0|
               (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
              ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
               ((MPROGN)
                ((MSETQ) $NR_PQ
                 ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R)
                  $INR_PQ))
                ((MSETQ) ((|$explK0| ARRAY) $R)
                 ((MPLUS) ((|$explK0| ARRAY) $R)
                  ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
              ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
               ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
              |$end_r_loop|))
            ((MRETURN) |$Ks_rules0|)))) 
(ADDLABEL '$%O12) 
(DSKSETQ $%I13
         '((MDEFINE) ((|$compute_Ds|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
            ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
             ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
              ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
               ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
                ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL
                 NIL NIL
                 ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL
                  NIL NIL NIL
                  ((MSETQ) ((|$explD0| ARRAY) $R $S)
                   ((MPLUS) ((|$explD0| ARRAY) $R $S)
                    ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
                     ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
                ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
                 (($ENDCONS)
                  ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
                  ((|$Ds_rules0| ARRAY) $R)))
                |$end_s_loop|))
              |$end_r_loop|))
            ((MRETURN) |$Ds_rules0|)))) 
(ADDLABEL '$%I13) 
(DSKSETQ $%O13
         '((MDEFINE SIMP) ((|$compute_Ds|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
            ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
             ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
              ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
               ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
                ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL
                 NIL NIL
                 ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL
                  NIL NIL NIL
                  ((MSETQ) ((|$explD0| ARRAY) $R $S)
                   ((MPLUS) ((|$explD0| ARRAY) $R $S)
                    ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
                     ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
                ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
                 (($ENDCONS)
                  ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
                  ((|$Ds_rules0| ARRAY) $R)))
                |$end_s_loop|))
              |$end_r_loop|))
            ((MRETURN) |$Ds_rules0|)))) 
(ADDLABEL '$%O13) 
(DSKSETQ $%I14
         '((MDEFINE) (($WICK) |$list_Nr0|)
           ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
            ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
            ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
            ((MSETQ) $WICK00
             ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
              ((MFACTORIAL) |$Nr0|)))
            ((MDO) $R 2. NIL NIL |$nn0| NIL
             ((MPROGN) ((MSETQ) $WICK0 0.)
              ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
              ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
                ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
                 ((MSETQ) $WICK0
                  ((MPLUS) $WICK0
                   ((MTIMES)
                    ((MQUOTIENT) 1.
                     ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
                    $CO0
                    ((MEXPT) ((|$s| ARRAY) $R)
                     ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
                 T $FALSE)))
              ((MSETQ) $WICK00 $WICK0)))
            ((MRETURN) $WICK00)))) 
(ADDLABEL '$%I14) 
(DSKSETQ $%O14
         '((MDEFINE SIMP) (($WICK) |$list_Nr0|)
           ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
            ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
            ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
            ((MSETQ) $WICK00
             ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
              ((MFACTORIAL) |$Nr0|)))
            ((MDO) $R 2. NIL NIL |$nn0| NIL
             ((MPROGN) ((MSETQ) $WICK0 0.)
              ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
              ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
                ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
                 ((MSETQ) $WICK0
                  ((MPLUS) $WICK0
                   ((MTIMES)
                    ((MQUOTIENT) 1.
                     ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
                    $CO0
                    ((MEXPT) ((|$s| ARRAY) $R)
                     ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
                 T $FALSE)))
              ((MSETQ) $WICK00 $WICK0)))
            ((MRETURN) $WICK00)))) 
(ADDLABEL '$%O14) 
(DSKSETQ $%I15
         '((MDEFINE)
           (($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
            |$Ds_rules0|)
           ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
            (($PRINT) "in computing 'Z' (do_all_term)")
            ((MSETQ) $EXPL_INT0 $INT0)
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN)
              ((MCOND) |$dbg_all_terms|
               (($PRINT)
                "in computing 'Z' (do_all_term) doing all terms for particle"
                $R)
               T $FALSE)
              ((MSETQ) $EXPL_INT0
               (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
                ((|$Ds_rules0| ARRAY) $R)))
              ((MSETQ) $NLEVELS0
               (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
              ((MCOND) |$dbg_all_terms|
               (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
              ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) " project to"
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  "^"
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.)))
                 T $FALSE)
                ((MSETQ) $EXPL_INT0
                 (($RATCOEF) $EXPL_INT0
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.))))
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
            ((MRETURN) $EXPL_INT0)))) 
(ADDLABEL '$%I15) 
(DSKSETQ $%O15
         '((MDEFINE SIMP)
           (($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
            |$Ds_rules0|)
           ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
            (($PRINT) "in computing 'Z' (do_all_term)")
            ((MSETQ) $EXPL_INT0 $INT0)
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN)
              ((MCOND) |$dbg_all_terms|
               (($PRINT)
                "in computing 'Z' (do_all_term) doing all terms for particle"
                $R)
               T $FALSE)
              ((MSETQ) $EXPL_INT0
               (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
                ((|$Ds_rules0| ARRAY) $R)))
              ((MSETQ) $NLEVELS0
               (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
              ((MCOND) |$dbg_all_terms|
               (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
              ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) " project to"
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  "^"
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.)))
                 T $FALSE)
                ((MSETQ) $EXPL_INT0
                 (($RATCOEF) $EXPL_INT0
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.))))
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
            ((MRETURN) $EXPL_INT0)))) 
(ADDLABEL '$%O15) 
(DSKSETQ $%I16
         '((MDEFINE) (($STATE2MATRIX) $STATE0 |$MaxLevel0|)
           ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
            ((MSETQ) $MAT0
             (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
              ((MPLUS) |$MaxLevel0| 1.)))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
                (($HIPOW) $STATE0 (($P) $IP $IQ)))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                ((MPLUS)
                 (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                 (($HIPOW) $STATE0 (($P) $IP $IQ))))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
            ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
             (($ERROR) "In state2matrix missing some contributions in"
              $STATE0 "since we are left with" $STATE00
              "after analysis")
             T $FALSE)
            ((MRETURN) (($COPYMATRIX) $MAT0))))) 
(ADDLABEL '$%I16) 
(DSKSETQ $%O16
         '((MDEFINE SIMP) (($STATE2MATRIX) $STATE0 |$MaxLevel0|)
           ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
            ((MSETQ) $MAT0
             (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
              ((MPLUS) |$MaxLevel0| 1.)))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
                (($HIPOW) $STATE0 (($P) $IP $IQ)))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                ((MPLUS)
                 (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                 (($HIPOW) $STATE0 (($P) $IP $IQ))))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
            ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
             (($ERROR) "In state2matrix missing some contributions in"
              $STATE0 "since we are left with" $STATE00
              "after analysis")
             T $FALSE)
            ((MRETURN) (($COPYMATRIX) $MAT0))))) 
(ADDLABEL '$%O16) 
(DSKSETQ $%I17 '((MSETQ) |$expand_reggeon_loaded| T)) 
(ADDLABEL '$%I17) 
(DSKSETQ $%O17 'T) 
(ADDLABEL '$%O17) 
(DSKSETQ $%O18
         '"/home/igor/tex/DDF_interactions/maxima.cov/SSTT/10_exp_reggeon.v3.mat") 
(ADDLABEL '$%O18) 
(DSKSETQ $%I19
         '((MCOND) ((MNOT) |$expand_reggeon_loaded|)
           (($ERROR) "Cannot batch 10_exp_reggeon") T $FALSE)) 
(ADDLABEL '$%I19) 
(DSKSETQ $%O19 'NIL) 
(ADDLABEL '$%O19) 
(DSKSETQ $%I20 '(($BATCH) "20_der.v2.mat")) 
(ADDLABEL '$%I20) 
(DSKSETQ $%I21
         '(($DEFINE_VARIABLE) |$derivatives_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I21) 
(DSKSETQ $%O21 'NIL) 
(ADDLABEL '$%O21) 
(DSKSETQ $%I22 '(($DEFINE_VARIABLE) |$dbg_wrt_lambda| NIL $BOOLEAN)) 
(ADDLABEL '$%I22) 
(DSKSETQ $%O22 'NIL) 
(ADDLABEL '$%O22) 
(DSKSETQ $%I23 '(($DEFINE_VARIABLE) |$dbg_wrt_pair| NIL $BOOLEAN)) 
(ADDLABEL '$%I23) 
(DSKSETQ $%O23 'NIL) 
(ADDLABEL '$%O23) 
(DSKSETQ $%I24 '(($DEFINE_VARIABLE) |$dbg_wrt_states| NIL $BOOLEAN)) 
(ADDLABEL '$%I24) 
(DSKSETQ $%O24 'NIL) 
(ADDLABEL '$%O24) 
(DSKSETQ $%I25 '(($DEFINE_VARIABLE) |$dbg_wrt_contract| NIL $BOOLEAN)) 
(ADDLABEL '$%I25) 
(DSKSETQ $%O25 'NIL) 
(ADDLABEL '$%O25) 
(DSKSETQ $%I26 '(($DEFINE_VARIABLE) |$dbg_scalars| NIL $BOOLEAN)) 
(ADDLABEL '$%I26) 
(DSKSETQ $%O26 'NIL) 
(ADDLABEL '$%O26) 
(DSKSETQ $%I27 '((MSETQ) $INFLAG T)) 
(ADDLABEL '$%I27) 
(DSKSETQ $%O27 'T) 
(ADDLABEL '$%O27) 
(DSKSETQ $%I28 '((MSETQ) |$NIused| 0.)) 
(ADDLABEL '$%I28) 
(DSKSETQ $%O28 '0.) 
(ADDLABEL '$%O28) 
(DSKSETQ $%I29 '((MSETQ) |$objects_with_index| ((MLIST) $LA |$Sk| $K))) 
(ADDLABEL '$%I29) 
(DSKSETQ $%O29 '((MLIST SIMP) $LA |$Sk| $K)) 
(ADDLABEL '$%O29) 
(DSKSETQ $%I30
         '((MDEFINE)
           ((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
            $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LAK)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$laSk|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $KLA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$Skla|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I30) 
(DSKSETQ $%O30
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
            $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LAK)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$laSk|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $KLA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$Skla|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O30) 
(DSKSETQ $%I31
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $NPOW0 1.)
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LAK)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$laSk|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_lambda_other|)
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $KLA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$Skla|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_other_la|)
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I31) 
(DSKSETQ $%O31
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $NPOW0 1.)
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LAK)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$laSk|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_lambda_other|)
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $KLA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$Skla|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_other_la|)
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O31) 
(DSKSETQ $%I32
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
            $TERM0)
           ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
            ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
            ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.))
            ((MSETQ) $DER0 0.)
            ((MCOND) ((MGREATERP) $LEVEL10 0.)
             ((MSETQ) $DER00
              (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0|
               $TERM0))
             T
             ((MSETQ) $DER00
              ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
            ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
            ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
             ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
              ((MDO) $NT0 1. NIL NIL $LDER00 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_pair|
                 (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
                  "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
                 T $FALSE)
                ((MSETQ) $TMP_DER0
                 (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                  (($INPART) $DER00 $NT0)))
                ((MSETQ) $DER0
                 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
             T
             ((MPROGN)
              ((MCOND) |$dbg_wrt_pair|
               (($PRINT) "    SINGLE term: take der of" $DER00
                "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
               T $FALSE)
              ((MSETQ) $DER0
               (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                $DER00))))
            ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I32) 
(DSKSETQ $%O32
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
            $TERM0)
           ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
            ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
            ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.))
            ((MSETQ) $DER0 0.)
            ((MCOND) ((MGREATERP) $LEVEL10 0.)
             ((MSETQ) $DER00
              (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0|
               $TERM0))
             T
             ((MSETQ) $DER00
              ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
            ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
            ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
             ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
              ((MDO) $NT0 1. NIL NIL $LDER00 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_pair|
                 (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
                  "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
                 T $FALSE)
                ((MSETQ) $TMP_DER0
                 (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                  (($INPART) $DER00 $NT0)))
                ((MSETQ) $DER0
                 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
             T
             ((MPROGN)
              ((MCOND) |$dbg_wrt_pair|
               (($PRINT) "    SINGLE term: take der of" $DER00
                "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
               T $FALSE)
              ((MSETQ) $DER0
               (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                $DER00))))
            ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O32) 
(DSKSETQ $%I33
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
            $TERM0)
           ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
            ((MSETQ) $MAX_USED_LEVEL0
             (($LENGTH) $ONE_STATE_IN_MATRIX0))
            ((MSETQ) |$Der0| $TERM0)
            ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
             ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
              ((MCOND)
               ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
               ((MPROGN)
                ((MDO) $N_PQ 1. NIL NIL
                 (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
                 ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
                  ((MCOND)
                   (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
                   ((MPROGN)
                    ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
                     ((MSETQ) |$tmp_Der0|
                      ((MPLUS) |$tmp_Der0|
                       (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                        ((MPLUS) $L0 ((MMINUS) 1.))
                        ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
                    ((MSETQ) |$Der0| |$tmp_Der0|))
                   T
                   ((MSETQ) |$Der0|
                    (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                     ((MPLUS) $L0 ((MMINUS) 1.))
                     ((MPLUS) $C0 ((MMINUS) 1.)) |$Der0|)))))
                |$end_loop_c0|)
               T $FALSE)))
            ((MRETURN) |$Der0|)))) 
(ADDLABEL '$%I33) 
(DSKSETQ $%O33
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
            $TERM0)
           ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
            ((MSETQ) $MAX_USED_LEVEL0
             (($LENGTH) $ONE_STATE_IN_MATRIX0))
            ((MSETQ) |$Der0| $TERM0)
            ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
             ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
              ((MCOND)
               ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
               ((MPROGN)
                ((MDO) $N_PQ 1. NIL NIL
                 (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
                 ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
                  ((MCOND)
                   (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
                   ((MPROGN)
                    ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
                     ((MSETQ) |$tmp_Der0|
                      ((MPLUS) |$tmp_Der0|
                       (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                        ((MPLUS) $L0 ((MMINUS) 1.))
                        ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
                    ((MSETQ) |$Der0| |$tmp_Der0|))
                   T
                   ((MSETQ) |$Der0|
                    (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                     ((MPLUS) $L0 ((MMINUS) 1.))
                     ((MPLUS) $C0 ((MMINUS) 1.)) |$Der0|)))))
                |$end_loop_c0|)
               T $FALSE)))
            ((MRETURN) |$Der0|)))) 
(ADDLABEL '$%O33) 
(DSKSETQ $%I34
         '((MDEFINE)
           ((|$take_derivative_wrt_scalar_stateSV1|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
            ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
              ((MPROGN)
               ((MCOND) |$dbg_scalars|
                (($PRINT) "nr0=" $NR0 "out of"
                 (($LENGTH) $SCALARS_IN_MATRIX0))
                T $FALSE)
               ((MSETQ) |$tmp_DER0| 0.)
               ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
                ((MPROGN)
                 (($PRINT) "before length(DER0) is"
                  (($LENGTH) |$der0|))
                 ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
                  ((MSETQ) |$tmp_DER0|
                   ((MPLUS) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
                 ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
                T
                ((MPROGN)
                 ((MCOND) |$dbg_scalars|
                  (($PRINT) "SINGLE term " |$der0| "derivative wrt r="
                   $NR0 "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0)
                   "with nr=" $NR0)
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)))
              T $FALSE))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%I34) 
(DSKSETQ $%O34
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_scalar_stateSV1|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
            ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
              ((MPROGN)
               ((MCOND) |$dbg_scalars|
                (($PRINT) "nr0=" $NR0 "out of"
                 (($LENGTH) $SCALARS_IN_MATRIX0))
                T $FALSE)
               ((MSETQ) |$tmp_DER0| 0.)
               ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
                ((MPROGN)
                 (($PRINT) "before length(DER0) is"
                  (($LENGTH) |$der0|))
                 ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
                  ((MSETQ) |$tmp_DER0|
                   ((MPLUS) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
                 ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
                T
                ((MPROGN)
                 ((MCOND) |$dbg_scalars|
                  (($PRINT) "SINGLE term " |$der0| "derivative wrt r="
                   $NR0 "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0)
                   "with nr=" $NR0)
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)))
              T $FALSE))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%O34) 
(DSKSETQ $%I35
         '((MDEFINE)
           ((|$take_derivative_wrt_scalar_stateSV2|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
            ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
             ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
              (($PRINT)
               "in take_derivative_wrt_scalar_stateSV2 acting on" $LT0
               "terms")
              ((MDO) $NT0 1. NIL NIL $LT0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_states|
                 (($PRINT)
                  "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                  $NT0 "out of" $LT0 "now there are"
                  ((MCOND) ((MNOT) (($NUMBERP) |$der0|))
                   (($LENGTH) |$der0|) T 0.)
                  "terms")
                 T
                 ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                   $NT0 "(step 100) out of" $LT0)
                  T $FALSE))
                ((MSETQ) |$NIused| 0.)
                ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
                ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
                 NIL
                 ((MCOND)
                  ((MNOT)
                   ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                  ((MPROGN)
                   ((MSETQ) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
                   |$end_nr_loop|)
                  T $FALSE))
                ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
                |$end_t0_loop|)))
             T
             ((MPROGN) ((MSETQ) |$der0| $TERM0)
              ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
               NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                ((MPROGN)
                 ((MCOND) |$dbg_wrt_states|
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
                   |$der0| "derivative wrt r=" $NR0 "and"
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)
                T $FALSE))))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%I35) 
(DSKSETQ $%O35
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_scalar_stateSV2|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
            ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
             ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
              (($PRINT)
               "in take_derivative_wrt_scalar_stateSV2 acting on" $LT0
               "terms")
              ((MDO) $NT0 1. NIL NIL $LT0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_states|
                 (($PRINT)
                  "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                  $NT0 "out of" $LT0 "now there are"
                  ((MCOND) ((MNOT) (($NUMBERP) |$der0|))
                   (($LENGTH) |$der0|) T 0.)
                  "terms")
                 T
                 ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                   $NT0 "(step 100) out of" $LT0)
                  T $FALSE))
                ((MSETQ) |$NIused| 0.)
                ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
                ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
                 NIL
                 ((MCOND)
                  ((MNOT)
                   ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                  ((MPROGN)
                   ((MSETQ) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
                   |$end_nr_loop|)
                  T $FALSE))
                ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
                |$end_t0_loop|)))
             T
             ((MPROGN) ((MSETQ) |$der0| $TERM0)
              ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
               NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                ((MPROGN)
                 ((MCOND) |$dbg_wrt_states|
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
                   |$der0| "derivative wrt r=" $NR0 "and"
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)
                T $FALSE))))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%O35) 
(DSKSETQ $%I36
         '((MDEFINE) (($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0)
           ((MPROG)
            ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0
             $NPOW0 $OP0 $IND0 $NFAC0 $NR0 $NS0)
            ((MSETQ) $UTERM00 $UTERM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
             ((MRETURN) $UTERM0) T $FALSE)
            ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
            ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_contract|
               (($PRINT) "      Exam" $FAC0) T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
                ((MCOND)
                 ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
                  ((MNOT) ((MEQUAL) $NPOW0 2.)))
                 (($ERROR) "the power must be 2!! wrong term=" $UTERM0)
                 T $FALSE)
                ((MCOND)
                 ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
                 ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MCOND) ((MEQUAL) $OP0 $LA)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 |$Sk|)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 $K)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE))
               T
               ((MCOND)
                ((MAND) $ISOP0
                 (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
                ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
                 ((MCOND)
                  ((MNOT)
                   (($IS)
                    ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
                  ((MPROGN)
                   ((MSETQ) $OTHERFAC0
                    (($ASSOC) $IND0 $LIST_INDEX_FACS0))
                   ((MSETQ) $NR0 (($INPART) $FAC0 1.))
                   ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
                   ((MCOND) ((MLEQP) $NR0 $NS0)
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $FAC0 0.)
                        (($INPART) $OTHERFAC0 0.))
                       $NR0 (($INPART) $FAC0 2.) $NS0
                       (($INPART) $OTHERFAC0 2.))))
                    T
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $OTHERFAC0 0.)
                        (($INPART) $FAC0 0.))
                       $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                       (($INPART) $FAC0 2.)))))
                   ((MSETQ) $LIST_INDEX_FACS0
                    (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0)
                     $LIST_INDEX_FACS0)))
                  T
                  ((MSETQ) $LIST_INDEX_FACS0
                   (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
                T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
              |$end_fac_loop|))
            ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
             ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
            ((MRETURN) $CTERM0)))) 
(ADDLABEL '$%I36) 
(DSKSETQ $%O36
         '((MDEFINE SIMP) (($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0)
           ((MPROG)
            ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0
             $NPOW0 $OP0 $IND0 $NFAC0 $NR0 $NS0)
            ((MSETQ) $UTERM00 $UTERM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
             ((MRETURN) $UTERM0) T $FALSE)
            ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
            ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_contract|
               (($PRINT) "      Exam" $FAC0) T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
                ((MCOND)
                 ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
                  ((MNOT) ((MEQUAL) $NPOW0 2.)))
                 (($ERROR) "the power must be 2!! wrong term=" $UTERM0)
                 T $FALSE)
                ((MCOND)
                 ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
                 ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MCOND) ((MEQUAL) $OP0 $LA)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 |$Sk|)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 $K)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE))
               T
               ((MCOND)
                ((MAND) $ISOP0
                 (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
                ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
                 ((MCOND)
                  ((MNOT)
                   (($IS)
                    ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
                  ((MPROGN)
                   ((MSETQ) $OTHERFAC0
                    (($ASSOC) $IND0 $LIST_INDEX_FACS0))
                   ((MSETQ) $NR0 (($INPART) $FAC0 1.))
                   ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
                   ((MCOND) ((MLEQP) $NR0 $NS0)
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $FAC0 0.)
                        (($INPART) $OTHERFAC0 0.))
                       $NR0 (($INPART) $FAC0 2.) $NS0
                       (($INPART) $OTHERFAC0 2.))))
                    T
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $OTHERFAC0 0.)
                        (($INPART) $FAC0 0.))
                       $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                       (($INPART) $FAC0 2.)))))
                   ((MSETQ) $LIST_INDEX_FACS0
                    (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0)
                     $LIST_INDEX_FACS0)))
                  T
                  ((MSETQ) $LIST_INDEX_FACS0
                   (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
                T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
              |$end_fac_loop|))
            ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
             ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
            ((MRETURN) $CTERM0)))) 
(ADDLABEL '$%O36) 
(DSKSETQ $%I37
         '((MDEFINE) (($CONTRACT_PAIRS) |$utermS0|)
           ((MPROG) ((MLIST) $SUM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
             ((MPROGN) ((MSETQ) $SUM0 0.)
              ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
               ((MSETQ) $SUM0
                ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
             T
             ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
            ((MRETURN) $SUM0)))) 
(ADDLABEL '$%I37) 
(DSKSETQ $%O37
         '((MDEFINE SIMP) (($CONTRACT_PAIRS) |$utermS0|)
           ((MPROG) ((MLIST) $SUM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
             ((MPROGN) ((MSETQ) $SUM0 0.)
              ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
               ((MSETQ) $SUM0
                ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
             T
             ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
            ((MRETURN) $SUM0)))) 
(ADDLABEL '$%O37) 
(DSKSETQ $%I38 '((MSETQ) |$derivatives_loaded| T)) 
(ADDLABEL '$%I38) 
(DSKSETQ $%O38 'T) 
(ADDLABEL '$%O38) 
(DSKSETQ $%O39
         '"/home/igor/tex/DDF_interactions/maxima.cov/SSTT/20_der.v2.mat") 
(ADDLABEL '$%O39) 
(DSKSETQ $%I40
         '((MCOND) ((MNOT) |$derivatives_loaded|)
           (($ERROR) "Cannot batch 20_der") T $FALSE)) 
(ADDLABEL '$%I40) 
(DSKSETQ $%O40 'NIL) 
(ADDLABEL '$%O40) 
(DSKSETQ $%I41 '(($BATCH) "39_aux_functions_for_amplitudes.v0.mat")) 
(ADDLABEL '$%I41) 
(DSKSETQ $%I42 '(($DEFINE_VARIABLE) |$compute_pp_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I42) 
(DSKSETQ $%O42 'NIL) 
(ADDLABEL '$%O42) 
(DSKSETQ $%I43 '(($DEFINE_VARIABLE) $AP 2. $INTEGER)) 
(ADDLABEL '$%I43) 
(DSKSETQ $%O43 '2.) 
(ADDLABEL '$%O43) 
(DSKSETQ $%I44
         '((MDEFINE) (($TRUE_XX) $R $S)
           ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))) 
(ADDLABEL '$%I44) 
(DSKSETQ $%O44
         '((MDEFINE SIMP) (($TRUE_XX) $R $S)
           ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))) 
(ADDLABEL '$%O44) 
(DSKSETQ $%I45
         '((MDEFINE) ((|$otherN|) $M $N)
           ((MCOND)
            ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
             ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
            3. T
            ((MCOND)
             ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
              ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
             2. T
             ((MCOND)
              ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
               ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
              1. T $FALSE))))) 
(ADDLABEL '$%I45) 
(DSKSETQ $%O45
         '((MDEFINE SIMP) ((|$otherN|) $M $N)
           ((MCOND)
            ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
             ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
            3. T
            ((MCOND)
             ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
              ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
             2. T
             ((MCOND)
              ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
               ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
              1. T $FALSE))))) 
(ADDLABEL '$%O45) 
(DSKSETQ $%I46
         '((MDEFINE) (($COMPUTE_PP3) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MDO) $N 1. NIL NIL |$nn| NIL
              ((MCOND) ((MEQUAL) $M $N)
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
                 $AP))
               T
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
                 ((MPLUS)
                  ((MPLUS) 1.
                   ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))) 
(ADDLABEL '$%I46) 
(DSKSETQ $%O46
         '((MDEFINE SIMP) (($COMPUTE_PP3) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MDO) $N 1. NIL NIL |$nn| NIL
              ((MCOND) ((MEQUAL) $M $N)
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
                 $AP))
               T
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
                 ((MPLUS)
                  ((MPLUS) 1.
                   ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))) 
(ADDLABEL '$%O46) 
(DSKSETQ $%I47
         '((MDEFINE) (($PP3ONSHELL) $M $N) (($NUM_PP3 ARRAY) $M $N))) 
(ADDLABEL '$%I47) 
(DSKSETQ $%O47
         '((MDEFINE SIMP) (($PP3ONSHELL) $M $N)
           (($NUM_PP3 ARRAY) $M $N))) 
(ADDLABEL '$%O47) 
(DSKSETQ $%I48
         '((MSETQ) (($NUM_XX3 ARRAY) 1. 2.)
           ((MQUOTIENT) |$Xi| ((MPLUS) 1. ((MMINUS) |$Xi|))))) 
(ADDLABEL '$%I48) 
(DSKSETQ $%O48
         '((MTIMES SIMP)
           ((MEXPT SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$Xi|))
            -1.)
           |$Xi|)) 
(ADDLABEL '$%O48) 
(DSKSETQ $%I49 '((MSETQ) (($NUM_XX3 ARRAY) 1. 3.) |$Xi|)) 
(ADDLABEL '$%I49) 
(DSKSETQ $%O49 '|$Xi|) 
(ADDLABEL '$%O49) 
(DSKSETQ $%I50 '((MSETQ) (($NUM_XX3 ARRAY) 2. 3.) 1.)) 
(ADDLABEL '$%I50) 
(DSKSETQ $%O50 '1.) 
(ADDLABEL '$%O50) 
(DSKSETQ $%I51
         '((MDEFINE) (($TRUE_GF_XX3) $R $S) (($NUM_XX3 ARRAY) $R $S))) 
(ADDLABEL '$%I51) 
(DSKSETQ $%O51
         '((MDEFINE SIMP) (($TRUE_GF_XX3) $R $S)
           (($NUM_XX3 ARRAY) $R $S))) 
(ADDLABEL '$%O51) 
(DSKSETQ $%I52
         '((MDEFINE) (($GF_XX3) $M $N)
           ((MCOND) ((MEQUAL) $M 1.) |$x1| T
            ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
             ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
              |$x3|))))) 
(ADDLABEL '$%I52) 
(DSKSETQ $%O52
         '((MDEFINE SIMP) (($GF_XX3) $M $N)
           ((MCOND) ((MEQUAL) $M 1.) |$x1| T
            ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
             ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
              |$x3|))))) 
(ADDLABEL '$%O52) 
(DSKSETQ $%I53
         '((MDEFINE) (($COMPUTE_PP4) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
              ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
               $AP)))
            ((MSETQ) |$Mu|
             ((MPLUS)
              ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
              ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
            ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))) 
(ADDLABEL '$%I53) 
(DSKSETQ $%O53
         '((MDEFINE SIMP) (($COMPUTE_PP4) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
              ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
               $AP)))
            ((MSETQ) |$Mu|
             ((MPLUS)
              ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
              ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
            ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))) 
(ADDLABEL '$%O53) 
(DSKSETQ $%I54
         '((MDEFINE) (($PP4ONSHELL) $M $N) (($NUM_PP4 ARRAY) $M $N))) 
(ADDLABEL '$%I54) 
(DSKSETQ $%O54
         '((MDEFINE SIMP) (($PP4ONSHELL) $M $N)
           (($NUM_PP4 ARRAY) $M $N))) 
(ADDLABEL '$%O54) 
(DSKSETQ $%I55
         '((MDEFINE) (($COMPUTE_XX4))
           ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
            (($REMARRAY) $NUM_XX4)
            ((MSETQ) $GF_X_RULES
             ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
              ((MEQUAL) |$om|
               ((MQUOTIENT)
                ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
                 (($XX) 1. 3.))
                (($XX) 2. 4.)))))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
              ((MEQUAL)
               ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.)
                (($XX) 2. 4.))
               ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
            ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
            ((MSETQ) $SO_X13
             (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
            ((MSETQ) $XX4_LIST
             (($MAKELIST)
              (($MAKELIST)
               ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S))
               $S ((MPLUS) $R 1.) |$nn|)
              $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
            ((MSETQ) $XX4_LIST
             (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
            ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
            ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
             (($MAP) ":" ((MLIST) (($LHS) $GFXX0))
              ((MLIST) (($RHS) $GFXX0))))
            ((MSETQ) |$dx3_dOM|
             (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
            ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES))
            |$xx4_done|))) 
(ADDLABEL '$%I55) 
(DSKSETQ $%O55
         '((MDEFINE SIMP) (($COMPUTE_XX4))
           ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
            (($REMARRAY) $NUM_XX4)
            ((MSETQ) $GF_X_RULES
             ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
              ((MEQUAL) |$om|
               ((MQUOTIENT)
                ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
                 (($XX) 1. 3.))
                (($XX) 2. 4.)))))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
              ((MEQUAL)
               ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.)
                (($XX) 2. 4.))
               ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
            ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
            ((MSETQ) $SO_X13
             (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
            ((MSETQ) $XX4_LIST
             (($MAKELIST)
              (($MAKELIST)
               ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S))
               $S ((MPLUS) $R 1.) |$nn|)
              $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
            ((MSETQ) $XX4_LIST
             (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
            ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
            ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
             (($MAP) ":" ((MLIST) (($LHS) $GFXX0))
              ((MLIST) (($RHS) $GFXX0))))
            ((MSETQ) |$dx3_dOM|
             (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
            ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES))
            |$xx4_done|))) 
(ADDLABEL '$%O55) 
(DSKSETQ $%I56
         '((MDEFINE) (($TRUE_GF_XX4) $R $S) (($NUM_XX4 ARRAY) $R $S))) 
(ADDLABEL '$%I56) 
(DSKSETQ $%O56
         '((MDEFINE SIMP) (($TRUE_GF_XX4) $R $S)
           (($NUM_XX4 ARRAY) $R $S))) 
(ADDLABEL '$%O56) 
(DSKSETQ $%I57
         '((MDEFINE) ((|$check_cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
              ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
              ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
              ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
              ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
              ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
              ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
              ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
              ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
              ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%I57) 
(DSKSETQ $%O57
         '((MDEFINE SIMP) ((|$check_cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
              ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
              ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
              ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
              ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
              ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
              ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
              ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
              ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
              ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%O57) 
(DSKSETQ $%I58
         '((MDEFINE) ((|$cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%I58) 
(DSKSETQ $%O58
         '((MDEFINE SIMP) ((|$cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%O58) 
(DSKSETQ $%I59
         '((MDEFINE) ((|$check_cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%I59) 
(DSKSETQ $%O59
         '((MDEFINE SIMP) ((|$check_cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%O59) 
(DSKSETQ $%I60
         '((MDEFINE) ((|$cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%I60) 
(DSKSETQ $%O60
         '((MDEFINE SIMP) ((|$cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%O60) 
(DSKSETQ $%I61
         '((MDEFINE) ((|$check_swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%I61) 
(DSKSETQ $%O61
         '((MDEFINE SIMP) ((|$check_swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%O61) 
(DSKSETQ $%I62
         '((MDEFINE) ((|$swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%I62) 
(DSKSETQ $%O62
         '((MDEFINE SIMP) ((|$swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%O62) 
(DSKSETQ $%I63
         '((MDEFINE) ((|$swap_gfA_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|))) $AMP00)))) 
(ADDLABEL '$%I63) 
(DSKSETQ $%O63
         '((MDEFINE SIMP) ((|$swap_gfA_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|))) $AMP00)))) 
(ADDLABEL '$%O63) 
(DSKSETQ $%I64
         '((MDEFINE) (($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|)
           ((MPROG) ((MSETQ) |$nn| 4.)
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
            ((MSETQ) $GH_00
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) $GH_0P
             (($FACTOR)
              (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_0p|
             (($FACTOR)
              (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_pp|
             (($FACTOR)
              (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.)
               ((MEQUAL) |$Mt| 0.))))
            ((MSETQ) |$gh_TTT0|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTT|
             (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))) 
(ADDLABEL '$%I64) 
(DSKSETQ $%O64
         '((MDEFINE SIMP) (($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|)
           ((MPROG) ((MSETQ) |$nn| 4.)
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
            ((MSETQ) $GH_00
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) $GH_0P
             (($FACTOR)
              (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_0p|
             (($FACTOR)
              (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_pp|
             (($FACTOR)
              (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.)
               ((MEQUAL) |$Mt| 0.))))
            ((MSETQ) |$gh_TTT0|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTT|
             (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))) 
(ADDLABEL '$%O64) 
(DSKSETQ $%I65 '((MSETQ) |$compute_pp_loaded| T)) 
(ADDLABEL '$%I65) 
(DSKSETQ $%O65 'T) 
(ADDLABEL '$%O65) 
(DSKSETQ $%O66
         '"/home/igor/tex/DDF_interactions/maxima.cov/SSTT/39_aux_functions_for_amplitudes.v0.mat") 
(ADDLABEL '$%O66) 
(DSKSETQ $%I67
         '((MCOND) ((MNOT) |$compute_pp_loaded|)
           (($ERROR) "Cannot batch 39_aux_functions_for_amplitudes") T
           $FALSE)) 
(ADDLABEL '$%I67) 
(DSKSETQ $%O67 'NIL) 
(ADDLABEL '$%O67) 
(DSKSETQ $%I68 '(($BATCH) "32_compute_4pts_amplitude.v0.3.mat")) 
(ADDLABEL '$%I68) 
(DSKSETQ $%I69 '(($DEFINE_VARIABLE) |$amp_4pts_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I69) 
(DSKSETQ $%O69 'NIL) 
(ADDLABEL '$%O69) 
(DSKSETQ $%I70
         '((MDEFINE) (($ORDERXX) $R $S)
           ((MCOND) ((MEQUAL) $R $S) 0. T
            ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
             ((MMINUS) (($XX) $S $R)))))) 
(ADDLABEL '$%I70) 
(DSKSETQ $%O70
         '((MDEFINE SIMP) (($ORDERXX) $R $S)
           ((MCOND) ((MEQUAL) $R $S) 0. T
            ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
             ((MMINUS) (($XX) $S $R)))))) 
(ADDLABEL '$%O70) 
(DSKSETQ $%I71
         '((MDEFINE) (($ORDERPP) $R $S)
           ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))) 
(ADDLABEL '$%I71) 
(DSKSETQ $%O71
         '((MDEFINE SIMP) (($ORDERPP) $R $S)
           ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))) 
(ADDLABEL '$%O71) 
(DSKSETQ $%I72
         '((MDEFINE) (($TRUE_KK) $R $M $S $N)
           ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))) 
(ADDLABEL '$%I72) 
(DSKSETQ $%O72
         '((MDEFINE SIMP) (($TRUE_KK) $R $M $S $N)
           ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))) 
(ADDLABEL '$%O72) 
(DSKSETQ $%I73
         '((MDEFINE) ((|$true_Skk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%I73) 
(DSKSETQ $%O73
         '((MDEFINE SIMP) ((|$true_Skk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%O73) 
(DSKSETQ $%I74
         '((MDEFINE) ((|$true_kSk|) $S $N $R $M)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%I74) 
(DSKSETQ $%O74
         '((MDEFINE SIMP) ((|$true_kSk|) $S $N $R $M)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%O74) 
(DSKSETQ $%I75
         '((MDEFINE) ((|$true_SkSk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
            (($SUM)
             (($SUM)
              ((MTIMES) (($ORDERPP) $T $U)
               ((MEXPT) (($ORDERXX) $R $T) $M)
               ((MEXPT) (($ORDERXX) $S $U) $N))
              $T 1. |$nn|)
             $U 1. |$nn|)))) 
(ADDLABEL '$%I75) 
(DSKSETQ $%O75
         '((MDEFINE SIMP) ((|$true_SkSk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
            (($SUM)
             (($SUM)
              ((MTIMES) (($ORDERPP) $T $U)
               ((MEXPT) (($ORDERXX) $R $T) $M)
               ((MEXPT) (($ORDERXX) $S $U) $N))
              $T 1. |$nn|)
             $U 1. |$nn|)))) 
(ADDLABEL '$%O75) 
(DSKSETQ $%I76
         '((MDEFINE) (($FROM_STATE_TO_ADDEND_LIST) $STATE0)
           ((MPROG)
            ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T
             $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
             ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
            ((MSETQ) $LIST0
             (($MAKELIST) (($INPART) $STATE0 $T) $T 1.
              (($LENGTH) $STATE0)))
            ((MRETURN) $LIST0)))) 
(ADDLABEL '$%I76) 
(DSKSETQ $%O76
         '((MDEFINE SIMP) (($FROM_STATE_TO_ADDEND_LIST) $STATE0)
           ((MPROG)
            ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T
             $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
             ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
            ((MSETQ) $LIST0
             (($MAKELIST) (($INPART) $STATE0 $T) $T 1.
              (($LENGTH) $STATE0)))
            ((MRETURN) $LIST0)))) 
(ADDLABEL '$%O76) 
(DSKSETQ $%I77
         '((MDEFINE)
           (($EXTRACT_AND_NORMALIZE_COEFFS)
            $LIST_OF_LISTS_OF_SUBSTATES0)
           ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
            ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
              ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
               ((MPROGN) ((MSETQ) $S00 $S0)
                ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                 ((MPROGN)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)))
                ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
                 ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                  ((MPROGN)
                   ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
                   ((MCOND) ((MGREATERP) $POW0 0.)
                    ((MSETQ) $S00
                     ((MTIMES)
                      ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                      ((MEXPT)
                       ((MQUOTIENT)
                        ((MQUOTIENT) ((MMINUS) 1.)
                         ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                        ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                       $POW0)))
                    T $FALSE))))
                ((MCOND)
                 ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
                  ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
                 (($ERROR)
                  "extract_and_normalize_coeffs cannot compute normalized coeff from"
                  $S0 "left over is" $S00)
                 T $FALSE)
                ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
              ((MSETQ) $COEFFS_LIST0
               (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
            ((MRETURN) $COEFFS_LIST0)))) 
(ADDLABEL '$%I77) 
(DSKSETQ $%O77
         '((MDEFINE SIMP)
           (($EXTRACT_AND_NORMALIZE_COEFFS)
            $LIST_OF_LISTS_OF_SUBSTATES0)
           ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
            ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
              ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
               ((MPROGN) ((MSETQ) $S00 $S0)
                ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                 ((MPROGN)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)))
                ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
                 ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                  ((MPROGN)
                   ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
                   ((MCOND) ((MGREATERP) $POW0 0.)
                    ((MSETQ) $S00
                     ((MTIMES)
                      ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                      ((MEXPT)
                       ((MQUOTIENT)
                        ((MQUOTIENT) ((MMINUS) 1.)
                         ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                        ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                       $POW0)))
                    T $FALSE))))
                ((MCOND)
                 ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
                  ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
                 (($ERROR)
                  "extract_and_normalize_coeffs cannot compute normalized coeff from"
                  $S0 "left over is" $S00)
                 T $FALSE)
                ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
              ((MSETQ) $COEFFS_LIST0
               (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
            ((MRETURN) $COEFFS_LIST0)))) 
(ADDLABEL '$%O77) 
(DSKSETQ $%I78
         '((MDEFINE) ((|$amplitudeN4V1|) $STATES_LIST0)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) |$Partials0|
                  (($ENDCONS)
                   ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                    $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                   |$Partials0|))
                 ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I78) 
(DSKSETQ $%O78
         '((MDEFINE SIMP) ((|$amplitudeN4V1|) $STATES_LIST0)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) |$Partials0|
                  (($ENDCONS)
                   ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                    $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                   |$Partials0|))
                 ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O78) 
(DSKSETQ $%I79
         '((MDEFINE)
           ((|$amplitudeN4V1_list|) $STATES_LIST0
            $CHECKPOINT_SAVE_FILENAME)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MPROGN)
              ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
               ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
                ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                 ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                  (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                   "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                   (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                   (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                   "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                   "s")
                  ((MSETQ) $LIST_OF_SUBSTATES0
                   ((MLIST)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                  (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                  ((MSETQ) $SL0
                   (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                    $LIST_OF_SUBSTATES0))
                  ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                  ((MSETQ) $NAS_LIST0
                   (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                  ((MSETQ) $US0
                   ((|$compute_levels_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS0
                   ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS_LIST0
                   (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                  ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                  ((MSETQ) $EI0
                   (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                    $DS_RULES0))
                  ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                  ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Computed the expression on which we must act with derivatives in"
                   ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                  ((MSETQ) $PARTIAL_AMP0
                   ((MTIMES)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
                    ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                     $EX_EI0)))
                  ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Taken the derivatives and computed the partial amplitude in"
                   ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                   "s")
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                    |$Partials0|))
                  |$end_3_loops|))))
              (($SAVE)
               (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_"
                (($STRING) $NA1) ".lisp")
               $NA1 $STATES_LIST0 |$Partials0|)
              |$end_na1_loop|))
            ((MRETURN) |$Partials0|)))) 
(ADDLABEL '$%I79) 
(DSKSETQ $%O79
         '((MDEFINE SIMP)
           ((|$amplitudeN4V1_list|) $STATES_LIST0
            $CHECKPOINT_SAVE_FILENAME)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MPROGN)
              ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
               ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
                ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                 ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                  (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                   "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                   (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                   (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                   "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                   "s")
                  ((MSETQ) $LIST_OF_SUBSTATES0
                   ((MLIST)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                  (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                  ((MSETQ) $SL0
                   (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                    $LIST_OF_SUBSTATES0))
                  ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                  ((MSETQ) $NAS_LIST0
                   (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                  ((MSETQ) $US0
                   ((|$compute_levels_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS0
                   ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS_LIST0
                   (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                  ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                  ((MSETQ) $EI0
                   (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                    $DS_RULES0))
                  ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                  ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Computed the expression on which we must act with derivatives in"
                   ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                  ((MSETQ) $PARTIAL_AMP0
                   ((MTIMES)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
                    ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                     $EX_EI0)))
                  ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Taken the derivatives and computed the partial amplitude in"
                   ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                   "s")
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                    |$Partials0|))
                  |$end_3_loops|))))
              (($SAVE)
               (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_"
                (($STRING) $NA1) ".lisp")
               $NA1 $STATES_LIST0 |$Partials0|)
              |$end_na1_loop|))
            ((MRETURN) |$Partials0|)))) 
(ADDLABEL '$%O79) 
(DSKSETQ $%I80
         '((MDEFINE)
           ((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                  (($RATSIMP)
                   (($EV) $FINAL_PARTIAL_AMP0
                    ((MEQUAL) $PP $PP4ONSHELL)
                    ((MEQUAL) $XX $TRUE_GF_XX4))))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I80) 
(DSKSETQ $%O80
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                  (($RATSIMP)
                   (($EV) $FINAL_PARTIAL_AMP0
                    ((MEQUAL) $PP $PP4ONSHELL)
                    ((MEQUAL) $XX $TRUE_GF_XX4))))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O80) 
(DSKSETQ $%I81
         '((MDEFINE)
           ((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I81) 
(DSKSETQ $%O81
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O81) 
(DSKSETQ $%I82
         '((MDEFINE)
           ((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratexpand the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
                  "terms")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I82) 
(DSKSETQ $%O82
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratexpand the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
                  "terms")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O82) 
(DSKSETQ $%I83 '((MSETQ) |$amp_4pts_loaded| T)) 
(ADDLABEL '$%I83) 
(DSKSETQ $%O83 'T) 
(ADDLABEL '$%O83) 
(DSKSETQ $%O84
         '"/home/igor/tex/DDF_interactions/maxima.cov/SSTT/32_compute_4pts_amplitude.v0.3.mat") 
(ADDLABEL '$%O84) 
(DSKSETQ $%I85
         '((MCOND) ((MNOT) |$amp_4pts_loaded|)
           (($ERROR) "Cannot batch 32_compute_4pts_amplitude") T
           $FALSE)) 
(ADDLABEL '$%I85) 
(DSKSETQ $%O85 'NIL) 
(ADDLABEL '$%O85) 
(DSKSETQ $%I86 '(($BATCH) "40_define_test_states.v1.mat")) 
(ADDLABEL '$%I86) 
(DSKSETQ $%I87
         '((MDEFINE) ((|$SetStates|) |$dd0|)
           ((MPROG) ((MSETQ) |$Lev0| 2.)
            ((MSETQ) |$Null2|
             (($EV)
              ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
               ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
               ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
               ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 3.)
            ((MSETQ) |$Null3|
             (($EV)
              ((MPLUS)
               ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.)
                |$dd|)
               ((MMINUS)
                ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.)
                 |$dd|))
               ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
               ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 0.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 3.))
               ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$dd| |$dd0|)))
            ((MSETQ) |$Lev0| 4.)
            ((MSETQ) |$S4z|
             ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
              ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 5742. (($P) 2. 2.))
              ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
            ((MSETQ) |$S4m|
             ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
              ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 2268. (($P) 2. 2.))
              ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
              ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S4r1|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.) |$d|)
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.))
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 4.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r2|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.)
                |$d|)
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 4. 0.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
               ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r3|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 3. 1.))
               ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.))
               ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1|
             (($EV)
              ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
               ((MTIMES) 624. (($P) 3. 1.))
               ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 936. (($P) 2. 2.))
               ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES)
                ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
                 ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
            ((MSETQ) |$Null4r2|
             ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
              ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 4050. (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null4g|
             (($EV)
              ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|)
                2.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                8.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
                6.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|)
                72.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
               ((MTIMES) 6. (($P) 3. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
               ((MTIMES) 3. (($P) 2. 2.))
               ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
               ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
               ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
               ((MQUOTIENT)
                ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
                6.)
               ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.))
                72.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4cr|
             ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
              ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S6m|
             ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
              ((MTIMES) 28320. (($P) 5. 1.))
              ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 82400. (($P) 3. 3.))
              ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S6z|
             ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
              ((MTIMES) 1177320. (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
              ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 929500. (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
            ((MSETQ) |$Null6r16|
             ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
              ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
              ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 3074625000. (($P) 3. 3.))
              ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.))
              ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
              ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
            ((MSETQ) |$Null6g|
             (($EV)
              ((MPLUS)
               ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
               ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
               ((MQUOTIENT)
                ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|))
                4.)
               ((MQUOTIENT)
                ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|) 168.)
               ((MQUOTIENT)
                ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)
                 |$d|)
                280.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
               ((MQUOTIENT)
                ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MMINUS)
                 ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|) 378.)
               ((MQUOTIENT)
                ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
                 |$d|)
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.)
                 |$d|)
                945.)
               ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|) 2520.)
               ((MQUOTIENT)
                ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                140.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)
                 |$d|)
                252.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|) 7560.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.)))
                18.)
               ((MTIMES) 110. (($P) 5. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
               ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
               ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.))
                12.)
               ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
               ((MQUOTIENT)
                ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.))
                70.)
               ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
               ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.))
                7.)
               ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
               ((MQUOTIENT)
                ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.))
                54.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.))
                6.)
               ((MQUOTIENT)
                ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.)
                 (($P) 3. 0.))
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.)
                 (($P) 3. 0.))
                3780.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
                14.)
               ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
               ((MQUOTIENT)
                ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
                28.)
               ((MQUOTIENT)
                ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.))
                45.)
               ((MQUOTIENT)
                ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.))
                280.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
                 (($P) 2. 0.))
                140.)
               ((MQUOTIENT)
                ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.))
                630.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 1. 1.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
                37800.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 8.)
            ((MSETQ) |$S8m1|
             ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.)
               (($P) 7. 0.))
              ((MTIMES) 8289945720. (($P) 6. 2.))
              ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
              ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 0.))
              ((MTIMES) 8399122200. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 1.))
              ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 4515839300.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 300059350. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2066129100.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 47098800. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
            ((MSETQ) |$S8m2|
             ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) 51399096. (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
              ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
              ((MTIMES) 46431000. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
              ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1903750. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
              ((MTIMES) 419373360. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 6188984592. (($P) 5. 3.))
              ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 20048000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 8144150. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 23738400. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
              ((MTIMES) 359941680. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 5264441616. (($P) 5. 3.))
              ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 17416000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6809950. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 20437200. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S10z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
              ((MTIMES) 94471732800. (($P) 9. 1.))
              ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 1017474393600. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1805580000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
              ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.)
               (($P) 6. 1.))
              ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 607282147584. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 20082748000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 36082698000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 23408646912.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 28894320000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 771289485750.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 11311477275. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 612360000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 575909838000.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 816480000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 27552406000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 34574400000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 11854080000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 40166544600. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 2. 2.))))
            ((MSETQ) |$S10z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
              ((MTIMES) 65112321600. (($P) 9. 1.))
              ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 690708211200. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 7. 1.))
              ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
              ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 2261880000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 6. 0.))
              ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 376838832384. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 3.))
              ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 2.))
              ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 11114538000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 24356973312.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.)
               (($P) 4. 4.))
              ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6161648325.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 14804370000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
              ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1210524000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6667920000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 359389840950.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
               (($P) 4. 1.))
              ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1210524000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 338354074800.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 16134720000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 18276010200. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))))
            ((MSETQ) |$S103z|
             ((MPLUS)
              ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
              ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
              ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.)
               (($P) 9. 0.))
              ((MTIMES) 36360611332200. (($P) 8. 2.))
              ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
              ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
              ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1631223468000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.)
               (($P) 7. 0.))
              ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 7. 0.))
              ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) 372093476932800. (($P) 6. 4.))
              ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.)
               (($P) 6. 2.))
              ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
              ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.)
               (($P) 6. 0.))
              ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 540966535200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 6. 0.))
              ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.)
               (($P) 5. 3.))
              ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 1170019452000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.)
               (($P) 5. 2.))
              ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
              ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 4662858416400.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.)
               (($P) 5. 0.))
              ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
              ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 5. 0.))
              ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 805050582525.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 3.))
              ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 9453628800.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
              ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
              ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 4. 2.))
              ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 40416163200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 237200140800.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 112702665600.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
               (($P) 4. 1.))
              ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 161245123200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 4. 1.))
              ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 232452259200. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 324362765475. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.)
               (($P) 4. 0.))
              ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 811066032000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
              ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 7740984220200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
              ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 185345126400.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 430303104000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
              ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 3. 2.))
              ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 437098032000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 296415302400. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 37933056000. (($P) 1. 0.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 270273024000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 552463430400.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
              ((MTIMES) 300421900800. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
               ((MEXPT) (($P) 3. 0.) 3.))
              ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.)
               (($P) 2. 1.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 441839664000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 14224896000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 10668672000.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 8001504000.)
               ((MEXPT) (($P) 1. 0.) 2.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 99574272000.)
               ((MEXPT) (($P) 1. 1.) 3.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 3.))
              ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 16003008000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.)
               (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 4.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 3.))))
            |$states_defined|))) 
(ADDLABEL '$%I87) 
(DSKSETQ $%O87
         '((MDEFINE SIMP) ((|$SetStates|) |$dd0|)
           ((MPROG) ((MSETQ) |$Lev0| 2.)
            ((MSETQ) |$Null2|
             (($EV)
              ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
               ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
               ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
               ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 3.)
            ((MSETQ) |$Null3|
             (($EV)
              ((MPLUS)
               ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.)
                |$dd|)
               ((MMINUS)
                ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.)
                 |$dd|))
               ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
               ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 0.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 3.))
               ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$dd| |$dd0|)))
            ((MSETQ) |$Lev0| 4.)
            ((MSETQ) |$S4z|
             ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
              ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 5742. (($P) 2. 2.))
              ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
            ((MSETQ) |$S4m|
             ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
              ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 2268. (($P) 2. 2.))
              ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
              ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S4r1|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.) |$d|)
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.))
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 4.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r2|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.)
                |$d|)
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 4. 0.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
               ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r3|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 3. 1.))
               ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.))
               ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1|
             (($EV)
              ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
               ((MTIMES) 624. (($P) 3. 1.))
               ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 936. (($P) 2. 2.))
               ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES)
                ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
                 ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
            ((MSETQ) |$Null4r2|
             ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
              ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 4050. (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null4g|
             (($EV)
              ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|)
                2.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                8.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
                6.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|)
                72.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
               ((MTIMES) 6. (($P) 3. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
               ((MTIMES) 3. (($P) 2. 2.))
               ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
               ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
               ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
               ((MQUOTIENT)
                ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
                6.)
               ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.))
                72.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4cr|
             ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
              ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S6m|
             ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
              ((MTIMES) 28320. (($P) 5. 1.))
              ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 82400. (($P) 3. 3.))
              ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S6z|
             ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
              ((MTIMES) 1177320. (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
              ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 929500. (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
            ((MSETQ) |$Null6r16|
             ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
              ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
              ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 3074625000. (($P) 3. 3.))
              ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.))
              ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
              ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
            ((MSETQ) |$Null6g|
             (($EV)
              ((MPLUS)
               ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
               ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
               ((MQUOTIENT)
                ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|))
                4.)
               ((MQUOTIENT)
                ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|) 168.)
               ((MQUOTIENT)
                ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)
                 |$d|)
                280.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
               ((MQUOTIENT)
                ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MMINUS)
                 ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|) 378.)
               ((MQUOTIENT)
                ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
                 |$d|)
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.)
                 |$d|)
                945.)
               ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|) 2520.)
               ((MQUOTIENT)
                ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                140.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)
                 |$d|)
                252.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|) 7560.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.)))
                18.)
               ((MTIMES) 110. (($P) 5. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
               ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
               ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.))
                12.)
               ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
               ((MQUOTIENT)
                ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.))
                70.)
               ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
               ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.))
                7.)
               ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
               ((MQUOTIENT)
                ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.))
                54.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.))
                6.)
               ((MQUOTIENT)
                ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.)
                 (($P) 3. 0.))
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.)
                 (($P) 3. 0.))
                3780.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
                14.)
               ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
               ((MQUOTIENT)
                ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
                28.)
               ((MQUOTIENT)
                ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.))
                45.)
               ((MQUOTIENT)
                ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.))
                280.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
                 (($P) 2. 0.))
                140.)
               ((MQUOTIENT)
                ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.))
                630.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 1. 1.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
                37800.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 8.)
            ((MSETQ) |$S8m1|
             ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.)
               (($P) 7. 0.))
              ((MTIMES) 8289945720. (($P) 6. 2.))
              ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
              ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 0.))
              ((MTIMES) 8399122200. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 1.))
              ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 4515839300.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 300059350. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2066129100.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 47098800. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
            ((MSETQ) |$S8m2|
             ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) 51399096. (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
              ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
              ((MTIMES) 46431000. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
              ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1903750. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
              ((MTIMES) 419373360. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 6188984592. (($P) 5. 3.))
              ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 20048000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 8144150. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 23738400. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
              ((MTIMES) 359941680. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 5264441616. (($P) 5. 3.))
              ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 17416000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6809950. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 20437200. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S10z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
              ((MTIMES) 94471732800. (($P) 9. 1.))
              ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 1017474393600. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1805580000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
              ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.)
               (($P) 6. 1.))
              ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 607282147584. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 20082748000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 36082698000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 23408646912.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 28894320000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 771289485750.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 11311477275. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 612360000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 575909838000.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 816480000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 27552406000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 34574400000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 11854080000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 40166544600. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 2. 2.))))
            ((MSETQ) |$S10z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
              ((MTIMES) 65112321600. (($P) 9. 1.))
              ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 690708211200. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 7. 1.))
              ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
              ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 2261880000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 6. 0.))
              ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 376838832384. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 3.))
              ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 2.))
              ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 11114538000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 24356973312.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.)
               (($P) 4. 4.))
              ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6161648325.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 14804370000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
              ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1210524000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6667920000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 359389840950.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
               (($P) 4. 1.))
              ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1210524000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 338354074800.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 16134720000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 18276010200. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))))
            ((MSETQ) |$S103z|
             ((MPLUS)
              ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
              ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
              ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.)
               (($P) 9. 0.))
              ((MTIMES) 36360611332200. (($P) 8. 2.))
              ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
              ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
              ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1631223468000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.)
               (($P) 7. 0.))
              ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 7. 0.))
              ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) 372093476932800. (($P) 6. 4.))
              ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.)
               (($P) 6. 2.))
              ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
              ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.)
               (($P) 6. 0.))
              ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 540966535200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 6. 0.))
              ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.)
               (($P) 5. 3.))
              ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 1170019452000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.)
               (($P) 5. 2.))
              ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
              ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 4662858416400.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.)
               (($P) 5. 0.))
              ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
              ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 5. 0.))
              ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 805050582525.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 3.))
              ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 9453628800.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
              ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
              ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 4. 2.))
              ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 40416163200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 237200140800.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 112702665600.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
               (($P) 4. 1.))
              ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 161245123200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 4. 1.))
              ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 232452259200. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 324362765475. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.)
               (($P) 4. 0.))
              ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 811066032000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
              ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 7740984220200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
              ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 185345126400.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 430303104000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
              ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 3. 2.))
              ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 437098032000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 296415302400. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 37933056000. (($P) 1. 0.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 270273024000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 552463430400.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
              ((MTIMES) 300421900800. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
               ((MEXPT) (($P) 3. 0.) 3.))
              ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.)
               (($P) 2. 1.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 441839664000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 14224896000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 10668672000.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 8001504000.)
               ((MEXPT) (($P) 1. 0.) 2.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 99574272000.)
               ((MEXPT) (($P) 1. 1.) 3.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 3.))
              ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 16003008000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.)
               (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 4.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 3.))))
            |$states_defined|))) 
(ADDLABEL '$%O87) 
(DSKSETQ $%O88
         '"/home/igor/tex/DDF_interactions/maxima.cov/SSTT/40_define_test_states.v1.mat") 
(ADDLABEL '$%O88) 
(DSKSETQ $%I89 '(($SET_NUMBER_OF_PARTICLE) 4.)) 
(ADDLABEL '$%I89) 
(DSKSETQ $%O89 '$DONE) 
(ADDLABEL '$%O89) 
(DSKSETQ $%I90 '((|$SetStates|) 26.)) 
(ADDLABEL '$%I90) 
(DSKSETQ $%O90 '|$states_defined|) 
(ADDLABEL '$%O90) 
(DSKSETQ $%I91 '(($BATCH) "SSSS_w_ghTTTT_dx3.mat")) 
(ADDLABEL '$%I91) 
(DSKSETQ $%I92
         '((MDEFINE)
           ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|)
            ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
            ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
            ((MSETQ) |$Asss|
             ((|$gf_amplitudeN4V2|)
              ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
              ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
            ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "Step0: amplitude computation time"
             ((MPLUS) $TI1 ((MMINUS) $TI0)))
            ((MRETURN) |$Asss|)))) 
(ADDLABEL '$%I92) 
(DSKSETQ $%O92
         '((MDEFINE SIMP)
           ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|)
            ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
            ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
            ((MSETQ) |$Asss|
             ((|$gf_amplitudeN4V2|)
              ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
              ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
            ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "Step0: amplitude computation time"
             ((MPLUS) $TI1 ((MMINUS) $TI0)))
            ((MRETURN) |$Asss|)))) 
(ADDLABEL '$%O92) 
(DSKSETQ $%I93 '((MDEFINE) ((|$SSSSstep1|) |$AmpS40|) |$AmpS40|)) 
(ADDLABEL '$%I93) 
(DSKSETQ $%O93 '((MDEFINE SIMP) ((|$SSSSstep1|) |$AmpS40|) |$AmpS40|)) 
(ADDLABEL '$%O93) 
(DSKSETQ $%I94
         '((MDEFINE)
           ((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
            ((MSETQ) |$Assss0|
             ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
              |$Sc4| |$l4| |$dd0|))
            ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
            ((MSETQ) |$f_Assss|
             (($RATSIMP)
              (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "simplification computation time"
             ((MPLUS) $TI2 ((MMINUS) $TI1)))
            ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
            (($PRINT) "computation times" $TI0 $TI1 $TI2)
            ((MSETQ) $GH_0
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt0|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) |$tttt|
             (($FACTOR)
              (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_0 |$tttt0|)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT_dx3|
             (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
            (($PRINT) "factors from ghosts and momenta and measure"
             |$gh_TTTT_dx3|)
            ((MSETQ) $FINAL_AMP_DX
             (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
            ((MRETURN)
             ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
              (($FACTOR) |$dx3_dOM|)))))) 
(ADDLABEL '$%I94) 
(DSKSETQ $%O94
         '((MDEFINE SIMP)
           ((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
            ((MSETQ) |$Assss0|
             ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
              |$Sc4| |$l4| |$dd0|))
            ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
            ((MSETQ) |$f_Assss|
             (($RATSIMP)
              (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "simplification computation time"
             ((MPLUS) $TI2 ((MMINUS) $TI1)))
            ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
            (($PRINT) "computation times" $TI0 $TI1 $TI2)
            ((MSETQ) $GH_0
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt0|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) |$tttt|
             (($FACTOR)
              (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_0 |$tttt0|)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT_dx3|
             (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
            (($PRINT) "factors from ghosts and momenta and measure"
             |$gh_TTTT_dx3|)
            ((MSETQ) $FINAL_AMP_DX
             (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
            ((MRETURN)
             ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
              (($FACTOR) |$dx3_dOM|)))))) 
(ADDLABEL '$%O94) 
(DSKSETQ $%O95
         '"/home/igor/tex/DDF_interactions/maxima.cov/SSTT/SSSS_w_ghTTTT_dx3.mat") 
(ADDLABEL '$%O95) 
(DSKSETQ $%I96
         '(($EV) (($DECLARE) |$Ms| $INTEGER)
           (($DECLARE) |$Mt| $INTEGER) (($COMPILE) $ALL))) 
(ADDLABEL '$%I96) 
(DSKSETQ $%O96 '$DONE) 
(ADDLABEL '$%O96) 
(DSKSETQ $%I97 '((MSETQ) |$qq1| ((MSETQ) |$qq2| ((MSETQ) |$qq3| 1.)))) 
(ADDLABEL '$%I97) 
(DSKSETQ $%O97 '1.) 
(ADDLABEL '$%O97) 
(DSKSETQ $%I98 '((MSETQ) |$nq1| ((MSETQ) |$nq2| ((MSETQ) |$nq3| 0.)))) 
(ADDLABEL '$%I98) 
(DSKSETQ $%O98 '0.) 
(ADDLABEL '$%O98) 
(DSKSETQ $%I99 '((MSETQ) |$filename| "S8z1S6zTT.lisp")) 
(ADDLABEL '$%I99) 
(DSKSETQ $%O99 '"S8z1S6zTT.lisp") 
(ADDLABEL '$%O99) 
(DSKSETQ $%I100 '((MSETQ) |$qq| |$S8z1|)) 
(ADDLABEL '$%I100) 
(DSKSETQ $%O100
         '((MPLUS SIMP)
           ((MTIMES SIMP) 63000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -126000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -12448800. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 23738400. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 12448800. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 63000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -35002800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19192950. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 11264400. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 618823800.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -42000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 23950080. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -68817420. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 10255140. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 8144150. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 20048000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -631680. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 26813220. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -22545600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1237619880. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -14149100. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 539448700.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -772800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -15677340. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -360009720. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -156750720. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 13777750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -223149500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 910342720. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -11975040.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 16215885. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19570950.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 28720755. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 462861000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10558800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222613440. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -73024875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 11975040. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2116485. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 529542090. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -18257400. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -12882555.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 512024310. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1212819300. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -247152360. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -4300632000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -10789632. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 10184832. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -262211040. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 135449328. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1209600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -383096448. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 384247584. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 356467104. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 6188984592. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 126077280. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -64299480. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -113561280. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2262735720. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -1427760. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 419373360. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -54920250. (($P SIMP) 8. 0.)))) 
(ADDLABEL '$%O100) 
(DSKSETQ $%I101 '((MSETQ) |$nq| 8.)) 
(ADDLABEL '$%I101) 
(DSKSETQ $%O101 '8.) 
(ADDLABEL '$%O101) 
(DSKSETQ $%I102 '((MSETQ) |$qq1| |$S6z|)) 
(ADDLABEL '$%I102) 
(DSKSETQ $%O102
         '((MPLUS SIMP)
           ((MTIMES SIMP) 6750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -20250. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 12275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -6750. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 15950. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 1900. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -7975. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 251225. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -43875. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9720. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 75700. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -337500. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 100680. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -191400. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 929500. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 79515. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -141150. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 214110. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1872750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18168. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1177320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -226500. (($P SIMP) 6. 0.)))) 
(ADDLABEL '$%O102) 
(DSKSETQ $%I103 '((MSETQ) |$nq1| 6.)) 
(ADDLABEL '$%I103) 
(DSKSETQ $%O103 '6.) 
(ADDLABEL '$%O103) 
(DSKSETQ $%I104
         '((MSETQ) |$a1234|
           ((|$gf_SSSSV3|) |$qq| |$nq| |$qq1| |$nq1| |$qq2| |$nq2|
            |$qq3| |$nq3| ""))) 
(ADDLABEL '$%I104) 
(DSKSETQ $%O104
         '((MLIST SIMP)
           ((MTIMES SIMP FACTORED) -16.
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -12. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MPLUS SIMP IRREDUCIBLE) 92522510395215604.
             ((MTIMES SIMP RATSIMP) 35259816221672720. |$Ms|)
             ((MTIMES SIMP) -44892503526717016.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) -294852512233382.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) 137088409882522.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP) -138331671148.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.))
             ((MTIMES SIMP) 2783214000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.))
             ((MTIMES SIMP RATSIMP) -1110270124742587248. |$om|)
             ((MTIMES SIMP RATSIMP) -61605343199846956. |$Ms| |$om|)
             ((MTIMES SIMP) 272197100626791066.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$om|)
             ((MTIMES SIMP) 5407987303021714.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$om|)
             ((MTIMES SIMP) -697078717095012.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$om|)
             ((MTIMES SIMP) 2945417307176.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$om|)
             ((MTIMES SIMP) -49062132000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$om|)
             ((MTIMES SIMP RATSIMP) 185045020790431208. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) -37076343982658592. |$Ms| |$Mt|
              |$om|)
             ((MTIMES SIMP) 9404900827559500.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt| |$om|)
             ((MTIMES SIMP) 543372278556684.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt| |$om|)
             ((MTIMES SIMP) 3658394878280.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt| |$om|)
             ((MTIMES SIMP) -59159268000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt| |$om|)
             ((MTIMES SIMP) 4778966707490933992.
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -471390411718959937. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -681920099253562401.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -18942748903030174.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 943439707082860.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -16877803137120.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 616730436000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -1084657473739485412. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 269486652327578040. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -59427921157550886.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -5757330497212266.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -67339794605176.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 1104956560400.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -2268000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -23627032279663488.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -10423489743992136. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -2425484793115600.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -40014821304356.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 709081318400.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -2268000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -10875992176209409178.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 2072982175667788910. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 903930956128005844.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 24144727949623244.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 545780511073000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 12884068558080.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -4034203488000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 2875202804514669348. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -783720546135529152. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 151932044587368092.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 22701375597530092.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 292334861211800.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -9573343883600.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 22680000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 70625106966148848.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 49598295526952532. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 19555785037630620.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 351496550651400.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -9426661398000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 40824000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 9484944894910944.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 3622674703915560. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 57484770258176.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3357395658400.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 18144000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 15019953755047436094.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -3659300165081783161. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -631668905806871263.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -4867295480044800.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -1810038152239340.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 135267132218400.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 14204517264000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -4631377371211342282. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1166133188899011546. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -211364973406911924.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -44839226720702650.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -403479770980340.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 43439500804000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -92988000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 22168599228239784.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -91791844711957344. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -61868174095630960.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -1062417234485600.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 55172112080400.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -241852800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -52531397307114192.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -20151670689820380. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -332806150210848.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 34276382691600.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -197937600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 36420038510400.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 29979989530560. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 7659989285200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -49072800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -13375201855390876364.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 3513193243737255850. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 111279710541740960.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -21542527283799560.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -560546661422496.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -450607649718240.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -28457593920000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 5196103082228585090. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -881360332833996782. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 184325343955798426.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 48747904952513792.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -247933551171096.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -110644484498800.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 199584000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -383920004066614560.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 75753472386990000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 104075359403991700.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1370502704462000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -175144040436400.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 693604800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 123949313680360800.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 48411640491797100. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 780053065305960.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -147458281955600.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 832171200000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 373810965768000.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -149429358316800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -61403730626000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 400008000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -44472892665600.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -8932225680000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 61857600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 7969148961041083483.
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1914647069799780142. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 205915670828349408.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 34209426022668344.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 4280263844104752.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 629624547770400.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 32540356800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -4396938957725497248. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 169090081318359116. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -114012817953000546.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -28254624875845984.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1320336056424952.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 162736529550000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -235872000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 731695659821014020.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -10754475140809784. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -103405647465870286.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -522507492400320.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 321498793257600.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1077115200000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -160233865730831160.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -65527442487628100. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1077123780898100.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 340686507042000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1765797600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -2001790717527600.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 132015707217080. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 200459345192400.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1275489600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 126024292195200.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 55560080520000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -387223200000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 4940248320000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -36288000000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -3377619162883064862.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 498410069031440278. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -217190639661415044.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -31168476571264960.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -4745502753952320.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -462576778776000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -19760993280000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 2860274357944380840. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 265968288801463996. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 55164703100479416.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 5739576480138220.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1573243217153320.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -135345941220000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 145152000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -690769228085838912.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -30110657069482468. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 62584836847972516.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -582151642615032.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -344786564463600.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 912172800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 120759095974194560.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 54765371010325088. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 1018751613416768.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -453118723159200.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 2037974400000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 3784072281962400.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 312282964990480. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -339640254063600.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 2037974400000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -78841829304000.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -132464942820000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 912172800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -19760993280000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 145152000000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 1159720415872886130.
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 49481800367757842. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 112125899228069828.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 18101601340420440.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 2448030255594480.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 181122703171200.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 4940248320000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1358536325919091146. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -244811186498686838. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -19749295136577542.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 2536174539751300.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 917692986825280.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 57956449320000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -36288000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 364476659587999680.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 24776847252654136. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -22695381880009362.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 826880733348700.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 209792618792400.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -387223200000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -50722390186647424.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -29231447425290348. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -649280192898120.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 353341627842000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1275489600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -3685280601728880.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -762917232077448. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 326579281257600.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1765797600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -108637548213600.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 162098801550000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1077115200000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 32540356800000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -235872000000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -345244495511033500.
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -84640209339077406. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -35904261101158440.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -5823868117628640.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -582138632894400.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -31646572473600.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 422513903877306938. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 89097052876556474. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 3789127161854160.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -1729338538372940.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -276423607726800.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -9597808080000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -101650523890962108.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -7882748913053766. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 4622068122308620.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -448154302860840.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -66241861826000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 61857600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 8564999462940392.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 10007401249472736. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 249527653271600.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -158622621155600.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 400008000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 2003918503587840.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 692400786311304. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -183572398836400.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 832171200000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 205287007685760.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -112081052498800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 693604800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -28457593920000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 199584000000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 69312121604798181.
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 23534783123867340. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 6261027857537448.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 782985895332624.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 40016284320960.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -72207930568546895. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -13082825420233228. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 87569198793626.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 318298730118304.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 34381308542160.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 9760160292195001.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 857972225625794. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -483535706710980.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 118943035628152.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 8468270885200.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 1493322085168700.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -2173371307036010. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -53194227727200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 38159551491600.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -49072800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -576466683657420.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -330856529121340. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 59541388880400.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -197937600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -140829642651600.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 44733890404000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -241852800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 14204517264000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -92988000000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -5475294751520032.
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -1201078572840520. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -165749605165632.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 98541333792.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 4602680560198932. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 212506487713676. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -126050883963000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -8925568654528.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 1584917518804648.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -27165216137628. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 43540467798408.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -12610197932624.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -868494362294308.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 298975949909080. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 7596522486000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -3851382858400.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 56226660039240.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 88736841301200. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -10334667798000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 18144000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 50395651534080.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -9987363083600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 40824000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -4034203488000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 22680000000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 178377548294528.
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -38773802302656. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 4731679314000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 13696152968693. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 11011981262220. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -1455740653396.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -394444790029457.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 30054810418954. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -7481371634640.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 116904450834922.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -25710750436778. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -1041940512756.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 11402640501148.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -13176633239576. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 752794918400.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -9997747773120.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 1148670160400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -2268000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 616730436000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -2268000000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -25393605798528.
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 4232267633088. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 6417973748664. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -1671951002960. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 25133571791014.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -5086854012364. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -5893356338830.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 835632612076. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -3275123933828.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 947129650280. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 1149672111176.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -59159268000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -49062132000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 2116133816544.
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) -835975501480. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) -2065938165712.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) 518579214238.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) 276130933706.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) -80229669148.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) 2783214000. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))))
           ((MTIMES SIMP FACTORED) -16.
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om|) -6.)
            ((MPLUS SIMP IRREDUCIBLE) 92522510395215604.
             ((MTIMES SIMP RATSIMP) 35259816221672720. |$Ms|)
             ((MTIMES SIMP) -44892503526717016.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) -294852512233382.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) 137088409882522.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP) -138331671148.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.))
             ((MTIMES SIMP) 2783214000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.))
             ((MTIMES SIMP RATSIMP) -1110270124742587248. |$om|)
             ((MTIMES SIMP RATSIMP) -61605343199846956. |$Ms| |$om|)
             ((MTIMES SIMP) 272197100626791066.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$om|)
             ((MTIMES SIMP) 5407987303021714.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$om|)
             ((MTIMES SIMP) -697078717095012.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$om|)
             ((MTIMES SIMP) 2945417307176.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$om|)
             ((MTIMES SIMP) -49062132000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$om|)
             ((MTIMES SIMP RATSIMP) 185045020790431208. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) -37076343982658592. |$Ms| |$Mt|
              |$om|)
             ((MTIMES SIMP) 9404900827559500.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt| |$om|)
             ((MTIMES SIMP) 543372278556684.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt| |$om|)
             ((MTIMES SIMP) 3658394878280.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt| |$om|)
             ((MTIMES SIMP) -59159268000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt| |$om|)
             ((MTIMES SIMP) 4778966707490933992.
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -471390411718959937. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -681920099253562401.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -18942748903030174.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 943439707082860.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -16877803137120.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 616730436000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -1084657473739485412. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 269486652327578040. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -59427921157550886.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -5757330497212266.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -67339794605176.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 1104956560400.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -2268000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -23627032279663488.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -10423489743992136. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -2425484793115600.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -40014821304356.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 709081318400.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -2268000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -10875992176209409178.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 2072982175667788910. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 903930956128005844.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 24144727949623244.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 545780511073000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 12884068558080.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -4034203488000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 2875202804514669348. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -783720546135529152. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 151932044587368092.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 22701375597530092.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 292334861211800.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -9573343883600.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 22680000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 70625106966148848.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 49598295526952532. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 19555785037630620.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 351496550651400.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -9426661398000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 40824000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 9484944894910944.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 3622674703915560. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 57484770258176.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3357395658400.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 18144000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 15019953755047436094.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -3659300165081783161. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -631668905806871263.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -4867295480044800.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -1810038152239340.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 135267132218400.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 14204517264000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -4631377371211342282. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1166133188899011546. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -211364973406911924.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -44839226720702650.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -403479770980340.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 43439500804000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -92988000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 22168599228239784.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -91791844711957344. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -61868174095630960.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -1062417234485600.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 55172112080400.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -241852800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -52531397307114192.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -20151670689820380. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -332806150210848.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 34276382691600.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -197937600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 36420038510400.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 29979989530560. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 7659989285200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -49072800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -13375201855390876364.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 3513193243737255850. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 111279710541740960.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -21542527283799560.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -560546661422496.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -450607649718240.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -28457593920000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 5196103082228585090. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -881360332833996782. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 184325343955798426.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 48747904952513792.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -247933551171096.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -110644484498800.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 199584000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -383920004066614560.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 75753472386990000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 104075359403991700.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1370502704462000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -175144040436400.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 693604800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 123949313680360800.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 48411640491797100. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 780053065305960.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -147458281955600.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 832171200000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 373810965768000.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -149429358316800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -61403730626000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 400008000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -44472892665600.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -8932225680000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 61857600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 7969148961041083483.
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1914647069799780142. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 205915670828349408.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 34209426022668344.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 4280263844104752.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 629624547770400.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 32540356800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -4396938957725497248. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 169090081318359116. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -114012817953000546.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -28254624875845984.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1320336056424952.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 162736529550000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -235872000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 731695659821014020.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -10754475140809784. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -103405647465870286.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -522507492400320.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 321498793257600.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1077115200000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -160233865730831160.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -65527442487628100. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1077123780898100.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 340686507042000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1765797600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -2001790717527600.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 132015707217080. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 200459345192400.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1275489600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 126024292195200.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 55560080520000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -387223200000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 4940248320000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -36288000000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -3377619162883064862.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 498410069031440278. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -217190639661415044.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -31168476571264960.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -4745502753952320.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -462576778776000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -19760993280000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 2860274357944380840. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 265968288801463996. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 55164703100479416.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 5739576480138220.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1573243217153320.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -135345941220000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 145152000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -690769228085838912.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -30110657069482468. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 62584836847972516.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -582151642615032.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -344786564463600.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 912172800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 120759095974194560.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 54765371010325088. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 1018751613416768.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -453118723159200.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 2037974400000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 3784072281962400.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 312282964990480. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -339640254063600.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 2037974400000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -78841829304000.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -132464942820000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 912172800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -19760993280000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 145152000000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 1159720415872886130.
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 49481800367757842. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 112125899228069828.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 18101601340420440.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 2448030255594480.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 181122703171200.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 4940248320000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1358536325919091146. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -244811186498686838. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -19749295136577542.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 2536174539751300.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 917692986825280.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 57956449320000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -36288000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 364476659587999680.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 24776847252654136. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -22695381880009362.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 826880733348700.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 209792618792400.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -387223200000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -50722390186647424.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -29231447425290348. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -649280192898120.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 353341627842000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1275489600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -3685280601728880.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -762917232077448. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 326579281257600.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1765797600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -108637548213600.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 162098801550000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1077115200000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 32540356800000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -235872000000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -345244495511033500.
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -84640209339077406. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -35904261101158440.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -5823868117628640.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -582138632894400.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -31646572473600.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 422513903877306938. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 89097052876556474. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 3789127161854160.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -1729338538372940.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -276423607726800.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -9597808080000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -101650523890962108.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -7882748913053766. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 4622068122308620.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -448154302860840.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -66241861826000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 61857600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 8564999462940392.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 10007401249472736. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 249527653271600.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -158622621155600.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 400008000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 2003918503587840.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 692400786311304. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -183572398836400.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 832171200000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 205287007685760.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -112081052498800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 693604800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -28457593920000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 199584000000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 69312121604798181.
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 23534783123867340. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 6261027857537448.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 782985895332624.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 40016284320960.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -72207930568546895. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -13082825420233228. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 87569198793626.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 318298730118304.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 34381308542160.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 9760160292195001.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 857972225625794. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -483535706710980.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 118943035628152.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 8468270885200.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 1493322085168700.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -2173371307036010. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -53194227727200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 38159551491600.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -49072800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -576466683657420.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -330856529121340. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 59541388880400.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -197937600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -140829642651600.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 44733890404000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -241852800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 14204517264000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -92988000000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -5475294751520032.
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -1201078572840520. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -165749605165632.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 98541333792.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 4602680560198932. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 212506487713676. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -126050883963000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -8925568654528.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 1584917518804648.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -27165216137628. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 43540467798408.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -12610197932624.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -868494362294308.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 298975949909080. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 7596522486000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -3851382858400.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 56226660039240.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 88736841301200. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -10334667798000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 18144000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 50395651534080.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -9987363083600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 40824000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -4034203488000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 22680000000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 178377548294528.
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -38773802302656. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 4731679314000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 13696152968693. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 11011981262220. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -1455740653396.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -394444790029457.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 30054810418954. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -7481371634640.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 116904450834922.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -25710750436778. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -1041940512756.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 11402640501148.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -13176633239576. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 752794918400.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -9997747773120.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 1148670160400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -2268000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 616730436000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -2268000000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -25393605798528.
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 4232267633088. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 6417973748664. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -1671951002960. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 25133571791014.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -5086854012364. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -5893356338830.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 835632612076. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -3275123933828.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 947129650280. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 1149672111176.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -59159268000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -49062132000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 2116133816544.
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) -835975501480. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) -2065938165712.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) 518579214238.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) 276130933706.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) -80229669148.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) 2783214000. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 14.)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) -14.)
            ((MEXPT SIMP) |$Xi| -2.))
           ((MTIMES SIMP FACTORED)
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -6. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 14.)
            ((MEXPT SIMP) |$Xi| 2.))
           ((MTIMES SIMP FACTORED) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|)
            |$Xi|
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -2.)))) 
(ADDLABEL '$%O104) 
(DSKSETQ $%I105 '(($SAVE) |$filename| $ALL)) 
(ADDLABEL '$%I105) 
(DSKSETQ |$expand_reggeon_loaded| 'T) 
(ADD2LNC '|$expand_reggeon_loaded| $VALUES) 
(DEFPROP |$expand_reggeon_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$expand_reggeon_loaded| $PROPS) 
(DEFPROP |$expand_reggeon_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$expand_reggeon_loaded| $PROPS) 
(DSKSETQ |$dbg_all_terms| 'NIL) 
(ADD2LNC '|$dbg_all_terms| $VALUES) 
(DEFPROP |$dbg_all_terms| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_all_terms| $PROPS) 
(DEFPROP |$dbg_all_terms| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_all_terms| $PROPS) 
(DSKSETQ |$dbg_compute_levels| 'NIL) 
(ADD2LNC '|$dbg_compute_levels| $VALUES) 
(DEFPROP |$dbg_compute_levels| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_compute_levels| $PROPS) 
(DEFPROP |$dbg_compute_levels| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_compute_levels| $PROPS) 
(DSKSETQ |$derivatives_loaded| 'T) 
(ADD2LNC '|$derivatives_loaded| $VALUES) 
(DEFPROP |$derivatives_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$derivatives_loaded| $PROPS) 
(DEFPROP |$derivatives_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$derivatives_loaded| $PROPS) 
(DSKSETQ |$dbg_wrt_lambda| 'NIL) 
(ADD2LNC '|$dbg_wrt_lambda| $VALUES) 
(DEFPROP |$dbg_wrt_lambda| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_lambda| $PROPS) 
(DEFPROP |$dbg_wrt_lambda| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_lambda| $PROPS) 
(DSKSETQ |$dbg_wrt_pair| 'NIL) 
(ADD2LNC '|$dbg_wrt_pair| $VALUES) 
(DEFPROP |$dbg_wrt_pair| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_pair| $PROPS) 
(DEFPROP |$dbg_wrt_pair| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_pair| $PROPS) 
(DSKSETQ |$dbg_wrt_states| 'NIL) 
(ADD2LNC '|$dbg_wrt_states| $VALUES) 
(DEFPROP |$dbg_wrt_states| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_states| $PROPS) 
(DEFPROP |$dbg_wrt_states| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_states| $PROPS) 
(DSKSETQ |$dbg_wrt_contract| 'NIL) 
(ADD2LNC '|$dbg_wrt_contract| $VALUES) 
(DEFPROP |$dbg_wrt_contract| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_contract| $PROPS) 
(DEFPROP |$dbg_wrt_contract| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_contract| $PROPS) 
(DSKSETQ |$dbg_scalars| 'NIL) 
(ADD2LNC '|$dbg_scalars| $VALUES) 
(DEFPROP |$dbg_scalars| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_scalars| $PROPS) 
(DEFPROP |$dbg_scalars| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_scalars| $PROPS) 
(DSKSETQ |$NIused| '2.) 
(ADD2LNC '|$NIused| $VALUES) 
(DSKSETQ |$objects_with_index| '((MLIST SIMP) $LA |$Sk| $K)) 
(ADD2LNC '|$objects_with_index| $VALUES) 
(DSKSETQ |$compute_pp_loaded| 'T) 
(ADD2LNC '|$compute_pp_loaded| $VALUES) 
(DEFPROP |$compute_pp_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$compute_pp_loaded| $PROPS) 
(DEFPROP |$compute_pp_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$compute_pp_loaded| $PROPS) 
(DSKSETQ $AP '2.) 
(ADD2LNC '$AP $VALUES) 
(DEFPROP $AP ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '$AP $PROPS) 
(DEFPROP $AP $FIXNUM MODE) 
(ADD2LNC '$AP $PROPS) 
(DSKSETQ |$amp_4pts_loaded| 'T) 
(ADD2LNC '|$amp_4pts_loaded| $VALUES) 
(DEFPROP |$amp_4pts_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$amp_4pts_loaded| $PROPS) 
(DEFPROP |$amp_4pts_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$amp_4pts_loaded| $PROPS) 
(DSKSETQ |$nn| '4.) 
(ADD2LNC '|$nn| $VALUES) 
(DSKSETQ |$Lev0| '8.) 
(ADD2LNC '|$Lev0| $VALUES) 
(DSKSETQ |$Null2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -30. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.))
           ((MTIMES SIMP) -10. (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -50. (($P SIMP) 2. 0.)))) 
(ADD2LNC '|$Null2| $VALUES) 
(DSKSETQ |$Null3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 136. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.))
           ((MTIMES SIMP) 144. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.))
           ((MTIMES SIMP) 672. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 288. (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 800. (($P SIMP) 3. 0.)))) 
(ADD2LNC '|$Null3| $VALUES) 
(DSKSETQ |$S4z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4z| $VALUES) 
(DSKSETQ |$S4m|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 25. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 300. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -504. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 153. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 504. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 2268. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 1164. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -2016. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 2250. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4m| $VALUES) 
(DSKSETQ |$S4r1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 1512. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 18144. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) 54432. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 122472. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 734832. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -163296. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -979776. (($P SIMP) 3. 1.)))) 
(ADD2LNC '|$S4r1| $VALUES) 
(DSKSETQ |$S4r2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -1452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -5112. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 1452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -10512. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 1512. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -67122. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19320. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 92520. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 5850. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4r2| $VALUES) 
(DSKSETQ |$S4r3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -552. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -2412. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 552. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 1512. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -4896. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -37476. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 7728. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 49968. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -900. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4r3| $VALUES) 
(DSKSETQ |$Null4r1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 25. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -152. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -312. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1224. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -519. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 936. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 936. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 3004. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 624. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 4350. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4r1| $VALUES) 
(DSKSETQ |$Null4r2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -778. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -3696. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -3393. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -5640. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -15354. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -13050. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -36. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 4050. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 5088. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -5472. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 9000. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4r2| $VALUES) 
(DSKSETQ |$Null4g|
         '((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 37. 72.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 31. 6.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 29. 8.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 5. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 3. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 27. 2.) (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 75. 4.) (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4g| $VALUES) 
(DSKSETQ |$Null4cr|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -82. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -288. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -351. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -696. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1494. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1458. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 468. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 702. (($P SIMP) 2. 2.)))) 
(ADD2LNC '|$Null4cr| $VALUES) 
(DSKSETQ |$S6m|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 925. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -2700. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 1390. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5150. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -2315. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -5150. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -27000. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -2160. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 4320. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6480. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 14240. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 2160. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 30720. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 82400. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -1620. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -8640. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19860. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -7560. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -108600. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 6432. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 28320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$S6m| $VALUES) 
(DSKSETQ |$S6z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 6750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -20250. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 12275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -6750. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 15950. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 1900. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -7975. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 251225. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -43875. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9720. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 75700. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -337500. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 100680. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -191400. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 929500. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 79515. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -141150. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 214110. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1872750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18168. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1177320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -226500. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$S6z| $VALUES) 
(DSKSETQ |$Null6r16|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -251797. ((MEXPT SIMP) (($P SIMP) 1. 0.) 6.))
           ((MTIMES SIMP) -2092175. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -7110175. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -29761875.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -5461735. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -24201350.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -50991925.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -24404550.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -12108575. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -62731800.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -3421800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 69175800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -121746050. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 70097000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 59508925. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -294064625. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -775902375. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -23008900.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -19102900. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 11421000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -442111500. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -78516400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 529209500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1024096500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1110037500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 3074625000. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -149096700.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 40996125. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -116943750. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -1724253750. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1836843750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -221157000. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2713770000. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 83700000. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$Null6r16| $VALUES) 
(DSKSETQ |$Null6g|
         '((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 709. 5400.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 6.))
           ((MTIMES SIMP) ((RAT SIMP) 253. 420.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.) (($P SIMP) 1. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 1051. 315.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 603. 140.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 919. 56.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 5. 2.) (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 10547. 1260.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) ((RAT SIMP) 2831. 420.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 9. 2.) (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 667. 28.) (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 151. 7.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 5. 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 333. 14.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 66103. 3780.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 22. 3.) (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 104651. 1260.) (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 121. 6.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 19141. 378.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 415. 21.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 5. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 508. 21.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 884. 7.) (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 2245. 21.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) ((RAT SIMP) 11343. 140.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 5065. 42.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 295. 14.) (($P SIMP) 1. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 2175. 14.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 1613. 6.) (($P SIMP) 1. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -20. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 8125. 18.) (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$Null6g| $VALUES) 
(DSKSETQ |$S8m1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 3704400. ((MEXPT SIMP) (($P SIMP) 2. 0.) 4.))
           ((MTIMES SIMP) -4233600. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 47098800. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 4233600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 121564800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -95719050.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -168663600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -2066129100.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 2822400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -8467200. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 564480. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -134930880. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -164058060. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 446029860. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 1881600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 300059350. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -166168800. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -564480. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -89953920. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 240527460.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 193485600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6641529720. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -566729900. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -4515839300.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -2822400. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 31399200. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -303712860. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -1918948920. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -2176090560. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 218051350.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 3466376900. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 356247360. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -1693440. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 67465440. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4233600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -301960395. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 200500650.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 84091995. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 1532790000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 87908400. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -1519737120. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 922165425.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 1693440. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -67465440. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 329030595. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1768903290. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 2882147400. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -220555395.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -4130193690. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 514439100. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -384952680. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 8399122200. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -1354752. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 37184832. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -151277760. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -432712800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1501803216. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2179008. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 755612928. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -1367559072. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 442163232. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -14516463024. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 28910880. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 105066720. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 697965480. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 46425600. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 8289945720. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -120426480. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -2275704720. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 73716750. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8m1| $VALUES) 
(DSKSETQ |$S8m2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 11760. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -23520. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 364560. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 11760. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 769440. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -992250. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -1134000. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -13891500.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -7840. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -907200. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -1003948. (($P SIMP) 2. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 2996548. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 1903750. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -776160. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -604800. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1974148. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1268960. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 43927352. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -3903500. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -30054500.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 243040. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -1698748. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -12175352. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -12949440. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 1495750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 22998500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 4603200. (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 453600. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2003091. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 921690. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 624291. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 9218160. (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 412080. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -9684000. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4919625. ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -453600. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1842891. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 11683434. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 17523720. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1598091. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -27559434. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -94500. (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -3330600. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 46431000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 279360. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -676800. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2152800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -8285520. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 83520. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 5080320. (($P SIMP) 1. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -7653024. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 4110624. (($P SIMP) 1. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -83615280. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 118560. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 522720. (($P SIMP) 1. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 4197864. (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -122880. (($P SIMP) 1. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 51399096. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -856944. (($P SIMP) 1. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -14931216. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 366750. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8m2| $VALUES) 
(DSKSETQ |$S8z1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 63000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -126000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -12448800. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 23738400. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 12448800. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 63000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -35002800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19192950. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 11264400. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 618823800.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -42000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 23950080. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -68817420. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 10255140. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 8144150. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 20048000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -631680. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 26813220. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -22545600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1237619880. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -14149100. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 539448700.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -772800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -15677340. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -360009720. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -156750720. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 13777750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -223149500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 910342720. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -11975040.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 16215885. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19570950.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 28720755. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 462861000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10558800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222613440. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -73024875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 11975040. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2116485. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 529542090. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -18257400. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -12882555.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 512024310. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1212819300. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -247152360. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -4300632000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -10789632. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 10184832. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -262211040. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 135449328. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1209600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -383096448. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 384247584. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 356467104. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 6188984592. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 126077280. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -64299480. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -113561280. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2262735720. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -1427760. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 419373360. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -54920250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8z1| $VALUES) 
(DSKSETQ |$S8z2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -63000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -10823400. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 20437200. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 10823400. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -30038400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 17038350. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9601200. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 530541900.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -21000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 20139840. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -57671460. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7657020. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6809950. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 17416000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -416640. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 21328860. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -19210800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1064138040. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11458300. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 464137100.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -512400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -13549620. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -305834760. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -134722560. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 11726750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -191999500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 772506560. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -10069920.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 13616505. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -17038350.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 24652215. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 393876000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -9248400. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -194265120. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -64519875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 10069920. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -802305. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 453611970. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10546200. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10779615.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 439123230. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1028682900. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -208166280. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -3654567000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -9265536. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 8963136. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -220237920. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 118298544. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 604800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -328898304. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 324832032. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 300357792. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 5264441616. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 106609440. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -55667640. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -95941440. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -1931385960. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -848880. (($P SIMP) 1. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 359941680. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -46478250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8z2| $VALUES) 
(DSKSETQ |$S10z1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 8890560000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -493920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -47040000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -816480000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -680400000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21840000. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 40166544600. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 47040000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11854080000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -47040000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 38525760000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -17406144000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -823200000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1338960000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 22514954000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -34574400000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -28153440000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 27552406000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 816480000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 47040000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -26671680000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41114304000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -21840000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41941606000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -65582521200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -30367750000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -575909838000.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 28153440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -658560000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -68300806000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 26403816600.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 6659590000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 556646958000. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 17012800000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -414892800000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 612360000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -778260000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 15500824500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 165900000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -23835724500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2976750000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 123480000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19766203100. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 8643600000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2610368400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 37648107500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 347766720000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11311477275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -6952837500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -446460000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 28894320000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -55227112500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 8829124500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 73883607500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 15484392000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1332626535000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -40007615550. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -771289485750.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -28894320000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 446460000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 54671452500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2976750000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 61435500. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 55566000000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -43951472400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -271032372000. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -286098435000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 6371568000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -12604951100. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -215509203000. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -167485920000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 14943553275.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 412610955750. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 59737860000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -104496000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 17850699600. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -12435219600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5376162400. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -9549187200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 9348102400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -319433436000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 6258067200. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 368756136000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -23408646912.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -36082698000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -5845392000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -790017472800. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 29446648000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 865169323200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -89828383680. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -5267808000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 12886098000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 247693312800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 225351473760. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -20082748000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -551036203200. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 2634992640. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -81345942720. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 607282147584. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 1587600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5427840000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 7813260000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 854670000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 254080638000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5662720000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -255510192000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 11300654400. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 1345650000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -6006960000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -71086512000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 6561480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 177150240000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -116617158000. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 116534544000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -1256174740800. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -801360000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -32628708000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 25637875200. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -1805580000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -52980480000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 68103216000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -33493788000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 1017474393600. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) 269482500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 16188732000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -15851576700. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -3532347000. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) -456913920600. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 1395489600. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 94471732800. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -6935292000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S10z1| $VALUES) 
(DSKSETQ |$S10z2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -987840000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 493920000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -538272000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -211680000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -282240000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 538272000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -740880000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 887600000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 297808000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 18276010200. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -1152480000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 538272000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1528800000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -870240000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 8890560000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6979392000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1481760000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -2073008000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 28865354000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -16134720000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -7408800000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -7021994000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 282240000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -538272000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 211680000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 16728768000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -297808000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 35591206000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -41558252400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -28984774000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -338354074800.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) -740880000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 7408800000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 1185408000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -33726406000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 26245762200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 5276614000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 354653434800. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 3841600000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -320060160000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 864360000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -897624000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -864360000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 584724000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7033624500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 312900000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15368524500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11840850000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222264000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -12051172700. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4033680000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10236358800. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7923867500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 158101440000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -903164325. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -2084197500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -864360000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1210524000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 6667920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -19580200500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 3007924500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 42183687500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 21707784000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 706144455000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -760732350. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -359389840950.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) 864360000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -6667920000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1210524000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 19024540500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -14804370000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 5882635500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2222640000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -6136822800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18131623200. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -73995075000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 148176000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -2914240700. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -90863551800. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -60799200000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -6161648325.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 107398030950. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -64729980000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 271824000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 7107435600. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1691955600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 9836573600. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5484931200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5864633600. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -243228636000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1347091200. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 275616936000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -24356973312.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) -271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -11114538000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -12619152000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -413747200800. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -3152072000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 377966635200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -105001606080. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 1505952000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -227982000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 84796480800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 77209342560. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 8564612000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -134957995200. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 147728931840. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -61431088320. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 376838832384. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 1587600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -8324160000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 3410316000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 3750990000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 185496318000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -845824000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -183256752000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 16200340800. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 4241970000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 20725200000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -28186032000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2261880000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 43731360000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -127285830000. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 88084752000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -812357985600. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -349776000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -20774628000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 18773798400. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -112140000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -22498560000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 56394288000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -25510428000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 690708211200. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) -55093500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 9414972000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -12279627900. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -2600955000. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) -316414042200. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 705211200. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 65112321600. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -5241852000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S10z2| $VALUES) 
(DSKSETQ |$S103z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -8001504000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 4.))
           ((MTIMES SIMP) -32006016000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 16003008000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 99574272000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 21337344000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -196777728000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 104908608000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -45045504000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 3.))
           ((MTIMES SIMP) -99574272000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 47416320000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -8001504000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 48009024000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 194406912000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -92461824000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 43563744000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -1792336896000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -2576484288000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 7112448000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -14224896000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -501150988800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 514530374400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 441839664000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7112448000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 87761116800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -457630790400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 4061207808000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 134708448000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -106673616000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 6322176000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -167181974400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -3589526644200. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -5619712000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 3.))
           ((MTIMES SIMP) 132765696000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 300421900800. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -552463430400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -170698752000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -26156592000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -270273024000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 60928560000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 3839299430400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 4795698700800. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -294705600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 405817910400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -3905736870000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 3143109312000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -432673920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -3369517242000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 37933056000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -26119900800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 296415302400. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -437098032000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 2106707097600. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -2541052684800. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 3435312384000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 192470678400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -6213646698000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5520826256400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 1443258877200. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 62480247253200.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) 204252384000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -430303104000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -185345126400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 5319068874000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -7740984220200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -4520578045200. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -44612888821200. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 697085760000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 40182960384000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 15321398400.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15066475200. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15321398400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -202319308800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 923941588500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 121367736000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 2064731287500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -3029894910000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 75895747200. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 1456309992900. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -811066032000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 9453628800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 5207328000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -4368576128400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4017877831500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19190767680000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 324362765475. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -394125385500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -143345462400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 232452259200. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 256048128000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -4741513459200. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 4475838005100. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -6569242375500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -161245123200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 3944646216000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1380872467500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1179466142400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -127827325665000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2053316263950. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 75396325217850.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) -112702665600.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -237200140800.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -40416163200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -2692058273100. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 9439988670000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1453598968500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -11342131920000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -3345674864400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 11567302783200. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 17434459413000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -9453628800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 1869329145600. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 4020673836900. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -5866932670200. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 12281913504000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -805050582525.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -6720249875850. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 59658933348000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 66919708800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1500917040000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 2178181861200. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 163034924400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1618250440800. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1910158588800. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1613022297600. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 49111179012000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 438568300800. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -17279037720000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 10785603015936.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) 1991485440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -2648040595200. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -4662858416400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 7078970505600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 57583975615200. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -546142632000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -69884033083200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -27245214682560. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -85033670400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -6880443591600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 420527181600. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -35674605701280. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -1170019452000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 19828757793600. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -87175629112320. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -26971837583040. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) -271805393809152. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 168391440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 975316665600. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -540966535200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -2722302709200. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -33663814002000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -567494860800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 11635371216000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -9239591390400. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -2776289040000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 4976458318800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 17649435254400. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 40063922640000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 3509112859200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -10309655635200. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 40713698768400. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 33410065449600. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) 372093476932800. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 799527909600. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -48348316800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 4728322620000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -3565119398400. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -1631223468000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -9236108851200. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -18527478710400. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -4958602812000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) -126713247091200. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) 16108035300.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 1771370748000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 2953030572900. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 840041987400. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) 36360611332200. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) -1078772817600. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) -6400051876800. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -1301785884000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S103z| $VALUES) 
(DSKSETQ |$qq3| '1.) 
(ADD2LNC '|$qq3| $VALUES) 
(DSKSETQ |$qq2| '1.) 
(ADD2LNC '|$qq2| $VALUES) 
(DSKSETQ |$qq1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 6750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -20250. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 12275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -6750. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 15950. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 1900. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -7975. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 251225. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -43875. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9720. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 75700. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -337500. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 100680. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -191400. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 929500. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 79515. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -141150. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 214110. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1872750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18168. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1177320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -226500. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$qq1| $VALUES) 
(DSKSETQ |$nq3| '0.) 
(ADD2LNC '|$nq3| $VALUES) 
(DSKSETQ |$nq2| '0.) 
(ADD2LNC '|$nq2| $VALUES) 
(DSKSETQ |$nq1| '6.) 
(ADD2LNC '|$nq1| $VALUES) 
(DSKSETQ |$filename| '"S8z1S6zTT.lisp") 
(ADD2LNC '|$filename| $VALUES) 
(DSKSETQ |$qq|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 63000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -126000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -12448800. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 23738400. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 12448800. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 63000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -35002800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19192950. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 11264400. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 618823800.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -42000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 23950080. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -68817420. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 10255140. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 8144150. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 20048000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -631680. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 26813220. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -22545600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1237619880. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -14149100. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 539448700.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -772800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -15677340. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -360009720. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -156750720. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 13777750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -223149500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 910342720. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -11975040.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 16215885. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19570950.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 28720755. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 462861000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10558800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222613440. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -73024875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 11975040. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2116485. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 529542090. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -18257400. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -12882555.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 512024310. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1212819300. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -247152360. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -4300632000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -10789632. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 10184832. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -262211040. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 135449328. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1209600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -383096448. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 384247584. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 356467104. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 6188984592. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 126077280. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -64299480. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -113561280. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2262735720. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -1427760. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 419373360. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -54920250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$qq| $VALUES) 
(DSKSETQ |$nq| '8.) 
(ADD2LNC '|$nq| $VALUES) 
(DSKSETQ |$Assss|
         '((MTIMES SIMP) -1.
           ((MPLUS SIMP) 1480360166323449664.
            ((MTIMES SIMP RATSIMP) 564157059546763520. |$Ms|)
            ((MTIMES SIMP) -718280056427472256.
             ((MEXPT SIMP RATSIMP) |$Ms| 2.))
            ((MTIMES SIMP) -4717640195734112.
             ((MEXPT SIMP RATSIMP) |$Ms| 3.))
            ((MTIMES SIMP) 2193414558120352.
             ((MEXPT SIMP RATSIMP) |$Ms| 4.))
            ((MTIMES SIMP) -2213306738368.
             ((MEXPT SIMP RATSIMP) |$Ms| 5.))
            ((MTIMES SIMP) 44531424000.
             ((MEXPT SIMP RATSIMP) |$Ms| 6.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -17764321995881395968.
              ((MTIMES SIMP RATSIMP) -985685491197551296. |$Ms|)
              ((MTIMES SIMP) 4355153610028657056.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 86527796848347424.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -11153259473520192.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) 47126676914816.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP) -784994112000.
               ((MEXPT SIMP RATSIMP) |$Ms| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 2960720332646899328.
                ((MTIMES SIMP RATSIMP) -593221503722537472. |$Ms|)
                ((MTIMES SIMP) 150478413240952000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 8693956456906944.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 58534318052480.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -946548288000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               |$Mt|))
             |$om|)
            ((MTIMES SIMP)
             ((MPLUS SIMP) 76463467319854943872.
              ((MTIMES SIMP RATSIMP) -7542246587503358992. |$Ms|)
              ((MTIMES SIMP) -10910721588056998416.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -303083982448482784.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 15095035313325760.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) -270044850193920.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP) 9867686976000.
               ((MEXPT SIMP RATSIMP) |$Ms| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -17354519579831766592.
                ((MTIMES SIMP RATSIMP) 4311786437241248640. |$Ms|)
                ((MTIMES SIMP) -950846738520814176.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -92117287955396256.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -1077436713682816.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 17679304966400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP) -36288000000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 6.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -378032516474615808.
                ((MTIMES SIMP RATSIMP) -166775835903874176. |$Ms|)
                ((MTIMES SIMP) -38807756689849600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -640237140869696.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 11345301094400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -36288000000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -174015874819350546848.
              ((MTIMES SIMP RATSIMP) 33167714810684622560. |$Ms|)
              ((MTIMES SIMP) 14462895298048093504.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 386315647193971904.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 8732488177168000.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) 206145096929280.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP) -64547255808000.
               ((MEXPT SIMP RATSIMP) |$Ms| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 46003244872234709568.
                ((MTIMES SIMP RATSIMP) -12539528738168466432. |$Ms|)
                ((MTIMES SIMP) 2430912713397889472.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 363222009560481472.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 4677357779388800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -153173502137600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP) 362880000000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 6.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1130001711458381568.
                ((MTIMES SIMP RATSIMP) 793572728431240512. |$Ms|)
                ((MTIMES SIMP) 312892560602089920.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 5623944810422400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -150826582368000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 653184000000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 151759118318575104.
                ((MTIMES SIMP RATSIMP) 57962795262648960. |$Ms|)
                ((MTIMES SIMP) 919756324130816.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -53718330534400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 290304000000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 240319260080758977504.
              ((MTIMES SIMP RATSIMP) -58548802641308530576. |$Ms|)
              ((MTIMES SIMP) -10106702492909940208.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -77876727680716800.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -28960610435829440.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) 2164274115494400.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP) 227272276224000.
               ((MEXPT SIMP RATSIMP) |$Ms| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -74102037939381476512.
                ((MTIMES SIMP RATSIMP) 18658131022384184736. |$Ms|)
                ((MTIMES SIMP) -3381839574510590784.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -717427627531242400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -6455676335685440.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 695032012864000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP) -1487808000000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 6.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 354697587651836544.
                ((MTIMES SIMP RATSIMP) -1468669515391317504. |$Ms|)
                ((MTIMES SIMP) -989890785530095360.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -16998675751769600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 882753793286400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -3869644800000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -840502356913827072.
                ((MTIMES SIMP RATSIMP) -322426731037126080. |$Ms|)
                ((MTIMES SIMP) -5324898403373568.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 548422123065600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -3167001600000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 582720616166400.
                ((MTIMES SIMP RATSIMP) 479679832488960. |$Ms|)
                ((MTIMES SIMP) 122559828563200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -785164800000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -214003229686254021824.
              ((MTIMES SIMP RATSIMP) 56211091899796093600. |$Ms|)
              ((MTIMES SIMP) 1780475368667855360.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -344680436540792960.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -8968746582759936.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) -7209722395491840.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP) -455321502720000.
               ((MEXPT SIMP RATSIMP) |$Ms| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 83137649315657361440.
                ((MTIMES SIMP RATSIMP) -14101765325343948512. |$Ms|)
                ((MTIMES SIMP) 2949205503292774816.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 779966479240220672.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -3966936818737536.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -1770311751980800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP) 3193344000000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 6.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -6142720065065832960.
                ((MTIMES SIMP RATSIMP) 1212055558191840000. |$Ms|)
                ((MTIMES SIMP) 1665205750463867200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 21928043271392000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -2802304646982400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 11097676800000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1983189018885772800.
                ((MTIMES SIMP RATSIMP) 774586247868753600. |$Ms|)
                ((MTIMES SIMP) 12480849044895360.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -2359332511289600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 13314739200000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 5980975452288000.
                ((MTIMES SIMP RATSIMP) -2390869733068800. |$Ms|)
                ((MTIMES SIMP) -982459690016000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 6400128000000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -711566282649600.
                ((MTIMES SIMP RATSIMP) -142915610880000. |$Ms|)
                ((MTIMES SIMP) 989721600000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 127506383376657335728.
              ((MTIMES SIMP RATSIMP) -30634353116796482272. |$Ms|)
              ((MTIMES SIMP) 3294650733253590528.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 547350816362693504.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 68484221505676032.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) 10073992764326400.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP) 520645708800000.
               ((MEXPT SIMP RATSIMP) |$Ms| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -70351023323607955968.
                ((MTIMES SIMP RATSIMP) 2705441301093745856. |$Ms|)
                ((MTIMES SIMP) -1824205087248008736.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -452073998013535744.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 21125376902799232.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 2603784472800000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP) -3773952000000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 6.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 11707130557136224320.
                ((MTIMES SIMP RATSIMP) -172071602252956544. |$Ms|)
                ((MTIMES SIMP) -1654490359453924576.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -8360119878405120.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 5143980692121600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -17233843200000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -2563741851693298560.
                ((MTIMES SIMP RATSIMP) -1048439079802049600. |$Ms|)
                ((MTIMES SIMP) -17233980494369600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 5450984112672000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -28252761600000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -32028651480441600.
                ((MTIMES SIMP RATSIMP) 2112251315473280. |$Ms|)
                ((MTIMES SIMP) 3207349523078400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -20407833600000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 2016388675123200.
                ((MTIMES SIMP RATSIMP) 888961288320000. |$Ms|)
                ((MTIMES SIMP) -6195571200000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 79043973120000.
                ((MTIMES SIMP RATSIMP) -580608000000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 6.)))
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -54041906606129037792.
              ((MTIMES SIMP RATSIMP) 7974561104503044448. |$Ms|)
              ((MTIMES SIMP) -3475050234582640704.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -498695625140239360.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -75928044063237120.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) -7401228460416000.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP) -316175892480000.
               ((MEXPT SIMP RATSIMP) |$Ms| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 45764389727110093440.
                ((MTIMES SIMP RATSIMP) 4255492620823423936. |$Ms|)
                ((MTIMES SIMP) 882635249607670656.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 91833223682211520.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -25171891474453120.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -2165535059520000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP) 2322432000000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 6.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -11052307649373422592.
                ((MTIMES SIMP RATSIMP) -481770513111719488. |$Ms|)
                ((MTIMES SIMP) 1001357389567560256.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -9314426281840512.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -5516585031417600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 14594764800000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1932145535587112960.
                ((MTIMES SIMP RATSIMP) 876245936165201408. |$Ms|)
                ((MTIMES SIMP) 16300025814668288.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -7249899570547200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 32607590400000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 60545156511398400.
                ((MTIMES SIMP RATSIMP) 4996527439847680. |$Ms|)
                ((MTIMES SIMP) -5434244065017600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 32607590400000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1261469268864000.
                ((MTIMES SIMP RATSIMP) -2119439085120000. |$Ms|)
                ((MTIMES SIMP) 14594764800000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -316175892480000.
                ((MTIMES SIMP RATSIMP) 2322432000000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 6.)))
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 18555526653966178080.
              ((MTIMES SIMP RATSIMP) 791708805884125472. |$Ms|)
              ((MTIMES SIMP) 1794014387649117248.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 289625621446727040.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 39168484089511680.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) 2897963250739200.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP) 79043973120000.
               ((MEXPT SIMP RATSIMP) |$Ms| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -21736581214705458336.
                ((MTIMES SIMP RATSIMP) -3916978983978989408. |$Ms|)
                ((MTIMES SIMP) -315988722185240672.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 40578792636020800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 14683087789204480.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 927303189120000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP) -580608000000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 6.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 5831626553407994880.
                ((MTIMES SIMP RATSIMP) 396429556042466176. |$Ms|)
                ((MTIMES SIMP) -363126110080149792.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 13230091733579200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 3356681900678400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -6195571200000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -811558242986358784.
                ((MTIMES SIMP RATSIMP) -467703158804645568. |$Ms|)
                ((MTIMES SIMP) -10388483086369920.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 5653466045472000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -20407833600000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -58964489627662080.
                ((MTIMES SIMP RATSIMP) -12206675713239168. |$Ms|)
                ((MTIMES SIMP) 5225268500121600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -28252761600000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1738200771417600.
                ((MTIMES SIMP RATSIMP) 2593580824800000. |$Ms|)
                ((MTIMES SIMP) -17233843200000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 520645708800000.
                ((MTIMES SIMP RATSIMP) -3773952000000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 6.)))
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -5523911928176536000.
              ((MTIMES SIMP RATSIMP) -1354243349425238496. |$Ms|)
              ((MTIMES SIMP) -574468177618535040.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -93181889882058240.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -9314218126310400.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) -506345159577600.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 6760222462036911008.
                ((MTIMES SIMP RATSIMP) 1425552846024903584. |$Ms|)
                ((MTIMES SIMP) 60626034589666560.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -27669416613967040.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -4422777723628800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -153564929280000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1626408382255393728.
                ((MTIMES SIMP RATSIMP) -126123982608860256. |$Ms|)
                ((MTIMES SIMP) 73953089956937920.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -7170468845773440.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -1059869789216000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 989721600000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 137039991407046272.
                ((MTIMES SIMP RATSIMP) 160118419991563776. |$Ms|)
                ((MTIMES SIMP) 3992442452345600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -2537961938489600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 6400128000000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 32062696057405440.
                ((MTIMES SIMP RATSIMP) 11078412580980864. |$Ms|)
                ((MTIMES SIMP) -2937158381382400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 13314739200000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 3284592122972160.
                ((MTIMES SIMP RATSIMP) -1793296839980800. |$Ms|)
                ((MTIMES SIMP) 11097676800000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -455321502720000.
                ((MTIMES SIMP RATSIMP) 3193344000000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 6.)))
             ((MEXPT SIMP RATSIMP) |$om| 9.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 1108993945676770896.
              ((MTIMES SIMP RATSIMP) 376556529981877440. |$Ms|)
              ((MTIMES SIMP) 100176445720599168.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 12527774325321984.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 640260549135360.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1155326889096750320.
                ((MTIMES SIMP RATSIMP) -209325206723731648. |$Ms|)
                ((MTIMES SIMP) 1401107180698016.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 5092779681892864.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 550100936674560.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 156162564675120016.
                ((MTIMES SIMP RATSIMP) 13727555610012704. |$Ms|)
                ((MTIMES SIMP) -7736571307375680.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 1903088570050432.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 135492334163200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 23893153362699200.
                ((MTIMES SIMP RATSIMP) -34773940912576160. |$Ms|)
                ((MTIMES SIMP) -851107643635200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 610552823865600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -785164800000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -9223466938518720.
                ((MTIMES SIMP RATSIMP) -5293704465941440. |$Ms|)
                ((MTIMES SIMP) 952662222086400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -3167001600000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -2253274282425600.
                ((MTIMES SIMP RATSIMP) 715742246464000. |$Ms|)
                ((MTIMES SIMP) -3869644800000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 227272276224000.
                ((MTIMES SIMP RATSIMP) -1487808000000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 6.)))
             ((MEXPT SIMP RATSIMP) |$om| 10.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -87604716024320512.
              ((MTIMES SIMP RATSIMP) -19217257165448320. |$Ms|)
              ((MTIMES SIMP) -2651993682650112.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 1576661340672.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 73642888963182912.
                ((MTIMES SIMP RATSIMP) 3400103803418816. |$Ms|)
                ((MTIMES SIMP) -2016814143408000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -142809098472448.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 25358680300874368.
                ((MTIMES SIMP RATSIMP) -434643458202048. |$Ms|)
                ((MTIMES SIMP) 696647484774528.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -201763166921984.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -13895909796708928.
                ((MTIMES SIMP RATSIMP) 4783615198545280. |$Ms|)
                ((MTIMES SIMP) 121544359776000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -61622125734400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 899626560627840.
                ((MTIMES SIMP RATSIMP) 1419789460819200. |$Ms|)
                ((MTIMES SIMP) -165354684768000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 290304000000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 806330424545280.
                ((MTIMES SIMP RATSIMP) -159797809337600. |$Ms|)
                ((MTIMES SIMP) 653184000000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -64547255808000.
                ((MTIMES SIMP RATSIMP) 362880000000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 6.)))
             ((MEXPT SIMP RATSIMP) |$om| 11.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 2854040772712448.
              ((MTIMES SIMP RATSIMP) -620380836842496. |$Ms|)
              ((MTIMES SIMP) 75706869024000.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 219138447499088.
                ((MTIMES SIMP RATSIMP) 176191700195520. |$Ms|)
                ((MTIMES SIMP) -23291850454336.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -6311116640471312.
                ((MTIMES SIMP RATSIMP) 480876966703264. |$Ms|)
                ((MTIMES SIMP) -119701946154240.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1870471213358752.
                ((MTIMES SIMP RATSIMP) -411372006988448. |$Ms|)
                ((MTIMES SIMP) -16671048204096.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 182442248018368.
                ((MTIMES SIMP RATSIMP) -210826131833216. |$Ms|)
                ((MTIMES SIMP) 12044718694400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -159963964369920.
                ((MTIMES SIMP RATSIMP) 18378722566400. |$Ms|)
                ((MTIMES SIMP) -36288000000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 9867686976000.
                ((MTIMES SIMP RATSIMP) -36288000000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 6.)))
             ((MEXPT SIMP RATSIMP) |$om| 12.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -406297692776448.
              ((MTIMES SIMP RATSIMP) 67716282129408. |$Ms|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 102687579978624.
                ((MTIMES SIMP RATSIMP) -26751216047360. |$Ms|))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 402137148656224.
                ((MTIMES SIMP RATSIMP) -81389664197824. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -94293701421280.
                ((MTIMES SIMP RATSIMP) 13370121793216. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -52401982941248.
                ((MTIMES SIMP RATSIMP) 15154074404480. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 18394753778816.
                ((MTIMES SIMP RATSIMP) -946548288000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.))
              ((MTIMES SIMP) -784994112000.
               ((MEXPT SIMP RATSIMP) |$Mt| 6.)))
             ((MEXPT SIMP RATSIMP) |$om| 13.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 33858141064704.
              ((MTIMES SIMP RATSIMP) -13375608023680. |$Mt|)
              ((MTIMES SIMP) -33055010651392.
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) 8297267427808.
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP) 4418094939296.
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP) -1283674706368.
               ((MEXPT SIMP RATSIMP) |$Mt| 5.))
              ((MTIMES SIMP) 44531424000.
               ((MEXPT SIMP RATSIMP) |$Mt| 6.)))
             ((MEXPT SIMP RATSIMP) |$om| 14.)))
           ((MEXPT SIMP)
            ((MPLUS SIMP)
             ((MTIMES SIMP)
              ((MPLUS SIMP) 1. ((MTIMES SIMP RATSIMP) -6. |$om|)
               ((MTIMES SIMP) 15. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -20. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 15. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -6. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MEXPT SIMP RATSIMP) |$om| 6.))
              ((MEXPT SIMP RATSIMP) |$Xi| 2.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -14. ((MTIMES SIMP RATSIMP) 84. |$om|)
               ((MTIMES SIMP) -210. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 280. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -210. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 84. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -14. ((MEXPT SIMP RATSIMP) |$om| 6.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 3.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 91. ((MTIMES SIMP RATSIMP) -546. |$om|)
               ((MTIMES SIMP) 1365. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -1820. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 1365. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -546. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 91. ((MEXPT SIMP RATSIMP) |$om| 6.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 4.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -364. ((MTIMES SIMP RATSIMP) 2184. |$om|)
               ((MTIMES SIMP) -5460. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 7280. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -5460. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 2184. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -364. ((MEXPT SIMP RATSIMP) |$om| 6.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 5.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 1001. ((MTIMES SIMP RATSIMP) -6006. |$om|)
               ((MTIMES SIMP) 15015. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -20020. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 15015. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -6006. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 1001. ((MEXPT SIMP RATSIMP) |$om| 6.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 6.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -2002. ((MTIMES SIMP RATSIMP) 12012. |$om|)
               ((MTIMES SIMP) -30030. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 40040. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -30030. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 12012. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -2002. ((MEXPT SIMP RATSIMP) |$om| 6.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 7.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 3003. ((MTIMES SIMP RATSIMP) -18018. |$om|)
               ((MTIMES SIMP) 45045. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -60060. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 45045. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -18018. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 3003. ((MEXPT SIMP RATSIMP) |$om| 6.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 8.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -3432. ((MTIMES SIMP RATSIMP) 20592. |$om|)
               ((MTIMES SIMP) -51480. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 68640. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -51480. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 20592. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -3432. ((MEXPT SIMP RATSIMP) |$om| 6.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 9.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 3003. ((MTIMES SIMP RATSIMP) -18018. |$om|)
               ((MTIMES SIMP) 45045. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -60060. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 45045. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -18018. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 3003. ((MEXPT SIMP RATSIMP) |$om| 6.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 10.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -2002. ((MTIMES SIMP RATSIMP) 12012. |$om|)
               ((MTIMES SIMP) -30030. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 40040. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -30030. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 12012. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -2002. ((MEXPT SIMP RATSIMP) |$om| 6.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 11.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 1001. ((MTIMES SIMP RATSIMP) -6006. |$om|)
               ((MTIMES SIMP) 15015. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -20020. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 15015. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -6006. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 1001. ((MEXPT SIMP RATSIMP) |$om| 6.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 12.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -364. ((MTIMES SIMP RATSIMP) 2184. |$om|)
               ((MTIMES SIMP) -5460. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 7280. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -5460. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 2184. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -364. ((MEXPT SIMP RATSIMP) |$om| 6.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 13.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 91. ((MTIMES SIMP RATSIMP) -546. |$om|)
               ((MTIMES SIMP) 1365. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -1820. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 1365. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -546. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 91. ((MEXPT SIMP RATSIMP) |$om| 6.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 14.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -14. ((MTIMES SIMP RATSIMP) 84. |$om|)
               ((MTIMES SIMP) -210. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 280. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -210. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 84. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -14. ((MEXPT SIMP RATSIMP) |$om| 6.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 15.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 1. ((MTIMES SIMP RATSIMP) -6. |$om|)
               ((MTIMES SIMP) 15. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -20. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 15. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -6. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MEXPT SIMP RATSIMP) |$om| 6.))
              ((MEXPT SIMP RATSIMP) |$Xi| 16.)))
            -1.))) 
(ADD2LNC '|$Assss| $VALUES) 
(DSKSETQ $GH_0
         '((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 2.) -1.)
           ((MEXPT SIMP) (($XX SIMP) 1. 4.) -1.)
           ((MEXPT SIMP) (($XX SIMP) 2. 4.) -1.))) 
(ADD2LNC '$GH_0 $VALUES) 
(DSKSETQ |$tttt0|
         '((MTIMES SIMP)
           ((MEXPT SIMP) (($XX SIMP) 1. 2.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 2.)))
           ((MEXPT SIMP) (($XX SIMP) 1. 3.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 3.)))
           ((MEXPT SIMP) (($XX SIMP) 1. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 4.)))
           ((MEXPT SIMP) (($XX SIMP) 2. 3.)
            ((MTIMES SIMP) -4. (($PP SIMP) 2. 3.)))
           ((MEXPT SIMP) (($XX SIMP) 2. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 2. 4.)))
           ((MEXPT SIMP) (($XX SIMP) 3. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 3. 4.))))) 
(ADD2LNC '|$tttt0| $VALUES) 
(DSKSETQ |$tttt|
         '((MTIMES SIMP FACTORED)
           ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
            ((MPLUS SIMP) -6. ((MTIMES SIMP) 2. |$Ms|)
             ((MTIMES SIMP) 2. |$Mt|)))
           ((MEXPT SIMP) |$om|
            ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 12.)
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|) 2.))) 
(ADD2LNC '|$tttt| $VALUES) 
(DSKSETQ |$a1234|
         '((MLIST SIMP)
           ((MTIMES SIMP FACTORED) -16.
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -12. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MPLUS SIMP IRREDUCIBLE) 92522510395215604.
             ((MTIMES SIMP RATSIMP) 35259816221672720. |$Ms|)
             ((MTIMES SIMP) -44892503526717016.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) -294852512233382.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) 137088409882522.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP) -138331671148.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.))
             ((MTIMES SIMP) 2783214000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.))
             ((MTIMES SIMP RATSIMP) -1110270124742587248. |$om|)
             ((MTIMES SIMP RATSIMP) -61605343199846956. |$Ms| |$om|)
             ((MTIMES SIMP) 272197100626791066.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$om|)
             ((MTIMES SIMP) 5407987303021714.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$om|)
             ((MTIMES SIMP) -697078717095012.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$om|)
             ((MTIMES SIMP) 2945417307176.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$om|)
             ((MTIMES SIMP) -49062132000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$om|)
             ((MTIMES SIMP RATSIMP) 185045020790431208. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) -37076343982658592. |$Ms| |$Mt|
              |$om|)
             ((MTIMES SIMP) 9404900827559500.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt| |$om|)
             ((MTIMES SIMP) 543372278556684.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt| |$om|)
             ((MTIMES SIMP) 3658394878280.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt| |$om|)
             ((MTIMES SIMP) -59159268000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt| |$om|)
             ((MTIMES SIMP) 4778966707490933992.
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -471390411718959937. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -681920099253562401.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -18942748903030174.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 943439707082860.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -16877803137120.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 616730436000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -1084657473739485412. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 269486652327578040. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -59427921157550886.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -5757330497212266.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -67339794605176.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 1104956560400.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -2268000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -23627032279663488.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -10423489743992136. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -2425484793115600.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -40014821304356.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 709081318400.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -2268000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -10875992176209409178.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 2072982175667788910. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 903930956128005844.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 24144727949623244.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 545780511073000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 12884068558080.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -4034203488000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 2875202804514669348. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -783720546135529152. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 151932044587368092.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 22701375597530092.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 292334861211800.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -9573343883600.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 22680000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 70625106966148848.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 49598295526952532. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 19555785037630620.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 351496550651400.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -9426661398000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 40824000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 9484944894910944.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 3622674703915560. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 57484770258176.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3357395658400.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 18144000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 15019953755047436094.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -3659300165081783161. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -631668905806871263.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -4867295480044800.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -1810038152239340.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 135267132218400.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 14204517264000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -4631377371211342282. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1166133188899011546. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -211364973406911924.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -44839226720702650.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -403479770980340.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 43439500804000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -92988000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 22168599228239784.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -91791844711957344. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -61868174095630960.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -1062417234485600.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 55172112080400.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -241852800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -52531397307114192.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -20151670689820380. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -332806150210848.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 34276382691600.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -197937600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 36420038510400.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 29979989530560. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 7659989285200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -49072800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -13375201855390876364.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 3513193243737255850. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 111279710541740960.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -21542527283799560.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -560546661422496.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -450607649718240.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -28457593920000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 5196103082228585090. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -881360332833996782. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 184325343955798426.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 48747904952513792.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -247933551171096.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -110644484498800.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 199584000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -383920004066614560.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 75753472386990000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 104075359403991700.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1370502704462000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -175144040436400.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 693604800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 123949313680360800.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 48411640491797100. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 780053065305960.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -147458281955600.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 832171200000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 373810965768000.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -149429358316800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -61403730626000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 400008000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -44472892665600.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -8932225680000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 61857600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 7969148961041083483.
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1914647069799780142. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 205915670828349408.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 34209426022668344.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 4280263844104752.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 629624547770400.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 32540356800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -4396938957725497248. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 169090081318359116. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -114012817953000546.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -28254624875845984.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1320336056424952.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 162736529550000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -235872000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 731695659821014020.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -10754475140809784. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -103405647465870286.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -522507492400320.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 321498793257600.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1077115200000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -160233865730831160.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -65527442487628100. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1077123780898100.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 340686507042000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1765797600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -2001790717527600.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 132015707217080. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 200459345192400.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1275489600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 126024292195200.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 55560080520000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -387223200000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 4940248320000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -36288000000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -3377619162883064862.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 498410069031440278. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -217190639661415044.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -31168476571264960.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -4745502753952320.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -462576778776000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -19760993280000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 2860274357944380840. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 265968288801463996. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 55164703100479416.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 5739576480138220.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1573243217153320.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -135345941220000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 145152000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -690769228085838912.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -30110657069482468. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 62584836847972516.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -582151642615032.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -344786564463600.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 912172800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 120759095974194560.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 54765371010325088. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 1018751613416768.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -453118723159200.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 2037974400000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 3784072281962400.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 312282964990480. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -339640254063600.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 2037974400000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -78841829304000.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -132464942820000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 912172800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -19760993280000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 145152000000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 1159720415872886130.
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 49481800367757842. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 112125899228069828.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 18101601340420440.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 2448030255594480.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 181122703171200.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 4940248320000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1358536325919091146. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -244811186498686838. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -19749295136577542.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 2536174539751300.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 917692986825280.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 57956449320000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -36288000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 364476659587999680.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 24776847252654136. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -22695381880009362.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 826880733348700.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 209792618792400.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -387223200000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -50722390186647424.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -29231447425290348. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -649280192898120.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 353341627842000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1275489600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -3685280601728880.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -762917232077448. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 326579281257600.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1765797600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -108637548213600.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 162098801550000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1077115200000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 32540356800000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -235872000000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -345244495511033500.
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -84640209339077406. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -35904261101158440.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -5823868117628640.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -582138632894400.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -31646572473600.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 422513903877306938. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 89097052876556474. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 3789127161854160.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -1729338538372940.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -276423607726800.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -9597808080000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -101650523890962108.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -7882748913053766. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 4622068122308620.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -448154302860840.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -66241861826000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 61857600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 8564999462940392.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 10007401249472736. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 249527653271600.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -158622621155600.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 400008000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 2003918503587840.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 692400786311304. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -183572398836400.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 832171200000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 205287007685760.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -112081052498800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 693604800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -28457593920000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 199584000000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 69312121604798181.
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 23534783123867340. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 6261027857537448.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 782985895332624.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 40016284320960.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -72207930568546895. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -13082825420233228. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 87569198793626.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 318298730118304.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 34381308542160.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 9760160292195001.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 857972225625794. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -483535706710980.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 118943035628152.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 8468270885200.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 1493322085168700.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -2173371307036010. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -53194227727200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 38159551491600.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -49072800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -576466683657420.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -330856529121340. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 59541388880400.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -197937600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -140829642651600.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 44733890404000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -241852800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 14204517264000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -92988000000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -5475294751520032.
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -1201078572840520. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -165749605165632.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 98541333792.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 4602680560198932. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 212506487713676. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -126050883963000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -8925568654528.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 1584917518804648.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -27165216137628. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 43540467798408.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -12610197932624.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -868494362294308.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 298975949909080. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 7596522486000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -3851382858400.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 56226660039240.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 88736841301200. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -10334667798000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 18144000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 50395651534080.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -9987363083600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 40824000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -4034203488000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 22680000000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 178377548294528.
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -38773802302656. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 4731679314000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 13696152968693. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 11011981262220. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -1455740653396.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -394444790029457.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 30054810418954. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -7481371634640.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 116904450834922.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -25710750436778. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -1041940512756.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 11402640501148.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -13176633239576. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 752794918400.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -9997747773120.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 1148670160400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -2268000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 616730436000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -2268000000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -25393605798528.
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 4232267633088. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 6417973748664. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -1671951002960. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 25133571791014.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -5086854012364. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -5893356338830.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 835632612076. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -3275123933828.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 947129650280. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 1149672111176.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -59159268000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -49062132000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 2116133816544.
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) -835975501480. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) -2065938165712.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) 518579214238.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) 276130933706.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) -80229669148.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) 2783214000. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))))
           ((MTIMES SIMP FACTORED) -16.
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om|) -6.)
            ((MPLUS SIMP IRREDUCIBLE) 92522510395215604.
             ((MTIMES SIMP RATSIMP) 35259816221672720. |$Ms|)
             ((MTIMES SIMP) -44892503526717016.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) -294852512233382.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) 137088409882522.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP) -138331671148.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.))
             ((MTIMES SIMP) 2783214000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.))
             ((MTIMES SIMP RATSIMP) -1110270124742587248. |$om|)
             ((MTIMES SIMP RATSIMP) -61605343199846956. |$Ms| |$om|)
             ((MTIMES SIMP) 272197100626791066.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$om|)
             ((MTIMES SIMP) 5407987303021714.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$om|)
             ((MTIMES SIMP) -697078717095012.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$om|)
             ((MTIMES SIMP) 2945417307176.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$om|)
             ((MTIMES SIMP) -49062132000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$om|)
             ((MTIMES SIMP RATSIMP) 185045020790431208. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) -37076343982658592. |$Ms| |$Mt|
              |$om|)
             ((MTIMES SIMP) 9404900827559500.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt| |$om|)
             ((MTIMES SIMP) 543372278556684.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt| |$om|)
             ((MTIMES SIMP) 3658394878280.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt| |$om|)
             ((MTIMES SIMP) -59159268000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt| |$om|)
             ((MTIMES SIMP) 4778966707490933992.
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -471390411718959937. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -681920099253562401.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -18942748903030174.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 943439707082860.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -16877803137120.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 616730436000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -1084657473739485412. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 269486652327578040. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -59427921157550886.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -5757330497212266.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -67339794605176.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 1104956560400.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -2268000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -23627032279663488.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -10423489743992136. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -2425484793115600.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -40014821304356.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 709081318400.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -2268000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -10875992176209409178.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 2072982175667788910. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 903930956128005844.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 24144727949623244.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 545780511073000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 12884068558080.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -4034203488000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 2875202804514669348. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -783720546135529152. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 151932044587368092.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 22701375597530092.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 292334861211800.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -9573343883600.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 22680000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 70625106966148848.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 49598295526952532. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 19555785037630620.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 351496550651400.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -9426661398000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 40824000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 9484944894910944.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 3622674703915560. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 57484770258176.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3357395658400.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 18144000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 15019953755047436094.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -3659300165081783161. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -631668905806871263.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -4867295480044800.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -1810038152239340.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 135267132218400.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 14204517264000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -4631377371211342282. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1166133188899011546. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -211364973406911924.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -44839226720702650.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -403479770980340.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 43439500804000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -92988000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 22168599228239784.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -91791844711957344. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -61868174095630960.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -1062417234485600.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 55172112080400.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -241852800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -52531397307114192.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -20151670689820380. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -332806150210848.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 34276382691600.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -197937600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 36420038510400.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 29979989530560. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 7659989285200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -49072800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -13375201855390876364.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 3513193243737255850. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 111279710541740960.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -21542527283799560.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -560546661422496.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -450607649718240.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -28457593920000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 5196103082228585090. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -881360332833996782. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 184325343955798426.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 48747904952513792.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -247933551171096.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -110644484498800.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 199584000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -383920004066614560.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 75753472386990000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 104075359403991700.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1370502704462000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -175144040436400.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 693604800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 123949313680360800.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 48411640491797100. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 780053065305960.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -147458281955600.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 832171200000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 373810965768000.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -149429358316800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -61403730626000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 400008000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -44472892665600.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -8932225680000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 61857600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 7969148961041083483.
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1914647069799780142. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 205915670828349408.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 34209426022668344.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 4280263844104752.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 629624547770400.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 32540356800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -4396938957725497248. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 169090081318359116. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -114012817953000546.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -28254624875845984.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1320336056424952.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 162736529550000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -235872000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 731695659821014020.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -10754475140809784. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -103405647465870286.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -522507492400320.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 321498793257600.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1077115200000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -160233865730831160.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -65527442487628100. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1077123780898100.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 340686507042000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1765797600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -2001790717527600.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 132015707217080. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 200459345192400.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1275489600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 126024292195200.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 55560080520000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -387223200000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 4940248320000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -36288000000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -3377619162883064862.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 498410069031440278. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -217190639661415044.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -31168476571264960.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -4745502753952320.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -462576778776000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -19760993280000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 2860274357944380840. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 265968288801463996. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 55164703100479416.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 5739576480138220.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1573243217153320.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -135345941220000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 145152000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -690769228085838912.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -30110657069482468. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 62584836847972516.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -582151642615032.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -344786564463600.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 912172800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 120759095974194560.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 54765371010325088. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 1018751613416768.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -453118723159200.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 2037974400000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 3784072281962400.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 312282964990480. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -339640254063600.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 2037974400000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -78841829304000.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -132464942820000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 912172800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -19760993280000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 145152000000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 1159720415872886130.
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 49481800367757842. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 112125899228069828.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 18101601340420440.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 2448030255594480.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 181122703171200.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 4940248320000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1358536325919091146. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -244811186498686838. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -19749295136577542.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 2536174539751300.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 917692986825280.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 57956449320000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -36288000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 364476659587999680.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 24776847252654136. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -22695381880009362.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 826880733348700.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 209792618792400.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -387223200000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -50722390186647424.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -29231447425290348. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -649280192898120.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 353341627842000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1275489600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -3685280601728880.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -762917232077448. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 326579281257600.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1765797600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -108637548213600.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 162098801550000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1077115200000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 32540356800000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -235872000000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -345244495511033500.
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -84640209339077406. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -35904261101158440.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -5823868117628640.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -582138632894400.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -31646572473600.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 422513903877306938. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 89097052876556474. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 3789127161854160.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -1729338538372940.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -276423607726800.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -9597808080000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -101650523890962108.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -7882748913053766. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 4622068122308620.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -448154302860840.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -66241861826000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 61857600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 8564999462940392.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 10007401249472736. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 249527653271600.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -158622621155600.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 400008000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 2003918503587840.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 692400786311304. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -183572398836400.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 832171200000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 205287007685760.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -112081052498800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 693604800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -28457593920000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 199584000000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 69312121604798181.
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 23534783123867340. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 6261027857537448.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 782985895332624.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 40016284320960.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -72207930568546895. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -13082825420233228. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 87569198793626.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 318298730118304.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 34381308542160.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 9760160292195001.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 857972225625794. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -483535706710980.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 118943035628152.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 8468270885200.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 1493322085168700.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -2173371307036010. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -53194227727200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 38159551491600.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -49072800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -576466683657420.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -330856529121340. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 59541388880400.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -197937600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -140829642651600.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 44733890404000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -241852800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 14204517264000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -92988000000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -5475294751520032.
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -1201078572840520. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -165749605165632.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 98541333792.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 4602680560198932. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 212506487713676. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -126050883963000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -8925568654528.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 1584917518804648.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -27165216137628. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 43540467798408.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -12610197932624.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -868494362294308.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 298975949909080. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 7596522486000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -3851382858400.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 56226660039240.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 88736841301200. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -10334667798000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 18144000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 50395651534080.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -9987363083600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 40824000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -4034203488000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 22680000000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 178377548294528.
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -38773802302656. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 4731679314000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 13696152968693. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 11011981262220. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -1455740653396.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -394444790029457.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 30054810418954. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -7481371634640.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 116904450834922.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -25710750436778. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -1041940512756.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 11402640501148.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -13176633239576. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 752794918400.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -9997747773120.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 1148670160400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -2268000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 616730436000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -2268000000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -25393605798528.
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 4232267633088. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 6417973748664. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -1671951002960. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 25133571791014.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -5086854012364. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -5893356338830.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 835632612076. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -3275123933828.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 947129650280. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 1149672111176.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -59159268000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -49062132000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 2116133816544.
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) -835975501480. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) -2065938165712.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) 518579214238.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) 276130933706.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) -80229669148.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) 2783214000. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 14.)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) -14.)
            ((MEXPT SIMP) |$Xi| -2.))
           ((MTIMES SIMP FACTORED)
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -6. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 14.)
            ((MEXPT SIMP) |$Xi| 2.))
           ((MTIMES SIMP FACTORED) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|)
            |$Xi|
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -2.)))) 
(ADD2LNC '|$a1234| $VALUES) 
(DEFPROP $SET_NUMBER_OF_PARTICLE %SET_NUMBER_OF_PARTICLE VERB) 
(MDEFPROP $SET_NUMBER_OF_PARTICLE
    ((LAMBDA) ((MLIST) |$nn0|)
     ((MPROG) ((MSETQ) |$nn| |$nn0|)
      (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.) ((MPLUS) |$nn0| 1.))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MSETQ) ((|$s| ARRAY) $R)
        ((MPLUS) ((|$k|) $R)
         (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S ((MPLUS) $R 1.)
          |$nn0|))))))
    MEXPR) 
(DEFPROP $SET_NUMBER_OF_PARTICLE $ANY FUNCTION-MODE) 
(ADD2LNC '(($SET_NUMBER_OF_PARTICLE) |$nn0|) $FUNCTIONS) 
(DEFPROP %SET_NUMBER_OF_PARTICLE $SET_NUMBER_OF_PARTICLE NOUN) 
(DEFPROP $NOTZERO %NOTZERO VERB) 
(MDEFPROP $NOTZERO
    ((LAMBDA) ((MLIST) $X) ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))
    MEXPR) 
(DEFPROP $NOTZERO $FIXNUM FUNCTION-MODE) 
(ADD2LNC '(($NOTZERO) $X) $FUNCTIONS) 
(DEFPROP %NOTZERO $NOTZERO NOUN) 
(DEFPROP |$compute_alphas_no_zmV1| |%compute_alphas_no_zmV1| VERB) 
(MDEFPROP |$compute_alphas_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
        ((MSETQ) $POW0
         ((MTIMES) 2.
          (($SUM)
           (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0 $MAX_USED_LEVEL0)
           $L0 2. $MAX_USED_LEVEL0)))
        ((MSETQ) $POW0
         ((MPLUS) $POW0
          (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2. $MAX_USED_LEVEL0)))
        ((MCOND) |$dbg_compute_levels|
         (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T $FALSE)
        ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
      ((MRETURN) |$noAlphas0|)))
    MEXPR) 
(DEFPROP |$compute_alphas_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_alphas_no_zmV1| |$compute_alphas_no_zmV1| NOUN) 
(DEFPROP |$compute_levels_used_no_zmV1| |%compute_levels_used_no_zmV1|
         VERB) 
(MDEFPROP |$compute_levels_used_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
        ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
         ((MPROGN)
          ((MSETQ) $POW0
           ((MPLUS)
            (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
             ((MPLUS) $L0 ((MMINUS) 1.)))
            (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0 $MAX_USED_LEVEL0)))
          ((MCOND) ((MGREATERP) $POW0 0.)
           ((MSETQ) ((|$usedLevels0| ARRAY) $R)
            (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
             ((|$usedLevels0| ARRAY) $R)))
           T $FALSE)))))
      ((MRETURN) |$usedLevels0|)))
    MEXPR) 
(DEFPROP |$compute_levels_used_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_levels_used_no_zmV1| |$compute_levels_used_no_zmV1|
         NOUN) 
(DEFPROP |$compute_levels_and_powers_used_no_zmV1|
         |%compute_levels_and_powers_used_no_zmV1| VERB) 
(MDEFPROP |$compute_levels_and_powers_used_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
        ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
         ((MPROGN)
          ((MSETQ) $POW0
           ((MPLUS)
            (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
             ((MPLUS) $L0 ((MMINUS) 1.)))
            ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
            (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
             $MAX_USED_LEVEL0)))
          ((MCOND) ((MGREATERP) $POW0 0.)
           ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
            (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
             ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
           T $FALSE)))))
      ((MRETURN) |$usedLevelsPowers0|)))
    MEXPR) 
(DEFPROP |$compute_levels_and_powers_used_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_levels_and_powers_used_no_zmV1|)
           $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_levels_and_powers_used_no_zmV1|
         |$compute_levels_and_powers_used_no_zmV1| NOUN) 
(DEFPROP |$compute_Ks_no_zmV1| |%compute_Ks_no_zmV1| VERB) 
(MDEFPROP |$compute_Ks_no_zmV1|
    ((LAMBDA) ((MLIST) $LEVEL_USED_ARRAY0)
     ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
      ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
      ((MDO) $R 1. NIL NIL |$nn| NIL
       ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
        ((MSETQ) |$Nlus0| (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
        ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
         ((MPROGN)
          ((MSETQ) $NR_PQ
           ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R) $INR_PQ))
          ((MSETQ) ((|$explK0| ARRAY) $R)
           ((MPLUS) ((|$explK0| ARRAY) $R)
            ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
        ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
         ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
        |$end_r_loop|))
      ((MRETURN) |$Ks_rules0|)))
    MEXPR) 
(DEFPROP |$compute_Ks_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0) $FUNCTIONS) 
(DEFPROP |%compute_Ks_no_zmV1| |$compute_Ks_no_zmV1| NOUN) 
(DEFPROP |$compute_Ds| |%compute_Ds| VERB) 
(MDEFPROP |$compute_Ds|
    ((LAMBDA) ((MLIST) $LEVEL_USED_ARRAY0)
     ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
      ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
      ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
       ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
        ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
         ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
          ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL NIL
           NIL
           ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL NIL NIL
            NIL
            ((MSETQ) ((|$explD0| ARRAY) $R $S)
             ((MPLUS) ((|$explD0| ARRAY) $R $S)
              ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
               ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
          ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
           (($ENDCONS)
            ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
            ((|$Ds_rules0| ARRAY) $R)))
          |$end_s_loop|))
        |$end_r_loop|))
      ((MRETURN) |$Ds_rules0|)))
    MEXPR) 
(DEFPROP |$compute_Ds| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_Ds|) $LEVEL_USED_ARRAY0) $FUNCTIONS) 
(DEFPROP |%compute_Ds| |$compute_Ds| NOUN) 
(DSKSETQ $WICK '$WICK) 
(DEFPROP $WICK %WICK VERB) 
(MDEFPROP $WICK
    ((LAMBDA) ((MLIST) |$list_Nr0|)
     ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
      ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
      ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
      ((MSETQ) $WICK00
       ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
        ((MFACTORIAL) |$Nr0|)))
      ((MDO) $R 2. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $WICK0 0.)
        ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
        ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
         ((MPROGN) ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
          ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
           ((MSETQ) $WICK0
            ((MPLUS) $WICK0
             ((MTIMES)
              ((MQUOTIENT) 1.
               ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
              $CO0
              ((MEXPT) ((|$s| ARRAY) $R)
               ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
           T $FALSE)))
        ((MSETQ) $WICK00 $WICK0)))
      ((MRETURN) $WICK00)))
    MEXPR) 
(DEFPROP $WICK $ANY FUNCTION-MODE) 
(ADD2LNC '(($WICK) |$list_Nr0|) $FUNCTIONS) 
(DEFPROP %WICK $WICK NOUN) 
(DEFPROP $DO_ALL_TERM %DO_ALL_TERM VERB) 
(MDEFPROP $DO_ALL_TERM
    ((LAMBDA) ((MLIST) $INT0 $LEVELS_POWERS0 |$Ks_rules0| |$Ds_rules0|)
     ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
      (($PRINT) "in computing 'Z' (do_all_term)")
      ((MSETQ) $EXPL_INT0 $INT0)
      ((MDO) $R 1. NIL NIL |$nn| NIL
       ((MPROGN)
        ((MCOND) |$dbg_all_terms|
         (($PRINT)
          "in computing 'Z' (do_all_term) doing all terms for particle"
          $R)
         T $FALSE)
        ((MSETQ) $EXPL_INT0
         (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
          ((|$Ds_rules0| ARRAY) $R)))
        ((MSETQ) $NLEVELS0 (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
        ((MCOND) |$dbg_all_terms|
         (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
        ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
         ((MPROGN)
          ((MCOND) |$dbg_all_terms|
           (($PRINT) " project to"
            (($L) $R
             ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
            "^"
            ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
             ((MPLUS) $L0 1.)))
           T $FALSE)
          ((MSETQ) $EXPL_INT0
           (($RATCOEF) $EXPL_INT0
            (($L) $R
             ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
            ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
             ((MPLUS) $L0 1.))))
          ((MCOND) |$dbg_all_terms|
           (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
      ((MRETURN) $EXPL_INT0)))
    MEXPR) 
(DEFPROP $DO_ALL_TERM $ANY FUNCTION-MODE) 
(ADD2LNC '(($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
           |$Ds_rules0|)
         $FUNCTIONS) 
(DEFPROP %DO_ALL_TERM $DO_ALL_TERM NOUN) 
(DEFPROP $STATE2MATRIX %STATE2MATRIX VERB) 
(MDEFPROP $STATE2MATRIX
    ((LAMBDA) ((MLIST) $STATE0 |$MaxLevel0|)
     ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
      ((MSETQ) $MAT0
       (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
        ((MPLUS) |$MaxLevel0| 1.)))
      ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
       ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
        ((MPROGN)
         ((MSETQ) (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
          (($HIPOW) $STATE0 (($P) $IP $IQ)))
         ((MSETQ) $STATE00
          ((MQUOTIENT) $STATE00
           ((MEXPT) (($P) $IP $IQ)
            (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
      ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
       ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
        ((MPROGN)
         ((MSETQ) (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
          ((MPLUS) (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
           (($HIPOW) $STATE0 (($P) $IP $IQ))))
         ((MSETQ) $STATE00
          ((MQUOTIENT) $STATE00
           ((MEXPT) (($P) $IP $IQ) (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
      ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
       (($ERROR) "In state2matrix missing some contributions in"
        $STATE0 "since we are left with" $STATE00 "after analysis")
       T $FALSE)
      ((MRETURN) (($COPYMATRIX) $MAT0))))
    MEXPR) 
(DEFPROP $STATE2MATRIX $ANY FUNCTION-MODE) 
(ADD2LNC '(($STATE2MATRIX) $STATE0 |$MaxLevel0|) $FUNCTIONS) 
(DEFPROP %STATE2MATRIX $STATE2MATRIX NOUN) 
(DEFPROP |$take_derivative_wrt_lambdaV1|
         |%take_derivative_wrt_lambdaV1| VERB) 
(MDEFPROP |$take_derivative_wrt_lambdaV1|
    ((LAMBDA) ((MLIST) $NR0 $LEVEL0 $INDEX0 $TERM0)
     ((MPROG)
      ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0 $NPOW0
       $OP0)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
       ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
       ((MSETQ) $TERM00 $TERM0))
      ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $NEWTERM00 0.)
        ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MSETQ) $OP0 (($INPART) $FAC0 0.))
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MCOND) ((MGREATERP) $NPOW0 2.)
            (($ERROR)
             "la() has one index and it cannot occour with a power bigger than 2! term="
             $TERM00)
            T
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$l|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$ll|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
             ((MEXPT) ((MMINUS) 1.) $LEVEL0)
             ((MFACTORIAL)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
             ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LAK)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$laSk|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
              $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LALA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$ll|)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
             ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
             ((MFACTORIAL)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
             ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $KLA)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$Skla|)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LALA)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA2)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) 2. $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          |$end_pow_op|)
         T
         ((MCOND) $ISOP0
          ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$l|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0) $TERM00
              $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) $LEVEL0)
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LAK)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$laSk|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
               $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LA2)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) 2.
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $KLA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$Skla|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
               $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MPROGN)
             ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
              ((MSETQ) $NEWTERM00 (($SUBSTINPART) |$Dim| $TERM00 $NF0))
              T
              ((MPROGN)
               ((MSETQ) $NEWTERM00 (($SUBSTINPART) 1. $TERM00 $NF0))
               ((MSETQ) $NEWTERM00
                (($SUBSTITUTE) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                 $NEWTERM00))))
             |$end_lambda|)
            T $FALSE)
           |$end_if_op|)
          T $FALSE))
        ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
      ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_lambdaV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_lambdaV1|
         |$take_derivative_wrt_lambdaV1| NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA %TAKE_DERIVATIVE_WRT_LAMBDA VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA
    ((LAMBDA) ((MLIST) $NR0 $LEVEL0 $INDEX0 $TERM0)
     ((MPROG)
      ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0 $NPOW0
       $OP0)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
       ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
       ((MSETQ) $TERM00 $TERM0))
      ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $NEWTERM00 0.)
        ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0)) ((MSETQ) $NPOW0 1.)
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MSETQ) $OP0 (($INPART) $FAC0 0.))
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MCOND) ((MGREATERP) $NPOW0 2.)
            (($ERROR)
             "la() has one index and it cannot occour with a power bigger than 2! term="
             $TERM00)
            T
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$l|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MPROGN)
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0
              (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
               $NF0 2.)))
            ((MCOND) ((MEQUAL) $OP0 |$ll|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               ((MEXPT) ((MMINUS) 1.) $LEVEL0)
               ((MFACTORIAL)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
               ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LAK)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 |$laSk|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LALA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)))
             T $FALSE)
            |$end_lambda_other|)
           T $FALSE)
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MPROGN)
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0
              (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
               $NF0 2.)))
            ((MCOND) ((MEQUAL) $OP0 |$ll|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
               ((MFACTORIAL)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
               ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $KLA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 |$Skla|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LALA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)))
             T $FALSE)
            |$end_other_la|)
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA2)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) 2. $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          |$end_pow_op|)
         T
         ((MCOND) $ISOP0
          ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$l|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0) $TERM00
              $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) $LEVEL0)
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LAK)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$laSk|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
               $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LA2)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) 2.
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $KLA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$Skla|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
               $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MPROGN)
             ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
              ((MSETQ) $NEWTERM00 (($SUBSTINPART) |$Dim| $TERM00 $NF0))
              T
              ((MPROGN)
               ((MSETQ) $NEWTERM00 (($SUBSTINPART) 1. $TERM00 $NF0))
               ((MSETQ) $NEWTERM00
                (($SUBSTITUTE) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                 $NEWTERM00))))
             |$end_lambda|)
            T $FALSE)
           |$end_if_op|)
          T $FALSE))
        ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
      ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_LAMBDA $TAKE_DERIVATIVE_WRT_LAMBDA NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR
         %TAKE_DERIVATIVE_WRT_SCALAR_PAIR VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR
    ((LAMBDA) ((MLIST) $NR0 $LEVEL10 $LEVEL20 $TERM0)
     ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
      ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
      ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.)) ((MSETQ) $DER0 0.)
      ((MCOND) ((MGREATERP) $LEVEL10 0.)
       ((MSETQ) $DER00
        (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0| $TERM0))
       T ((MSETQ) $DER00 ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
      ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
      ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
       ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
        ((MDO) $NT0 1. NIL NIL $LDER00 NIL
         ((MPROGN)
          ((MCOND) |$dbg_wrt_pair|
           (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
            "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
           T $FALSE)
          ((MSETQ) $TMP_DER0
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
            (($INPART) $DER00 $NT0)))
          ((MSETQ) $DER0 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
       T
       ((MPROGN)
        ((MCOND) |$dbg_wrt_pair|
         (($PRINT) "    SINGLE term: take der of" $DER00 "wrt lambda("
          $NR0 $LEVEL20 |$newII0| ")")
         T $FALSE)
        ((MSETQ) $DER0
         (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0| $DER00))))
      ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0)) ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
           $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_SCALAR_PAIR
         $TAKE_DERIVATIVE_WRT_SCALAR_PAIR NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_STATE %TAKE_DERIVATIVE_WRT_STATE VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_STATE
    ((LAMBDA) ((MLIST) $NR0 $ONE_STATE_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
      ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $ONE_STATE_IN_MATRIX0))
      ((MSETQ) |$Der0| $TERM0)
      ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
       ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
        ((MCOND)
         ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
         ((MPROGN)
          ((MDO) $N_PQ 1. NIL NIL
           (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
           ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
             ((MPROGN)
              ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
               ((MSETQ) |$tmp_Der0|
                ((MPLUS) |$tmp_Der0|
                 (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                  ((MPLUS) $L0 ((MMINUS) 1.))
                  ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
              ((MSETQ) |$Der0| |$tmp_Der0|))
             T
             ((MSETQ) |$Der0|
              (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
               ((MPLUS) $L0 ((MMINUS) 1.)) ((MPLUS) $C0 ((MMINUS) 1.))
               |$Der0|)))))
          |$end_loop_c0|)
         T $FALSE)))
      ((MRETURN) |$Der0|)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_STATE $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_STATE $TAKE_DERIVATIVE_WRT_STATE NOUN) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV1|
         |%take_derivative_wrt_scalar_stateSV1| VERB) 
(MDEFPROP |$take_derivative_wrt_scalar_stateSV1|
    ((LAMBDA) ((MLIST) $SCALARS_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
      ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
      ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
       ((MCOND)
        ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
        ((MPROGN)
         ((MCOND) |$dbg_scalars|
          (($PRINT) "nr0=" $NR0 "out of"
           (($LENGTH) $SCALARS_IN_MATRIX0))
          T $FALSE)
         ((MSETQ) |$tmp_DER0| 0.)
         ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
          ((MPROGN)
           (($PRINT) "before length(DER0) is" (($LENGTH) |$der0|))
           ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
            ((MSETQ) |$tmp_DER0|
             ((MPLUS) |$tmp_DER0|
              (($TAKE_DERIVATIVE_WRT_STATE) $NR0
               (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
           ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
          T
          ((MPROGN)
           ((MCOND) |$dbg_scalars|
            (($PRINT) "SINGLE term " |$der0| "derivative wrt r=" $NR0
             "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0) "with nr=" $NR0)
            T $FALSE)
           ((MSETQ) |$der0|
            (($TAKE_DERIVATIVE_WRT_STATE) $NR0
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
           |$end_single|)))
        T $FALSE))
      ((MRETURN) |$der0|)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_scalar_stateSV1|) $SCALARS_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_scalar_stateSV1|
         |$take_derivative_wrt_scalar_stateSV1| NOUN) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV2|
         |%take_derivative_wrt_scalar_stateSV2| VERB) 
(MDEFPROP |$take_derivative_wrt_scalar_stateSV2|
    ((LAMBDA) ((MLIST) $SCALARS_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
      ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
       ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
        (($PRINT) "in take_derivative_wrt_scalar_stateSV2 acting on"
         $LT0 "terms")
        ((MDO) $NT0 1. NIL NIL $LT0 NIL
         ((MPROGN)
          ((MCOND) |$dbg_wrt_states|
           (($PRINT) "in take_derivative_wrt_scalar_stateSV2 EXAM term"
            $NT0 "out of" $LT0 "now there are"
            ((MCOND) ((MNOT) (($NUMBERP) |$der0|)) (($LENGTH) |$der0|)
             T 0.)
            "terms")
           T
           ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
            (($PRINT)
             "in take_derivative_wrt_scalar_stateSV2 EXAM term" $NT0
             "(step 100) out of" $LT0)
            T $FALSE))
          ((MSETQ) |$NIused| 0.)
          ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
          ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
           ((MCOND)
            ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
            ((MPROGN)
             ((MSETQ) |$tmp_DER0|
              (($TAKE_DERIVATIVE_WRT_STATE) $NR0
               (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
             |$end_nr_loop|)
            T $FALSE))
          ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
          |$end_t0_loop|)))
       T
       ((MPROGN) ((MSETQ) |$der0| $TERM0)
        ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
         ((MCOND)
          ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
          ((MPROGN)
           ((MCOND) |$dbg_wrt_states|
            (($PRINT)
             "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
             |$der0| "derivative wrt r=" $NR0 "and"
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
            T $FALSE)
           ((MSETQ) |$der0|
            (($TAKE_DERIVATIVE_WRT_STATE) $NR0
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
           |$end_single|)
          T $FALSE))))
      ((MRETURN) |$der0|)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV2| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_scalar_stateSV2|) $SCALARS_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_scalar_stateSV2|
         |$take_derivative_wrt_scalar_stateSV2| NOUN) 
(DEFPROP $CONTRACT_PAIRS_IN_ONE_TERM %CONTRACT_PAIRS_IN_ONE_TERM VERB) 
(MDEFPROP $CONTRACT_PAIRS_IN_ONE_TERM
    ((LAMBDA) ((MLIST) $UTERM0)
     ((MPROG)
      ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0 $NPOW0
       $OP0 $IND0 $NFAC0 $NR0 $NS0)
      ((MSETQ) $UTERM00 $UTERM0)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
       ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
       ((MRETURN) $UTERM0) T $FALSE)
      ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
      ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_contract| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
            ((MNOT) ((MEQUAL) $NPOW0 2.)))
           (($ERROR) "the power must be 2!! wrong term=" $UTERM0) T
           $FALSE)
          ((MCOND) ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
           ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MCOND) ((MEQUAL) $OP0 $LA)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE)
          ((MCOND) ((MEQUAL) $OP0 |$Sk|)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE)
          ((MCOND) ((MEQUAL) $OP0 $K)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE))
         T
         ((MCOND)
          ((MAND) $ISOP0
           (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
          ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
           ((MCOND)
            ((MNOT)
             (($IS) ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
            ((MPROGN)
             ((MSETQ) $OTHERFAC0 (($ASSOC) $IND0 $LIST_INDEX_FACS0))
             ((MSETQ) $NR0 (($INPART) $FAC0 1.))
             ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
             ((MCOND) ((MLEQP) $NR0 $NS0)
              ((MSETQ) $CTERM0
               ((MTIMES) $CTERM0
                ((MQAPPLY)
                 (($CONCAT) (($INPART) $FAC0 0.)
                  (($INPART) $OTHERFAC0 0.))
                 $NR0 (($INPART) $FAC0 2.) $NS0
                 (($INPART) $OTHERFAC0 2.))))
              T
              ((MSETQ) $CTERM0
               ((MTIMES) $CTERM0
                ((MQAPPLY)
                 (($CONCAT) (($INPART) $OTHERFAC0 0.)
                  (($INPART) $FAC0 0.))
                 $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                 (($INPART) $FAC0 2.)))))
             ((MSETQ) $LIST_INDEX_FACS0
              (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0) $LIST_INDEX_FACS0)))
            T
            ((MSETQ) $LIST_INDEX_FACS0
             (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
          T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
        |$end_fac_loop|))
      ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
       ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
       ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
      ((MRETURN) $CTERM0)))
    MEXPR) 
(DEFPROP $CONTRACT_PAIRS_IN_ONE_TERM $ANY FUNCTION-MODE) 
(ADD2LNC '(($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0) $FUNCTIONS) 
(DEFPROP %CONTRACT_PAIRS_IN_ONE_TERM $CONTRACT_PAIRS_IN_ONE_TERM NOUN) 
(DEFPROP $CONTRACT_PAIRS %CONTRACT_PAIRS VERB) 
(MDEFPROP $CONTRACT_PAIRS
    ((LAMBDA) ((MLIST) |$utermS0|)
     ((MPROG) ((MLIST) $SUM0)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
       ((MPROGN) ((MSETQ) $SUM0 0.)
        ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
         ((MSETQ) $SUM0
          ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
       T ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
      ((MRETURN) $SUM0)))
    MEXPR) 
(DEFPROP $CONTRACT_PAIRS $ANY FUNCTION-MODE) 
(ADD2LNC '(($CONTRACT_PAIRS) |$utermS0|) $FUNCTIONS) 
(DEFPROP %CONTRACT_PAIRS $CONTRACT_PAIRS NOUN) 
(DEFPROP $TRUE_XX %TRUE_XX VERB) 
(MDEFPROP $TRUE_XX
    ((LAMBDA) ((MLIST) $R $S)
     ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))
    MEXPR) 
(DEFPROP $TRUE_XX $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_XX) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_XX $TRUE_XX NOUN) 
(DEFPROP |$otherN| |%otherN| VERB) 
(MDEFPROP |$otherN|
    ((LAMBDA) ((MLIST) $M $N)
     ((MCOND)
      ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
       ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
      3. T
      ((MCOND)
       ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
        ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
       2. T
       ((MCOND)
        ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
         ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
        1. T $FALSE))))
    MEXPR) 
(DEFPROP |$otherN| $BOOLEAN FUNCTION-MODE) 
(ADD2LNC '((|$otherN|) $M $N) $FUNCTIONS) 
(DEFPROP |%otherN| |$otherN| NOUN) 
(DEFPROP $COMPUTE_PP3 %COMPUTE_PP3 VERB) 
(MDEFPROP $COMPUTE_PP3
    ((LAMBDA) ((MLIST) ((MLIST) |$n|))
     ((MPROG)
      ((MDO) $M 1. NIL NIL |$nn| NIL
       ((MDO) $N 1. NIL NIL |$nn| NIL
        ((MCOND) ((MEQUAL) $M $N)
         ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
          ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))) $AP))
         T
         ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
          ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
           ((MPLUS)
            ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
            ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
            ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))
    MEXPR) 
(DEFPROP $COMPUTE_PP3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_PP3) ((MLIST) |$n|)) $FUNCTIONS) 
(MDEFPROP $COMPUTE_PP3 T MLEXPRP) 
(DEFPROP %COMPUTE_PP3 $COMPUTE_PP3 NOUN) 
(DEFPROP $PP3ONSHELL %PP3ONSHELL VERB) 
(MDEFPROP $PP3ONSHELL
    ((LAMBDA) ((MLIST) $M $N) (($NUM_PP3 ARRAY) $M $N)) MEXPR) 
(DEFPROP $PP3ONSHELL $ANY FUNCTION-MODE) 
(ADD2LNC '(($PP3ONSHELL) $M $N) $FUNCTIONS) 
(DEFPROP %PP3ONSHELL $PP3ONSHELL NOUN) 
(DEFPROP $TRUE_GF_XX3 %TRUE_GF_XX3 VERB) 
(MDEFPROP $TRUE_GF_XX3
    ((LAMBDA) ((MLIST) $R $S) (($NUM_XX3 ARRAY) $R $S)) MEXPR) 
(DEFPROP $TRUE_GF_XX3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_GF_XX3) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_GF_XX3 $TRUE_GF_XX3 NOUN) 
(DEFPROP $GF_XX3 %GF_XX3 VERB) 
(MDEFPROP $GF_XX3
    ((LAMBDA) ((MLIST) $M $N)
     ((MCOND) ((MEQUAL) $M 1.) |$x1| T
      ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
       ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
        |$x3|))))
    MEXPR) 
(DEFPROP $GF_XX3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($GF_XX3) $M $N) $FUNCTIONS) 
(DEFPROP %GF_XX3 $GF_XX3 NOUN) 
(DSKSETQ $COMPUTE_PP4 '$COMPUTE_PP4) 
(DEFPROP $COMPUTE_PP4 %COMPUTE_PP4 VERB) 
(MDEFPROP $COMPUTE_PP4
    ((LAMBDA) ((MLIST) ((MLIST) |$n|))
     ((MPROG)
      ((MDO) $M 1. NIL NIL |$nn| NIL
       ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
        ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))) $AP)))
      ((MSETQ) |$Mu|
       ((MPLUS)
        ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
        ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Ms|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Mt|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
       (($RATSIMP)
        ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
         ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
          ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
      ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Ms|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Mt|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
       (($RATSIMP)
        ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
         ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.) ((MMINUS) 2.)
          ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))
    MEXPR) 
(DEFPROP $COMPUTE_PP4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_PP4) ((MLIST) |$n|)) $FUNCTIONS) 
(MDEFPROP $COMPUTE_PP4 T MLEXPRP) 
(DEFPROP %COMPUTE_PP4 $COMPUTE_PP4 NOUN) 
(DEFPROP $PP4ONSHELL %PP4ONSHELL VERB) 
(MDEFPROP $PP4ONSHELL
    ((LAMBDA) ((MLIST) $M $N) (($NUM_PP4 ARRAY) $M $N)) MEXPR) 
(DEFPROP $PP4ONSHELL $ANY FUNCTION-MODE) 
(ADD2LNC '(($PP4ONSHELL) $M $N) $FUNCTIONS) 
(DEFPROP %PP4ONSHELL $PP4ONSHELL NOUN) 
(DEFPROP $COMPUTE_XX4 %COMPUTE_XX4 VERB) 
(MDEFPROP $COMPUTE_XX4
    ((LAMBDA) ((MLIST))
     ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
      (($REMARRAY) $NUM_XX4)
      ((MSETQ) $GF_X_RULES
       ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
      ((MSETQ) $EQ_XX40
       ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
        ((MEQUAL) |$om|
         ((MQUOTIENT)
          ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
           (($XX) 1. 3.))
          (($XX) 2. 4.)))))
      ((MSETQ) $EQ_XX40
       ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
        ((MEQUAL)
         ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.) (($XX) 2. 4.))
         ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
      ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
      ((MSETQ) $SO_X13
       (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
      ((MSETQ) $XX4_LIST
       (($MAKELIST)
        (($MAKELIST)
         ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S)) $S
         ((MPLUS) $R 1.) |$nn|)
        $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
      ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
      ((MSETQ) $XX4_LIST
       (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
      ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
      ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
       (($MAP) ":" ((MLIST) (($LHS) $GFXX0)) ((MLIST) (($RHS) $GFXX0))))
      ((MSETQ) |$dx3_dOM| (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
      ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES)) |$xx4_done|))
    MEXPR) 
(DEFPROP $COMPUTE_XX4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_XX4)) $FUNCTIONS) 
(DEFPROP %COMPUTE_XX4 $COMPUTE_XX4 NOUN) 
(DEFPROP $TRUE_GF_XX4 %TRUE_GF_XX4 VERB) 
(MDEFPROP $TRUE_GF_XX4
    ((LAMBDA) ((MLIST) $R $S) (($NUM_XX4 ARRAY) $R $S)) MEXPR) 
(DEFPROP $TRUE_GF_XX4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_GF_XX4) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_GF_XX4 $TRUE_GF_XX4 NOUN) 
(DEFPROP |$check_cyc_A_234| |%check_cyc_A_234| VERB) 
(MDEFPROP |$check_cyc_A_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
        ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
        ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
        ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
        ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
        ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
        ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
        ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
        ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
        ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
        ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
        ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_cyc_A_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_cyc_A_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_cyc_A_234| |$check_cyc_A_234| NOUN) 
(DEFPROP |$cyc_A_234| |%cyc_A_234| VERB) 
(MDEFPROP |$cyc_A_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
        ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
        ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$cyc_A_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$cyc_A_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%cyc_A_234| |$cyc_A_234| NOUN) 
(DEFPROP |$check_cyc_gfA_234| |%check_cyc_gfA_234| VERB) 
(MDEFPROP |$check_cyc_gfA_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
        ((MEQUAL) |$om| ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_cyc_gfA_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_cyc_gfA_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_cyc_gfA_234| |$check_cyc_gfA_234| NOUN) 
(DEFPROP |$cyc_gfA_234| |%cyc_gfA_234| VERB) 
(MDEFPROP |$cyc_gfA_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST)
        ((MEQUAL) |$om| ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
       $AMP00)))
    MEXPR) 
(DEFPROP |$cyc_gfA_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$cyc_gfA_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%cyc_gfA_234| |$cyc_gfA_234| NOUN) 
(DEFPROP |$check_swap_A_23| |%check_swap_A_23| VERB) 
(MDEFPROP |$check_swap_A_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
        ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_swap_A_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_swap_A_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_swap_A_23| |$check_swap_A_23| NOUN) 
(DEFPROP |$swap_A_23| |%swap_A_23| VERB) 
(MDEFPROP |$swap_A_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
        ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$swap_A_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$swap_A_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%swap_A_23| |$swap_A_23| NOUN) 
(DEFPROP |$swap_gfA_23| |%swap_gfA_23| VERB) 
(MDEFPROP |$swap_gfA_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE) ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$swap_gfA_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$swap_gfA_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%swap_gfA_23| |$swap_gfA_23| NOUN) 
(DEFPROP $TEST_MEASURE %TEST_MEASURE VERB) 
(MDEFPROP $TEST_MEASURE
    ((LAMBDA) ((MLIST) |$l1| |$l2| |$l3| |$l4|)
     ((MPROG) ((MSETQ) |$nn| 4.)
      (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
      ((MSETQ) $GH_00
       ((MQUOTIENT) 1.
        ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
      ((MSETQ) |$tttt_00|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
           ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
           ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
      ((MSETQ) |$tttt_00|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
      ((MSETQ) $GH_0P
       (($FACTOR)
        (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) (($XX) 1. 2.)
          ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.)) (($XX) 1. 3.)
           (($XX) 2. 4.))))))
      ((MSETQ) |$TTTT_0p|
       (($FACTOR)
        (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) (($XX) 1. 2.)
          ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.)) (($XX) 1. 3.)
           (($XX) 2. 4.))))))
      ((MSETQ) |$TTTT_pp|
       (($FACTOR)
        (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.))))
      ((MSETQ) |$gh_TTT0|
       (($FACTOR)
        (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
         ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTT|
       (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))
    MEXPR) 
(DEFPROP $TEST_MEASURE $ANY FUNCTION-MODE) 
(ADD2LNC '(($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|) $FUNCTIONS) 
(DEFPROP %TEST_MEASURE $TEST_MEASURE NOUN) 
(DEFPROP $ORDERXX %ORDERXX VERB) 
(MDEFPROP $ORDERXX
    ((LAMBDA) ((MLIST) $R $S)
     ((MCOND) ((MEQUAL) $R $S) 0. T
      ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
       ((MMINUS) (($XX) $S $R)))))
    MEXPR) 
(DEFPROP $ORDERXX $ANY FUNCTION-MODE) 
(ADD2LNC '(($ORDERXX) $R $S) $FUNCTIONS) 
(DEFPROP %ORDERXX $ORDERXX NOUN) 
(DEFPROP $ORDERPP %ORDERPP VERB) 
(MDEFPROP $ORDERPP
    ((LAMBDA) ((MLIST) $R $S)
     ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))
    MEXPR) 
(DEFPROP $ORDERPP $ANY FUNCTION-MODE) 
(ADD2LNC '(($ORDERPP) $R $S) $FUNCTIONS) 
(DEFPROP %ORDERPP $ORDERPP NOUN) 
(DEFPROP $TRUE_KK %TRUE_KK VERB) 
(MDEFPROP $TRUE_KK
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))
    MEXPR) 
(DEFPROP $TRUE_KK $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_KK) $R $M $S $N) $FUNCTIONS) 
(DEFPROP %TRUE_KK $TRUE_KK NOUN) 
(DEFPROP |$true_Skk| |%true_Skk| VERB) 
(MDEFPROP |$true_Skk|
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
      (($SUM)
       ((MTIMES) (($ORDERPP) $T $S) ((MEXPT) (($ORDERXX) $R $T) $M)) $T
       1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_Skk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_Skk|) $R $M $S $N) $FUNCTIONS) 
(DEFPROP |%true_Skk| |$true_Skk| NOUN) 
(DEFPROP |$true_kSk| |%true_kSk| VERB) 
(MDEFPROP |$true_kSk|
    ((LAMBDA) ((MLIST) $S $N $R $M)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
      (($SUM)
       ((MTIMES) (($ORDERPP) $T $S) ((MEXPT) (($ORDERXX) $R $T) $M)) $T
       1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_kSk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_kSk|) $S $N $R $M) $FUNCTIONS) 
(DEFPROP |%true_kSk| |$true_kSk| NOUN) 
(DEFPROP |$true_SkSk| |%true_SkSk| VERB) 
(MDEFPROP |$true_SkSk|
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
      (($SUM)
       (($SUM)
        ((MTIMES) (($ORDERPP) $T $U) ((MEXPT) (($ORDERXX) $R $T) $M)
         ((MEXPT) (($ORDERXX) $S $U) $N))
        $T 1. |$nn|)
       $U 1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_SkSk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_SkSk|) $R $M $S $N) $FUNCTIONS) 
(DEFPROP |%true_SkSk| |$true_SkSk| NOUN) 
(DEFPROP $FROM_STATE_TO_ADDEND_LIST %FROM_STATE_TO_ADDEND_LIST VERB) 
(MDEFPROP $FROM_STATE_TO_ADDEND_LIST
    ((LAMBDA) ((MLIST) $STATE0)
     ((MPROG)
      ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T $FALSE)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
       ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
      ((MSETQ) $LIST0
       (($MAKELIST) (($INPART) $STATE0 $T) $T 1. (($LENGTH) $STATE0)))
      ((MRETURN) $LIST0)))
    MEXPR) 
(DEFPROP $FROM_STATE_TO_ADDEND_LIST $ANY FUNCTION-MODE) 
(ADD2LNC '(($FROM_STATE_TO_ADDEND_LIST) $STATE0) $FUNCTIONS) 
(DEFPROP %FROM_STATE_TO_ADDEND_LIST $FROM_STATE_TO_ADDEND_LIST NOUN) 
(DEFPROP $EXTRACT_AND_NORMALIZE_COEFFS %EXTRACT_AND_NORMALIZE_COEFFS
         VERB) 
(MDEFPROP $EXTRACT_AND_NORMALIZE_COEFFS
    ((LAMBDA) ((MLIST) $LIST_OF_LISTS_OF_SUBSTATES0)
     ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
      ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
       ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
        ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
         ((MPROGN) ((MSETQ) $S00 $S0)
          ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
           ((MPROGN) ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
            ((MCOND) ((MGREATERP) $POW0 0.)
             ((MSETQ) $S00
              ((MTIMES)
               ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
               ((MEXPT)
                ((MQUOTIENT) 1.
                 ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                $POW0)))
             T $FALSE)
            ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
            ((MCOND) ((MGREATERP) $POW0 0.)
             ((MSETQ) $S00
              ((MTIMES)
               ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
               ((MEXPT)
                ((MQUOTIENT) 1.
                 ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                $POW0)))
             T $FALSE)))
          ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
           ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
            ((MPROGN) ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
             ((MCOND) ((MGREATERP) $POW0 0.)
              ((MSETQ) $S00
               ((MTIMES)
                ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                ((MEXPT)
                 ((MQUOTIENT)
                  ((MQUOTIENT) ((MMINUS) 1.)
                   ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                  ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                 $POW0)))
              T $FALSE))))
          ((MCOND)
           ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
            ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
           (($ERROR)
            "extract_and_normalize_coeffs cannot compute normalized coeff from"
            $S0 "left over is" $S00)
           T $FALSE)
          ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
        ((MSETQ) $COEFFS_LIST0 (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
      ((MRETURN) $COEFFS_LIST0)))
    MEXPR) 
(DEFPROP $EXTRACT_AND_NORMALIZE_COEFFS $ANY FUNCTION-MODE) 
(ADD2LNC '(($EXTRACT_AND_NORMALIZE_COEFFS)
           $LIST_OF_LISTS_OF_SUBSTATES0)
         $FUNCTIONS) 
(DEFPROP %EXTRACT_AND_NORMALIZE_COEFFS $EXTRACT_AND_NORMALIZE_COEFFS
         NOUN) 
(DEFPROP |$amplitudeN4V1| |%amplitudeN4V1| VERB) 
(MDEFPROP |$amplitudeN4V1|
    ((LAMBDA) ((MLIST) $STATES_LIST0)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) |$Partials0|
            (($ENDCONS)
             ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4) $LIST_OF_SUBSTATES0
              $PARTIAL_AMP0)
             |$Partials0|))
           ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$amplitudeN4V1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$amplitudeN4V1|) $STATES_LIST0) $FUNCTIONS) 
(DEFPROP |%amplitudeN4V1| |$amplitudeN4V1| NOUN) 
(DEFPROP |$amplitudeN4V1_list| |%amplitudeN4V1_list| VERB) 
(MDEFPROP |$amplitudeN4V1_list|
    ((LAMBDA) ((MLIST) $STATES_LIST0 $CHECKPOINT_SAVE_FILENAME)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MPROGN)
        ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
         ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
          ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
           ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
            (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
             $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
             (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
             (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
             "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
            ((MSETQ) $LIST_OF_SUBSTATES0
             ((MLIST)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
            (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
            ((MSETQ) $SL0
             (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
              $LIST_OF_SUBSTATES0))
            ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
            ((MSETQ) $NAS_LIST0
             (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
            ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
            ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
            ((MSETQ) $ULPS0
             ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
            ((MSETQ) $ULPS_LIST0
             (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
            ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
            ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
            ((MSETQ) $EI0
             (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
            ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
            ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
            (($PRINT)
             "Computed the expression on which we must act with derivatives in"
             ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
            ((MSETQ) $PARTIAL_AMP0
             ((MTIMES)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
               $NA1)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
               $NA2)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
               $NA3)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
               $NA4)
              ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
            ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
            (($PRINT)
             "Taken the derivatives and computed the partial amplitude in"
             ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
              |$Partials0|))
            |$end_3_loops|))))
        (($SAVE)
         (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_" (($STRING) $NA1)
          ".lisp")
         $NA1 $STATES_LIST0 |$Partials0|)
        |$end_na1_loop|))
      ((MRETURN) |$Partials0|)))
    MEXPR) 
(DEFPROP |$amplitudeN4V1_list| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$amplitudeN4V1_list|) $STATES_LIST0
           $CHECKPOINT_SAVE_FILENAME)
         $FUNCTIONS) 
(DEFPROP |%amplitudeN4V1_list| |$amplitudeN4V1_list| NOUN) 
(DEFPROP |$gf_amplitudeN4V1| |%gf_amplitudeN4V1| VERB) 
(MDEFPROP |$gf_amplitudeN4V1|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0
            (($RATSIMP)
             (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)
              ((MEQUAL) $XX $TRUE_GF_XX4))))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V1| |$gf_amplitudeN4V1| NOUN) 
(DEFPROP |$gf_amplitudeN4V2| |%gf_amplitudeN4V2| VERB) 
(MDEFPROP |$gf_amplitudeN4V2|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| |$Mt|))
           ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp the amplitude"
            ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
           ((MSETQ) $MAXNSNT0
            ((MPLUS)
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              (($SUM)
               (($SUM) ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                2. (($LENGTH) (($SL0 ARRAY) $NR0)))
               $NR0 1. |$nn0|))))
           ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
            ((MPROGN)
             ((MSETQ) |$Ms_proj_amp0|
              (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| $NS0))
             ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
              ((MDO) $NT0 0. NIL NIL
               ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
               ((MPROGN)
                (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                 "terms")
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATSIMP)
                  (($EV) |$Mt_Ms_proj_amp0|
                   ((MEQUAL) $XX $TRUE_GF_XX4))))
                ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                 ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                  ((MTIMES) |$Mt_Ms_proj_amp0| ((MEXPT) |$Ms| $NS0)
                   ((MEXPT) |$Mt| $NT0))))))
              T $FALSE)))
           ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude fully gauge fixed in"
            ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp-ed the amplitude in"
            ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6)) "s")
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V2| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V2| |$gf_amplitudeN4V2| NOUN) 
(DEFPROP |$gf_amplitudeN4V2_1| |%gf_amplitudeN4V2_1| VERB) 
(MDEFPROP |$gf_amplitudeN4V2_1|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| |$Mt|))
           ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratexpand the amplitude"
            ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
            "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
            "terms")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
           ((MSETQ) $MAXNSNT0
            ((MPLUS)
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              (($SUM)
               (($SUM) ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                2. (($LENGTH) (($SL0 ARRAY) $NR0)))
               $NR0 1. |$nn0|))))
           ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
            ((MPROGN)
             ((MSETQ) |$Ms_proj_amp0|
              (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| $NS0))
             ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
              ((MDO) $NT0 0. NIL NIL
               ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
               ((MPROGN)
                (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                 "terms")
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATSIMP)
                  (($EV) |$Mt_Ms_proj_amp0|
                   ((MEQUAL) $XX $TRUE_GF_XX4))))
                ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                 ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                  ((MTIMES) |$Mt_Ms_proj_amp0| ((MEXPT) |$Ms| $NS0)
                   ((MEXPT) |$Mt| $NT0))))))
              T $FALSE)))
           ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude fully gauge fixed in"
            ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp-ed the amplitude in"
            ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6)) "s")
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V2_1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V2_1| |$gf_amplitudeN4V2_1| NOUN) 
(DEFPROP |$SetStates| |%SetStates| VERB) 
(MDEFPROP |$SetStates|
    ((LAMBDA) ((MLIST) |$dd0|)
     ((MPROG) ((MSETQ) |$Lev0| 2.)
      ((MSETQ) |$Null2|
       (($EV)
        ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
         ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
         ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
         ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Lev0| 3.)
      ((MSETQ) |$Null3|
       (($EV)
        ((MPLUS)
         ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.) |$dd|)
         ((MMINUS)
          ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.) |$dd|))
         ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
         ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 1.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
         ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 2. 0.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 3.))
         ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$dd| |$dd0|)))
      ((MSETQ) |$Lev0| 4.)
      ((MSETQ) |$S4z|
       ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
        ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 5742. (($P) 2. 2.))
        ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
      ((MSETQ) |$S4m|
       ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
        ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 2268. (($P) 2. 2.))
        ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
        ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$S4r1|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
          (($P) 3. 1.) |$d|)
         ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.) |$d|)
         ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
          (($P) 3. 1.))
         ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 0.) 4.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$S4r2|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.) ((MEXPT) |$d| 2.))
         ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.) ((MEXPT) |$d| 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.) |$d|)
         ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.) |$d|)
         ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 4. 0.))
         ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
         ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
         ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.))
         ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
         ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 2. 1.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 2. 1.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$S4r3|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.) ((MEXPT) |$d| 2.))
         ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.) ((MEXPT) |$d| 2.))
         ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.) |$d|)
         ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 3. 1.))
         ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
         ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.))
         ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4r1|
       (($EV)
        ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
         ((MTIMES) 624. (($P) 3. 1.))
         ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 936. (($P) 2. 2.))
         ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
         ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES)
          ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
           ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
      ((MSETQ) |$Null4r2|
       ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
        ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 4050. (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$Null4g|
       (($EV)
        ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|) 2.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|) 8.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|) 6.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|) 72.)
         ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
         ((MTIMES) 6. (($P) 3. 1.))
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
         ((MTIMES) 3. (($P) 2. 2.))
         ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
         ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
         ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
         ((MQUOTIENT)
          ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)) 6.)
         ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.)) 72.))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4cr|
       ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
        ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$S6m|
       ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
        ((MTIMES) 28320. (($P) 5. 1.))
        ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 82400. (($P) 3. 3.))
        ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
      ((MSETQ) |$S6z|
       ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
        ((MTIMES) 1177320. (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
        ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) 929500. (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
        ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.))
        ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
      ((MSETQ) |$Null6r16|
       ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
        ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
        ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 3074625000. (($P) 3. 3.))
        ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.))
        ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
        ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
      ((MSETQ) |$Null6g|
       (($EV)
        ((MPLUS) ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
         ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
         ((MQUOTIENT) ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
         ((MQUOTIENT)
          ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|)) 4.)
         ((MQUOTIENT) ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|)
          168.)
         ((MQUOTIENT)
          ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.) |$d|)
          280.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
         ((MQUOTIENT) ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
         ((MQUOTIENT)
          ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|)) 3.)
         ((MQUOTIENT)
          ((MMINUS)
           ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
          3.)
         ((MQUOTIENT) ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|)
          378.)
         ((MQUOTIENT)
          ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.) |$d|)
          1260.)
         ((MQUOTIENT)
          ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.) |$d|)
          945.)
         ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|) 4.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|) 4.)
         ((MQUOTIENT) ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|)
          2520.)
         ((MQUOTIENT)
          ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 2. 0.) 2.) |$d|)
          140.)
         ((MQUOTIENT)
          ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.) |$d|)
          252.)
         ((MQUOTIENT) ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|)
          7560.)
         ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.))) 18.)
         ((MTIMES) 110. (($P) 5. 1.))
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
         ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.)) 7.)
         ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.)) 12.)
         ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
         ((MQUOTIENT)
          ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)) 70.)
         ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
         ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.)) 7.)
         ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
         ((MQUOTIENT)
          ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)) 7.)
         ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.)) 54.)
         ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.)) 6.)
         ((MQUOTIENT)
          ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
          1260.)
         ((MQUOTIENT)
          ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)) 3.)
         ((MQUOTIENT)
          ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.))
          3780.)
         ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)) 14.)
         ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
         ((MQUOTIENT)
          ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)) 28.)
         ((MQUOTIENT)
          ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.)) 420.)
         ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.)) 45.)
         ((MQUOTIENT)
          ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 2. 0.) 2.))
          280.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.))
          2.)
         ((MQUOTIENT)
          ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
           (($P) 2. 0.))
          140.)
         ((MQUOTIENT)
          ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)) 630.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 1. 1.) 2.))
          2.)
         ((MQUOTIENT)
          ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.)) 420.)
         ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
          37800.))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Lev0| 8.)
      ((MSETQ) |$S8m1|
       ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
        ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
        ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) 8289945720. (($P) 6. 2.))
        ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
        ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 5. 0.))
        ((MTIMES) 8399122200. (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 1.))
        ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 1.))
        ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 4515839300.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 300059350. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
        ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2066129100.) ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 47098800. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
      ((MSETQ) |$S8m2|
       ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
        ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
        ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) 51399096. (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
        ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
        ((MTIMES) 46431000. (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 1.))
        ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 1903750. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
      ((MSETQ) |$S8z1|
       ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
        ((MTIMES) 419373360. (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 6188984592. (($P) 5. 3.))
        ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 20048000. (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 8144150. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 2.))
        ((MTIMES) 23738400. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
      ((MSETQ) |$S8z2|
       ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
        ((MTIMES) 359941680. (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 5264441616. (($P) 5. 3.))
        ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 17416000. (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6809950. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 2.))
        ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 2. 2.))
        ((MTIMES) 20437200. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.))))
      ((MSETQ) |$S10z1|
       ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
        ((MTIMES) 94471732800. (($P) 9. 1.))
        ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
        ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 8. 0.))
        ((MTIMES) 1017474393600. (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1805580000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
        ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.) (($P) 6. 0.))
        ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 6. 0.))
        ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) 607282147584. (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 20082748000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 3.))
        ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 36082698000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 23408646912.) ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 5. 0.))
        ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 3.))
        ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 2.))
        ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
        ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 28894320000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 771289485750.) ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
        ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.) (($P) 4. 1.))
        ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
        ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 11311477275. (($P) 1. 1.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 4. 0.))
        ((MTIMES) 612360000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 3.))
        ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
        ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 575909838000.) ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 2.))
        ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 816480000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 2.))
        ((MTIMES) 27552406000. (($P) 2. 0.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 34574400000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 11854080000.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 3. 1.))
        ((MTIMES) 493920000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 40166544600. (($P) 2. 2.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
        ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.) (($P) 2. 2.))))
      ((MSETQ) |$S10z2|
       ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
        ((MTIMES) 65112321600. (($P) 9. 1.))
        ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
        ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 8. 0.))
        ((MTIMES) 690708211200. (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
        ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 2261880000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.) (($P) 6. 0.))
        ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 6. 0.))
        ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) 376838832384. (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
        ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 2.))
        ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 2.))
        ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 11114538000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 24356973312.) ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 5. 0.))
        ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 6161648325.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 14804370000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1210524000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 6667920000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 359389840950.) ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
        ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.) (($P) 4. 1.))
        ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 1210524000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 3.))
        ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 338354074800.) ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 2.))
        ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
        ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 16134720000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) 18276010200. (($P) 2. 2.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 493920000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))))
      ((MSETQ) |$S103z|
       ((MPLUS) ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
        ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
        ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) 36360611332200. (($P) 8. 2.))
        ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 8. 0.))
        ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1631223468000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) 372093476932800. (($P) 6. 4.))
        ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 6. 2.))
        ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
         (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 540966535200.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 6. 0.))
        ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 1170019452000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 2.))
        ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 5. 1.))
        ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 4662858416400.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 66919708800.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 5. 0.))
        ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.) (($P) 5. 0.))
        ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 66919708800.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 805050582525.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 4.))
        ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 9453628800.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 4. 3.))
        ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 4. 2.))
        ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 40416163200.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 237200140800.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 112702665600.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
         (($P) 4. 1.))
        ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 4. 1.))
        ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 161245123200.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 4. 1.))
        ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 232452259200. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 324362765475. (($P) 1. 1.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 811066032000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 7740984220200.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 3.))
        ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 185345126400.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 430303104000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 3. 3.))
        ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 3. 3.))
        ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 437098032000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) 296415302400. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 2.))
        ((MTIMES) 37933056000. (($P) 1. 0.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 270273024000.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 552463430400.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 3. 1.))
        ((MTIMES) 300421900800. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
         ((MEXPT) (($P) 3. 0.) 3.))
        ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 441839664000. (($P) 1. 0.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 0.))
        ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 14224896000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 10668672000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 8001504000.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 99574272000.) ((MEXPT) (($P) 1. 1.) 3.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 3.))
        ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 16003008000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 4.))
        ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 0.) 3.))))
      |$states_defined|))
    MEXPR) 
(DEFPROP |$SetStates| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SetStates|) |$dd0|) $FUNCTIONS) 
(DEFPROP |%SetStates| |$SetStates| NOUN) 
(DEFPROP |$SSSSstep0| |%SSSSstep0| VERB) 
(MDEFPROP |$SSSSstep0|
    ((LAMBDA)
     ((MLIST) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4| |$l4|
      |$dd0|)
     ((MPROG) ((MLIST) |$d|)
      ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
      ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
      ((MSETQ) |$Asss|
       ((|$gf_amplitudeN4V2|) ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
        ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
      ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
      (($PRINT) "Step0: amplitude computation time"
       ((MPLUS) $TI1 ((MMINUS) $TI0)))
      ((MRETURN) |$Asss|)))
    MEXPR) 
(DEFPROP |$SSSSstep0| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
           |$l4| |$dd0|)
         $FUNCTIONS) 
(DEFPROP |%SSSSstep0| |$SSSSstep0| NOUN) 
(DEFPROP |$SSSSstep1| |%SSSSstep1| VERB) 
(MDEFPROP |$SSSSstep1| ((LAMBDA) ((MLIST) |$AmpS40|) |$AmpS40|) MEXPR) 
(DEFPROP |$SSSSstep1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SSSSstep1|) |$AmpS40|) $FUNCTIONS) 
(DEFPROP |%SSSSstep1| |$SSSSstep1| NOUN) 
(DEFPROP |$gf_SSSSV3| |%gf_SSSSV3| VERB) 
(MDEFPROP |$gf_SSSSV3|
    ((LAMBDA)
     ((MLIST) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4| |$l4|
      |$dd0|)
     ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
      (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
      ((MSETQ) |$Assss0|
       ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
        |$l4| |$dd0|))
      ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
      ((MSETQ) |$f_Assss|
       (($RATSIMP)
        (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
      (($PRINT) "simplification computation time"
       ((MPLUS) $TI2 ((MMINUS) $TI1)))
      ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
      (($PRINT) "computation times" $TI0 $TI1 $TI2)
      ((MSETQ) $GH_0
       ((MQUOTIENT) 1.
        ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
      ((MSETQ) |$tttt0|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
      ((MSETQ) |$tttt|
       (($FACTOR)
        (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTTT|
       (($FACTOR)
        (($EV) ((MTIMES) $GH_0 |$tttt0|) ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTTT_dx3|
       (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
      (($PRINT) "factors from ghosts and momenta and measure"
       |$gh_TTTT_dx3|)
      ((MSETQ) $FINAL_AMP_DX
       (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
      ((MRETURN)
       ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
        (($FACTOR) |$dx3_dOM|)))))
    MEXPR) 
(DEFPROP |$gf_SSSSV3| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
           |$l4| |$dd0|)
         $FUNCTIONS) 
(DEFPROP |%gf_SSSSV3| |$gf_SSSSV3| NOUN) 
(DSKSETQ $NUM_XX3 '$NUM_XX3) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_XX3) 
(MREMPROP '$NUM_XX3 'ARRAY) 
(MPUTPROP '$NUM_XX3 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2. NIL NIL (((1. 3.) . |$Xi|))
      (((1. 2.) (MTIMES SIMP)
        ((MEXPT SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$Xi|)) -1.)
        |$Xi|)
       ((2. 3.) . 1.)))) 
(ADD2LNC '$NUM_XX3 $ARRAYS) 
(DSKSETQ |$usedLevels0| '|$usedLevels0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$usedLevels0| 'HASHAR) 
(MPUTPROP '|$usedLevels0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MLIST) 8.) ((MLIST) 6.) ((MLIST)) ((MLIST)) |#####|)) 
(ADD2LNC '|$usedLevels0| $ARRAYS) 
(DSKSETQ |$usedLevelsPowers0| '|$usedLevelsPowers0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$usedLevelsPowers0| 'HASHAR) 
(MPUTPROP '|$usedLevelsPowers0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MLIST) 8. 1.) ((MLIST) 6. 1.) ((MLIST)) ((MLIST))
              |#####|)) 
(ADD2LNC '|$usedLevelsPowers0| $ARRAYS) 
(DSKSETQ |$noAlphas0| '|$noAlphas0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$noAlphas0| 'HASHAR) 
(MPUTPROP '|$noAlphas0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA '(|#####| 1. 1. 0. 0. |#####|)) 
(ADD2LNC '|$noAlphas0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$explK0| 'HASHAR) 
(MPUTPROP '|$explK0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MTIMES SIMP) ((|$l| SIMP) 1. 8.) (($L SIMP) 1. 8.))
              ((MTIMES SIMP) ((|$l| SIMP) 2. 6.) (($L SIMP) 2. 6.)) 0.
              0. |#####|)) 
(ADD2LNC '|$explK0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$explD0| 'HASHAR) 
(MPUTPROP '|$explD0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6. 6.) 
(FILLARRAY AAAAA
    '(|#####| |#####| |#####| |#####| |#####| |#####| |#####| |#####|
              ((MTIMES SIMP) (($L SIMP) 1. 8.)
               ((|$ll| SIMP) 1. 8. 2. 6.) (($L SIMP) 2. 6.))
              0. 0. |#####| |#####| |#####| |#####| 0. 0. |#####|
              |#####| |#####| |#####| |#####| 0. |#####| |#####|
              |#####| |#####| |#####| |#####| |#####| |#####| |#####|
              |#####| |#####| |#####| |#####|)) 
(ADD2LNC '|$explD0| $ARRAYS) 
(DSKSETQ |$s| '|$s|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$s|) 
(MREMPROP '|$s| 'ARRAY) 
(MPUTPROP '|$s| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 4. 1. (((4.) (|$k| SIMP) 4.))
      (((1.) (MPLUS SIMP) ((|$k| SIMP) 1.)
        ((MTIMES SIMP) ((|$d| SIMP) 1. 2.) (($X SIMP) 2.))
        ((MTIMES SIMP) ((|$d| SIMP) 1. 3.) (($X SIMP) 3.))
        ((MTIMES SIMP) ((|$d| SIMP) 1. 4.) (($X SIMP) 4.))))
      (((2.) (MPLUS SIMP) ((|$k| SIMP) 2.)
        ((MTIMES SIMP) ((|$d| SIMP) 2. 3.) (($X SIMP) 3.))
        ((MTIMES SIMP) ((|$d| SIMP) 2. 4.) (($X SIMP) 4.))))
      (((3.) (MPLUS SIMP) ((|$k| SIMP) 3.)
        ((MTIMES SIMP) ((|$d| SIMP) 3. 4.) (($X SIMP) 4.)))))) 
(ADD2LNC '|$s| $ARRAYS) 
(DSKSETQ $NUM_PP4 '$NUM_PP4) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_PP4) 
(MREMPROP '$NUM_PP4 'ARRAY) 
(MPUTPROP '$NUM_PP4 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 10. 2.
      (((2. 2.) (RAT SIMP) -5. 2.) ((4. 4.) (RAT SIMP) 1. 2.)) NIL NIL
      NIL NIL NIL
      (((1. 3.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 6. ((MTIMES SIMP) -2. |$Mt|))))
      (((2. 3.) (MTIMES SIMP) ((RAT SIMP) 1. 2.)
        ((MPLUS SIMP) -3. |$Ms| |$Mt|)))
      (((1. 1.) (RAT SIMP) -7. 2.) ((3. 3.) (RAT SIMP) 1. 2.)) NIL NIL
      NIL NIL
      (((1. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 2.)
        ((MPLUS SIMP) -2. |$Ms| |$Mt|)))
      (((2. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 4. ((MTIMES SIMP) -2. |$Mt|))))
      (((1. 2.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 12. ((MTIMES SIMP) -2. |$Ms|)))
       ((3. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))))) 
(ADD2LNC '$NUM_PP4 $ARRAYS) 
(DSKSETQ $NUM_XX4 '$NUM_XX4) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_XX4) 
(MREMPROP '$NUM_XX4 'ARRAY) 
(MPUTPROP '$NUM_XX4 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 6. 2. NIL NIL NIL NIL NIL (((1. 4.) (MEXPT SIMP) |$Xi| -1.))
      (((1. 3.) (MTIMES SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|)
        ((MEXPT SIMP)
         ((MPLUS SIMP) ((MTIMES SIMP) -1. |$Xi|)
          ((MEXPT SIMP RATSIMP) |$Xi| 2.))
         -1.))
       ((2. 4.) . 1.))
      (((1. 2.) (MEXPT SIMP) ((MPLUS SIMP) -1. |$Xi|) -1.)
       ((2. 3.) (MTIMES SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|)
        ((MEXPT SIMP)
         ((MPLUS SIMP) -1. |$om|
          ((MTIMES SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$om|))
           |$Xi|))
         -1.))
       ((3. 4.) (MTIMES SIMP) ((MEXPT SIMP) |$om| -1.)
        ((MEXPT SIMP) |$Xi| -1.) ((MPLUS SIMP) -1. |$om| |$Xi|))))) 
(ADD2LNC '$NUM_XX4 $ARRAYS) 
(DSKSETQ $INFLAG 'T) 
(DSKSETQ $K '$K) 
(DEFPROP $K $ANY MODE) 
(ADD2LNC '$K $PROPS) 
(DSKSETQ |$Mt| '|$Mt|) 
(RESTORE-FACTS '((($KIND) |$Mt| $INTEGER))) 
(ADD2LNC '|$Mt| $PROPS) 
(DEFPROP $R $FIXNUM MODE) 
(ADD2LNC '$R $PROPS) 
(DEFPROP $L0 $FIXNUM MODE) 
(ADD2LNC '$L0 $PROPS) 
(DEFPROP $INR_PQ $FIXNUM MODE) 
(ADD2LNC '$INR_PQ $PROPS) 
(DEFPROP $S $FIXNUM MODE) 
(ADD2LNC '$S $PROPS) 
(DEFPROP $NR $ANY MODE) 
(ADD2LNC '$NR $PROPS) 
(DEFPROP $IP $FIXNUM MODE) 
(ADD2LNC '$IP $PROPS) 
(DEFPROP $IQ $FIXNUM MODE) 
(ADD2LNC '$IQ $PROPS) 
(DEFPROP $NF0 $FIXNUM MODE) 
(ADD2LNC '$NF0 $PROPS) 
(DEFPROP $NT0 $FIXNUM MODE) 
(ADD2LNC '$NT0 $PROPS) 
(DEFPROP $C0 $FIXNUM MODE) 
(ADD2LNC '$C0 $PROPS) 
(DEFPROP $N_PQ $FIXNUM MODE) 
(ADD2LNC '$N_PQ $PROPS) 
(DEFPROP $NR0 $FIXNUM MODE) 
(ADD2LNC '$NR0 $PROPS) 
(DEFPROP $M $FIXNUM MODE) 
(ADD2LNC '$M $PROPS) 
(DEFPROP $N $FIXNUM MODE) 
(ADD2LNC '$N $PROPS) 
(DEFPROP $T $ANY MODE) 
(ADD2LNC '$T $PROPS) 
(DEFPROP $N0 $FIXNUM MODE) 
(ADD2LNC '$N0 $PROPS) 
(DEFPROP $M0 $FIXNUM MODE) 
(ADD2LNC '$M0 $PROPS) 
(DEFPROP $S0 $ANY MODE) 
(ADD2LNC '$S0 $PROPS) 
(DEFPROP $NS0 $ANY MODE) 
(ADD2LNC '$NS0 $PROPS) 
(DEFPROP $NA1 $FIXNUM MODE) 
(ADD2LNC '$NA1 $PROPS) 
(DEFPROP $NA2 $FIXNUM MODE) 
(ADD2LNC '$NA2 $PROPS) 
(DEFPROP $NA3 $FIXNUM MODE) 
(ADD2LNC '$NA3 $PROPS) 
(DEFPROP $NA4 $FIXNUM MODE) 
(ADD2LNC '$NA4 $PROPS) 
(DSKSETQ |$Ms| '|$Ms|) 
(RESTORE-FACTS '((($KIND) |$Ms| $INTEGER))) 
(ADD2LNC '|$Ms| $PROPS) 
(SETQ $LINENUM 105.) 
(SETQ *ALPHABET* (NCONC '(#\_ #\%) *ALPHABET*)) 
(DSKSETQ $CONTEXT '$INITIAL) 
(RESTORE-FACTS '((($KIND) |$Mt| $INTEGER) (($KIND) |$Ms| $INTEGER))) 

==> anc/lisp_results/S8z1TTT.lisp <==
;;; -*- Mode: LISP; package:maxima; syntax:common-lisp; -*- 
(in-package :maxima)
(DSKSETQ $%O0 '$DONE) 
(ADDLABEL '$%O0) 
(DSKSETQ $%I1 '(($BATCH) "10_exp_reggeon.v3.mat")) 
(ADDLABEL '$%I1) 
(DSKSETQ $%I2
         '(($DEFINE_VARIABLE) |$expand_reggeon_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I2) 
(DSKSETQ $%O2 'NIL) 
(ADDLABEL '$%O2) 
(DSKSETQ $%I3 '(($DEFINE_VARIABLE) |$dbg_all_terms| NIL $BOOLEAN)) 
(ADDLABEL '$%I3) 
(DSKSETQ $%O3 'NIL) 
(ADDLABEL '$%O3) 
(DSKSETQ $%I4 '(($DEFINE_VARIABLE) |$dbg_compute_levels| NIL $BOOLEAN)) 
(ADDLABEL '$%I4) 
(DSKSETQ $%O4 'NIL) 
(ADDLABEL '$%O4) 
(DSKSETQ $%I5 '(($DEFINE_VARIABLE) |$nn| 0. $INTEGER)) 
(ADDLABEL '$%I5) 
(DSKSETQ $%O5 '0.) 
(ADDLABEL '$%O5) 
(DSKSETQ $%I6 '(($KILL) |$nn|)) 
(ADDLABEL '$%I6) 
(DSKSETQ $%O6 '$DONE) 
(ADDLABEL '$%O6) 
(DSKSETQ $%I7
         '((MDEFINE) (($SET_NUMBER_OF_PARTICLE) |$nn0|)
           ((MPROG) ((MSETQ) |$nn| |$nn0|)
            (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.)
             ((MPLUS) |$nn0| 1.))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MSETQ) ((|$s| ARRAY) $R)
              ((MPLUS) ((|$k|) $R)
               (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S
                ((MPLUS) $R 1.) |$nn0|))))))) 
(ADDLABEL '$%I7) 
(DSKSETQ $%O7
         '((MDEFINE SIMP) (($SET_NUMBER_OF_PARTICLE) |$nn0|)
           ((MPROG) ((MSETQ) |$nn| |$nn0|)
            (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.)
             ((MPLUS) |$nn0| 1.))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MSETQ) ((|$s| ARRAY) $R)
              ((MPLUS) ((|$k|) $R)
               (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S
                ((MPLUS) $R 1.) |$nn0|))))))) 
(ADDLABEL '$%O7) 
(DSKSETQ $%I8
         '((MDEFINE) (($NOTZERO) $X)
           ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))) 
(ADDLABEL '$%I8) 
(DSKSETQ $%O8
         '((MDEFINE SIMP) (($NOTZERO) $X)
           ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))) 
(ADDLABEL '$%O8) 
(DSKSETQ $%I9
         '((MDEFINE)
           ((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
              ((MSETQ) $POW0
               ((MTIMES) 2.
                (($SUM)
                 (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0
                  $MAX_USED_LEVEL0)
                 $L0 2. $MAX_USED_LEVEL0)))
              ((MSETQ) $POW0
               ((MPLUS) $POW0
                (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2.
                 $MAX_USED_LEVEL0)))
              ((MCOND) |$dbg_compute_levels|
               (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T
               $FALSE)
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
            ((MRETURN) |$noAlphas0|)))) 
(ADDLABEL '$%I9) 
(DSKSETQ $%O9
         '((MDEFINE SIMP)
           ((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
              ((MSETQ) $POW0
               ((MTIMES) 2.
                (($SUM)
                 (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0
                  $MAX_USED_LEVEL0)
                 $L0 2. $MAX_USED_LEVEL0)))
              ((MSETQ) $POW0
               ((MPLUS) $POW0
                (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2.
                 $MAX_USED_LEVEL0)))
              ((MCOND) |$dbg_compute_levels|
               (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T
               $FALSE)
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
            ((MRETURN) |$noAlphas0|)))) 
(ADDLABEL '$%O9) 
(DSKSETQ $%I10
         '((MDEFINE)
           ((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevels0| ARRAY) $R)
                  (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
                   ((|$usedLevels0| ARRAY) $R)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevels0|)))) 
(ADDLABEL '$%I10) 
(DSKSETQ $%O10
         '((MDEFINE SIMP)
           ((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevels0| ARRAY) $R)
                  (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
                   ((|$usedLevels0| ARRAY) $R)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevels0|)))) 
(ADDLABEL '$%O10) 
(DSKSETQ $%I11
         '((MDEFINE)
           ((|$compute_levels_and_powers_used_no_zmV1|)
            $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
                  (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
                   ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevelsPowers0|)))) 
(ADDLABEL '$%I11) 
(DSKSETQ $%O11
         '((MDEFINE SIMP)
           ((|$compute_levels_and_powers_used_no_zmV1|)
            $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
                  (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
                   ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevelsPowers0|)))) 
(ADDLABEL '$%O11) 
(DSKSETQ $%I12
         '((MDEFINE) ((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
            ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
              ((MSETQ) |$Nlus0|
               (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
              ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
               ((MPROGN)
                ((MSETQ) $NR_PQ
                 ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R)
                  $INR_PQ))
                ((MSETQ) ((|$explK0| ARRAY) $R)
                 ((MPLUS) ((|$explK0| ARRAY) $R)
                  ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
              ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
               ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
              |$end_r_loop|))
            ((MRETURN) |$Ks_rules0|)))) 
(ADDLABEL '$%I12) 
(DSKSETQ $%O12
         '((MDEFINE SIMP) ((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
            ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
              ((MSETQ) |$Nlus0|
               (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
              ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
               ((MPROGN)
                ((MSETQ) $NR_PQ
                 ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R)
                  $INR_PQ))
                ((MSETQ) ((|$explK0| ARRAY) $R)
                 ((MPLUS) ((|$explK0| ARRAY) $R)
                  ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
              ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
               ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
              |$end_r_loop|))
            ((MRETURN) |$Ks_rules0|)))) 
(ADDLABEL '$%O12) 
(DSKSETQ $%I13
         '((MDEFINE) ((|$compute_Ds|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
            ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
             ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
              ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
               ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
                ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL
                 NIL NIL
                 ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL
                  NIL NIL NIL
                  ((MSETQ) ((|$explD0| ARRAY) $R $S)
                   ((MPLUS) ((|$explD0| ARRAY) $R $S)
                    ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
                     ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
                ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
                 (($ENDCONS)
                  ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
                  ((|$Ds_rules0| ARRAY) $R)))
                |$end_s_loop|))
              |$end_r_loop|))
            ((MRETURN) |$Ds_rules0|)))) 
(ADDLABEL '$%I13) 
(DSKSETQ $%O13
         '((MDEFINE SIMP) ((|$compute_Ds|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
            ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
             ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
              ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
               ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
                ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL
                 NIL NIL
                 ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL
                  NIL NIL NIL
                  ((MSETQ) ((|$explD0| ARRAY) $R $S)
                   ((MPLUS) ((|$explD0| ARRAY) $R $S)
                    ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
                     ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
                ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
                 (($ENDCONS)
                  ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
                  ((|$Ds_rules0| ARRAY) $R)))
                |$end_s_loop|))
              |$end_r_loop|))
            ((MRETURN) |$Ds_rules0|)))) 
(ADDLABEL '$%O13) 
(DSKSETQ $%I14
         '((MDEFINE) (($WICK) |$list_Nr0|)
           ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
            ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
            ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
            ((MSETQ) $WICK00
             ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
              ((MFACTORIAL) |$Nr0|)))
            ((MDO) $R 2. NIL NIL |$nn0| NIL
             ((MPROGN) ((MSETQ) $WICK0 0.)
              ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
              ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
                ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
                 ((MSETQ) $WICK0
                  ((MPLUS) $WICK0
                   ((MTIMES)
                    ((MQUOTIENT) 1.
                     ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
                    $CO0
                    ((MEXPT) ((|$s| ARRAY) $R)
                     ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
                 T $FALSE)))
              ((MSETQ) $WICK00 $WICK0)))
            ((MRETURN) $WICK00)))) 
(ADDLABEL '$%I14) 
(DSKSETQ $%O14
         '((MDEFINE SIMP) (($WICK) |$list_Nr0|)
           ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
            ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
            ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
            ((MSETQ) $WICK00
             ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
              ((MFACTORIAL) |$Nr0|)))
            ((MDO) $R 2. NIL NIL |$nn0| NIL
             ((MPROGN) ((MSETQ) $WICK0 0.)
              ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
              ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
                ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
                 ((MSETQ) $WICK0
                  ((MPLUS) $WICK0
                   ((MTIMES)
                    ((MQUOTIENT) 1.
                     ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
                    $CO0
                    ((MEXPT) ((|$s| ARRAY) $R)
                     ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
                 T $FALSE)))
              ((MSETQ) $WICK00 $WICK0)))
            ((MRETURN) $WICK00)))) 
(ADDLABEL '$%O14) 
(DSKSETQ $%I15
         '((MDEFINE)
           (($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
            |$Ds_rules0|)
           ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
            (($PRINT) "in computing 'Z' (do_all_term)")
            ((MSETQ) $EXPL_INT0 $INT0)
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN)
              ((MCOND) |$dbg_all_terms|
               (($PRINT)
                "in computing 'Z' (do_all_term) doing all terms for particle"
                $R)
               T $FALSE)
              ((MSETQ) $EXPL_INT0
               (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
                ((|$Ds_rules0| ARRAY) $R)))
              ((MSETQ) $NLEVELS0
               (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
              ((MCOND) |$dbg_all_terms|
               (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
              ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) " project to"
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  "^"
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.)))
                 T $FALSE)
                ((MSETQ) $EXPL_INT0
                 (($RATCOEF) $EXPL_INT0
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.))))
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
            ((MRETURN) $EXPL_INT0)))) 
(ADDLABEL '$%I15) 
(DSKSETQ $%O15
         '((MDEFINE SIMP)
           (($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
            |$Ds_rules0|)
           ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
            (($PRINT) "in computing 'Z' (do_all_term)")
            ((MSETQ) $EXPL_INT0 $INT0)
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN)
              ((MCOND) |$dbg_all_terms|
               (($PRINT)
                "in computing 'Z' (do_all_term) doing all terms for particle"
                $R)
               T $FALSE)
              ((MSETQ) $EXPL_INT0
               (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
                ((|$Ds_rules0| ARRAY) $R)))
              ((MSETQ) $NLEVELS0
               (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
              ((MCOND) |$dbg_all_terms|
               (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
              ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) " project to"
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  "^"
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.)))
                 T $FALSE)
                ((MSETQ) $EXPL_INT0
                 (($RATCOEF) $EXPL_INT0
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.))))
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
            ((MRETURN) $EXPL_INT0)))) 
(ADDLABEL '$%O15) 
(DSKSETQ $%I16
         '((MDEFINE) (($STATE2MATRIX) $STATE0 |$MaxLevel0|)
           ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
            ((MSETQ) $MAT0
             (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
              ((MPLUS) |$MaxLevel0| 1.)))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
                (($HIPOW) $STATE0 (($P) $IP $IQ)))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                ((MPLUS)
                 (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                 (($HIPOW) $STATE0 (($P) $IP $IQ))))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
            ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
             (($ERROR) "In state2matrix missing some contributions in"
              $STATE0 "since we are left with" $STATE00
              "after analysis")
             T $FALSE)
            ((MRETURN) (($COPYMATRIX) $MAT0))))) 
(ADDLABEL '$%I16) 
(DSKSETQ $%O16
         '((MDEFINE SIMP) (($STATE2MATRIX) $STATE0 |$MaxLevel0|)
           ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
            ((MSETQ) $MAT0
             (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
              ((MPLUS) |$MaxLevel0| 1.)))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
                (($HIPOW) $STATE0 (($P) $IP $IQ)))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                ((MPLUS)
                 (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                 (($HIPOW) $STATE0 (($P) $IP $IQ))))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
            ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
             (($ERROR) "In state2matrix missing some contributions in"
              $STATE0 "since we are left with" $STATE00
              "after analysis")
             T $FALSE)
            ((MRETURN) (($COPYMATRIX) $MAT0))))) 
(ADDLABEL '$%O16) 
(DSKSETQ $%I17 '((MSETQ) |$expand_reggeon_loaded| T)) 
(ADDLABEL '$%I17) 
(DSKSETQ $%O17 'T) 
(ADDLABEL '$%O17) 
(DSKSETQ $%O18
         '"/home/igor/tex/NoChaos/maxima.cov/STTT/10_exp_reggeon.v3.mat") 
(ADDLABEL '$%O18) 
(DSKSETQ $%I19
         '((MCOND) ((MNOT) |$expand_reggeon_loaded|)
           (($ERROR) "Cannot batch 10_exp_reggeon") T $FALSE)) 
(ADDLABEL '$%I19) 
(DSKSETQ $%O19 'NIL) 
(ADDLABEL '$%O19) 
(DSKSETQ $%I20 '(($BATCH) "20_der.v2.mat")) 
(ADDLABEL '$%I20) 
(DSKSETQ $%I21
         '(($DEFINE_VARIABLE) |$derivatives_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I21) 
(DSKSETQ $%O21 'NIL) 
(ADDLABEL '$%O21) 
(DSKSETQ $%I22 '(($DEFINE_VARIABLE) |$dbg_wrt_lambda| NIL $BOOLEAN)) 
(ADDLABEL '$%I22) 
(DSKSETQ $%O22 'NIL) 
(ADDLABEL '$%O22) 
(DSKSETQ $%I23 '(($DEFINE_VARIABLE) |$dbg_wrt_pair| NIL $BOOLEAN)) 
(ADDLABEL '$%I23) 
(DSKSETQ $%O23 'NIL) 
(ADDLABEL '$%O23) 
(DSKSETQ $%I24 '(($DEFINE_VARIABLE) |$dbg_wrt_states| NIL $BOOLEAN)) 
(ADDLABEL '$%I24) 
(DSKSETQ $%O24 'NIL) 
(ADDLABEL '$%O24) 
(DSKSETQ $%I25 '(($DEFINE_VARIABLE) |$dbg_wrt_contract| NIL $BOOLEAN)) 
(ADDLABEL '$%I25) 
(DSKSETQ $%O25 'NIL) 
(ADDLABEL '$%O25) 
(DSKSETQ $%I26 '(($DEFINE_VARIABLE) |$dbg_scalars| NIL $BOOLEAN)) 
(ADDLABEL '$%I26) 
(DSKSETQ $%O26 'NIL) 
(ADDLABEL '$%O26) 
(DSKSETQ $%I27 '((MSETQ) $INFLAG T)) 
(ADDLABEL '$%I27) 
(DSKSETQ $%O27 'T) 
(ADDLABEL '$%O27) 
(DSKSETQ $%I28 '((MSETQ) |$NIused| 0.)) 
(ADDLABEL '$%I28) 
(DSKSETQ $%O28 '0.) 
(ADDLABEL '$%O28) 
(DSKSETQ $%I29 '((MSETQ) |$objects_with_index| ((MLIST) $LA |$Sk| $K))) 
(ADDLABEL '$%I29) 
(DSKSETQ $%O29 '((MLIST SIMP) $LA |$Sk| $K)) 
(ADDLABEL '$%O29) 
(DSKSETQ $%I30
         '((MDEFINE)
           ((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
            $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LAK)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$laSk|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $KLA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$Skla|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I30) 
(DSKSETQ $%O30
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
            $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LAK)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$laSk|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $KLA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$Skla|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O30) 
(DSKSETQ $%I31
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $NPOW0 1.)
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LAK)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$laSk|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_lambda_other|)
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $KLA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$Skla|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_other_la|)
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I31) 
(DSKSETQ $%O31
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $NPOW0 1.)
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LAK)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$laSk|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_lambda_other|)
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $KLA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$Skla|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_other_la|)
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O31) 
(DSKSETQ $%I32
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
            $TERM0)
           ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
            ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
            ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.))
            ((MSETQ) $DER0 0.)
            ((MCOND) ((MGREATERP) $LEVEL10 0.)
             ((MSETQ) $DER00
              (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0|
               $TERM0))
             T
             ((MSETQ) $DER00
              ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
            ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
            ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
             ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
              ((MDO) $NT0 1. NIL NIL $LDER00 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_pair|
                 (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
                  "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
                 T $FALSE)
                ((MSETQ) $TMP_DER0
                 (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                  (($INPART) $DER00 $NT0)))
                ((MSETQ) $DER0
                 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
             T
             ((MPROGN)
              ((MCOND) |$dbg_wrt_pair|
               (($PRINT) "    SINGLE term: take der of" $DER00
                "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
               T $FALSE)
              ((MSETQ) $DER0
               (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                $DER00))))
            ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I32) 
(DSKSETQ $%O32
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
            $TERM0)
           ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
            ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
            ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.))
            ((MSETQ) $DER0 0.)
            ((MCOND) ((MGREATERP) $LEVEL10 0.)
             ((MSETQ) $DER00
              (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0|
               $TERM0))
             T
             ((MSETQ) $DER00
              ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
            ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
            ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
             ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
              ((MDO) $NT0 1. NIL NIL $LDER00 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_pair|
                 (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
                  "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
                 T $FALSE)
                ((MSETQ) $TMP_DER0
                 (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                  (($INPART) $DER00 $NT0)))
                ((MSETQ) $DER0
                 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
             T
             ((MPROGN)
              ((MCOND) |$dbg_wrt_pair|
               (($PRINT) "    SINGLE term: take der of" $DER00
                "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
               T $FALSE)
              ((MSETQ) $DER0
               (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                $DER00))))
            ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O32) 
(DSKSETQ $%I33
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
            $TERM0)
           ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
            ((MSETQ) $MAX_USED_LEVEL0
             (($LENGTH) $ONE_STATE_IN_MATRIX0))
            ((MSETQ) |$Der0| $TERM0)
            ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
             ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
              ((MCOND)
               ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
               ((MPROGN)
                ((MDO) $N_PQ 1. NIL NIL
                 (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
                 ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
                  ((MCOND)
                   (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
                   ((MPROGN)
                    ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
                     ((MSETQ) |$tmp_Der0|
                      ((MPLUS) |$tmp_Der0|
                       (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                        ((MPLUS) $L0 ((MMINUS) 1.))
                        ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
                    ((MSETQ) |$Der0| |$tmp_Der0|))
                   T
                   ((MSETQ) |$Der0|
                    (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                     ((MPLUS) $L0 ((MMINUS) 1.))
                     ((MPLUS) $C0 ((MMINUS) 1.)) |$Der0|)))))
                |$end_loop_c0|)
               T $FALSE)))
            ((MRETURN) |$Der0|)))) 
(ADDLABEL '$%I33) 
(DSKSETQ $%O33
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
            $TERM0)
           ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
            ((MSETQ) $MAX_USED_LEVEL0
             (($LENGTH) $ONE_STATE_IN_MATRIX0))
            ((MSETQ) |$Der0| $TERM0)
            ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
             ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
              ((MCOND)
               ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
               ((MPROGN)
                ((MDO) $N_PQ 1. NIL NIL
                 (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
                 ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
                  ((MCOND)
                   (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
                   ((MPROGN)
                    ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
                     ((MSETQ) |$tmp_Der0|
                      ((MPLUS) |$tmp_Der0|
                       (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                        ((MPLUS) $L0 ((MMINUS) 1.))
                        ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
                    ((MSETQ) |$Der0| |$tmp_Der0|))
                   T
                   ((MSETQ) |$Der0|
                    (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                     ((MPLUS) $L0 ((MMINUS) 1.))
                     ((MPLUS) $C0 ((MMINUS) 1.)) |$Der0|)))))
                |$end_loop_c0|)
               T $FALSE)))
            ((MRETURN) |$Der0|)))) 
(ADDLABEL '$%O33) 
(DSKSETQ $%I34
         '((MDEFINE)
           ((|$take_derivative_wrt_scalar_stateSV1|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
            ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
              ((MPROGN)
               ((MCOND) |$dbg_scalars|
                (($PRINT) "nr0=" $NR0 "out of"
                 (($LENGTH) $SCALARS_IN_MATRIX0))
                T $FALSE)
               ((MSETQ) |$tmp_DER0| 0.)
               ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
                ((MPROGN)
                 (($PRINT) "before length(DER0) is"
                  (($LENGTH) |$der0|))
                 ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
                  ((MSETQ) |$tmp_DER0|
                   ((MPLUS) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
                 ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
                T
                ((MPROGN)
                 ((MCOND) |$dbg_scalars|
                  (($PRINT) "SINGLE term " |$der0| "derivative wrt r="
                   $NR0 "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0)
                   "with nr=" $NR0)
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)))
              T $FALSE))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%I34) 
(DSKSETQ $%O34
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_scalar_stateSV1|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
            ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
              ((MPROGN)
               ((MCOND) |$dbg_scalars|
                (($PRINT) "nr0=" $NR0 "out of"
                 (($LENGTH) $SCALARS_IN_MATRIX0))
                T $FALSE)
               ((MSETQ) |$tmp_DER0| 0.)
               ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
                ((MPROGN)
                 (($PRINT) "before length(DER0) is"
                  (($LENGTH) |$der0|))
                 ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
                  ((MSETQ) |$tmp_DER0|
                   ((MPLUS) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
                 ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
                T
                ((MPROGN)
                 ((MCOND) |$dbg_scalars|
                  (($PRINT) "SINGLE term " |$der0| "derivative wrt r="
                   $NR0 "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0)
                   "with nr=" $NR0)
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)))
              T $FALSE))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%O34) 
(DSKSETQ $%I35
         '((MDEFINE)
           ((|$take_derivative_wrt_scalar_stateSV2|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
            ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
             ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
              (($PRINT)
               "in take_derivative_wrt_scalar_stateSV2 acting on" $LT0
               "terms")
              ((MDO) $NT0 1. NIL NIL $LT0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_states|
                 (($PRINT)
                  "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                  $NT0 "out of" $LT0 "now there are"
                  ((MCOND) ((MNOT) (($NUMBERP) |$der0|))
                   (($LENGTH) |$der0|) T 0.)
                  "terms")
                 T
                 ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                   $NT0 "(step 100) out of" $LT0)
                  T $FALSE))
                ((MSETQ) |$NIused| 0.)
                ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
                ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
                 NIL
                 ((MCOND)
                  ((MNOT)
                   ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                  ((MPROGN)
                   ((MSETQ) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
                   |$end_nr_loop|)
                  T $FALSE))
                ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
                |$end_t0_loop|)))
             T
             ((MPROGN) ((MSETQ) |$der0| $TERM0)
              ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
               NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                ((MPROGN)
                 ((MCOND) |$dbg_wrt_states|
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
                   |$der0| "derivative wrt r=" $NR0 "and"
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)
                T $FALSE))))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%I35) 
(DSKSETQ $%O35
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_scalar_stateSV2|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
            ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
             ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
              (($PRINT)
               "in take_derivative_wrt_scalar_stateSV2 acting on" $LT0
               "terms")
              ((MDO) $NT0 1. NIL NIL $LT0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_states|
                 (($PRINT)
                  "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                  $NT0 "out of" $LT0 "now there are"
                  ((MCOND) ((MNOT) (($NUMBERP) |$der0|))
                   (($LENGTH) |$der0|) T 0.)
                  "terms")
                 T
                 ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                   $NT0 "(step 100) out of" $LT0)
                  T $FALSE))
                ((MSETQ) |$NIused| 0.)
                ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
                ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
                 NIL
                 ((MCOND)
                  ((MNOT)
                   ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                  ((MPROGN)
                   ((MSETQ) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
                   |$end_nr_loop|)
                  T $FALSE))
                ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
                |$end_t0_loop|)))
             T
             ((MPROGN) ((MSETQ) |$der0| $TERM0)
              ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
               NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                ((MPROGN)
                 ((MCOND) |$dbg_wrt_states|
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
                   |$der0| "derivative wrt r=" $NR0 "and"
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)
                T $FALSE))))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%O35) 
(DSKSETQ $%I36
         '((MDEFINE) (($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0)
           ((MPROG)
            ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0
             $NPOW0 $OP0 $IND0 $NFAC0 $NR0 $NS0)
            ((MSETQ) $UTERM00 $UTERM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
             ((MRETURN) $UTERM0) T $FALSE)
            ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
            ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_contract|
               (($PRINT) "      Exam" $FAC0) T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
                ((MCOND)
                 ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
                  ((MNOT) ((MEQUAL) $NPOW0 2.)))
                 (($ERROR) "the power must be 2!! wrong term=" $UTERM0)
                 T $FALSE)
                ((MCOND)
                 ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
                 ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MCOND) ((MEQUAL) $OP0 $LA)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 |$Sk|)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 $K)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE))
               T
               ((MCOND)
                ((MAND) $ISOP0
                 (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
                ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
                 ((MCOND)
                  ((MNOT)
                   (($IS)
                    ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
                  ((MPROGN)
                   ((MSETQ) $OTHERFAC0
                    (($ASSOC) $IND0 $LIST_INDEX_FACS0))
                   ((MSETQ) $NR0 (($INPART) $FAC0 1.))
                   ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
                   ((MCOND) ((MLEQP) $NR0 $NS0)
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $FAC0 0.)
                        (($INPART) $OTHERFAC0 0.))
                       $NR0 (($INPART) $FAC0 2.) $NS0
                       (($INPART) $OTHERFAC0 2.))))
                    T
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $OTHERFAC0 0.)
                        (($INPART) $FAC0 0.))
                       $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                       (($INPART) $FAC0 2.)))))
                   ((MSETQ) $LIST_INDEX_FACS0
                    (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0)
                     $LIST_INDEX_FACS0)))
                  T
                  ((MSETQ) $LIST_INDEX_FACS0
                   (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
                T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
              |$end_fac_loop|))
            ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
             ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
            ((MRETURN) $CTERM0)))) 
(ADDLABEL '$%I36) 
(DSKSETQ $%O36
         '((MDEFINE SIMP) (($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0)
           ((MPROG)
            ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0
             $NPOW0 $OP0 $IND0 $NFAC0 $NR0 $NS0)
            ((MSETQ) $UTERM00 $UTERM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
             ((MRETURN) $UTERM0) T $FALSE)
            ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
            ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_contract|
               (($PRINT) "      Exam" $FAC0) T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
                ((MCOND)
                 ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
                  ((MNOT) ((MEQUAL) $NPOW0 2.)))
                 (($ERROR) "the power must be 2!! wrong term=" $UTERM0)
                 T $FALSE)
                ((MCOND)
                 ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
                 ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MCOND) ((MEQUAL) $OP0 $LA)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 |$Sk|)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 $K)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE))
               T
               ((MCOND)
                ((MAND) $ISOP0
                 (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
                ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
                 ((MCOND)
                  ((MNOT)
                   (($IS)
                    ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
                  ((MPROGN)
                   ((MSETQ) $OTHERFAC0
                    (($ASSOC) $IND0 $LIST_INDEX_FACS0))
                   ((MSETQ) $NR0 (($INPART) $FAC0 1.))
                   ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
                   ((MCOND) ((MLEQP) $NR0 $NS0)
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $FAC0 0.)
                        (($INPART) $OTHERFAC0 0.))
                       $NR0 (($INPART) $FAC0 2.) $NS0
                       (($INPART) $OTHERFAC0 2.))))
                    T
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $OTHERFAC0 0.)
                        (($INPART) $FAC0 0.))
                       $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                       (($INPART) $FAC0 2.)))))
                   ((MSETQ) $LIST_INDEX_FACS0
                    (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0)
                     $LIST_INDEX_FACS0)))
                  T
                  ((MSETQ) $LIST_INDEX_FACS0
                   (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
                T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
              |$end_fac_loop|))
            ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
             ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
            ((MRETURN) $CTERM0)))) 
(ADDLABEL '$%O36) 
(DSKSETQ $%I37
         '((MDEFINE) (($CONTRACT_PAIRS) |$utermS0|)
           ((MPROG) ((MLIST) $SUM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
             ((MPROGN) ((MSETQ) $SUM0 0.)
              ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
               ((MSETQ) $SUM0
                ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
             T
             ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
            ((MRETURN) $SUM0)))) 
(ADDLABEL '$%I37) 
(DSKSETQ $%O37
         '((MDEFINE SIMP) (($CONTRACT_PAIRS) |$utermS0|)
           ((MPROG) ((MLIST) $SUM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
             ((MPROGN) ((MSETQ) $SUM0 0.)
              ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
               ((MSETQ) $SUM0
                ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
             T
             ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
            ((MRETURN) $SUM0)))) 
(ADDLABEL '$%O37) 
(DSKSETQ $%I38 '((MSETQ) |$derivatives_loaded| T)) 
(ADDLABEL '$%I38) 
(DSKSETQ $%O38 'T) 
(ADDLABEL '$%O38) 
(DSKSETQ $%O39 '"/home/igor/tex/NoChaos/maxima.cov/STTT/20_der.v2.mat") 
(ADDLABEL '$%O39) 
(DSKSETQ $%I40
         '((MCOND) ((MNOT) |$derivatives_loaded|)
           (($ERROR) "Cannot batch 20_der") T $FALSE)) 
(ADDLABEL '$%I40) 
(DSKSETQ $%O40 'NIL) 
(ADDLABEL '$%O40) 
(DSKSETQ $%I41 '(($BATCH) "39_aux_functions_for_amplitudes.v0.mat")) 
(ADDLABEL '$%I41) 
(DSKSETQ $%I42 '(($DEFINE_VARIABLE) |$compute_pp_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I42) 
(DSKSETQ $%O42 'NIL) 
(ADDLABEL '$%O42) 
(DSKSETQ $%I43 '(($DEFINE_VARIABLE) $AP 2. $INTEGER)) 
(ADDLABEL '$%I43) 
(DSKSETQ $%O43 '2.) 
(ADDLABEL '$%O43) 
(DSKSETQ $%I44
         '((MDEFINE) (($TRUE_XX) $R $S)
           ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))) 
(ADDLABEL '$%I44) 
(DSKSETQ $%O44
         '((MDEFINE SIMP) (($TRUE_XX) $R $S)
           ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))) 
(ADDLABEL '$%O44) 
(DSKSETQ $%I45
         '((MDEFINE) ((|$otherN|) $M $N)
           ((MCOND)
            ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
             ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
            3. T
            ((MCOND)
             ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
              ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
             2. T
             ((MCOND)
              ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
               ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
              1. T $FALSE))))) 
(ADDLABEL '$%I45) 
(DSKSETQ $%O45
         '((MDEFINE SIMP) ((|$otherN|) $M $N)
           ((MCOND)
            ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
             ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
            3. T
            ((MCOND)
             ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
              ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
             2. T
             ((MCOND)
              ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
               ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
              1. T $FALSE))))) 
(ADDLABEL '$%O45) 
(DSKSETQ $%I46
         '((MDEFINE) (($COMPUTE_PP3) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MDO) $N 1. NIL NIL |$nn| NIL
              ((MCOND) ((MEQUAL) $M $N)
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
                 $AP))
               T
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
                 ((MPLUS)
                  ((MPLUS) 1.
                   ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))) 
(ADDLABEL '$%I46) 
(DSKSETQ $%O46
         '((MDEFINE SIMP) (($COMPUTE_PP3) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MDO) $N 1. NIL NIL |$nn| NIL
              ((MCOND) ((MEQUAL) $M $N)
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
                 $AP))
               T
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
                 ((MPLUS)
                  ((MPLUS) 1.
                   ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))) 
(ADDLABEL '$%O46) 
(DSKSETQ $%I47
         '((MDEFINE) (($PP3ONSHELL) $M $N) (($NUM_PP3 ARRAY) $M $N))) 
(ADDLABEL '$%I47) 
(DSKSETQ $%O47
         '((MDEFINE SIMP) (($PP3ONSHELL) $M $N)
           (($NUM_PP3 ARRAY) $M $N))) 
(ADDLABEL '$%O47) 
(DSKSETQ $%I48
         '((MSETQ) (($NUM_XX3 ARRAY) 1. 2.)
           ((MQUOTIENT) |$Xi| ((MPLUS) 1. ((MMINUS) |$Xi|))))) 
(ADDLABEL '$%I48) 
(DSKSETQ $%O48
         '((MTIMES SIMP)
           ((MEXPT SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$Xi|))
            -1.)
           |$Xi|)) 
(ADDLABEL '$%O48) 
(DSKSETQ $%I49 '((MSETQ) (($NUM_XX3 ARRAY) 1. 3.) |$Xi|)) 
(ADDLABEL '$%I49) 
(DSKSETQ $%O49 '|$Xi|) 
(ADDLABEL '$%O49) 
(DSKSETQ $%I50 '((MSETQ) (($NUM_XX3 ARRAY) 2. 3.) 1.)) 
(ADDLABEL '$%I50) 
(DSKSETQ $%O50 '1.) 
(ADDLABEL '$%O50) 
(DSKSETQ $%I51
         '((MDEFINE) (($TRUE_GF_XX3) $R $S) (($NUM_XX3 ARRAY) $R $S))) 
(ADDLABEL '$%I51) 
(DSKSETQ $%O51
         '((MDEFINE SIMP) (($TRUE_GF_XX3) $R $S)
           (($NUM_XX3 ARRAY) $R $S))) 
(ADDLABEL '$%O51) 
(DSKSETQ $%I52
         '((MDEFINE) (($GF_XX3) $M $N)
           ((MCOND) ((MEQUAL) $M 1.) |$x1| T
            ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
             ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
              |$x3|))))) 
(ADDLABEL '$%I52) 
(DSKSETQ $%O52
         '((MDEFINE SIMP) (($GF_XX3) $M $N)
           ((MCOND) ((MEQUAL) $M 1.) |$x1| T
            ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
             ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
              |$x3|))))) 
(ADDLABEL '$%O52) 
(DSKSETQ $%I53
         '((MDEFINE) (($COMPUTE_PP4) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
              ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
               $AP)))
            ((MSETQ) |$Mu|
             ((MPLUS)
              ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
              ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
            ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))) 
(ADDLABEL '$%I53) 
(DSKSETQ $%O53
         '((MDEFINE SIMP) (($COMPUTE_PP4) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
              ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
               $AP)))
            ((MSETQ) |$Mu|
             ((MPLUS)
              ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
              ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
            ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))) 
(ADDLABEL '$%O53) 
(DSKSETQ $%I54
         '((MDEFINE) (($PP4ONSHELL) $M $N) (($NUM_PP4 ARRAY) $M $N))) 
(ADDLABEL '$%I54) 
(DSKSETQ $%O54
         '((MDEFINE SIMP) (($PP4ONSHELL) $M $N)
           (($NUM_PP4 ARRAY) $M $N))) 
(ADDLABEL '$%O54) 
(DSKSETQ $%I55
         '((MDEFINE) (($COMPUTE_XX4))
           ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
            (($REMARRAY) $NUM_XX4)
            ((MSETQ) $GF_X_RULES
             ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
              ((MEQUAL) |$om|
               ((MQUOTIENT)
                ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
                 (($XX) 1. 3.))
                (($XX) 2. 4.)))))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
              ((MEQUAL)
               ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.)
                (($XX) 2. 4.))
               ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
            ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
            ((MSETQ) $SO_X13
             (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
            ((MSETQ) $XX4_LIST
             (($MAKELIST)
              (($MAKELIST)
               ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S))
               $S ((MPLUS) $R 1.) |$nn|)
              $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
            ((MSETQ) $XX4_LIST
             (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
            ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
            ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
             (($MAP) ":" ((MLIST) (($LHS) $GFXX0))
              ((MLIST) (($RHS) $GFXX0))))
            ((MSETQ) |$dx3_dOM|
             (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
            ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES))
            |$xx4_done|))) 
(ADDLABEL '$%I55) 
(DSKSETQ $%O55
         '((MDEFINE SIMP) (($COMPUTE_XX4))
           ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
            (($REMARRAY) $NUM_XX4)
            ((MSETQ) $GF_X_RULES
             ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
              ((MEQUAL) |$om|
               ((MQUOTIENT)
                ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
                 (($XX) 1. 3.))
                (($XX) 2. 4.)))))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
              ((MEQUAL)
               ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.)
                (($XX) 2. 4.))
               ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
            ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
            ((MSETQ) $SO_X13
             (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
            ((MSETQ) $XX4_LIST
             (($MAKELIST)
              (($MAKELIST)
               ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S))
               $S ((MPLUS) $R 1.) |$nn|)
              $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
            ((MSETQ) $XX4_LIST
             (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
            ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
            ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
             (($MAP) ":" ((MLIST) (($LHS) $GFXX0))
              ((MLIST) (($RHS) $GFXX0))))
            ((MSETQ) |$dx3_dOM|
             (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
            ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES))
            |$xx4_done|))) 
(ADDLABEL '$%O55) 
(DSKSETQ $%I56
         '((MDEFINE) (($TRUE_GF_XX4) $R $S) (($NUM_XX4 ARRAY) $R $S))) 
(ADDLABEL '$%I56) 
(DSKSETQ $%O56
         '((MDEFINE SIMP) (($TRUE_GF_XX4) $R $S)
           (($NUM_XX4 ARRAY) $R $S))) 
(ADDLABEL '$%O56) 
(DSKSETQ $%I57
         '((MDEFINE) ((|$check_cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
              ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
              ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
              ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
              ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
              ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
              ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
              ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
              ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
              ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%I57) 
(DSKSETQ $%O57
         '((MDEFINE SIMP) ((|$check_cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
              ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
              ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
              ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
              ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
              ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
              ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
              ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
              ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
              ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%O57) 
(DSKSETQ $%I58
         '((MDEFINE) ((|$cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%I58) 
(DSKSETQ $%O58
         '((MDEFINE SIMP) ((|$cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%O58) 
(DSKSETQ $%I59
         '((MDEFINE) ((|$check_cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%I59) 
(DSKSETQ $%O59
         '((MDEFINE SIMP) ((|$check_cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%O59) 
(DSKSETQ $%I60
         '((MDEFINE) ((|$cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%I60) 
(DSKSETQ $%O60
         '((MDEFINE SIMP) ((|$cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%O60) 
(DSKSETQ $%I61
         '((MDEFINE) ((|$check_swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%I61) 
(DSKSETQ $%O61
         '((MDEFINE SIMP) ((|$check_swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%O61) 
(DSKSETQ $%I62
         '((MDEFINE) ((|$swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%I62) 
(DSKSETQ $%O62
         '((MDEFINE SIMP) ((|$swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%O62) 
(DSKSETQ $%I63
         '((MDEFINE) ((|$swap_gfA_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|))) $AMP00)))) 
(ADDLABEL '$%I63) 
(DSKSETQ $%O63
         '((MDEFINE SIMP) ((|$swap_gfA_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|))) $AMP00)))) 
(ADDLABEL '$%O63) 
(DSKSETQ $%I64
         '((MDEFINE) (($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|)
           ((MPROG) ((MSETQ) |$nn| 4.)
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
            ((MSETQ) $GH_00
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) $GH_0P
             (($FACTOR)
              (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_0p|
             (($FACTOR)
              (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_pp|
             (($FACTOR)
              (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.)
               ((MEQUAL) |$Mt| 0.))))
            ((MSETQ) |$gh_TTT0|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTT|
             (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))) 
(ADDLABEL '$%I64) 
(DSKSETQ $%O64
         '((MDEFINE SIMP) (($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|)
           ((MPROG) ((MSETQ) |$nn| 4.)
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
            ((MSETQ) $GH_00
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) $GH_0P
             (($FACTOR)
              (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_0p|
             (($FACTOR)
              (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_pp|
             (($FACTOR)
              (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.)
               ((MEQUAL) |$Mt| 0.))))
            ((MSETQ) |$gh_TTT0|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTT|
             (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))) 
(ADDLABEL '$%O64) 
(DSKSETQ $%I65 '((MSETQ) |$compute_pp_loaded| T)) 
(ADDLABEL '$%I65) 
(DSKSETQ $%O65 'T) 
(ADDLABEL '$%O65) 
(DSKSETQ $%O66
         '"/home/igor/tex/NoChaos/maxima.cov/STTT/39_aux_functions_for_amplitudes.v0.mat") 
(ADDLABEL '$%O66) 
(DSKSETQ $%I67
         '((MCOND) ((MNOT) |$compute_pp_loaded|)
           (($ERROR) "Cannot batch 39_aux_functions_for_amplitudes") T
           $FALSE)) 
(ADDLABEL '$%I67) 
(DSKSETQ $%O67 'NIL) 
(ADDLABEL '$%O67) 
(DSKSETQ $%I68 '(($BATCH) "32_compute_4pts_amplitude.v0.3.mat")) 
(ADDLABEL '$%I68) 
(DSKSETQ $%I69 '(($DEFINE_VARIABLE) |$amp_4pts_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I69) 
(DSKSETQ $%O69 'NIL) 
(ADDLABEL '$%O69) 
(DSKSETQ $%I70
         '((MDEFINE) (($ORDERXX) $R $S)
           ((MCOND) ((MEQUAL) $R $S) 0. T
            ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
             ((MMINUS) (($XX) $S $R)))))) 
(ADDLABEL '$%I70) 
(DSKSETQ $%O70
         '((MDEFINE SIMP) (($ORDERXX) $R $S)
           ((MCOND) ((MEQUAL) $R $S) 0. T
            ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
             ((MMINUS) (($XX) $S $R)))))) 
(ADDLABEL '$%O70) 
(DSKSETQ $%I71
         '((MDEFINE) (($ORDERPP) $R $S)
           ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))) 
(ADDLABEL '$%I71) 
(DSKSETQ $%O71
         '((MDEFINE SIMP) (($ORDERPP) $R $S)
           ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))) 
(ADDLABEL '$%O71) 
(DSKSETQ $%I72
         '((MDEFINE) (($TRUE_KK) $R $M $S $N)
           ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))) 
(ADDLABEL '$%I72) 
(DSKSETQ $%O72
         '((MDEFINE SIMP) (($TRUE_KK) $R $M $S $N)
           ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))) 
(ADDLABEL '$%O72) 
(DSKSETQ $%I73
         '((MDEFINE) ((|$true_Skk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%I73) 
(DSKSETQ $%O73
         '((MDEFINE SIMP) ((|$true_Skk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%O73) 
(DSKSETQ $%I74
         '((MDEFINE) ((|$true_kSk|) $S $N $R $M)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%I74) 
(DSKSETQ $%O74
         '((MDEFINE SIMP) ((|$true_kSk|) $S $N $R $M)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%O74) 
(DSKSETQ $%I75
         '((MDEFINE) ((|$true_SkSk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
            (($SUM)
             (($SUM)
              ((MTIMES) (($ORDERPP) $T $U)
               ((MEXPT) (($ORDERXX) $R $T) $M)
               ((MEXPT) (($ORDERXX) $S $U) $N))
              $T 1. |$nn|)
             $U 1. |$nn|)))) 
(ADDLABEL '$%I75) 
(DSKSETQ $%O75
         '((MDEFINE SIMP) ((|$true_SkSk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
            (($SUM)
             (($SUM)
              ((MTIMES) (($ORDERPP) $T $U)
               ((MEXPT) (($ORDERXX) $R $T) $M)
               ((MEXPT) (($ORDERXX) $S $U) $N))
              $T 1. |$nn|)
             $U 1. |$nn|)))) 
(ADDLABEL '$%O75) 
(DSKSETQ $%I76
         '((MDEFINE) (($FROM_STATE_TO_ADDEND_LIST) $STATE0)
           ((MPROG)
            ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T
             $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
             ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
            ((MSETQ) $LIST0
             (($MAKELIST) (($INPART) $STATE0 $T) $T 1.
              (($LENGTH) $STATE0)))
            ((MRETURN) $LIST0)))) 
(ADDLABEL '$%I76) 
(DSKSETQ $%O76
         '((MDEFINE SIMP) (($FROM_STATE_TO_ADDEND_LIST) $STATE0)
           ((MPROG)
            ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T
             $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
             ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
            ((MSETQ) $LIST0
             (($MAKELIST) (($INPART) $STATE0 $T) $T 1.
              (($LENGTH) $STATE0)))
            ((MRETURN) $LIST0)))) 
(ADDLABEL '$%O76) 
(DSKSETQ $%I77
         '((MDEFINE)
           (($EXTRACT_AND_NORMALIZE_COEFFS)
            $LIST_OF_LISTS_OF_SUBSTATES0)
           ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
            ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
              ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
               ((MPROGN) ((MSETQ) $S00 $S0)
                ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                 ((MPROGN)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)))
                ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
                 ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                  ((MPROGN)
                   ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
                   ((MCOND) ((MGREATERP) $POW0 0.)
                    ((MSETQ) $S00
                     ((MTIMES)
                      ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                      ((MEXPT)
                       ((MQUOTIENT)
                        ((MQUOTIENT) ((MMINUS) 1.)
                         ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                        ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                       $POW0)))
                    T $FALSE))))
                ((MCOND)
                 ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
                  ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
                 (($ERROR)
                  "extract_and_normalize_coeffs cannot compute normalized coeff from"
                  $S0 "left over is" $S00)
                 T $FALSE)
                ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
              ((MSETQ) $COEFFS_LIST0
               (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
            ((MRETURN) $COEFFS_LIST0)))) 
(ADDLABEL '$%I77) 
(DSKSETQ $%O77
         '((MDEFINE SIMP)
           (($EXTRACT_AND_NORMALIZE_COEFFS)
            $LIST_OF_LISTS_OF_SUBSTATES0)
           ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
            ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
              ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
               ((MPROGN) ((MSETQ) $S00 $S0)
                ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                 ((MPROGN)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)))
                ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
                 ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                  ((MPROGN)
                   ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
                   ((MCOND) ((MGREATERP) $POW0 0.)
                    ((MSETQ) $S00
                     ((MTIMES)
                      ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                      ((MEXPT)
                       ((MQUOTIENT)
                        ((MQUOTIENT) ((MMINUS) 1.)
                         ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                        ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                       $POW0)))
                    T $FALSE))))
                ((MCOND)
                 ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
                  ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
                 (($ERROR)
                  "extract_and_normalize_coeffs cannot compute normalized coeff from"
                  $S0 "left over is" $S00)
                 T $FALSE)
                ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
              ((MSETQ) $COEFFS_LIST0
               (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
            ((MRETURN) $COEFFS_LIST0)))) 
(ADDLABEL '$%O77) 
(DSKSETQ $%I78
         '((MDEFINE) ((|$amplitudeN4V1|) $STATES_LIST0)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) |$Partials0|
                  (($ENDCONS)
                   ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                    $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                   |$Partials0|))
                 ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I78) 
(DSKSETQ $%O78
         '((MDEFINE SIMP) ((|$amplitudeN4V1|) $STATES_LIST0)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) |$Partials0|
                  (($ENDCONS)
                   ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                    $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                   |$Partials0|))
                 ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O78) 
(DSKSETQ $%I79
         '((MDEFINE)
           ((|$amplitudeN4V1_list|) $STATES_LIST0
            $CHECKPOINT_SAVE_FILENAME)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MPROGN)
              ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
               ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
                ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                 ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                  (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                   "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                   (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                   (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                   "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                   "s")
                  ((MSETQ) $LIST_OF_SUBSTATES0
                   ((MLIST)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                  (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                  ((MSETQ) $SL0
                   (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                    $LIST_OF_SUBSTATES0))
                  ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                  ((MSETQ) $NAS_LIST0
                   (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                  ((MSETQ) $US0
                   ((|$compute_levels_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS0
                   ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS_LIST0
                   (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                  ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                  ((MSETQ) $EI0
                   (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                    $DS_RULES0))
                  ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                  ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Computed the expression on which we must act with derivatives in"
                   ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                  ((MSETQ) $PARTIAL_AMP0
                   ((MTIMES)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
                    ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                     $EX_EI0)))
                  ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Taken the derivatives and computed the partial amplitude in"
                   ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                   "s")
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                    |$Partials0|))
                  |$end_3_loops|))))
              (($SAVE)
               (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_"
                (($STRING) $NA1) ".lisp")
               $NA1 $STATES_LIST0 |$Partials0|)
              |$end_na1_loop|))
            ((MRETURN) |$Partials0|)))) 
(ADDLABEL '$%I79) 
(DSKSETQ $%O79
         '((MDEFINE SIMP)
           ((|$amplitudeN4V1_list|) $STATES_LIST0
            $CHECKPOINT_SAVE_FILENAME)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MPROGN)
              ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
               ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
                ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                 ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                  (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                   "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                   (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                   (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                   "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                   "s")
                  ((MSETQ) $LIST_OF_SUBSTATES0
                   ((MLIST)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                  (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                  ((MSETQ) $SL0
                   (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                    $LIST_OF_SUBSTATES0))
                  ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                  ((MSETQ) $NAS_LIST0
                   (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                  ((MSETQ) $US0
                   ((|$compute_levels_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS0
                   ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS_LIST0
                   (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                  ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                  ((MSETQ) $EI0
                   (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                    $DS_RULES0))
                  ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                  ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Computed the expression on which we must act with derivatives in"
                   ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                  ((MSETQ) $PARTIAL_AMP0
                   ((MTIMES)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
                    ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                     $EX_EI0)))
                  ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Taken the derivatives and computed the partial amplitude in"
                   ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                   "s")
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                    |$Partials0|))
                  |$end_3_loops|))))
              (($SAVE)
               (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_"
                (($STRING) $NA1) ".lisp")
               $NA1 $STATES_LIST0 |$Partials0|)
              |$end_na1_loop|))
            ((MRETURN) |$Partials0|)))) 
(ADDLABEL '$%O79) 
(DSKSETQ $%I80
         '((MDEFINE)
           ((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                  (($RATSIMP)
                   (($EV) $FINAL_PARTIAL_AMP0
                    ((MEQUAL) $PP $PP4ONSHELL)
                    ((MEQUAL) $XX $TRUE_GF_XX4))))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I80) 
(DSKSETQ $%O80
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                  (($RATSIMP)
                   (($EV) $FINAL_PARTIAL_AMP0
                    ((MEQUAL) $PP $PP4ONSHELL)
                    ((MEQUAL) $XX $TRUE_GF_XX4))))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O80) 
(DSKSETQ $%I81
         '((MDEFINE)
           ((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I81) 
(DSKSETQ $%O81
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O81) 
(DSKSETQ $%I82
         '((MDEFINE)
           ((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratexpand the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
                  "terms")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I82) 
(DSKSETQ $%O82
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratexpand the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
                  "terms")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O82) 
(DSKSETQ $%I83 '((MSETQ) |$amp_4pts_loaded| T)) 
(ADDLABEL '$%I83) 
(DSKSETQ $%O83 'T) 
(ADDLABEL '$%O83) 
(DSKSETQ $%O84
         '"/home/igor/tex/NoChaos/maxima.cov/STTT/32_compute_4pts_amplitude.v0.3.mat") 
(ADDLABEL '$%O84) 
(DSKSETQ $%I85
         '((MCOND) ((MNOT) |$amp_4pts_loaded|)
           (($ERROR) "Cannot batch 32_compute_4pts_amplitude") T
           $FALSE)) 
(ADDLABEL '$%I85) 
(DSKSETQ $%O85 'NIL) 
(ADDLABEL '$%O85) 
(DSKSETQ $%I86 '(($BATCH) "40_define_test_states.v1.mat")) 
(ADDLABEL '$%I86) 
(DSKSETQ $%I87
         '((MDEFINE) ((|$SetStates|) |$dd0|)
           ((MPROG) ((MSETQ) |$Lev0| 2.)
            ((MSETQ) |$Null2|
             (($EV)
              ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
               ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
               ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
               ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 3.)
            ((MSETQ) |$Null3|
             (($EV)
              ((MPLUS)
               ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.)
                |$dd|)
               ((MMINUS)
                ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.)
                 |$dd|))
               ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
               ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 0.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 3.))
               ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$dd| |$dd0|)))
            ((MSETQ) |$Lev0| 4.)
            ((MSETQ) |$S4z|
             ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
              ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 5742. (($P) 2. 2.))
              ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
            ((MSETQ) |$S4m|
             ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
              ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 2268. (($P) 2. 2.))
              ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
              ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S4r1|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.) |$d|)
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.))
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 4.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r2|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.)
                |$d|)
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 4. 0.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
               ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r3|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 3. 1.))
               ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.))
               ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1|
             (($EV)
              ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
               ((MTIMES) 624. (($P) 3. 1.))
               ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 936. (($P) 2. 2.))
               ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES)
                ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
                 ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
            ((MSETQ) |$Null4r2|
             ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
              ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 4050. (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null4g|
             (($EV)
              ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|)
                2.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                8.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
                6.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|)
                72.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
               ((MTIMES) 6. (($P) 3. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
               ((MTIMES) 3. (($P) 2. 2.))
               ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
               ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
               ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
               ((MQUOTIENT)
                ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
                6.)
               ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.))
                72.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4cr|
             ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
              ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S6m|
             ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
              ((MTIMES) 28320. (($P) 5. 1.))
              ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 82400. (($P) 3. 3.))
              ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S6z|
             ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
              ((MTIMES) 1177320. (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
              ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 929500. (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
            ((MSETQ) |$Null6r16|
             ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
              ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
              ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 3074625000. (($P) 3. 3.))
              ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.))
              ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
              ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
            ((MSETQ) |$Null6g|
             (($EV)
              ((MPLUS)
               ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
               ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
               ((MQUOTIENT)
                ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|))
                4.)
               ((MQUOTIENT)
                ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|) 168.)
               ((MQUOTIENT)
                ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)
                 |$d|)
                280.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
               ((MQUOTIENT)
                ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MMINUS)
                 ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|) 378.)
               ((MQUOTIENT)
                ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
                 |$d|)
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.)
                 |$d|)
                945.)
               ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|) 2520.)
               ((MQUOTIENT)
                ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                140.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)
                 |$d|)
                252.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|) 7560.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.)))
                18.)
               ((MTIMES) 110. (($P) 5. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
               ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
               ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.))
                12.)
               ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
               ((MQUOTIENT)
                ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.))
                70.)
               ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
               ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.))
                7.)
               ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
               ((MQUOTIENT)
                ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.))
                54.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.))
                6.)
               ((MQUOTIENT)
                ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.)
                 (($P) 3. 0.))
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.)
                 (($P) 3. 0.))
                3780.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
                14.)
               ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
               ((MQUOTIENT)
                ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
                28.)
               ((MQUOTIENT)
                ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.))
                45.)
               ((MQUOTIENT)
                ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.))
                280.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
                 (($P) 2. 0.))
                140.)
               ((MQUOTIENT)
                ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.))
                630.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 1. 1.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
                37800.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 8.)
            ((MSETQ) |$S8m1|
             ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.)
               (($P) 7. 0.))
              ((MTIMES) 8289945720. (($P) 6. 2.))
              ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
              ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 0.))
              ((MTIMES) 8399122200. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 1.))
              ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 4515839300.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 300059350. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2066129100.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 47098800. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
            ((MSETQ) |$S8m2|
             ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) 51399096. (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
              ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
              ((MTIMES) 46431000. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
              ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1903750. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
              ((MTIMES) 419373360. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 6188984592. (($P) 5. 3.))
              ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 20048000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 8144150. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 23738400. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
              ((MTIMES) 359941680. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 5264441616. (($P) 5. 3.))
              ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 17416000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6809950. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 20437200. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S10z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
              ((MTIMES) 94471732800. (($P) 9. 1.))
              ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 1017474393600. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1805580000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
              ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.)
               (($P) 6. 1.))
              ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 607282147584. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 20082748000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 36082698000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 23408646912.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 28894320000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 771289485750.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 11311477275. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 612360000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 575909838000.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 816480000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 27552406000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 34574400000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 11854080000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 40166544600. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 2. 2.))))
            ((MSETQ) |$S10z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
              ((MTIMES) 65112321600. (($P) 9. 1.))
              ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 690708211200. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 7. 1.))
              ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
              ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 2261880000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 6. 0.))
              ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 376838832384. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 3.))
              ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 2.))
              ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 11114538000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 24356973312.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.)
               (($P) 4. 4.))
              ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6161648325.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 14804370000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
              ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1210524000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6667920000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 359389840950.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
               (($P) 4. 1.))
              ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1210524000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 338354074800.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 16134720000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 18276010200. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))))
            ((MSETQ) |$S103z|
             ((MPLUS)
              ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
              ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
              ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.)
               (($P) 9. 0.))
              ((MTIMES) 36360611332200. (($P) 8. 2.))
              ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
              ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
              ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1631223468000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.)
               (($P) 7. 0.))
              ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 7. 0.))
              ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) 372093476932800. (($P) 6. 4.))
              ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.)
               (($P) 6. 2.))
              ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
              ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.)
               (($P) 6. 0.))
              ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 540966535200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 6. 0.))
              ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.)
               (($P) 5. 3.))
              ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 1170019452000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.)
               (($P) 5. 2.))
              ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
              ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 4662858416400.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.)
               (($P) 5. 0.))
              ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
              ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 5. 0.))
              ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 805050582525.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 3.))
              ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 9453628800.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
              ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
              ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 4. 2.))
              ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 40416163200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 237200140800.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 112702665600.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
               (($P) 4. 1.))
              ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 161245123200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 4. 1.))
              ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 232452259200. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 324362765475. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.)
               (($P) 4. 0.))
              ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 811066032000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
              ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 7740984220200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
              ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 185345126400.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 430303104000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
              ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 3. 2.))
              ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 437098032000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 296415302400. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 37933056000. (($P) 1. 0.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 270273024000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 552463430400.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
              ((MTIMES) 300421900800. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
               ((MEXPT) (($P) 3. 0.) 3.))
              ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.)
               (($P) 2. 1.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 441839664000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 14224896000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 10668672000.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 8001504000.)
               ((MEXPT) (($P) 1. 0.) 2.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 99574272000.)
               ((MEXPT) (($P) 1. 1.) 3.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 3.))
              ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 16003008000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.)
               (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 4.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 3.))))
            |$states_defined|))) 
(ADDLABEL '$%I87) 
(DSKSETQ $%O87
         '((MDEFINE SIMP) ((|$SetStates|) |$dd0|)
           ((MPROG) ((MSETQ) |$Lev0| 2.)
            ((MSETQ) |$Null2|
             (($EV)
              ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
               ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
               ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
               ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 3.)
            ((MSETQ) |$Null3|
             (($EV)
              ((MPLUS)
               ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.)
                |$dd|)
               ((MMINUS)
                ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.)
                 |$dd|))
               ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
               ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 0.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 3.))
               ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$dd| |$dd0|)))
            ((MSETQ) |$Lev0| 4.)
            ((MSETQ) |$S4z|
             ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
              ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 5742. (($P) 2. 2.))
              ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
            ((MSETQ) |$S4m|
             ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
              ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 2268. (($P) 2. 2.))
              ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
              ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S4r1|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.) |$d|)
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.))
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 4.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r2|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.)
                |$d|)
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 4. 0.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
               ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r3|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 3. 1.))
               ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.))
               ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1|
             (($EV)
              ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
               ((MTIMES) 624. (($P) 3. 1.))
               ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 936. (($P) 2. 2.))
               ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES)
                ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
                 ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
            ((MSETQ) |$Null4r2|
             ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
              ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 4050. (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null4g|
             (($EV)
              ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|)
                2.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                8.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
                6.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|)
                72.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
               ((MTIMES) 6. (($P) 3. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
               ((MTIMES) 3. (($P) 2. 2.))
               ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
               ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
               ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
               ((MQUOTIENT)
                ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
                6.)
               ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.))
                72.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4cr|
             ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
              ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S6m|
             ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
              ((MTIMES) 28320. (($P) 5. 1.))
              ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 82400. (($P) 3. 3.))
              ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S6z|
             ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
              ((MTIMES) 1177320. (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
              ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 929500. (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
            ((MSETQ) |$Null6r16|
             ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
              ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
              ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 3074625000. (($P) 3. 3.))
              ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.))
              ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
              ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
            ((MSETQ) |$Null6g|
             (($EV)
              ((MPLUS)
               ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
               ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
               ((MQUOTIENT)
                ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|))
                4.)
               ((MQUOTIENT)
                ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|) 168.)
               ((MQUOTIENT)
                ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)
                 |$d|)
                280.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
               ((MQUOTIENT)
                ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MMINUS)
                 ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|) 378.)
               ((MQUOTIENT)
                ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
                 |$d|)
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.)
                 |$d|)
                945.)
               ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|) 2520.)
               ((MQUOTIENT)
                ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                140.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)
                 |$d|)
                252.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|) 7560.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.)))
                18.)
               ((MTIMES) 110. (($P) 5. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
               ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
               ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.))
                12.)
               ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
               ((MQUOTIENT)
                ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.))
                70.)
               ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
               ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.))
                7.)
               ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
               ((MQUOTIENT)
                ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.))
                54.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.))
                6.)
               ((MQUOTIENT)
                ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.)
                 (($P) 3. 0.))
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.)
                 (($P) 3. 0.))
                3780.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
                14.)
               ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
               ((MQUOTIENT)
                ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
                28.)
               ((MQUOTIENT)
                ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.))
                45.)
               ((MQUOTIENT)
                ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.))
                280.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
                 (($P) 2. 0.))
                140.)
               ((MQUOTIENT)
                ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.))
                630.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 1. 1.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
                37800.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 8.)
            ((MSETQ) |$S8m1|
             ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.)
               (($P) 7. 0.))
              ((MTIMES) 8289945720. (($P) 6. 2.))
              ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
              ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 0.))
              ((MTIMES) 8399122200. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 1.))
              ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 4515839300.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 300059350. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2066129100.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 47098800. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
            ((MSETQ) |$S8m2|
             ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) 51399096. (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
              ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
              ((MTIMES) 46431000. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
              ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1903750. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
              ((MTIMES) 419373360. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 6188984592. (($P) 5. 3.))
              ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 20048000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 8144150. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 23738400. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
              ((MTIMES) 359941680. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 5264441616. (($P) 5. 3.))
              ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 17416000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6809950. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 20437200. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S10z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
              ((MTIMES) 94471732800. (($P) 9. 1.))
              ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 1017474393600. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1805580000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
              ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.)
               (($P) 6. 1.))
              ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 607282147584. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 20082748000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 36082698000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 23408646912.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 28894320000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 771289485750.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 11311477275. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 612360000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 575909838000.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 816480000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 27552406000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 34574400000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 11854080000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 40166544600. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 2. 2.))))
            ((MSETQ) |$S10z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
              ((MTIMES) 65112321600. (($P) 9. 1.))
              ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 690708211200. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 7. 1.))
              ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
              ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 2261880000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 6. 0.))
              ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 376838832384. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 3.))
              ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 2.))
              ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 11114538000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 24356973312.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.)
               (($P) 4. 4.))
              ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6161648325.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 14804370000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
              ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1210524000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6667920000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 359389840950.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
               (($P) 4. 1.))
              ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1210524000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 338354074800.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 16134720000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 18276010200. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))))
            ((MSETQ) |$S103z|
             ((MPLUS)
              ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
              ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
              ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.)
               (($P) 9. 0.))
              ((MTIMES) 36360611332200. (($P) 8. 2.))
              ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
              ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
              ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1631223468000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.)
               (($P) 7. 0.))
              ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 7. 0.))
              ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) 372093476932800. (($P) 6. 4.))
              ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.)
               (($P) 6. 2.))
              ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
              ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.)
               (($P) 6. 0.))
              ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 540966535200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 6. 0.))
              ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.)
               (($P) 5. 3.))
              ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 1170019452000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.)
               (($P) 5. 2.))
              ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
              ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 4662858416400.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.)
               (($P) 5. 0.))
              ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
              ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 5. 0.))
              ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 805050582525.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 3.))
              ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 9453628800.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
              ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
              ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 4. 2.))
              ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 40416163200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 237200140800.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 112702665600.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
               (($P) 4. 1.))
              ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 161245123200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 4. 1.))
              ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 232452259200. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 324362765475. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.)
               (($P) 4. 0.))
              ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 811066032000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
              ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 7740984220200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
              ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 185345126400.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 430303104000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
              ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 3. 2.))
              ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 437098032000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 296415302400. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 37933056000. (($P) 1. 0.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 270273024000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 552463430400.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
              ((MTIMES) 300421900800. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
               ((MEXPT) (($P) 3. 0.) 3.))
              ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.)
               (($P) 2. 1.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 441839664000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 14224896000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 10668672000.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 8001504000.)
               ((MEXPT) (($P) 1. 0.) 2.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 99574272000.)
               ((MEXPT) (($P) 1. 1.) 3.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 3.))
              ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 16003008000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.)
               (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 4.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 3.))))
            |$states_defined|))) 
(ADDLABEL '$%O87) 
(DSKSETQ $%O88
         '"/home/igor/tex/NoChaos/maxima.cov/STTT/40_define_test_states.v1.mat") 
(ADDLABEL '$%O88) 
(DSKSETQ $%I89 '(($SET_NUMBER_OF_PARTICLE) 4.)) 
(ADDLABEL '$%I89) 
(DSKSETQ $%O89 '$DONE) 
(ADDLABEL '$%O89) 
(DSKSETQ $%I90 '((|$SetStates|) 26.)) 
(ADDLABEL '$%I90) 
(DSKSETQ $%O90 '|$states_defined|) 
(ADDLABEL '$%O90) 
(DSKSETQ $%I91 '(($BATCH) "SSSS_w_ghTTTT_dx3.mat")) 
(ADDLABEL '$%I91) 
(DSKSETQ $%I92
         '((MDEFINE)
           ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|)
            ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
            ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
            ((MSETQ) |$Asss|
             ((|$gf_amplitudeN4V2|)
              ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
              ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
            ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "Step0: amplitude computation time"
             ((MPLUS) $TI1 ((MMINUS) $TI0)))
            ((MRETURN) |$Asss|)))) 
(ADDLABEL '$%I92) 
(DSKSETQ $%O92
         '((MDEFINE SIMP)
           ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|)
            ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
            ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
            ((MSETQ) |$Asss|
             ((|$gf_amplitudeN4V2|)
              ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
              ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
            ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "Step0: amplitude computation time"
             ((MPLUS) $TI1 ((MMINUS) $TI0)))
            ((MRETURN) |$Asss|)))) 
(ADDLABEL '$%O92) 
(DSKSETQ $%I93 '((MDEFINE) ((|$SSSSstep1|) |$AmpS40|) |$AmpS40|)) 
(ADDLABEL '$%I93) 
(DSKSETQ $%O93 '((MDEFINE SIMP) ((|$SSSSstep1|) |$AmpS40|) |$AmpS40|)) 
(ADDLABEL '$%O93) 
(DSKSETQ $%I94
         '((MDEFINE)
           ((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
            ((MSETQ) |$Assss0|
             ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
              |$Sc4| |$l4| |$dd0|))
            ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
            ((MSETQ) |$f_Assss|
             (($RATSIMP)
              (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "simplification computation time"
             ((MPLUS) $TI2 ((MMINUS) $TI1)))
            ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
            (($PRINT) "computation times" $TI0 $TI1 $TI2)
            ((MSETQ) $GH_0
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt0|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) |$tttt|
             (($FACTOR)
              (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_0 |$tttt0|)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT_dx3|
             (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
            (($PRINT) "factors from ghosts and momenta and measure"
             |$gh_TTTT_dx3|)
            ((MSETQ) $FINAL_AMP_DX
             (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
            ((MRETURN)
             ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
              (($FACTOR) |$dx3_dOM|)))))) 
(ADDLABEL '$%I94) 
(DSKSETQ $%O94
         '((MDEFINE SIMP)
           ((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
            ((MSETQ) |$Assss0|
             ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
              |$Sc4| |$l4| |$dd0|))
            ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
            ((MSETQ) |$f_Assss|
             (($RATSIMP)
              (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "simplification computation time"
             ((MPLUS) $TI2 ((MMINUS) $TI1)))
            ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
            (($PRINT) "computation times" $TI0 $TI1 $TI2)
            ((MSETQ) $GH_0
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt0|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) |$tttt|
             (($FACTOR)
              (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_0 |$tttt0|)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT_dx3|
             (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
            (($PRINT) "factors from ghosts and momenta and measure"
             |$gh_TTTT_dx3|)
            ((MSETQ) $FINAL_AMP_DX
             (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
            ((MRETURN)
             ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
              (($FACTOR) |$dx3_dOM|)))))) 
(ADDLABEL '$%O94) 
(DSKSETQ $%O95
         '"/home/igor/tex/NoChaos/maxima.cov/STTT/SSSS_w_ghTTTT_dx3.mat") 
(ADDLABEL '$%O95) 
(DSKSETQ $%I96
         '(($EV) (($DECLARE) |$Ms| $INTEGER)
           (($DECLARE) |$Mt| $INTEGER) (($COMPILE) $ALL))) 
(ADDLABEL '$%I96) 
(DSKSETQ $%O96 '$DONE) 
(ADDLABEL '$%O96) 
(DSKSETQ $%I97
         '((MSETQ) |$qq|
           ((MSETQ) |$qq1| ((MSETQ) |$qq2| ((MSETQ) |$qq3| 1.))))) 
(ADDLABEL '$%I97) 
(DSKSETQ $%O97 '1.) 
(ADDLABEL '$%O97) 
(DSKSETQ $%I98
         '((MSETQ) |$nq|
           ((MSETQ) |$nq1| ((MSETQ) |$nq2| ((MSETQ) |$nq3| 0.))))) 
(ADDLABEL '$%I98) 
(DSKSETQ $%O98 '0.) 
(ADDLABEL '$%O98) 
(DSKSETQ $%I99 '((MSETQ) |$filename| "S8z1TTT.lisp")) 
(ADDLABEL '$%I99) 
(DSKSETQ $%O99 '"S8z1TTT.lisp") 
(ADDLABEL '$%O99) 
(DSKSETQ $%I100 '((MSETQ) |$qq| |$S8z1|)) 
(ADDLABEL '$%I100) 
(DSKSETQ $%O100
         '((MPLUS SIMP)
           ((MTIMES SIMP) 63000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -126000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -12448800. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 23738400. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 12448800. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 63000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -35002800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19192950. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 11264400. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 618823800.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -42000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 23950080. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -68817420. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 10255140. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 8144150. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 20048000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -631680. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 26813220. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -22545600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1237619880. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -14149100. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 539448700.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -772800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -15677340. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -360009720. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -156750720. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 13777750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -223149500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 910342720. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -11975040.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 16215885. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19570950.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 28720755. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 462861000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10558800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222613440. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -73024875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 11975040. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2116485. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 529542090. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -18257400. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -12882555.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 512024310. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1212819300. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -247152360. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -4300632000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -10789632. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 10184832. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -262211040. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 135449328. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1209600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -383096448. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 384247584. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 356467104. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 6188984592. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 126077280. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -64299480. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -113561280. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2262735720. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -1427760. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 419373360. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -54920250. (($P SIMP) 8. 0.)))) 
(ADDLABEL '$%O100) 
(DSKSETQ $%I101 '((MSETQ) |$nq| 8.)) 
(ADDLABEL '$%I101) 
(DSKSETQ $%O101 '8.) 
(ADDLABEL '$%O101) 
(DSKSETQ $%I102
         '((MSETQ) |$a1234|
           ((|$gf_SSSSV3|) |$qq| |$nq| |$qq1| |$nq1| |$qq2| |$nq2|
            |$qq3| |$nq3| ""))) 
(ADDLABEL '$%I102) 
(DSKSETQ $%O102
         '((MLIST SIMP)
           ((MTIMES SIMP FACTORED) 4.
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -6. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MPLUS SIMP IRREDUCIBLE) 43801412.
             ((MTIMES SIMP RATSIMP) 5790157. |$Ms|)
             ((MTIMES SIMP) -5364427. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) 206164. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP RATSIMP) -262808472. |$om|)
             ((MTIMES SIMP RATSIMP) -17625320. |$Ms| |$om|)
             ((MTIMES SIMP) 43735944. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP) -2397248. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP RATSIMP) 87602824. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) 38266104. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -3145184. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 666339604. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 9526524. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -186511444. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 28826280. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -436294460. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -139971580. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 46785396. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -168000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 64842288. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 35441252. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -168000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -1044387624.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 201090568. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 348502280. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -95455920. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 875985880. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 192759168. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -187626460. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 672000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -57297744. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -175946316. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1008000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -45743040. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 336000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1229683490.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -712882590. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -212034340. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 114357600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -712882590. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -190362270. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 283872820. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -840000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -212034340. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 283872820. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -1680000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 114357600. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -840000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -1044387624.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 875985880. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -57297744. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -45743040. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 201090568. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 192759168. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -175946316. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 336000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 348502280. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -187626460. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1008000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -95455920. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 672000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 666339604. ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -436294460. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 64842288. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 9526524. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -139971580. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 35441252. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -186511444. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 46785396. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -168000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 28826280. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -168000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -262808472.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 87602824. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -17625320. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 38266104. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 43735944. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -3145184. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2397248. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 43801412. ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 5790157. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -5364427. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 206164. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))))
           ((MTIMES SIMP FACTORED) 4.
            ((MPLUS SIMP IRREDUCIBLE) 43801412.
             ((MTIMES SIMP RATSIMP) 5790157. |$Ms|)
             ((MTIMES SIMP) -5364427. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) 206164. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP RATSIMP) -262808472. |$om|)
             ((MTIMES SIMP RATSIMP) -17625320. |$Ms| |$om|)
             ((MTIMES SIMP) 43735944. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP) -2397248. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP RATSIMP) 87602824. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) 38266104. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -3145184. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 666339604. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 9526524. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -186511444. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 28826280. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -436294460. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -139971580. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 46785396. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -168000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 64842288. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 35441252. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -168000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -1044387624.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 201090568. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 348502280. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -95455920. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 875985880. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 192759168. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -187626460. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 672000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -57297744. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -175946316. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1008000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -45743040. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 336000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1229683490.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -712882590. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -212034340. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 114357600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -712882590. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -190362270. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 283872820. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -840000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -212034340. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 283872820. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -1680000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 114357600. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -840000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -1044387624.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 875985880. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -57297744. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -45743040. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 201090568. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 192759168. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -175946316. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 336000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 348502280. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -187626460. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1008000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -95455920. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 672000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 666339604. ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -436294460. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 64842288. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 9526524. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -139971580. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 35441252. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -186511444. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 46785396. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -168000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 28826280. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -168000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -262808472.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 87602824. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -17625320. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 38266104. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 43735944. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -3145184. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2397248. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 43801412. ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 5790157. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -5364427. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 206164. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) -8.)
            ((MEXPT SIMP) |$Xi| -8.))
           ((MTIMES SIMP FACTORED)
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -6. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 8.)
            ((MEXPT SIMP) |$Xi| 8.))
           ((MTIMES SIMP FACTORED) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|)
            |$Xi|
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -2.)))) 
(ADDLABEL '$%O102) 
(DSKSETQ $%I103 '(($SAVE) |$filename| $ALL)) 
(ADDLABEL '$%I103) 
(DSKSETQ |$expand_reggeon_loaded| 'T) 
(ADD2LNC '|$expand_reggeon_loaded| $VALUES) 
(DEFPROP |$expand_reggeon_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$expand_reggeon_loaded| $PROPS) 
(DEFPROP |$expand_reggeon_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$expand_reggeon_loaded| $PROPS) 
(DSKSETQ |$dbg_all_terms| 'NIL) 
(ADD2LNC '|$dbg_all_terms| $VALUES) 
(DEFPROP |$dbg_all_terms| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_all_terms| $PROPS) 
(DEFPROP |$dbg_all_terms| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_all_terms| $PROPS) 
(DSKSETQ |$dbg_compute_levels| 'NIL) 
(ADD2LNC '|$dbg_compute_levels| $VALUES) 
(DEFPROP |$dbg_compute_levels| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_compute_levels| $PROPS) 
(DEFPROP |$dbg_compute_levels| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_compute_levels| $PROPS) 
(DSKSETQ |$derivatives_loaded| 'T) 
(ADD2LNC '|$derivatives_loaded| $VALUES) 
(DEFPROP |$derivatives_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$derivatives_loaded| $PROPS) 
(DEFPROP |$derivatives_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$derivatives_loaded| $PROPS) 
(DSKSETQ |$dbg_wrt_lambda| 'NIL) 
(ADD2LNC '|$dbg_wrt_lambda| $VALUES) 
(DEFPROP |$dbg_wrt_lambda| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_lambda| $PROPS) 
(DEFPROP |$dbg_wrt_lambda| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_lambda| $PROPS) 
(DSKSETQ |$dbg_wrt_pair| 'NIL) 
(ADD2LNC '|$dbg_wrt_pair| $VALUES) 
(DEFPROP |$dbg_wrt_pair| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_pair| $PROPS) 
(DEFPROP |$dbg_wrt_pair| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_pair| $PROPS) 
(DSKSETQ |$dbg_wrt_states| 'NIL) 
(ADD2LNC '|$dbg_wrt_states| $VALUES) 
(DEFPROP |$dbg_wrt_states| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_states| $PROPS) 
(DEFPROP |$dbg_wrt_states| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_states| $PROPS) 
(DSKSETQ |$dbg_wrt_contract| 'NIL) 
(ADD2LNC '|$dbg_wrt_contract| $VALUES) 
(DEFPROP |$dbg_wrt_contract| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_contract| $PROPS) 
(DEFPROP |$dbg_wrt_contract| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_contract| $PROPS) 
(DSKSETQ |$dbg_scalars| 'NIL) 
(ADD2LNC '|$dbg_scalars| $VALUES) 
(DEFPROP |$dbg_scalars| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_scalars| $PROPS) 
(DEFPROP |$dbg_scalars| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_scalars| $PROPS) 
(DSKSETQ |$NIused| '168.) 
(ADD2LNC '|$NIused| $VALUES) 
(DSKSETQ |$objects_with_index| '((MLIST SIMP) $LA |$Sk| $K)) 
(ADD2LNC '|$objects_with_index| $VALUES) 
(DSKSETQ |$compute_pp_loaded| 'T) 
(ADD2LNC '|$compute_pp_loaded| $VALUES) 
(DEFPROP |$compute_pp_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$compute_pp_loaded| $PROPS) 
(DEFPROP |$compute_pp_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$compute_pp_loaded| $PROPS) 
(DSKSETQ $AP '2.) 
(ADD2LNC '$AP $VALUES) 
(DEFPROP $AP ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '$AP $PROPS) 
(DEFPROP $AP $FIXNUM MODE) 
(ADD2LNC '$AP $PROPS) 
(DSKSETQ |$amp_4pts_loaded| 'T) 
(ADD2LNC '|$amp_4pts_loaded| $VALUES) 
(DEFPROP |$amp_4pts_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$amp_4pts_loaded| $PROPS) 
(DEFPROP |$amp_4pts_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$amp_4pts_loaded| $PROPS) 
(DSKSETQ |$nn| '4.) 
(ADD2LNC '|$nn| $VALUES) 
(DSKSETQ |$Lev0| '8.) 
(ADD2LNC '|$Lev0| $VALUES) 
(DSKSETQ |$Null2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -30. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.))
           ((MTIMES SIMP) -10. (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -50. (($P SIMP) 2. 0.)))) 
(ADD2LNC '|$Null2| $VALUES) 
(DSKSETQ |$Null3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 136. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.))
           ((MTIMES SIMP) 144. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.))
           ((MTIMES SIMP) 672. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 288. (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 800. (($P SIMP) 3. 0.)))) 
(ADD2LNC '|$Null3| $VALUES) 
(DSKSETQ |$S4z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4z| $VALUES) 
(DSKSETQ |$S4m|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 25. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 300. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -504. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 153. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 504. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 2268. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 1164. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -2016. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 2250. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4m| $VALUES) 
(DSKSETQ |$S4r1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 1512. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 18144. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) 54432. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 122472. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 734832. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -163296. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -979776. (($P SIMP) 3. 1.)))) 
(ADD2LNC '|$S4r1| $VALUES) 
(DSKSETQ |$S4r2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -1452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -5112. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 1452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -10512. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 1512. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -67122. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19320. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 92520. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 5850. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4r2| $VALUES) 
(DSKSETQ |$S4r3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -552. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -2412. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 552. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 1512. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -4896. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -37476. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 7728. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 49968. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -900. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4r3| $VALUES) 
(DSKSETQ |$Null4r1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 25. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -152. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -312. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1224. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -519. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 936. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 936. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 3004. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 624. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 4350. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4r1| $VALUES) 
(DSKSETQ |$Null4r2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -778. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -3696. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -3393. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -5640. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -15354. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -13050. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -36. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 4050. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 5088. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -5472. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 9000. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4r2| $VALUES) 
(DSKSETQ |$Null4g|
         '((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 37. 72.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 31. 6.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 29. 8.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 5. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 3. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 27. 2.) (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 75. 4.) (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4g| $VALUES) 
(DSKSETQ |$Null4cr|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -82. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -288. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -351. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -696. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1494. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1458. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 468. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 702. (($P SIMP) 2. 2.)))) 
(ADD2LNC '|$Null4cr| $VALUES) 
(DSKSETQ |$S6m|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 925. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -2700. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 1390. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5150. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -2315. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -5150. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -27000. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -2160. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 4320. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6480. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 14240. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 2160. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 30720. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 82400. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -1620. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -8640. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19860. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -7560. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -108600. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 6432. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 28320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$S6m| $VALUES) 
(DSKSETQ |$S6z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 6750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -20250. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 12275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -6750. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 15950. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 1900. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -7975. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 251225. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -43875. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9720. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 75700. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -337500. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 100680. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -191400. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 929500. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 79515. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -141150. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 214110. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1872750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18168. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1177320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -226500. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$S6z| $VALUES) 
(DSKSETQ |$Null6r16|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -251797. ((MEXPT SIMP) (($P SIMP) 1. 0.) 6.))
           ((MTIMES SIMP) -2092175. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -7110175. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -29761875.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -5461735. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -24201350.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -50991925.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -24404550.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -12108575. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -62731800.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -3421800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 69175800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -121746050. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 70097000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 59508925. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -294064625. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -775902375. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -23008900.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -19102900. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 11421000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -442111500. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -78516400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 529209500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1024096500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1110037500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 3074625000. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -149096700.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 40996125. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -116943750. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -1724253750. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1836843750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -221157000. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2713770000. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 83700000. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$Null6r16| $VALUES) 
(DSKSETQ |$Null6g|
         '((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 709. 5400.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 6.))
           ((MTIMES SIMP) ((RAT SIMP) 253. 420.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.) (($P SIMP) 1. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 1051. 315.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 603. 140.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 919. 56.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 5. 2.) (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 10547. 1260.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) ((RAT SIMP) 2831. 420.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 9. 2.) (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 667. 28.) (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 151. 7.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 5. 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 333. 14.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 66103. 3780.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 22. 3.) (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 104651. 1260.) (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 121. 6.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 19141. 378.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 415. 21.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 5. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 508. 21.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 884. 7.) (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 2245. 21.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) ((RAT SIMP) 11343. 140.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 5065. 42.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 295. 14.) (($P SIMP) 1. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 2175. 14.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 1613. 6.) (($P SIMP) 1. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -20. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 8125. 18.) (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$Null6g| $VALUES) 
(DSKSETQ |$S8m1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 3704400. ((MEXPT SIMP) (($P SIMP) 2. 0.) 4.))
           ((MTIMES SIMP) -4233600. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 47098800. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 4233600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 121564800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -95719050.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -168663600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -2066129100.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 2822400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -8467200. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 564480. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -134930880. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -164058060. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 446029860. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 1881600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 300059350. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -166168800. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -564480. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -89953920. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 240527460.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 193485600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6641529720. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -566729900. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -4515839300.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -2822400. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 31399200. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -303712860. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -1918948920. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -2176090560. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 218051350.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 3466376900. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 356247360. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -1693440. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 67465440. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4233600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -301960395. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 200500650.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 84091995. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 1532790000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 87908400. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -1519737120. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 922165425.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 1693440. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -67465440. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 329030595. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1768903290. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 2882147400. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -220555395.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -4130193690. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 514439100. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -384952680. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 8399122200. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -1354752. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 37184832. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -151277760. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -432712800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1501803216. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2179008. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 755612928. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -1367559072. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 442163232. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -14516463024. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 28910880. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 105066720. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 697965480. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 46425600. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 8289945720. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -120426480. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -2275704720. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 73716750. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8m1| $VALUES) 
(DSKSETQ |$S8m2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 11760. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -23520. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 364560. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 11760. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 769440. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -992250. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -1134000. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -13891500.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -7840. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -907200. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -1003948. (($P SIMP) 2. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 2996548. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 1903750. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -776160. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -604800. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1974148. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1268960. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 43927352. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -3903500. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -30054500.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 243040. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -1698748. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -12175352. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -12949440. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 1495750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 22998500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 4603200. (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 453600. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2003091. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 921690. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 624291. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 9218160. (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 412080. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -9684000. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4919625. ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -453600. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1842891. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 11683434. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 17523720. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1598091. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -27559434. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -94500. (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -3330600. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 46431000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 279360. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -676800. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2152800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -8285520. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 83520. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 5080320. (($P SIMP) 1. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -7653024. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 4110624. (($P SIMP) 1. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -83615280. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 118560. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 522720. (($P SIMP) 1. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 4197864. (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -122880. (($P SIMP) 1. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 51399096. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -856944. (($P SIMP) 1. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -14931216. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 366750. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8m2| $VALUES) 
(DSKSETQ |$S8z1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 63000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -126000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -12448800. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 23738400. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 12448800. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 63000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -35002800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19192950. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 11264400. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 618823800.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -42000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 23950080. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -68817420. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 10255140. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 8144150. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 20048000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -631680. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 26813220. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -22545600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1237619880. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -14149100. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 539448700.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -772800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -15677340. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -360009720. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -156750720. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 13777750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -223149500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 910342720. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -11975040.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 16215885. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19570950.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 28720755. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 462861000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10558800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222613440. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -73024875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 11975040. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2116485. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 529542090. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -18257400. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -12882555.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 512024310. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1212819300. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -247152360. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -4300632000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -10789632. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 10184832. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -262211040. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 135449328. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1209600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -383096448. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 384247584. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 356467104. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 6188984592. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 126077280. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -64299480. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -113561280. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2262735720. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -1427760. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 419373360. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -54920250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8z1| $VALUES) 
(DSKSETQ |$S8z2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -63000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -10823400. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 20437200. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 10823400. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -30038400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 17038350. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9601200. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 530541900.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -21000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 20139840. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -57671460. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7657020. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6809950. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 17416000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -416640. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 21328860. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -19210800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1064138040. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11458300. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 464137100.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -512400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -13549620. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -305834760. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -134722560. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 11726750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -191999500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 772506560. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -10069920.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 13616505. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -17038350.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 24652215. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 393876000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -9248400. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -194265120. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -64519875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 10069920. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -802305. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 453611970. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10546200. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10779615.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 439123230. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1028682900. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -208166280. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -3654567000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -9265536. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 8963136. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -220237920. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 118298544. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 604800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -328898304. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 324832032. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 300357792. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 5264441616. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 106609440. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -55667640. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -95941440. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -1931385960. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -848880. (($P SIMP) 1. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 359941680. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -46478250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8z2| $VALUES) 
(DSKSETQ |$S10z1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 8890560000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -493920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -47040000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -816480000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -680400000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21840000. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 40166544600. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 47040000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11854080000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -47040000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 38525760000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -17406144000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -823200000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1338960000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 22514954000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -34574400000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -28153440000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 27552406000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 816480000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 47040000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -26671680000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41114304000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -21840000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41941606000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -65582521200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -30367750000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -575909838000.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 28153440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -658560000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -68300806000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 26403816600.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 6659590000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 556646958000. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 17012800000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -414892800000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 612360000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -778260000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 15500824500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 165900000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -23835724500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2976750000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 123480000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19766203100. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 8643600000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2610368400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 37648107500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 347766720000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11311477275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -6952837500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -446460000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 28894320000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -55227112500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 8829124500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 73883607500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 15484392000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1332626535000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -40007615550. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -771289485750.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -28894320000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 446460000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 54671452500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2976750000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 61435500. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 55566000000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -43951472400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -271032372000. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -286098435000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 6371568000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -12604951100. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -215509203000. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -167485920000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 14943553275.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 412610955750. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 59737860000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -104496000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 17850699600. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -12435219600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5376162400. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -9549187200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 9348102400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -319433436000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 6258067200. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 368756136000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -23408646912.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -36082698000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -5845392000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -790017472800. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 29446648000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 865169323200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -89828383680. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -5267808000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 12886098000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 247693312800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 225351473760. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -20082748000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -551036203200. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 2634992640. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -81345942720. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 607282147584. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 1587600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5427840000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 7813260000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 854670000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 254080638000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5662720000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -255510192000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 11300654400. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 1345650000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -6006960000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -71086512000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 6561480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 177150240000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -116617158000. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 116534544000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -1256174740800. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -801360000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -32628708000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 25637875200. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -1805580000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -52980480000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 68103216000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -33493788000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 1017474393600. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) 269482500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 16188732000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -15851576700. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -3532347000. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) -456913920600. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 1395489600. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 94471732800. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -6935292000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S10z1| $VALUES) 
(DSKSETQ |$S10z2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -987840000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 493920000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -538272000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -211680000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -282240000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 538272000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -740880000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 887600000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 297808000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 18276010200. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -1152480000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 538272000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1528800000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -870240000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 8890560000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6979392000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1481760000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -2073008000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 28865354000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -16134720000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -7408800000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -7021994000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 282240000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -538272000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 211680000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 16728768000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -297808000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 35591206000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -41558252400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -28984774000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -338354074800.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) -740880000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 7408800000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 1185408000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -33726406000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 26245762200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 5276614000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 354653434800. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 3841600000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -320060160000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 864360000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -897624000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -864360000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 584724000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7033624500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 312900000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15368524500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11840850000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222264000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -12051172700. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4033680000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10236358800. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7923867500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 158101440000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -903164325. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -2084197500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -864360000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1210524000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 6667920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -19580200500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 3007924500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 42183687500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 21707784000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 706144455000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -760732350. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -359389840950.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) 864360000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -6667920000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1210524000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 19024540500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -14804370000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 5882635500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2222640000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -6136822800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18131623200. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -73995075000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 148176000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -2914240700. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -90863551800. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -60799200000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -6161648325.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 107398030950. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -64729980000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 271824000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 7107435600. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1691955600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 9836573600. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5484931200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5864633600. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -243228636000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1347091200. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 275616936000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -24356973312.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) -271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -11114538000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -12619152000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -413747200800. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -3152072000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 377966635200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -105001606080. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 1505952000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -227982000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 84796480800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 77209342560. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 8564612000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -134957995200. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 147728931840. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -61431088320. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 376838832384. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 1587600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -8324160000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 3410316000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 3750990000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 185496318000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -845824000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -183256752000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 16200340800. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 4241970000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 20725200000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -28186032000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2261880000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 43731360000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -127285830000. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 88084752000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -812357985600. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -349776000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -20774628000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 18773798400. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -112140000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -22498560000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 56394288000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -25510428000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 690708211200. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) -55093500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 9414972000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -12279627900. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -2600955000. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) -316414042200. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 705211200. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 65112321600. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -5241852000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S10z2| $VALUES) 
(DSKSETQ |$S103z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -8001504000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 4.))
           ((MTIMES SIMP) -32006016000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 16003008000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 99574272000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 21337344000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -196777728000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 104908608000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -45045504000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 3.))
           ((MTIMES SIMP) -99574272000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 47416320000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -8001504000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 48009024000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 194406912000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -92461824000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 43563744000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -1792336896000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -2576484288000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 7112448000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -14224896000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -501150988800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 514530374400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 441839664000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7112448000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 87761116800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -457630790400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 4061207808000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 134708448000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -106673616000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 6322176000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -167181974400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -3589526644200. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -5619712000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 3.))
           ((MTIMES SIMP) 132765696000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 300421900800. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -552463430400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -170698752000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -26156592000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -270273024000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 60928560000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 3839299430400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 4795698700800. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -294705600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 405817910400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -3905736870000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 3143109312000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -432673920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -3369517242000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 37933056000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -26119900800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 296415302400. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -437098032000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 2106707097600. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -2541052684800. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 3435312384000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 192470678400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -6213646698000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5520826256400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 1443258877200. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 62480247253200.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) 204252384000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -430303104000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -185345126400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 5319068874000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -7740984220200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -4520578045200. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -44612888821200. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 697085760000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 40182960384000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 15321398400.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15066475200. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15321398400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -202319308800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 923941588500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 121367736000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 2064731287500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -3029894910000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 75895747200. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 1456309992900. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -811066032000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 9453628800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 5207328000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -4368576128400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4017877831500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19190767680000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 324362765475. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -394125385500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -143345462400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 232452259200. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 256048128000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -4741513459200. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 4475838005100. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -6569242375500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -161245123200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 3944646216000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1380872467500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1179466142400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -127827325665000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2053316263950. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 75396325217850.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) -112702665600.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -237200140800.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -40416163200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -2692058273100. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 9439988670000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1453598968500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -11342131920000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -3345674864400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 11567302783200. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 17434459413000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -9453628800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 1869329145600. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 4020673836900. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -5866932670200. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 12281913504000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -805050582525.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -6720249875850. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 59658933348000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 66919708800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1500917040000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 2178181861200. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 163034924400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1618250440800. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1910158588800. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1613022297600. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 49111179012000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 438568300800. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -17279037720000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 10785603015936.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) 1991485440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -2648040595200. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -4662858416400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 7078970505600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 57583975615200. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -546142632000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -69884033083200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -27245214682560. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -85033670400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -6880443591600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 420527181600. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -35674605701280. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -1170019452000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 19828757793600. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -87175629112320. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -26971837583040. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) -271805393809152. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 168391440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 975316665600. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -540966535200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -2722302709200. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -33663814002000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -567494860800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 11635371216000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -9239591390400. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -2776289040000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 4976458318800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 17649435254400. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 40063922640000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 3509112859200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -10309655635200. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 40713698768400. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 33410065449600. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) 372093476932800. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 799527909600. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -48348316800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 4728322620000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -3565119398400. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -1631223468000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -9236108851200. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -18527478710400. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -4958602812000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) -126713247091200. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) 16108035300.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 1771370748000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 2953030572900. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 840041987400. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) 36360611332200. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) -1078772817600. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) -6400051876800. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -1301785884000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S103z| $VALUES) 
(DSKSETQ |$qq3| '1.) 
(ADD2LNC '|$qq3| $VALUES) 
(DSKSETQ |$qq2| '1.) 
(ADD2LNC '|$qq2| $VALUES) 
(DSKSETQ |$qq1| '1.) 
(ADD2LNC '|$qq1| $VALUES) 
(DSKSETQ |$qq|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 63000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -126000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -12448800. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 23738400. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 12448800. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 63000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -35002800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19192950. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 11264400. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 618823800.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -42000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 23950080. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -68817420. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 10255140. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 8144150. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 20048000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -631680. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 26813220. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -22545600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1237619880. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -14149100. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 539448700.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -772800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -15677340. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -360009720. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -156750720. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 13777750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -223149500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 910342720. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -11975040.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 16215885. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19570950.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 28720755. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 462861000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10558800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222613440. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -73024875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 11975040. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2116485. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 529542090. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -18257400. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -12882555.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 512024310. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1212819300. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -247152360. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -4300632000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -10789632. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 10184832. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -262211040. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 135449328. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1209600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -383096448. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 384247584. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 356467104. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 6188984592. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 126077280. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -64299480. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -113561280. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2262735720. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -1427760. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 419373360. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -54920250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$qq| $VALUES) 
(DSKSETQ |$nq3| '0.) 
(ADD2LNC '|$nq3| $VALUES) 
(DSKSETQ |$nq2| '0.) 
(ADD2LNC '|$nq2| $VALUES) 
(DSKSETQ |$nq1| '0.) 
(ADD2LNC '|$nq1| $VALUES) 
(DSKSETQ |$nq| '8.) 
(ADD2LNC '|$nq| $VALUES) 
(DSKSETQ |$filename| '"S8z1TTT.lisp") 
(ADD2LNC '|$filename| $VALUES) 
(DSKSETQ |$Assss|
         '((MTIMES SIMP)
           ((MPLUS SIMP) 175205648.
            ((MTIMES SIMP RATSIMP) 23160628. |$Ms|)
            ((MTIMES SIMP) -21457708. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
            ((MTIMES SIMP) 824656. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -1051233888.
              ((MTIMES SIMP RATSIMP) -70501280. |$Ms|)
              ((MTIMES SIMP) 174943776.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -9588992. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 350411296.
                ((MTIMES SIMP RATSIMP) 153064416. |$Ms|)
                ((MTIMES SIMP) -12580736.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|))
             |$om|)
            ((MTIMES SIMP)
             ((MPLUS SIMP) 2665358416.
              ((MTIMES SIMP RATSIMP) 38106096. |$Ms|)
              ((MTIMES SIMP) -746045776.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 115305120.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1745177840.
                ((MTIMES SIMP RATSIMP) -559886320. |$Ms|)
                ((MTIMES SIMP) 187141584.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -672000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 259369152.
                ((MTIMES SIMP RATSIMP) 141765008. |$Ms|)
                ((MTIMES SIMP) -672000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -4177550496.
              ((MTIMES SIMP RATSIMP) 804362272. |$Ms|)
              ((MTIMES SIMP) 1394009120.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -381823680.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 3503943520.
                ((MTIMES SIMP RATSIMP) 771036672. |$Ms|)
                ((MTIMES SIMP) -750505840.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 2688000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -229190976.
                ((MTIMES SIMP RATSIMP) -703785264. |$Ms|)
                ((MTIMES SIMP) 4032000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -182972160.
                ((MTIMES SIMP RATSIMP) 1344000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 4918733960.
              ((MTIMES SIMP RATSIMP) -2851530360. |$Ms|)
              ((MTIMES SIMP) -848137360.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 457430400.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -2851530360.
                ((MTIMES SIMP RATSIMP) -761449080. |$Ms|)
                ((MTIMES SIMP) 1135491280.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -3360000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -848137360.
                ((MTIMES SIMP RATSIMP) 1135491280. |$Ms|)
                ((MTIMES SIMP) -6720000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 457430400.
                ((MTIMES SIMP RATSIMP) -3360000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -4177550496.
              ((MTIMES SIMP RATSIMP) 3503943520. |$Ms|)
              ((MTIMES SIMP) -229190976.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -182972160.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 804362272.
                ((MTIMES SIMP RATSIMP) 771036672. |$Ms|)
                ((MTIMES SIMP) -703785264.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 1344000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1394009120.
                ((MTIMES SIMP RATSIMP) -750505840. |$Ms|)
                ((MTIMES SIMP) 4032000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -381823680.
                ((MTIMES SIMP RATSIMP) 2688000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 2665358416.
              ((MTIMES SIMP RATSIMP) -1745177840. |$Ms|)
              ((MTIMES SIMP) 259369152.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 38106096.
                ((MTIMES SIMP RATSIMP) -559886320. |$Ms|)
                ((MTIMES SIMP) 141765008.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -746045776.
                ((MTIMES SIMP RATSIMP) 187141584. |$Ms|)
                ((MTIMES SIMP) -672000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 115305120.
                ((MTIMES SIMP RATSIMP) -672000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -1051233888.
              ((MTIMES SIMP RATSIMP) 350411296. |$Ms|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -70501280.
                ((MTIMES SIMP RATSIMP) 153064416. |$Ms|))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 174943776.
                ((MTIMES SIMP RATSIMP) -12580736. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) -9588992. ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 175205648.
              ((MTIMES SIMP RATSIMP) 23160628. |$Mt|)
              ((MTIMES SIMP) -21457708.
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) 824656. ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 8.)))
           ((MEXPT SIMP)
            ((MPLUS SIMP) ((MEXPT SIMP RATSIMP) |$Xi| 8.)
             ((MTIMES SIMP) -8. ((MEXPT SIMP RATSIMP) |$Xi| 9.))
             ((MTIMES SIMP) 28. ((MEXPT SIMP RATSIMP) |$Xi| 10.))
             ((MTIMES SIMP) -56. ((MEXPT SIMP RATSIMP) |$Xi| 11.))
             ((MTIMES SIMP) 70. ((MEXPT SIMP RATSIMP) |$Xi| 12.))
             ((MTIMES SIMP) -56. ((MEXPT SIMP RATSIMP) |$Xi| 13.))
             ((MTIMES SIMP) 28. ((MEXPT SIMP RATSIMP) |$Xi| 14.))
             ((MTIMES SIMP) -8. ((MEXPT SIMP RATSIMP) |$Xi| 15.))
             ((MEXPT SIMP RATSIMP) |$Xi| 16.))
            -1.))) 
(ADD2LNC '|$Assss| $VALUES) 
(DSKSETQ $GH_0
         '((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 2.) -1.)
           ((MEXPT SIMP) (($XX SIMP) 1. 4.) -1.)
           ((MEXPT SIMP) (($XX SIMP) 2. 4.) -1.))) 
(ADD2LNC '$GH_0 $VALUES) 
(DSKSETQ |$tttt0|
         '((MTIMES SIMP)
           ((MEXPT SIMP) (($XX SIMP) 1. 2.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 2.)))
           ((MEXPT SIMP) (($XX SIMP) 1. 3.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 3.)))
           ((MEXPT SIMP) (($XX SIMP) 1. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 4.)))
           ((MEXPT SIMP) (($XX SIMP) 2. 3.)
            ((MTIMES SIMP) -4. (($PP SIMP) 2. 3.)))
           ((MEXPT SIMP) (($XX SIMP) 2. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 2. 4.)))
           ((MEXPT SIMP) (($XX SIMP) 3. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 3. 4.))))) 
(ADD2LNC '|$tttt0| $VALUES) 
(DSKSETQ |$tttt|
         '((MTIMES SIMP FACTORED)
           ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
            ((MPLUS SIMP) -6. ((MTIMES SIMP) 2. |$Ms|)
             ((MTIMES SIMP) 2. |$Mt|)))
           ((MEXPT SIMP) |$om|
            ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 6.)
           ((MEXPT SIMP) |$Xi| 6.)
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|) 2.))) 
(ADD2LNC '|$tttt| $VALUES) 
(DSKSETQ |$a1234|
         '((MLIST SIMP)
           ((MTIMES SIMP FACTORED) 4.
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -6. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MPLUS SIMP IRREDUCIBLE) 43801412.
             ((MTIMES SIMP RATSIMP) 5790157. |$Ms|)
             ((MTIMES SIMP) -5364427. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) 206164. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP RATSIMP) -262808472. |$om|)
             ((MTIMES SIMP RATSIMP) -17625320. |$Ms| |$om|)
             ((MTIMES SIMP) 43735944. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP) -2397248. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP RATSIMP) 87602824. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) 38266104. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -3145184. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 666339604. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 9526524. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -186511444. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 28826280. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -436294460. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -139971580. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 46785396. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -168000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 64842288. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 35441252. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -168000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -1044387624.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 201090568. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 348502280. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -95455920. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 875985880. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 192759168. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -187626460. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 672000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -57297744. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -175946316. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1008000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -45743040. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 336000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1229683490.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -712882590. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -212034340. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 114357600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -712882590. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -190362270. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 283872820. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -840000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -212034340. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 283872820. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -1680000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 114357600. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -840000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -1044387624.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 875985880. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -57297744. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -45743040. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 201090568. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 192759168. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -175946316. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 336000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 348502280. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -187626460. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1008000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -95455920. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 672000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 666339604. ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -436294460. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 64842288. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 9526524. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -139971580. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 35441252. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -186511444. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 46785396. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -168000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 28826280. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -168000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -262808472.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 87602824. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -17625320. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 38266104. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 43735944. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -3145184. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2397248. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 43801412. ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 5790157. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -5364427. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 206164. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))))
           ((MTIMES SIMP FACTORED) 4.
            ((MPLUS SIMP IRREDUCIBLE) 43801412.
             ((MTIMES SIMP RATSIMP) 5790157. |$Ms|)
             ((MTIMES SIMP) -5364427. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) 206164. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP RATSIMP) -262808472. |$om|)
             ((MTIMES SIMP RATSIMP) -17625320. |$Ms| |$om|)
             ((MTIMES SIMP) 43735944. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP) -2397248. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP RATSIMP) 87602824. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) 38266104. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -3145184. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 666339604. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 9526524. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -186511444. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 28826280. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -436294460. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -139971580. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 46785396. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -168000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 64842288. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 35441252. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -168000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -1044387624.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 201090568. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 348502280. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -95455920. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 875985880. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 192759168. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -187626460. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 672000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -57297744. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -175946316. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1008000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -45743040. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 336000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1229683490.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -712882590. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -212034340. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 114357600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -712882590. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -190362270. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 283872820. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -840000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -212034340. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 283872820. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -1680000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 114357600. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -840000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -1044387624.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 875985880. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -57297744. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -45743040. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 201090568. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 192759168. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -175946316. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 336000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 348502280. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -187626460. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1008000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -95455920. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 672000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 666339604. ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -436294460. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 64842288. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 9526524. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -139971580. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 35441252. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -186511444. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 46785396. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -168000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 28826280. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -168000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -262808472.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 87602824. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -17625320. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 38266104. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 43735944. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -3145184. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2397248. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 43801412. ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 5790157. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -5364427. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 206164. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) -8.)
            ((MEXPT SIMP) |$Xi| -8.))
           ((MTIMES SIMP FACTORED)
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -6. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 8.)
            ((MEXPT SIMP) |$Xi| 8.))
           ((MTIMES SIMP FACTORED) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|)
            |$Xi|
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -2.)))) 
(ADD2LNC '|$a1234| $VALUES) 
(DEFPROP $SET_NUMBER_OF_PARTICLE %SET_NUMBER_OF_PARTICLE VERB) 
(MDEFPROP $SET_NUMBER_OF_PARTICLE
    ((LAMBDA) ((MLIST) |$nn0|)
     ((MPROG) ((MSETQ) |$nn| |$nn0|)
      (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.) ((MPLUS) |$nn0| 1.))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MSETQ) ((|$s| ARRAY) $R)
        ((MPLUS) ((|$k|) $R)
         (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S ((MPLUS) $R 1.)
          |$nn0|))))))
    MEXPR) 
(DEFPROP $SET_NUMBER_OF_PARTICLE $ANY FUNCTION-MODE) 
(ADD2LNC '(($SET_NUMBER_OF_PARTICLE) |$nn0|) $FUNCTIONS) 
(DEFPROP %SET_NUMBER_OF_PARTICLE $SET_NUMBER_OF_PARTICLE NOUN) 
(DEFPROP $NOTZERO %NOTZERO VERB) 
(MDEFPROP $NOTZERO
    ((LAMBDA) ((MLIST) $X) ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))
    MEXPR) 
(DEFPROP $NOTZERO $FIXNUM FUNCTION-MODE) 
(ADD2LNC '(($NOTZERO) $X) $FUNCTIONS) 
(DEFPROP %NOTZERO $NOTZERO NOUN) 
(DEFPROP |$compute_alphas_no_zmV1| |%compute_alphas_no_zmV1| VERB) 
(MDEFPROP |$compute_alphas_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
        ((MSETQ) $POW0
         ((MTIMES) 2.
          (($SUM)
           (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0 $MAX_USED_LEVEL0)
           $L0 2. $MAX_USED_LEVEL0)))
        ((MSETQ) $POW0
         ((MPLUS) $POW0
          (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2. $MAX_USED_LEVEL0)))
        ((MCOND) |$dbg_compute_levels|
         (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T $FALSE)
        ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
      ((MRETURN) |$noAlphas0|)))
    MEXPR) 
(DEFPROP |$compute_alphas_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_alphas_no_zmV1| |$compute_alphas_no_zmV1| NOUN) 
(DEFPROP |$compute_levels_used_no_zmV1| |%compute_levels_used_no_zmV1|
         VERB) 
(MDEFPROP |$compute_levels_used_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
        ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
         ((MPROGN)
          ((MSETQ) $POW0
           ((MPLUS)
            (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
             ((MPLUS) $L0 ((MMINUS) 1.)))
            (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0 $MAX_USED_LEVEL0)))
          ((MCOND) ((MGREATERP) $POW0 0.)
           ((MSETQ) ((|$usedLevels0| ARRAY) $R)
            (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
             ((|$usedLevels0| ARRAY) $R)))
           T $FALSE)))))
      ((MRETURN) |$usedLevels0|)))
    MEXPR) 
(DEFPROP |$compute_levels_used_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_levels_used_no_zmV1| |$compute_levels_used_no_zmV1|
         NOUN) 
(DEFPROP |$compute_levels_and_powers_used_no_zmV1|
         |%compute_levels_and_powers_used_no_zmV1| VERB) 
(MDEFPROP |$compute_levels_and_powers_used_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
        ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
         ((MPROGN)
          ((MSETQ) $POW0
           ((MPLUS)
            (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
             ((MPLUS) $L0 ((MMINUS) 1.)))
            ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
            (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
             $MAX_USED_LEVEL0)))
          ((MCOND) ((MGREATERP) $POW0 0.)
           ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
            (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
             ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
           T $FALSE)))))
      ((MRETURN) |$usedLevelsPowers0|)))
    MEXPR) 
(DEFPROP |$compute_levels_and_powers_used_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_levels_and_powers_used_no_zmV1|)
           $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_levels_and_powers_used_no_zmV1|
         |$compute_levels_and_powers_used_no_zmV1| NOUN) 
(DEFPROP |$compute_Ks_no_zmV1| |%compute_Ks_no_zmV1| VERB) 
(MDEFPROP |$compute_Ks_no_zmV1|
    ((LAMBDA) ((MLIST) $LEVEL_USED_ARRAY0)
     ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
      ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
      ((MDO) $R 1. NIL NIL |$nn| NIL
       ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
        ((MSETQ) |$Nlus0| (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
        ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
         ((MPROGN)
          ((MSETQ) $NR_PQ
           ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R) $INR_PQ))
          ((MSETQ) ((|$explK0| ARRAY) $R)
           ((MPLUS) ((|$explK0| ARRAY) $R)
            ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
        ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
         ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
        |$end_r_loop|))
      ((MRETURN) |$Ks_rules0|)))
    MEXPR) 
(DEFPROP |$compute_Ks_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0) $FUNCTIONS) 
(DEFPROP |%compute_Ks_no_zmV1| |$compute_Ks_no_zmV1| NOUN) 
(DEFPROP |$compute_Ds| |%compute_Ds| VERB) 
(MDEFPROP |$compute_Ds|
    ((LAMBDA) ((MLIST) $LEVEL_USED_ARRAY0)
     ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
      ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
      ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
       ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
        ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
         ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
          ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL NIL
           NIL
           ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL NIL NIL
            NIL
            ((MSETQ) ((|$explD0| ARRAY) $R $S)
             ((MPLUS) ((|$explD0| ARRAY) $R $S)
              ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
               ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
          ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
           (($ENDCONS)
            ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
            ((|$Ds_rules0| ARRAY) $R)))
          |$end_s_loop|))
        |$end_r_loop|))
      ((MRETURN) |$Ds_rules0|)))
    MEXPR) 
(DEFPROP |$compute_Ds| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_Ds|) $LEVEL_USED_ARRAY0) $FUNCTIONS) 
(DEFPROP |%compute_Ds| |$compute_Ds| NOUN) 
(DSKSETQ $WICK '$WICK) 
(DEFPROP $WICK %WICK VERB) 
(MDEFPROP $WICK
    ((LAMBDA) ((MLIST) |$list_Nr0|)
     ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
      ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
      ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
      ((MSETQ) $WICK00
       ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
        ((MFACTORIAL) |$Nr0|)))
      ((MDO) $R 2. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $WICK0 0.)
        ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
        ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
         ((MPROGN) ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
          ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
           ((MSETQ) $WICK0
            ((MPLUS) $WICK0
             ((MTIMES)
              ((MQUOTIENT) 1.
               ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
              $CO0
              ((MEXPT) ((|$s| ARRAY) $R)
               ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
           T $FALSE)))
        ((MSETQ) $WICK00 $WICK0)))
      ((MRETURN) $WICK00)))
    MEXPR) 
(DEFPROP $WICK $ANY FUNCTION-MODE) 
(ADD2LNC '(($WICK) |$list_Nr0|) $FUNCTIONS) 
(DEFPROP %WICK $WICK NOUN) 
(DEFPROP $DO_ALL_TERM %DO_ALL_TERM VERB) 
(MDEFPROP $DO_ALL_TERM
    ((LAMBDA) ((MLIST) $INT0 $LEVELS_POWERS0 |$Ks_rules0| |$Ds_rules0|)
     ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
      (($PRINT) "in computing 'Z' (do_all_term)")
      ((MSETQ) $EXPL_INT0 $INT0)
      ((MDO) $R 1. NIL NIL |$nn| NIL
       ((MPROGN)
        ((MCOND) |$dbg_all_terms|
         (($PRINT)
          "in computing 'Z' (do_all_term) doing all terms for particle"
          $R)
         T $FALSE)
        ((MSETQ) $EXPL_INT0
         (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
          ((|$Ds_rules0| ARRAY) $R)))
        ((MSETQ) $NLEVELS0 (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
        ((MCOND) |$dbg_all_terms|
         (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
        ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
         ((MPROGN)
          ((MCOND) |$dbg_all_terms|
           (($PRINT) " project to"
            (($L) $R
             ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
            "^"
            ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
             ((MPLUS) $L0 1.)))
           T $FALSE)
          ((MSETQ) $EXPL_INT0
           (($RATCOEF) $EXPL_INT0
            (($L) $R
             ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
            ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
             ((MPLUS) $L0 1.))))
          ((MCOND) |$dbg_all_terms|
           (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
      ((MRETURN) $EXPL_INT0)))
    MEXPR) 
(DEFPROP $DO_ALL_TERM $ANY FUNCTION-MODE) 
(ADD2LNC '(($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
           |$Ds_rules0|)
         $FUNCTIONS) 
(DEFPROP %DO_ALL_TERM $DO_ALL_TERM NOUN) 
(DEFPROP $STATE2MATRIX %STATE2MATRIX VERB) 
(MDEFPROP $STATE2MATRIX
    ((LAMBDA) ((MLIST) $STATE0 |$MaxLevel0|)
     ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
      ((MSETQ) $MAT0
       (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
        ((MPLUS) |$MaxLevel0| 1.)))
      ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
       ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
        ((MPROGN)
         ((MSETQ) (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
          (($HIPOW) $STATE0 (($P) $IP $IQ)))
         ((MSETQ) $STATE00
          ((MQUOTIENT) $STATE00
           ((MEXPT) (($P) $IP $IQ)
            (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
      ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
       ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
        ((MPROGN)
         ((MSETQ) (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
          ((MPLUS) (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
           (($HIPOW) $STATE0 (($P) $IP $IQ))))
         ((MSETQ) $STATE00
          ((MQUOTIENT) $STATE00
           ((MEXPT) (($P) $IP $IQ) (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
      ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
       (($ERROR) "In state2matrix missing some contributions in"
        $STATE0 "since we are left with" $STATE00 "after analysis")
       T $FALSE)
      ((MRETURN) (($COPYMATRIX) $MAT0))))
    MEXPR) 
(DEFPROP $STATE2MATRIX $ANY FUNCTION-MODE) 
(ADD2LNC '(($STATE2MATRIX) $STATE0 |$MaxLevel0|) $FUNCTIONS) 
(DEFPROP %STATE2MATRIX $STATE2MATRIX NOUN) 
(DEFPROP |$take_derivative_wrt_lambdaV1|
         |%take_derivative_wrt_lambdaV1| VERB) 
(MDEFPROP |$take_derivative_wrt_lambdaV1|
    ((LAMBDA) ((MLIST) $NR0 $LEVEL0 $INDEX0 $TERM0)
     ((MPROG)
      ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0 $NPOW0
       $OP0)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
       ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
       ((MSETQ) $TERM00 $TERM0))
      ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $NEWTERM00 0.)
        ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MSETQ) $OP0 (($INPART) $FAC0 0.))
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MCOND) ((MGREATERP) $NPOW0 2.)
            (($ERROR)
             "la() has one index and it cannot occour with a power bigger than 2! term="
             $TERM00)
            T
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$l|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$ll|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
             ((MEXPT) ((MMINUS) 1.) $LEVEL0)
             ((MFACTORIAL)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
             ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LAK)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$laSk|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
              $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LALA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$ll|)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
             ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
             ((MFACTORIAL)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
             ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $KLA)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$Skla|)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LALA)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA2)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) 2. $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          |$end_pow_op|)
         T
         ((MCOND) $ISOP0
          ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$l|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0) $TERM00
              $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) $LEVEL0)
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LAK)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$laSk|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
               $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LA2)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) 2.
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $KLA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$Skla|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
               $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MPROGN)
             ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
              ((MSETQ) $NEWTERM00 (($SUBSTINPART) |$Dim| $TERM00 $NF0))
              T
              ((MPROGN)
               ((MSETQ) $NEWTERM00 (($SUBSTINPART) 1. $TERM00 $NF0))
               ((MSETQ) $NEWTERM00
                (($SUBSTITUTE) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                 $NEWTERM00))))
             |$end_lambda|)
            T $FALSE)
           |$end_if_op|)
          T $FALSE))
        ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
      ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_lambdaV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_lambdaV1|
         |$take_derivative_wrt_lambdaV1| NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA %TAKE_DERIVATIVE_WRT_LAMBDA VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA
    ((LAMBDA) ((MLIST) $NR0 $LEVEL0 $INDEX0 $TERM0)
     ((MPROG)
      ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0 $NPOW0
       $OP0)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
       ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
       ((MSETQ) $TERM00 $TERM0))
      ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $NEWTERM00 0.)
        ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0)) ((MSETQ) $NPOW0 1.)
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MSETQ) $OP0 (($INPART) $FAC0 0.))
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MCOND) ((MGREATERP) $NPOW0 2.)
            (($ERROR)
             "la() has one index and it cannot occour with a power bigger than 2! term="
             $TERM00)
            T
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$l|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MPROGN)
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0
              (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
               $NF0 2.)))
            ((MCOND) ((MEQUAL) $OP0 |$ll|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               ((MEXPT) ((MMINUS) 1.) $LEVEL0)
               ((MFACTORIAL)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
               ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LAK)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 |$laSk|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LALA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)))
             T $FALSE)
            |$end_lambda_other|)
           T $FALSE)
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MPROGN)
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0
              (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
               $NF0 2.)))
            ((MCOND) ((MEQUAL) $OP0 |$ll|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
               ((MFACTORIAL)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
               ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $KLA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 |$Skla|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LALA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)))
             T $FALSE)
            |$end_other_la|)
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA2)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) 2. $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          |$end_pow_op|)
         T
         ((MCOND) $ISOP0
          ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$l|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0) $TERM00
              $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) $LEVEL0)
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LAK)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$laSk|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
               $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LA2)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) 2.
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $KLA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$Skla|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
               $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MPROGN)
             ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
              ((MSETQ) $NEWTERM00 (($SUBSTINPART) |$Dim| $TERM00 $NF0))
              T
              ((MPROGN)
               ((MSETQ) $NEWTERM00 (($SUBSTINPART) 1. $TERM00 $NF0))
               ((MSETQ) $NEWTERM00
                (($SUBSTITUTE) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                 $NEWTERM00))))
             |$end_lambda|)
            T $FALSE)
           |$end_if_op|)
          T $FALSE))
        ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
      ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_LAMBDA $TAKE_DERIVATIVE_WRT_LAMBDA NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR
         %TAKE_DERIVATIVE_WRT_SCALAR_PAIR VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR
    ((LAMBDA) ((MLIST) $NR0 $LEVEL10 $LEVEL20 $TERM0)
     ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
      ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
      ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.)) ((MSETQ) $DER0 0.)
      ((MCOND) ((MGREATERP) $LEVEL10 0.)
       ((MSETQ) $DER00
        (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0| $TERM0))
       T ((MSETQ) $DER00 ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
      ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
      ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
       ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
        ((MDO) $NT0 1. NIL NIL $LDER00 NIL
         ((MPROGN)
          ((MCOND) |$dbg_wrt_pair|
           (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
            "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
           T $FALSE)
          ((MSETQ) $TMP_DER0
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
            (($INPART) $DER00 $NT0)))
          ((MSETQ) $DER0 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
       T
       ((MPROGN)
        ((MCOND) |$dbg_wrt_pair|
         (($PRINT) "    SINGLE term: take der of" $DER00 "wrt lambda("
          $NR0 $LEVEL20 |$newII0| ")")
         T $FALSE)
        ((MSETQ) $DER0
         (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0| $DER00))))
      ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0)) ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
           $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_SCALAR_PAIR
         $TAKE_DERIVATIVE_WRT_SCALAR_PAIR NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_STATE %TAKE_DERIVATIVE_WRT_STATE VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_STATE
    ((LAMBDA) ((MLIST) $NR0 $ONE_STATE_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
      ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $ONE_STATE_IN_MATRIX0))
      ((MSETQ) |$Der0| $TERM0)
      ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
       ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
        ((MCOND)
         ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
         ((MPROGN)
          ((MDO) $N_PQ 1. NIL NIL
           (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
           ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
             ((MPROGN)
              ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
               ((MSETQ) |$tmp_Der0|
                ((MPLUS) |$tmp_Der0|
                 (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                  ((MPLUS) $L0 ((MMINUS) 1.))
                  ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
              ((MSETQ) |$Der0| |$tmp_Der0|))
             T
             ((MSETQ) |$Der0|
              (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
               ((MPLUS) $L0 ((MMINUS) 1.)) ((MPLUS) $C0 ((MMINUS) 1.))
               |$Der0|)))))
          |$end_loop_c0|)
         T $FALSE)))
      ((MRETURN) |$Der0|)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_STATE $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_STATE $TAKE_DERIVATIVE_WRT_STATE NOUN) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV1|
         |%take_derivative_wrt_scalar_stateSV1| VERB) 
(MDEFPROP |$take_derivative_wrt_scalar_stateSV1|
    ((LAMBDA) ((MLIST) $SCALARS_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
      ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
      ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
       ((MCOND)
        ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
        ((MPROGN)
         ((MCOND) |$dbg_scalars|
          (($PRINT) "nr0=" $NR0 "out of"
           (($LENGTH) $SCALARS_IN_MATRIX0))
          T $FALSE)
         ((MSETQ) |$tmp_DER0| 0.)
         ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
          ((MPROGN)
           (($PRINT) "before length(DER0) is" (($LENGTH) |$der0|))
           ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
            ((MSETQ) |$tmp_DER0|
             ((MPLUS) |$tmp_DER0|
              (($TAKE_DERIVATIVE_WRT_STATE) $NR0
               (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
           ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
          T
          ((MPROGN)
           ((MCOND) |$dbg_scalars|
            (($PRINT) "SINGLE term " |$der0| "derivative wrt r=" $NR0
             "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0) "with nr=" $NR0)
            T $FALSE)
           ((MSETQ) |$der0|
            (($TAKE_DERIVATIVE_WRT_STATE) $NR0
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
           |$end_single|)))
        T $FALSE))
      ((MRETURN) |$der0|)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_scalar_stateSV1|) $SCALARS_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_scalar_stateSV1|
         |$take_derivative_wrt_scalar_stateSV1| NOUN) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV2|
         |%take_derivative_wrt_scalar_stateSV2| VERB) 
(MDEFPROP |$take_derivative_wrt_scalar_stateSV2|
    ((LAMBDA) ((MLIST) $SCALARS_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
      ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
       ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
        (($PRINT) "in take_derivative_wrt_scalar_stateSV2 acting on"
         $LT0 "terms")
        ((MDO) $NT0 1. NIL NIL $LT0 NIL
         ((MPROGN)
          ((MCOND) |$dbg_wrt_states|
           (($PRINT) "in take_derivative_wrt_scalar_stateSV2 EXAM term"
            $NT0 "out of" $LT0 "now there are"
            ((MCOND) ((MNOT) (($NUMBERP) |$der0|)) (($LENGTH) |$der0|)
             T 0.)
            "terms")
           T
           ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
            (($PRINT)
             "in take_derivative_wrt_scalar_stateSV2 EXAM term" $NT0
             "(step 100) out of" $LT0)
            T $FALSE))
          ((MSETQ) |$NIused| 0.)
          ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
          ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
           ((MCOND)
            ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
            ((MPROGN)
             ((MSETQ) |$tmp_DER0|
              (($TAKE_DERIVATIVE_WRT_STATE) $NR0
               (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
             |$end_nr_loop|)
            T $FALSE))
          ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
          |$end_t0_loop|)))
       T
       ((MPROGN) ((MSETQ) |$der0| $TERM0)
        ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
         ((MCOND)
          ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
          ((MPROGN)
           ((MCOND) |$dbg_wrt_states|
            (($PRINT)
             "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
             |$der0| "derivative wrt r=" $NR0 "and"
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
            T $FALSE)
           ((MSETQ) |$der0|
            (($TAKE_DERIVATIVE_WRT_STATE) $NR0
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
           |$end_single|)
          T $FALSE))))
      ((MRETURN) |$der0|)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV2| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_scalar_stateSV2|) $SCALARS_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_scalar_stateSV2|
         |$take_derivative_wrt_scalar_stateSV2| NOUN) 
(DEFPROP $CONTRACT_PAIRS_IN_ONE_TERM %CONTRACT_PAIRS_IN_ONE_TERM VERB) 
(MDEFPROP $CONTRACT_PAIRS_IN_ONE_TERM
    ((LAMBDA) ((MLIST) $UTERM0)
     ((MPROG)
      ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0 $NPOW0
       $OP0 $IND0 $NFAC0 $NR0 $NS0)
      ((MSETQ) $UTERM00 $UTERM0)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
       ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
       ((MRETURN) $UTERM0) T $FALSE)
      ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
      ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_contract| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
            ((MNOT) ((MEQUAL) $NPOW0 2.)))
           (($ERROR) "the power must be 2!! wrong term=" $UTERM0) T
           $FALSE)
          ((MCOND) ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
           ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MCOND) ((MEQUAL) $OP0 $LA)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE)
          ((MCOND) ((MEQUAL) $OP0 |$Sk|)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE)
          ((MCOND) ((MEQUAL) $OP0 $K)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE))
         T
         ((MCOND)
          ((MAND) $ISOP0
           (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
          ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
           ((MCOND)
            ((MNOT)
             (($IS) ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
            ((MPROGN)
             ((MSETQ) $OTHERFAC0 (($ASSOC) $IND0 $LIST_INDEX_FACS0))
             ((MSETQ) $NR0 (($INPART) $FAC0 1.))
             ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
             ((MCOND) ((MLEQP) $NR0 $NS0)
              ((MSETQ) $CTERM0
               ((MTIMES) $CTERM0
                ((MQAPPLY)
                 (($CONCAT) (($INPART) $FAC0 0.)
                  (($INPART) $OTHERFAC0 0.))
                 $NR0 (($INPART) $FAC0 2.) $NS0
                 (($INPART) $OTHERFAC0 2.))))
              T
              ((MSETQ) $CTERM0
               ((MTIMES) $CTERM0
                ((MQAPPLY)
                 (($CONCAT) (($INPART) $OTHERFAC0 0.)
                  (($INPART) $FAC0 0.))
                 $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                 (($INPART) $FAC0 2.)))))
             ((MSETQ) $LIST_INDEX_FACS0
              (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0) $LIST_INDEX_FACS0)))
            T
            ((MSETQ) $LIST_INDEX_FACS0
             (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
          T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
        |$end_fac_loop|))
      ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
       ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
       ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
      ((MRETURN) $CTERM0)))
    MEXPR) 
(DEFPROP $CONTRACT_PAIRS_IN_ONE_TERM $ANY FUNCTION-MODE) 
(ADD2LNC '(($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0) $FUNCTIONS) 
(DEFPROP %CONTRACT_PAIRS_IN_ONE_TERM $CONTRACT_PAIRS_IN_ONE_TERM NOUN) 
(DEFPROP $CONTRACT_PAIRS %CONTRACT_PAIRS VERB) 
(MDEFPROP $CONTRACT_PAIRS
    ((LAMBDA) ((MLIST) |$utermS0|)
     ((MPROG) ((MLIST) $SUM0)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
       ((MPROGN) ((MSETQ) $SUM0 0.)
        ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
         ((MSETQ) $SUM0
          ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
       T ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
      ((MRETURN) $SUM0)))
    MEXPR) 
(DEFPROP $CONTRACT_PAIRS $ANY FUNCTION-MODE) 
(ADD2LNC '(($CONTRACT_PAIRS) |$utermS0|) $FUNCTIONS) 
(DEFPROP %CONTRACT_PAIRS $CONTRACT_PAIRS NOUN) 
(DEFPROP $TRUE_XX %TRUE_XX VERB) 
(MDEFPROP $TRUE_XX
    ((LAMBDA) ((MLIST) $R $S)
     ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))
    MEXPR) 
(DEFPROP $TRUE_XX $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_XX) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_XX $TRUE_XX NOUN) 
(DEFPROP |$otherN| |%otherN| VERB) 
(MDEFPROP |$otherN|
    ((LAMBDA) ((MLIST) $M $N)
     ((MCOND)
      ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
       ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
      3. T
      ((MCOND)
       ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
        ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
       2. T
       ((MCOND)
        ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
         ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
        1. T $FALSE))))
    MEXPR) 
(DEFPROP |$otherN| $BOOLEAN FUNCTION-MODE) 
(ADD2LNC '((|$otherN|) $M $N) $FUNCTIONS) 
(DEFPROP |%otherN| |$otherN| NOUN) 
(DEFPROP $COMPUTE_PP3 %COMPUTE_PP3 VERB) 
(MDEFPROP $COMPUTE_PP3
    ((LAMBDA) ((MLIST) ((MLIST) |$n|))
     ((MPROG)
      ((MDO) $M 1. NIL NIL |$nn| NIL
       ((MDO) $N 1. NIL NIL |$nn| NIL
        ((MCOND) ((MEQUAL) $M $N)
         ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
          ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))) $AP))
         T
         ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
          ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
           ((MPLUS)
            ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
            ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
            ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))
    MEXPR) 
(DEFPROP $COMPUTE_PP3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_PP3) ((MLIST) |$n|)) $FUNCTIONS) 
(MDEFPROP $COMPUTE_PP3 T MLEXPRP) 
(DEFPROP %COMPUTE_PP3 $COMPUTE_PP3 NOUN) 
(DEFPROP $PP3ONSHELL %PP3ONSHELL VERB) 
(MDEFPROP $PP3ONSHELL
    ((LAMBDA) ((MLIST) $M $N) (($NUM_PP3 ARRAY) $M $N)) MEXPR) 
(DEFPROP $PP3ONSHELL $ANY FUNCTION-MODE) 
(ADD2LNC '(($PP3ONSHELL) $M $N) $FUNCTIONS) 
(DEFPROP %PP3ONSHELL $PP3ONSHELL NOUN) 
(DEFPROP $TRUE_GF_XX3 %TRUE_GF_XX3 VERB) 
(MDEFPROP $TRUE_GF_XX3
    ((LAMBDA) ((MLIST) $R $S) (($NUM_XX3 ARRAY) $R $S)) MEXPR) 
(DEFPROP $TRUE_GF_XX3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_GF_XX3) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_GF_XX3 $TRUE_GF_XX3 NOUN) 
(DEFPROP $GF_XX3 %GF_XX3 VERB) 
(MDEFPROP $GF_XX3
    ((LAMBDA) ((MLIST) $M $N)
     ((MCOND) ((MEQUAL) $M 1.) |$x1| T
      ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
       ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
        |$x3|))))
    MEXPR) 
(DEFPROP $GF_XX3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($GF_XX3) $M $N) $FUNCTIONS) 
(DEFPROP %GF_XX3 $GF_XX3 NOUN) 
(DSKSETQ $COMPUTE_PP4 '$COMPUTE_PP4) 
(DEFPROP $COMPUTE_PP4 %COMPUTE_PP4 VERB) 
(MDEFPROP $COMPUTE_PP4
    ((LAMBDA) ((MLIST) ((MLIST) |$n|))
     ((MPROG)
      ((MDO) $M 1. NIL NIL |$nn| NIL
       ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
        ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))) $AP)))
      ((MSETQ) |$Mu|
       ((MPLUS)
        ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
        ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Ms|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Mt|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
       (($RATSIMP)
        ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
         ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
          ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
      ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Ms|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Mt|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
       (($RATSIMP)
        ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
         ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.) ((MMINUS) 2.)
          ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))
    MEXPR) 
(DEFPROP $COMPUTE_PP4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_PP4) ((MLIST) |$n|)) $FUNCTIONS) 
(MDEFPROP $COMPUTE_PP4 T MLEXPRP) 
(DEFPROP %COMPUTE_PP4 $COMPUTE_PP4 NOUN) 
(DEFPROP $PP4ONSHELL %PP4ONSHELL VERB) 
(MDEFPROP $PP4ONSHELL
    ((LAMBDA) ((MLIST) $M $N) (($NUM_PP4 ARRAY) $M $N)) MEXPR) 
(DEFPROP $PP4ONSHELL $ANY FUNCTION-MODE) 
(ADD2LNC '(($PP4ONSHELL) $M $N) $FUNCTIONS) 
(DEFPROP %PP4ONSHELL $PP4ONSHELL NOUN) 
(DEFPROP $COMPUTE_XX4 %COMPUTE_XX4 VERB) 
(MDEFPROP $COMPUTE_XX4
    ((LAMBDA) ((MLIST))
     ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
      (($REMARRAY) $NUM_XX4)
      ((MSETQ) $GF_X_RULES
       ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
      ((MSETQ) $EQ_XX40
       ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
        ((MEQUAL) |$om|
         ((MQUOTIENT)
          ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
           (($XX) 1. 3.))
          (($XX) 2. 4.)))))
      ((MSETQ) $EQ_XX40
       ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
        ((MEQUAL)
         ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.) (($XX) 2. 4.))
         ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
      ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
      ((MSETQ) $SO_X13
       (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
      ((MSETQ) $XX4_LIST
       (($MAKELIST)
        (($MAKELIST)
         ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S)) $S
         ((MPLUS) $R 1.) |$nn|)
        $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
      ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
      ((MSETQ) $XX4_LIST
       (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
      ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
      ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
       (($MAP) ":" ((MLIST) (($LHS) $GFXX0)) ((MLIST) (($RHS) $GFXX0))))
      ((MSETQ) |$dx3_dOM| (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
      ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES)) |$xx4_done|))
    MEXPR) 
(DEFPROP $COMPUTE_XX4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_XX4)) $FUNCTIONS) 
(DEFPROP %COMPUTE_XX4 $COMPUTE_XX4 NOUN) 
(DEFPROP $TRUE_GF_XX4 %TRUE_GF_XX4 VERB) 
(MDEFPROP $TRUE_GF_XX4
    ((LAMBDA) ((MLIST) $R $S) (($NUM_XX4 ARRAY) $R $S)) MEXPR) 
(DEFPROP $TRUE_GF_XX4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_GF_XX4) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_GF_XX4 $TRUE_GF_XX4 NOUN) 
(DEFPROP |$check_cyc_A_234| |%check_cyc_A_234| VERB) 
(MDEFPROP |$check_cyc_A_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
        ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
        ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
        ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
        ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
        ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
        ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
        ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
        ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
        ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
        ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
        ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_cyc_A_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_cyc_A_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_cyc_A_234| |$check_cyc_A_234| NOUN) 
(DEFPROP |$cyc_A_234| |%cyc_A_234| VERB) 
(MDEFPROP |$cyc_A_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
        ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
        ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$cyc_A_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$cyc_A_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%cyc_A_234| |$cyc_A_234| NOUN) 
(DEFPROP |$check_cyc_gfA_234| |%check_cyc_gfA_234| VERB) 
(MDEFPROP |$check_cyc_gfA_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
        ((MEQUAL) |$om| ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_cyc_gfA_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_cyc_gfA_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_cyc_gfA_234| |$check_cyc_gfA_234| NOUN) 
(DEFPROP |$cyc_gfA_234| |%cyc_gfA_234| VERB) 
(MDEFPROP |$cyc_gfA_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST)
        ((MEQUAL) |$om| ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
       $AMP00)))
    MEXPR) 
(DEFPROP |$cyc_gfA_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$cyc_gfA_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%cyc_gfA_234| |$cyc_gfA_234| NOUN) 
(DEFPROP |$check_swap_A_23| |%check_swap_A_23| VERB) 
(MDEFPROP |$check_swap_A_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
        ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_swap_A_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_swap_A_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_swap_A_23| |$check_swap_A_23| NOUN) 
(DEFPROP |$swap_A_23| |%swap_A_23| VERB) 
(MDEFPROP |$swap_A_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
        ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$swap_A_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$swap_A_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%swap_A_23| |$swap_A_23| NOUN) 
(DEFPROP |$swap_gfA_23| |%swap_gfA_23| VERB) 
(MDEFPROP |$swap_gfA_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE) ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$swap_gfA_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$swap_gfA_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%swap_gfA_23| |$swap_gfA_23| NOUN) 
(DEFPROP $TEST_MEASURE %TEST_MEASURE VERB) 
(MDEFPROP $TEST_MEASURE
    ((LAMBDA) ((MLIST) |$l1| |$l2| |$l3| |$l4|)
     ((MPROG) ((MSETQ) |$nn| 4.)
      (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
      ((MSETQ) $GH_00
       ((MQUOTIENT) 1.
        ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
      ((MSETQ) |$tttt_00|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
           ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
           ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
      ((MSETQ) |$tttt_00|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
      ((MSETQ) $GH_0P
       (($FACTOR)
        (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) (($XX) 1. 2.)
          ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.)) (($XX) 1. 3.)
           (($XX) 2. 4.))))))
      ((MSETQ) |$TTTT_0p|
       (($FACTOR)
        (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) (($XX) 1. 2.)
          ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.)) (($XX) 1. 3.)
           (($XX) 2. 4.))))))
      ((MSETQ) |$TTTT_pp|
       (($FACTOR)
        (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.))))
      ((MSETQ) |$gh_TTT0|
       (($FACTOR)
        (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
         ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTT|
       (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))
    MEXPR) 
(DEFPROP $TEST_MEASURE $ANY FUNCTION-MODE) 
(ADD2LNC '(($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|) $FUNCTIONS) 
(DEFPROP %TEST_MEASURE $TEST_MEASURE NOUN) 
(DEFPROP $ORDERXX %ORDERXX VERB) 
(MDEFPROP $ORDERXX
    ((LAMBDA) ((MLIST) $R $S)
     ((MCOND) ((MEQUAL) $R $S) 0. T
      ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
       ((MMINUS) (($XX) $S $R)))))
    MEXPR) 
(DEFPROP $ORDERXX $ANY FUNCTION-MODE) 
(ADD2LNC '(($ORDERXX) $R $S) $FUNCTIONS) 
(DEFPROP %ORDERXX $ORDERXX NOUN) 
(DEFPROP $ORDERPP %ORDERPP VERB) 
(MDEFPROP $ORDERPP
    ((LAMBDA) ((MLIST) $R $S)
     ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))
    MEXPR) 
(DEFPROP $ORDERPP $ANY FUNCTION-MODE) 
(ADD2LNC '(($ORDERPP) $R $S) $FUNCTIONS) 
(DEFPROP %ORDERPP $ORDERPP NOUN) 
(DEFPROP $TRUE_KK %TRUE_KK VERB) 
(MDEFPROP $TRUE_KK
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))
    MEXPR) 
(DEFPROP $TRUE_KK $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_KK) $R $M $S $N) $FUNCTIONS) 
(DEFPROP %TRUE_KK $TRUE_KK NOUN) 
(DEFPROP |$true_Skk| |%true_Skk| VERB) 
(MDEFPROP |$true_Skk|
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
      (($SUM)
       ((MTIMES) (($ORDERPP) $T $S) ((MEXPT) (($ORDERXX) $R $T) $M)) $T
       1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_Skk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_Skk|) $R $M $S $N) $FUNCTIONS) 
(DEFPROP |%true_Skk| |$true_Skk| NOUN) 
(DEFPROP |$true_kSk| |%true_kSk| VERB) 
(MDEFPROP |$true_kSk|
    ((LAMBDA) ((MLIST) $S $N $R $M)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
      (($SUM)
       ((MTIMES) (($ORDERPP) $T $S) ((MEXPT) (($ORDERXX) $R $T) $M)) $T
       1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_kSk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_kSk|) $S $N $R $M) $FUNCTIONS) 
(DEFPROP |%true_kSk| |$true_kSk| NOUN) 
(DEFPROP |$true_SkSk| |%true_SkSk| VERB) 
(MDEFPROP |$true_SkSk|
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
      (($SUM)
       (($SUM)
        ((MTIMES) (($ORDERPP) $T $U) ((MEXPT) (($ORDERXX) $R $T) $M)
         ((MEXPT) (($ORDERXX) $S $U) $N))
        $T 1. |$nn|)
       $U 1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_SkSk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_SkSk|) $R $M $S $N) $FUNCTIONS) 
(DEFPROP |%true_SkSk| |$true_SkSk| NOUN) 
(DEFPROP $FROM_STATE_TO_ADDEND_LIST %FROM_STATE_TO_ADDEND_LIST VERB) 
(MDEFPROP $FROM_STATE_TO_ADDEND_LIST
    ((LAMBDA) ((MLIST) $STATE0)
     ((MPROG)
      ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T $FALSE)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
       ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
      ((MSETQ) $LIST0
       (($MAKELIST) (($INPART) $STATE0 $T) $T 1. (($LENGTH) $STATE0)))
      ((MRETURN) $LIST0)))
    MEXPR) 
(DEFPROP $FROM_STATE_TO_ADDEND_LIST $ANY FUNCTION-MODE) 
(ADD2LNC '(($FROM_STATE_TO_ADDEND_LIST) $STATE0) $FUNCTIONS) 
(DEFPROP %FROM_STATE_TO_ADDEND_LIST $FROM_STATE_TO_ADDEND_LIST NOUN) 
(DEFPROP $EXTRACT_AND_NORMALIZE_COEFFS %EXTRACT_AND_NORMALIZE_COEFFS
         VERB) 
(MDEFPROP $EXTRACT_AND_NORMALIZE_COEFFS
    ((LAMBDA) ((MLIST) $LIST_OF_LISTS_OF_SUBSTATES0)
     ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
      ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
       ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
        ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
         ((MPROGN) ((MSETQ) $S00 $S0)
          ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
           ((MPROGN) ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
            ((MCOND) ((MGREATERP) $POW0 0.)
             ((MSETQ) $S00
              ((MTIMES)
               ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
               ((MEXPT)
                ((MQUOTIENT) 1.
                 ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                $POW0)))
             T $FALSE)
            ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
            ((MCOND) ((MGREATERP) $POW0 0.)
             ((MSETQ) $S00
              ((MTIMES)
               ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
               ((MEXPT)
                ((MQUOTIENT) 1.
                 ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                $POW0)))
             T $FALSE)))
          ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
           ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
            ((MPROGN) ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
             ((MCOND) ((MGREATERP) $POW0 0.)
              ((MSETQ) $S00
               ((MTIMES)
                ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                ((MEXPT)
                 ((MQUOTIENT)
                  ((MQUOTIENT) ((MMINUS) 1.)
                   ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                  ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                 $POW0)))
              T $FALSE))))
          ((MCOND)
           ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
            ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
           (($ERROR)
            "extract_and_normalize_coeffs cannot compute normalized coeff from"
            $S0 "left over is" $S00)
           T $FALSE)
          ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
        ((MSETQ) $COEFFS_LIST0 (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
      ((MRETURN) $COEFFS_LIST0)))
    MEXPR) 
(DEFPROP $EXTRACT_AND_NORMALIZE_COEFFS $ANY FUNCTION-MODE) 
(ADD2LNC '(($EXTRACT_AND_NORMALIZE_COEFFS)
           $LIST_OF_LISTS_OF_SUBSTATES0)
         $FUNCTIONS) 
(DEFPROP %EXTRACT_AND_NORMALIZE_COEFFS $EXTRACT_AND_NORMALIZE_COEFFS
         NOUN) 
(DEFPROP |$amplitudeN4V1| |%amplitudeN4V1| VERB) 
(MDEFPROP |$amplitudeN4V1|
    ((LAMBDA) ((MLIST) $STATES_LIST0)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) |$Partials0|
            (($ENDCONS)
             ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4) $LIST_OF_SUBSTATES0
              $PARTIAL_AMP0)
             |$Partials0|))
           ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$amplitudeN4V1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$amplitudeN4V1|) $STATES_LIST0) $FUNCTIONS) 
(DEFPROP |%amplitudeN4V1| |$amplitudeN4V1| NOUN) 
(DEFPROP |$amplitudeN4V1_list| |%amplitudeN4V1_list| VERB) 
(MDEFPROP |$amplitudeN4V1_list|
    ((LAMBDA) ((MLIST) $STATES_LIST0 $CHECKPOINT_SAVE_FILENAME)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MPROGN)
        ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
         ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
          ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
           ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
            (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
             $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
             (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
             (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
             "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
            ((MSETQ) $LIST_OF_SUBSTATES0
             ((MLIST)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
            (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
            ((MSETQ) $SL0
             (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
              $LIST_OF_SUBSTATES0))
            ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
            ((MSETQ) $NAS_LIST0
             (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
            ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
            ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
            ((MSETQ) $ULPS0
             ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
            ((MSETQ) $ULPS_LIST0
             (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
            ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
            ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
            ((MSETQ) $EI0
             (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
            ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
            ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
            (($PRINT)
             "Computed the expression on which we must act with derivatives in"
             ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
            ((MSETQ) $PARTIAL_AMP0
             ((MTIMES)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
               $NA1)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
               $NA2)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
               $NA3)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
               $NA4)
              ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
            ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
            (($PRINT)
             "Taken the derivatives and computed the partial amplitude in"
             ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
              |$Partials0|))
            |$end_3_loops|))))
        (($SAVE)
         (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_" (($STRING) $NA1)
          ".lisp")
         $NA1 $STATES_LIST0 |$Partials0|)
        |$end_na1_loop|))
      ((MRETURN) |$Partials0|)))
    MEXPR) 
(DEFPROP |$amplitudeN4V1_list| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$amplitudeN4V1_list|) $STATES_LIST0
           $CHECKPOINT_SAVE_FILENAME)
         $FUNCTIONS) 
(DEFPROP |%amplitudeN4V1_list| |$amplitudeN4V1_list| NOUN) 
(DEFPROP |$gf_amplitudeN4V1| |%gf_amplitudeN4V1| VERB) 
(MDEFPROP |$gf_amplitudeN4V1|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0
            (($RATSIMP)
             (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)
              ((MEQUAL) $XX $TRUE_GF_XX4))))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V1| |$gf_amplitudeN4V1| NOUN) 
(DEFPROP |$gf_amplitudeN4V2| |%gf_amplitudeN4V2| VERB) 
(MDEFPROP |$gf_amplitudeN4V2|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| |$Mt|))
           ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp the amplitude"
            ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
           ((MSETQ) $MAXNSNT0
            ((MPLUS)
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              (($SUM)
               (($SUM) ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                2. (($LENGTH) (($SL0 ARRAY) $NR0)))
               $NR0 1. |$nn0|))))
           ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
            ((MPROGN)
             ((MSETQ) |$Ms_proj_amp0|
              (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| $NS0))
             ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
              ((MDO) $NT0 0. NIL NIL
               ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
               ((MPROGN)
                (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                 "terms")
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATSIMP)
                  (($EV) |$Mt_Ms_proj_amp0|
                   ((MEQUAL) $XX $TRUE_GF_XX4))))
                ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                 ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                  ((MTIMES) |$Mt_Ms_proj_amp0| ((MEXPT) |$Ms| $NS0)
                   ((MEXPT) |$Mt| $NT0))))))
              T $FALSE)))
           ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude fully gauge fixed in"
            ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp-ed the amplitude in"
            ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6)) "s")
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V2| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V2| |$gf_amplitudeN4V2| NOUN) 
(DEFPROP |$gf_amplitudeN4V2_1| |%gf_amplitudeN4V2_1| VERB) 
(MDEFPROP |$gf_amplitudeN4V2_1|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| |$Mt|))
           ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratexpand the amplitude"
            ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
            "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
            "terms")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
           ((MSETQ) $MAXNSNT0
            ((MPLUS)
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              (($SUM)
               (($SUM) ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                2. (($LENGTH) (($SL0 ARRAY) $NR0)))
               $NR0 1. |$nn0|))))
           ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
            ((MPROGN)
             ((MSETQ) |$Ms_proj_amp0|
              (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| $NS0))
             ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
              ((MDO) $NT0 0. NIL NIL
               ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
               ((MPROGN)
                (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                 "terms")
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATSIMP)
                  (($EV) |$Mt_Ms_proj_amp0|
                   ((MEQUAL) $XX $TRUE_GF_XX4))))
                ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                 ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                  ((MTIMES) |$Mt_Ms_proj_amp0| ((MEXPT) |$Ms| $NS0)
                   ((MEXPT) |$Mt| $NT0))))))
              T $FALSE)))
           ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude fully gauge fixed in"
            ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp-ed the amplitude in"
            ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6)) "s")
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V2_1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V2_1| |$gf_amplitudeN4V2_1| NOUN) 
(DEFPROP |$SetStates| |%SetStates| VERB) 
(MDEFPROP |$SetStates|
    ((LAMBDA) ((MLIST) |$dd0|)
     ((MPROG) ((MSETQ) |$Lev0| 2.)
      ((MSETQ) |$Null2|
       (($EV)
        ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
         ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
         ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
         ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Lev0| 3.)
      ((MSETQ) |$Null3|
       (($EV)
        ((MPLUS)
         ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.) |$dd|)
         ((MMINUS)
          ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.) |$dd|))
         ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
         ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 1.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
         ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 2. 0.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 3.))
         ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$dd| |$dd0|)))
      ((MSETQ) |$Lev0| 4.)
      ((MSETQ) |$S4z|
       ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
        ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 5742. (($P) 2. 2.))
        ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
      ((MSETQ) |$S4m|
       ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
        ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 2268. (($P) 2. 2.))
        ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
        ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$S4r1|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
          (($P) 3. 1.) |$d|)
         ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.) |$d|)
         ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
          (($P) 3. 1.))
         ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 0.) 4.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$S4r2|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.) ((MEXPT) |$d| 2.))
         ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.) ((MEXPT) |$d| 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.) |$d|)
         ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.) |$d|)
         ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 4. 0.))
         ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
         ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
         ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.))
         ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
         ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 2. 1.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 2. 1.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$S4r3|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.) ((MEXPT) |$d| 2.))
         ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.) ((MEXPT) |$d| 2.))
         ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.) |$d|)
         ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 3. 1.))
         ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
         ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.))
         ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4r1|
       (($EV)
        ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
         ((MTIMES) 624. (($P) 3. 1.))
         ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 936. (($P) 2. 2.))
         ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
         ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES)
          ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
           ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
      ((MSETQ) |$Null4r2|
       ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
        ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 4050. (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$Null4g|
       (($EV)
        ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|) 2.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|) 8.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|) 6.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|) 72.)
         ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
         ((MTIMES) 6. (($P) 3. 1.))
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
         ((MTIMES) 3. (($P) 2. 2.))
         ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
         ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
         ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
         ((MQUOTIENT)
          ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)) 6.)
         ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.)) 72.))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4cr|
       ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
        ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$S6m|
       ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
        ((MTIMES) 28320. (($P) 5. 1.))
        ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 82400. (($P) 3. 3.))
        ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
      ((MSETQ) |$S6z|
       ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
        ((MTIMES) 1177320. (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
        ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) 929500. (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
        ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.))
        ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
      ((MSETQ) |$Null6r16|
       ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
        ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
        ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 3074625000. (($P) 3. 3.))
        ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.))
        ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
        ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
      ((MSETQ) |$Null6g|
       (($EV)
        ((MPLUS) ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
         ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
         ((MQUOTIENT) ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
         ((MQUOTIENT)
          ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|)) 4.)
         ((MQUOTIENT) ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|)
          168.)
         ((MQUOTIENT)
          ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.) |$d|)
          280.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
         ((MQUOTIENT) ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
         ((MQUOTIENT)
          ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|)) 3.)
         ((MQUOTIENT)
          ((MMINUS)
           ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
          3.)
         ((MQUOTIENT) ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|)
          378.)
         ((MQUOTIENT)
          ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.) |$d|)
          1260.)
         ((MQUOTIENT)
          ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.) |$d|)
          945.)
         ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|) 4.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|) 4.)
         ((MQUOTIENT) ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|)
          2520.)
         ((MQUOTIENT)
          ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 2. 0.) 2.) |$d|)
          140.)
         ((MQUOTIENT)
          ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.) |$d|)
          252.)
         ((MQUOTIENT) ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|)
          7560.)
         ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.))) 18.)
         ((MTIMES) 110. (($P) 5. 1.))
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
         ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.)) 7.)
         ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.)) 12.)
         ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
         ((MQUOTIENT)
          ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)) 70.)
         ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
         ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.)) 7.)
         ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
         ((MQUOTIENT)
          ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)) 7.)
         ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.)) 54.)
         ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.)) 6.)
         ((MQUOTIENT)
          ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
          1260.)
         ((MQUOTIENT)
          ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)) 3.)
         ((MQUOTIENT)
          ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.))
          3780.)
         ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)) 14.)
         ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
         ((MQUOTIENT)
          ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)) 28.)
         ((MQUOTIENT)
          ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.)) 420.)
         ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.)) 45.)
         ((MQUOTIENT)
          ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 2. 0.) 2.))
          280.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.))
          2.)
         ((MQUOTIENT)
          ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
           (($P) 2. 0.))
          140.)
         ((MQUOTIENT)
          ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)) 630.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 1. 1.) 2.))
          2.)
         ((MQUOTIENT)
          ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.)) 420.)
         ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
          37800.))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Lev0| 8.)
      ((MSETQ) |$S8m1|
       ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
        ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
        ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) 8289945720. (($P) 6. 2.))
        ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
        ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 5. 0.))
        ((MTIMES) 8399122200. (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 1.))
        ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 1.))
        ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 4515839300.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 300059350. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
        ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2066129100.) ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 47098800. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
      ((MSETQ) |$S8m2|
       ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
        ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
        ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) 51399096. (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
        ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
        ((MTIMES) 46431000. (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 1.))
        ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 1903750. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
      ((MSETQ) |$S8z1|
       ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
        ((MTIMES) 419373360. (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 6188984592. (($P) 5. 3.))
        ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 20048000. (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 8144150. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 2.))
        ((MTIMES) 23738400. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
      ((MSETQ) |$S8z2|
       ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
        ((MTIMES) 359941680. (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 5264441616. (($P) 5. 3.))
        ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 17416000. (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6809950. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 2.))
        ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 2. 2.))
        ((MTIMES) 20437200. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.))))
      ((MSETQ) |$S10z1|
       ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
        ((MTIMES) 94471732800. (($P) 9. 1.))
        ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
        ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 8. 0.))
        ((MTIMES) 1017474393600. (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1805580000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
        ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.) (($P) 6. 0.))
        ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 6. 0.))
        ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) 607282147584. (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 20082748000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 3.))
        ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 36082698000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 23408646912.) ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 5. 0.))
        ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 3.))
        ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 2.))
        ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
        ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 28894320000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 771289485750.) ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
        ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.) (($P) 4. 1.))
        ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
        ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 11311477275. (($P) 1. 1.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 4. 0.))
        ((MTIMES) 612360000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 3.))
        ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
        ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 575909838000.) ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 2.))
        ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 816480000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 2.))
        ((MTIMES) 27552406000. (($P) 2. 0.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 34574400000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 11854080000.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 3. 1.))
        ((MTIMES) 493920000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 40166544600. (($P) 2. 2.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
        ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.) (($P) 2. 2.))))
      ((MSETQ) |$S10z2|
       ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
        ((MTIMES) 65112321600. (($P) 9. 1.))
        ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
        ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 8. 0.))
        ((MTIMES) 690708211200. (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
        ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 2261880000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.) (($P) 6. 0.))
        ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 6. 0.))
        ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) 376838832384. (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
        ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 2.))
        ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 2.))
        ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 11114538000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 24356973312.) ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 5. 0.))
        ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 6161648325.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 14804370000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1210524000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 6667920000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 359389840950.) ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
        ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.) (($P) 4. 1.))
        ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 1210524000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 3.))
        ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 338354074800.) ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 2.))
        ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
        ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 16134720000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) 18276010200. (($P) 2. 2.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 493920000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))))
      ((MSETQ) |$S103z|
       ((MPLUS) ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
        ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
        ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) 36360611332200. (($P) 8. 2.))
        ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 8. 0.))
        ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1631223468000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) 372093476932800. (($P) 6. 4.))
        ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 6. 2.))
        ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
         (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 540966535200.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 6. 0.))
        ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 1170019452000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 2.))
        ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 5. 1.))
        ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 4662858416400.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 66919708800.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 5. 0.))
        ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.) (($P) 5. 0.))
        ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 66919708800.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 805050582525.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 4.))
        ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 9453628800.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 4. 3.))
        ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 4. 2.))
        ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 40416163200.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 237200140800.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 112702665600.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
         (($P) 4. 1.))
        ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 4. 1.))
        ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 161245123200.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 4. 1.))
        ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 232452259200. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 324362765475. (($P) 1. 1.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 811066032000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 7740984220200.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 3.))
        ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 185345126400.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 430303104000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 3. 3.))
        ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 3. 3.))
        ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 437098032000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) 296415302400. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 2.))
        ((MTIMES) 37933056000. (($P) 1. 0.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 270273024000.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 552463430400.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 3. 1.))
        ((MTIMES) 300421900800. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
         ((MEXPT) (($P) 3. 0.) 3.))
        ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 441839664000. (($P) 1. 0.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 0.))
        ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 14224896000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 10668672000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 8001504000.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 99574272000.) ((MEXPT) (($P) 1. 1.) 3.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 3.))
        ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 16003008000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 4.))
        ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 0.) 3.))))
      |$states_defined|))
    MEXPR) 
(DEFPROP |$SetStates| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SetStates|) |$dd0|) $FUNCTIONS) 
(DEFPROP |%SetStates| |$SetStates| NOUN) 
(DEFPROP |$SSSSstep0| |%SSSSstep0| VERB) 
(MDEFPROP |$SSSSstep0|
    ((LAMBDA)
     ((MLIST) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4| |$l4|
      |$dd0|)
     ((MPROG) ((MLIST) |$d|)
      ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
      ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
      ((MSETQ) |$Asss|
       ((|$gf_amplitudeN4V2|) ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
        ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
      ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
      (($PRINT) "Step0: amplitude computation time"
       ((MPLUS) $TI1 ((MMINUS) $TI0)))
      ((MRETURN) |$Asss|)))
    MEXPR) 
(DEFPROP |$SSSSstep0| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
           |$l4| |$dd0|)
         $FUNCTIONS) 
(DEFPROP |%SSSSstep0| |$SSSSstep0| NOUN) 
(DEFPROP |$SSSSstep1| |%SSSSstep1| VERB) 
(MDEFPROP |$SSSSstep1| ((LAMBDA) ((MLIST) |$AmpS40|) |$AmpS40|) MEXPR) 
(DEFPROP |$SSSSstep1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SSSSstep1|) |$AmpS40|) $FUNCTIONS) 
(DEFPROP |%SSSSstep1| |$SSSSstep1| NOUN) 
(DEFPROP |$gf_SSSSV3| |%gf_SSSSV3| VERB) 
(MDEFPROP |$gf_SSSSV3|
    ((LAMBDA)
     ((MLIST) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4| |$l4|
      |$dd0|)
     ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
      (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
      ((MSETQ) |$Assss0|
       ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
        |$l4| |$dd0|))
      ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
      ((MSETQ) |$f_Assss|
       (($RATSIMP)
        (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
      (($PRINT) "simplification computation time"
       ((MPLUS) $TI2 ((MMINUS) $TI1)))
      ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
      (($PRINT) "computation times" $TI0 $TI1 $TI2)
      ((MSETQ) $GH_0
       ((MQUOTIENT) 1.
        ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
      ((MSETQ) |$tttt0|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
      ((MSETQ) |$tttt|
       (($FACTOR)
        (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTTT|
       (($FACTOR)
        (($EV) ((MTIMES) $GH_0 |$tttt0|) ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTTT_dx3|
       (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
      (($PRINT) "factors from ghosts and momenta and measure"
       |$gh_TTTT_dx3|)
      ((MSETQ) $FINAL_AMP_DX
       (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
      ((MRETURN)
       ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
        (($FACTOR) |$dx3_dOM|)))))
    MEXPR) 
(DEFPROP |$gf_SSSSV3| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
           |$l4| |$dd0|)
         $FUNCTIONS) 
(DEFPROP |%gf_SSSSV3| |$gf_SSSSV3| NOUN) 
(DSKSETQ $NUM_XX3 '$NUM_XX3) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_XX3) 
(MREMPROP '$NUM_XX3 'ARRAY) 
(MPUTPROP '$NUM_XX3 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2. NIL NIL (((1. 3.) . |$Xi|))
      (((1. 2.) (MTIMES SIMP)
        ((MEXPT SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$Xi|)) -1.)
        |$Xi|)
       ((2. 3.) . 1.)))) 
(ADD2LNC '$NUM_XX3 $ARRAYS) 
(DSKSETQ |$usedLevels0| '|$usedLevels0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$usedLevels0| 'HASHAR) 
(MPUTPROP '|$usedLevels0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MLIST) 8.) ((MLIST)) ((MLIST)) ((MLIST)) |#####|)) 
(ADD2LNC '|$usedLevels0| $ARRAYS) 
(DSKSETQ |$usedLevelsPowers0| '|$usedLevelsPowers0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$usedLevelsPowers0| 'HASHAR) 
(MPUTPROP '|$usedLevelsPowers0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MLIST) 8. 1.) ((MLIST)) ((MLIST)) ((MLIST)) |#####|)) 
(ADD2LNC '|$usedLevelsPowers0| $ARRAYS) 
(DSKSETQ |$noAlphas0| '|$noAlphas0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$noAlphas0| 'HASHAR) 
(MPUTPROP '|$noAlphas0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA '(|#####| 1. 0. 0. 0. |#####|)) 
(ADD2LNC '|$noAlphas0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$explK0| 'HASHAR) 
(MPUTPROP '|$explK0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MTIMES SIMP) ((|$l| SIMP) 1. 8.) (($L SIMP) 1. 8.)) 0.
              0. 0. |#####|)) 
(ADD2LNC '|$explK0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$explD0| 'HASHAR) 
(MPUTPROP '|$explD0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6. 6.) 
(FILLARRAY AAAAA
    '(|#####| |#####| |#####| |#####| |#####| |#####| |#####| |#####|
              0. 0. 0. |#####| |#####| |#####| |#####| 0. 0. |#####|
              |#####| |#####| |#####| |#####| 0. |#####| |#####|
              |#####| |#####| |#####| |#####| |#####| |#####| |#####|
              |#####| |#####| |#####| |#####|)) 
(ADD2LNC '|$explD0| $ARRAYS) 
(DSKSETQ |$s| '|$s|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$s|) 
(MREMPROP '|$s| 'ARRAY) 
(MPUTPROP '|$s| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 4. 1. (((4.) (|$k| SIMP) 4.))
      (((1.) (MPLUS SIMP) ((|$k| SIMP) 1.)
        ((MTIMES SIMP) ((|$d| SIMP) 1. 2.) (($X SIMP) 2.))
        ((MTIMES SIMP) ((|$d| SIMP) 1. 3.) (($X SIMP) 3.))
        ((MTIMES SIMP) ((|$d| SIMP) 1. 4.) (($X SIMP) 4.))))
      (((2.) (MPLUS SIMP) ((|$k| SIMP) 2.)
        ((MTIMES SIMP) ((|$d| SIMP) 2. 3.) (($X SIMP) 3.))
        ((MTIMES SIMP) ((|$d| SIMP) 2. 4.) (($X SIMP) 4.))))
      (((3.) (MPLUS SIMP) ((|$k| SIMP) 3.)
        ((MTIMES SIMP) ((|$d| SIMP) 3. 4.) (($X SIMP) 4.)))))) 
(ADD2LNC '|$s| $ARRAYS) 
(DSKSETQ $NUM_PP4 '$NUM_PP4) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_PP4) 
(MREMPROP '$NUM_PP4 'ARRAY) 
(MPUTPROP '$NUM_PP4 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 10. 2.
      (((2. 2.) (RAT SIMP) 1. 2.) ((4. 4.) (RAT SIMP) 1. 2.)) NIL NIL
      NIL NIL NIL
      (((1. 3.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 6. ((MTIMES SIMP) -2. |$Mt|))))
      (((2. 3.) (MTIMES SIMP) ((RAT SIMP) 1. 2.)
        ((MPLUS SIMP) -3. |$Ms| |$Mt|)))
      (((1. 1.) (RAT SIMP) -7. 2.) ((3. 3.) (RAT SIMP) 1. 2.)) NIL NIL
      NIL NIL
      (((1. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 2.)
        ((MPLUS SIMP) 1. |$Ms| |$Mt|)))
      (((2. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Mt|))))
      (((1. 2.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 6. ((MTIMES SIMP) -2. |$Ms|)))
       ((3. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))))) 
(ADD2LNC '$NUM_PP4 $ARRAYS) 
(DSKSETQ $NUM_XX4 '$NUM_XX4) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_XX4) 
(MREMPROP '$NUM_XX4 'ARRAY) 
(MPUTPROP '$NUM_XX4 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 6. 2. NIL NIL NIL NIL NIL (((1. 4.) (MEXPT SIMP) |$Xi| -1.))
      (((1. 3.) (MTIMES SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|)
        ((MEXPT SIMP)
         ((MPLUS SIMP) ((MTIMES SIMP) -1. |$Xi|)
          ((MEXPT SIMP RATSIMP) |$Xi| 2.))
         -1.))
       ((2. 4.) . 1.))
      (((1. 2.) (MEXPT SIMP) ((MPLUS SIMP) -1. |$Xi|) -1.)
       ((2. 3.) (MTIMES SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|)
        ((MEXPT SIMP)
         ((MPLUS SIMP) -1. |$om|
          ((MTIMES SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$om|))
           |$Xi|))
         -1.))
       ((3. 4.) (MTIMES SIMP) ((MEXPT SIMP) |$om| -1.)
        ((MEXPT SIMP) |$Xi| -1.) ((MPLUS SIMP) -1. |$om| |$Xi|))))) 
(ADD2LNC '$NUM_XX4 $ARRAYS) 
(DSKSETQ $INFLAG 'T) 
(DSKSETQ $K '$K) 
(DEFPROP $K $ANY MODE) 
(ADD2LNC '$K $PROPS) 
(DSKSETQ |$Mt| '|$Mt|) 
(RESTORE-FACTS '((($KIND) |$Mt| $INTEGER))) 
(ADD2LNC '|$Mt| $PROPS) 
(DEFPROP $R $FIXNUM MODE) 
(ADD2LNC '$R $PROPS) 
(DEFPROP $L0 $FIXNUM MODE) 
(ADD2LNC '$L0 $PROPS) 
(DEFPROP $INR_PQ $FIXNUM MODE) 
(ADD2LNC '$INR_PQ $PROPS) 
(DEFPROP $S $FIXNUM MODE) 
(ADD2LNC '$S $PROPS) 
(DEFPROP $NR $ANY MODE) 
(ADD2LNC '$NR $PROPS) 
(DEFPROP $IP $FIXNUM MODE) 
(ADD2LNC '$IP $PROPS) 
(DEFPROP $IQ $FIXNUM MODE) 
(ADD2LNC '$IQ $PROPS) 
(DEFPROP $NF0 $FIXNUM MODE) 
(ADD2LNC '$NF0 $PROPS) 
(DEFPROP $NT0 $FIXNUM MODE) 
(ADD2LNC '$NT0 $PROPS) 
(DEFPROP $C0 $FIXNUM MODE) 
(ADD2LNC '$C0 $PROPS) 
(DEFPROP $N_PQ $FIXNUM MODE) 
(ADD2LNC '$N_PQ $PROPS) 
(DEFPROP $NR0 $FIXNUM MODE) 
(ADD2LNC '$NR0 $PROPS) 
(DEFPROP $M $FIXNUM MODE) 
(ADD2LNC '$M $PROPS) 
(DEFPROP $N $FIXNUM MODE) 
(ADD2LNC '$N $PROPS) 
(DEFPROP $T $ANY MODE) 
(ADD2LNC '$T $PROPS) 
(DEFPROP $N0 $FIXNUM MODE) 
(ADD2LNC '$N0 $PROPS) 
(DEFPROP $M0 $FIXNUM MODE) 
(ADD2LNC '$M0 $PROPS) 
(DEFPROP $S0 $ANY MODE) 
(ADD2LNC '$S0 $PROPS) 
(DEFPROP $NS0 $ANY MODE) 
(ADD2LNC '$NS0 $PROPS) 
(DEFPROP $NA1 $FIXNUM MODE) 
(ADD2LNC '$NA1 $PROPS) 
(DEFPROP $NA2 $FIXNUM MODE) 
(ADD2LNC '$NA2 $PROPS) 
(DEFPROP $NA3 $FIXNUM MODE) 
(ADD2LNC '$NA3 $PROPS) 
(DEFPROP $NA4 $FIXNUM MODE) 
(ADD2LNC '$NA4 $PROPS) 
(DSKSETQ |$Ms| '|$Ms|) 
(RESTORE-FACTS '((($KIND) |$Ms| $INTEGER))) 
(ADD2LNC '|$Ms| $PROPS) 
(SETQ $LINENUM 103.) 
(SETQ *ALPHABET* (NCONC '(#\_ #\%) *ALPHABET*)) 
(DSKSETQ $CONTEXT '$INITIAL) 
(RESTORE-FACTS '((($KIND) |$Mt| $INTEGER) (($KIND) |$Ms| $INTEGER))) 

==> anc/lisp_results/S8z2S4zTT.lisp <==
;;; -*- Mode: LISP; package:maxima; syntax:common-lisp; -*- 
(in-package :maxima)
(DSKSETQ $%O0 '$DONE) 
(ADDLABEL '$%O0) 
(DSKSETQ $%I1 '(($BATCH) "10_exp_reggeon.v3.mat")) 
(ADDLABEL '$%I1) 
(DSKSETQ $%I2
         '(($DEFINE_VARIABLE) |$expand_reggeon_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I2) 
(DSKSETQ $%O2 'NIL) 
(ADDLABEL '$%O2) 
(DSKSETQ $%I3 '(($DEFINE_VARIABLE) |$dbg_all_terms| NIL $BOOLEAN)) 
(ADDLABEL '$%I3) 
(DSKSETQ $%O3 'NIL) 
(ADDLABEL '$%O3) 
(DSKSETQ $%I4 '(($DEFINE_VARIABLE) |$dbg_compute_levels| NIL $BOOLEAN)) 
(ADDLABEL '$%I4) 
(DSKSETQ $%O4 'NIL) 
(ADDLABEL '$%O4) 
(DSKSETQ $%I5 '(($DEFINE_VARIABLE) |$nn| 0. $INTEGER)) 
(ADDLABEL '$%I5) 
(DSKSETQ $%O5 '0.) 
(ADDLABEL '$%O5) 
(DSKSETQ $%I6 '(($KILL) |$nn|)) 
(ADDLABEL '$%I6) 
(DSKSETQ $%O6 '$DONE) 
(ADDLABEL '$%O6) 
(DSKSETQ $%I7
         '((MDEFINE) (($SET_NUMBER_OF_PARTICLE) |$nn0|)
           ((MPROG) ((MSETQ) |$nn| |$nn0|)
            (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.)
             ((MPLUS) |$nn0| 1.))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MSETQ) ((|$s| ARRAY) $R)
              ((MPLUS) ((|$k|) $R)
               (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S
                ((MPLUS) $R 1.) |$nn0|))))))) 
(ADDLABEL '$%I7) 
(DSKSETQ $%O7
         '((MDEFINE SIMP) (($SET_NUMBER_OF_PARTICLE) |$nn0|)
           ((MPROG) ((MSETQ) |$nn| |$nn0|)
            (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.)
             ((MPLUS) |$nn0| 1.))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MSETQ) ((|$s| ARRAY) $R)
              ((MPLUS) ((|$k|) $R)
               (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S
                ((MPLUS) $R 1.) |$nn0|))))))) 
(ADDLABEL '$%O7) 
(DSKSETQ $%I8
         '((MDEFINE) (($NOTZERO) $X)
           ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))) 
(ADDLABEL '$%I8) 
(DSKSETQ $%O8
         '((MDEFINE SIMP) (($NOTZERO) $X)
           ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))) 
(ADDLABEL '$%O8) 
(DSKSETQ $%I9
         '((MDEFINE)
           ((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
              ((MSETQ) $POW0
               ((MTIMES) 2.
                (($SUM)
                 (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0
                  $MAX_USED_LEVEL0)
                 $L0 2. $MAX_USED_LEVEL0)))
              ((MSETQ) $POW0
               ((MPLUS) $POW0
                (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2.
                 $MAX_USED_LEVEL0)))
              ((MCOND) |$dbg_compute_levels|
               (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T
               $FALSE)
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
            ((MRETURN) |$noAlphas0|)))) 
(ADDLABEL '$%I9) 
(DSKSETQ $%O9
         '((MDEFINE SIMP)
           ((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
              ((MSETQ) $POW0
               ((MTIMES) 2.
                (($SUM)
                 (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0
                  $MAX_USED_LEVEL0)
                 $L0 2. $MAX_USED_LEVEL0)))
              ((MSETQ) $POW0
               ((MPLUS) $POW0
                (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2.
                 $MAX_USED_LEVEL0)))
              ((MCOND) |$dbg_compute_levels|
               (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T
               $FALSE)
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
            ((MRETURN) |$noAlphas0|)))) 
(ADDLABEL '$%O9) 
(DSKSETQ $%I10
         '((MDEFINE)
           ((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevels0| ARRAY) $R)
                  (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
                   ((|$usedLevels0| ARRAY) $R)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevels0|)))) 
(ADDLABEL '$%I10) 
(DSKSETQ $%O10
         '((MDEFINE SIMP)
           ((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevels0| ARRAY) $R)
                  (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
                   ((|$usedLevels0| ARRAY) $R)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevels0|)))) 
(ADDLABEL '$%O10) 
(DSKSETQ $%I11
         '((MDEFINE)
           ((|$compute_levels_and_powers_used_no_zmV1|)
            $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
                  (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
                   ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevelsPowers0|)))) 
(ADDLABEL '$%I11) 
(DSKSETQ $%O11
         '((MDEFINE SIMP)
           ((|$compute_levels_and_powers_used_no_zmV1|)
            $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
                  (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
                   ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevelsPowers0|)))) 
(ADDLABEL '$%O11) 
(DSKSETQ $%I12
         '((MDEFINE) ((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
            ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
              ((MSETQ) |$Nlus0|
               (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
              ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
               ((MPROGN)
                ((MSETQ) $NR_PQ
                 ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R)
                  $INR_PQ))
                ((MSETQ) ((|$explK0| ARRAY) $R)
                 ((MPLUS) ((|$explK0| ARRAY) $R)
                  ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
              ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
               ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
              |$end_r_loop|))
            ((MRETURN) |$Ks_rules0|)))) 
(ADDLABEL '$%I12) 
(DSKSETQ $%O12
         '((MDEFINE SIMP) ((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
            ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
              ((MSETQ) |$Nlus0|
               (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
              ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
               ((MPROGN)
                ((MSETQ) $NR_PQ
                 ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R)
                  $INR_PQ))
                ((MSETQ) ((|$explK0| ARRAY) $R)
                 ((MPLUS) ((|$explK0| ARRAY) $R)
                  ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
              ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
               ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
              |$end_r_loop|))
            ((MRETURN) |$Ks_rules0|)))) 
(ADDLABEL '$%O12) 
(DSKSETQ $%I13
         '((MDEFINE) ((|$compute_Ds|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
            ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
             ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
              ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
               ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
                ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL
                 NIL NIL
                 ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL
                  NIL NIL NIL
                  ((MSETQ) ((|$explD0| ARRAY) $R $S)
                   ((MPLUS) ((|$explD0| ARRAY) $R $S)
                    ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
                     ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
                ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
                 (($ENDCONS)
                  ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
                  ((|$Ds_rules0| ARRAY) $R)))
                |$end_s_loop|))
              |$end_r_loop|))
            ((MRETURN) |$Ds_rules0|)))) 
(ADDLABEL '$%I13) 
(DSKSETQ $%O13
         '((MDEFINE SIMP) ((|$compute_Ds|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
            ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
             ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
              ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
               ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
                ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL
                 NIL NIL
                 ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL
                  NIL NIL NIL
                  ((MSETQ) ((|$explD0| ARRAY) $R $S)
                   ((MPLUS) ((|$explD0| ARRAY) $R $S)
                    ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
                     ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
                ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
                 (($ENDCONS)
                  ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
                  ((|$Ds_rules0| ARRAY) $R)))
                |$end_s_loop|))
              |$end_r_loop|))
            ((MRETURN) |$Ds_rules0|)))) 
(ADDLABEL '$%O13) 
(DSKSETQ $%I14
         '((MDEFINE) (($WICK) |$list_Nr0|)
           ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
            ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
            ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
            ((MSETQ) $WICK00
             ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
              ((MFACTORIAL) |$Nr0|)))
            ((MDO) $R 2. NIL NIL |$nn0| NIL
             ((MPROGN) ((MSETQ) $WICK0 0.)
              ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
              ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
                ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
                 ((MSETQ) $WICK0
                  ((MPLUS) $WICK0
                   ((MTIMES)
                    ((MQUOTIENT) 1.
                     ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
                    $CO0
                    ((MEXPT) ((|$s| ARRAY) $R)
                     ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
                 T $FALSE)))
              ((MSETQ) $WICK00 $WICK0)))
            ((MRETURN) $WICK00)))) 
(ADDLABEL '$%I14) 
(DSKSETQ $%O14
         '((MDEFINE SIMP) (($WICK) |$list_Nr0|)
           ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
            ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
            ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
            ((MSETQ) $WICK00
             ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
              ((MFACTORIAL) |$Nr0|)))
            ((MDO) $R 2. NIL NIL |$nn0| NIL
             ((MPROGN) ((MSETQ) $WICK0 0.)
              ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
              ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
                ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
                 ((MSETQ) $WICK0
                  ((MPLUS) $WICK0
                   ((MTIMES)
                    ((MQUOTIENT) 1.
                     ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
                    $CO0
                    ((MEXPT) ((|$s| ARRAY) $R)
                     ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
                 T $FALSE)))
              ((MSETQ) $WICK00 $WICK0)))
            ((MRETURN) $WICK00)))) 
(ADDLABEL '$%O14) 
(DSKSETQ $%I15
         '((MDEFINE)
           (($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
            |$Ds_rules0|)
           ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
            (($PRINT) "in computing 'Z' (do_all_term)")
            ((MSETQ) $EXPL_INT0 $INT0)
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN)
              ((MCOND) |$dbg_all_terms|
               (($PRINT)
                "in computing 'Z' (do_all_term) doing all terms for particle"
                $R)
               T $FALSE)
              ((MSETQ) $EXPL_INT0
               (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
                ((|$Ds_rules0| ARRAY) $R)))
              ((MSETQ) $NLEVELS0
               (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
              ((MCOND) |$dbg_all_terms|
               (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
              ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) " project to"
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  "^"
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.)))
                 T $FALSE)
                ((MSETQ) $EXPL_INT0
                 (($RATCOEF) $EXPL_INT0
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.))))
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
            ((MRETURN) $EXPL_INT0)))) 
(ADDLABEL '$%I15) 
(DSKSETQ $%O15
         '((MDEFINE SIMP)
           (($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
            |$Ds_rules0|)
           ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
            (($PRINT) "in computing 'Z' (do_all_term)")
            ((MSETQ) $EXPL_INT0 $INT0)
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN)
              ((MCOND) |$dbg_all_terms|
               (($PRINT)
                "in computing 'Z' (do_all_term) doing all terms for particle"
                $R)
               T $FALSE)
              ((MSETQ) $EXPL_INT0
               (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
                ((|$Ds_rules0| ARRAY) $R)))
              ((MSETQ) $NLEVELS0
               (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
              ((MCOND) |$dbg_all_terms|
               (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
              ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) " project to"
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  "^"
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.)))
                 T $FALSE)
                ((MSETQ) $EXPL_INT0
                 (($RATCOEF) $EXPL_INT0
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.))))
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
            ((MRETURN) $EXPL_INT0)))) 
(ADDLABEL '$%O15) 
(DSKSETQ $%I16
         '((MDEFINE) (($STATE2MATRIX) $STATE0 |$MaxLevel0|)
           ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
            ((MSETQ) $MAT0
             (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
              ((MPLUS) |$MaxLevel0| 1.)))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
                (($HIPOW) $STATE0 (($P) $IP $IQ)))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                ((MPLUS)
                 (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                 (($HIPOW) $STATE0 (($P) $IP $IQ))))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
            ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
             (($ERROR) "In state2matrix missing some contributions in"
              $STATE0 "since we are left with" $STATE00
              "after analysis")
             T $FALSE)
            ((MRETURN) (($COPYMATRIX) $MAT0))))) 
(ADDLABEL '$%I16) 
(DSKSETQ $%O16
         '((MDEFINE SIMP) (($STATE2MATRIX) $STATE0 |$MaxLevel0|)
           ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
            ((MSETQ) $MAT0
             (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
              ((MPLUS) |$MaxLevel0| 1.)))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
                (($HIPOW) $STATE0 (($P) $IP $IQ)))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                ((MPLUS)
                 (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                 (($HIPOW) $STATE0 (($P) $IP $IQ))))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
            ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
             (($ERROR) "In state2matrix missing some contributions in"
              $STATE0 "since we are left with" $STATE00
              "after analysis")
             T $FALSE)
            ((MRETURN) (($COPYMATRIX) $MAT0))))) 
(ADDLABEL '$%O16) 
(DSKSETQ $%I17 '((MSETQ) |$expand_reggeon_loaded| T)) 
(ADDLABEL '$%I17) 
(DSKSETQ $%O17 'T) 
(ADDLABEL '$%O17) 
(DSKSETQ $%O18
         '"/home/igor/tex/DDF_interactions/maxima.cov/SSTT/10_exp_reggeon.v3.mat") 
(ADDLABEL '$%O18) 
(DSKSETQ $%I19
         '((MCOND) ((MNOT) |$expand_reggeon_loaded|)
           (($ERROR) "Cannot batch 10_exp_reggeon") T $FALSE)) 
(ADDLABEL '$%I19) 
(DSKSETQ $%O19 'NIL) 
(ADDLABEL '$%O19) 
(DSKSETQ $%I20 '(($BATCH) "20_der.v2.mat")) 
(ADDLABEL '$%I20) 
(DSKSETQ $%I21
         '(($DEFINE_VARIABLE) |$derivatives_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I21) 
(DSKSETQ $%O21 'NIL) 
(ADDLABEL '$%O21) 
(DSKSETQ $%I22 '(($DEFINE_VARIABLE) |$dbg_wrt_lambda| NIL $BOOLEAN)) 
(ADDLABEL '$%I22) 
(DSKSETQ $%O22 'NIL) 
(ADDLABEL '$%O22) 
(DSKSETQ $%I23 '(($DEFINE_VARIABLE) |$dbg_wrt_pair| NIL $BOOLEAN)) 
(ADDLABEL '$%I23) 
(DSKSETQ $%O23 'NIL) 
(ADDLABEL '$%O23) 
(DSKSETQ $%I24 '(($DEFINE_VARIABLE) |$dbg_wrt_states| NIL $BOOLEAN)) 
(ADDLABEL '$%I24) 
(DSKSETQ $%O24 'NIL) 
(ADDLABEL '$%O24) 
(DSKSETQ $%I25 '(($DEFINE_VARIABLE) |$dbg_wrt_contract| NIL $BOOLEAN)) 
(ADDLABEL '$%I25) 
(DSKSETQ $%O25 'NIL) 
(ADDLABEL '$%O25) 
(DSKSETQ $%I26 '(($DEFINE_VARIABLE) |$dbg_scalars| NIL $BOOLEAN)) 
(ADDLABEL '$%I26) 
(DSKSETQ $%O26 'NIL) 
(ADDLABEL '$%O26) 
(DSKSETQ $%I27 '((MSETQ) $INFLAG T)) 
(ADDLABEL '$%I27) 
(DSKSETQ $%O27 'T) 
(ADDLABEL '$%O27) 
(DSKSETQ $%I28 '((MSETQ) |$NIused| 0.)) 
(ADDLABEL '$%I28) 
(DSKSETQ $%O28 '0.) 
(ADDLABEL '$%O28) 
(DSKSETQ $%I29 '((MSETQ) |$objects_with_index| ((MLIST) $LA |$Sk| $K))) 
(ADDLABEL '$%I29) 
(DSKSETQ $%O29 '((MLIST SIMP) $LA |$Sk| $K)) 
(ADDLABEL '$%O29) 
(DSKSETQ $%I30
         '((MDEFINE)
           ((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
            $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LAK)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$laSk|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $KLA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$Skla|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I30) 
(DSKSETQ $%O30
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
            $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LAK)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$laSk|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $KLA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$Skla|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O30) 
(DSKSETQ $%I31
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $NPOW0 1.)
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LAK)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$laSk|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_lambda_other|)
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $KLA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$Skla|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_other_la|)
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I31) 
(DSKSETQ $%O31
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $NPOW0 1.)
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LAK)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$laSk|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_lambda_other|)
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $KLA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$Skla|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_other_la|)
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O31) 
(DSKSETQ $%I32
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
            $TERM0)
           ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
            ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
            ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.))
            ((MSETQ) $DER0 0.)
            ((MCOND) ((MGREATERP) $LEVEL10 0.)
             ((MSETQ) $DER00
              (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0|
               $TERM0))
             T
             ((MSETQ) $DER00
              ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
            ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
            ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
             ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
              ((MDO) $NT0 1. NIL NIL $LDER00 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_pair|
                 (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
                  "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
                 T $FALSE)
                ((MSETQ) $TMP_DER0
                 (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                  (($INPART) $DER00 $NT0)))
                ((MSETQ) $DER0
                 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
             T
             ((MPROGN)
              ((MCOND) |$dbg_wrt_pair|
               (($PRINT) "    SINGLE term: take der of" $DER00
                "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
               T $FALSE)
              ((MSETQ) $DER0
               (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                $DER00))))
            ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I32) 
(DSKSETQ $%O32
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
            $TERM0)
           ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
            ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
            ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.))
            ((MSETQ) $DER0 0.)
            ((MCOND) ((MGREATERP) $LEVEL10 0.)
             ((MSETQ) $DER00
              (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0|
               $TERM0))
             T
             ((MSETQ) $DER00
              ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
            ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
            ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
             ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
              ((MDO) $NT0 1. NIL NIL $LDER00 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_pair|
                 (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
                  "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
                 T $FALSE)
                ((MSETQ) $TMP_DER0
                 (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                  (($INPART) $DER00 $NT0)))
                ((MSETQ) $DER0
                 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
             T
             ((MPROGN)
              ((MCOND) |$dbg_wrt_pair|
               (($PRINT) "    SINGLE term: take der of" $DER00
                "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
               T $FALSE)
              ((MSETQ) $DER0
               (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                $DER00))))
            ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O32) 
(DSKSETQ $%I33
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
            $TERM0)
           ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
            ((MSETQ) $MAX_USED_LEVEL0
             (($LENGTH) $ONE_STATE_IN_MATRIX0))
            ((MSETQ) |$Der0| $TERM0)
            ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
             ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
              ((MCOND)
               ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
               ((MPROGN)
                ((MDO) $N_PQ 1. NIL NIL
                 (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
                 ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
                  ((MCOND)
                   (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
                   ((MPROGN)
                    ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
                     ((MSETQ) |$tmp_Der0|
                      ((MPLUS) |$tmp_Der0|
                       (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                        ((MPLUS) $L0 ((MMINUS) 1.))
                        ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
                    ((MSETQ) |$Der0| |$tmp_Der0|))
                   T
                   ((MSETQ) |$Der0|
                    (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                     ((MPLUS) $L0 ((MMINUS) 1.))
                     ((MPLUS) $C0 ((MMINUS) 1.)) |$Der0|)))))
                |$end_loop_c0|)
               T $FALSE)))
            ((MRETURN) |$Der0|)))) 
(ADDLABEL '$%I33) 
(DSKSETQ $%O33
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
            $TERM0)
           ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
            ((MSETQ) $MAX_USED_LEVEL0
             (($LENGTH) $ONE_STATE_IN_MATRIX0))
            ((MSETQ) |$Der0| $TERM0)
            ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
             ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
              ((MCOND)
               ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
               ((MPROGN)
                ((MDO) $N_PQ 1. NIL NIL
                 (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
                 ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
                  ((MCOND)
                   (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
                   ((MPROGN)
                    ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
                     ((MSETQ) |$tmp_Der0|
                      ((MPLUS) |$tmp_Der0|
                       (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                        ((MPLUS) $L0 ((MMINUS) 1.))
                        ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
                    ((MSETQ) |$Der0| |$tmp_Der0|))
                   T
                   ((MSETQ) |$Der0|
                    (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                     ((MPLUS) $L0 ((MMINUS) 1.))
                     ((MPLUS) $C0 ((MMINUS) 1.)) |$Der0|)))))
                |$end_loop_c0|)
               T $FALSE)))
            ((MRETURN) |$Der0|)))) 
(ADDLABEL '$%O33) 
(DSKSETQ $%I34
         '((MDEFINE)
           ((|$take_derivative_wrt_scalar_stateSV1|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
            ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
              ((MPROGN)
               ((MCOND) |$dbg_scalars|
                (($PRINT) "nr0=" $NR0 "out of"
                 (($LENGTH) $SCALARS_IN_MATRIX0))
                T $FALSE)
               ((MSETQ) |$tmp_DER0| 0.)
               ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
                ((MPROGN)
                 (($PRINT) "before length(DER0) is"
                  (($LENGTH) |$der0|))
                 ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
                  ((MSETQ) |$tmp_DER0|
                   ((MPLUS) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
                 ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
                T
                ((MPROGN)
                 ((MCOND) |$dbg_scalars|
                  (($PRINT) "SINGLE term " |$der0| "derivative wrt r="
                   $NR0 "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0)
                   "with nr=" $NR0)
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)))
              T $FALSE))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%I34) 
(DSKSETQ $%O34
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_scalar_stateSV1|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
            ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
              ((MPROGN)
               ((MCOND) |$dbg_scalars|
                (($PRINT) "nr0=" $NR0 "out of"
                 (($LENGTH) $SCALARS_IN_MATRIX0))
                T $FALSE)
               ((MSETQ) |$tmp_DER0| 0.)
               ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
                ((MPROGN)
                 (($PRINT) "before length(DER0) is"
                  (($LENGTH) |$der0|))
                 ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
                  ((MSETQ) |$tmp_DER0|
                   ((MPLUS) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
                 ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
                T
                ((MPROGN)
                 ((MCOND) |$dbg_scalars|
                  (($PRINT) "SINGLE term " |$der0| "derivative wrt r="
                   $NR0 "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0)
                   "with nr=" $NR0)
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)))
              T $FALSE))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%O34) 
(DSKSETQ $%I35
         '((MDEFINE)
           ((|$take_derivative_wrt_scalar_stateSV2|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
            ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
             ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
              (($PRINT)
               "in take_derivative_wrt_scalar_stateSV2 acting on" $LT0
               "terms")
              ((MDO) $NT0 1. NIL NIL $LT0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_states|
                 (($PRINT)
                  "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                  $NT0 "out of" $LT0 "now there are"
                  ((MCOND) ((MNOT) (($NUMBERP) |$der0|))
                   (($LENGTH) |$der0|) T 0.)
                  "terms")
                 T
                 ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                   $NT0 "(step 100) out of" $LT0)
                  T $FALSE))
                ((MSETQ) |$NIused| 0.)
                ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
                ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
                 NIL
                 ((MCOND)
                  ((MNOT)
                   ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                  ((MPROGN)
                   ((MSETQ) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
                   |$end_nr_loop|)
                  T $FALSE))
                ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
                |$end_t0_loop|)))
             T
             ((MPROGN) ((MSETQ) |$der0| $TERM0)
              ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
               NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                ((MPROGN)
                 ((MCOND) |$dbg_wrt_states|
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
                   |$der0| "derivative wrt r=" $NR0 "and"
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)
                T $FALSE))))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%I35) 
(DSKSETQ $%O35
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_scalar_stateSV2|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
            ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
             ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
              (($PRINT)
               "in take_derivative_wrt_scalar_stateSV2 acting on" $LT0
               "terms")
              ((MDO) $NT0 1. NIL NIL $LT0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_states|
                 (($PRINT)
                  "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                  $NT0 "out of" $LT0 "now there are"
                  ((MCOND) ((MNOT) (($NUMBERP) |$der0|))
                   (($LENGTH) |$der0|) T 0.)
                  "terms")
                 T
                 ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                   $NT0 "(step 100) out of" $LT0)
                  T $FALSE))
                ((MSETQ) |$NIused| 0.)
                ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
                ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
                 NIL
                 ((MCOND)
                  ((MNOT)
                   ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                  ((MPROGN)
                   ((MSETQ) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
                   |$end_nr_loop|)
                  T $FALSE))
                ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
                |$end_t0_loop|)))
             T
             ((MPROGN) ((MSETQ) |$der0| $TERM0)
              ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
               NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                ((MPROGN)
                 ((MCOND) |$dbg_wrt_states|
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
                   |$der0| "derivative wrt r=" $NR0 "and"
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)
                T $FALSE))))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%O35) 
(DSKSETQ $%I36
         '((MDEFINE) (($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0)
           ((MPROG)
            ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0
             $NPOW0 $OP0 $IND0 $NFAC0 $NR0 $NS0)
            ((MSETQ) $UTERM00 $UTERM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
             ((MRETURN) $UTERM0) T $FALSE)
            ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
            ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_contract|
               (($PRINT) "      Exam" $FAC0) T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
                ((MCOND)
                 ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
                  ((MNOT) ((MEQUAL) $NPOW0 2.)))
                 (($ERROR) "the power must be 2!! wrong term=" $UTERM0)
                 T $FALSE)
                ((MCOND)
                 ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
                 ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MCOND) ((MEQUAL) $OP0 $LA)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 |$Sk|)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 $K)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE))
               T
               ((MCOND)
                ((MAND) $ISOP0
                 (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
                ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
                 ((MCOND)
                  ((MNOT)
                   (($IS)
                    ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
                  ((MPROGN)
                   ((MSETQ) $OTHERFAC0
                    (($ASSOC) $IND0 $LIST_INDEX_FACS0))
                   ((MSETQ) $NR0 (($INPART) $FAC0 1.))
                   ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
                   ((MCOND) ((MLEQP) $NR0 $NS0)
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $FAC0 0.)
                        (($INPART) $OTHERFAC0 0.))
                       $NR0 (($INPART) $FAC0 2.) $NS0
                       (($INPART) $OTHERFAC0 2.))))
                    T
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $OTHERFAC0 0.)
                        (($INPART) $FAC0 0.))
                       $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                       (($INPART) $FAC0 2.)))))
                   ((MSETQ) $LIST_INDEX_FACS0
                    (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0)
                     $LIST_INDEX_FACS0)))
                  T
                  ((MSETQ) $LIST_INDEX_FACS0
                   (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
                T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
              |$end_fac_loop|))
            ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
             ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
            ((MRETURN) $CTERM0)))) 
(ADDLABEL '$%I36) 
(DSKSETQ $%O36
         '((MDEFINE SIMP) (($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0)
           ((MPROG)
            ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0
             $NPOW0 $OP0 $IND0 $NFAC0 $NR0 $NS0)
            ((MSETQ) $UTERM00 $UTERM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
             ((MRETURN) $UTERM0) T $FALSE)
            ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
            ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_contract|
               (($PRINT) "      Exam" $FAC0) T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
                ((MCOND)
                 ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
                  ((MNOT) ((MEQUAL) $NPOW0 2.)))
                 (($ERROR) "the power must be 2!! wrong term=" $UTERM0)
                 T $FALSE)
                ((MCOND)
                 ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
                 ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MCOND) ((MEQUAL) $OP0 $LA)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 |$Sk|)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 $K)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE))
               T
               ((MCOND)
                ((MAND) $ISOP0
                 (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
                ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
                 ((MCOND)
                  ((MNOT)
                   (($IS)
                    ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
                  ((MPROGN)
                   ((MSETQ) $OTHERFAC0
                    (($ASSOC) $IND0 $LIST_INDEX_FACS0))
                   ((MSETQ) $NR0 (($INPART) $FAC0 1.))
                   ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
                   ((MCOND) ((MLEQP) $NR0 $NS0)
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $FAC0 0.)
                        (($INPART) $OTHERFAC0 0.))
                       $NR0 (($INPART) $FAC0 2.) $NS0
                       (($INPART) $OTHERFAC0 2.))))
                    T
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $OTHERFAC0 0.)
                        (($INPART) $FAC0 0.))
                       $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                       (($INPART) $FAC0 2.)))))
                   ((MSETQ) $LIST_INDEX_FACS0
                    (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0)
                     $LIST_INDEX_FACS0)))
                  T
                  ((MSETQ) $LIST_INDEX_FACS0
                   (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
                T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
              |$end_fac_loop|))
            ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
             ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
            ((MRETURN) $CTERM0)))) 
(ADDLABEL '$%O36) 
(DSKSETQ $%I37
         '((MDEFINE) (($CONTRACT_PAIRS) |$utermS0|)
           ((MPROG) ((MLIST) $SUM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
             ((MPROGN) ((MSETQ) $SUM0 0.)
              ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
               ((MSETQ) $SUM0
                ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
             T
             ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
            ((MRETURN) $SUM0)))) 
(ADDLABEL '$%I37) 
(DSKSETQ $%O37
         '((MDEFINE SIMP) (($CONTRACT_PAIRS) |$utermS0|)
           ((MPROG) ((MLIST) $SUM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
             ((MPROGN) ((MSETQ) $SUM0 0.)
              ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
               ((MSETQ) $SUM0
                ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
             T
             ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
            ((MRETURN) $SUM0)))) 
(ADDLABEL '$%O37) 
(DSKSETQ $%I38 '((MSETQ) |$derivatives_loaded| T)) 
(ADDLABEL '$%I38) 
(DSKSETQ $%O38 'T) 
(ADDLABEL '$%O38) 
(DSKSETQ $%O39
         '"/home/igor/tex/DDF_interactions/maxima.cov/SSTT/20_der.v2.mat") 
(ADDLABEL '$%O39) 
(DSKSETQ $%I40
         '((MCOND) ((MNOT) |$derivatives_loaded|)
           (($ERROR) "Cannot batch 20_der") T $FALSE)) 
(ADDLABEL '$%I40) 
(DSKSETQ $%O40 'NIL) 
(ADDLABEL '$%O40) 
(DSKSETQ $%I41 '(($BATCH) "39_aux_functions_for_amplitudes.v0.mat")) 
(ADDLABEL '$%I41) 
(DSKSETQ $%I42 '(($DEFINE_VARIABLE) |$compute_pp_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I42) 
(DSKSETQ $%O42 'NIL) 
(ADDLABEL '$%O42) 
(DSKSETQ $%I43 '(($DEFINE_VARIABLE) $AP 2. $INTEGER)) 
(ADDLABEL '$%I43) 
(DSKSETQ $%O43 '2.) 
(ADDLABEL '$%O43) 
(DSKSETQ $%I44
         '((MDEFINE) (($TRUE_XX) $R $S)
           ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))) 
(ADDLABEL '$%I44) 
(DSKSETQ $%O44
         '((MDEFINE SIMP) (($TRUE_XX) $R $S)
           ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))) 
(ADDLABEL '$%O44) 
(DSKSETQ $%I45
         '((MDEFINE) ((|$otherN|) $M $N)
           ((MCOND)
            ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
             ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
            3. T
            ((MCOND)
             ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
              ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
             2. T
             ((MCOND)
              ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
               ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
              1. T $FALSE))))) 
(ADDLABEL '$%I45) 
(DSKSETQ $%O45
         '((MDEFINE SIMP) ((|$otherN|) $M $N)
           ((MCOND)
            ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
             ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
            3. T
            ((MCOND)
             ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
              ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
             2. T
             ((MCOND)
              ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
               ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
              1. T $FALSE))))) 
(ADDLABEL '$%O45) 
(DSKSETQ $%I46
         '((MDEFINE) (($COMPUTE_PP3) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MDO) $N 1. NIL NIL |$nn| NIL
              ((MCOND) ((MEQUAL) $M $N)
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
                 $AP))
               T
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
                 ((MPLUS)
                  ((MPLUS) 1.
                   ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))) 
(ADDLABEL '$%I46) 
(DSKSETQ $%O46
         '((MDEFINE SIMP) (($COMPUTE_PP3) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MDO) $N 1. NIL NIL |$nn| NIL
              ((MCOND) ((MEQUAL) $M $N)
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
                 $AP))
               T
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
                 ((MPLUS)
                  ((MPLUS) 1.
                   ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))) 
(ADDLABEL '$%O46) 
(DSKSETQ $%I47
         '((MDEFINE) (($PP3ONSHELL) $M $N) (($NUM_PP3 ARRAY) $M $N))) 
(ADDLABEL '$%I47) 
(DSKSETQ $%O47
         '((MDEFINE SIMP) (($PP3ONSHELL) $M $N)
           (($NUM_PP3 ARRAY) $M $N))) 
(ADDLABEL '$%O47) 
(DSKSETQ $%I48
         '((MSETQ) (($NUM_XX3 ARRAY) 1. 2.)
           ((MQUOTIENT) |$Xi| ((MPLUS) 1. ((MMINUS) |$Xi|))))) 
(ADDLABEL '$%I48) 
(DSKSETQ $%O48
         '((MTIMES SIMP)
           ((MEXPT SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$Xi|))
            -1.)
           |$Xi|)) 
(ADDLABEL '$%O48) 
(DSKSETQ $%I49 '((MSETQ) (($NUM_XX3 ARRAY) 1. 3.) |$Xi|)) 
(ADDLABEL '$%I49) 
(DSKSETQ $%O49 '|$Xi|) 
(ADDLABEL '$%O49) 
(DSKSETQ $%I50 '((MSETQ) (($NUM_XX3 ARRAY) 2. 3.) 1.)) 
(ADDLABEL '$%I50) 
(DSKSETQ $%O50 '1.) 
(ADDLABEL '$%O50) 
(DSKSETQ $%I51
         '((MDEFINE) (($TRUE_GF_XX3) $R $S) (($NUM_XX3 ARRAY) $R $S))) 
(ADDLABEL '$%I51) 
(DSKSETQ $%O51
         '((MDEFINE SIMP) (($TRUE_GF_XX3) $R $S)
           (($NUM_XX3 ARRAY) $R $S))) 
(ADDLABEL '$%O51) 
(DSKSETQ $%I52
         '((MDEFINE) (($GF_XX3) $M $N)
           ((MCOND) ((MEQUAL) $M 1.) |$x1| T
            ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
             ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
              |$x3|))))) 
(ADDLABEL '$%I52) 
(DSKSETQ $%O52
         '((MDEFINE SIMP) (($GF_XX3) $M $N)
           ((MCOND) ((MEQUAL) $M 1.) |$x1| T
            ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
             ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
              |$x3|))))) 
(ADDLABEL '$%O52) 
(DSKSETQ $%I53
         '((MDEFINE) (($COMPUTE_PP4) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
              ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
               $AP)))
            ((MSETQ) |$Mu|
             ((MPLUS)
              ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
              ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
            ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))) 
(ADDLABEL '$%I53) 
(DSKSETQ $%O53
         '((MDEFINE SIMP) (($COMPUTE_PP4) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
              ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
               $AP)))
            ((MSETQ) |$Mu|
             ((MPLUS)
              ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
              ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
            ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))) 
(ADDLABEL '$%O53) 
(DSKSETQ $%I54
         '((MDEFINE) (($PP4ONSHELL) $M $N) (($NUM_PP4 ARRAY) $M $N))) 
(ADDLABEL '$%I54) 
(DSKSETQ $%O54
         '((MDEFINE SIMP) (($PP4ONSHELL) $M $N)
           (($NUM_PP4 ARRAY) $M $N))) 
(ADDLABEL '$%O54) 
(DSKSETQ $%I55
         '((MDEFINE) (($COMPUTE_XX4))
           ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
            (($REMARRAY) $NUM_XX4)
            ((MSETQ) $GF_X_RULES
             ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
              ((MEQUAL) |$om|
               ((MQUOTIENT)
                ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
                 (($XX) 1. 3.))
                (($XX) 2. 4.)))))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
              ((MEQUAL)
               ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.)
                (($XX) 2. 4.))
               ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
            ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
            ((MSETQ) $SO_X13
             (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
            ((MSETQ) $XX4_LIST
             (($MAKELIST)
              (($MAKELIST)
               ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S))
               $S ((MPLUS) $R 1.) |$nn|)
              $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
            ((MSETQ) $XX4_LIST
             (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
            ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
            ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
             (($MAP) ":" ((MLIST) (($LHS) $GFXX0))
              ((MLIST) (($RHS) $GFXX0))))
            ((MSETQ) |$dx3_dOM|
             (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
            ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES))
            |$xx4_done|))) 
(ADDLABEL '$%I55) 
(DSKSETQ $%O55
         '((MDEFINE SIMP) (($COMPUTE_XX4))
           ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
            (($REMARRAY) $NUM_XX4)
            ((MSETQ) $GF_X_RULES
             ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
              ((MEQUAL) |$om|
               ((MQUOTIENT)
                ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
                 (($XX) 1. 3.))
                (($XX) 2. 4.)))))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
              ((MEQUAL)
               ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.)
                (($XX) 2. 4.))
               ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
            ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
            ((MSETQ) $SO_X13
             (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
            ((MSETQ) $XX4_LIST
             (($MAKELIST)
              (($MAKELIST)
               ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S))
               $S ((MPLUS) $R 1.) |$nn|)
              $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
            ((MSETQ) $XX4_LIST
             (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
            ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
            ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
             (($MAP) ":" ((MLIST) (($LHS) $GFXX0))
              ((MLIST) (($RHS) $GFXX0))))
            ((MSETQ) |$dx3_dOM|
             (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
            ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES))
            |$xx4_done|))) 
(ADDLABEL '$%O55) 
(DSKSETQ $%I56
         '((MDEFINE) (($TRUE_GF_XX4) $R $S) (($NUM_XX4 ARRAY) $R $S))) 
(ADDLABEL '$%I56) 
(DSKSETQ $%O56
         '((MDEFINE SIMP) (($TRUE_GF_XX4) $R $S)
           (($NUM_XX4 ARRAY) $R $S))) 
(ADDLABEL '$%O56) 
(DSKSETQ $%I57
         '((MDEFINE) ((|$check_cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
              ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
              ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
              ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
              ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
              ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
              ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
              ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
              ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
              ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%I57) 
(DSKSETQ $%O57
         '((MDEFINE SIMP) ((|$check_cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
              ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
              ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
              ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
              ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
              ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
              ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
              ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
              ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
              ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%O57) 
(DSKSETQ $%I58
         '((MDEFINE) ((|$cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%I58) 
(DSKSETQ $%O58
         '((MDEFINE SIMP) ((|$cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%O58) 
(DSKSETQ $%I59
         '((MDEFINE) ((|$check_cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%I59) 
(DSKSETQ $%O59
         '((MDEFINE SIMP) ((|$check_cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%O59) 
(DSKSETQ $%I60
         '((MDEFINE) ((|$cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%I60) 
(DSKSETQ $%O60
         '((MDEFINE SIMP) ((|$cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%O60) 
(DSKSETQ $%I61
         '((MDEFINE) ((|$check_swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%I61) 
(DSKSETQ $%O61
         '((MDEFINE SIMP) ((|$check_swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%O61) 
(DSKSETQ $%I62
         '((MDEFINE) ((|$swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%I62) 
(DSKSETQ $%O62
         '((MDEFINE SIMP) ((|$swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%O62) 
(DSKSETQ $%I63
         '((MDEFINE) ((|$swap_gfA_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|))) $AMP00)))) 
(ADDLABEL '$%I63) 
(DSKSETQ $%O63
         '((MDEFINE SIMP) ((|$swap_gfA_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|))) $AMP00)))) 
(ADDLABEL '$%O63) 
(DSKSETQ $%I64
         '((MDEFINE) (($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|)
           ((MPROG) ((MSETQ) |$nn| 4.)
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
            ((MSETQ) $GH_00
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) $GH_0P
             (($FACTOR)
              (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_0p|
             (($FACTOR)
              (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_pp|
             (($FACTOR)
              (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.)
               ((MEQUAL) |$Mt| 0.))))
            ((MSETQ) |$gh_TTT0|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTT|
             (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))) 
(ADDLABEL '$%I64) 
(DSKSETQ $%O64
         '((MDEFINE SIMP) (($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|)
           ((MPROG) ((MSETQ) |$nn| 4.)
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
            ((MSETQ) $GH_00
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) $GH_0P
             (($FACTOR)
              (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_0p|
             (($FACTOR)
              (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_pp|
             (($FACTOR)
              (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.)
               ((MEQUAL) |$Mt| 0.))))
            ((MSETQ) |$gh_TTT0|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTT|
             (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))) 
(ADDLABEL '$%O64) 
(DSKSETQ $%I65 '((MSETQ) |$compute_pp_loaded| T)) 
(ADDLABEL '$%I65) 
(DSKSETQ $%O65 'T) 
(ADDLABEL '$%O65) 
(DSKSETQ $%O66
         '"/home/igor/tex/DDF_interactions/maxima.cov/SSTT/39_aux_functions_for_amplitudes.v0.mat") 
(ADDLABEL '$%O66) 
(DSKSETQ $%I67
         '((MCOND) ((MNOT) |$compute_pp_loaded|)
           (($ERROR) "Cannot batch 39_aux_functions_for_amplitudes") T
           $FALSE)) 
(ADDLABEL '$%I67) 
(DSKSETQ $%O67 'NIL) 
(ADDLABEL '$%O67) 
(DSKSETQ $%I68 '(($BATCH) "32_compute_4pts_amplitude.v0.3.mat")) 
(ADDLABEL '$%I68) 
(DSKSETQ $%I69 '(($DEFINE_VARIABLE) |$amp_4pts_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I69) 
(DSKSETQ $%O69 'NIL) 
(ADDLABEL '$%O69) 
(DSKSETQ $%I70
         '((MDEFINE) (($ORDERXX) $R $S)
           ((MCOND) ((MEQUAL) $R $S) 0. T
            ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
             ((MMINUS) (($XX) $S $R)))))) 
(ADDLABEL '$%I70) 
(DSKSETQ $%O70
         '((MDEFINE SIMP) (($ORDERXX) $R $S)
           ((MCOND) ((MEQUAL) $R $S) 0. T
            ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
             ((MMINUS) (($XX) $S $R)))))) 
(ADDLABEL '$%O70) 
(DSKSETQ $%I71
         '((MDEFINE) (($ORDERPP) $R $S)
           ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))) 
(ADDLABEL '$%I71) 
(DSKSETQ $%O71
         '((MDEFINE SIMP) (($ORDERPP) $R $S)
           ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))) 
(ADDLABEL '$%O71) 
(DSKSETQ $%I72
         '((MDEFINE) (($TRUE_KK) $R $M $S $N)
           ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))) 
(ADDLABEL '$%I72) 
(DSKSETQ $%O72
         '((MDEFINE SIMP) (($TRUE_KK) $R $M $S $N)
           ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))) 
(ADDLABEL '$%O72) 
(DSKSETQ $%I73
         '((MDEFINE) ((|$true_Skk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%I73) 
(DSKSETQ $%O73
         '((MDEFINE SIMP) ((|$true_Skk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%O73) 
(DSKSETQ $%I74
         '((MDEFINE) ((|$true_kSk|) $S $N $R $M)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%I74) 
(DSKSETQ $%O74
         '((MDEFINE SIMP) ((|$true_kSk|) $S $N $R $M)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%O74) 
(DSKSETQ $%I75
         '((MDEFINE) ((|$true_SkSk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
            (($SUM)
             (($SUM)
              ((MTIMES) (($ORDERPP) $T $U)
               ((MEXPT) (($ORDERXX) $R $T) $M)
               ((MEXPT) (($ORDERXX) $S $U) $N))
              $T 1. |$nn|)
             $U 1. |$nn|)))) 
(ADDLABEL '$%I75) 
(DSKSETQ $%O75
         '((MDEFINE SIMP) ((|$true_SkSk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
            (($SUM)
             (($SUM)
              ((MTIMES) (($ORDERPP) $T $U)
               ((MEXPT) (($ORDERXX) $R $T) $M)
               ((MEXPT) (($ORDERXX) $S $U) $N))
              $T 1. |$nn|)
             $U 1. |$nn|)))) 
(ADDLABEL '$%O75) 
(DSKSETQ $%I76
         '((MDEFINE) (($FROM_STATE_TO_ADDEND_LIST) $STATE0)
           ((MPROG)
            ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T
             $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
             ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
            ((MSETQ) $LIST0
             (($MAKELIST) (($INPART) $STATE0 $T) $T 1.
              (($LENGTH) $STATE0)))
            ((MRETURN) $LIST0)))) 
(ADDLABEL '$%I76) 
(DSKSETQ $%O76
         '((MDEFINE SIMP) (($FROM_STATE_TO_ADDEND_LIST) $STATE0)
           ((MPROG)
            ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T
             $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
             ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
            ((MSETQ) $LIST0
             (($MAKELIST) (($INPART) $STATE0 $T) $T 1.
              (($LENGTH) $STATE0)))
            ((MRETURN) $LIST0)))) 
(ADDLABEL '$%O76) 
(DSKSETQ $%I77
         '((MDEFINE)
           (($EXTRACT_AND_NORMALIZE_COEFFS)
            $LIST_OF_LISTS_OF_SUBSTATES0)
           ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
            ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
              ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
               ((MPROGN) ((MSETQ) $S00 $S0)
                ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                 ((MPROGN)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)))
                ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
                 ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                  ((MPROGN)
                   ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
                   ((MCOND) ((MGREATERP) $POW0 0.)
                    ((MSETQ) $S00
                     ((MTIMES)
                      ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                      ((MEXPT)
                       ((MQUOTIENT)
                        ((MQUOTIENT) ((MMINUS) 1.)
                         ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                        ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                       $POW0)))
                    T $FALSE))))
                ((MCOND)
                 ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
                  ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
                 (($ERROR)
                  "extract_and_normalize_coeffs cannot compute normalized coeff from"
                  $S0 "left over is" $S00)
                 T $FALSE)
                ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
              ((MSETQ) $COEFFS_LIST0
               (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
            ((MRETURN) $COEFFS_LIST0)))) 
(ADDLABEL '$%I77) 
(DSKSETQ $%O77
         '((MDEFINE SIMP)
           (($EXTRACT_AND_NORMALIZE_COEFFS)
            $LIST_OF_LISTS_OF_SUBSTATES0)
           ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
            ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
              ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
               ((MPROGN) ((MSETQ) $S00 $S0)
                ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                 ((MPROGN)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)))
                ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
                 ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                  ((MPROGN)
                   ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
                   ((MCOND) ((MGREATERP) $POW0 0.)
                    ((MSETQ) $S00
                     ((MTIMES)
                      ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                      ((MEXPT)
                       ((MQUOTIENT)
                        ((MQUOTIENT) ((MMINUS) 1.)
                         ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                        ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                       $POW0)))
                    T $FALSE))))
                ((MCOND)
                 ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
                  ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
                 (($ERROR)
                  "extract_and_normalize_coeffs cannot compute normalized coeff from"
                  $S0 "left over is" $S00)
                 T $FALSE)
                ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
              ((MSETQ) $COEFFS_LIST0
               (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
            ((MRETURN) $COEFFS_LIST0)))) 
(ADDLABEL '$%O77) 
(DSKSETQ $%I78
         '((MDEFINE) ((|$amplitudeN4V1|) $STATES_LIST0)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) |$Partials0|
                  (($ENDCONS)
                   ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                    $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                   |$Partials0|))
                 ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I78) 
(DSKSETQ $%O78
         '((MDEFINE SIMP) ((|$amplitudeN4V1|) $STATES_LIST0)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) |$Partials0|
                  (($ENDCONS)
                   ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                    $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                   |$Partials0|))
                 ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O78) 
(DSKSETQ $%I79
         '((MDEFINE)
           ((|$amplitudeN4V1_list|) $STATES_LIST0
            $CHECKPOINT_SAVE_FILENAME)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MPROGN)
              ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
               ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
                ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                 ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                  (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                   "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                   (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                   (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                   "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                   "s")
                  ((MSETQ) $LIST_OF_SUBSTATES0
                   ((MLIST)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                  (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                  ((MSETQ) $SL0
                   (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                    $LIST_OF_SUBSTATES0))
                  ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                  ((MSETQ) $NAS_LIST0
                   (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                  ((MSETQ) $US0
                   ((|$compute_levels_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS0
                   ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS_LIST0
                   (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                  ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                  ((MSETQ) $EI0
                   (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                    $DS_RULES0))
                  ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                  ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Computed the expression on which we must act with derivatives in"
                   ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                  ((MSETQ) $PARTIAL_AMP0
                   ((MTIMES)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
                    ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                     $EX_EI0)))
                  ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Taken the derivatives and computed the partial amplitude in"
                   ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                   "s")
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                    |$Partials0|))
                  |$end_3_loops|))))
              (($SAVE)
               (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_"
                (($STRING) $NA1) ".lisp")
               $NA1 $STATES_LIST0 |$Partials0|)
              |$end_na1_loop|))
            ((MRETURN) |$Partials0|)))) 
(ADDLABEL '$%I79) 
(DSKSETQ $%O79
         '((MDEFINE SIMP)
           ((|$amplitudeN4V1_list|) $STATES_LIST0
            $CHECKPOINT_SAVE_FILENAME)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MPROGN)
              ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
               ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
                ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                 ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                  (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                   "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                   (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                   (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                   "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                   "s")
                  ((MSETQ) $LIST_OF_SUBSTATES0
                   ((MLIST)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                  (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                  ((MSETQ) $SL0
                   (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                    $LIST_OF_SUBSTATES0))
                  ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                  ((MSETQ) $NAS_LIST0
                   (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                  ((MSETQ) $US0
                   ((|$compute_levels_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS0
                   ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS_LIST0
                   (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                  ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                  ((MSETQ) $EI0
                   (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                    $DS_RULES0))
                  ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                  ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Computed the expression on which we must act with derivatives in"
                   ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                  ((MSETQ) $PARTIAL_AMP0
                   ((MTIMES)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
                    ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                     $EX_EI0)))
                  ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Taken the derivatives and computed the partial amplitude in"
                   ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                   "s")
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                    |$Partials0|))
                  |$end_3_loops|))))
              (($SAVE)
               (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_"
                (($STRING) $NA1) ".lisp")
               $NA1 $STATES_LIST0 |$Partials0|)
              |$end_na1_loop|))
            ((MRETURN) |$Partials0|)))) 
(ADDLABEL '$%O79) 
(DSKSETQ $%I80
         '((MDEFINE)
           ((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                  (($RATSIMP)
                   (($EV) $FINAL_PARTIAL_AMP0
                    ((MEQUAL) $PP $PP4ONSHELL)
                    ((MEQUAL) $XX $TRUE_GF_XX4))))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I80) 
(DSKSETQ $%O80
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                  (($RATSIMP)
                   (($EV) $FINAL_PARTIAL_AMP0
                    ((MEQUAL) $PP $PP4ONSHELL)
                    ((MEQUAL) $XX $TRUE_GF_XX4))))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O80) 
(DSKSETQ $%I81
         '((MDEFINE)
           ((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I81) 
(DSKSETQ $%O81
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O81) 
(DSKSETQ $%I82
         '((MDEFINE)
           ((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratexpand the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
                  "terms")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I82) 
(DSKSETQ $%O82
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratexpand the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
                  "terms")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O82) 
(DSKSETQ $%I83 '((MSETQ) |$amp_4pts_loaded| T)) 
(ADDLABEL '$%I83) 
(DSKSETQ $%O83 'T) 
(ADDLABEL '$%O83) 
(DSKSETQ $%O84
         '"/home/igor/tex/DDF_interactions/maxima.cov/SSTT/32_compute_4pts_amplitude.v0.3.mat") 
(ADDLABEL '$%O84) 
(DSKSETQ $%I85
         '((MCOND) ((MNOT) |$amp_4pts_loaded|)
           (($ERROR) "Cannot batch 32_compute_4pts_amplitude") T
           $FALSE)) 
(ADDLABEL '$%I85) 
(DSKSETQ $%O85 'NIL) 
(ADDLABEL '$%O85) 
(DSKSETQ $%I86 '(($BATCH) "40_define_test_states.v1.mat")) 
(ADDLABEL '$%I86) 
(DSKSETQ $%I87
         '((MDEFINE) ((|$SetStates|) |$dd0|)
           ((MPROG) ((MSETQ) |$Lev0| 2.)
            ((MSETQ) |$Null2|
             (($EV)
              ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
               ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
               ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
               ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 3.)
            ((MSETQ) |$Null3|
             (($EV)
              ((MPLUS)
               ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.)
                |$dd|)
               ((MMINUS)
                ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.)
                 |$dd|))
               ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
               ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 0.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 3.))
               ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$dd| |$dd0|)))
            ((MSETQ) |$Lev0| 4.)
            ((MSETQ) |$S4z|
             ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
              ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 5742. (($P) 2. 2.))
              ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
            ((MSETQ) |$S4m|
             ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
              ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 2268. (($P) 2. 2.))
              ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
              ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S4r1|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.) |$d|)
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.))
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 4.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r2|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.)
                |$d|)
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 4. 0.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
               ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r3|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 3. 1.))
               ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.))
               ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1|
             (($EV)
              ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
               ((MTIMES) 624. (($P) 3. 1.))
               ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 936. (($P) 2. 2.))
               ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES)
                ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
                 ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
            ((MSETQ) |$Null4r2|
             ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
              ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 4050. (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null4g|
             (($EV)
              ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|)
                2.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                8.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
                6.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|)
                72.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
               ((MTIMES) 6. (($P) 3. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
               ((MTIMES) 3. (($P) 2. 2.))
               ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
               ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
               ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
               ((MQUOTIENT)
                ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
                6.)
               ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.))
                72.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4cr|
             ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
              ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S6m|
             ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
              ((MTIMES) 28320. (($P) 5. 1.))
              ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 82400. (($P) 3. 3.))
              ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S6z|
             ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
              ((MTIMES) 1177320. (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
              ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 929500. (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
            ((MSETQ) |$Null6r16|
             ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
              ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
              ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 3074625000. (($P) 3. 3.))
              ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.))
              ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
              ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
            ((MSETQ) |$Null6g|
             (($EV)
              ((MPLUS)
               ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
               ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
               ((MQUOTIENT)
                ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|))
                4.)
               ((MQUOTIENT)
                ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|) 168.)
               ((MQUOTIENT)
                ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)
                 |$d|)
                280.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
               ((MQUOTIENT)
                ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MMINUS)
                 ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|) 378.)
               ((MQUOTIENT)
                ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
                 |$d|)
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.)
                 |$d|)
                945.)
               ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|) 2520.)
               ((MQUOTIENT)
                ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                140.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)
                 |$d|)
                252.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|) 7560.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.)))
                18.)
               ((MTIMES) 110. (($P) 5. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
               ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
               ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.))
                12.)
               ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
               ((MQUOTIENT)
                ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.))
                70.)
               ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
               ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.))
                7.)
               ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
               ((MQUOTIENT)
                ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.))
                54.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.))
                6.)
               ((MQUOTIENT)
                ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.)
                 (($P) 3. 0.))
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.)
                 (($P) 3. 0.))
                3780.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
                14.)
               ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
               ((MQUOTIENT)
                ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
                28.)
               ((MQUOTIENT)
                ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.))
                45.)
               ((MQUOTIENT)
                ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.))
                280.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
                 (($P) 2. 0.))
                140.)
               ((MQUOTIENT)
                ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.))
                630.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 1. 1.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
                37800.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 8.)
            ((MSETQ) |$S8m1|
             ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.)
               (($P) 7. 0.))
              ((MTIMES) 8289945720. (($P) 6. 2.))
              ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
              ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 0.))
              ((MTIMES) 8399122200. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 1.))
              ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 4515839300.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 300059350. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2066129100.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 47098800. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
            ((MSETQ) |$S8m2|
             ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) 51399096. (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
              ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
              ((MTIMES) 46431000. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
              ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1903750. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
              ((MTIMES) 419373360. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 6188984592. (($P) 5. 3.))
              ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 20048000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 8144150. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 23738400. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
              ((MTIMES) 359941680. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 5264441616. (($P) 5. 3.))
              ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 17416000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6809950. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 20437200. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S10z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
              ((MTIMES) 94471732800. (($P) 9. 1.))
              ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 1017474393600. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1805580000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
              ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.)
               (($P) 6. 1.))
              ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 607282147584. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 20082748000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 36082698000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 23408646912.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 28894320000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 771289485750.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 11311477275. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 612360000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 575909838000.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 816480000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 27552406000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 34574400000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 11854080000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 40166544600. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 2. 2.))))
            ((MSETQ) |$S10z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
              ((MTIMES) 65112321600. (($P) 9. 1.))
              ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 690708211200. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 7. 1.))
              ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
              ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 2261880000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 6. 0.))
              ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 376838832384. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 3.))
              ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 2.))
              ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 11114538000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 24356973312.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.)
               (($P) 4. 4.))
              ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6161648325.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 14804370000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
              ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1210524000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6667920000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 359389840950.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
               (($P) 4. 1.))
              ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1210524000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 338354074800.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 16134720000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 18276010200. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))))
            ((MSETQ) |$S103z|
             ((MPLUS)
              ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
              ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
              ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.)
               (($P) 9. 0.))
              ((MTIMES) 36360611332200. (($P) 8. 2.))
              ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
              ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
              ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1631223468000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.)
               (($P) 7. 0.))
              ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 7. 0.))
              ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) 372093476932800. (($P) 6. 4.))
              ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.)
               (($P) 6. 2.))
              ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
              ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.)
               (($P) 6. 0.))
              ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 540966535200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 6. 0.))
              ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.)
               (($P) 5. 3.))
              ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 1170019452000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.)
               (($P) 5. 2.))
              ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
              ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 4662858416400.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.)
               (($P) 5. 0.))
              ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
              ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 5. 0.))
              ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 805050582525.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 3.))
              ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 9453628800.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
              ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
              ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 4. 2.))
              ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 40416163200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 237200140800.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 112702665600.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
               (($P) 4. 1.))
              ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 161245123200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 4. 1.))
              ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 232452259200. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 324362765475. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.)
               (($P) 4. 0.))
              ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 811066032000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
              ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 7740984220200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
              ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 185345126400.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 430303104000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
              ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 3. 2.))
              ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 437098032000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 296415302400. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 37933056000. (($P) 1. 0.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 270273024000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 552463430400.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
              ((MTIMES) 300421900800. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
               ((MEXPT) (($P) 3. 0.) 3.))
              ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.)
               (($P) 2. 1.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 441839664000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 14224896000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 10668672000.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 8001504000.)
               ((MEXPT) (($P) 1. 0.) 2.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 99574272000.)
               ((MEXPT) (($P) 1. 1.) 3.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 3.))
              ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 16003008000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.)
               (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 4.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 3.))))
            |$states_defined|))) 
(ADDLABEL '$%I87) 
(DSKSETQ $%O87
         '((MDEFINE SIMP) ((|$SetStates|) |$dd0|)
           ((MPROG) ((MSETQ) |$Lev0| 2.)
            ((MSETQ) |$Null2|
             (($EV)
              ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
               ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
               ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
               ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 3.)
            ((MSETQ) |$Null3|
             (($EV)
              ((MPLUS)
               ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.)
                |$dd|)
               ((MMINUS)
                ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.)
                 |$dd|))
               ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
               ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 0.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 3.))
               ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$dd| |$dd0|)))
            ((MSETQ) |$Lev0| 4.)
            ((MSETQ) |$S4z|
             ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
              ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 5742. (($P) 2. 2.))
              ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
            ((MSETQ) |$S4m|
             ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
              ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 2268. (($P) 2. 2.))
              ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
              ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S4r1|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.) |$d|)
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.))
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 4.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r2|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.)
                |$d|)
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 4. 0.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
               ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r3|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 3. 1.))
               ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.))
               ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1|
             (($EV)
              ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
               ((MTIMES) 624. (($P) 3. 1.))
               ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 936. (($P) 2. 2.))
               ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES)
                ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
                 ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
            ((MSETQ) |$Null4r2|
             ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
              ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 4050. (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null4g|
             (($EV)
              ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|)
                2.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                8.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
                6.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|)
                72.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
               ((MTIMES) 6. (($P) 3. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
               ((MTIMES) 3. (($P) 2. 2.))
               ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
               ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
               ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
               ((MQUOTIENT)
                ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
                6.)
               ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.))
                72.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4cr|
             ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
              ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S6m|
             ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
              ((MTIMES) 28320. (($P) 5. 1.))
              ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 82400. (($P) 3. 3.))
              ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S6z|
             ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
              ((MTIMES) 1177320. (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
              ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 929500. (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
            ((MSETQ) |$Null6r16|
             ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
              ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
              ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 3074625000. (($P) 3. 3.))
              ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.))
              ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
              ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
            ((MSETQ) |$Null6g|
             (($EV)
              ((MPLUS)
               ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
               ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
               ((MQUOTIENT)
                ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|))
                4.)
               ((MQUOTIENT)
                ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|) 168.)
               ((MQUOTIENT)
                ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)
                 |$d|)
                280.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
               ((MQUOTIENT)
                ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MMINUS)
                 ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|) 378.)
               ((MQUOTIENT)
                ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
                 |$d|)
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.)
                 |$d|)
                945.)
               ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|) 2520.)
               ((MQUOTIENT)
                ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                140.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)
                 |$d|)
                252.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|) 7560.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.)))
                18.)
               ((MTIMES) 110. (($P) 5. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
               ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
               ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.))
                12.)
               ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
               ((MQUOTIENT)
                ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.))
                70.)
               ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
               ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.))
                7.)
               ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
               ((MQUOTIENT)
                ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.))
                54.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.))
                6.)
               ((MQUOTIENT)
                ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.)
                 (($P) 3. 0.))
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.)
                 (($P) 3. 0.))
                3780.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
                14.)
               ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
               ((MQUOTIENT)
                ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
                28.)
               ((MQUOTIENT)
                ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.))
                45.)
               ((MQUOTIENT)
                ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.))
                280.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
                 (($P) 2. 0.))
                140.)
               ((MQUOTIENT)
                ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.))
                630.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 1. 1.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
                37800.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 8.)
            ((MSETQ) |$S8m1|
             ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.)
               (($P) 7. 0.))
              ((MTIMES) 8289945720. (($P) 6. 2.))
              ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
              ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 0.))
              ((MTIMES) 8399122200. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 1.))
              ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 4515839300.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 300059350. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2066129100.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 47098800. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
            ((MSETQ) |$S8m2|
             ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) 51399096. (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
              ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
              ((MTIMES) 46431000. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
              ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1903750. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
              ((MTIMES) 419373360. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 6188984592. (($P) 5. 3.))
              ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 20048000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 8144150. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 23738400. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
              ((MTIMES) 359941680. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 5264441616. (($P) 5. 3.))
              ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 17416000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6809950. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 20437200. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S10z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
              ((MTIMES) 94471732800. (($P) 9. 1.))
              ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 1017474393600. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1805580000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
              ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.)
               (($P) 6. 1.))
              ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 607282147584. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 20082748000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 36082698000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 23408646912.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 28894320000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 771289485750.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 11311477275. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 612360000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 575909838000.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 816480000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 27552406000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 34574400000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 11854080000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 40166544600. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 2. 2.))))
            ((MSETQ) |$S10z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
              ((MTIMES) 65112321600. (($P) 9. 1.))
              ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 690708211200. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 7. 1.))
              ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
              ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 2261880000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 6. 0.))
              ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 376838832384. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 3.))
              ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 2.))
              ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 11114538000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 24356973312.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.)
               (($P) 4. 4.))
              ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6161648325.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 14804370000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
              ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1210524000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6667920000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 359389840950.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
               (($P) 4. 1.))
              ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1210524000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 338354074800.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 16134720000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 18276010200. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))))
            ((MSETQ) |$S103z|
             ((MPLUS)
              ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
              ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
              ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.)
               (($P) 9. 0.))
              ((MTIMES) 36360611332200. (($P) 8. 2.))
              ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
              ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
              ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1631223468000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.)
               (($P) 7. 0.))
              ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 7. 0.))
              ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) 372093476932800. (($P) 6. 4.))
              ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.)
               (($P) 6. 2.))
              ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
              ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.)
               (($P) 6. 0.))
              ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 540966535200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 6. 0.))
              ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.)
               (($P) 5. 3.))
              ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 1170019452000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.)
               (($P) 5. 2.))
              ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
              ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 4662858416400.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.)
               (($P) 5. 0.))
              ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
              ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 5. 0.))
              ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 805050582525.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 3.))
              ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 9453628800.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
              ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
              ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 4. 2.))
              ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 40416163200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 237200140800.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 112702665600.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
               (($P) 4. 1.))
              ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 161245123200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 4. 1.))
              ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 232452259200. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 324362765475. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.)
               (($P) 4. 0.))
              ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 811066032000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
              ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 7740984220200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
              ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 185345126400.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 430303104000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
              ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 3. 2.))
              ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 437098032000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 296415302400. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 37933056000. (($P) 1. 0.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 270273024000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 552463430400.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
              ((MTIMES) 300421900800. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
               ((MEXPT) (($P) 3. 0.) 3.))
              ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.)
               (($P) 2. 1.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 441839664000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 14224896000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 10668672000.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 8001504000.)
               ((MEXPT) (($P) 1. 0.) 2.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 99574272000.)
               ((MEXPT) (($P) 1. 1.) 3.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 3.))
              ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 16003008000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.)
               (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 4.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 3.))))
            |$states_defined|))) 
(ADDLABEL '$%O87) 
(DSKSETQ $%O88
         '"/home/igor/tex/DDF_interactions/maxima.cov/SSTT/40_define_test_states.v1.mat") 
(ADDLABEL '$%O88) 
(DSKSETQ $%I89 '(($SET_NUMBER_OF_PARTICLE) 4.)) 
(ADDLABEL '$%I89) 
(DSKSETQ $%O89 '$DONE) 
(ADDLABEL '$%O89) 
(DSKSETQ $%I90 '((|$SetStates|) 26.)) 
(ADDLABEL '$%I90) 
(DSKSETQ $%O90 '|$states_defined|) 
(ADDLABEL '$%O90) 
(DSKSETQ $%I91 '(($BATCH) "SSSS_w_ghTTTT_dx3.mat")) 
(ADDLABEL '$%I91) 
(DSKSETQ $%I92
         '((MDEFINE)
           ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|)
            ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
            ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
            ((MSETQ) |$Asss|
             ((|$gf_amplitudeN4V2|)
              ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
              ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
            ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "Step0: amplitude computation time"
             ((MPLUS) $TI1 ((MMINUS) $TI0)))
            ((MRETURN) |$Asss|)))) 
(ADDLABEL '$%I92) 
(DSKSETQ $%O92
         '((MDEFINE SIMP)
           ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|)
            ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
            ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
            ((MSETQ) |$Asss|
             ((|$gf_amplitudeN4V2|)
              ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
              ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
            ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "Step0: amplitude computation time"
             ((MPLUS) $TI1 ((MMINUS) $TI0)))
            ((MRETURN) |$Asss|)))) 
(ADDLABEL '$%O92) 
(DSKSETQ $%I93 '((MDEFINE) ((|$SSSSstep1|) |$AmpS40|) |$AmpS40|)) 
(ADDLABEL '$%I93) 
(DSKSETQ $%O93 '((MDEFINE SIMP) ((|$SSSSstep1|) |$AmpS40|) |$AmpS40|)) 
(ADDLABEL '$%O93) 
(DSKSETQ $%I94
         '((MDEFINE)
           ((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
            ((MSETQ) |$Assss0|
             ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
              |$Sc4| |$l4| |$dd0|))
            ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
            ((MSETQ) |$f_Assss|
             (($RATSIMP)
              (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "simplification computation time"
             ((MPLUS) $TI2 ((MMINUS) $TI1)))
            ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
            (($PRINT) "computation times" $TI0 $TI1 $TI2)
            ((MSETQ) $GH_0
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt0|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) |$tttt|
             (($FACTOR)
              (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_0 |$tttt0|)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT_dx3|
             (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
            (($PRINT) "factors from ghosts and momenta and measure"
             |$gh_TTTT_dx3|)
            ((MSETQ) $FINAL_AMP_DX
             (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
            ((MRETURN)
             ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
              (($FACTOR) |$dx3_dOM|)))))) 
(ADDLABEL '$%I94) 
(DSKSETQ $%O94
         '((MDEFINE SIMP)
           ((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
            ((MSETQ) |$Assss0|
             ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
              |$Sc4| |$l4| |$dd0|))
            ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
            ((MSETQ) |$f_Assss|
             (($RATSIMP)
              (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "simplification computation time"
             ((MPLUS) $TI2 ((MMINUS) $TI1)))
            ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
            (($PRINT) "computation times" $TI0 $TI1 $TI2)
            ((MSETQ) $GH_0
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt0|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) |$tttt|
             (($FACTOR)
              (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_0 |$tttt0|)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT_dx3|
             (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
            (($PRINT) "factors from ghosts and momenta and measure"
             |$gh_TTTT_dx3|)
            ((MSETQ) $FINAL_AMP_DX
             (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
            ((MRETURN)
             ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
              (($FACTOR) |$dx3_dOM|)))))) 
(ADDLABEL '$%O94) 
(DSKSETQ $%O95
         '"/home/igor/tex/DDF_interactions/maxima.cov/SSTT/SSSS_w_ghTTTT_dx3.mat") 
(ADDLABEL '$%O95) 
(DSKSETQ $%I96
         '(($EV) (($DECLARE) |$Ms| $INTEGER)
           (($DECLARE) |$Mt| $INTEGER) (($COMPILE) $ALL))) 
(ADDLABEL '$%I96) 
(DSKSETQ $%O96 '$DONE) 
(ADDLABEL '$%O96) 
(DSKSETQ $%I97 '((MSETQ) |$qq1| ((MSETQ) |$qq2| ((MSETQ) |$qq3| 1.)))) 
(ADDLABEL '$%I97) 
(DSKSETQ $%O97 '1.) 
(ADDLABEL '$%O97) 
(DSKSETQ $%I98 '((MSETQ) |$nq1| ((MSETQ) |$nq2| ((MSETQ) |$nq3| 0.)))) 
(ADDLABEL '$%I98) 
(DSKSETQ $%O98 '0.) 
(ADDLABEL '$%O98) 
(DSKSETQ $%I99 '((MSETQ) |$filename| "S8z1S4zTT.lisp")) 
(ADDLABEL '$%I99) 
(DSKSETQ $%O99 '"S8z1S4zTT.lisp") 
(ADDLABEL '$%O99) 
(DSKSETQ $%I100 '((MSETQ) |$qq| |$S8z2|)) 
(ADDLABEL '$%I100) 
(DSKSETQ $%O100
         '((MPLUS SIMP)
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -63000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -10823400. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 20437200. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 10823400. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -30038400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 17038350. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9601200. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 530541900.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -21000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 20139840. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -57671460. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7657020. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6809950. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 17416000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -416640. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 21328860. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -19210800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1064138040. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11458300. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 464137100.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -512400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -13549620. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -305834760. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -134722560. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 11726750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -191999500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 772506560. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -10069920.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 13616505. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -17038350.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 24652215. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 393876000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -9248400. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -194265120. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -64519875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 10069920. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -802305. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 453611970. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10546200. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10779615.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 439123230. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1028682900. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -208166280. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -3654567000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -9265536. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 8963136. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -220237920. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 118298544. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 604800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -328898304. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 324832032. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 300357792. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 5264441616. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 106609440. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -55667640. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -95941440. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -1931385960. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -848880. (($P SIMP) 1. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 359941680. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -46478250. (($P SIMP) 8. 0.)))) 
(ADDLABEL '$%O100) 
(DSKSETQ $%I101 '((MSETQ) |$nq| 8.)) 
(ADDLABEL '$%I101) 
(DSKSETQ $%O101 '8.) 
(ADDLABEL '$%O101) 
(DSKSETQ $%I102 '((MSETQ) |$qq1| |$S4z|)) 
(ADDLABEL '$%I102) 
(DSKSETQ $%O102
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADDLABEL '$%O102) 
(DSKSETQ $%I103 '((MSETQ) |$nq1| 4.)) 
(ADDLABEL '$%I103) 
(DSKSETQ $%O103 '4.) 
(ADDLABEL '$%O103) 
(DSKSETQ $%I104
         '((MSETQ) |$a1234|
           ((|$gf_SSSSV3|) |$qq| |$nq| |$qq1| |$nq1| |$qq2| |$nq2|
            |$qq3| |$nq3| ""))) 
(ADDLABEL '$%I104) 
(DSKSETQ $%O104
         '((MLIST SIMP)
           ((MTIMES SIMP FACTORED) 64.
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -10. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MPLUS SIMP IRREDUCIBLE) -22242353339458.
             ((MTIMES SIMP RATSIMP) -27385374677541. |$Ms|)
             ((MTIMES SIMP) -59369964224.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) 153126570377.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) -3080578518.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP) 11455864. ((MEXPT SIMP RATSIMP) |$Ms| 5.))
             ((MTIMES SIMP RATSIMP) 222423533394580. |$om|)
             ((MTIMES SIMP RATSIMP) 128942297037880. |$Ms| |$om|)
             ((MTIMES SIMP) 2327534777245.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$om|)
             ((MTIMES SIMP) -578780251103.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$om|)
             ((MTIMES SIMP) 15850634926.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$om|)
             ((MTIMES SIMP) -181342616. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$om|)
             ((MTIMES SIMP RATSIMP) -44484706678916. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) 6563798843954. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) 655292215038.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt| |$om|)
             ((MTIMES SIMP) -6166531820.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt| |$om|)
             ((MTIMES SIMP) -225214864. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -831687504065162.
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -233895973497047. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -2787951983948.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 152085708411.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -20034390502.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 2179513224. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 253864870672966. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -27818722722111. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -6217816294265.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 13521068376.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 4310099752. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 10416000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -2299745984732.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -2645479226092. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -7942528634.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 3113082000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 10416000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 1595120947890492.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 168504837720210. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -6135428357052.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1263860486806.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -68547173240.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -12874082256.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -572774685861434. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 40987216743387. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 19612305647217.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -9082654754.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -34058348016.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -91056000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -8418343666964.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 17994003080012. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 184155764524.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -37917137832.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -169008000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 3319512265104.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 35443574684. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -15212959888.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -77952000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1763704886748082.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 46828194425581. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 15418193612931.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -748027946512.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 350063330680.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 37222794000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 636649596908440. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -20882216438461. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -29841384691656.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 368290784260.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 125910118712.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 299040000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 65460323059748.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -47742884917383. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -435724700580.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 174217120448.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 813456000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -15496401101832.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -207081016254. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 113957740344.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 678048000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 69824488608.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 23404238424. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 163632000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1174147504925588.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -178323881440682. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -16726453171946.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -2093279910400.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -645994534584.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -55071485280.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -314152595546012. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -705904284298. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 23601897839926.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1265234501412.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -239302095816.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -465360000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -141083978106200.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 65902050190020. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 223642301568.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -396322553480.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1735776000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 30054504088736.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 690047057760. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -332331141968.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -2073120000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -164491189632.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -121330804896. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -901488000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -11480676480.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -98784000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -464396160282110.
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 139400918455120. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 15007662894238.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 3583577284560.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 603053888136.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 40182367680.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -30223752022604. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -4967547610242. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -8334284767830.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1712821907020.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 239626715384.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 345744000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 152705374242274.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -52322316609038. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 316864109240.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 485156239736.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1818768000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -31147256160160.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1280759137588. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 485996323736.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2946048000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 34000340808.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 240466799384. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1818768000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 40182367680.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 345744000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 93524234872488.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -57244693207280. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -10561929028968.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2360140349152.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -291972167424.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -11480676480.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 118964024617550. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 13185667787562. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -288836434646.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1148719094946.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -118756708896.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -98784000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -93175160525174.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 24891820504908. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -481795028778.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -320950653968.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -901488000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 18450095313608.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 1305886809108. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -383984801480.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2073120000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 220785640488.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -235770735816. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1735776000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -55071485280.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -465360000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -746463359740.
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 16660185792594. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 4167864344848.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 681625336056.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 60596748576.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -58876291309311. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -8152684817621. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 979361711809.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 386852485740.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 22438154424.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 32198099552871.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -7257874603832. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 248235803836.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 106229992344.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 163632000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -6155319357068.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -740264189574. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 163070572448.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 678048000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -256547117008.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 121525234712. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 813456000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 37222794000.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 299040000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1967593022996.
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -3469276437752. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -647430222824.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -51691447920.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 11834842394538. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1869856597711. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -141859430550.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -52540430264.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -5872530988044.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1331281500351. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -48948310582.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -13640647888.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1037668446150.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 232992442384. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -34455497832.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -77952000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 121413583592.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -32169020016. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -169008000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -12874082256.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -91056000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -516999887220.
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 9629392516. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -14803484776.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -812328339189. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -98781537491. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -17609351674.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 496901077316.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -151616293527. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 1127137706. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -56962831821.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -39745490004. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 2845206000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -28487058614.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 4042223752. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 10416000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 2179513224. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 10416000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 47403354520.
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -9480670904. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 30859922338. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -4903731342. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -25705454411.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 8082817950. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -3990509911.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 3222981684. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 3730429038. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -225214864. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -181342616. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -4740335452.
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -2451865671. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 2656208840. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 505328317. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -293359230. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 11455864. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))))
           ((MTIMES SIMP FACTORED) 64.
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om|) -4.)
            ((MPLUS SIMP IRREDUCIBLE) -22242353339458.
             ((MTIMES SIMP RATSIMP) -27385374677541. |$Ms|)
             ((MTIMES SIMP) -59369964224.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) 153126570377.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) -3080578518.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP) 11455864. ((MEXPT SIMP RATSIMP) |$Ms| 5.))
             ((MTIMES SIMP RATSIMP) 222423533394580. |$om|)
             ((MTIMES SIMP RATSIMP) 128942297037880. |$Ms| |$om|)
             ((MTIMES SIMP) 2327534777245.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$om|)
             ((MTIMES SIMP) -578780251103.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$om|)
             ((MTIMES SIMP) 15850634926.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$om|)
             ((MTIMES SIMP) -181342616. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$om|)
             ((MTIMES SIMP RATSIMP) -44484706678916. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) 6563798843954. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) 655292215038.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt| |$om|)
             ((MTIMES SIMP) -6166531820.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt| |$om|)
             ((MTIMES SIMP) -225214864. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -831687504065162.
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -233895973497047. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -2787951983948.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 152085708411.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -20034390502.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 2179513224. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 253864870672966. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -27818722722111. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -6217816294265.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 13521068376.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 4310099752. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 10416000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -2299745984732.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -2645479226092. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -7942528634.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 3113082000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 10416000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 1595120947890492.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 168504837720210. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -6135428357052.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1263860486806.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -68547173240.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -12874082256.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -572774685861434. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 40987216743387. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 19612305647217.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -9082654754.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -34058348016.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -91056000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -8418343666964.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 17994003080012. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 184155764524.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -37917137832.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -169008000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 3319512265104.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 35443574684. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -15212959888.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -77952000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1763704886748082.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 46828194425581. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 15418193612931.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -748027946512.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 350063330680.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 37222794000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 636649596908440. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -20882216438461. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -29841384691656.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 368290784260.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 125910118712.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 299040000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 65460323059748.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -47742884917383. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -435724700580.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 174217120448.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 813456000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -15496401101832.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -207081016254. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 113957740344.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 678048000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 69824488608.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 23404238424. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 163632000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1174147504925588.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -178323881440682. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -16726453171946.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -2093279910400.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -645994534584.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -55071485280.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -314152595546012. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -705904284298. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 23601897839926.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1265234501412.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -239302095816.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -465360000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -141083978106200.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 65902050190020. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 223642301568.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -396322553480.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1735776000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 30054504088736.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 690047057760. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -332331141968.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -2073120000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -164491189632.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -121330804896. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -901488000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -11480676480.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -98784000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -464396160282110.
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 139400918455120. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 15007662894238.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 3583577284560.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 603053888136.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 40182367680.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -30223752022604. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -4967547610242. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -8334284767830.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1712821907020.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 239626715384.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 345744000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 152705374242274.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -52322316609038. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 316864109240.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 485156239736.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1818768000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -31147256160160.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1280759137588. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 485996323736.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2946048000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 34000340808.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 240466799384. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1818768000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 40182367680.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 345744000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 93524234872488.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -57244693207280. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -10561929028968.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2360140349152.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -291972167424.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -11480676480.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 118964024617550. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 13185667787562. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -288836434646.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1148719094946.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -118756708896.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -98784000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -93175160525174.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 24891820504908. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -481795028778.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -320950653968.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -901488000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 18450095313608.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 1305886809108. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -383984801480.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2073120000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 220785640488.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -235770735816. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1735776000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -55071485280.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -465360000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -746463359740.
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 16660185792594. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 4167864344848.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 681625336056.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 60596748576.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -58876291309311. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -8152684817621. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 979361711809.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 386852485740.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 22438154424.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 32198099552871.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -7257874603832. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 248235803836.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 106229992344.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 163632000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -6155319357068.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -740264189574. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 163070572448.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 678048000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -256547117008.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 121525234712. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 813456000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 37222794000.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 299040000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1967593022996.
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -3469276437752. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -647430222824.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -51691447920.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 11834842394538. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1869856597711. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -141859430550.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -52540430264.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -5872530988044.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1331281500351. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -48948310582.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -13640647888.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1037668446150.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 232992442384. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -34455497832.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -77952000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 121413583592.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -32169020016. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -169008000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -12874082256.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -91056000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -516999887220.
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 9629392516. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -14803484776.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -812328339189. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -98781537491. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -17609351674.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 496901077316.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -151616293527. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 1127137706. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -56962831821.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -39745490004. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 2845206000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -28487058614.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 4042223752. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 10416000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 2179513224. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 10416000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 47403354520.
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -9480670904. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 30859922338. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -4903731342. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -25705454411.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 8082817950. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -3990509911.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 3222981684. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 3730429038. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -225214864. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -181342616. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -4740335452.
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -2451865671. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 2656208840. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 505328317. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -293359230. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 11455864. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 12.)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) -12.)
            ((MEXPT SIMP) |$Xi| -4.))
           ((MTIMES SIMP FACTORED)
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -6. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 12.)
            ((MEXPT SIMP) |$Xi| 4.))
           ((MTIMES SIMP FACTORED) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|)
            |$Xi|
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -2.)))) 
(ADDLABEL '$%O104) 
(DSKSETQ $%I105 '(($SAVE) |$filename| $ALL)) 
(ADDLABEL '$%I105) 
(DSKSETQ |$expand_reggeon_loaded| 'T) 
(ADD2LNC '|$expand_reggeon_loaded| $VALUES) 
(DEFPROP |$expand_reggeon_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$expand_reggeon_loaded| $PROPS) 
(DEFPROP |$expand_reggeon_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$expand_reggeon_loaded| $PROPS) 
(DSKSETQ |$dbg_all_terms| 'NIL) 
(ADD2LNC '|$dbg_all_terms| $VALUES) 
(DEFPROP |$dbg_all_terms| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_all_terms| $PROPS) 
(DEFPROP |$dbg_all_terms| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_all_terms| $PROPS) 
(DSKSETQ |$dbg_compute_levels| 'NIL) 
(ADD2LNC '|$dbg_compute_levels| $VALUES) 
(DEFPROP |$dbg_compute_levels| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_compute_levels| $PROPS) 
(DEFPROP |$dbg_compute_levels| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_compute_levels| $PROPS) 
(DSKSETQ |$derivatives_loaded| 'T) 
(ADD2LNC '|$derivatives_loaded| $VALUES) 
(DEFPROP |$derivatives_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$derivatives_loaded| $PROPS) 
(DEFPROP |$derivatives_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$derivatives_loaded| $PROPS) 
(DSKSETQ |$dbg_wrt_lambda| 'NIL) 
(ADD2LNC '|$dbg_wrt_lambda| $VALUES) 
(DEFPROP |$dbg_wrt_lambda| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_lambda| $PROPS) 
(DEFPROP |$dbg_wrt_lambda| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_lambda| $PROPS) 
(DSKSETQ |$dbg_wrt_pair| 'NIL) 
(ADD2LNC '|$dbg_wrt_pair| $VALUES) 
(DEFPROP |$dbg_wrt_pair| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_pair| $PROPS) 
(DEFPROP |$dbg_wrt_pair| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_pair| $PROPS) 
(DSKSETQ |$dbg_wrt_states| 'NIL) 
(ADD2LNC '|$dbg_wrt_states| $VALUES) 
(DEFPROP |$dbg_wrt_states| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_states| $PROPS) 
(DEFPROP |$dbg_wrt_states| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_states| $PROPS) 
(DSKSETQ |$dbg_wrt_contract| 'NIL) 
(ADD2LNC '|$dbg_wrt_contract| $VALUES) 
(DEFPROP |$dbg_wrt_contract| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_contract| $PROPS) 
(DEFPROP |$dbg_wrt_contract| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_contract| $PROPS) 
(DSKSETQ |$dbg_scalars| 'NIL) 
(ADD2LNC '|$dbg_scalars| $VALUES) 
(DEFPROP |$dbg_scalars| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_scalars| $PROPS) 
(DEFPROP |$dbg_scalars| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_scalars| $PROPS) 
(DSKSETQ |$NIused| '2.) 
(ADD2LNC '|$NIused| $VALUES) 
(DSKSETQ |$objects_with_index| '((MLIST SIMP) $LA |$Sk| $K)) 
(ADD2LNC '|$objects_with_index| $VALUES) 
(DSKSETQ |$compute_pp_loaded| 'T) 
(ADD2LNC '|$compute_pp_loaded| $VALUES) 
(DEFPROP |$compute_pp_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$compute_pp_loaded| $PROPS) 
(DEFPROP |$compute_pp_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$compute_pp_loaded| $PROPS) 
(DSKSETQ $AP '2.) 
(ADD2LNC '$AP $VALUES) 
(DEFPROP $AP ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '$AP $PROPS) 
(DEFPROP $AP $FIXNUM MODE) 
(ADD2LNC '$AP $PROPS) 
(DSKSETQ |$amp_4pts_loaded| 'T) 
(ADD2LNC '|$amp_4pts_loaded| $VALUES) 
(DEFPROP |$amp_4pts_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$amp_4pts_loaded| $PROPS) 
(DEFPROP |$amp_4pts_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$amp_4pts_loaded| $PROPS) 
(DSKSETQ |$nn| '4.) 
(ADD2LNC '|$nn| $VALUES) 
(DSKSETQ |$Lev0| '8.) 
(ADD2LNC '|$Lev0| $VALUES) 
(DSKSETQ |$Null2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -30. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.))
           ((MTIMES SIMP) -10. (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -50. (($P SIMP) 2. 0.)))) 
(ADD2LNC '|$Null2| $VALUES) 
(DSKSETQ |$Null3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 136. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.))
           ((MTIMES SIMP) 144. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.))
           ((MTIMES SIMP) 672. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 288. (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 800. (($P SIMP) 3. 0.)))) 
(ADD2LNC '|$Null3| $VALUES) 
(DSKSETQ |$S4z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4z| $VALUES) 
(DSKSETQ |$S4m|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 25. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 300. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -504. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 153. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 504. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 2268. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 1164. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -2016. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 2250. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4m| $VALUES) 
(DSKSETQ |$S4r1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 1512. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 18144. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) 54432. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 122472. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 734832. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -163296. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -979776. (($P SIMP) 3. 1.)))) 
(ADD2LNC '|$S4r1| $VALUES) 
(DSKSETQ |$S4r2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -1452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -5112. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 1452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -10512. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 1512. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -67122. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19320. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 92520. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 5850. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4r2| $VALUES) 
(DSKSETQ |$S4r3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -552. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -2412. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 552. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 1512. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -4896. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -37476. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 7728. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 49968. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -900. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4r3| $VALUES) 
(DSKSETQ |$Null4r1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 25. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -152. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -312. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1224. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -519. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 936. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 936. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 3004. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 624. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 4350. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4r1| $VALUES) 
(DSKSETQ |$Null4r2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -778. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -3696. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -3393. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -5640. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -15354. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -13050. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -36. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 4050. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 5088. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -5472. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 9000. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4r2| $VALUES) 
(DSKSETQ |$Null4g|
         '((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 37. 72.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 31. 6.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 29. 8.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 5. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 3. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 27. 2.) (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 75. 4.) (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4g| $VALUES) 
(DSKSETQ |$Null4cr|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -82. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -288. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -351. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -696. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1494. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1458. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 468. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 702. (($P SIMP) 2. 2.)))) 
(ADD2LNC '|$Null4cr| $VALUES) 
(DSKSETQ |$S6m|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 925. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -2700. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 1390. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5150. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -2315. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -5150. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -27000. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -2160. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 4320. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6480. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 14240. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 2160. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 30720. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 82400. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -1620. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -8640. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19860. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -7560. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -108600. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 6432. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 28320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$S6m| $VALUES) 
(DSKSETQ |$S6z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 6750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -20250. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 12275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -6750. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 15950. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 1900. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -7975. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 251225. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -43875. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9720. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 75700. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -337500. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 100680. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -191400. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 929500. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 79515. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -141150. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 214110. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1872750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18168. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1177320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -226500. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$S6z| $VALUES) 
(DSKSETQ |$Null6r16|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -251797. ((MEXPT SIMP) (($P SIMP) 1. 0.) 6.))
           ((MTIMES SIMP) -2092175. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -7110175. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -29761875.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -5461735. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -24201350.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -50991925.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -24404550.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -12108575. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -62731800.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -3421800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 69175800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -121746050. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 70097000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 59508925. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -294064625. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -775902375. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -23008900.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -19102900. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 11421000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -442111500. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -78516400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 529209500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1024096500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1110037500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 3074625000. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -149096700.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 40996125. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -116943750. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -1724253750. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1836843750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -221157000. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2713770000. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 83700000. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$Null6r16| $VALUES) 
(DSKSETQ |$Null6g|
         '((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 709. 5400.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 6.))
           ((MTIMES SIMP) ((RAT SIMP) 253. 420.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.) (($P SIMP) 1. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 1051. 315.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 603. 140.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 919. 56.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 5. 2.) (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 10547. 1260.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) ((RAT SIMP) 2831. 420.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 9. 2.) (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 667. 28.) (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 151. 7.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 5. 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 333. 14.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 66103. 3780.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 22. 3.) (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 104651. 1260.) (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 121. 6.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 19141. 378.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 415. 21.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 5. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 508. 21.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 884. 7.) (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 2245. 21.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) ((RAT SIMP) 11343. 140.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 5065. 42.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 295. 14.) (($P SIMP) 1. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 2175. 14.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 1613. 6.) (($P SIMP) 1. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -20. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 8125. 18.) (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$Null6g| $VALUES) 
(DSKSETQ |$S8m1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 3704400. ((MEXPT SIMP) (($P SIMP) 2. 0.) 4.))
           ((MTIMES SIMP) -4233600. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 47098800. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 4233600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 121564800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -95719050.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -168663600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -2066129100.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 2822400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -8467200. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 564480. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -134930880. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -164058060. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 446029860. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 1881600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 300059350. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -166168800. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -564480. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -89953920. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 240527460.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 193485600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6641529720. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -566729900. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -4515839300.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -2822400. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 31399200. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -303712860. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -1918948920. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -2176090560. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 218051350.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 3466376900. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 356247360. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -1693440. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 67465440. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4233600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -301960395. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 200500650.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 84091995. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 1532790000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 87908400. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -1519737120. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 922165425.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 1693440. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -67465440. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 329030595. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1768903290. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 2882147400. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -220555395.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -4130193690. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 514439100. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -384952680. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 8399122200. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -1354752. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 37184832. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -151277760. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -432712800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1501803216. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2179008. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 755612928. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -1367559072. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 442163232. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -14516463024. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 28910880. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 105066720. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 697965480. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 46425600. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 8289945720. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -120426480. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -2275704720. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 73716750. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8m1| $VALUES) 
(DSKSETQ |$S8m2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 11760. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -23520. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 364560. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 11760. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 769440. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -992250. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -1134000. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -13891500.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -7840. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -907200. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -1003948. (($P SIMP) 2. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 2996548. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 1903750. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -776160. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -604800. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1974148. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1268960. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 43927352. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -3903500. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -30054500.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 243040. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -1698748. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -12175352. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -12949440. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 1495750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 22998500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 4603200. (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 453600. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2003091. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 921690. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 624291. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 9218160. (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 412080. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -9684000. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4919625. ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -453600. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1842891. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 11683434. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 17523720. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1598091. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -27559434. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -94500. (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -3330600. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 46431000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 279360. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -676800. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2152800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -8285520. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 83520. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 5080320. (($P SIMP) 1. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -7653024. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 4110624. (($P SIMP) 1. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -83615280. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 118560. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 522720. (($P SIMP) 1. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 4197864. (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -122880. (($P SIMP) 1. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 51399096. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -856944. (($P SIMP) 1. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -14931216. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 366750. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8m2| $VALUES) 
(DSKSETQ |$S8z1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 63000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -126000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -12448800. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 23738400. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 12448800. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 63000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -35002800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19192950. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 11264400. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 618823800.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -42000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 23950080. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -68817420. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 10255140. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 8144150. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 20048000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -631680. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 26813220. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -22545600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1237619880. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -14149100. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 539448700.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -772800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -15677340. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -360009720. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -156750720. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 13777750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -223149500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 910342720. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -11975040.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 16215885. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19570950.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 28720755. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 462861000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10558800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222613440. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -73024875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 11975040. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2116485. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 529542090. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -18257400. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -12882555.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 512024310. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1212819300. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -247152360. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -4300632000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -10789632. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 10184832. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -262211040. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 135449328. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1209600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -383096448. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 384247584. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 356467104. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 6188984592. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 126077280. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -64299480. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -113561280. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2262735720. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -1427760. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 419373360. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -54920250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8z1| $VALUES) 
(DSKSETQ |$S8z2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -63000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -10823400. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 20437200. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 10823400. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -30038400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 17038350. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9601200. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 530541900.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -21000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 20139840. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -57671460. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7657020. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6809950. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 17416000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -416640. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 21328860. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -19210800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1064138040. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11458300. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 464137100.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -512400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -13549620. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -305834760. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -134722560. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 11726750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -191999500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 772506560. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -10069920.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 13616505. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -17038350.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 24652215. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 393876000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -9248400. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -194265120. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -64519875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 10069920. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -802305. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 453611970. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10546200. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10779615.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 439123230. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1028682900. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -208166280. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -3654567000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -9265536. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 8963136. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -220237920. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 118298544. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 604800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -328898304. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 324832032. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 300357792. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 5264441616. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 106609440. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -55667640. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -95941440. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -1931385960. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -848880. (($P SIMP) 1. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 359941680. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -46478250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8z2| $VALUES) 
(DSKSETQ |$S10z1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 8890560000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -493920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -47040000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -816480000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -680400000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21840000. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 40166544600. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 47040000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11854080000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -47040000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 38525760000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -17406144000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -823200000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1338960000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 22514954000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -34574400000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -28153440000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 27552406000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 816480000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 47040000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -26671680000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41114304000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -21840000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41941606000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -65582521200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -30367750000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -575909838000.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 28153440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -658560000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -68300806000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 26403816600.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 6659590000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 556646958000. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 17012800000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -414892800000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 612360000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -778260000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 15500824500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 165900000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -23835724500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2976750000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 123480000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19766203100. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 8643600000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2610368400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 37648107500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 347766720000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11311477275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -6952837500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -446460000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 28894320000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -55227112500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 8829124500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 73883607500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 15484392000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1332626535000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -40007615550. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -771289485750.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -28894320000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 446460000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 54671452500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2976750000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 61435500. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 55566000000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -43951472400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -271032372000. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -286098435000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 6371568000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -12604951100. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -215509203000. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -167485920000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 14943553275.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 412610955750. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 59737860000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -104496000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 17850699600. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -12435219600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5376162400. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -9549187200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 9348102400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -319433436000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 6258067200. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 368756136000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -23408646912.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -36082698000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -5845392000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -790017472800. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 29446648000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 865169323200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -89828383680. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -5267808000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 12886098000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 247693312800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 225351473760. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -20082748000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -551036203200. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 2634992640. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -81345942720. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 607282147584. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 1587600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5427840000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 7813260000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 854670000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 254080638000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5662720000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -255510192000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 11300654400. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 1345650000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -6006960000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -71086512000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 6561480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 177150240000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -116617158000. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 116534544000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -1256174740800. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -801360000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -32628708000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 25637875200. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -1805580000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -52980480000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 68103216000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -33493788000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 1017474393600. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) 269482500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 16188732000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -15851576700. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -3532347000. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) -456913920600. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 1395489600. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 94471732800. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -6935292000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S10z1| $VALUES) 
(DSKSETQ |$S10z2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -987840000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 493920000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -538272000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -211680000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -282240000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 538272000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -740880000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 887600000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 297808000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 18276010200. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -1152480000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 538272000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1528800000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -870240000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 8890560000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6979392000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1481760000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -2073008000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 28865354000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -16134720000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -7408800000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -7021994000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 282240000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -538272000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 211680000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 16728768000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -297808000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 35591206000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -41558252400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -28984774000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -338354074800.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) -740880000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 7408800000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 1185408000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -33726406000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 26245762200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 5276614000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 354653434800. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 3841600000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -320060160000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 864360000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -897624000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -864360000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 584724000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7033624500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 312900000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15368524500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11840850000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222264000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -12051172700. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4033680000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10236358800. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7923867500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 158101440000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -903164325. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -2084197500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -864360000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1210524000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 6667920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -19580200500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 3007924500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 42183687500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 21707784000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 706144455000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -760732350. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -359389840950.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) 864360000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -6667920000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1210524000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 19024540500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -14804370000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 5882635500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2222640000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -6136822800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18131623200. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -73995075000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 148176000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -2914240700. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -90863551800. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -60799200000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -6161648325.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 107398030950. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -64729980000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 271824000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 7107435600. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1691955600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 9836573600. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5484931200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5864633600. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -243228636000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1347091200. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 275616936000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -24356973312.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) -271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -11114538000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -12619152000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -413747200800. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -3152072000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 377966635200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -105001606080. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 1505952000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -227982000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 84796480800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 77209342560. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 8564612000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -134957995200. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 147728931840. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -61431088320. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 376838832384. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 1587600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -8324160000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 3410316000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 3750990000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 185496318000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -845824000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -183256752000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 16200340800. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 4241970000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 20725200000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -28186032000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2261880000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 43731360000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -127285830000. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 88084752000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -812357985600. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -349776000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -20774628000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 18773798400. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -112140000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -22498560000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 56394288000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -25510428000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 690708211200. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) -55093500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 9414972000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -12279627900. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -2600955000. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) -316414042200. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 705211200. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 65112321600. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -5241852000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S10z2| $VALUES) 
(DSKSETQ |$S103z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -8001504000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 4.))
           ((MTIMES SIMP) -32006016000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 16003008000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 99574272000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 21337344000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -196777728000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 104908608000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -45045504000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 3.))
           ((MTIMES SIMP) -99574272000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 47416320000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -8001504000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 48009024000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 194406912000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -92461824000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 43563744000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -1792336896000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -2576484288000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 7112448000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -14224896000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -501150988800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 514530374400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 441839664000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7112448000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 87761116800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -457630790400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 4061207808000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 134708448000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -106673616000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 6322176000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -167181974400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -3589526644200. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -5619712000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 3.))
           ((MTIMES SIMP) 132765696000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 300421900800. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -552463430400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -170698752000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -26156592000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -270273024000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 60928560000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 3839299430400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 4795698700800. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -294705600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 405817910400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -3905736870000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 3143109312000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -432673920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -3369517242000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 37933056000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -26119900800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 296415302400. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -437098032000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 2106707097600. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -2541052684800. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 3435312384000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 192470678400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -6213646698000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5520826256400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 1443258877200. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 62480247253200.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) 204252384000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -430303104000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -185345126400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 5319068874000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -7740984220200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -4520578045200. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -44612888821200. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 697085760000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 40182960384000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 15321398400.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15066475200. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15321398400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -202319308800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 923941588500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 121367736000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 2064731287500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -3029894910000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 75895747200. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 1456309992900. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -811066032000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 9453628800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 5207328000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -4368576128400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4017877831500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19190767680000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 324362765475. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -394125385500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -143345462400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 232452259200. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 256048128000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -4741513459200. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 4475838005100. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -6569242375500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -161245123200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 3944646216000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1380872467500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1179466142400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -127827325665000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2053316263950. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 75396325217850.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) -112702665600.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -237200140800.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -40416163200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -2692058273100. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 9439988670000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1453598968500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -11342131920000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -3345674864400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 11567302783200. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 17434459413000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -9453628800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 1869329145600. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 4020673836900. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -5866932670200. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 12281913504000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -805050582525.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -6720249875850. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 59658933348000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 66919708800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1500917040000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 2178181861200. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 163034924400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1618250440800. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1910158588800. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1613022297600. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 49111179012000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 438568300800. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -17279037720000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 10785603015936.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) 1991485440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -2648040595200. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -4662858416400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 7078970505600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 57583975615200. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -546142632000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -69884033083200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -27245214682560. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -85033670400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -6880443591600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 420527181600. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -35674605701280. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -1170019452000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 19828757793600. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -87175629112320. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -26971837583040. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) -271805393809152. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 168391440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 975316665600. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -540966535200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -2722302709200. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -33663814002000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -567494860800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 11635371216000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -9239591390400. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -2776289040000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 4976458318800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 17649435254400. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 40063922640000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 3509112859200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -10309655635200. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 40713698768400. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 33410065449600. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) 372093476932800. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 799527909600. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -48348316800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 4728322620000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -3565119398400. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -1631223468000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -9236108851200. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -18527478710400. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -4958602812000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) -126713247091200. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) 16108035300.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 1771370748000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 2953030572900. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 840041987400. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) 36360611332200. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) -1078772817600. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) -6400051876800. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -1301785884000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S103z| $VALUES) 
(DSKSETQ |$qq3| '1.) 
(ADD2LNC '|$qq3| $VALUES) 
(DSKSETQ |$qq2| '1.) 
(ADD2LNC '|$qq2| $VALUES) 
(DSKSETQ |$qq1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$qq1| $VALUES) 
(DSKSETQ |$nq3| '0.) 
(ADD2LNC '|$nq3| $VALUES) 
(DSKSETQ |$nq2| '0.) 
(ADD2LNC '|$nq2| $VALUES) 
(DSKSETQ |$nq1| '4.) 
(ADD2LNC '|$nq1| $VALUES) 
(DSKSETQ |$filename| '"S8z1S4zTT.lisp") 
(ADD2LNC '|$filename| $VALUES) 
(DSKSETQ |$qq|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -63000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -10823400. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 20437200. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 10823400. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -30038400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 17038350. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9601200. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 530541900.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -21000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 20139840. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -57671460. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7657020. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6809950. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 17416000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -416640. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 21328860. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -19210800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1064138040. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11458300. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 464137100.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -512400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -13549620. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -305834760. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -134722560. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 11726750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -191999500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 772506560. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -10069920.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 13616505. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -17038350.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 24652215. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 393876000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -9248400. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -194265120. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -64519875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 10069920. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -802305. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 453611970. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10546200. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10779615.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 439123230. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1028682900. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -208166280. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -3654567000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -9265536. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 8963136. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -220237920. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 118298544. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 604800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -328898304. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 324832032. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 300357792. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 5264441616. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 106609440. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -55667640. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -95941440. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -1931385960. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -848880. (($P SIMP) 1. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 359941680. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -46478250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$qq| $VALUES) 
(DSKSETQ |$nq| '8.) 
(ADD2LNC '|$nq| $VALUES) 
(DSKSETQ |$Assss|
         '((MTIMES SIMP)
           ((MPLUS SIMP) -1423510613725312.
            ((MTIMES SIMP RATSIMP) -1752663979362624. |$Ms|)
            ((MTIMES SIMP) -3799677710336.
             ((MEXPT SIMP RATSIMP) |$Ms| 2.))
            ((MTIMES SIMP) 9800100504128.
             ((MEXPT SIMP RATSIMP) |$Ms| 3.))
            ((MTIMES SIMP) -197157025152.
             ((MEXPT SIMP RATSIMP) |$Ms| 4.))
            ((MTIMES SIMP) 733175296. ((MEXPT SIMP RATSIMP) |$Ms| 5.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 14235106137253120.
              ((MTIMES SIMP RATSIMP) 8252307010424320. |$Ms|)
              ((MTIMES SIMP) 148962225743680.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -37041936070592.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 1014440635264.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) -11605927424.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -2847021227450624.
                ((MTIMES SIMP RATSIMP) 420083126013056. |$Ms|)
                ((MTIMES SIMP) 41938701762432.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -394658036480.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -14413751296.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               |$Mt|))
             |$om|)
            ((MTIMES SIMP)
             ((MPLUS SIMP) -53228000260170368.
              ((MTIMES SIMP RATSIMP) -14969342303811008. |$Ms|)
              ((MTIMES SIMP) -178428926972672.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 9733485338304.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -1282200992128.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) 139488846336.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 16247351723069824.
                ((MTIMES SIMP RATSIMP) -1780398254215104. |$Ms|)
                ((MTIMES SIMP) -397940242832960.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 865348376064.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 275846384128.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 666624000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -147183743022848.
                ((MTIMES SIMP RATSIMP) -169310670469888. |$Ms|)
                ((MTIMES SIMP) -508321832576.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 199237248000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 666624000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 102087740664991488.
              ((MTIMES SIMP RATSIMP) 10784309614093440. |$Ms|)
              ((MTIMES SIMP) -392667414851328.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 80887071155584.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -4387019087360.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) -823941264384.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -36657579895131776.
                ((MTIMES SIMP RATSIMP) 2623181871576768. |$Ms|)
                ((MTIMES SIMP) 1255187561421888.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -581289904256.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -2179734273024.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -5827584000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -538773994685696.
                ((MTIMES SIMP RATSIMP) 1151616197120768. |$Ms|)
                ((MTIMES SIMP) 11785968929536.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -2426696821248.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -10816512000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 212448784966656.
                ((MTIMES SIMP RATSIMP) 2268388779776. |$Ms|)
                ((MTIMES SIMP) -973629432832.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -4988928000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -112877112751877248.
              ((MTIMES SIMP RATSIMP) 2997004443237184. |$Ms|)
              ((MTIMES SIMP) 986764391227584.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -47873788576768.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 22404053163520.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) 2382258816000.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 40745574202140160.
                ((MTIMES SIMP RATSIMP) -1336461852061504. |$Ms|)
                ((MTIMES SIMP) -1909848620265984.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 23570610192640.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 8058247597568.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 19138560000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 4189460675823872.
                ((MTIMES SIMP RATSIMP) -3055544634712512. |$Ms|)
                ((MTIMES SIMP) -27886380837120.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 11149895708672.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 52061184000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -991769670517248.
                ((MTIMES SIMP RATSIMP) -13253185040256. |$Ms|)
                ((MTIMES SIMP) 7293295382016.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 43395072000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 4468767270912.
                ((MTIMES SIMP RATSIMP) 1497871259136. |$Ms|)
                ((MTIMES SIMP) 10472448000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 75145440315237632.
              ((MTIMES SIMP RATSIMP) -11412728412203648. |$Ms|)
              ((MTIMES SIMP) -1070493003004544.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -133969914265600.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -41343650213376.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) -3524575057920.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -20105766114944768.
                ((MTIMES SIMP RATSIMP) -45177874195072. |$Ms|)
                ((MTIMES SIMP) 1510521461755264.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -80975008090368.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -15315334132224.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -29783040000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -9029374598796800.
                ((MTIMES SIMP RATSIMP) 4217731212161280. |$Ms|)
                ((MTIMES SIMP) 14313107300352.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -25364643422720.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -111089664000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1923488261679104.
                ((MTIMES SIMP RATSIMP) 44163011696640. |$Ms|)
                ((MTIMES SIMP) -21269193085952.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -132679680000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -10527436136448.
                ((MTIMES SIMP RATSIMP) -7765171513344. |$Ms|)
                ((MTIMES SIMP) -57695232000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -734763294720.
                ((MTIMES SIMP RATSIMP) -6322176000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -29721354258055040.
              ((MTIMES SIMP RATSIMP) 8921658781127680. |$Ms|)
              ((MTIMES SIMP) 960490425231232.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 229348946211840.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 38595448840704.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) 2571671531520.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1934320129446656.
                ((MTIMES SIMP RATSIMP) -317923047055488. |$Ms|)
                ((MTIMES SIMP) -533394225141120.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 109620602049280.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 15336109784576.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 22127616000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 9773143951505536.
                ((MTIMES SIMP RATSIMP) -3348628262978432. |$Ms|)
                ((MTIMES SIMP) 20279302991360.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 31049999343104.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 116401152000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1993424394250240.
                ((MTIMES SIMP RATSIMP) -81968584805632. |$Ms|)
                ((MTIMES SIMP) 31103764719104.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 188547072000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 2176021811712.
                ((MTIMES SIMP RATSIMP) 15389875160576. |$Ms|)
                ((MTIMES SIMP) 116401152000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 2571671531520.
                ((MTIMES SIMP RATSIMP) 22127616000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 5985551031839232.
              ((MTIMES SIMP RATSIMP) -3663660365265920. |$Ms|)
              ((MTIMES SIMP) -675963457853952.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -151048982345728.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -18686218715136.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) -734763294720.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 7613697575523200.
                ((MTIMES SIMP RATSIMP) 843882738403968. |$Ms|)
                ((MTIMES SIMP) -18485531817344.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -73518022076544.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -7600429369344.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -6322176000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -5963210273611136.
                ((MTIMES SIMP RATSIMP) 1593076512314112. |$Ms|)
                ((MTIMES SIMP) -30834881841792.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -20540841853952.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -57695232000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1180806100070912.
                ((MTIMES SIMP RATSIMP) 83576755782912. |$Ms|)
                ((MTIMES SIMP) -24575027294720.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -132679680000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 14130280991232.
                ((MTIMES SIMP RATSIMP) -15089327092224. |$Ms|)
                ((MTIMES SIMP) -111089664000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -3524575057920.
                ((MTIMES SIMP RATSIMP) -29783040000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -47773655023360.
              ((MTIMES SIMP RATSIMP) 1066251890726016. |$Ms|)
              ((MTIMES SIMP) 266743318070272.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 43624021507584.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 3878191908864.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -3768082643795904.
                ((MTIMES SIMP RATSIMP) -521771828327744. |$Ms|)
                ((MTIMES SIMP) 62679149555776.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 24758559087360.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 1436041883136.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 2060678371383744.
                ((MTIMES SIMP RATSIMP) -464503974645248. |$Ms|)
                ((MTIMES SIMP) 15887091445504.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 6798719510016.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 10472448000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -393940438852352.
                ((MTIMES SIMP RATSIMP) -47376908132736. |$Ms|)
                ((MTIMES SIMP) 10436516636672.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 43395072000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -16419015488512.
                ((MTIMES SIMP RATSIMP) 7777615021568. |$Ms|)
                ((MTIMES SIMP) 52061184000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 2382258816000.
                ((MTIMES SIMP RATSIMP) 19138560000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -125925953471744.
              ((MTIMES SIMP RATSIMP) -222033692016128. |$Ms|)
              ((MTIMES SIMP) -41435534260736.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -3308252666880.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 757429913250432.
                ((MTIMES SIMP RATSIMP) 119670822253504. |$Ms|)
                ((MTIMES SIMP) -9079003555200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -3362587536896.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -375841983234816.
                ((MTIMES SIMP RATSIMP) 85202016022464. |$Ms|)
                ((MTIMES SIMP) -3132691877248.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -873001464832.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 66410780553600.
                ((MTIMES SIMP RATSIMP) 14911516312576. |$Ms|)
                ((MTIMES SIMP) -2205151861248.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -4988928000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 7770469349888.
                ((MTIMES SIMP RATSIMP) -2058817281024. |$Ms|)
                ((MTIMES SIMP) -10816512000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -823941264384.
                ((MTIMES SIMP RATSIMP) -5827584000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
             ((MEXPT SIMP RATSIMP) |$om| 9.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -33087992782080.
              ((MTIMES SIMP RATSIMP) 616281121024. |$Ms|)
              ((MTIMES SIMP) -947423025664.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -51989013708096.
                ((MTIMES SIMP RATSIMP) -6322018399424. |$Ms|)
                ((MTIMES SIMP) -1126998507136.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 31801668948224.
                ((MTIMES SIMP RATSIMP) -9703442785728. |$Ms|)
                ((MTIMES SIMP) 72136813184.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -3645621236544.
                ((MTIMES SIMP RATSIMP) -2543711360256. |$Ms|)
                ((MTIMES SIMP) 182093184000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1823171751296.
                ((MTIMES SIMP RATSIMP) 258702320128. |$Ms|)
                ((MTIMES SIMP) 666624000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 139488846336.
                ((MTIMES SIMP RATSIMP) 666624000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
             ((MEXPT SIMP RATSIMP) |$om| 10.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 3033814689280.
              ((MTIMES SIMP RATSIMP) -606762937856. |$Ms|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1975035029632.
                ((MTIMES SIMP RATSIMP) -313838805888. |$Ms|))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1645149082304.
                ((MTIMES SIMP RATSIMP) 517300348800. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -255392634304.
                ((MTIMES SIMP RATSIMP) 206270827776. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 238747458432.
                ((MTIMES SIMP RATSIMP) -14413751296. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP) -11605927424.
               ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
             ((MEXPT SIMP RATSIMP) |$om| 11.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -303381468928.
              ((MTIMES SIMP RATSIMP) -156919402944. |$Mt|)
              ((MTIMES SIMP) 169997365760.
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) 32341012288.
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP) -18774990720.
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP) 733175296.
               ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
             ((MEXPT SIMP RATSIMP) |$om| 12.)))
           ((MEXPT SIMP)
            ((MPLUS SIMP)
             ((MTIMES SIMP)
              ((MPLUS SIMP) 1. ((MTIMES SIMP RATSIMP) -4. |$om|)
               ((MTIMES SIMP) 6. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -4. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MEXPT SIMP RATSIMP) |$om| 4.))
              ((MEXPT SIMP RATSIMP) |$Xi| 4.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -12. ((MTIMES SIMP RATSIMP) 48. |$om|)
               ((MTIMES SIMP) -72. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 48. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -12. ((MEXPT SIMP RATSIMP) |$om| 4.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 5.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 66. ((MTIMES SIMP RATSIMP) -264. |$om|)
               ((MTIMES SIMP) 396. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -264. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 66. ((MEXPT SIMP RATSIMP) |$om| 4.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 6.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -220. ((MTIMES SIMP RATSIMP) 880. |$om|)
               ((MTIMES SIMP) -1320. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 880. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -220. ((MEXPT SIMP RATSIMP) |$om| 4.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 7.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 495. ((MTIMES SIMP RATSIMP) -1980. |$om|)
               ((MTIMES SIMP) 2970. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -1980. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 495. ((MEXPT SIMP RATSIMP) |$om| 4.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 8.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -792. ((MTIMES SIMP RATSIMP) 3168. |$om|)
               ((MTIMES SIMP) -4752. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 3168. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -792. ((MEXPT SIMP RATSIMP) |$om| 4.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 9.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 924. ((MTIMES SIMP RATSIMP) -3696. |$om|)
               ((MTIMES SIMP) 5544. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -3696. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 924. ((MEXPT SIMP RATSIMP) |$om| 4.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 10.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -792. ((MTIMES SIMP RATSIMP) 3168. |$om|)
               ((MTIMES SIMP) -4752. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 3168. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -792. ((MEXPT SIMP RATSIMP) |$om| 4.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 11.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 495. ((MTIMES SIMP RATSIMP) -1980. |$om|)
               ((MTIMES SIMP) 2970. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -1980. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 495. ((MEXPT SIMP RATSIMP) |$om| 4.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 12.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -220. ((MTIMES SIMP RATSIMP) 880. |$om|)
               ((MTIMES SIMP) -1320. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 880. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -220. ((MEXPT SIMP RATSIMP) |$om| 4.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 13.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 66. ((MTIMES SIMP RATSIMP) -264. |$om|)
               ((MTIMES SIMP) 396. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -264. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 66. ((MEXPT SIMP RATSIMP) |$om| 4.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 14.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -12. ((MTIMES SIMP RATSIMP) 48. |$om|)
               ((MTIMES SIMP) -72. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 48. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -12. ((MEXPT SIMP RATSIMP) |$om| 4.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 15.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 1. ((MTIMES SIMP RATSIMP) -4. |$om|)
               ((MTIMES SIMP) 6. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -4. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MEXPT SIMP RATSIMP) |$om| 4.))
              ((MEXPT SIMP RATSIMP) |$Xi| 16.)))
            -1.))) 
(ADD2LNC '|$Assss| $VALUES) 
(DSKSETQ $GH_0
         '((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 2.) -1.)
           ((MEXPT SIMP) (($XX SIMP) 1. 4.) -1.)
           ((MEXPT SIMP) (($XX SIMP) 2. 4.) -1.))) 
(ADD2LNC '$GH_0 $VALUES) 
(DSKSETQ |$tttt0|
         '((MTIMES SIMP)
           ((MEXPT SIMP) (($XX SIMP) 1. 2.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 2.)))
           ((MEXPT SIMP) (($XX SIMP) 1. 3.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 3.)))
           ((MEXPT SIMP) (($XX SIMP) 1. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 4.)))
           ((MEXPT SIMP) (($XX SIMP) 2. 3.)
            ((MTIMES SIMP) -4. (($PP SIMP) 2. 3.)))
           ((MEXPT SIMP) (($XX SIMP) 2. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 2. 4.)))
           ((MEXPT SIMP) (($XX SIMP) 3. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 3. 4.))))) 
(ADD2LNC '|$tttt0| $VALUES) 
(DSKSETQ |$tttt|
         '((MTIMES SIMP FACTORED)
           ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
            ((MPLUS SIMP) -6. ((MTIMES SIMP) 2. |$Ms|)
             ((MTIMES SIMP) 2. |$Mt|)))
           ((MEXPT SIMP) |$om|
            ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 10.)
           ((MEXPT SIMP) |$Xi| 2.)
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|) 2.))) 
(ADD2LNC '|$tttt| $VALUES) 
(DSKSETQ |$a1234|
         '((MLIST SIMP)
           ((MTIMES SIMP FACTORED) 64.
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -10. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MPLUS SIMP IRREDUCIBLE) -22242353339458.
             ((MTIMES SIMP RATSIMP) -27385374677541. |$Ms|)
             ((MTIMES SIMP) -59369964224.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) 153126570377.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) -3080578518.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP) 11455864. ((MEXPT SIMP RATSIMP) |$Ms| 5.))
             ((MTIMES SIMP RATSIMP) 222423533394580. |$om|)
             ((MTIMES SIMP RATSIMP) 128942297037880. |$Ms| |$om|)
             ((MTIMES SIMP) 2327534777245.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$om|)
             ((MTIMES SIMP) -578780251103.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$om|)
             ((MTIMES SIMP) 15850634926.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$om|)
             ((MTIMES SIMP) -181342616. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$om|)
             ((MTIMES SIMP RATSIMP) -44484706678916. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) 6563798843954. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) 655292215038.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt| |$om|)
             ((MTIMES SIMP) -6166531820.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt| |$om|)
             ((MTIMES SIMP) -225214864. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -831687504065162.
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -233895973497047. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -2787951983948.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 152085708411.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -20034390502.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 2179513224. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 253864870672966. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -27818722722111. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -6217816294265.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 13521068376.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 4310099752. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 10416000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -2299745984732.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -2645479226092. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -7942528634.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 3113082000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 10416000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 1595120947890492.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 168504837720210. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -6135428357052.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1263860486806.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -68547173240.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -12874082256.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -572774685861434. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 40987216743387. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 19612305647217.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -9082654754.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -34058348016.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -91056000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -8418343666964.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 17994003080012. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 184155764524.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -37917137832.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -169008000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 3319512265104.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 35443574684. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -15212959888.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -77952000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1763704886748082.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 46828194425581. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 15418193612931.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -748027946512.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 350063330680.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 37222794000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 636649596908440. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -20882216438461. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -29841384691656.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 368290784260.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 125910118712.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 299040000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 65460323059748.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -47742884917383. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -435724700580.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 174217120448.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 813456000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -15496401101832.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -207081016254. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 113957740344.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 678048000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 69824488608.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 23404238424. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 163632000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1174147504925588.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -178323881440682. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -16726453171946.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -2093279910400.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -645994534584.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -55071485280.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -314152595546012. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -705904284298. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 23601897839926.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1265234501412.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -239302095816.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -465360000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -141083978106200.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 65902050190020. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 223642301568.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -396322553480.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1735776000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 30054504088736.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 690047057760. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -332331141968.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -2073120000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -164491189632.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -121330804896. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -901488000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -11480676480.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -98784000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -464396160282110.
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 139400918455120. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 15007662894238.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 3583577284560.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 603053888136.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 40182367680.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -30223752022604. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -4967547610242. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -8334284767830.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1712821907020.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 239626715384.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 345744000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 152705374242274.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -52322316609038. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 316864109240.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 485156239736.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1818768000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -31147256160160.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1280759137588. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 485996323736.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2946048000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 34000340808.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 240466799384. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1818768000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 40182367680.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 345744000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 93524234872488.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -57244693207280. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -10561929028968.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2360140349152.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -291972167424.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -11480676480.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 118964024617550. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 13185667787562. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -288836434646.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1148719094946.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -118756708896.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -98784000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -93175160525174.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 24891820504908. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -481795028778.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -320950653968.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -901488000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 18450095313608.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 1305886809108. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -383984801480.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2073120000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 220785640488.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -235770735816. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1735776000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -55071485280.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -465360000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -746463359740.
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 16660185792594. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 4167864344848.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 681625336056.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 60596748576.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -58876291309311. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -8152684817621. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 979361711809.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 386852485740.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 22438154424.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 32198099552871.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -7257874603832. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 248235803836.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 106229992344.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 163632000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -6155319357068.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -740264189574. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 163070572448.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 678048000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -256547117008.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 121525234712. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 813456000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 37222794000.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 299040000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1967593022996.
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -3469276437752. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -647430222824.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -51691447920.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 11834842394538. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1869856597711. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -141859430550.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -52540430264.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -5872530988044.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1331281500351. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -48948310582.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -13640647888.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1037668446150.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 232992442384. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -34455497832.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -77952000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 121413583592.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -32169020016. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -169008000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -12874082256.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -91056000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -516999887220.
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 9629392516. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -14803484776.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -812328339189. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -98781537491. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -17609351674.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 496901077316.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -151616293527. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 1127137706. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -56962831821.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -39745490004. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 2845206000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -28487058614.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 4042223752. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 10416000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 2179513224. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 10416000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 47403354520.
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -9480670904. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 30859922338. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -4903731342. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -25705454411.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 8082817950. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -3990509911.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 3222981684. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 3730429038. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -225214864. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -181342616. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -4740335452.
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -2451865671. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 2656208840. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 505328317. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -293359230. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 11455864. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))))
           ((MTIMES SIMP FACTORED) 64.
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om|) -4.)
            ((MPLUS SIMP IRREDUCIBLE) -22242353339458.
             ((MTIMES SIMP RATSIMP) -27385374677541. |$Ms|)
             ((MTIMES SIMP) -59369964224.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) 153126570377.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) -3080578518.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP) 11455864. ((MEXPT SIMP RATSIMP) |$Ms| 5.))
             ((MTIMES SIMP RATSIMP) 222423533394580. |$om|)
             ((MTIMES SIMP RATSIMP) 128942297037880. |$Ms| |$om|)
             ((MTIMES SIMP) 2327534777245.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$om|)
             ((MTIMES SIMP) -578780251103.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$om|)
             ((MTIMES SIMP) 15850634926.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$om|)
             ((MTIMES SIMP) -181342616. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$om|)
             ((MTIMES SIMP RATSIMP) -44484706678916. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) 6563798843954. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) 655292215038.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt| |$om|)
             ((MTIMES SIMP) -6166531820.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt| |$om|)
             ((MTIMES SIMP) -225214864. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -831687504065162.
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -233895973497047. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -2787951983948.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 152085708411.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -20034390502.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 2179513224. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 253864870672966. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -27818722722111. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -6217816294265.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 13521068376.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 4310099752. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 10416000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -2299745984732.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -2645479226092. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -7942528634.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 3113082000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 10416000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 1595120947890492.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 168504837720210. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -6135428357052.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1263860486806.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -68547173240.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -12874082256.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -572774685861434. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 40987216743387. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 19612305647217.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -9082654754.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -34058348016.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -91056000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -8418343666964.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 17994003080012. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 184155764524.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -37917137832.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -169008000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 3319512265104.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 35443574684. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -15212959888.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -77952000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1763704886748082.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 46828194425581. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 15418193612931.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -748027946512.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 350063330680.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 37222794000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 636649596908440. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -20882216438461. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -29841384691656.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 368290784260.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 125910118712.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 299040000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 65460323059748.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -47742884917383. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -435724700580.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 174217120448.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 813456000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -15496401101832.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -207081016254. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 113957740344.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 678048000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 69824488608.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 23404238424. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 163632000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1174147504925588.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -178323881440682. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -16726453171946.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -2093279910400.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -645994534584.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -55071485280.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -314152595546012. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -705904284298. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 23601897839926.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1265234501412.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -239302095816.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -465360000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -141083978106200.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 65902050190020. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 223642301568.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -396322553480.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1735776000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 30054504088736.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 690047057760. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -332331141968.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -2073120000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -164491189632.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -121330804896. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -901488000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -11480676480.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -98784000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -464396160282110.
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 139400918455120. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 15007662894238.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 3583577284560.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 603053888136.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 40182367680.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -30223752022604. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -4967547610242. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -8334284767830.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1712821907020.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 239626715384.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 345744000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 152705374242274.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -52322316609038. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 316864109240.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 485156239736.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1818768000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -31147256160160.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1280759137588. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 485996323736.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2946048000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 34000340808.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 240466799384. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1818768000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 40182367680.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 345744000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 93524234872488.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -57244693207280. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -10561929028968.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2360140349152.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -291972167424.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -11480676480.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 118964024617550. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 13185667787562. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -288836434646.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1148719094946.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -118756708896.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -98784000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -93175160525174.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 24891820504908. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -481795028778.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -320950653968.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -901488000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 18450095313608.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 1305886809108. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -383984801480.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2073120000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 220785640488.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -235770735816. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1735776000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -55071485280.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -465360000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -746463359740.
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 16660185792594. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 4167864344848.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 681625336056.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 60596748576.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -58876291309311. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -8152684817621. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 979361711809.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 386852485740.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 22438154424.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 32198099552871.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -7257874603832. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 248235803836.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 106229992344.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 163632000. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -6155319357068.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -740264189574. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 163070572448.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 678048000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -256547117008.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 121525234712. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 813456000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 37222794000.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 299040000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1967593022996.
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -3469276437752. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -647430222824.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -51691447920.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 11834842394538. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1869856597711. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -141859430550.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -52540430264.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -5872530988044.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1331281500351. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -48948310582.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -13640647888.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1037668446150.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 232992442384. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -34455497832.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -77952000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 121413583592.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -32169020016. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -169008000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -12874082256.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -91056000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -516999887220.
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 9629392516. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -14803484776.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -812328339189. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -98781537491. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -17609351674.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 496901077316.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -151616293527. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 1127137706. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -56962831821.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -39745490004. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 2845206000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -28487058614.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 4042223752. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 10416000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 2179513224. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 10416000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 47403354520.
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -9480670904. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 30859922338. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -4903731342. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -25705454411.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 8082817950. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -3990509911.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 3222981684. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 3730429038. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -225214864. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -181342616. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -4740335452.
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -2451865671. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 2656208840. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 505328317. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -293359230. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 11455864. ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 12.)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) -12.)
            ((MEXPT SIMP) |$Xi| -4.))
           ((MTIMES SIMP FACTORED)
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -6. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 12.)
            ((MEXPT SIMP) |$Xi| 4.))
           ((MTIMES SIMP FACTORED) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|)
            |$Xi|
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -2.)))) 
(ADD2LNC '|$a1234| $VALUES) 
(DEFPROP $SET_NUMBER_OF_PARTICLE %SET_NUMBER_OF_PARTICLE VERB) 
(MDEFPROP $SET_NUMBER_OF_PARTICLE
    ((LAMBDA) ((MLIST) |$nn0|)
     ((MPROG) ((MSETQ) |$nn| |$nn0|)
      (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.) ((MPLUS) |$nn0| 1.))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MSETQ) ((|$s| ARRAY) $R)
        ((MPLUS) ((|$k|) $R)
         (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S ((MPLUS) $R 1.)
          |$nn0|))))))
    MEXPR) 
(DEFPROP $SET_NUMBER_OF_PARTICLE $ANY FUNCTION-MODE) 
(ADD2LNC '(($SET_NUMBER_OF_PARTICLE) |$nn0|) $FUNCTIONS) 
(DEFPROP %SET_NUMBER_OF_PARTICLE $SET_NUMBER_OF_PARTICLE NOUN) 
(DEFPROP $NOTZERO %NOTZERO VERB) 
(MDEFPROP $NOTZERO
    ((LAMBDA) ((MLIST) $X) ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))
    MEXPR) 
(DEFPROP $NOTZERO $FIXNUM FUNCTION-MODE) 
(ADD2LNC '(($NOTZERO) $X) $FUNCTIONS) 
(DEFPROP %NOTZERO $NOTZERO NOUN) 
(DEFPROP |$compute_alphas_no_zmV1| |%compute_alphas_no_zmV1| VERB) 
(MDEFPROP |$compute_alphas_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
        ((MSETQ) $POW0
         ((MTIMES) 2.
          (($SUM)
           (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0 $MAX_USED_LEVEL0)
           $L0 2. $MAX_USED_LEVEL0)))
        ((MSETQ) $POW0
         ((MPLUS) $POW0
          (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2. $MAX_USED_LEVEL0)))
        ((MCOND) |$dbg_compute_levels|
         (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T $FALSE)
        ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
      ((MRETURN) |$noAlphas0|)))
    MEXPR) 
(DEFPROP |$compute_alphas_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_alphas_no_zmV1| |$compute_alphas_no_zmV1| NOUN) 
(DEFPROP |$compute_levels_used_no_zmV1| |%compute_levels_used_no_zmV1|
         VERB) 
(MDEFPROP |$compute_levels_used_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
        ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
         ((MPROGN)
          ((MSETQ) $POW0
           ((MPLUS)
            (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
             ((MPLUS) $L0 ((MMINUS) 1.)))
            (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0 $MAX_USED_LEVEL0)))
          ((MCOND) ((MGREATERP) $POW0 0.)
           ((MSETQ) ((|$usedLevels0| ARRAY) $R)
            (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
             ((|$usedLevels0| ARRAY) $R)))
           T $FALSE)))))
      ((MRETURN) |$usedLevels0|)))
    MEXPR) 
(DEFPROP |$compute_levels_used_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_levels_used_no_zmV1| |$compute_levels_used_no_zmV1|
         NOUN) 
(DEFPROP |$compute_levels_and_powers_used_no_zmV1|
         |%compute_levels_and_powers_used_no_zmV1| VERB) 
(MDEFPROP |$compute_levels_and_powers_used_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
        ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
         ((MPROGN)
          ((MSETQ) $POW0
           ((MPLUS)
            (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
             ((MPLUS) $L0 ((MMINUS) 1.)))
            ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
            (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
             $MAX_USED_LEVEL0)))
          ((MCOND) ((MGREATERP) $POW0 0.)
           ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
            (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
             ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
           T $FALSE)))))
      ((MRETURN) |$usedLevelsPowers0|)))
    MEXPR) 
(DEFPROP |$compute_levels_and_powers_used_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_levels_and_powers_used_no_zmV1|)
           $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_levels_and_powers_used_no_zmV1|
         |$compute_levels_and_powers_used_no_zmV1| NOUN) 
(DEFPROP |$compute_Ks_no_zmV1| |%compute_Ks_no_zmV1| VERB) 
(MDEFPROP |$compute_Ks_no_zmV1|
    ((LAMBDA) ((MLIST) $LEVEL_USED_ARRAY0)
     ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
      ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
      ((MDO) $R 1. NIL NIL |$nn| NIL
       ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
        ((MSETQ) |$Nlus0| (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
        ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
         ((MPROGN)
          ((MSETQ) $NR_PQ
           ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R) $INR_PQ))
          ((MSETQ) ((|$explK0| ARRAY) $R)
           ((MPLUS) ((|$explK0| ARRAY) $R)
            ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
        ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
         ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
        |$end_r_loop|))
      ((MRETURN) |$Ks_rules0|)))
    MEXPR) 
(DEFPROP |$compute_Ks_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0) $FUNCTIONS) 
(DEFPROP |%compute_Ks_no_zmV1| |$compute_Ks_no_zmV1| NOUN) 
(DEFPROP |$compute_Ds| |%compute_Ds| VERB) 
(MDEFPROP |$compute_Ds|
    ((LAMBDA) ((MLIST) $LEVEL_USED_ARRAY0)
     ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
      ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
      ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
       ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
        ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
         ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
          ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL NIL
           NIL
           ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL NIL NIL
            NIL
            ((MSETQ) ((|$explD0| ARRAY) $R $S)
             ((MPLUS) ((|$explD0| ARRAY) $R $S)
              ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
               ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
          ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
           (($ENDCONS)
            ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
            ((|$Ds_rules0| ARRAY) $R)))
          |$end_s_loop|))
        |$end_r_loop|))
      ((MRETURN) |$Ds_rules0|)))
    MEXPR) 
(DEFPROP |$compute_Ds| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_Ds|) $LEVEL_USED_ARRAY0) $FUNCTIONS) 
(DEFPROP |%compute_Ds| |$compute_Ds| NOUN) 
(DSKSETQ $WICK '$WICK) 
(DEFPROP $WICK %WICK VERB) 
(MDEFPROP $WICK
    ((LAMBDA) ((MLIST) |$list_Nr0|)
     ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
      ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
      ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
      ((MSETQ) $WICK00
       ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
        ((MFACTORIAL) |$Nr0|)))
      ((MDO) $R 2. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $WICK0 0.)
        ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
        ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
         ((MPROGN) ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
          ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
           ((MSETQ) $WICK0
            ((MPLUS) $WICK0
             ((MTIMES)
              ((MQUOTIENT) 1.
               ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
              $CO0
              ((MEXPT) ((|$s| ARRAY) $R)
               ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
           T $FALSE)))
        ((MSETQ) $WICK00 $WICK0)))
      ((MRETURN) $WICK00)))
    MEXPR) 
(DEFPROP $WICK $ANY FUNCTION-MODE) 
(ADD2LNC '(($WICK) |$list_Nr0|) $FUNCTIONS) 
(DEFPROP %WICK $WICK NOUN) 
(DEFPROP $DO_ALL_TERM %DO_ALL_TERM VERB) 
(MDEFPROP $DO_ALL_TERM
    ((LAMBDA) ((MLIST) $INT0 $LEVELS_POWERS0 |$Ks_rules0| |$Ds_rules0|)
     ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
      (($PRINT) "in computing 'Z' (do_all_term)")
      ((MSETQ) $EXPL_INT0 $INT0)
      ((MDO) $R 1. NIL NIL |$nn| NIL
       ((MPROGN)
        ((MCOND) |$dbg_all_terms|
         (($PRINT)
          "in computing 'Z' (do_all_term) doing all terms for particle"
          $R)
         T $FALSE)
        ((MSETQ) $EXPL_INT0
         (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
          ((|$Ds_rules0| ARRAY) $R)))
        ((MSETQ) $NLEVELS0 (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
        ((MCOND) |$dbg_all_terms|
         (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
        ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
         ((MPROGN)
          ((MCOND) |$dbg_all_terms|
           (($PRINT) " project to"
            (($L) $R
             ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
            "^"
            ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
             ((MPLUS) $L0 1.)))
           T $FALSE)
          ((MSETQ) $EXPL_INT0
           (($RATCOEF) $EXPL_INT0
            (($L) $R
             ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
            ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
             ((MPLUS) $L0 1.))))
          ((MCOND) |$dbg_all_terms|
           (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
      ((MRETURN) $EXPL_INT0)))
    MEXPR) 
(DEFPROP $DO_ALL_TERM $ANY FUNCTION-MODE) 
(ADD2LNC '(($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
           |$Ds_rules0|)
         $FUNCTIONS) 
(DEFPROP %DO_ALL_TERM $DO_ALL_TERM NOUN) 
(DEFPROP $STATE2MATRIX %STATE2MATRIX VERB) 
(MDEFPROP $STATE2MATRIX
    ((LAMBDA) ((MLIST) $STATE0 |$MaxLevel0|)
     ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
      ((MSETQ) $MAT0
       (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
        ((MPLUS) |$MaxLevel0| 1.)))
      ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
       ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
        ((MPROGN)
         ((MSETQ) (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
          (($HIPOW) $STATE0 (($P) $IP $IQ)))
         ((MSETQ) $STATE00
          ((MQUOTIENT) $STATE00
           ((MEXPT) (($P) $IP $IQ)
            (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
      ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
       ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
        ((MPROGN)
         ((MSETQ) (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
          ((MPLUS) (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
           (($HIPOW) $STATE0 (($P) $IP $IQ))))
         ((MSETQ) $STATE00
          ((MQUOTIENT) $STATE00
           ((MEXPT) (($P) $IP $IQ) (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
      ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
       (($ERROR) "In state2matrix missing some contributions in"
        $STATE0 "since we are left with" $STATE00 "after analysis")
       T $FALSE)
      ((MRETURN) (($COPYMATRIX) $MAT0))))
    MEXPR) 
(DEFPROP $STATE2MATRIX $ANY FUNCTION-MODE) 
(ADD2LNC '(($STATE2MATRIX) $STATE0 |$MaxLevel0|) $FUNCTIONS) 
(DEFPROP %STATE2MATRIX $STATE2MATRIX NOUN) 
(DEFPROP |$take_derivative_wrt_lambdaV1|
         |%take_derivative_wrt_lambdaV1| VERB) 
(MDEFPROP |$take_derivative_wrt_lambdaV1|
    ((LAMBDA) ((MLIST) $NR0 $LEVEL0 $INDEX0 $TERM0)
     ((MPROG)
      ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0 $NPOW0
       $OP0)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
       ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
       ((MSETQ) $TERM00 $TERM0))
      ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $NEWTERM00 0.)
        ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MSETQ) $OP0 (($INPART) $FAC0 0.))
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MCOND) ((MGREATERP) $NPOW0 2.)
            (($ERROR)
             "la() has one index and it cannot occour with a power bigger than 2! term="
             $TERM00)
            T
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$l|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$ll|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
             ((MEXPT) ((MMINUS) 1.) $LEVEL0)
             ((MFACTORIAL)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
             ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LAK)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$laSk|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
              $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LALA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$ll|)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
             ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
             ((MFACTORIAL)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
             ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $KLA)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$Skla|)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LALA)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA2)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) 2. $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          |$end_pow_op|)
         T
         ((MCOND) $ISOP0
          ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$l|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0) $TERM00
              $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) $LEVEL0)
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LAK)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$laSk|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
               $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LA2)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) 2.
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $KLA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$Skla|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
               $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MPROGN)
             ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
              ((MSETQ) $NEWTERM00 (($SUBSTINPART) |$Dim| $TERM00 $NF0))
              T
              ((MPROGN)
               ((MSETQ) $NEWTERM00 (($SUBSTINPART) 1. $TERM00 $NF0))
               ((MSETQ) $NEWTERM00
                (($SUBSTITUTE) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                 $NEWTERM00))))
             |$end_lambda|)
            T $FALSE)
           |$end_if_op|)
          T $FALSE))
        ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
      ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_lambdaV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_lambdaV1|
         |$take_derivative_wrt_lambdaV1| NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA %TAKE_DERIVATIVE_WRT_LAMBDA VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA
    ((LAMBDA) ((MLIST) $NR0 $LEVEL0 $INDEX0 $TERM0)
     ((MPROG)
      ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0 $NPOW0
       $OP0)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
       ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
       ((MSETQ) $TERM00 $TERM0))
      ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $NEWTERM00 0.)
        ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0)) ((MSETQ) $NPOW0 1.)
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MSETQ) $OP0 (($INPART) $FAC0 0.))
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MCOND) ((MGREATERP) $NPOW0 2.)
            (($ERROR)
             "la() has one index and it cannot occour with a power bigger than 2! term="
             $TERM00)
            T
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$l|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MPROGN)
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0
              (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
               $NF0 2.)))
            ((MCOND) ((MEQUAL) $OP0 |$ll|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               ((MEXPT) ((MMINUS) 1.) $LEVEL0)
               ((MFACTORIAL)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
               ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LAK)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 |$laSk|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LALA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)))
             T $FALSE)
            |$end_lambda_other|)
           T $FALSE)
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MPROGN)
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0
              (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
               $NF0 2.)))
            ((MCOND) ((MEQUAL) $OP0 |$ll|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
               ((MFACTORIAL)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
               ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $KLA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 |$Skla|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LALA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)))
             T $FALSE)
            |$end_other_la|)
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA2)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) 2. $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          |$end_pow_op|)
         T
         ((MCOND) $ISOP0
          ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$l|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0) $TERM00
              $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) $LEVEL0)
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LAK)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$laSk|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
               $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LA2)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) 2.
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $KLA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$Skla|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
               $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MPROGN)
             ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
              ((MSETQ) $NEWTERM00 (($SUBSTINPART) |$Dim| $TERM00 $NF0))
              T
              ((MPROGN)
               ((MSETQ) $NEWTERM00 (($SUBSTINPART) 1. $TERM00 $NF0))
               ((MSETQ) $NEWTERM00
                (($SUBSTITUTE) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                 $NEWTERM00))))
             |$end_lambda|)
            T $FALSE)
           |$end_if_op|)
          T $FALSE))
        ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
      ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_LAMBDA $TAKE_DERIVATIVE_WRT_LAMBDA NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR
         %TAKE_DERIVATIVE_WRT_SCALAR_PAIR VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR
    ((LAMBDA) ((MLIST) $NR0 $LEVEL10 $LEVEL20 $TERM0)
     ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
      ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
      ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.)) ((MSETQ) $DER0 0.)
      ((MCOND) ((MGREATERP) $LEVEL10 0.)
       ((MSETQ) $DER00
        (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0| $TERM0))
       T ((MSETQ) $DER00 ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
      ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
      ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
       ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
        ((MDO) $NT0 1. NIL NIL $LDER00 NIL
         ((MPROGN)
          ((MCOND) |$dbg_wrt_pair|
           (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
            "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
           T $FALSE)
          ((MSETQ) $TMP_DER0
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
            (($INPART) $DER00 $NT0)))
          ((MSETQ) $DER0 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
       T
       ((MPROGN)
        ((MCOND) |$dbg_wrt_pair|
         (($PRINT) "    SINGLE term: take der of" $DER00 "wrt lambda("
          $NR0 $LEVEL20 |$newII0| ")")
         T $FALSE)
        ((MSETQ) $DER0
         (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0| $DER00))))
      ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0)) ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
           $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_SCALAR_PAIR
         $TAKE_DERIVATIVE_WRT_SCALAR_PAIR NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_STATE %TAKE_DERIVATIVE_WRT_STATE VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_STATE
    ((LAMBDA) ((MLIST) $NR0 $ONE_STATE_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
      ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $ONE_STATE_IN_MATRIX0))
      ((MSETQ) |$Der0| $TERM0)
      ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
       ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
        ((MCOND)
         ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
         ((MPROGN)
          ((MDO) $N_PQ 1. NIL NIL
           (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
           ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
             ((MPROGN)
              ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
               ((MSETQ) |$tmp_Der0|
                ((MPLUS) |$tmp_Der0|
                 (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                  ((MPLUS) $L0 ((MMINUS) 1.))
                  ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
              ((MSETQ) |$Der0| |$tmp_Der0|))
             T
             ((MSETQ) |$Der0|
              (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
               ((MPLUS) $L0 ((MMINUS) 1.)) ((MPLUS) $C0 ((MMINUS) 1.))
               |$Der0|)))))
          |$end_loop_c0|)
         T $FALSE)))
      ((MRETURN) |$Der0|)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_STATE $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_STATE $TAKE_DERIVATIVE_WRT_STATE NOUN) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV1|
         |%take_derivative_wrt_scalar_stateSV1| VERB) 
(MDEFPROP |$take_derivative_wrt_scalar_stateSV1|
    ((LAMBDA) ((MLIST) $SCALARS_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
      ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
      ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
       ((MCOND)
        ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
        ((MPROGN)
         ((MCOND) |$dbg_scalars|
          (($PRINT) "nr0=" $NR0 "out of"
           (($LENGTH) $SCALARS_IN_MATRIX0))
          T $FALSE)
         ((MSETQ) |$tmp_DER0| 0.)
         ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
          ((MPROGN)
           (($PRINT) "before length(DER0) is" (($LENGTH) |$der0|))
           ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
            ((MSETQ) |$tmp_DER0|
             ((MPLUS) |$tmp_DER0|
              (($TAKE_DERIVATIVE_WRT_STATE) $NR0
               (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
           ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
          T
          ((MPROGN)
           ((MCOND) |$dbg_scalars|
            (($PRINT) "SINGLE term " |$der0| "derivative wrt r=" $NR0
             "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0) "with nr=" $NR0)
            T $FALSE)
           ((MSETQ) |$der0|
            (($TAKE_DERIVATIVE_WRT_STATE) $NR0
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
           |$end_single|)))
        T $FALSE))
      ((MRETURN) |$der0|)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_scalar_stateSV1|) $SCALARS_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_scalar_stateSV1|
         |$take_derivative_wrt_scalar_stateSV1| NOUN) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV2|
         |%take_derivative_wrt_scalar_stateSV2| VERB) 
(MDEFPROP |$take_derivative_wrt_scalar_stateSV2|
    ((LAMBDA) ((MLIST) $SCALARS_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
      ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
       ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
        (($PRINT) "in take_derivative_wrt_scalar_stateSV2 acting on"
         $LT0 "terms")
        ((MDO) $NT0 1. NIL NIL $LT0 NIL
         ((MPROGN)
          ((MCOND) |$dbg_wrt_states|
           (($PRINT) "in take_derivative_wrt_scalar_stateSV2 EXAM term"
            $NT0 "out of" $LT0 "now there are"
            ((MCOND) ((MNOT) (($NUMBERP) |$der0|)) (($LENGTH) |$der0|)
             T 0.)
            "terms")
           T
           ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
            (($PRINT)
             "in take_derivative_wrt_scalar_stateSV2 EXAM term" $NT0
             "(step 100) out of" $LT0)
            T $FALSE))
          ((MSETQ) |$NIused| 0.)
          ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
          ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
           ((MCOND)
            ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
            ((MPROGN)
             ((MSETQ) |$tmp_DER0|
              (($TAKE_DERIVATIVE_WRT_STATE) $NR0
               (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
             |$end_nr_loop|)
            T $FALSE))
          ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
          |$end_t0_loop|)))
       T
       ((MPROGN) ((MSETQ) |$der0| $TERM0)
        ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
         ((MCOND)
          ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
          ((MPROGN)
           ((MCOND) |$dbg_wrt_states|
            (($PRINT)
             "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
             |$der0| "derivative wrt r=" $NR0 "and"
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
            T $FALSE)
           ((MSETQ) |$der0|
            (($TAKE_DERIVATIVE_WRT_STATE) $NR0
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
           |$end_single|)
          T $FALSE))))
      ((MRETURN) |$der0|)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV2| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_scalar_stateSV2|) $SCALARS_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_scalar_stateSV2|
         |$take_derivative_wrt_scalar_stateSV2| NOUN) 
(DEFPROP $CONTRACT_PAIRS_IN_ONE_TERM %CONTRACT_PAIRS_IN_ONE_TERM VERB) 
(MDEFPROP $CONTRACT_PAIRS_IN_ONE_TERM
    ((LAMBDA) ((MLIST) $UTERM0)
     ((MPROG)
      ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0 $NPOW0
       $OP0 $IND0 $NFAC0 $NR0 $NS0)
      ((MSETQ) $UTERM00 $UTERM0)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
       ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
       ((MRETURN) $UTERM0) T $FALSE)
      ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
      ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_contract| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
            ((MNOT) ((MEQUAL) $NPOW0 2.)))
           (($ERROR) "the power must be 2!! wrong term=" $UTERM0) T
           $FALSE)
          ((MCOND) ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
           ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MCOND) ((MEQUAL) $OP0 $LA)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE)
          ((MCOND) ((MEQUAL) $OP0 |$Sk|)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE)
          ((MCOND) ((MEQUAL) $OP0 $K)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE))
         T
         ((MCOND)
          ((MAND) $ISOP0
           (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
          ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
           ((MCOND)
            ((MNOT)
             (($IS) ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
            ((MPROGN)
             ((MSETQ) $OTHERFAC0 (($ASSOC) $IND0 $LIST_INDEX_FACS0))
             ((MSETQ) $NR0 (($INPART) $FAC0 1.))
             ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
             ((MCOND) ((MLEQP) $NR0 $NS0)
              ((MSETQ) $CTERM0
               ((MTIMES) $CTERM0
                ((MQAPPLY)
                 (($CONCAT) (($INPART) $FAC0 0.)
                  (($INPART) $OTHERFAC0 0.))
                 $NR0 (($INPART) $FAC0 2.) $NS0
                 (($INPART) $OTHERFAC0 2.))))
              T
              ((MSETQ) $CTERM0
               ((MTIMES) $CTERM0
                ((MQAPPLY)
                 (($CONCAT) (($INPART) $OTHERFAC0 0.)
                  (($INPART) $FAC0 0.))
                 $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                 (($INPART) $FAC0 2.)))))
             ((MSETQ) $LIST_INDEX_FACS0
              (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0) $LIST_INDEX_FACS0)))
            T
            ((MSETQ) $LIST_INDEX_FACS0
             (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
          T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
        |$end_fac_loop|))
      ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
       ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
       ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
      ((MRETURN) $CTERM0)))
    MEXPR) 
(DEFPROP $CONTRACT_PAIRS_IN_ONE_TERM $ANY FUNCTION-MODE) 
(ADD2LNC '(($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0) $FUNCTIONS) 
(DEFPROP %CONTRACT_PAIRS_IN_ONE_TERM $CONTRACT_PAIRS_IN_ONE_TERM NOUN) 
(DEFPROP $CONTRACT_PAIRS %CONTRACT_PAIRS VERB) 
(MDEFPROP $CONTRACT_PAIRS
    ((LAMBDA) ((MLIST) |$utermS0|)
     ((MPROG) ((MLIST) $SUM0)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
       ((MPROGN) ((MSETQ) $SUM0 0.)
        ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
         ((MSETQ) $SUM0
          ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
       T ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
      ((MRETURN) $SUM0)))
    MEXPR) 
(DEFPROP $CONTRACT_PAIRS $ANY FUNCTION-MODE) 
(ADD2LNC '(($CONTRACT_PAIRS) |$utermS0|) $FUNCTIONS) 
(DEFPROP %CONTRACT_PAIRS $CONTRACT_PAIRS NOUN) 
(DEFPROP $TRUE_XX %TRUE_XX VERB) 
(MDEFPROP $TRUE_XX
    ((LAMBDA) ((MLIST) $R $S)
     ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))
    MEXPR) 
(DEFPROP $TRUE_XX $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_XX) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_XX $TRUE_XX NOUN) 
(DEFPROP |$otherN| |%otherN| VERB) 
(MDEFPROP |$otherN|
    ((LAMBDA) ((MLIST) $M $N)
     ((MCOND)
      ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
       ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
      3. T
      ((MCOND)
       ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
        ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
       2. T
       ((MCOND)
        ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
         ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
        1. T $FALSE))))
    MEXPR) 
(DEFPROP |$otherN| $BOOLEAN FUNCTION-MODE) 
(ADD2LNC '((|$otherN|) $M $N) $FUNCTIONS) 
(DEFPROP |%otherN| |$otherN| NOUN) 
(DEFPROP $COMPUTE_PP3 %COMPUTE_PP3 VERB) 
(MDEFPROP $COMPUTE_PP3
    ((LAMBDA) ((MLIST) ((MLIST) |$n|))
     ((MPROG)
      ((MDO) $M 1. NIL NIL |$nn| NIL
       ((MDO) $N 1. NIL NIL |$nn| NIL
        ((MCOND) ((MEQUAL) $M $N)
         ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
          ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))) $AP))
         T
         ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
          ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
           ((MPLUS)
            ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
            ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
            ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))
    MEXPR) 
(DEFPROP $COMPUTE_PP3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_PP3) ((MLIST) |$n|)) $FUNCTIONS) 
(MDEFPROP $COMPUTE_PP3 T MLEXPRP) 
(DEFPROP %COMPUTE_PP3 $COMPUTE_PP3 NOUN) 
(DEFPROP $PP3ONSHELL %PP3ONSHELL VERB) 
(MDEFPROP $PP3ONSHELL
    ((LAMBDA) ((MLIST) $M $N) (($NUM_PP3 ARRAY) $M $N)) MEXPR) 
(DEFPROP $PP3ONSHELL $ANY FUNCTION-MODE) 
(ADD2LNC '(($PP3ONSHELL) $M $N) $FUNCTIONS) 
(DEFPROP %PP3ONSHELL $PP3ONSHELL NOUN) 
(DEFPROP $TRUE_GF_XX3 %TRUE_GF_XX3 VERB) 
(MDEFPROP $TRUE_GF_XX3
    ((LAMBDA) ((MLIST) $R $S) (($NUM_XX3 ARRAY) $R $S)) MEXPR) 
(DEFPROP $TRUE_GF_XX3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_GF_XX3) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_GF_XX3 $TRUE_GF_XX3 NOUN) 
(DEFPROP $GF_XX3 %GF_XX3 VERB) 
(MDEFPROP $GF_XX3
    ((LAMBDA) ((MLIST) $M $N)
     ((MCOND) ((MEQUAL) $M 1.) |$x1| T
      ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
       ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
        |$x3|))))
    MEXPR) 
(DEFPROP $GF_XX3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($GF_XX3) $M $N) $FUNCTIONS) 
(DEFPROP %GF_XX3 $GF_XX3 NOUN) 
(DSKSETQ $COMPUTE_PP4 '$COMPUTE_PP4) 
(DEFPROP $COMPUTE_PP4 %COMPUTE_PP4 VERB) 
(MDEFPROP $COMPUTE_PP4
    ((LAMBDA) ((MLIST) ((MLIST) |$n|))
     ((MPROG)
      ((MDO) $M 1. NIL NIL |$nn| NIL
       ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
        ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))) $AP)))
      ((MSETQ) |$Mu|
       ((MPLUS)
        ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
        ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Ms|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Mt|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
       (($RATSIMP)
        ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
         ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
          ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
      ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Ms|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Mt|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
       (($RATSIMP)
        ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
         ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.) ((MMINUS) 2.)
          ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))
    MEXPR) 
(DEFPROP $COMPUTE_PP4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_PP4) ((MLIST) |$n|)) $FUNCTIONS) 
(MDEFPROP $COMPUTE_PP4 T MLEXPRP) 
(DEFPROP %COMPUTE_PP4 $COMPUTE_PP4 NOUN) 
(DEFPROP $PP4ONSHELL %PP4ONSHELL VERB) 
(MDEFPROP $PP4ONSHELL
    ((LAMBDA) ((MLIST) $M $N) (($NUM_PP4 ARRAY) $M $N)) MEXPR) 
(DEFPROP $PP4ONSHELL $ANY FUNCTION-MODE) 
(ADD2LNC '(($PP4ONSHELL) $M $N) $FUNCTIONS) 
(DEFPROP %PP4ONSHELL $PP4ONSHELL NOUN) 
(DEFPROP $COMPUTE_XX4 %COMPUTE_XX4 VERB) 
(MDEFPROP $COMPUTE_XX4
    ((LAMBDA) ((MLIST))
     ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
      (($REMARRAY) $NUM_XX4)
      ((MSETQ) $GF_X_RULES
       ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
      ((MSETQ) $EQ_XX40
       ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
        ((MEQUAL) |$om|
         ((MQUOTIENT)
          ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
           (($XX) 1. 3.))
          (($XX) 2. 4.)))))
      ((MSETQ) $EQ_XX40
       ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
        ((MEQUAL)
         ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.) (($XX) 2. 4.))
         ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
      ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
      ((MSETQ) $SO_X13
       (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
      ((MSETQ) $XX4_LIST
       (($MAKELIST)
        (($MAKELIST)
         ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S)) $S
         ((MPLUS) $R 1.) |$nn|)
        $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
      ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
      ((MSETQ) $XX4_LIST
       (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
      ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
      ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
       (($MAP) ":" ((MLIST) (($LHS) $GFXX0)) ((MLIST) (($RHS) $GFXX0))))
      ((MSETQ) |$dx3_dOM| (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
      ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES)) |$xx4_done|))
    MEXPR) 
(DEFPROP $COMPUTE_XX4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_XX4)) $FUNCTIONS) 
(DEFPROP %COMPUTE_XX4 $COMPUTE_XX4 NOUN) 
(DEFPROP $TRUE_GF_XX4 %TRUE_GF_XX4 VERB) 
(MDEFPROP $TRUE_GF_XX4
    ((LAMBDA) ((MLIST) $R $S) (($NUM_XX4 ARRAY) $R $S)) MEXPR) 
(DEFPROP $TRUE_GF_XX4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_GF_XX4) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_GF_XX4 $TRUE_GF_XX4 NOUN) 
(DEFPROP |$check_cyc_A_234| |%check_cyc_A_234| VERB) 
(MDEFPROP |$check_cyc_A_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
        ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
        ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
        ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
        ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
        ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
        ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
        ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
        ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
        ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
        ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
        ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_cyc_A_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_cyc_A_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_cyc_A_234| |$check_cyc_A_234| NOUN) 
(DEFPROP |$cyc_A_234| |%cyc_A_234| VERB) 
(MDEFPROP |$cyc_A_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
        ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
        ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$cyc_A_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$cyc_A_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%cyc_A_234| |$cyc_A_234| NOUN) 
(DEFPROP |$check_cyc_gfA_234| |%check_cyc_gfA_234| VERB) 
(MDEFPROP |$check_cyc_gfA_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
        ((MEQUAL) |$om| ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_cyc_gfA_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_cyc_gfA_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_cyc_gfA_234| |$check_cyc_gfA_234| NOUN) 
(DEFPROP |$cyc_gfA_234| |%cyc_gfA_234| VERB) 
(MDEFPROP |$cyc_gfA_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST)
        ((MEQUAL) |$om| ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
       $AMP00)))
    MEXPR) 
(DEFPROP |$cyc_gfA_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$cyc_gfA_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%cyc_gfA_234| |$cyc_gfA_234| NOUN) 
(DEFPROP |$check_swap_A_23| |%check_swap_A_23| VERB) 
(MDEFPROP |$check_swap_A_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
        ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_swap_A_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_swap_A_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_swap_A_23| |$check_swap_A_23| NOUN) 
(DEFPROP |$swap_A_23| |%swap_A_23| VERB) 
(MDEFPROP |$swap_A_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
        ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$swap_A_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$swap_A_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%swap_A_23| |$swap_A_23| NOUN) 
(DEFPROP |$swap_gfA_23| |%swap_gfA_23| VERB) 
(MDEFPROP |$swap_gfA_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE) ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$swap_gfA_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$swap_gfA_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%swap_gfA_23| |$swap_gfA_23| NOUN) 
(DEFPROP $TEST_MEASURE %TEST_MEASURE VERB) 
(MDEFPROP $TEST_MEASURE
    ((LAMBDA) ((MLIST) |$l1| |$l2| |$l3| |$l4|)
     ((MPROG) ((MSETQ) |$nn| 4.)
      (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
      ((MSETQ) $GH_00
       ((MQUOTIENT) 1.
        ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
      ((MSETQ) |$tttt_00|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
           ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
           ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
      ((MSETQ) |$tttt_00|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
      ((MSETQ) $GH_0P
       (($FACTOR)
        (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) (($XX) 1. 2.)
          ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.)) (($XX) 1. 3.)
           (($XX) 2. 4.))))))
      ((MSETQ) |$TTTT_0p|
       (($FACTOR)
        (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) (($XX) 1. 2.)
          ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.)) (($XX) 1. 3.)
           (($XX) 2. 4.))))))
      ((MSETQ) |$TTTT_pp|
       (($FACTOR)
        (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.))))
      ((MSETQ) |$gh_TTT0|
       (($FACTOR)
        (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
         ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTT|
       (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))
    MEXPR) 
(DEFPROP $TEST_MEASURE $ANY FUNCTION-MODE) 
(ADD2LNC '(($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|) $FUNCTIONS) 
(DEFPROP %TEST_MEASURE $TEST_MEASURE NOUN) 
(DEFPROP $ORDERXX %ORDERXX VERB) 
(MDEFPROP $ORDERXX
    ((LAMBDA) ((MLIST) $R $S)
     ((MCOND) ((MEQUAL) $R $S) 0. T
      ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
       ((MMINUS) (($XX) $S $R)))))
    MEXPR) 
(DEFPROP $ORDERXX $ANY FUNCTION-MODE) 
(ADD2LNC '(($ORDERXX) $R $S) $FUNCTIONS) 
(DEFPROP %ORDERXX $ORDERXX NOUN) 
(DEFPROP $ORDERPP %ORDERPP VERB) 
(MDEFPROP $ORDERPP
    ((LAMBDA) ((MLIST) $R $S)
     ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))
    MEXPR) 
(DEFPROP $ORDERPP $ANY FUNCTION-MODE) 
(ADD2LNC '(($ORDERPP) $R $S) $FUNCTIONS) 
(DEFPROP %ORDERPP $ORDERPP NOUN) 
(DEFPROP $TRUE_KK %TRUE_KK VERB) 
(MDEFPROP $TRUE_KK
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))
    MEXPR) 
(DEFPROP $TRUE_KK $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_KK) $R $M $S $N) $FUNCTIONS) 
(DEFPROP %TRUE_KK $TRUE_KK NOUN) 
(DEFPROP |$true_Skk| |%true_Skk| VERB) 
(MDEFPROP |$true_Skk|
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
      (($SUM)
       ((MTIMES) (($ORDERPP) $T $S) ((MEXPT) (($ORDERXX) $R $T) $M)) $T
       1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_Skk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_Skk|) $R $M $S $N) $FUNCTIONS) 
(DEFPROP |%true_Skk| |$true_Skk| NOUN) 
(DEFPROP |$true_kSk| |%true_kSk| VERB) 
(MDEFPROP |$true_kSk|
    ((LAMBDA) ((MLIST) $S $N $R $M)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
      (($SUM)
       ((MTIMES) (($ORDERPP) $T $S) ((MEXPT) (($ORDERXX) $R $T) $M)) $T
       1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_kSk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_kSk|) $S $N $R $M) $FUNCTIONS) 
(DEFPROP |%true_kSk| |$true_kSk| NOUN) 
(DEFPROP |$true_SkSk| |%true_SkSk| VERB) 
(MDEFPROP |$true_SkSk|
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
      (($SUM)
       (($SUM)
        ((MTIMES) (($ORDERPP) $T $U) ((MEXPT) (($ORDERXX) $R $T) $M)
         ((MEXPT) (($ORDERXX) $S $U) $N))
        $T 1. |$nn|)
       $U 1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_SkSk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_SkSk|) $R $M $S $N) $FUNCTIONS) 
(DEFPROP |%true_SkSk| |$true_SkSk| NOUN) 
(DEFPROP $FROM_STATE_TO_ADDEND_LIST %FROM_STATE_TO_ADDEND_LIST VERB) 
(MDEFPROP $FROM_STATE_TO_ADDEND_LIST
    ((LAMBDA) ((MLIST) $STATE0)
     ((MPROG)
      ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T $FALSE)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
       ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
      ((MSETQ) $LIST0
       (($MAKELIST) (($INPART) $STATE0 $T) $T 1. (($LENGTH) $STATE0)))
      ((MRETURN) $LIST0)))
    MEXPR) 
(DEFPROP $FROM_STATE_TO_ADDEND_LIST $ANY FUNCTION-MODE) 
(ADD2LNC '(($FROM_STATE_TO_ADDEND_LIST) $STATE0) $FUNCTIONS) 
(DEFPROP %FROM_STATE_TO_ADDEND_LIST $FROM_STATE_TO_ADDEND_LIST NOUN) 
(DEFPROP $EXTRACT_AND_NORMALIZE_COEFFS %EXTRACT_AND_NORMALIZE_COEFFS
         VERB) 
(MDEFPROP $EXTRACT_AND_NORMALIZE_COEFFS
    ((LAMBDA) ((MLIST) $LIST_OF_LISTS_OF_SUBSTATES0)
     ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
      ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
       ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
        ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
         ((MPROGN) ((MSETQ) $S00 $S0)
          ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
           ((MPROGN) ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
            ((MCOND) ((MGREATERP) $POW0 0.)
             ((MSETQ) $S00
              ((MTIMES)
               ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
               ((MEXPT)
                ((MQUOTIENT) 1.
                 ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                $POW0)))
             T $FALSE)
            ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
            ((MCOND) ((MGREATERP) $POW0 0.)
             ((MSETQ) $S00
              ((MTIMES)
               ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
               ((MEXPT)
                ((MQUOTIENT) 1.
                 ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                $POW0)))
             T $FALSE)))
          ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
           ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
            ((MPROGN) ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
             ((MCOND) ((MGREATERP) $POW0 0.)
              ((MSETQ) $S00
               ((MTIMES)
                ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                ((MEXPT)
                 ((MQUOTIENT)
                  ((MQUOTIENT) ((MMINUS) 1.)
                   ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                  ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                 $POW0)))
              T $FALSE))))
          ((MCOND)
           ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
            ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
           (($ERROR)
            "extract_and_normalize_coeffs cannot compute normalized coeff from"
            $S0 "left over is" $S00)
           T $FALSE)
          ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
        ((MSETQ) $COEFFS_LIST0 (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
      ((MRETURN) $COEFFS_LIST0)))
    MEXPR) 
(DEFPROP $EXTRACT_AND_NORMALIZE_COEFFS $ANY FUNCTION-MODE) 
(ADD2LNC '(($EXTRACT_AND_NORMALIZE_COEFFS)
           $LIST_OF_LISTS_OF_SUBSTATES0)
         $FUNCTIONS) 
(DEFPROP %EXTRACT_AND_NORMALIZE_COEFFS $EXTRACT_AND_NORMALIZE_COEFFS
         NOUN) 
(DEFPROP |$amplitudeN4V1| |%amplitudeN4V1| VERB) 
(MDEFPROP |$amplitudeN4V1|
    ((LAMBDA) ((MLIST) $STATES_LIST0)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) |$Partials0|
            (($ENDCONS)
             ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4) $LIST_OF_SUBSTATES0
              $PARTIAL_AMP0)
             |$Partials0|))
           ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$amplitudeN4V1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$amplitudeN4V1|) $STATES_LIST0) $FUNCTIONS) 
(DEFPROP |%amplitudeN4V1| |$amplitudeN4V1| NOUN) 
(DEFPROP |$amplitudeN4V1_list| |%amplitudeN4V1_list| VERB) 
(MDEFPROP |$amplitudeN4V1_list|
    ((LAMBDA) ((MLIST) $STATES_LIST0 $CHECKPOINT_SAVE_FILENAME)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MPROGN)
        ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
         ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
          ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
           ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
            (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
             $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
             (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
             (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
             "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
            ((MSETQ) $LIST_OF_SUBSTATES0
             ((MLIST)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
            (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
            ((MSETQ) $SL0
             (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
              $LIST_OF_SUBSTATES0))
            ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
            ((MSETQ) $NAS_LIST0
             (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
            ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
            ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
            ((MSETQ) $ULPS0
             ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
            ((MSETQ) $ULPS_LIST0
             (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
            ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
            ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
            ((MSETQ) $EI0
             (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
            ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
            ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
            (($PRINT)
             "Computed the expression on which we must act with derivatives in"
             ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
            ((MSETQ) $PARTIAL_AMP0
             ((MTIMES)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
               $NA1)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
               $NA2)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
               $NA3)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
               $NA4)
              ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
            ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
            (($PRINT)
             "Taken the derivatives and computed the partial amplitude in"
             ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
              |$Partials0|))
            |$end_3_loops|))))
        (($SAVE)
         (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_" (($STRING) $NA1)
          ".lisp")
         $NA1 $STATES_LIST0 |$Partials0|)
        |$end_na1_loop|))
      ((MRETURN) |$Partials0|)))
    MEXPR) 
(DEFPROP |$amplitudeN4V1_list| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$amplitudeN4V1_list|) $STATES_LIST0
           $CHECKPOINT_SAVE_FILENAME)
         $FUNCTIONS) 
(DEFPROP |%amplitudeN4V1_list| |$amplitudeN4V1_list| NOUN) 
(DEFPROP |$gf_amplitudeN4V1| |%gf_amplitudeN4V1| VERB) 
(MDEFPROP |$gf_amplitudeN4V1|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0
            (($RATSIMP)
             (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)
              ((MEQUAL) $XX $TRUE_GF_XX4))))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V1| |$gf_amplitudeN4V1| NOUN) 
(DEFPROP |$gf_amplitudeN4V2| |%gf_amplitudeN4V2| VERB) 
(MDEFPROP |$gf_amplitudeN4V2|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| |$Mt|))
           ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp the amplitude"
            ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
           ((MSETQ) $MAXNSNT0
            ((MPLUS)
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              (($SUM)
               (($SUM) ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                2. (($LENGTH) (($SL0 ARRAY) $NR0)))
               $NR0 1. |$nn0|))))
           ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
            ((MPROGN)
             ((MSETQ) |$Ms_proj_amp0|
              (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| $NS0))
             ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
              ((MDO) $NT0 0. NIL NIL
               ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
               ((MPROGN)
                (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                 "terms")
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATSIMP)
                  (($EV) |$Mt_Ms_proj_amp0|
                   ((MEQUAL) $XX $TRUE_GF_XX4))))
                ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                 ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                  ((MTIMES) |$Mt_Ms_proj_amp0| ((MEXPT) |$Ms| $NS0)
                   ((MEXPT) |$Mt| $NT0))))))
              T $FALSE)))
           ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude fully gauge fixed in"
            ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp-ed the amplitude in"
            ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6)) "s")
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V2| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V2| |$gf_amplitudeN4V2| NOUN) 
(DEFPROP |$gf_amplitudeN4V2_1| |%gf_amplitudeN4V2_1| VERB) 
(MDEFPROP |$gf_amplitudeN4V2_1|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| |$Mt|))
           ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratexpand the amplitude"
            ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
            "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
            "terms")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
           ((MSETQ) $MAXNSNT0
            ((MPLUS)
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              (($SUM)
               (($SUM) ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                2. (($LENGTH) (($SL0 ARRAY) $NR0)))
               $NR0 1. |$nn0|))))
           ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
            ((MPROGN)
             ((MSETQ) |$Ms_proj_amp0|
              (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| $NS0))
             ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
              ((MDO) $NT0 0. NIL NIL
               ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
               ((MPROGN)
                (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                 "terms")
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATSIMP)
                  (($EV) |$Mt_Ms_proj_amp0|
                   ((MEQUAL) $XX $TRUE_GF_XX4))))
                ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                 ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                  ((MTIMES) |$Mt_Ms_proj_amp0| ((MEXPT) |$Ms| $NS0)
                   ((MEXPT) |$Mt| $NT0))))))
              T $FALSE)))
           ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude fully gauge fixed in"
            ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp-ed the amplitude in"
            ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6)) "s")
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V2_1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V2_1| |$gf_amplitudeN4V2_1| NOUN) 
(DEFPROP |$SetStates| |%SetStates| VERB) 
(MDEFPROP |$SetStates|
    ((LAMBDA) ((MLIST) |$dd0|)
     ((MPROG) ((MSETQ) |$Lev0| 2.)
      ((MSETQ) |$Null2|
       (($EV)
        ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
         ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
         ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
         ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Lev0| 3.)
      ((MSETQ) |$Null3|
       (($EV)
        ((MPLUS)
         ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.) |$dd|)
         ((MMINUS)
          ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.) |$dd|))
         ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
         ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 1.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
         ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 2. 0.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 3.))
         ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$dd| |$dd0|)))
      ((MSETQ) |$Lev0| 4.)
      ((MSETQ) |$S4z|
       ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
        ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 5742. (($P) 2. 2.))
        ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
      ((MSETQ) |$S4m|
       ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
        ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 2268. (($P) 2. 2.))
        ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
        ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$S4r1|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
          (($P) 3. 1.) |$d|)
         ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.) |$d|)
         ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
          (($P) 3. 1.))
         ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 0.) 4.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$S4r2|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.) ((MEXPT) |$d| 2.))
         ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.) ((MEXPT) |$d| 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.) |$d|)
         ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.) |$d|)
         ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 4. 0.))
         ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
         ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
         ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.))
         ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
         ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 2. 1.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 2. 1.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$S4r3|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.) ((MEXPT) |$d| 2.))
         ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.) ((MEXPT) |$d| 2.))
         ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.) |$d|)
         ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 3. 1.))
         ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
         ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.))
         ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4r1|
       (($EV)
        ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
         ((MTIMES) 624. (($P) 3. 1.))
         ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 936. (($P) 2. 2.))
         ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
         ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES)
          ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
           ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
      ((MSETQ) |$Null4r2|
       ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
        ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 4050. (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$Null4g|
       (($EV)
        ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|) 2.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|) 8.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|) 6.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|) 72.)
         ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
         ((MTIMES) 6. (($P) 3. 1.))
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
         ((MTIMES) 3. (($P) 2. 2.))
         ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
         ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
         ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
         ((MQUOTIENT)
          ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)) 6.)
         ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.)) 72.))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4cr|
       ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
        ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$S6m|
       ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
        ((MTIMES) 28320. (($P) 5. 1.))
        ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 82400. (($P) 3. 3.))
        ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
      ((MSETQ) |$S6z|
       ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
        ((MTIMES) 1177320. (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
        ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) 929500. (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
        ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.))
        ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
      ((MSETQ) |$Null6r16|
       ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
        ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
        ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 3074625000. (($P) 3. 3.))
        ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.))
        ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
        ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
      ((MSETQ) |$Null6g|
       (($EV)
        ((MPLUS) ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
         ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
         ((MQUOTIENT) ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
         ((MQUOTIENT)
          ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|)) 4.)
         ((MQUOTIENT) ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|)
          168.)
         ((MQUOTIENT)
          ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.) |$d|)
          280.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
         ((MQUOTIENT) ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
         ((MQUOTIENT)
          ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|)) 3.)
         ((MQUOTIENT)
          ((MMINUS)
           ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
          3.)
         ((MQUOTIENT) ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|)
          378.)
         ((MQUOTIENT)
          ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.) |$d|)
          1260.)
         ((MQUOTIENT)
          ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.) |$d|)
          945.)
         ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|) 4.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|) 4.)
         ((MQUOTIENT) ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|)
          2520.)
         ((MQUOTIENT)
          ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 2. 0.) 2.) |$d|)
          140.)
         ((MQUOTIENT)
          ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.) |$d|)
          252.)
         ((MQUOTIENT) ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|)
          7560.)
         ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.))) 18.)
         ((MTIMES) 110. (($P) 5. 1.))
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
         ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.)) 7.)
         ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.)) 12.)
         ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
         ((MQUOTIENT)
          ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)) 70.)
         ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
         ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.)) 7.)
         ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
         ((MQUOTIENT)
          ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)) 7.)
         ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.)) 54.)
         ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.)) 6.)
         ((MQUOTIENT)
          ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
          1260.)
         ((MQUOTIENT)
          ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)) 3.)
         ((MQUOTIENT)
          ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.))
          3780.)
         ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)) 14.)
         ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
         ((MQUOTIENT)
          ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)) 28.)
         ((MQUOTIENT)
          ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.)) 420.)
         ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.)) 45.)
         ((MQUOTIENT)
          ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 2. 0.) 2.))
          280.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.))
          2.)
         ((MQUOTIENT)
          ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
           (($P) 2. 0.))
          140.)
         ((MQUOTIENT)
          ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)) 630.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 1. 1.) 2.))
          2.)
         ((MQUOTIENT)
          ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.)) 420.)
         ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
          37800.))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Lev0| 8.)
      ((MSETQ) |$S8m1|
       ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
        ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
        ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) 8289945720. (($P) 6. 2.))
        ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
        ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 5. 0.))
        ((MTIMES) 8399122200. (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 1.))
        ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 1.))
        ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 4515839300.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 300059350. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
        ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2066129100.) ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 47098800. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
      ((MSETQ) |$S8m2|
       ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
        ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
        ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) 51399096. (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
        ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
        ((MTIMES) 46431000. (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 1.))
        ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 1903750. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
      ((MSETQ) |$S8z1|
       ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
        ((MTIMES) 419373360. (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 6188984592. (($P) 5. 3.))
        ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 20048000. (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 8144150. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 2.))
        ((MTIMES) 23738400. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
      ((MSETQ) |$S8z2|
       ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
        ((MTIMES) 359941680. (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 5264441616. (($P) 5. 3.))
        ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 17416000. (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6809950. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 2.))
        ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 2. 2.))
        ((MTIMES) 20437200. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.))))
      ((MSETQ) |$S10z1|
       ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
        ((MTIMES) 94471732800. (($P) 9. 1.))
        ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
        ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 8. 0.))
        ((MTIMES) 1017474393600. (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1805580000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
        ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.) (($P) 6. 0.))
        ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 6. 0.))
        ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) 607282147584. (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 20082748000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 3.))
        ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 36082698000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 23408646912.) ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 5. 0.))
        ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 3.))
        ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 2.))
        ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
        ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 28894320000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 771289485750.) ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
        ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.) (($P) 4. 1.))
        ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
        ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 11311477275. (($P) 1. 1.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 4. 0.))
        ((MTIMES) 612360000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 3.))
        ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
        ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 575909838000.) ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 2.))
        ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 816480000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 2.))
        ((MTIMES) 27552406000. (($P) 2. 0.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 34574400000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 11854080000.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 3. 1.))
        ((MTIMES) 493920000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 40166544600. (($P) 2. 2.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
        ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.) (($P) 2. 2.))))
      ((MSETQ) |$S10z2|
       ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
        ((MTIMES) 65112321600. (($P) 9. 1.))
        ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
        ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 8. 0.))
        ((MTIMES) 690708211200. (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
        ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 2261880000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.) (($P) 6. 0.))
        ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 6. 0.))
        ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) 376838832384. (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
        ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 2.))
        ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 2.))
        ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 11114538000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 24356973312.) ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 5. 0.))
        ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 6161648325.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 14804370000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1210524000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 6667920000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 359389840950.) ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
        ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.) (($P) 4. 1.))
        ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 1210524000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 3.))
        ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 338354074800.) ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 2.))
        ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
        ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 16134720000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) 18276010200. (($P) 2. 2.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 493920000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))))
      ((MSETQ) |$S103z|
       ((MPLUS) ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
        ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
        ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) 36360611332200. (($P) 8. 2.))
        ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 8. 0.))
        ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1631223468000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) 372093476932800. (($P) 6. 4.))
        ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 6. 2.))
        ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
         (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 540966535200.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 6. 0.))
        ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 1170019452000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 2.))
        ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 5. 1.))
        ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 4662858416400.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 66919708800.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 5. 0.))
        ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.) (($P) 5. 0.))
        ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 66919708800.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 805050582525.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 4.))
        ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 9453628800.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 4. 3.))
        ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 4. 2.))
        ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 40416163200.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 237200140800.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 112702665600.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
         (($P) 4. 1.))
        ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 4. 1.))
        ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 161245123200.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 4. 1.))
        ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 232452259200. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 324362765475. (($P) 1. 1.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 811066032000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 7740984220200.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 3.))
        ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 185345126400.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 430303104000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 3. 3.))
        ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 3. 3.))
        ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 437098032000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) 296415302400. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 2.))
        ((MTIMES) 37933056000. (($P) 1. 0.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 270273024000.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 552463430400.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 3. 1.))
        ((MTIMES) 300421900800. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
         ((MEXPT) (($P) 3. 0.) 3.))
        ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 441839664000. (($P) 1. 0.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 0.))
        ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 14224896000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 10668672000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 8001504000.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 99574272000.) ((MEXPT) (($P) 1. 1.) 3.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 3.))
        ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 16003008000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 4.))
        ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 0.) 3.))))
      |$states_defined|))
    MEXPR) 
(DEFPROP |$SetStates| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SetStates|) |$dd0|) $FUNCTIONS) 
(DEFPROP |%SetStates| |$SetStates| NOUN) 
(DEFPROP |$SSSSstep0| |%SSSSstep0| VERB) 
(MDEFPROP |$SSSSstep0|
    ((LAMBDA)
     ((MLIST) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4| |$l4|
      |$dd0|)
     ((MPROG) ((MLIST) |$d|)
      ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
      ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
      ((MSETQ) |$Asss|
       ((|$gf_amplitudeN4V2|) ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
        ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
      ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
      (($PRINT) "Step0: amplitude computation time"
       ((MPLUS) $TI1 ((MMINUS) $TI0)))
      ((MRETURN) |$Asss|)))
    MEXPR) 
(DEFPROP |$SSSSstep0| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
           |$l4| |$dd0|)
         $FUNCTIONS) 
(DEFPROP |%SSSSstep0| |$SSSSstep0| NOUN) 
(DEFPROP |$SSSSstep1| |%SSSSstep1| VERB) 
(MDEFPROP |$SSSSstep1| ((LAMBDA) ((MLIST) |$AmpS40|) |$AmpS40|) MEXPR) 
(DEFPROP |$SSSSstep1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SSSSstep1|) |$AmpS40|) $FUNCTIONS) 
(DEFPROP |%SSSSstep1| |$SSSSstep1| NOUN) 
(DEFPROP |$gf_SSSSV3| |%gf_SSSSV3| VERB) 
(MDEFPROP |$gf_SSSSV3|
    ((LAMBDA)
     ((MLIST) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4| |$l4|
      |$dd0|)
     ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
      (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
      ((MSETQ) |$Assss0|
       ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
        |$l4| |$dd0|))
      ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
      ((MSETQ) |$f_Assss|
       (($RATSIMP)
        (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
      (($PRINT) "simplification computation time"
       ((MPLUS) $TI2 ((MMINUS) $TI1)))
      ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
      (($PRINT) "computation times" $TI0 $TI1 $TI2)
      ((MSETQ) $GH_0
       ((MQUOTIENT) 1.
        ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
      ((MSETQ) |$tttt0|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
      ((MSETQ) |$tttt|
       (($FACTOR)
        (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTTT|
       (($FACTOR)
        (($EV) ((MTIMES) $GH_0 |$tttt0|) ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTTT_dx3|
       (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
      (($PRINT) "factors from ghosts and momenta and measure"
       |$gh_TTTT_dx3|)
      ((MSETQ) $FINAL_AMP_DX
       (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
      ((MRETURN)
       ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
        (($FACTOR) |$dx3_dOM|)))))
    MEXPR) 
(DEFPROP |$gf_SSSSV3| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
           |$l4| |$dd0|)
         $FUNCTIONS) 
(DEFPROP |%gf_SSSSV3| |$gf_SSSSV3| NOUN) 
(DSKSETQ $NUM_XX3 '$NUM_XX3) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_XX3) 
(MREMPROP '$NUM_XX3 'ARRAY) 
(MPUTPROP '$NUM_XX3 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2. NIL NIL (((1. 3.) . |$Xi|))
      (((1. 2.) (MTIMES SIMP)
        ((MEXPT SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$Xi|)) -1.)
        |$Xi|)
       ((2. 3.) . 1.)))) 
(ADD2LNC '$NUM_XX3 $ARRAYS) 
(DSKSETQ |$usedLevels0| '|$usedLevels0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$usedLevels0| 'HASHAR) 
(MPUTPROP '|$usedLevels0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MLIST) 8.) ((MLIST) 4.) ((MLIST)) ((MLIST)) |#####|)) 
(ADD2LNC '|$usedLevels0| $ARRAYS) 
(DSKSETQ |$usedLevelsPowers0| '|$usedLevelsPowers0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$usedLevelsPowers0| 'HASHAR) 
(MPUTPROP '|$usedLevelsPowers0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MLIST) 8. 1.) ((MLIST) 4. 1.) ((MLIST)) ((MLIST))
              |#####|)) 
(ADD2LNC '|$usedLevelsPowers0| $ARRAYS) 
(DSKSETQ |$noAlphas0| '|$noAlphas0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$noAlphas0| 'HASHAR) 
(MPUTPROP '|$noAlphas0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA '(|#####| 1. 1. 0. 0. |#####|)) 
(ADD2LNC '|$noAlphas0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$explK0| 'HASHAR) 
(MPUTPROP '|$explK0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MTIMES SIMP) ((|$l| SIMP) 1. 8.) (($L SIMP) 1. 8.))
              ((MTIMES SIMP) ((|$l| SIMP) 2. 4.) (($L SIMP) 2. 4.)) 0.
              0. |#####|)) 
(ADD2LNC '|$explK0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$explD0| 'HASHAR) 
(MPUTPROP '|$explD0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6. 6.) 
(FILLARRAY AAAAA
    '(|#####| |#####| |#####| |#####| |#####| |#####| |#####| |#####|
              ((MTIMES SIMP) (($L SIMP) 1. 8.)
               ((|$ll| SIMP) 1. 8. 2. 4.) (($L SIMP) 2. 4.))
              0. 0. |#####| |#####| |#####| |#####| 0. 0. |#####|
              |#####| |#####| |#####| |#####| 0. |#####| |#####|
              |#####| |#####| |#####| |#####| |#####| |#####| |#####|
              |#####| |#####| |#####| |#####|)) 
(ADD2LNC '|$explD0| $ARRAYS) 
(DSKSETQ |$s| '|$s|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$s|) 
(MREMPROP '|$s| 'ARRAY) 
(MPUTPROP '|$s| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 4. 1. (((4.) (|$k| SIMP) 4.))
      (((1.) (MPLUS SIMP) ((|$k| SIMP) 1.)
        ((MTIMES SIMP) ((|$d| SIMP) 1. 2.) (($X SIMP) 2.))
        ((MTIMES SIMP) ((|$d| SIMP) 1. 3.) (($X SIMP) 3.))
        ((MTIMES SIMP) ((|$d| SIMP) 1. 4.) (($X SIMP) 4.))))
      (((2.) (MPLUS SIMP) ((|$k| SIMP) 2.)
        ((MTIMES SIMP) ((|$d| SIMP) 2. 3.) (($X SIMP) 3.))
        ((MTIMES SIMP) ((|$d| SIMP) 2. 4.) (($X SIMP) 4.))))
      (((3.) (MPLUS SIMP) ((|$k| SIMP) 3.)
        ((MTIMES SIMP) ((|$d| SIMP) 3. 4.) (($X SIMP) 4.)))))) 
(ADD2LNC '|$s| $ARRAYS) 
(DSKSETQ $NUM_PP4 '$NUM_PP4) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_PP4) 
(MREMPROP '$NUM_PP4 'ARRAY) 
(MPUTPROP '$NUM_PP4 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 10. 2.
      (((2. 2.) (RAT SIMP) -3. 2.) ((4. 4.) (RAT SIMP) 1. 2.)) NIL NIL
      NIL NIL NIL
      (((1. 3.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 6. ((MTIMES SIMP) -2. |$Mt|))))
      (((2. 3.) (MTIMES SIMP) ((RAT SIMP) 1. 2.)
        ((MPLUS SIMP) -3. |$Ms| |$Mt|)))
      (((1. 1.) (RAT SIMP) -7. 2.) ((3. 3.) (RAT SIMP) 1. 2.)) NIL NIL
      NIL NIL
      (((1. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 2.)
        ((MPLUS SIMP) -1. |$Ms| |$Mt|)))
      (((2. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 2. ((MTIMES SIMP) -2. |$Mt|))))
      (((1. 2.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 10. ((MTIMES SIMP) -2. |$Ms|)))
       ((3. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))))) 
(ADD2LNC '$NUM_PP4 $ARRAYS) 
(DSKSETQ $NUM_XX4 '$NUM_XX4) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_XX4) 
(MREMPROP '$NUM_XX4 'ARRAY) 
(MPUTPROP '$NUM_XX4 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 6. 2. NIL NIL NIL NIL NIL (((1. 4.) (MEXPT SIMP) |$Xi| -1.))
      (((1. 3.) (MTIMES SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|)
        ((MEXPT SIMP)
         ((MPLUS SIMP) ((MTIMES SIMP) -1. |$Xi|)
          ((MEXPT SIMP RATSIMP) |$Xi| 2.))
         -1.))
       ((2. 4.) . 1.))
      (((1. 2.) (MEXPT SIMP) ((MPLUS SIMP) -1. |$Xi|) -1.)
       ((2. 3.) (MTIMES SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|)
        ((MEXPT SIMP)
         ((MPLUS SIMP) -1. |$om|
          ((MTIMES SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$om|))
           |$Xi|))
         -1.))
       ((3. 4.) (MTIMES SIMP) ((MEXPT SIMP) |$om| -1.)
        ((MEXPT SIMP) |$Xi| -1.) ((MPLUS SIMP) -1. |$om| |$Xi|))))) 
(ADD2LNC '$NUM_XX4 $ARRAYS) 
(DSKSETQ $INFLAG 'T) 
(DSKSETQ $K '$K) 
(DEFPROP $K $ANY MODE) 
(ADD2LNC '$K $PROPS) 
(DSKSETQ |$Mt| '|$Mt|) 
(RESTORE-FACTS '((($KIND) |$Mt| $INTEGER))) 
(ADD2LNC '|$Mt| $PROPS) 
(DEFPROP $R $FIXNUM MODE) 
(ADD2LNC '$R $PROPS) 
(DEFPROP $L0 $FIXNUM MODE) 
(ADD2LNC '$L0 $PROPS) 
(DEFPROP $INR_PQ $FIXNUM MODE) 
(ADD2LNC '$INR_PQ $PROPS) 
(DEFPROP $S $FIXNUM MODE) 
(ADD2LNC '$S $PROPS) 
(DEFPROP $NR $ANY MODE) 
(ADD2LNC '$NR $PROPS) 
(DEFPROP $IP $FIXNUM MODE) 
(ADD2LNC '$IP $PROPS) 
(DEFPROP $IQ $FIXNUM MODE) 
(ADD2LNC '$IQ $PROPS) 
(DEFPROP $NF0 $FIXNUM MODE) 
(ADD2LNC '$NF0 $PROPS) 
(DEFPROP $NT0 $FIXNUM MODE) 
(ADD2LNC '$NT0 $PROPS) 
(DEFPROP $C0 $FIXNUM MODE) 
(ADD2LNC '$C0 $PROPS) 
(DEFPROP $N_PQ $FIXNUM MODE) 
(ADD2LNC '$N_PQ $PROPS) 
(DEFPROP $NR0 $FIXNUM MODE) 
(ADD2LNC '$NR0 $PROPS) 
(DEFPROP $M $FIXNUM MODE) 
(ADD2LNC '$M $PROPS) 
(DEFPROP $N $FIXNUM MODE) 
(ADD2LNC '$N $PROPS) 
(DEFPROP $T $ANY MODE) 
(ADD2LNC '$T $PROPS) 
(DEFPROP $N0 $FIXNUM MODE) 
(ADD2LNC '$N0 $PROPS) 
(DEFPROP $M0 $FIXNUM MODE) 
(ADD2LNC '$M0 $PROPS) 
(DEFPROP $S0 $ANY MODE) 
(ADD2LNC '$S0 $PROPS) 
(DEFPROP $NS0 $ANY MODE) 
(ADD2LNC '$NS0 $PROPS) 
(DEFPROP $NA1 $FIXNUM MODE) 
(ADD2LNC '$NA1 $PROPS) 
(DEFPROP $NA2 $FIXNUM MODE) 
(ADD2LNC '$NA2 $PROPS) 
(DEFPROP $NA3 $FIXNUM MODE) 
(ADD2LNC '$NA3 $PROPS) 
(DEFPROP $NA4 $FIXNUM MODE) 
(ADD2LNC '$NA4 $PROPS) 
(DSKSETQ |$Ms| '|$Ms|) 
(RESTORE-FACTS '((($KIND) |$Ms| $INTEGER))) 
(ADD2LNC '|$Ms| $PROPS) 
(SETQ $LINENUM 105.) 
(SETQ *ALPHABET* (NCONC '(#\_ #\%) *ALPHABET*)) 
(DSKSETQ $CONTEXT '$INITIAL) 
(RESTORE-FACTS '((($KIND) |$Mt| $INTEGER) (($KIND) |$Ms| $INTEGER))) 

==> anc/lisp_results/S8z2S6zTT.lisp <==
;;; -*- Mode: LISP; package:maxima; syntax:common-lisp; -*- 
(in-package :maxima)
(DSKSETQ $%O0 '$DONE) 
(ADDLABEL '$%O0) 
(DSKSETQ $%I1 '(($BATCH) "10_exp_reggeon.v3.mat")) 
(ADDLABEL '$%I1) 
(DSKSETQ $%I2
         '(($DEFINE_VARIABLE) |$expand_reggeon_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I2) 
(DSKSETQ $%O2 'NIL) 
(ADDLABEL '$%O2) 
(DSKSETQ $%I3 '(($DEFINE_VARIABLE) |$dbg_all_terms| NIL $BOOLEAN)) 
(ADDLABEL '$%I3) 
(DSKSETQ $%O3 'NIL) 
(ADDLABEL '$%O3) 
(DSKSETQ $%I4 '(($DEFINE_VARIABLE) |$dbg_compute_levels| NIL $BOOLEAN)) 
(ADDLABEL '$%I4) 
(DSKSETQ $%O4 'NIL) 
(ADDLABEL '$%O4) 
(DSKSETQ $%I5 '(($DEFINE_VARIABLE) |$nn| 0. $INTEGER)) 
(ADDLABEL '$%I5) 
(DSKSETQ $%O5 '0.) 
(ADDLABEL '$%O5) 
(DSKSETQ $%I6 '(($KILL) |$nn|)) 
(ADDLABEL '$%I6) 
(DSKSETQ $%O6 '$DONE) 
(ADDLABEL '$%O6) 
(DSKSETQ $%I7
         '((MDEFINE) (($SET_NUMBER_OF_PARTICLE) |$nn0|)
           ((MPROG) ((MSETQ) |$nn| |$nn0|)
            (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.)
             ((MPLUS) |$nn0| 1.))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MSETQ) ((|$s| ARRAY) $R)
              ((MPLUS) ((|$k|) $R)
               (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S
                ((MPLUS) $R 1.) |$nn0|))))))) 
(ADDLABEL '$%I7) 
(DSKSETQ $%O7
         '((MDEFINE SIMP) (($SET_NUMBER_OF_PARTICLE) |$nn0|)
           ((MPROG) ((MSETQ) |$nn| |$nn0|)
            (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.)
             ((MPLUS) |$nn0| 1.))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MSETQ) ((|$s| ARRAY) $R)
              ((MPLUS) ((|$k|) $R)
               (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S
                ((MPLUS) $R 1.) |$nn0|))))))) 
(ADDLABEL '$%O7) 
(DSKSETQ $%I8
         '((MDEFINE) (($NOTZERO) $X)
           ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))) 
(ADDLABEL '$%I8) 
(DSKSETQ $%O8
         '((MDEFINE SIMP) (($NOTZERO) $X)
           ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))) 
(ADDLABEL '$%O8) 
(DSKSETQ $%I9
         '((MDEFINE)
           ((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
              ((MSETQ) $POW0
               ((MTIMES) 2.
                (($SUM)
                 (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0
                  $MAX_USED_LEVEL0)
                 $L0 2. $MAX_USED_LEVEL0)))
              ((MSETQ) $POW0
               ((MPLUS) $POW0
                (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2.
                 $MAX_USED_LEVEL0)))
              ((MCOND) |$dbg_compute_levels|
               (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T
               $FALSE)
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
            ((MRETURN) |$noAlphas0|)))) 
(ADDLABEL '$%I9) 
(DSKSETQ $%O9
         '((MDEFINE SIMP)
           ((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
              ((MSETQ) $POW0
               ((MTIMES) 2.
                (($SUM)
                 (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0
                  $MAX_USED_LEVEL0)
                 $L0 2. $MAX_USED_LEVEL0)))
              ((MSETQ) $POW0
               ((MPLUS) $POW0
                (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2.
                 $MAX_USED_LEVEL0)))
              ((MCOND) |$dbg_compute_levels|
               (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T
               $FALSE)
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
            ((MRETURN) |$noAlphas0|)))) 
(ADDLABEL '$%O9) 
(DSKSETQ $%I10
         '((MDEFINE)
           ((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevels0| ARRAY) $R)
                  (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
                   ((|$usedLevels0| ARRAY) $R)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevels0|)))) 
(ADDLABEL '$%I10) 
(DSKSETQ $%O10
         '((MDEFINE SIMP)
           ((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevels0| ARRAY) $R)
                  (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
                   ((|$usedLevels0| ARRAY) $R)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevels0|)))) 
(ADDLABEL '$%O10) 
(DSKSETQ $%I11
         '((MDEFINE)
           ((|$compute_levels_and_powers_used_no_zmV1|)
            $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
                  (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
                   ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevelsPowers0|)))) 
(ADDLABEL '$%I11) 
(DSKSETQ $%O11
         '((MDEFINE SIMP)
           ((|$compute_levels_and_powers_used_no_zmV1|)
            $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
                  (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
                   ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevelsPowers0|)))) 
(ADDLABEL '$%O11) 
(DSKSETQ $%I12
         '((MDEFINE) ((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
            ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
              ((MSETQ) |$Nlus0|
               (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
              ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
               ((MPROGN)
                ((MSETQ) $NR_PQ
                 ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R)
                  $INR_PQ))
                ((MSETQ) ((|$explK0| ARRAY) $R)
                 ((MPLUS) ((|$explK0| ARRAY) $R)
                  ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
              ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
               ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
              |$end_r_loop|))
            ((MRETURN) |$Ks_rules0|)))) 
(ADDLABEL '$%I12) 
(DSKSETQ $%O12
         '((MDEFINE SIMP) ((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
            ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
              ((MSETQ) |$Nlus0|
               (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
              ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
               ((MPROGN)
                ((MSETQ) $NR_PQ
                 ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R)
                  $INR_PQ))
                ((MSETQ) ((|$explK0| ARRAY) $R)
                 ((MPLUS) ((|$explK0| ARRAY) $R)
                  ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
              ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
               ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
              |$end_r_loop|))
            ((MRETURN) |$Ks_rules0|)))) 
(ADDLABEL '$%O12) 
(DSKSETQ $%I13
         '((MDEFINE) ((|$compute_Ds|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
            ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
             ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
              ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
               ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
                ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL
                 NIL NIL
                 ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL
                  NIL NIL NIL
                  ((MSETQ) ((|$explD0| ARRAY) $R $S)
                   ((MPLUS) ((|$explD0| ARRAY) $R $S)
                    ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
                     ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
                ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
                 (($ENDCONS)
                  ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
                  ((|$Ds_rules0| ARRAY) $R)))
                |$end_s_loop|))
              |$end_r_loop|))
            ((MRETURN) |$Ds_rules0|)))) 
(ADDLABEL '$%I13) 
(DSKSETQ $%O13
         '((MDEFINE SIMP) ((|$compute_Ds|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
            ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
             ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
              ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
               ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
                ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL
                 NIL NIL
                 ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL
                  NIL NIL NIL
                  ((MSETQ) ((|$explD0| ARRAY) $R $S)
                   ((MPLUS) ((|$explD0| ARRAY) $R $S)
                    ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
                     ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
                ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
                 (($ENDCONS)
                  ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
                  ((|$Ds_rules0| ARRAY) $R)))
                |$end_s_loop|))
              |$end_r_loop|))
            ((MRETURN) |$Ds_rules0|)))) 
(ADDLABEL '$%O13) 
(DSKSETQ $%I14
         '((MDEFINE) (($WICK) |$list_Nr0|)
           ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
            ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
            ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
            ((MSETQ) $WICK00
             ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
              ((MFACTORIAL) |$Nr0|)))
            ((MDO) $R 2. NIL NIL |$nn0| NIL
             ((MPROGN) ((MSETQ) $WICK0 0.)
              ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
              ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
                ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
                 ((MSETQ) $WICK0
                  ((MPLUS) $WICK0
                   ((MTIMES)
                    ((MQUOTIENT) 1.
                     ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
                    $CO0
                    ((MEXPT) ((|$s| ARRAY) $R)
                     ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
                 T $FALSE)))
              ((MSETQ) $WICK00 $WICK0)))
            ((MRETURN) $WICK00)))) 
(ADDLABEL '$%I14) 
(DSKSETQ $%O14
         '((MDEFINE SIMP) (($WICK) |$list_Nr0|)
           ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
            ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
            ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
            ((MSETQ) $WICK00
             ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
              ((MFACTORIAL) |$Nr0|)))
            ((MDO) $R 2. NIL NIL |$nn0| NIL
             ((MPROGN) ((MSETQ) $WICK0 0.)
              ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
              ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
                ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
                 ((MSETQ) $WICK0
                  ((MPLUS) $WICK0
                   ((MTIMES)
                    ((MQUOTIENT) 1.
                     ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
                    $CO0
                    ((MEXPT) ((|$s| ARRAY) $R)
                     ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
                 T $FALSE)))
              ((MSETQ) $WICK00 $WICK0)))
            ((MRETURN) $WICK00)))) 
(ADDLABEL '$%O14) 
(DSKSETQ $%I15
         '((MDEFINE)
           (($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
            |$Ds_rules0|)
           ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
            (($PRINT) "in computing 'Z' (do_all_term)")
            ((MSETQ) $EXPL_INT0 $INT0)
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN)
              ((MCOND) |$dbg_all_terms|
               (($PRINT)
                "in computing 'Z' (do_all_term) doing all terms for particle"
                $R)
               T $FALSE)
              ((MSETQ) $EXPL_INT0
               (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
                ((|$Ds_rules0| ARRAY) $R)))
              ((MSETQ) $NLEVELS0
               (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
              ((MCOND) |$dbg_all_terms|
               (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
              ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) " project to"
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  "^"
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.)))
                 T $FALSE)
                ((MSETQ) $EXPL_INT0
                 (($RATCOEF) $EXPL_INT0
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.))))
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
            ((MRETURN) $EXPL_INT0)))) 
(ADDLABEL '$%I15) 
(DSKSETQ $%O15
         '((MDEFINE SIMP)
           (($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
            |$Ds_rules0|)
           ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
            (($PRINT) "in computing 'Z' (do_all_term)")
            ((MSETQ) $EXPL_INT0 $INT0)
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN)
              ((MCOND) |$dbg_all_terms|
               (($PRINT)
                "in computing 'Z' (do_all_term) doing all terms for particle"
                $R)
               T $FALSE)
              ((MSETQ) $EXPL_INT0
               (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
                ((|$Ds_rules0| ARRAY) $R)))
              ((MSETQ) $NLEVELS0
               (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
              ((MCOND) |$dbg_all_terms|
               (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
              ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) " project to"
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  "^"
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.)))
                 T $FALSE)
                ((MSETQ) $EXPL_INT0
                 (($RATCOEF) $EXPL_INT0
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.))))
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
            ((MRETURN) $EXPL_INT0)))) 
(ADDLABEL '$%O15) 
(DSKSETQ $%I16
         '((MDEFINE) (($STATE2MATRIX) $STATE0 |$MaxLevel0|)
           ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
            ((MSETQ) $MAT0
             (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
              ((MPLUS) |$MaxLevel0| 1.)))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
                (($HIPOW) $STATE0 (($P) $IP $IQ)))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                ((MPLUS)
                 (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                 (($HIPOW) $STATE0 (($P) $IP $IQ))))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
            ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
             (($ERROR) "In state2matrix missing some contributions in"
              $STATE0 "since we are left with" $STATE00
              "after analysis")
             T $FALSE)
            ((MRETURN) (($COPYMATRIX) $MAT0))))) 
(ADDLABEL '$%I16) 
(DSKSETQ $%O16
         '((MDEFINE SIMP) (($STATE2MATRIX) $STATE0 |$MaxLevel0|)
           ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
            ((MSETQ) $MAT0
             (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
              ((MPLUS) |$MaxLevel0| 1.)))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
                (($HIPOW) $STATE0 (($P) $IP $IQ)))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                ((MPLUS)
                 (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                 (($HIPOW) $STATE0 (($P) $IP $IQ))))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
            ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
             (($ERROR) "In state2matrix missing some contributions in"
              $STATE0 "since we are left with" $STATE00
              "after analysis")
             T $FALSE)
            ((MRETURN) (($COPYMATRIX) $MAT0))))) 
(ADDLABEL '$%O16) 
(DSKSETQ $%I17 '((MSETQ) |$expand_reggeon_loaded| T)) 
(ADDLABEL '$%I17) 
(DSKSETQ $%O17 'T) 
(ADDLABEL '$%O17) 
(DSKSETQ $%O18
         '"/home/igor/tex/DDF_interactions/maxima.cov/SSTT/10_exp_reggeon.v3.mat") 
(ADDLABEL '$%O18) 
(DSKSETQ $%I19
         '((MCOND) ((MNOT) |$expand_reggeon_loaded|)
           (($ERROR) "Cannot batch 10_exp_reggeon") T $FALSE)) 
(ADDLABEL '$%I19) 
(DSKSETQ $%O19 'NIL) 
(ADDLABEL '$%O19) 
(DSKSETQ $%I20 '(($BATCH) "20_der.v2.mat")) 
(ADDLABEL '$%I20) 
(DSKSETQ $%I21
         '(($DEFINE_VARIABLE) |$derivatives_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I21) 
(DSKSETQ $%O21 'NIL) 
(ADDLABEL '$%O21) 
(DSKSETQ $%I22 '(($DEFINE_VARIABLE) |$dbg_wrt_lambda| NIL $BOOLEAN)) 
(ADDLABEL '$%I22) 
(DSKSETQ $%O22 'NIL) 
(ADDLABEL '$%O22) 
(DSKSETQ $%I23 '(($DEFINE_VARIABLE) |$dbg_wrt_pair| NIL $BOOLEAN)) 
(ADDLABEL '$%I23) 
(DSKSETQ $%O23 'NIL) 
(ADDLABEL '$%O23) 
(DSKSETQ $%I24 '(($DEFINE_VARIABLE) |$dbg_wrt_states| NIL $BOOLEAN)) 
(ADDLABEL '$%I24) 
(DSKSETQ $%O24 'NIL) 
(ADDLABEL '$%O24) 
(DSKSETQ $%I25 '(($DEFINE_VARIABLE) |$dbg_wrt_contract| NIL $BOOLEAN)) 
(ADDLABEL '$%I25) 
(DSKSETQ $%O25 'NIL) 
(ADDLABEL '$%O25) 
(DSKSETQ $%I26 '(($DEFINE_VARIABLE) |$dbg_scalars| NIL $BOOLEAN)) 
(ADDLABEL '$%I26) 
(DSKSETQ $%O26 'NIL) 
(ADDLABEL '$%O26) 
(DSKSETQ $%I27 '((MSETQ) $INFLAG T)) 
(ADDLABEL '$%I27) 
(DSKSETQ $%O27 'T) 
(ADDLABEL '$%O27) 
(DSKSETQ $%I28 '((MSETQ) |$NIused| 0.)) 
(ADDLABEL '$%I28) 
(DSKSETQ $%O28 '0.) 
(ADDLABEL '$%O28) 
(DSKSETQ $%I29 '((MSETQ) |$objects_with_index| ((MLIST) $LA |$Sk| $K))) 
(ADDLABEL '$%I29) 
(DSKSETQ $%O29 '((MLIST SIMP) $LA |$Sk| $K)) 
(ADDLABEL '$%O29) 
(DSKSETQ $%I30
         '((MDEFINE)
           ((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
            $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LAK)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$laSk|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $KLA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$Skla|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I30) 
(DSKSETQ $%O30
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
            $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LAK)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$laSk|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $KLA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$Skla|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O30) 
(DSKSETQ $%I31
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $NPOW0 1.)
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LAK)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$laSk|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_lambda_other|)
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $KLA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$Skla|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_other_la|)
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I31) 
(DSKSETQ $%O31
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $NPOW0 1.)
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LAK)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$laSk|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_lambda_other|)
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $KLA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$Skla|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_other_la|)
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O31) 
(DSKSETQ $%I32
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
            $TERM0)
           ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
            ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
            ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.))
            ((MSETQ) $DER0 0.)
            ((MCOND) ((MGREATERP) $LEVEL10 0.)
             ((MSETQ) $DER00
              (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0|
               $TERM0))
             T
             ((MSETQ) $DER00
              ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
            ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
            ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
             ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
              ((MDO) $NT0 1. NIL NIL $LDER00 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_pair|
                 (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
                  "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
                 T $FALSE)
                ((MSETQ) $TMP_DER0
                 (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                  (($INPART) $DER00 $NT0)))
                ((MSETQ) $DER0
                 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
             T
             ((MPROGN)
              ((MCOND) |$dbg_wrt_pair|
               (($PRINT) "    SINGLE term: take der of" $DER00
                "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
               T $FALSE)
              ((MSETQ) $DER0
               (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                $DER00))))
            ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I32) 
(DSKSETQ $%O32
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
            $TERM0)
           ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
            ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
            ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.))
            ((MSETQ) $DER0 0.)
            ((MCOND) ((MGREATERP) $LEVEL10 0.)
             ((MSETQ) $DER00
              (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0|
               $TERM0))
             T
             ((MSETQ) $DER00
              ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
            ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
            ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
             ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
              ((MDO) $NT0 1. NIL NIL $LDER00 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_pair|
                 (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
                  "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
                 T $FALSE)
                ((MSETQ) $TMP_DER0
                 (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                  (($INPART) $DER00 $NT0)))
                ((MSETQ) $DER0
                 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
             T
             ((MPROGN)
              ((MCOND) |$dbg_wrt_pair|
               (($PRINT) "    SINGLE term: take der of" $DER00
                "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
               T $FALSE)
              ((MSETQ) $DER0
               (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                $DER00))))
            ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O32) 
(DSKSETQ $%I33
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
            $TERM0)
           ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
            ((MSETQ) $MAX_USED_LEVEL0
             (($LENGTH) $ONE_STATE_IN_MATRIX0))
            ((MSETQ) |$Der0| $TERM0)
            ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
             ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
              ((MCOND)
               ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
               ((MPROGN)
                ((MDO) $N_PQ 1. NIL NIL
                 (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
                 ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
                  ((MCOND)
                   (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
                   ((MPROGN)
                    ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
                     ((MSETQ) |$tmp_Der0|
                      ((MPLUS) |$tmp_Der0|
                       (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                        ((MPLUS) $L0 ((MMINUS) 1.))
                        ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
                    ((MSETQ) |$Der0| |$tmp_Der0|))
                   T
                   ((MSETQ) |$Der0|
                    (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                     ((MPLUS) $L0 ((MMINUS) 1.))
                     ((MPLUS) $C0 ((MMINUS) 1.)) |$Der0|)))))
                |$end_loop_c0|)
               T $FALSE)))
            ((MRETURN) |$Der0|)))) 
(ADDLABEL '$%I33) 
(DSKSETQ $%O33
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
            $TERM0)
           ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
            ((MSETQ) $MAX_USED_LEVEL0
             (($LENGTH) $ONE_STATE_IN_MATRIX0))
            ((MSETQ) |$Der0| $TERM0)
            ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
             ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
              ((MCOND)
               ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
               ((MPROGN)
                ((MDO) $N_PQ 1. NIL NIL
                 (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
                 ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
                  ((MCOND)
                   (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
                   ((MPROGN)
                    ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
                     ((MSETQ) |$tmp_Der0|
                      ((MPLUS) |$tmp_Der0|
                       (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                        ((MPLUS) $L0 ((MMINUS) 1.))
                        ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
                    ((MSETQ) |$Der0| |$tmp_Der0|))
                   T
                   ((MSETQ) |$Der0|
                    (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                     ((MPLUS) $L0 ((MMINUS) 1.))
                     ((MPLUS) $C0 ((MMINUS) 1.)) |$Der0|)))))
                |$end_loop_c0|)
               T $FALSE)))
            ((MRETURN) |$Der0|)))) 
(ADDLABEL '$%O33) 
(DSKSETQ $%I34
         '((MDEFINE)
           ((|$take_derivative_wrt_scalar_stateSV1|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
            ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
              ((MPROGN)
               ((MCOND) |$dbg_scalars|
                (($PRINT) "nr0=" $NR0 "out of"
                 (($LENGTH) $SCALARS_IN_MATRIX0))
                T $FALSE)
               ((MSETQ) |$tmp_DER0| 0.)
               ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
                ((MPROGN)
                 (($PRINT) "before length(DER0) is"
                  (($LENGTH) |$der0|))
                 ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
                  ((MSETQ) |$tmp_DER0|
                   ((MPLUS) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
                 ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
                T
                ((MPROGN)
                 ((MCOND) |$dbg_scalars|
                  (($PRINT) "SINGLE term " |$der0| "derivative wrt r="
                   $NR0 "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0)
                   "with nr=" $NR0)
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)))
              T $FALSE))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%I34) 
(DSKSETQ $%O34
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_scalar_stateSV1|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
            ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
              ((MPROGN)
               ((MCOND) |$dbg_scalars|
                (($PRINT) "nr0=" $NR0 "out of"
                 (($LENGTH) $SCALARS_IN_MATRIX0))
                T $FALSE)
               ((MSETQ) |$tmp_DER0| 0.)
               ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
                ((MPROGN)
                 (($PRINT) "before length(DER0) is"
                  (($LENGTH) |$der0|))
                 ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
                  ((MSETQ) |$tmp_DER0|
                   ((MPLUS) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
                 ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
                T
                ((MPROGN)
                 ((MCOND) |$dbg_scalars|
                  (($PRINT) "SINGLE term " |$der0| "derivative wrt r="
                   $NR0 "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0)
                   "with nr=" $NR0)
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)))
              T $FALSE))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%O34) 
(DSKSETQ $%I35
         '((MDEFINE)
           ((|$take_derivative_wrt_scalar_stateSV2|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
            ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
             ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
              (($PRINT)
               "in take_derivative_wrt_scalar_stateSV2 acting on" $LT0
               "terms")
              ((MDO) $NT0 1. NIL NIL $LT0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_states|
                 (($PRINT)
                  "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                  $NT0 "out of" $LT0 "now there are"
                  ((MCOND) ((MNOT) (($NUMBERP) |$der0|))
                   (($LENGTH) |$der0|) T 0.)
                  "terms")
                 T
                 ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                   $NT0 "(step 100) out of" $LT0)
                  T $FALSE))
                ((MSETQ) |$NIused| 0.)
                ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
                ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
                 NIL
                 ((MCOND)
                  ((MNOT)
                   ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                  ((MPROGN)
                   ((MSETQ) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
                   |$end_nr_loop|)
                  T $FALSE))
                ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
                |$end_t0_loop|)))
             T
             ((MPROGN) ((MSETQ) |$der0| $TERM0)
              ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
               NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                ((MPROGN)
                 ((MCOND) |$dbg_wrt_states|
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
                   |$der0| "derivative wrt r=" $NR0 "and"
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)
                T $FALSE))))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%I35) 
(DSKSETQ $%O35
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_scalar_stateSV2|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
            ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
             ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
              (($PRINT)
               "in take_derivative_wrt_scalar_stateSV2 acting on" $LT0
               "terms")
              ((MDO) $NT0 1. NIL NIL $LT0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_states|
                 (($PRINT)
                  "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                  $NT0 "out of" $LT0 "now there are"
                  ((MCOND) ((MNOT) (($NUMBERP) |$der0|))
                   (($LENGTH) |$der0|) T 0.)
                  "terms")
                 T
                 ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                   $NT0 "(step 100) out of" $LT0)
                  T $FALSE))
                ((MSETQ) |$NIused| 0.)
                ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
                ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
                 NIL
                 ((MCOND)
                  ((MNOT)
                   ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                  ((MPROGN)
                   ((MSETQ) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
                   |$end_nr_loop|)
                  T $FALSE))
                ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
                |$end_t0_loop|)))
             T
             ((MPROGN) ((MSETQ) |$der0| $TERM0)
              ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
               NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                ((MPROGN)
                 ((MCOND) |$dbg_wrt_states|
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
                   |$der0| "derivative wrt r=" $NR0 "and"
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)
                T $FALSE))))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%O35) 
(DSKSETQ $%I36
         '((MDEFINE) (($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0)
           ((MPROG)
            ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0
             $NPOW0 $OP0 $IND0 $NFAC0 $NR0 $NS0)
            ((MSETQ) $UTERM00 $UTERM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
             ((MRETURN) $UTERM0) T $FALSE)
            ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
            ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_contract|
               (($PRINT) "      Exam" $FAC0) T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
                ((MCOND)
                 ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
                  ((MNOT) ((MEQUAL) $NPOW0 2.)))
                 (($ERROR) "the power must be 2!! wrong term=" $UTERM0)
                 T $FALSE)
                ((MCOND)
                 ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
                 ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MCOND) ((MEQUAL) $OP0 $LA)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 |$Sk|)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 $K)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE))
               T
               ((MCOND)
                ((MAND) $ISOP0
                 (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
                ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
                 ((MCOND)
                  ((MNOT)
                   (($IS)
                    ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
                  ((MPROGN)
                   ((MSETQ) $OTHERFAC0
                    (($ASSOC) $IND0 $LIST_INDEX_FACS0))
                   ((MSETQ) $NR0 (($INPART) $FAC0 1.))
                   ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
                   ((MCOND) ((MLEQP) $NR0 $NS0)
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $FAC0 0.)
                        (($INPART) $OTHERFAC0 0.))
                       $NR0 (($INPART) $FAC0 2.) $NS0
                       (($INPART) $OTHERFAC0 2.))))
                    T
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $OTHERFAC0 0.)
                        (($INPART) $FAC0 0.))
                       $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                       (($INPART) $FAC0 2.)))))
                   ((MSETQ) $LIST_INDEX_FACS0
                    (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0)
                     $LIST_INDEX_FACS0)))
                  T
                  ((MSETQ) $LIST_INDEX_FACS0
                   (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
                T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
              |$end_fac_loop|))
            ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
             ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
            ((MRETURN) $CTERM0)))) 
(ADDLABEL '$%I36) 
(DSKSETQ $%O36
         '((MDEFINE SIMP) (($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0)
           ((MPROG)
            ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0
             $NPOW0 $OP0 $IND0 $NFAC0 $NR0 $NS0)
            ((MSETQ) $UTERM00 $UTERM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
             ((MRETURN) $UTERM0) T $FALSE)
            ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
            ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_contract|
               (($PRINT) "      Exam" $FAC0) T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
                ((MCOND)
                 ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
                  ((MNOT) ((MEQUAL) $NPOW0 2.)))
                 (($ERROR) "the power must be 2!! wrong term=" $UTERM0)
                 T $FALSE)
                ((MCOND)
                 ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
                 ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MCOND) ((MEQUAL) $OP0 $LA)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 |$Sk|)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 $K)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE))
               T
               ((MCOND)
                ((MAND) $ISOP0
                 (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
                ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
                 ((MCOND)
                  ((MNOT)
                   (($IS)
                    ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
                  ((MPROGN)
                   ((MSETQ) $OTHERFAC0
                    (($ASSOC) $IND0 $LIST_INDEX_FACS0))
                   ((MSETQ) $NR0 (($INPART) $FAC0 1.))
                   ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
                   ((MCOND) ((MLEQP) $NR0 $NS0)
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $FAC0 0.)
                        (($INPART) $OTHERFAC0 0.))
                       $NR0 (($INPART) $FAC0 2.) $NS0
                       (($INPART) $OTHERFAC0 2.))))
                    T
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $OTHERFAC0 0.)
                        (($INPART) $FAC0 0.))
                       $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                       (($INPART) $FAC0 2.)))))
                   ((MSETQ) $LIST_INDEX_FACS0
                    (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0)
                     $LIST_INDEX_FACS0)))
                  T
                  ((MSETQ) $LIST_INDEX_FACS0
                   (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
                T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
              |$end_fac_loop|))
            ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
             ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
            ((MRETURN) $CTERM0)))) 
(ADDLABEL '$%O36) 
(DSKSETQ $%I37
         '((MDEFINE) (($CONTRACT_PAIRS) |$utermS0|)
           ((MPROG) ((MLIST) $SUM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
             ((MPROGN) ((MSETQ) $SUM0 0.)
              ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
               ((MSETQ) $SUM0
                ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
             T
             ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
            ((MRETURN) $SUM0)))) 
(ADDLABEL '$%I37) 
(DSKSETQ $%O37
         '((MDEFINE SIMP) (($CONTRACT_PAIRS) |$utermS0|)
           ((MPROG) ((MLIST) $SUM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
             ((MPROGN) ((MSETQ) $SUM0 0.)
              ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
               ((MSETQ) $SUM0
                ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
             T
             ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
            ((MRETURN) $SUM0)))) 
(ADDLABEL '$%O37) 
(DSKSETQ $%I38 '((MSETQ) |$derivatives_loaded| T)) 
(ADDLABEL '$%I38) 
(DSKSETQ $%O38 'T) 
(ADDLABEL '$%O38) 
(DSKSETQ $%O39
         '"/home/igor/tex/DDF_interactions/maxima.cov/SSTT/20_der.v2.mat") 
(ADDLABEL '$%O39) 
(DSKSETQ $%I40
         '((MCOND) ((MNOT) |$derivatives_loaded|)
           (($ERROR) "Cannot batch 20_der") T $FALSE)) 
(ADDLABEL '$%I40) 
(DSKSETQ $%O40 'NIL) 
(ADDLABEL '$%O40) 
(DSKSETQ $%I41 '(($BATCH) "39_aux_functions_for_amplitudes.v0.mat")) 
(ADDLABEL '$%I41) 
(DSKSETQ $%I42 '(($DEFINE_VARIABLE) |$compute_pp_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I42) 
(DSKSETQ $%O42 'NIL) 
(ADDLABEL '$%O42) 
(DSKSETQ $%I43 '(($DEFINE_VARIABLE) $AP 2. $INTEGER)) 
(ADDLABEL '$%I43) 
(DSKSETQ $%O43 '2.) 
(ADDLABEL '$%O43) 
(DSKSETQ $%I44
         '((MDEFINE) (($TRUE_XX) $R $S)
           ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))) 
(ADDLABEL '$%I44) 
(DSKSETQ $%O44
         '((MDEFINE SIMP) (($TRUE_XX) $R $S)
           ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))) 
(ADDLABEL '$%O44) 
(DSKSETQ $%I45
         '((MDEFINE) ((|$otherN|) $M $N)
           ((MCOND)
            ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
             ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
            3. T
            ((MCOND)
             ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
              ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
             2. T
             ((MCOND)
              ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
               ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
              1. T $FALSE))))) 
(ADDLABEL '$%I45) 
(DSKSETQ $%O45
         '((MDEFINE SIMP) ((|$otherN|) $M $N)
           ((MCOND)
            ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
             ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
            3. T
            ((MCOND)
             ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
              ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
             2. T
             ((MCOND)
              ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
               ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
              1. T $FALSE))))) 
(ADDLABEL '$%O45) 
(DSKSETQ $%I46
         '((MDEFINE) (($COMPUTE_PP3) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MDO) $N 1. NIL NIL |$nn| NIL
              ((MCOND) ((MEQUAL) $M $N)
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
                 $AP))
               T
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
                 ((MPLUS)
                  ((MPLUS) 1.
                   ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))) 
(ADDLABEL '$%I46) 
(DSKSETQ $%O46
         '((MDEFINE SIMP) (($COMPUTE_PP3) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MDO) $N 1. NIL NIL |$nn| NIL
              ((MCOND) ((MEQUAL) $M $N)
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
                 $AP))
               T
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
                 ((MPLUS)
                  ((MPLUS) 1.
                   ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))) 
(ADDLABEL '$%O46) 
(DSKSETQ $%I47
         '((MDEFINE) (($PP3ONSHELL) $M $N) (($NUM_PP3 ARRAY) $M $N))) 
(ADDLABEL '$%I47) 
(DSKSETQ $%O47
         '((MDEFINE SIMP) (($PP3ONSHELL) $M $N)
           (($NUM_PP3 ARRAY) $M $N))) 
(ADDLABEL '$%O47) 
(DSKSETQ $%I48
         '((MSETQ) (($NUM_XX3 ARRAY) 1. 2.)
           ((MQUOTIENT) |$Xi| ((MPLUS) 1. ((MMINUS) |$Xi|))))) 
(ADDLABEL '$%I48) 
(DSKSETQ $%O48
         '((MTIMES SIMP)
           ((MEXPT SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$Xi|))
            -1.)
           |$Xi|)) 
(ADDLABEL '$%O48) 
(DSKSETQ $%I49 '((MSETQ) (($NUM_XX3 ARRAY) 1. 3.) |$Xi|)) 
(ADDLABEL '$%I49) 
(DSKSETQ $%O49 '|$Xi|) 
(ADDLABEL '$%O49) 
(DSKSETQ $%I50 '((MSETQ) (($NUM_XX3 ARRAY) 2. 3.) 1.)) 
(ADDLABEL '$%I50) 
(DSKSETQ $%O50 '1.) 
(ADDLABEL '$%O50) 
(DSKSETQ $%I51
         '((MDEFINE) (($TRUE_GF_XX3) $R $S) (($NUM_XX3 ARRAY) $R $S))) 
(ADDLABEL '$%I51) 
(DSKSETQ $%O51
         '((MDEFINE SIMP) (($TRUE_GF_XX3) $R $S)
           (($NUM_XX3 ARRAY) $R $S))) 
(ADDLABEL '$%O51) 
(DSKSETQ $%I52
         '((MDEFINE) (($GF_XX3) $M $N)
           ((MCOND) ((MEQUAL) $M 1.) |$x1| T
            ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
             ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
              |$x3|))))) 
(ADDLABEL '$%I52) 
(DSKSETQ $%O52
         '((MDEFINE SIMP) (($GF_XX3) $M $N)
           ((MCOND) ((MEQUAL) $M 1.) |$x1| T
            ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
             ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
              |$x3|))))) 
(ADDLABEL '$%O52) 
(DSKSETQ $%I53
         '((MDEFINE) (($COMPUTE_PP4) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
              ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
               $AP)))
            ((MSETQ) |$Mu|
             ((MPLUS)
              ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
              ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
            ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))) 
(ADDLABEL '$%I53) 
(DSKSETQ $%O53
         '((MDEFINE SIMP) (($COMPUTE_PP4) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
              ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
               $AP)))
            ((MSETQ) |$Mu|
             ((MPLUS)
              ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
              ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
            ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))) 
(ADDLABEL '$%O53) 
(DSKSETQ $%I54
         '((MDEFINE) (($PP4ONSHELL) $M $N) (($NUM_PP4 ARRAY) $M $N))) 
(ADDLABEL '$%I54) 
(DSKSETQ $%O54
         '((MDEFINE SIMP) (($PP4ONSHELL) $M $N)
           (($NUM_PP4 ARRAY) $M $N))) 
(ADDLABEL '$%O54) 
(DSKSETQ $%I55
         '((MDEFINE) (($COMPUTE_XX4))
           ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
            (($REMARRAY) $NUM_XX4)
            ((MSETQ) $GF_X_RULES
             ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
              ((MEQUAL) |$om|
               ((MQUOTIENT)
                ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
                 (($XX) 1. 3.))
                (($XX) 2. 4.)))))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
              ((MEQUAL)
               ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.)
                (($XX) 2. 4.))
               ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
            ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
            ((MSETQ) $SO_X13
             (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
            ((MSETQ) $XX4_LIST
             (($MAKELIST)
              (($MAKELIST)
               ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S))
               $S ((MPLUS) $R 1.) |$nn|)
              $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
            ((MSETQ) $XX4_LIST
             (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
            ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
            ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
             (($MAP) ":" ((MLIST) (($LHS) $GFXX0))
              ((MLIST) (($RHS) $GFXX0))))
            ((MSETQ) |$dx3_dOM|
             (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
            ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES))
            |$xx4_done|))) 
(ADDLABEL '$%I55) 
(DSKSETQ $%O55
         '((MDEFINE SIMP) (($COMPUTE_XX4))
           ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
            (($REMARRAY) $NUM_XX4)
            ((MSETQ) $GF_X_RULES
             ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
              ((MEQUAL) |$om|
               ((MQUOTIENT)
                ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
                 (($XX) 1. 3.))
                (($XX) 2. 4.)))))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
              ((MEQUAL)
               ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.)
                (($XX) 2. 4.))
               ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
            ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
            ((MSETQ) $SO_X13
             (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
            ((MSETQ) $XX4_LIST
             (($MAKELIST)
              (($MAKELIST)
               ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S))
               $S ((MPLUS) $R 1.) |$nn|)
              $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
            ((MSETQ) $XX4_LIST
             (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
            ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
            ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
             (($MAP) ":" ((MLIST) (($LHS) $GFXX0))
              ((MLIST) (($RHS) $GFXX0))))
            ((MSETQ) |$dx3_dOM|
             (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
            ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES))
            |$xx4_done|))) 
(ADDLABEL '$%O55) 
(DSKSETQ $%I56
         '((MDEFINE) (($TRUE_GF_XX4) $R $S) (($NUM_XX4 ARRAY) $R $S))) 
(ADDLABEL '$%I56) 
(DSKSETQ $%O56
         '((MDEFINE SIMP) (($TRUE_GF_XX4) $R $S)
           (($NUM_XX4 ARRAY) $R $S))) 
(ADDLABEL '$%O56) 
(DSKSETQ $%I57
         '((MDEFINE) ((|$check_cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
              ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
              ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
              ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
              ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
              ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
              ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
              ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
              ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
              ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%I57) 
(DSKSETQ $%O57
         '((MDEFINE SIMP) ((|$check_cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
              ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
              ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
              ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
              ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
              ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
              ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
              ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
              ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
              ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%O57) 
(DSKSETQ $%I58
         '((MDEFINE) ((|$cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%I58) 
(DSKSETQ $%O58
         '((MDEFINE SIMP) ((|$cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%O58) 
(DSKSETQ $%I59
         '((MDEFINE) ((|$check_cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%I59) 
(DSKSETQ $%O59
         '((MDEFINE SIMP) ((|$check_cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%O59) 
(DSKSETQ $%I60
         '((MDEFINE) ((|$cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%I60) 
(DSKSETQ $%O60
         '((MDEFINE SIMP) ((|$cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%O60) 
(DSKSETQ $%I61
         '((MDEFINE) ((|$check_swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%I61) 
(DSKSETQ $%O61
         '((MDEFINE SIMP) ((|$check_swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%O61) 
(DSKSETQ $%I62
         '((MDEFINE) ((|$swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%I62) 
(DSKSETQ $%O62
         '((MDEFINE SIMP) ((|$swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%O62) 
(DSKSETQ $%I63
         '((MDEFINE) ((|$swap_gfA_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|))) $AMP00)))) 
(ADDLABEL '$%I63) 
(DSKSETQ $%O63
         '((MDEFINE SIMP) ((|$swap_gfA_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|))) $AMP00)))) 
(ADDLABEL '$%O63) 
(DSKSETQ $%I64
         '((MDEFINE) (($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|)
           ((MPROG) ((MSETQ) |$nn| 4.)
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
            ((MSETQ) $GH_00
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) $GH_0P
             (($FACTOR)
              (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_0p|
             (($FACTOR)
              (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_pp|
             (($FACTOR)
              (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.)
               ((MEQUAL) |$Mt| 0.))))
            ((MSETQ) |$gh_TTT0|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTT|
             (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))) 
(ADDLABEL '$%I64) 
(DSKSETQ $%O64
         '((MDEFINE SIMP) (($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|)
           ((MPROG) ((MSETQ) |$nn| 4.)
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
            ((MSETQ) $GH_00
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) $GH_0P
             (($FACTOR)
              (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_0p|
             (($FACTOR)
              (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_pp|
             (($FACTOR)
              (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.)
               ((MEQUAL) |$Mt| 0.))))
            ((MSETQ) |$gh_TTT0|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTT|
             (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))) 
(ADDLABEL '$%O64) 
(DSKSETQ $%I65 '((MSETQ) |$compute_pp_loaded| T)) 
(ADDLABEL '$%I65) 
(DSKSETQ $%O65 'T) 
(ADDLABEL '$%O65) 
(DSKSETQ $%O66
         '"/home/igor/tex/DDF_interactions/maxima.cov/SSTT/39_aux_functions_for_amplitudes.v0.mat") 
(ADDLABEL '$%O66) 
(DSKSETQ $%I67
         '((MCOND) ((MNOT) |$compute_pp_loaded|)
           (($ERROR) "Cannot batch 39_aux_functions_for_amplitudes") T
           $FALSE)) 
(ADDLABEL '$%I67) 
(DSKSETQ $%O67 'NIL) 
(ADDLABEL '$%O67) 
(DSKSETQ $%I68 '(($BATCH) "32_compute_4pts_amplitude.v0.3.mat")) 
(ADDLABEL '$%I68) 
(DSKSETQ $%I69 '(($DEFINE_VARIABLE) |$amp_4pts_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I69) 
(DSKSETQ $%O69 'NIL) 
(ADDLABEL '$%O69) 
(DSKSETQ $%I70
         '((MDEFINE) (($ORDERXX) $R $S)
           ((MCOND) ((MEQUAL) $R $S) 0. T
            ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
             ((MMINUS) (($XX) $S $R)))))) 
(ADDLABEL '$%I70) 
(DSKSETQ $%O70
         '((MDEFINE SIMP) (($ORDERXX) $R $S)
           ((MCOND) ((MEQUAL) $R $S) 0. T
            ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
             ((MMINUS) (($XX) $S $R)))))) 
(ADDLABEL '$%O70) 
(DSKSETQ $%I71
         '((MDEFINE) (($ORDERPP) $R $S)
           ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))) 
(ADDLABEL '$%I71) 
(DSKSETQ $%O71
         '((MDEFINE SIMP) (($ORDERPP) $R $S)
           ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))) 
(ADDLABEL '$%O71) 
(DSKSETQ $%I72
         '((MDEFINE) (($TRUE_KK) $R $M $S $N)
           ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))) 
(ADDLABEL '$%I72) 
(DSKSETQ $%O72
         '((MDEFINE SIMP) (($TRUE_KK) $R $M $S $N)
           ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))) 
(ADDLABEL '$%O72) 
(DSKSETQ $%I73
         '((MDEFINE) ((|$true_Skk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%I73) 
(DSKSETQ $%O73
         '((MDEFINE SIMP) ((|$true_Skk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%O73) 
(DSKSETQ $%I74
         '((MDEFINE) ((|$true_kSk|) $S $N $R $M)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%I74) 
(DSKSETQ $%O74
         '((MDEFINE SIMP) ((|$true_kSk|) $S $N $R $M)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%O74) 
(DSKSETQ $%I75
         '((MDEFINE) ((|$true_SkSk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
            (($SUM)
             (($SUM)
              ((MTIMES) (($ORDERPP) $T $U)
               ((MEXPT) (($ORDERXX) $R $T) $M)
               ((MEXPT) (($ORDERXX) $S $U) $N))
              $T 1. |$nn|)
             $U 1. |$nn|)))) 
(ADDLABEL '$%I75) 
(DSKSETQ $%O75
         '((MDEFINE SIMP) ((|$true_SkSk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
            (($SUM)
             (($SUM)
              ((MTIMES) (($ORDERPP) $T $U)
               ((MEXPT) (($ORDERXX) $R $T) $M)
               ((MEXPT) (($ORDERXX) $S $U) $N))
              $T 1. |$nn|)
             $U 1. |$nn|)))) 
(ADDLABEL '$%O75) 
(DSKSETQ $%I76
         '((MDEFINE) (($FROM_STATE_TO_ADDEND_LIST) $STATE0)
           ((MPROG)
            ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T
             $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
             ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
            ((MSETQ) $LIST0
             (($MAKELIST) (($INPART) $STATE0 $T) $T 1.
              (($LENGTH) $STATE0)))
            ((MRETURN) $LIST0)))) 
(ADDLABEL '$%I76) 
(DSKSETQ $%O76
         '((MDEFINE SIMP) (($FROM_STATE_TO_ADDEND_LIST) $STATE0)
           ((MPROG)
            ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T
             $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
             ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
            ((MSETQ) $LIST0
             (($MAKELIST) (($INPART) $STATE0 $T) $T 1.
              (($LENGTH) $STATE0)))
            ((MRETURN) $LIST0)))) 
(ADDLABEL '$%O76) 
(DSKSETQ $%I77
         '((MDEFINE)
           (($EXTRACT_AND_NORMALIZE_COEFFS)
            $LIST_OF_LISTS_OF_SUBSTATES0)
           ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
            ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
              ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
               ((MPROGN) ((MSETQ) $S00 $S0)
                ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                 ((MPROGN)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)))
                ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
                 ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                  ((MPROGN)
                   ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
                   ((MCOND) ((MGREATERP) $POW0 0.)
                    ((MSETQ) $S00
                     ((MTIMES)
                      ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                      ((MEXPT)
                       ((MQUOTIENT)
                        ((MQUOTIENT) ((MMINUS) 1.)
                         ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                        ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                       $POW0)))
                    T $FALSE))))
                ((MCOND)
                 ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
                  ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
                 (($ERROR)
                  "extract_and_normalize_coeffs cannot compute normalized coeff from"
                  $S0 "left over is" $S00)
                 T $FALSE)
                ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
              ((MSETQ) $COEFFS_LIST0
               (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
            ((MRETURN) $COEFFS_LIST0)))) 
(ADDLABEL '$%I77) 
(DSKSETQ $%O77
         '((MDEFINE SIMP)
           (($EXTRACT_AND_NORMALIZE_COEFFS)
            $LIST_OF_LISTS_OF_SUBSTATES0)
           ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
            ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
              ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
               ((MPROGN) ((MSETQ) $S00 $S0)
                ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                 ((MPROGN)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)))
                ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
                 ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                  ((MPROGN)
                   ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
                   ((MCOND) ((MGREATERP) $POW0 0.)
                    ((MSETQ) $S00
                     ((MTIMES)
                      ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                      ((MEXPT)
                       ((MQUOTIENT)
                        ((MQUOTIENT) ((MMINUS) 1.)
                         ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                        ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                       $POW0)))
                    T $FALSE))))
                ((MCOND)
                 ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
                  ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
                 (($ERROR)
                  "extract_and_normalize_coeffs cannot compute normalized coeff from"
                  $S0 "left over is" $S00)
                 T $FALSE)
                ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
              ((MSETQ) $COEFFS_LIST0
               (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
            ((MRETURN) $COEFFS_LIST0)))) 
(ADDLABEL '$%O77) 
(DSKSETQ $%I78
         '((MDEFINE) ((|$amplitudeN4V1|) $STATES_LIST0)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) |$Partials0|
                  (($ENDCONS)
                   ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                    $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                   |$Partials0|))
                 ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I78) 
(DSKSETQ $%O78
         '((MDEFINE SIMP) ((|$amplitudeN4V1|) $STATES_LIST0)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) |$Partials0|
                  (($ENDCONS)
                   ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                    $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                   |$Partials0|))
                 ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O78) 
(DSKSETQ $%I79
         '((MDEFINE)
           ((|$amplitudeN4V1_list|) $STATES_LIST0
            $CHECKPOINT_SAVE_FILENAME)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MPROGN)
              ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
               ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
                ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                 ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                  (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                   "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                   (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                   (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                   "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                   "s")
                  ((MSETQ) $LIST_OF_SUBSTATES0
                   ((MLIST)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                  (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                  ((MSETQ) $SL0
                   (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                    $LIST_OF_SUBSTATES0))
                  ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                  ((MSETQ) $NAS_LIST0
                   (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                  ((MSETQ) $US0
                   ((|$compute_levels_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS0
                   ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS_LIST0
                   (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                  ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                  ((MSETQ) $EI0
                   (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                    $DS_RULES0))
                  ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                  ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Computed the expression on which we must act with derivatives in"
                   ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                  ((MSETQ) $PARTIAL_AMP0
                   ((MTIMES)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
                    ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                     $EX_EI0)))
                  ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Taken the derivatives and computed the partial amplitude in"
                   ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                   "s")
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                    |$Partials0|))
                  |$end_3_loops|))))
              (($SAVE)
               (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_"
                (($STRING) $NA1) ".lisp")
               $NA1 $STATES_LIST0 |$Partials0|)
              |$end_na1_loop|))
            ((MRETURN) |$Partials0|)))) 
(ADDLABEL '$%I79) 
(DSKSETQ $%O79
         '((MDEFINE SIMP)
           ((|$amplitudeN4V1_list|) $STATES_LIST0
            $CHECKPOINT_SAVE_FILENAME)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MPROGN)
              ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
               ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
                ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                 ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                  (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                   "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                   (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                   (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                   "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                   "s")
                  ((MSETQ) $LIST_OF_SUBSTATES0
                   ((MLIST)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                  (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                  ((MSETQ) $SL0
                   (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                    $LIST_OF_SUBSTATES0))
                  ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                  ((MSETQ) $NAS_LIST0
                   (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                  ((MSETQ) $US0
                   ((|$compute_levels_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS0
                   ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS_LIST0
                   (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                  ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                  ((MSETQ) $EI0
                   (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                    $DS_RULES0))
                  ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                  ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Computed the expression on which we must act with derivatives in"
                   ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                  ((MSETQ) $PARTIAL_AMP0
                   ((MTIMES)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
                    ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                     $EX_EI0)))
                  ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Taken the derivatives and computed the partial amplitude in"
                   ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                   "s")
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                    |$Partials0|))
                  |$end_3_loops|))))
              (($SAVE)
               (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_"
                (($STRING) $NA1) ".lisp")
               $NA1 $STATES_LIST0 |$Partials0|)
              |$end_na1_loop|))
            ((MRETURN) |$Partials0|)))) 
(ADDLABEL '$%O79) 
(DSKSETQ $%I80
         '((MDEFINE)
           ((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                  (($RATSIMP)
                   (($EV) $FINAL_PARTIAL_AMP0
                    ((MEQUAL) $PP $PP4ONSHELL)
                    ((MEQUAL) $XX $TRUE_GF_XX4))))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I80) 
(DSKSETQ $%O80
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                  (($RATSIMP)
                   (($EV) $FINAL_PARTIAL_AMP0
                    ((MEQUAL) $PP $PP4ONSHELL)
                    ((MEQUAL) $XX $TRUE_GF_XX4))))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O80) 
(DSKSETQ $%I81
         '((MDEFINE)
           ((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I81) 
(DSKSETQ $%O81
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O81) 
(DSKSETQ $%I82
         '((MDEFINE)
           ((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratexpand the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
                  "terms")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I82) 
(DSKSETQ $%O82
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratexpand the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
                  "terms")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O82) 
(DSKSETQ $%I83 '((MSETQ) |$amp_4pts_loaded| T)) 
(ADDLABEL '$%I83) 
(DSKSETQ $%O83 'T) 
(ADDLABEL '$%O83) 
(DSKSETQ $%O84
         '"/home/igor/tex/DDF_interactions/maxima.cov/SSTT/32_compute_4pts_amplitude.v0.3.mat") 
(ADDLABEL '$%O84) 
(DSKSETQ $%I85
         '((MCOND) ((MNOT) |$amp_4pts_loaded|)
           (($ERROR) "Cannot batch 32_compute_4pts_amplitude") T
           $FALSE)) 
(ADDLABEL '$%I85) 
(DSKSETQ $%O85 'NIL) 
(ADDLABEL '$%O85) 
(DSKSETQ $%I86 '(($BATCH) "40_define_test_states.v1.mat")) 
(ADDLABEL '$%I86) 
(DSKSETQ $%I87
         '((MDEFINE) ((|$SetStates|) |$dd0|)
           ((MPROG) ((MSETQ) |$Lev0| 2.)
            ((MSETQ) |$Null2|
             (($EV)
              ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
               ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
               ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
               ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 3.)
            ((MSETQ) |$Null3|
             (($EV)
              ((MPLUS)
               ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.)
                |$dd|)
               ((MMINUS)
                ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.)
                 |$dd|))
               ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
               ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 0.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 3.))
               ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$dd| |$dd0|)))
            ((MSETQ) |$Lev0| 4.)
            ((MSETQ) |$S4z|
             ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
              ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 5742. (($P) 2. 2.))
              ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
            ((MSETQ) |$S4m|
             ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
              ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 2268. (($P) 2. 2.))
              ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
              ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S4r1|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.) |$d|)
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.))
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 4.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r2|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.)
                |$d|)
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 4. 0.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
               ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r3|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 3. 1.))
               ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.))
               ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1|
             (($EV)
              ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
               ((MTIMES) 624. (($P) 3. 1.))
               ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 936. (($P) 2. 2.))
               ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES)
                ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
                 ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
            ((MSETQ) |$Null4r2|
             ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
              ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 4050. (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null4g|
             (($EV)
              ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|)
                2.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                8.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
                6.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|)
                72.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
               ((MTIMES) 6. (($P) 3. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
               ((MTIMES) 3. (($P) 2. 2.))
               ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
               ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
               ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
               ((MQUOTIENT)
                ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
                6.)
               ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.))
                72.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4cr|
             ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
              ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S6m|
             ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
              ((MTIMES) 28320. (($P) 5. 1.))
              ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 82400. (($P) 3. 3.))
              ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S6z|
             ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
              ((MTIMES) 1177320. (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
              ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 929500. (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
            ((MSETQ) |$Null6r16|
             ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
              ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
              ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 3074625000. (($P) 3. 3.))
              ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.))
              ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
              ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
            ((MSETQ) |$Null6g|
             (($EV)
              ((MPLUS)
               ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
               ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
               ((MQUOTIENT)
                ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|))
                4.)
               ((MQUOTIENT)
                ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|) 168.)
               ((MQUOTIENT)
                ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)
                 |$d|)
                280.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
               ((MQUOTIENT)
                ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MMINUS)
                 ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|) 378.)
               ((MQUOTIENT)
                ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
                 |$d|)
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.)
                 |$d|)
                945.)
               ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|) 2520.)
               ((MQUOTIENT)
                ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                140.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)
                 |$d|)
                252.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|) 7560.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.)))
                18.)
               ((MTIMES) 110. (($P) 5. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
               ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
               ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.))
                12.)
               ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
               ((MQUOTIENT)
                ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.))
                70.)
               ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
               ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.))
                7.)
               ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
               ((MQUOTIENT)
                ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.))
                54.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.))
                6.)
               ((MQUOTIENT)
                ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.)
                 (($P) 3. 0.))
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.)
                 (($P) 3. 0.))
                3780.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
                14.)
               ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
               ((MQUOTIENT)
                ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
                28.)
               ((MQUOTIENT)
                ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.))
                45.)
               ((MQUOTIENT)
                ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.))
                280.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
                 (($P) 2. 0.))
                140.)
               ((MQUOTIENT)
                ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.))
                630.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 1. 1.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
                37800.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 8.)
            ((MSETQ) |$S8m1|
             ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.)
               (($P) 7. 0.))
              ((MTIMES) 8289945720. (($P) 6. 2.))
              ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
              ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 0.))
              ((MTIMES) 8399122200. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 1.))
              ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 4515839300.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 300059350. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2066129100.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 47098800. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
            ((MSETQ) |$S8m2|
             ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) 51399096. (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
              ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
              ((MTIMES) 46431000. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
              ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1903750. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
              ((MTIMES) 419373360. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 6188984592. (($P) 5. 3.))
              ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 20048000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 8144150. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 23738400. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
              ((MTIMES) 359941680. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 5264441616. (($P) 5. 3.))
              ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 17416000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6809950. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 20437200. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S10z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
              ((MTIMES) 94471732800. (($P) 9. 1.))
              ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 1017474393600. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1805580000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
              ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.)
               (($P) 6. 1.))
              ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 607282147584. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 20082748000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 36082698000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 23408646912.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 28894320000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 771289485750.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 11311477275. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 612360000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 575909838000.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 816480000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 27552406000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 34574400000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 11854080000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 40166544600. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 2. 2.))))
            ((MSETQ) |$S10z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
              ((MTIMES) 65112321600. (($P) 9. 1.))
              ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 690708211200. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 7. 1.))
              ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
              ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 2261880000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 6. 0.))
              ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 376838832384. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 3.))
              ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 2.))
              ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 11114538000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 24356973312.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.)
               (($P) 4. 4.))
              ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6161648325.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 14804370000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
              ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1210524000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6667920000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 359389840950.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
               (($P) 4. 1.))
              ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1210524000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 338354074800.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 16134720000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 18276010200. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))))
            ((MSETQ) |$S103z|
             ((MPLUS)
              ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
              ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
              ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.)
               (($P) 9. 0.))
              ((MTIMES) 36360611332200. (($P) 8. 2.))
              ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
              ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
              ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1631223468000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.)
               (($P) 7. 0.))
              ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 7. 0.))
              ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) 372093476932800. (($P) 6. 4.))
              ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.)
               (($P) 6. 2.))
              ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
              ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.)
               (($P) 6. 0.))
              ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 540966535200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 6. 0.))
              ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.)
               (($P) 5. 3.))
              ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 1170019452000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.)
               (($P) 5. 2.))
              ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
              ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 4662858416400.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.)
               (($P) 5. 0.))
              ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
              ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 5. 0.))
              ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 805050582525.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 3.))
              ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 9453628800.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
              ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
              ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 4. 2.))
              ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 40416163200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 237200140800.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 112702665600.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
               (($P) 4. 1.))
              ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 161245123200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 4. 1.))
              ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 232452259200. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 324362765475. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.)
               (($P) 4. 0.))
              ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 811066032000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
              ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 7740984220200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
              ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 185345126400.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 430303104000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
              ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 3. 2.))
              ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 437098032000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 296415302400. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 37933056000. (($P) 1. 0.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 270273024000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 552463430400.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
              ((MTIMES) 300421900800. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
               ((MEXPT) (($P) 3. 0.) 3.))
              ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.)
               (($P) 2. 1.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 441839664000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 14224896000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 10668672000.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 8001504000.)
               ((MEXPT) (($P) 1. 0.) 2.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 99574272000.)
               ((MEXPT) (($P) 1. 1.) 3.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 3.))
              ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 16003008000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.)
               (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 4.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 3.))))
            |$states_defined|))) 
(ADDLABEL '$%I87) 
(DSKSETQ $%O87
         '((MDEFINE SIMP) ((|$SetStates|) |$dd0|)
           ((MPROG) ((MSETQ) |$Lev0| 2.)
            ((MSETQ) |$Null2|
             (($EV)
              ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
               ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
               ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
               ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 3.)
            ((MSETQ) |$Null3|
             (($EV)
              ((MPLUS)
               ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.)
                |$dd|)
               ((MMINUS)
                ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.)
                 |$dd|))
               ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
               ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 0.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 3.))
               ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$dd| |$dd0|)))
            ((MSETQ) |$Lev0| 4.)
            ((MSETQ) |$S4z|
             ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
              ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 5742. (($P) 2. 2.))
              ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
            ((MSETQ) |$S4m|
             ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
              ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 2268. (($P) 2. 2.))
              ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
              ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S4r1|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.) |$d|)
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.))
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 4.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r2|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.)
                |$d|)
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 4. 0.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
               ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r3|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 3. 1.))
               ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.))
               ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1|
             (($EV)
              ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
               ((MTIMES) 624. (($P) 3. 1.))
               ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 936. (($P) 2. 2.))
               ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES)
                ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
                 ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
            ((MSETQ) |$Null4r2|
             ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
              ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 4050. (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null4g|
             (($EV)
              ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|)
                2.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                8.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
                6.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|)
                72.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
               ((MTIMES) 6. (($P) 3. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
               ((MTIMES) 3. (($P) 2. 2.))
               ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
               ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
               ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
               ((MQUOTIENT)
                ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
                6.)
               ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.))
                72.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4cr|
             ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
              ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S6m|
             ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
              ((MTIMES) 28320. (($P) 5. 1.))
              ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 82400. (($P) 3. 3.))
              ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S6z|
             ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
              ((MTIMES) 1177320. (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
              ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 929500. (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
            ((MSETQ) |$Null6r16|
             ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
              ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
              ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 3074625000. (($P) 3. 3.))
              ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.))
              ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
              ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
            ((MSETQ) |$Null6g|
             (($EV)
              ((MPLUS)
               ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
               ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
               ((MQUOTIENT)
                ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|))
                4.)
               ((MQUOTIENT)
                ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|) 168.)
               ((MQUOTIENT)
                ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)
                 |$d|)
                280.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
               ((MQUOTIENT)
                ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MMINUS)
                 ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|) 378.)
               ((MQUOTIENT)
                ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
                 |$d|)
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.)
                 |$d|)
                945.)
               ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|) 2520.)
               ((MQUOTIENT)
                ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                140.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)
                 |$d|)
                252.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|) 7560.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.)))
                18.)
               ((MTIMES) 110. (($P) 5. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
               ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
               ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.))
                12.)
               ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
               ((MQUOTIENT)
                ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.))
                70.)
               ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
               ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.))
                7.)
               ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
               ((MQUOTIENT)
                ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.))
                54.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.))
                6.)
               ((MQUOTIENT)
                ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.)
                 (($P) 3. 0.))
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.)
                 (($P) 3. 0.))
                3780.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
                14.)
               ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
               ((MQUOTIENT)
                ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
                28.)
               ((MQUOTIENT)
                ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.))
                45.)
               ((MQUOTIENT)
                ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.))
                280.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
                 (($P) 2. 0.))
                140.)
               ((MQUOTIENT)
                ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.))
                630.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 1. 1.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
                37800.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 8.)
            ((MSETQ) |$S8m1|
             ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.)
               (($P) 7. 0.))
              ((MTIMES) 8289945720. (($P) 6. 2.))
              ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
              ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 0.))
              ((MTIMES) 8399122200. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 1.))
              ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 4515839300.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 300059350. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2066129100.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 47098800. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
            ((MSETQ) |$S8m2|
             ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) 51399096. (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
              ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
              ((MTIMES) 46431000. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
              ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1903750. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
              ((MTIMES) 419373360. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 6188984592. (($P) 5. 3.))
              ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 20048000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 8144150. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 23738400. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
              ((MTIMES) 359941680. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 5264441616. (($P) 5. 3.))
              ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 17416000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6809950. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 20437200. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S10z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
              ((MTIMES) 94471732800. (($P) 9. 1.))
              ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 1017474393600. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1805580000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
              ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.)
               (($P) 6. 1.))
              ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 607282147584. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 20082748000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 36082698000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 23408646912.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 28894320000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 771289485750.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 11311477275. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 612360000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 575909838000.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 816480000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 27552406000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 34574400000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 11854080000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 40166544600. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 2. 2.))))
            ((MSETQ) |$S10z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
              ((MTIMES) 65112321600. (($P) 9. 1.))
              ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 690708211200. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 7. 1.))
              ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
              ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 2261880000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 6. 0.))
              ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 376838832384. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 3.))
              ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 2.))
              ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 11114538000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 24356973312.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.)
               (($P) 4. 4.))
              ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6161648325.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 14804370000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
              ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1210524000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6667920000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 359389840950.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
               (($P) 4. 1.))
              ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1210524000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 338354074800.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 16134720000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 18276010200. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))))
            ((MSETQ) |$S103z|
             ((MPLUS)
              ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
              ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
              ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.)
               (($P) 9. 0.))
              ((MTIMES) 36360611332200. (($P) 8. 2.))
              ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
              ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
              ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1631223468000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.)
               (($P) 7. 0.))
              ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 7. 0.))
              ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) 372093476932800. (($P) 6. 4.))
              ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.)
               (($P) 6. 2.))
              ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
              ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.)
               (($P) 6. 0.))
              ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 540966535200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 6. 0.))
              ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.)
               (($P) 5. 3.))
              ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 1170019452000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.)
               (($P) 5. 2.))
              ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
              ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 4662858416400.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.)
               (($P) 5. 0.))
              ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
              ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 5. 0.))
              ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 805050582525.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 3.))
              ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 9453628800.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
              ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
              ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 4. 2.))
              ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 40416163200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 237200140800.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 112702665600.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
               (($P) 4. 1.))
              ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 161245123200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 4. 1.))
              ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 232452259200. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 324362765475. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.)
               (($P) 4. 0.))
              ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 811066032000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
              ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 7740984220200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
              ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 185345126400.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 430303104000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
              ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 3. 2.))
              ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 437098032000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 296415302400. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 37933056000. (($P) 1. 0.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 270273024000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 552463430400.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
              ((MTIMES) 300421900800. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
               ((MEXPT) (($P) 3. 0.) 3.))
              ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.)
               (($P) 2. 1.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 441839664000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 14224896000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 10668672000.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 8001504000.)
               ((MEXPT) (($P) 1. 0.) 2.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 99574272000.)
               ((MEXPT) (($P) 1. 1.) 3.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 3.))
              ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 16003008000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.)
               (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 4.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 3.))))
            |$states_defined|))) 
(ADDLABEL '$%O87) 
(DSKSETQ $%O88
         '"/home/igor/tex/DDF_interactions/maxima.cov/SSTT/40_define_test_states.v1.mat") 
(ADDLABEL '$%O88) 
(DSKSETQ $%I89 '(($SET_NUMBER_OF_PARTICLE) 4.)) 
(ADDLABEL '$%I89) 
(DSKSETQ $%O89 '$DONE) 
(ADDLABEL '$%O89) 
(DSKSETQ $%I90 '((|$SetStates|) 26.)) 
(ADDLABEL '$%I90) 
(DSKSETQ $%O90 '|$states_defined|) 
(ADDLABEL '$%O90) 
(DSKSETQ $%I91 '(($BATCH) "SSSS_w_ghTTTT_dx3.mat")) 
(ADDLABEL '$%I91) 
(DSKSETQ $%I92
         '((MDEFINE)
           ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|)
            ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
            ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
            ((MSETQ) |$Asss|
             ((|$gf_amplitudeN4V2|)
              ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
              ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
            ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "Step0: amplitude computation time"
             ((MPLUS) $TI1 ((MMINUS) $TI0)))
            ((MRETURN) |$Asss|)))) 
(ADDLABEL '$%I92) 
(DSKSETQ $%O92
         '((MDEFINE SIMP)
           ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|)
            ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
            ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
            ((MSETQ) |$Asss|
             ((|$gf_amplitudeN4V2|)
              ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
              ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
            ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "Step0: amplitude computation time"
             ((MPLUS) $TI1 ((MMINUS) $TI0)))
            ((MRETURN) |$Asss|)))) 
(ADDLABEL '$%O92) 
(DSKSETQ $%I93 '((MDEFINE) ((|$SSSSstep1|) |$AmpS40|) |$AmpS40|)) 
(ADDLABEL '$%I93) 
(DSKSETQ $%O93 '((MDEFINE SIMP) ((|$SSSSstep1|) |$AmpS40|) |$AmpS40|)) 
(ADDLABEL '$%O93) 
(DSKSETQ $%I94
         '((MDEFINE)
           ((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
            ((MSETQ) |$Assss0|
             ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
              |$Sc4| |$l4| |$dd0|))
            ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
            ((MSETQ) |$f_Assss|
             (($RATSIMP)
              (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "simplification computation time"
             ((MPLUS) $TI2 ((MMINUS) $TI1)))
            ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
            (($PRINT) "computation times" $TI0 $TI1 $TI2)
            ((MSETQ) $GH_0
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt0|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) |$tttt|
             (($FACTOR)
              (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_0 |$tttt0|)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT_dx3|
             (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
            (($PRINT) "factors from ghosts and momenta and measure"
             |$gh_TTTT_dx3|)
            ((MSETQ) $FINAL_AMP_DX
             (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
            ((MRETURN)
             ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
              (($FACTOR) |$dx3_dOM|)))))) 
(ADDLABEL '$%I94) 
(DSKSETQ $%O94
         '((MDEFINE SIMP)
           ((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
            ((MSETQ) |$Assss0|
             ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
              |$Sc4| |$l4| |$dd0|))
            ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
            ((MSETQ) |$f_Assss|
             (($RATSIMP)
              (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "simplification computation time"
             ((MPLUS) $TI2 ((MMINUS) $TI1)))
            ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
            (($PRINT) "computation times" $TI0 $TI1 $TI2)
            ((MSETQ) $GH_0
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt0|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) |$tttt|
             (($FACTOR)
              (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_0 |$tttt0|)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT_dx3|
             (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
            (($PRINT) "factors from ghosts and momenta and measure"
             |$gh_TTTT_dx3|)
            ((MSETQ) $FINAL_AMP_DX
             (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
            ((MRETURN)
             ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
              (($FACTOR) |$dx3_dOM|)))))) 
(ADDLABEL '$%O94) 
(DSKSETQ $%O95
         '"/home/igor/tex/DDF_interactions/maxima.cov/SSTT/SSSS_w_ghTTTT_dx3.mat") 
(ADDLABEL '$%O95) 
(DSKSETQ $%I96
         '(($EV) (($DECLARE) |$Ms| $INTEGER)
           (($DECLARE) |$Mt| $INTEGER) (($COMPILE) $ALL))) 
(ADDLABEL '$%I96) 
(DSKSETQ $%O96 '$DONE) 
(ADDLABEL '$%O96) 
(DSKSETQ $%I97 '((MSETQ) |$qq1| ((MSETQ) |$qq2| ((MSETQ) |$qq3| 1.)))) 
(ADDLABEL '$%I97) 
(DSKSETQ $%O97 '1.) 
(ADDLABEL '$%O97) 
(DSKSETQ $%I98 '((MSETQ) |$nq1| ((MSETQ) |$nq2| ((MSETQ) |$nq3| 0.)))) 
(ADDLABEL '$%I98) 
(DSKSETQ $%O98 '0.) 
(ADDLABEL '$%O98) 
(DSKSETQ $%I99 '((MSETQ) |$filename| "S8z2S6zTT.lisp")) 
(ADDLABEL '$%I99) 
(DSKSETQ $%O99 '"S8z2S6zTT.lisp") 
(ADDLABEL '$%O99) 
(DSKSETQ $%I100 '((MSETQ) |$qq| |$S8z2|)) 
(ADDLABEL '$%I100) 
(DSKSETQ $%O100
         '((MPLUS SIMP)
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -63000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -10823400. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 20437200. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 10823400. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -30038400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 17038350. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9601200. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 530541900.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -21000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 20139840. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -57671460. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7657020. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6809950. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 17416000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -416640. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 21328860. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -19210800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1064138040. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11458300. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 464137100.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -512400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -13549620. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -305834760. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -134722560. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 11726750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -191999500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 772506560. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -10069920.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 13616505. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -17038350.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 24652215. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 393876000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -9248400. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -194265120. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -64519875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 10069920. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -802305. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 453611970. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10546200. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10779615.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 439123230. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1028682900. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -208166280. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -3654567000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -9265536. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 8963136. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -220237920. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 118298544. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 604800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -328898304. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 324832032. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 300357792. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 5264441616. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 106609440. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -55667640. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -95941440. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -1931385960. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -848880. (($P SIMP) 1. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 359941680. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -46478250. (($P SIMP) 8. 0.)))) 
(ADDLABEL '$%O100) 
(DSKSETQ $%I101 '((MSETQ) |$nq| 8.)) 
(ADDLABEL '$%I101) 
(DSKSETQ $%O101 '8.) 
(ADDLABEL '$%O101) 
(DSKSETQ $%I102 '((MSETQ) |$qq1| |$S6z|)) 
(ADDLABEL '$%I102) 
(DSKSETQ $%O102
         '((MPLUS SIMP)
           ((MTIMES SIMP) 6750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -20250. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 12275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -6750. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 15950. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 1900. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -7975. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 251225. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -43875. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9720. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 75700. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -337500. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 100680. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -191400. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 929500. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 79515. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -141150. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 214110. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1872750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18168. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1177320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -226500. (($P SIMP) 6. 0.)))) 
(ADDLABEL '$%O102) 
(DSKSETQ $%I103 '((MSETQ) |$nq1| 6.)) 
(ADDLABEL '$%I103) 
(DSKSETQ $%O103 '6.) 
(ADDLABEL '$%O103) 
(DSKSETQ $%I104
         '((MSETQ) |$a1234|
           ((|$gf_SSSSV3|) |$qq| |$nq| |$qq1| |$nq1| |$qq2| |$nq2|
            |$qq3| |$nq3| ""))) 
(ADDLABEL '$%I104) 
(DSKSETQ $%O104
         '((MLIST SIMP)
           ((MTIMES SIMP FACTORED) -16.
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -12. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MPLUS SIMP IRREDUCIBLE) 78348427553407892.
             ((MTIMES SIMP RATSIMP) 29494109251304560. |$Ms|)
             ((MTIMES SIMP) -38320882875213368.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) -239914388289286.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) 121398795366506.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP) -138175887404.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.))
             ((MTIMES SIMP) 2494422000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.))
             ((MTIMES SIMP RATSIMP) -940181130640894704. |$om|)
             ((MTIMES SIMP RATSIMP) -47806522816114988. |$Ms| |$om|)
             ((MTIMES SIMP) 232181038053477018.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$om|)
             ((MTIMES SIMP) 4477880892393122.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$om|)
             ((MTIMES SIMP) -616598655421476.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$om|)
             ((MTIMES SIMP) 2550290779048.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$om|)
             ((MTIMES SIMP) -42624036000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$om|)
             ((MTIMES SIMP RATSIMP) 156696855106815784. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) -32121525755843616. |$Ms| |$Mt|
              |$om|)
             ((MTIMES SIMP) 8001751678037900.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt| |$om|)
             ((MTIMES SIMP) 480958265860332.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt| |$om|)
             ((MTIMES SIMP) 2914488314440.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt| |$om|)
             ((MTIMES SIMP) -50326164000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt| |$om|)
             ((MTIMES SIMP) 4046262302804890016.
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -417051433692173201. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -581186864959319673.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -15641863037406302.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 846747444615980.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -13659430289760.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 527471028000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -918020472081441476. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 231820835481346920. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -50636213175983478.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -4986805530232218.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -50958283689848.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 1127915765200.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 2268000000. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -20101817222572224.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -8626547058187128. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -2000343957890000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -27953431149988.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 812135699200.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 2268000000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -9205679015860517794.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1792765623075490630. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 769403525995106612.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 19643286803982412.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 421402415609000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 8256315219840.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3441088224000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 2431121332747163604. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -670959500708012496. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 129767605757942716.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 19460153695955516.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 218076733739800.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -9675975206800.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -22680000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 60686708714235504.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 41011778250727236. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 16249852641147660.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 257346904537800.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -10714809294000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -40824000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 7989892616159712.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 3030979069684680. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 39823961429248.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3985383399200.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -18144000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 12707069590275541662.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -3143874540660046553. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -536234388668263799.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -3157314297394800.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -1504335756663820.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 119203581823200.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 12116421072000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -3911998734898772786. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 993946521012656058. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -180931299628660452.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -38229172497874250.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -272884078784020.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 42016045652000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 92988000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 16500038170525032.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -75293184325332912. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -51739432324897280.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -774699825457600.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 59045435845200.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 241852800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -44482660234270416.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -17000837447896140. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -215080940995104.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 38162820670800.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 197937600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 53825084539200.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 43810273370880. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 8366969987600.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 49072800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -11308152427431685372.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 3007444581005923250. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 92738257877804080.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -19056967251527080.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -518947995477408.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -387152890679520.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -24283748160000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 4387642950101262970. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -745824263351353486. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 157819988946607898.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 41418424774228816.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -308447872778808.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -102900030724400.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -199584000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -323198531992514880.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 60178183783440000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 87508108715606900.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 939884690645200.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -175695130713200.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -693604800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 105454744153274400.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 41136095194309500. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 480469571387880.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -153359941982800.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -832171200000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 222377438664000.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -206430044126400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -63246008938000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -400008000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -39320228908800.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -8873751600000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -61857600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 6732840458047631159.
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1634246282602557566. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 176719152488847984.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 29565739698150712.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 3684594710533296.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 538592852599200.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 27775742400000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -3717135017622051504. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 136138394147225668. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -97250004441682458.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -23906034595860032.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1213647169019096.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 147103774230000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 235872000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 620660003602943460.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -4647132066042832. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -87320272250961278.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -198456183293760.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 305874818188800.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1077115200000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -136900765722838680.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -56013788793501700. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -662591438782900.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 333188474346000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1765797600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1543362769018800.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 257442867922840. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 194899886941200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1275489600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 113680159689600.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 52039736280000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 387223200000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 4217391360000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 36288000000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -2853364745161740726.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 423578390564990894. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -185690964360695412.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -26789307646316480.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -4065206057271360.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -395426735928000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -16869565440000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 2424043789777225320. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 232650115981558508. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 46747115610978168.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 4759115867496860.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1395352427372360.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -120179188500000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -145152000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -588180061350002976.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -28859963760865364. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 53012277431588468.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -670117853853336.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -316050738586800.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -912172800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 103556514017519680.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 47044470317605024. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 658434775944064.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -422552484429600.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2037974400000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 3092658653671200.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 118606553401040. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -315541614586800.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2037974400000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -79077042072000.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -119755811700000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -912172800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -16869565440000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -145152000000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 981663838981203090.
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 43157995307264866. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 95867795340109444.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 15518877735900120.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 2094063170765040.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 154770277737600.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 4217391360000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1154598633566195058. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -211245768822527974. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -16654206600693766.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 2231721471352100.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 802892787285440.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 51059279880000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 36288000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 311153342954699040.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 22624930935589928. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -19253523856036626.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 783234016257500.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 188101783741200.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 387223200000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -43623576009299552.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -25211225602208604. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -445347027005160.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 318912388746000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1275489600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -3102591632520240.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -558524903488104. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 293388352588800.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1765797600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -79939110232800.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 143075747430000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1077115200000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 27775742400000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 235872000000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -293382462179307500.
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -72502148194360038. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -30718149009925320.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -4983762332202720.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -497796664651200.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -27002013292800.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 359977150108603474. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 76594891728661402. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 3181435302017280.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -1497963263796220.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -239440612976400.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -8486528400000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -86924894564616684.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -7172528454093318. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 3915875622582860.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -402124196564520.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -58854572938000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -61857600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 7360680545919016.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 8657854226626128. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 178577953786000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -140426159582800.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -400008000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1726759386112320.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 554524849732392. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -161052401913200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -832171200000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 166697653812480.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -97186871524400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -693604800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -24283748160000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -199584000000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 59105024824220913.
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 20131800492302220. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 5356203185173704.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 669100928030352.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 34126602022080.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -61645435075653535. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -11236727234688644. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 79587483989698.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 274959657860192.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 29522457649680.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 8332471135223873.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 807841640210362. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -405589248731940.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 103606750263896.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 7518494387600.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 1312053651189100.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -1882251148150330. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -39636903734400.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 33485247070800.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 49072800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -510523808187660.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -273737174097020. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 51436094245200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 197937600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -116730055486800.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 38235802052000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 241852800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 12116421072000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 92988000000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -4681944320395136.
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -1026196379621960. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -141321783270336.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 84812445216.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 3934875885132036. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 183785255731948. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -107004239556600.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -7565807284544.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 1369935468255704.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -26645092169244. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 36137643110184.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -10780150571152.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -758187702050084.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 257682008954840. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 6203712891600.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -3375072999200.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 53755744208520.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 74677243566000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -8860442094000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -18144000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 42231112467840.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -8431918406800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -40824000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -3441088224000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -22680000000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 152280054390544.
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -33003042045888. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 4032789282000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 12579506606389. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 9537993231660. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -1230939701108.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -339413102091961.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 25132128437642. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -6402358959120.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 101725575191306.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -21898899155194. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -912944107188.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 9104552272604.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -11209216945048. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 646580099200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -8462683517760.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 962360165200. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 2268000000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 527471028000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 2268000000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -21639220758144.
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 3606536793024. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 5452649334072. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -1427581760080. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 21412697436422.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -4340228418572. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -5022791380190.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 713111438348. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -2789860026244.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 809911070440. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 983171071048.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -50326164000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -42624036000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 1803268396512.
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) -713790880040. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) -1760438407376.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) 443818350974.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) 235219711738.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) -68904741404.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) 2494422000. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))))
           ((MTIMES SIMP FACTORED) -16.
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om|) -6.)
            ((MPLUS SIMP IRREDUCIBLE) 78348427553407892.
             ((MTIMES SIMP RATSIMP) 29494109251304560. |$Ms|)
             ((MTIMES SIMP) -38320882875213368.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) -239914388289286.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) 121398795366506.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP) -138175887404.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.))
             ((MTIMES SIMP) 2494422000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.))
             ((MTIMES SIMP RATSIMP) -940181130640894704. |$om|)
             ((MTIMES SIMP RATSIMP) -47806522816114988. |$Ms| |$om|)
             ((MTIMES SIMP) 232181038053477018.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$om|)
             ((MTIMES SIMP) 4477880892393122.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$om|)
             ((MTIMES SIMP) -616598655421476.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$om|)
             ((MTIMES SIMP) 2550290779048.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$om|)
             ((MTIMES SIMP) -42624036000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$om|)
             ((MTIMES SIMP RATSIMP) 156696855106815784. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) -32121525755843616. |$Ms| |$Mt|
              |$om|)
             ((MTIMES SIMP) 8001751678037900.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt| |$om|)
             ((MTIMES SIMP) 480958265860332.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt| |$om|)
             ((MTIMES SIMP) 2914488314440.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt| |$om|)
             ((MTIMES SIMP) -50326164000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt| |$om|)
             ((MTIMES SIMP) 4046262302804890016.
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -417051433692173201. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -581186864959319673.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -15641863037406302.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 846747444615980.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -13659430289760.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 527471028000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -918020472081441476. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 231820835481346920. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -50636213175983478.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -4986805530232218.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -50958283689848.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 1127915765200.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 2268000000. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -20101817222572224.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -8626547058187128. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -2000343957890000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -27953431149988.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 812135699200.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 2268000000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -9205679015860517794.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1792765623075490630. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 769403525995106612.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 19643286803982412.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 421402415609000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 8256315219840.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3441088224000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 2431121332747163604. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -670959500708012496. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 129767605757942716.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 19460153695955516.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 218076733739800.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -9675975206800.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -22680000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 60686708714235504.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 41011778250727236. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 16249852641147660.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 257346904537800.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -10714809294000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -40824000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 7989892616159712.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 3030979069684680. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 39823961429248.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3985383399200.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -18144000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 12707069590275541662.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -3143874540660046553. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -536234388668263799.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -3157314297394800.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -1504335756663820.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 119203581823200.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 12116421072000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -3911998734898772786. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 993946521012656058. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -180931299628660452.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -38229172497874250.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -272884078784020.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 42016045652000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 92988000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 16500038170525032.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -75293184325332912. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -51739432324897280.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -774699825457600.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 59045435845200.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 241852800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -44482660234270416.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -17000837447896140. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -215080940995104.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 38162820670800.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 197937600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 53825084539200.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 43810273370880. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 8366969987600.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 49072800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -11308152427431685372.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 3007444581005923250. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 92738257877804080.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -19056967251527080.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -518947995477408.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -387152890679520.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -24283748160000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 4387642950101262970. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -745824263351353486. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 157819988946607898.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 41418424774228816.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -308447872778808.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -102900030724400.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -199584000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -323198531992514880.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 60178183783440000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 87508108715606900.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 939884690645200.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -175695130713200.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -693604800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 105454744153274400.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 41136095194309500. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 480469571387880.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -153359941982800.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -832171200000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 222377438664000.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -206430044126400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -63246008938000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -400008000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -39320228908800.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -8873751600000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -61857600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 6732840458047631159.
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1634246282602557566. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 176719152488847984.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 29565739698150712.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 3684594710533296.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 538592852599200.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 27775742400000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -3717135017622051504. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 136138394147225668. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -97250004441682458.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -23906034595860032.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1213647169019096.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 147103774230000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 235872000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 620660003602943460.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -4647132066042832. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -87320272250961278.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -198456183293760.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 305874818188800.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1077115200000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -136900765722838680.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -56013788793501700. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -662591438782900.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 333188474346000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1765797600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1543362769018800.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 257442867922840. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 194899886941200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1275489600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 113680159689600.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 52039736280000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 387223200000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 4217391360000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 36288000000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -2853364745161740726.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 423578390564990894. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -185690964360695412.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -26789307646316480.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -4065206057271360.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -395426735928000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -16869565440000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 2424043789777225320. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 232650115981558508. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 46747115610978168.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 4759115867496860.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1395352427372360.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -120179188500000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -145152000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -588180061350002976.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -28859963760865364. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 53012277431588468.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -670117853853336.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -316050738586800.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -912172800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 103556514017519680.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 47044470317605024. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 658434775944064.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -422552484429600.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2037974400000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 3092658653671200.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 118606553401040. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -315541614586800.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2037974400000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -79077042072000.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -119755811700000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -912172800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -16869565440000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -145152000000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 981663838981203090.
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 43157995307264866. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 95867795340109444.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 15518877735900120.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 2094063170765040.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 154770277737600.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 4217391360000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1154598633566195058. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -211245768822527974. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -16654206600693766.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 2231721471352100.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 802892787285440.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 51059279880000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 36288000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 311153342954699040.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 22624930935589928. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -19253523856036626.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 783234016257500.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 188101783741200.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 387223200000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -43623576009299552.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -25211225602208604. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -445347027005160.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 318912388746000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1275489600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -3102591632520240.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -558524903488104. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 293388352588800.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1765797600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -79939110232800.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 143075747430000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1077115200000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 27775742400000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 235872000000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -293382462179307500.
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -72502148194360038. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -30718149009925320.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -4983762332202720.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -497796664651200.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -27002013292800.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 359977150108603474. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 76594891728661402. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 3181435302017280.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -1497963263796220.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -239440612976400.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -8486528400000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -86924894564616684.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -7172528454093318. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 3915875622582860.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -402124196564520.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -58854572938000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -61857600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 7360680545919016.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 8657854226626128. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 178577953786000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -140426159582800.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -400008000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1726759386112320.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 554524849732392. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -161052401913200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -832171200000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 166697653812480.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -97186871524400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -693604800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -24283748160000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -199584000000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 59105024824220913.
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 20131800492302220. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 5356203185173704.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 669100928030352.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 34126602022080.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -61645435075653535. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -11236727234688644. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 79587483989698.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 274959657860192.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 29522457649680.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 8332471135223873.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 807841640210362. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -405589248731940.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 103606750263896.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 7518494387600.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 1312053651189100.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -1882251148150330. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -39636903734400.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 33485247070800.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 49072800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -510523808187660.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -273737174097020. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 51436094245200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 197937600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -116730055486800.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 38235802052000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 241852800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 12116421072000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 92988000000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -4681944320395136.
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -1026196379621960. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -141321783270336.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 84812445216.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 3934875885132036. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 183785255731948. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -107004239556600.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -7565807284544.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 1369935468255704.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -26645092169244. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 36137643110184.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -10780150571152.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -758187702050084.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 257682008954840. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 6203712891600.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -3375072999200.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 53755744208520.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 74677243566000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -8860442094000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -18144000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 42231112467840.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -8431918406800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -40824000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -3441088224000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -22680000000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 152280054390544.
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -33003042045888. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 4032789282000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 12579506606389. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 9537993231660. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -1230939701108.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -339413102091961.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 25132128437642. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -6402358959120.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 101725575191306.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -21898899155194. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -912944107188.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 9104552272604.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -11209216945048. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 646580099200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -8462683517760.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 962360165200. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 2268000000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 527471028000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 2268000000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -21639220758144.
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 3606536793024. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 5452649334072. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -1427581760080. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 21412697436422.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -4340228418572. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -5022791380190.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 713111438348. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -2789860026244.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 809911070440. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 983171071048.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -50326164000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -42624036000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 1803268396512.
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) -713790880040. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) -1760438407376.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) 443818350974.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) 235219711738.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) -68904741404.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) 2494422000. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 14.)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) -14.)
            ((MEXPT SIMP) |$Xi| -2.))
           ((MTIMES SIMP FACTORED)
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -6. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 14.)
            ((MEXPT SIMP) |$Xi| 2.))
           ((MTIMES SIMP FACTORED) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|)
            |$Xi|
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -2.)))) 
(ADDLABEL '$%O104) 
(DSKSETQ $%I105 '(($SAVE) |$filename| $ALL)) 
(ADDLABEL '$%I105) 
(DSKSETQ |$expand_reggeon_loaded| 'T) 
(ADD2LNC '|$expand_reggeon_loaded| $VALUES) 
(DEFPROP |$expand_reggeon_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$expand_reggeon_loaded| $PROPS) 
(DEFPROP |$expand_reggeon_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$expand_reggeon_loaded| $PROPS) 
(DSKSETQ |$dbg_all_terms| 'NIL) 
(ADD2LNC '|$dbg_all_terms| $VALUES) 
(DEFPROP |$dbg_all_terms| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_all_terms| $PROPS) 
(DEFPROP |$dbg_all_terms| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_all_terms| $PROPS) 
(DSKSETQ |$dbg_compute_levels| 'NIL) 
(ADD2LNC '|$dbg_compute_levels| $VALUES) 
(DEFPROP |$dbg_compute_levels| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_compute_levels| $PROPS) 
(DEFPROP |$dbg_compute_levels| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_compute_levels| $PROPS) 
(DSKSETQ |$derivatives_loaded| 'T) 
(ADD2LNC '|$derivatives_loaded| $VALUES) 
(DEFPROP |$derivatives_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$derivatives_loaded| $PROPS) 
(DEFPROP |$derivatives_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$derivatives_loaded| $PROPS) 
(DSKSETQ |$dbg_wrt_lambda| 'NIL) 
(ADD2LNC '|$dbg_wrt_lambda| $VALUES) 
(DEFPROP |$dbg_wrt_lambda| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_lambda| $PROPS) 
(DEFPROP |$dbg_wrt_lambda| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_lambda| $PROPS) 
(DSKSETQ |$dbg_wrt_pair| 'NIL) 
(ADD2LNC '|$dbg_wrt_pair| $VALUES) 
(DEFPROP |$dbg_wrt_pair| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_pair| $PROPS) 
(DEFPROP |$dbg_wrt_pair| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_pair| $PROPS) 
(DSKSETQ |$dbg_wrt_states| 'NIL) 
(ADD2LNC '|$dbg_wrt_states| $VALUES) 
(DEFPROP |$dbg_wrt_states| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_states| $PROPS) 
(DEFPROP |$dbg_wrt_states| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_states| $PROPS) 
(DSKSETQ |$dbg_wrt_contract| 'NIL) 
(ADD2LNC '|$dbg_wrt_contract| $VALUES) 
(DEFPROP |$dbg_wrt_contract| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_contract| $PROPS) 
(DEFPROP |$dbg_wrt_contract| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_contract| $PROPS) 
(DSKSETQ |$dbg_scalars| 'NIL) 
(ADD2LNC '|$dbg_scalars| $VALUES) 
(DEFPROP |$dbg_scalars| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_scalars| $PROPS) 
(DEFPROP |$dbg_scalars| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_scalars| $PROPS) 
(DSKSETQ |$NIused| '2.) 
(ADD2LNC '|$NIused| $VALUES) 
(DSKSETQ |$objects_with_index| '((MLIST SIMP) $LA |$Sk| $K)) 
(ADD2LNC '|$objects_with_index| $VALUES) 
(DSKSETQ |$compute_pp_loaded| 'T) 
(ADD2LNC '|$compute_pp_loaded| $VALUES) 
(DEFPROP |$compute_pp_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$compute_pp_loaded| $PROPS) 
(DEFPROP |$compute_pp_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$compute_pp_loaded| $PROPS) 
(DSKSETQ $AP '2.) 
(ADD2LNC '$AP $VALUES) 
(DEFPROP $AP ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '$AP $PROPS) 
(DEFPROP $AP $FIXNUM MODE) 
(ADD2LNC '$AP $PROPS) 
(DSKSETQ |$amp_4pts_loaded| 'T) 
(ADD2LNC '|$amp_4pts_loaded| $VALUES) 
(DEFPROP |$amp_4pts_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$amp_4pts_loaded| $PROPS) 
(DEFPROP |$amp_4pts_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$amp_4pts_loaded| $PROPS) 
(DSKSETQ |$nn| '4.) 
(ADD2LNC '|$nn| $VALUES) 
(DSKSETQ |$Lev0| '8.) 
(ADD2LNC '|$Lev0| $VALUES) 
(DSKSETQ |$Null2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -30. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.))
           ((MTIMES SIMP) -10. (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -50. (($P SIMP) 2. 0.)))) 
(ADD2LNC '|$Null2| $VALUES) 
(DSKSETQ |$Null3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 136. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.))
           ((MTIMES SIMP) 144. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.))
           ((MTIMES SIMP) 672. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 288. (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 800. (($P SIMP) 3. 0.)))) 
(ADD2LNC '|$Null3| $VALUES) 
(DSKSETQ |$S4z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4z| $VALUES) 
(DSKSETQ |$S4m|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 25. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 300. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -504. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 153. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 504. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 2268. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 1164. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -2016. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 2250. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4m| $VALUES) 
(DSKSETQ |$S4r1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 1512. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 18144. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) 54432. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 122472. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 734832. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -163296. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -979776. (($P SIMP) 3. 1.)))) 
(ADD2LNC '|$S4r1| $VALUES) 
(DSKSETQ |$S4r2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -1452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -5112. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 1452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -10512. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 1512. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -67122. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19320. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 92520. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 5850. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4r2| $VALUES) 
(DSKSETQ |$S4r3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -552. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -2412. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 552. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 1512. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -4896. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -37476. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 7728. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 49968. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -900. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4r3| $VALUES) 
(DSKSETQ |$Null4r1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 25. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -152. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -312. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1224. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -519. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 936. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 936. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 3004. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 624. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 4350. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4r1| $VALUES) 
(DSKSETQ |$Null4r2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -778. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -3696. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -3393. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -5640. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -15354. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -13050. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -36. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 4050. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 5088. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -5472. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 9000. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4r2| $VALUES) 
(DSKSETQ |$Null4g|
         '((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 37. 72.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 31. 6.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 29. 8.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 5. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 3. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 27. 2.) (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 75. 4.) (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4g| $VALUES) 
(DSKSETQ |$Null4cr|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -82. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -288. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -351. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -696. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1494. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1458. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 468. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 702. (($P SIMP) 2. 2.)))) 
(ADD2LNC '|$Null4cr| $VALUES) 
(DSKSETQ |$S6m|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 925. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -2700. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 1390. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5150. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -2315. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -5150. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -27000. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -2160. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 4320. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6480. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 14240. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 2160. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 30720. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 82400. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -1620. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -8640. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19860. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -7560. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -108600. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 6432. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 28320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$S6m| $VALUES) 
(DSKSETQ |$S6z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 6750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -20250. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 12275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -6750. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 15950. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 1900. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -7975. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 251225. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -43875. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9720. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 75700. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -337500. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 100680. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -191400. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 929500. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 79515. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -141150. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 214110. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1872750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18168. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1177320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -226500. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$S6z| $VALUES) 
(DSKSETQ |$Null6r16|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -251797. ((MEXPT SIMP) (($P SIMP) 1. 0.) 6.))
           ((MTIMES SIMP) -2092175. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -7110175. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -29761875.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -5461735. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -24201350.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -50991925.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -24404550.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -12108575. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -62731800.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -3421800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 69175800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -121746050. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 70097000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 59508925. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -294064625. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -775902375. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -23008900.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -19102900. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 11421000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -442111500. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -78516400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 529209500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1024096500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1110037500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 3074625000. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -149096700.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 40996125. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -116943750. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -1724253750. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1836843750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -221157000. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2713770000. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 83700000. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$Null6r16| $VALUES) 
(DSKSETQ |$Null6g|
         '((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 709. 5400.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 6.))
           ((MTIMES SIMP) ((RAT SIMP) 253. 420.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.) (($P SIMP) 1. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 1051. 315.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 603. 140.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 919. 56.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 5. 2.) (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 10547. 1260.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) ((RAT SIMP) 2831. 420.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 9. 2.) (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 667. 28.) (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 151. 7.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 5. 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 333. 14.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 66103. 3780.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 22. 3.) (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 104651. 1260.) (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 121. 6.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 19141. 378.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 415. 21.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 5. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 508. 21.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 884. 7.) (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 2245. 21.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) ((RAT SIMP) 11343. 140.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 5065. 42.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 295. 14.) (($P SIMP) 1. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 2175. 14.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 1613. 6.) (($P SIMP) 1. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -20. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 8125. 18.) (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$Null6g| $VALUES) 
(DSKSETQ |$S8m1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 3704400. ((MEXPT SIMP) (($P SIMP) 2. 0.) 4.))
           ((MTIMES SIMP) -4233600. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 47098800. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 4233600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 121564800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -95719050.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -168663600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -2066129100.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 2822400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -8467200. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 564480. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -134930880. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -164058060. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 446029860. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 1881600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 300059350. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -166168800. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -564480. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -89953920. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 240527460.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 193485600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6641529720. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -566729900. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -4515839300.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -2822400. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 31399200. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -303712860. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -1918948920. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -2176090560. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 218051350.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 3466376900. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 356247360. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -1693440. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 67465440. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4233600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -301960395. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 200500650.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 84091995. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 1532790000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 87908400. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -1519737120. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 922165425.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 1693440. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -67465440. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 329030595. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1768903290. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 2882147400. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -220555395.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -4130193690. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 514439100. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -384952680. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 8399122200. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -1354752. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 37184832. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -151277760. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -432712800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1501803216. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2179008. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 755612928. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -1367559072. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 442163232. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -14516463024. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 28910880. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 105066720. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 697965480. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 46425600. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 8289945720. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -120426480. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -2275704720. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 73716750. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8m1| $VALUES) 
(DSKSETQ |$S8m2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 11760. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -23520. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 364560. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 11760. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 769440. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -992250. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -1134000. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -13891500.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -7840. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -907200. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -1003948. (($P SIMP) 2. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 2996548. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 1903750. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -776160. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -604800. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1974148. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1268960. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 43927352. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -3903500. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -30054500.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 243040. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -1698748. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -12175352. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -12949440. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 1495750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 22998500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 4603200. (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 453600. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2003091. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 921690. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 624291. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 9218160. (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 412080. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -9684000. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4919625. ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -453600. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1842891. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 11683434. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 17523720. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1598091. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -27559434. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -94500. (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -3330600. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 46431000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 279360. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -676800. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2152800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -8285520. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 83520. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 5080320. (($P SIMP) 1. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -7653024. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 4110624. (($P SIMP) 1. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -83615280. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 118560. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 522720. (($P SIMP) 1. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 4197864. (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -122880. (($P SIMP) 1. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 51399096. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -856944. (($P SIMP) 1. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -14931216. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 366750. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8m2| $VALUES) 
(DSKSETQ |$S8z1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 63000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -126000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -12448800. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 23738400. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 12448800. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 63000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -35002800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19192950. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 11264400. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 618823800.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -42000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 23950080. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -68817420. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 10255140. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 8144150. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 20048000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -631680. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 26813220. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -22545600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1237619880. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -14149100. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 539448700.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -772800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -15677340. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -360009720. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -156750720. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 13777750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -223149500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 910342720. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -11975040.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 16215885. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19570950.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 28720755. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 462861000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10558800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222613440. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -73024875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 11975040. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2116485. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 529542090. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -18257400. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -12882555.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 512024310. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1212819300. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -247152360. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -4300632000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -10789632. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 10184832. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -262211040. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 135449328. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1209600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -383096448. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 384247584. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 356467104. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 6188984592. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 126077280. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -64299480. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -113561280. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2262735720. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -1427760. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 419373360. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -54920250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8z1| $VALUES) 
(DSKSETQ |$S8z2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -63000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -10823400. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 20437200. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 10823400. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -30038400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 17038350. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9601200. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 530541900.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -21000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 20139840. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -57671460. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7657020. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6809950. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 17416000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -416640. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 21328860. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -19210800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1064138040. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11458300. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 464137100.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -512400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -13549620. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -305834760. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -134722560. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 11726750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -191999500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 772506560. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -10069920.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 13616505. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -17038350.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 24652215. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 393876000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -9248400. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -194265120. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -64519875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 10069920. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -802305. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 453611970. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10546200. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10779615.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 439123230. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1028682900. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -208166280. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -3654567000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -9265536. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 8963136. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -220237920. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 118298544. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 604800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -328898304. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 324832032. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 300357792. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 5264441616. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 106609440. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -55667640. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -95941440. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -1931385960. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -848880. (($P SIMP) 1. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 359941680. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -46478250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8z2| $VALUES) 
(DSKSETQ |$S10z1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 8890560000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -493920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -47040000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -816480000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -680400000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21840000. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 40166544600. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 47040000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11854080000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -47040000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 38525760000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -17406144000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -823200000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1338960000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 22514954000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -34574400000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -28153440000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 27552406000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 816480000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 47040000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -26671680000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41114304000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -21840000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41941606000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -65582521200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -30367750000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -575909838000.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 28153440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -658560000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -68300806000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 26403816600.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 6659590000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 556646958000. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 17012800000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -414892800000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 612360000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -778260000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 15500824500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 165900000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -23835724500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2976750000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 123480000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19766203100. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 8643600000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2610368400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 37648107500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 347766720000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11311477275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -6952837500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -446460000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 28894320000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -55227112500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 8829124500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 73883607500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 15484392000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1332626535000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -40007615550. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -771289485750.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -28894320000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 446460000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 54671452500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2976750000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 61435500. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 55566000000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -43951472400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -271032372000. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -286098435000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 6371568000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -12604951100. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -215509203000. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -167485920000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 14943553275.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 412610955750. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 59737860000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -104496000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 17850699600. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -12435219600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5376162400. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -9549187200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 9348102400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -319433436000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 6258067200. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 368756136000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -23408646912.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -36082698000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -5845392000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -790017472800. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 29446648000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 865169323200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -89828383680. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -5267808000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 12886098000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 247693312800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 225351473760. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -20082748000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -551036203200. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 2634992640. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -81345942720. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 607282147584. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 1587600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5427840000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 7813260000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 854670000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 254080638000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5662720000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -255510192000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 11300654400. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 1345650000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -6006960000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -71086512000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 6561480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 177150240000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -116617158000. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 116534544000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -1256174740800. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -801360000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -32628708000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 25637875200. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -1805580000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -52980480000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 68103216000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -33493788000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 1017474393600. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) 269482500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 16188732000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -15851576700. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -3532347000. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) -456913920600. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 1395489600. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 94471732800. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -6935292000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S10z1| $VALUES) 
(DSKSETQ |$S10z2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -987840000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 493920000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -538272000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -211680000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -282240000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 538272000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -740880000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 887600000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 297808000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 18276010200. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -1152480000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 538272000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1528800000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -870240000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 8890560000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6979392000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1481760000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -2073008000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 28865354000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -16134720000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -7408800000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -7021994000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 282240000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -538272000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 211680000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 16728768000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -297808000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 35591206000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -41558252400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -28984774000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -338354074800.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) -740880000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 7408800000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 1185408000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -33726406000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 26245762200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 5276614000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 354653434800. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 3841600000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -320060160000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 864360000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -897624000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -864360000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 584724000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7033624500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 312900000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15368524500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11840850000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222264000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -12051172700. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4033680000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10236358800. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7923867500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 158101440000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -903164325. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -2084197500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -864360000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1210524000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 6667920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -19580200500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 3007924500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 42183687500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 21707784000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 706144455000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -760732350. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -359389840950.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) 864360000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -6667920000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1210524000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 19024540500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -14804370000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 5882635500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2222640000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -6136822800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18131623200. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -73995075000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 148176000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -2914240700. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -90863551800. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -60799200000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -6161648325.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 107398030950. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -64729980000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 271824000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 7107435600. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1691955600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 9836573600. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5484931200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5864633600. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -243228636000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1347091200. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 275616936000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -24356973312.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) -271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -11114538000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -12619152000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -413747200800. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -3152072000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 377966635200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -105001606080. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 1505952000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -227982000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 84796480800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 77209342560. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 8564612000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -134957995200. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 147728931840. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -61431088320. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 376838832384. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 1587600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -8324160000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 3410316000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 3750990000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 185496318000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -845824000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -183256752000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 16200340800. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 4241970000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 20725200000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -28186032000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2261880000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 43731360000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -127285830000. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 88084752000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -812357985600. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -349776000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -20774628000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 18773798400. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -112140000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -22498560000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 56394288000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -25510428000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 690708211200. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) -55093500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 9414972000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -12279627900. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -2600955000. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) -316414042200. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 705211200. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 65112321600. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -5241852000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S10z2| $VALUES) 
(DSKSETQ |$S103z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -8001504000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 4.))
           ((MTIMES SIMP) -32006016000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 16003008000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 99574272000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 21337344000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -196777728000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 104908608000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -45045504000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 3.))
           ((MTIMES SIMP) -99574272000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 47416320000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -8001504000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 48009024000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 194406912000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -92461824000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 43563744000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -1792336896000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -2576484288000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 7112448000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -14224896000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -501150988800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 514530374400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 441839664000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7112448000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 87761116800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -457630790400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 4061207808000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 134708448000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -106673616000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 6322176000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -167181974400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -3589526644200. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -5619712000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 3.))
           ((MTIMES SIMP) 132765696000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 300421900800. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -552463430400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -170698752000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -26156592000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -270273024000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 60928560000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 3839299430400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 4795698700800. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -294705600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 405817910400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -3905736870000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 3143109312000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -432673920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -3369517242000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 37933056000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -26119900800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 296415302400. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -437098032000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 2106707097600. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -2541052684800. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 3435312384000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 192470678400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -6213646698000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5520826256400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 1443258877200. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 62480247253200.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) 204252384000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -430303104000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -185345126400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 5319068874000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -7740984220200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -4520578045200. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -44612888821200. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 697085760000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 40182960384000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 15321398400.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15066475200. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15321398400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -202319308800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 923941588500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 121367736000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 2064731287500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -3029894910000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 75895747200. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 1456309992900. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -811066032000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 9453628800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 5207328000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -4368576128400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4017877831500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19190767680000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 324362765475. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -394125385500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -143345462400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 232452259200. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 256048128000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -4741513459200. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 4475838005100. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -6569242375500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -161245123200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 3944646216000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1380872467500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1179466142400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -127827325665000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2053316263950. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 75396325217850.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) -112702665600.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -237200140800.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -40416163200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -2692058273100. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 9439988670000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1453598968500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -11342131920000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -3345674864400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 11567302783200. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 17434459413000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -9453628800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 1869329145600. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 4020673836900. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -5866932670200. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 12281913504000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -805050582525.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -6720249875850. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 59658933348000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 66919708800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1500917040000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 2178181861200. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 163034924400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1618250440800. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1910158588800. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1613022297600. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 49111179012000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 438568300800. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -17279037720000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 10785603015936.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) 1991485440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -2648040595200. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -4662858416400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 7078970505600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 57583975615200. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -546142632000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -69884033083200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -27245214682560. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -85033670400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -6880443591600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 420527181600. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -35674605701280. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -1170019452000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 19828757793600. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -87175629112320. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -26971837583040. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) -271805393809152. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 168391440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 975316665600. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -540966535200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -2722302709200. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -33663814002000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -567494860800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 11635371216000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -9239591390400. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -2776289040000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 4976458318800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 17649435254400. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 40063922640000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 3509112859200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -10309655635200. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 40713698768400. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 33410065449600. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) 372093476932800. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 799527909600. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -48348316800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 4728322620000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -3565119398400. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -1631223468000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -9236108851200. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -18527478710400. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -4958602812000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) -126713247091200. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) 16108035300.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 1771370748000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 2953030572900. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 840041987400. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) 36360611332200. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) -1078772817600. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) -6400051876800. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -1301785884000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S103z| $VALUES) 
(DSKSETQ |$qq3| '1.) 
(ADD2LNC '|$qq3| $VALUES) 
(DSKSETQ |$qq2| '1.) 
(ADD2LNC '|$qq2| $VALUES) 
(DSKSETQ |$qq1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 6750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -20250. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 12275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -6750. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 15950. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 1900. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -7975. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 251225. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -43875. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9720. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 75700. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -337500. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 100680. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -191400. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 929500. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 79515. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -141150. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 214110. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1872750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18168. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1177320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -226500. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$qq1| $VALUES) 
(DSKSETQ |$nq3| '0.) 
(ADD2LNC '|$nq3| $VALUES) 
(DSKSETQ |$nq2| '0.) 
(ADD2LNC '|$nq2| $VALUES) 
(DSKSETQ |$nq1| '6.) 
(ADD2LNC '|$nq1| $VALUES) 
(DSKSETQ |$filename| '"S8z2S6zTT.lisp") 
(ADD2LNC '|$filename| $VALUES) 
(DSKSETQ |$qq|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -63000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -10823400. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 20437200. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 10823400. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -30038400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 17038350. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9601200. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 530541900.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -21000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 20139840. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -57671460. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7657020. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6809950. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 17416000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -416640. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 21328860. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -19210800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1064138040. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11458300. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 464137100.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -512400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -13549620. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -305834760. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -134722560. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 11726750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -191999500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 772506560. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -10069920.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 13616505. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -17038350.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 24652215. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 393876000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -9248400. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -194265120. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -64519875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 10069920. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -802305. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 453611970. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10546200. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10779615.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 439123230. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1028682900. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -208166280. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -3654567000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -9265536. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 8963136. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -220237920. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 118298544. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 604800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -328898304. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 324832032. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 300357792. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 5264441616. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 106609440. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -55667640. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -95941440. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -1931385960. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -848880. (($P SIMP) 1. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 359941680. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -46478250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$qq| $VALUES) 
(DSKSETQ |$nq| '8.) 
(ADD2LNC '|$nq| $VALUES) 
(DSKSETQ |$Assss|
         '((MTIMES SIMP) -1.
           ((MPLUS SIMP) 1253574840854526272.
            ((MTIMES SIMP RATSIMP) 471905748020872960. |$Ms|)
            ((MTIMES SIMP) -613134126003413888.
             ((MEXPT SIMP RATSIMP) |$Ms| 2.))
            ((MTIMES SIMP) -3838630212628576.
             ((MEXPT SIMP RATSIMP) |$Ms| 3.))
            ((MTIMES SIMP) 1942380725864096.
             ((MEXPT SIMP RATSIMP) |$Ms| 4.))
            ((MTIMES SIMP) -2210814198464.
             ((MEXPT SIMP RATSIMP) |$Ms| 5.))
            ((MTIMES SIMP) 39910752000.
             ((MEXPT SIMP RATSIMP) |$Ms| 6.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -15042898090254315264.
              ((MTIMES SIMP RATSIMP) -764904365057839808. |$Ms|)
              ((MTIMES SIMP) 3714896608855632288.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 71646094278289952.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -9865578486743616.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) 40804652464768.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP) -681984576000.
               ((MEXPT SIMP RATSIMP) |$Ms| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 2507149681709052544.
                ((MTIMES SIMP RATSIMP) -513944412093497856. |$Ms|)
                ((MTIMES SIMP) 128028026848606400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 7695332253765312.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 46631813031040.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -805218624000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               |$Mt|))
             |$om|)
            ((MTIMES SIMP)
             ((MPLUS SIMP) 64740196844878240256.
              ((MTIMES SIMP RATSIMP) -6672822939074771216. |$Ms|)
              ((MTIMES SIMP) -9298989839349114768.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -250269808598500832.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 13547959113855680.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) -218550884636160.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP) 8439536448000.
               ((MEXPT SIMP RATSIMP) |$Ms| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -14688327553303063616.
                ((MTIMES SIMP RATSIMP) 3709133367701550720. |$Ms|)
                ((MTIMES SIMP) -810179410815735648.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -79788888483715488.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -815332539037568.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 18046652243200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP) 36288000000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 6.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -321629075561155584.
                ((MTIMES SIMP RATSIMP) -138024752930994048. |$Ms|)
                ((MTIMES SIMP) -32005503326240000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -447254898399808.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 12994171187200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 36288000000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -147290864253768284704.
              ((MTIMES SIMP RATSIMP) 28684249969207850080. |$Ms|)
              ((MTIMES SIMP) 12310456415921705792.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 314292588863718592.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 6742438649744000.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) 132101043517440.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP) -55057411584000.
               ((MEXPT SIMP RATSIMP) |$Ms| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 38897941323954617664.
                ((MTIMES SIMP RATSIMP) -10735352011328199936. |$Ms|)
                ((MTIMES SIMP) 2076281692127083456.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 311362459135288256.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 3489227739836800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -154815603308800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP) -362880000000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 6.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 970987339427768064.
                ((MTIMES SIMP RATSIMP) 656188452011635776. |$Ms|)
                ((MTIMES SIMP) 259997642258362560.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 4117550472604800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -171436948704000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -653184000000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 127838281858555392.
                ((MTIMES SIMP RATSIMP) 48495665114954880. |$Ms|)
                ((MTIMES SIMP) 637183382867968.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -63766134387200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -290304000000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 203313113444408666592.
              ((MTIMES SIMP RATSIMP) -50301992650560744848. |$Ms|)
              ((MTIMES SIMP) -8579750218692220784.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -50517028758316800.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -24069372106621120.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) 1907257309171200.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP) 193862737152000.
               ((MEXPT SIMP RATSIMP) |$Ms| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -62591979758380364576.
                ((MTIMES SIMP RATSIMP) 15903144336202496928. |$Ms|)
                ((MTIMES SIMP) -2894900794058567232.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -611666759965988000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -4366145260544320.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 672256730432000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP) 1487808000000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 6.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 264000610728400512.
                ((MTIMES SIMP RATSIMP) -1204690949205326592. |$Ms|)
                ((MTIMES SIMP) -827830917198356480.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -12395197207321600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 944726973523200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 3869644800000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -711722563748326656.
                ((MTIMES SIMP RATSIMP) -272013399166338240. |$Ms|)
                ((MTIMES SIMP) -3441295055921664.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 610605130732800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 3167001600000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 861201352627200.
                ((MTIMES SIMP RATSIMP) 700964373934080. |$Ms|)
                ((MTIMES SIMP) 133871519801600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 785164800000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -180930438838906965952.
              ((MTIMES SIMP RATSIMP) 48119113296094772000. |$Ms|)
              ((MTIMES SIMP) 1483812126044865280.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -304911476024433280.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -8303167927638528.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) -6194446250872320.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP) -388539970560000.
               ((MEXPT SIMP RATSIMP) |$Ms| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 70202287201620207520.
                ((MTIMES SIMP RATSIMP) -11933188213621655776. |$Ms|)
                ((MTIMES SIMP) 2525119823145726368.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 662694796387661056.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -4935165964460928.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -1646400491590400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP) -3193344000000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 6.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -5171176511880238080.
                ((MTIMES SIMP RATSIMP) 962850940535040000. |$Ms|)
                ((MTIMES SIMP) 1400129739449710400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 15038155050323200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -2811122091411200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -11097676800000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1687275906452390400.
                ((MTIMES SIMP RATSIMP) 658177523108952000. |$Ms|)
                ((MTIMES SIMP) 7687513142206080.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -2453759071724800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -13314739200000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 3558039018624000.
                ((MTIMES SIMP RATSIMP) -3302880706022400. |$Ms|)
                ((MTIMES SIMP) -1011936143008000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -6400128000000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -629123662540800.
                ((MTIMES SIMP RATSIMP) -141980025600000. |$Ms|)
                ((MTIMES SIMP) -989721600000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.)))
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 107725447328762098544.
              ((MTIMES SIMP RATSIMP) -26147940521640921056. |$Ms|)
              ((MTIMES SIMP) 2827506439821567744.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 473051835170411392.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 58953515368532736.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) 8617485641587200.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP) 444411878400000.
               ((MEXPT SIMP RATSIMP) |$Ms| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -59474160281952824064.
                ((MTIMES SIMP RATSIMP) 2178214306355610688. |$Ms|)
                ((MTIMES SIMP) -1556000071066919328.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -382496553533760512.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 19418354704305536.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 2353660387680000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP) 3773952000000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 6.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 9930560057647095360.
                ((MTIMES SIMP RATSIMP) -74354113056685312. |$Ms|)
                ((MTIMES SIMP) -1397124356015380448.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -3175298932700160.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 4893997091020800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 17233843200000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -2190412251565418880.
                ((MTIMES SIMP RATSIMP) -896220620696027200. |$Ms|)
                ((MTIMES SIMP) -10601463020526400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 5331015589536000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 28252761600000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -24693804304300800.
                ((MTIMES SIMP RATSIMP) 4119085886765440. |$Ms|)
                ((MTIMES SIMP) 3118398191059200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 20407833600000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1818882555033600.
                ((MTIMES SIMP RATSIMP) 832635780480000. |$Ms|)
                ((MTIMES SIMP) 6195571200000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 67478261760000.
                ((MTIMES SIMP RATSIMP) 580608000000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 6.)))
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -45653835922587851616.
              ((MTIMES SIMP RATSIMP) 6777254249039854304. |$Ms|)
              ((MTIMES SIMP) -2971055429771126592.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -428628922341063680.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -65043296916341760.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) -6326827774848000.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP) -269913047040000.
               ((MEXPT SIMP RATSIMP) |$Ms| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 38784700636435605120.
                ((MTIMES SIMP RATSIMP) 3722401855704936128. |$Ms|)
                ((MTIMES SIMP) 747953849775650688.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 76145853879949760.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -22325638837957760.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -1922867016000000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP) -2322432000000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 6.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -9410880981600047616.
                ((MTIMES SIMP RATSIMP) -461759420173845824. |$Ms|)
                ((MTIMES SIMP) 848196438905415488.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -10721885661653376.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -5056811817388800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -14594764800000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1656904224280314880.
                ((MTIMES SIMP RATSIMP) 752711525081680384. |$Ms|)
                ((MTIMES SIMP) 10534956415105024.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -6760839750873600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -32607590400000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 49482538458739200.
                ((MTIMES SIMP RATSIMP) 1897704854416640. |$Ms|)
                ((MTIMES SIMP) -5048665833388800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -32607590400000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1265232673152000.
                ((MTIMES SIMP RATSIMP) -1916092987200000. |$Ms|)
                ((MTIMES SIMP) -14594764800000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -269913047040000.
                ((MTIMES SIMP RATSIMP) -2322432000000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 6.)))
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 15706621423699249440.
              ((MTIMES SIMP RATSIMP) 690527924916237856. |$Ms|)
              ((MTIMES SIMP) 1533884725441751104.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 248302043774401920.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 33505010732240640.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) 2476324443801600.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP) 67478261760000.
               ((MEXPT SIMP RATSIMP) |$Ms| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -18473578137059120928.
                ((MTIMES SIMP RATSIMP) -3379932301160447584. |$Ms|)
                ((MTIMES SIMP) -266467305611100256.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 35707543541633600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 12846284596567040.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 816948478080000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.))
                ((MTIMES SIMP) 580608000000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 6.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 4978453487275184640.
                ((MTIMES SIMP RATSIMP) 361998894969438848. |$Ms|)
                ((MTIMES SIMP) -308056381696586016.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 12531744260120000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 3009628539859200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) 6195571200000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -697977216148792832.
                ((MTIMES SIMP RATSIMP) -403379609635337664. |$Ms|)
                ((MTIMES SIMP) -7125552432082560.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 5102598219936000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 20407833600000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -49641466120323840.
                ((MTIMES SIMP RATSIMP) -8936398455809664. |$Ms|)
                ((MTIMES SIMP) 4694213641420800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 28252761600000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1279025763724800.
                ((MTIMES SIMP RATSIMP) 2289211958880000. |$Ms|)
                ((MTIMES SIMP) 17233843200000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 444411878400000.
                ((MTIMES SIMP RATSIMP) 3773952000000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 6.)))
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -4694119394868920000.
              ((MTIMES SIMP RATSIMP) -1160034371109760608. |$Ms|)
              ((MTIMES SIMP) -491490384158805120.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -79740197315243520.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -7964746634419200.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP) -432032212684800.
               ((MEXPT SIMP RATSIMP) |$Ms| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 5759634401737655584.
                ((MTIMES SIMP RATSIMP) 1225518267658582432. |$Ms|)
                ((MTIMES SIMP) 50902964832276480.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -23967412220739520.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -3831049807622400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -135784454400000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1390798313033866944.
                ((MTIMES SIMP RATSIMP) -114760455265493088. |$Ms|)
                ((MTIMES SIMP) 62654009961325760.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -6433987145032320.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -941673167008000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP) -989721600000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 5.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 117770888734704256.
                ((MTIMES SIMP RATSIMP) 138525667626018048. |$Ms|)
                ((MTIMES SIMP) 2857247260576000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -2246818553324800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -6400128000000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 27628150177797120.
                ((MTIMES SIMP RATSIMP) 8872397595718272. |$Ms|)
                ((MTIMES SIMP) -2576838430611200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -13314739200000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 2667162460999680.
                ((MTIMES SIMP RATSIMP) -1554989944390400. |$Ms|)
                ((MTIMES SIMP) -11097676800000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -388539970560000.
                ((MTIMES SIMP RATSIMP) -3193344000000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 6.)))
             ((MEXPT SIMP RATSIMP) |$om| 9.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 945680397187534608.
              ((MTIMES SIMP RATSIMP) 322108807876835520. |$Ms|)
              ((MTIMES SIMP) 85699250962779264.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 10705614848485632.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 546025632353280.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -986326961210456560.
                ((MTIMES SIMP RATSIMP) -179787635755018304. |$Ms|)
                ((MTIMES SIMP) 1273399743835168.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 4399354525763072.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 472359322394880.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 133319538163581968.
                ((MTIMES SIMP RATSIMP) 12925466243365792. |$Ms|)
                ((MTIMES SIMP) -6489427979711040.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 1657708004222336.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 120295910201600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 20992858419025600.
                ((MTIMES SIMP RATSIMP) -30116018370405280. |$Ms|)
                ((MTIMES SIMP) -634190459750400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 535763953132800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 785164800000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -8168380931002560.
                ((MTIMES SIMP RATSIMP) -4379794785552320. |$Ms|)
                ((MTIMES SIMP) 822977507923200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 3167001600000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1867680887788800.
                ((MTIMES SIMP RATSIMP) 611772832832000. |$Ms|)
                ((MTIMES SIMP) 3869644800000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 193862737152000.
                ((MTIMES SIMP RATSIMP) 1487808000000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 6.)))
             ((MEXPT SIMP RATSIMP) |$om| 10.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -74911109126322176.
              ((MTIMES SIMP RATSIMP) -16419142073951360. |$Ms|)
              ((MTIMES SIMP) -2261148532325376.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 1356999123456.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 62958014162112576.
                ((MTIMES SIMP RATSIMP) 2940564091711168. |$Ms|)
                ((MTIMES SIMP) -1712067832905600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -121052916552704.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 21918967492091264.
                ((MTIMES SIMP RATSIMP) -426321474707904. |$Ms|)
                ((MTIMES SIMP) 578202289762944.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -172482409138432.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -12131003232801344.
                ((MTIMES SIMP RATSIMP) 4122912143277440. |$Ms|)
                ((MTIMES SIMP) 99259406265600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -54001167987200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 860091907336320.
                ((MTIMES SIMP RATSIMP) 1194835897056000. |$Ms|)
                ((MTIMES SIMP) -141767073504000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -290304000000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 675697799485440.
                ((MTIMES SIMP RATSIMP) -134910694508800. |$Ms|)
                ((MTIMES SIMP) -653184000000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -55057411584000.
                ((MTIMES SIMP RATSIMP) -362880000000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 6.)))
             ((MEXPT SIMP RATSIMP) |$om| 11.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 2436480870248704.
              ((MTIMES SIMP RATSIMP) -528048672734208. |$Ms|)
              ((MTIMES SIMP) 64524628512000.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 201272105702224.
                ((MTIMES SIMP RATSIMP) 152607891706560. |$Ms|)
                ((MTIMES SIMP) -19695035217728.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -5430609633471376.
                ((MTIMES SIMP RATSIMP) 402114055002272. |$Ms|)
                ((MTIMES SIMP) -102437743345920.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1627609203060896.
                ((MTIMES SIMP RATSIMP) -350382386483104. |$Ms|)
                ((MTIMES SIMP) -14607105715008.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 145672836361664.
                ((MTIMES SIMP RATSIMP) -179347471120768. |$Ms|)
                ((MTIMES SIMP) 10345281587200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -135402936284160.
                ((MTIMES SIMP RATSIMP) 15397762643200. |$Ms|)
                ((MTIMES SIMP) 36288000000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 8439536448000.
                ((MTIMES SIMP RATSIMP) 36288000000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 6.)))
             ((MEXPT SIMP RATSIMP) |$om| 12.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -346227532130304.
              ((MTIMES SIMP RATSIMP) 57704588688384. |$Ms|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 87242389345152.
                ((MTIMES SIMP RATSIMP) -22841308161280. |$Ms|))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 342603158982752.
                ((MTIMES SIMP RATSIMP) -69443654697152. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -80364662083040.
                ((MTIMES SIMP RATSIMP) 11409783013568. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -44637760419904.
                ((MTIMES SIMP RATSIMP) 12958577127040. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 15730737136768.
                ((MTIMES SIMP RATSIMP) -805218624000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 5.))
              ((MTIMES SIMP) -681984576000.
               ((MEXPT SIMP RATSIMP) |$Mt| 6.)))
             ((MEXPT SIMP RATSIMP) |$om| 13.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 28852294344192.
              ((MTIMES SIMP RATSIMP) -11420654080640. |$Mt|)
              ((MTIMES SIMP) -28167014518016.
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) 7101093615584.
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP) 3763515387808.
               ((MEXPT SIMP RATSIMP) |$Mt| 4.))
              ((MTIMES SIMP) -1102475862464.
               ((MEXPT SIMP RATSIMP) |$Mt| 5.))
              ((MTIMES SIMP) 39910752000.
               ((MEXPT SIMP RATSIMP) |$Mt| 6.)))
             ((MEXPT SIMP RATSIMP) |$om| 14.)))
           ((MEXPT SIMP)
            ((MPLUS SIMP)
             ((MTIMES SIMP)
              ((MPLUS SIMP) 1. ((MTIMES SIMP RATSIMP) -6. |$om|)
               ((MTIMES SIMP) 15. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -20. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 15. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -6. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MEXPT SIMP RATSIMP) |$om| 6.))
              ((MEXPT SIMP RATSIMP) |$Xi| 2.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -14. ((MTIMES SIMP RATSIMP) 84. |$om|)
               ((MTIMES SIMP) -210. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 280. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -210. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 84. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -14. ((MEXPT SIMP RATSIMP) |$om| 6.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 3.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 91. ((MTIMES SIMP RATSIMP) -546. |$om|)
               ((MTIMES SIMP) 1365. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -1820. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 1365. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -546. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 91. ((MEXPT SIMP RATSIMP) |$om| 6.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 4.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -364. ((MTIMES SIMP RATSIMP) 2184. |$om|)
               ((MTIMES SIMP) -5460. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 7280. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -5460. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 2184. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -364. ((MEXPT SIMP RATSIMP) |$om| 6.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 5.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 1001. ((MTIMES SIMP RATSIMP) -6006. |$om|)
               ((MTIMES SIMP) 15015. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -20020. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 15015. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -6006. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 1001. ((MEXPT SIMP RATSIMP) |$om| 6.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 6.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -2002. ((MTIMES SIMP RATSIMP) 12012. |$om|)
               ((MTIMES SIMP) -30030. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 40040. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -30030. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 12012. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -2002. ((MEXPT SIMP RATSIMP) |$om| 6.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 7.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 3003. ((MTIMES SIMP RATSIMP) -18018. |$om|)
               ((MTIMES SIMP) 45045. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -60060. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 45045. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -18018. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 3003. ((MEXPT SIMP RATSIMP) |$om| 6.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 8.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -3432. ((MTIMES SIMP RATSIMP) 20592. |$om|)
               ((MTIMES SIMP) -51480. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 68640. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -51480. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 20592. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -3432. ((MEXPT SIMP RATSIMP) |$om| 6.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 9.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 3003. ((MTIMES SIMP RATSIMP) -18018. |$om|)
               ((MTIMES SIMP) 45045. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -60060. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 45045. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -18018. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 3003. ((MEXPT SIMP RATSIMP) |$om| 6.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 10.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -2002. ((MTIMES SIMP RATSIMP) 12012. |$om|)
               ((MTIMES SIMP) -30030. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 40040. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -30030. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 12012. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -2002. ((MEXPT SIMP RATSIMP) |$om| 6.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 11.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 1001. ((MTIMES SIMP RATSIMP) -6006. |$om|)
               ((MTIMES SIMP) 15015. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -20020. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 15015. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -6006. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 1001. ((MEXPT SIMP RATSIMP) |$om| 6.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 12.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -364. ((MTIMES SIMP RATSIMP) 2184. |$om|)
               ((MTIMES SIMP) -5460. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 7280. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -5460. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 2184. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -364. ((MEXPT SIMP RATSIMP) |$om| 6.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 13.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 91. ((MTIMES SIMP RATSIMP) -546. |$om|)
               ((MTIMES SIMP) 1365. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -1820. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 1365. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -546. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 91. ((MEXPT SIMP RATSIMP) |$om| 6.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 14.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -14. ((MTIMES SIMP RATSIMP) 84. |$om|)
               ((MTIMES SIMP) -210. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 280. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -210. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 84. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -14. ((MEXPT SIMP RATSIMP) |$om| 6.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 15.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 1. ((MTIMES SIMP RATSIMP) -6. |$om|)
               ((MTIMES SIMP) 15. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -20. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 15. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -6. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MEXPT SIMP RATSIMP) |$om| 6.))
              ((MEXPT SIMP RATSIMP) |$Xi| 16.)))
            -1.))) 
(ADD2LNC '|$Assss| $VALUES) 
(DSKSETQ $GH_0
         '((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 2.) -1.)
           ((MEXPT SIMP) (($XX SIMP) 1. 4.) -1.)
           ((MEXPT SIMP) (($XX SIMP) 2. 4.) -1.))) 
(ADD2LNC '$GH_0 $VALUES) 
(DSKSETQ |$tttt0|
         '((MTIMES SIMP)
           ((MEXPT SIMP) (($XX SIMP) 1. 2.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 2.)))
           ((MEXPT SIMP) (($XX SIMP) 1. 3.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 3.)))
           ((MEXPT SIMP) (($XX SIMP) 1. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 4.)))
           ((MEXPT SIMP) (($XX SIMP) 2. 3.)
            ((MTIMES SIMP) -4. (($PP SIMP) 2. 3.)))
           ((MEXPT SIMP) (($XX SIMP) 2. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 2. 4.)))
           ((MEXPT SIMP) (($XX SIMP) 3. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 3. 4.))))) 
(ADD2LNC '|$tttt0| $VALUES) 
(DSKSETQ |$tttt|
         '((MTIMES SIMP FACTORED)
           ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
            ((MPLUS SIMP) -6. ((MTIMES SIMP) 2. |$Ms|)
             ((MTIMES SIMP) 2. |$Mt|)))
           ((MEXPT SIMP) |$om|
            ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 12.)
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|) 2.))) 
(ADD2LNC '|$tttt| $VALUES) 
(DSKSETQ |$a1234|
         '((MLIST SIMP)
           ((MTIMES SIMP FACTORED) -16.
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -12. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MPLUS SIMP IRREDUCIBLE) 78348427553407892.
             ((MTIMES SIMP RATSIMP) 29494109251304560. |$Ms|)
             ((MTIMES SIMP) -38320882875213368.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) -239914388289286.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) 121398795366506.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP) -138175887404.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.))
             ((MTIMES SIMP) 2494422000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.))
             ((MTIMES SIMP RATSIMP) -940181130640894704. |$om|)
             ((MTIMES SIMP RATSIMP) -47806522816114988. |$Ms| |$om|)
             ((MTIMES SIMP) 232181038053477018.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$om|)
             ((MTIMES SIMP) 4477880892393122.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$om|)
             ((MTIMES SIMP) -616598655421476.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$om|)
             ((MTIMES SIMP) 2550290779048.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$om|)
             ((MTIMES SIMP) -42624036000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$om|)
             ((MTIMES SIMP RATSIMP) 156696855106815784. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) -32121525755843616. |$Ms| |$Mt|
              |$om|)
             ((MTIMES SIMP) 8001751678037900.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt| |$om|)
             ((MTIMES SIMP) 480958265860332.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt| |$om|)
             ((MTIMES SIMP) 2914488314440.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt| |$om|)
             ((MTIMES SIMP) -50326164000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt| |$om|)
             ((MTIMES SIMP) 4046262302804890016.
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -417051433692173201. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -581186864959319673.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -15641863037406302.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 846747444615980.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -13659430289760.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 527471028000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -918020472081441476. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 231820835481346920. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -50636213175983478.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -4986805530232218.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -50958283689848.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 1127915765200.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 2268000000. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -20101817222572224.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -8626547058187128. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -2000343957890000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -27953431149988.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 812135699200.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 2268000000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -9205679015860517794.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1792765623075490630. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 769403525995106612.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 19643286803982412.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 421402415609000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 8256315219840.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3441088224000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 2431121332747163604. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -670959500708012496. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 129767605757942716.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 19460153695955516.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 218076733739800.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -9675975206800.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -22680000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 60686708714235504.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 41011778250727236. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 16249852641147660.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 257346904537800.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -10714809294000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -40824000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 7989892616159712.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 3030979069684680. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 39823961429248.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3985383399200.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -18144000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 12707069590275541662.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -3143874540660046553. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -536234388668263799.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -3157314297394800.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -1504335756663820.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 119203581823200.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 12116421072000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -3911998734898772786. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 993946521012656058. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -180931299628660452.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -38229172497874250.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -272884078784020.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 42016045652000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 92988000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 16500038170525032.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -75293184325332912. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -51739432324897280.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -774699825457600.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 59045435845200.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 241852800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -44482660234270416.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -17000837447896140. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -215080940995104.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 38162820670800.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 197937600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 53825084539200.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 43810273370880. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 8366969987600.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 49072800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -11308152427431685372.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 3007444581005923250. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 92738257877804080.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -19056967251527080.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -518947995477408.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -387152890679520.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -24283748160000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 4387642950101262970. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -745824263351353486. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 157819988946607898.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 41418424774228816.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -308447872778808.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -102900030724400.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -199584000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -323198531992514880.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 60178183783440000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 87508108715606900.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 939884690645200.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -175695130713200.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -693604800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 105454744153274400.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 41136095194309500. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 480469571387880.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -153359941982800.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -832171200000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 222377438664000.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -206430044126400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -63246008938000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -400008000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -39320228908800.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -8873751600000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -61857600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 6732840458047631159.
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1634246282602557566. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 176719152488847984.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 29565739698150712.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 3684594710533296.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 538592852599200.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 27775742400000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -3717135017622051504. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 136138394147225668. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -97250004441682458.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -23906034595860032.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1213647169019096.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 147103774230000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 235872000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 620660003602943460.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -4647132066042832. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -87320272250961278.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -198456183293760.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 305874818188800.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1077115200000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -136900765722838680.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -56013788793501700. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -662591438782900.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 333188474346000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1765797600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1543362769018800.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 257442867922840. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 194899886941200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1275489600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 113680159689600.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 52039736280000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 387223200000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 4217391360000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 36288000000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -2853364745161740726.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 423578390564990894. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -185690964360695412.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -26789307646316480.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -4065206057271360.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -395426735928000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -16869565440000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 2424043789777225320. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 232650115981558508. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 46747115610978168.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 4759115867496860.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1395352427372360.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -120179188500000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -145152000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -588180061350002976.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -28859963760865364. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 53012277431588468.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -670117853853336.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -316050738586800.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -912172800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 103556514017519680.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 47044470317605024. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 658434775944064.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -422552484429600.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2037974400000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 3092658653671200.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 118606553401040. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -315541614586800.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2037974400000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -79077042072000.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -119755811700000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -912172800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -16869565440000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -145152000000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 981663838981203090.
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 43157995307264866. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 95867795340109444.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 15518877735900120.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 2094063170765040.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 154770277737600.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 4217391360000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1154598633566195058. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -211245768822527974. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -16654206600693766.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 2231721471352100.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 802892787285440.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 51059279880000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 36288000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 311153342954699040.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 22624930935589928. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -19253523856036626.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 783234016257500.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 188101783741200.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 387223200000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -43623576009299552.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -25211225602208604. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -445347027005160.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 318912388746000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1275489600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -3102591632520240.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -558524903488104. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 293388352588800.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1765797600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -79939110232800.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 143075747430000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1077115200000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 27775742400000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 235872000000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -293382462179307500.
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -72502148194360038. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -30718149009925320.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -4983762332202720.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -497796664651200.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -27002013292800.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 359977150108603474. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 76594891728661402. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 3181435302017280.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -1497963263796220.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -239440612976400.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -8486528400000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -86924894564616684.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -7172528454093318. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 3915875622582860.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -402124196564520.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -58854572938000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -61857600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 7360680545919016.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 8657854226626128. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 178577953786000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -140426159582800.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -400008000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1726759386112320.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 554524849732392. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -161052401913200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -832171200000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 166697653812480.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -97186871524400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -693604800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -24283748160000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -199584000000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 59105024824220913.
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 20131800492302220. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 5356203185173704.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 669100928030352.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 34126602022080.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -61645435075653535. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -11236727234688644. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 79587483989698.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 274959657860192.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 29522457649680.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 8332471135223873.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 807841640210362. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -405589248731940.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 103606750263896.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 7518494387600.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 1312053651189100.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -1882251148150330. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -39636903734400.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 33485247070800.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 49072800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -510523808187660.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -273737174097020. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 51436094245200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 197937600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -116730055486800.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 38235802052000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 241852800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 12116421072000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 92988000000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -4681944320395136.
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -1026196379621960. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -141321783270336.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 84812445216.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 3934875885132036. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 183785255731948. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -107004239556600.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -7565807284544.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 1369935468255704.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -26645092169244. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 36137643110184.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -10780150571152.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -758187702050084.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 257682008954840. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 6203712891600.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -3375072999200.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 53755744208520.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 74677243566000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -8860442094000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -18144000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 42231112467840.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -8431918406800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -40824000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -3441088224000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -22680000000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 152280054390544.
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -33003042045888. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 4032789282000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 12579506606389. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 9537993231660. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -1230939701108.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -339413102091961.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 25132128437642. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -6402358959120.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 101725575191306.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -21898899155194. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -912944107188.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 9104552272604.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -11209216945048. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 646580099200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -8462683517760.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 962360165200. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 2268000000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 527471028000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 2268000000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -21639220758144.
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 3606536793024. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 5452649334072. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -1427581760080. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 21412697436422.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -4340228418572. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -5022791380190.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 713111438348. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -2789860026244.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 809911070440. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 983171071048.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -50326164000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -42624036000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 1803268396512.
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) -713790880040. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) -1760438407376.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) 443818350974.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) 235219711738.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) -68904741404.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) 2494422000. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))))
           ((MTIMES SIMP FACTORED) -16.
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om|) -6.)
            ((MPLUS SIMP IRREDUCIBLE) 78348427553407892.
             ((MTIMES SIMP RATSIMP) 29494109251304560. |$Ms|)
             ((MTIMES SIMP) -38320882875213368.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) -239914388289286.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) 121398795366506.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP) -138175887404.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.))
             ((MTIMES SIMP) 2494422000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.))
             ((MTIMES SIMP RATSIMP) -940181130640894704. |$om|)
             ((MTIMES SIMP RATSIMP) -47806522816114988. |$Ms| |$om|)
             ((MTIMES SIMP) 232181038053477018.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$om|)
             ((MTIMES SIMP) 4477880892393122.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$om|)
             ((MTIMES SIMP) -616598655421476.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$om|)
             ((MTIMES SIMP) 2550290779048.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$om|)
             ((MTIMES SIMP) -42624036000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$om|)
             ((MTIMES SIMP RATSIMP) 156696855106815784. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) -32121525755843616. |$Ms| |$Mt|
              |$om|)
             ((MTIMES SIMP) 8001751678037900.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt| |$om|)
             ((MTIMES SIMP) 480958265860332.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt| |$om|)
             ((MTIMES SIMP) 2914488314440.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt| |$om|)
             ((MTIMES SIMP) -50326164000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt| |$om|)
             ((MTIMES SIMP) 4046262302804890016.
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -417051433692173201. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -581186864959319673.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -15641863037406302.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 846747444615980.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -13659430289760.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 527471028000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -918020472081441476. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 231820835481346920. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -50636213175983478.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -4986805530232218.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -50958283689848.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 1127915765200.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 2268000000. ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -20101817222572224.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -8626547058187128. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -2000343957890000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -27953431149988.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 812135699200.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 2268000000. ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -9205679015860517794.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1792765623075490630. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 769403525995106612.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 19643286803982412.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 421402415609000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 8256315219840.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3441088224000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 2431121332747163604. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -670959500708012496. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 129767605757942716.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 19460153695955516.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 218076733739800.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -9675975206800.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -22680000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 60686708714235504.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 41011778250727236. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 16249852641147660.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 257346904537800.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -10714809294000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -40824000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 7989892616159712.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 3030979069684680. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 39823961429248.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3985383399200.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -18144000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 12707069590275541662.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -3143874540660046553. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -536234388668263799.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -3157314297394800.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -1504335756663820.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 119203581823200.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 12116421072000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -3911998734898772786. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 993946521012656058. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -180931299628660452.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -38229172497874250.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -272884078784020.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 42016045652000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 92988000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 16500038170525032.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -75293184325332912. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -51739432324897280.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -774699825457600.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 59045435845200.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 241852800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -44482660234270416.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -17000837447896140. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -215080940995104.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 38162820670800.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 197937600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 53825084539200.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 43810273370880. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 8366969987600.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 49072800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -11308152427431685372.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 3007444581005923250. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 92738257877804080.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -19056967251527080.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -518947995477408.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -387152890679520.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -24283748160000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 4387642950101262970. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -745824263351353486. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 157819988946607898.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 41418424774228816.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -308447872778808.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -102900030724400.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -199584000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -323198531992514880.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 60178183783440000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 87508108715606900.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 939884690645200.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -175695130713200.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -693604800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 105454744153274400.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 41136095194309500. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 480469571387880.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -153359941982800.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -832171200000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 222377438664000.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -206430044126400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -63246008938000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -400008000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -39320228908800.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -8873751600000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -61857600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 6732840458047631159.
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1634246282602557566. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 176719152488847984.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 29565739698150712.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 3684594710533296.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 538592852599200.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 27775742400000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -3717135017622051504. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 136138394147225668. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -97250004441682458.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -23906034595860032.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1213647169019096.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 147103774230000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 235872000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 620660003602943460.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -4647132066042832. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -87320272250961278.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -198456183293760.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 305874818188800.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1077115200000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -136900765722838680.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -56013788793501700. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -662591438782900.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 333188474346000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1765797600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1543362769018800.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 257442867922840. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 194899886941200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1275489600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 113680159689600.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 52039736280000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 387223200000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 4217391360000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 36288000000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -2853364745161740726.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 423578390564990894. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -185690964360695412.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -26789307646316480.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -4065206057271360.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -395426735928000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -16869565440000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 2424043789777225320. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 232650115981558508. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 46747115610978168.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 4759115867496860.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1395352427372360.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -120179188500000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -145152000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -588180061350002976.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -28859963760865364. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 53012277431588468.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -670117853853336.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -316050738586800.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -912172800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 103556514017519680.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 47044470317605024. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 658434775944064.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -422552484429600.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2037974400000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 3092658653671200.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 118606553401040. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -315541614586800.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2037974400000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -79077042072000.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -119755811700000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -912172800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -16869565440000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -145152000000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 981663838981203090.
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 43157995307264866. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 95867795340109444.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 15518877735900120.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 2094063170765040.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 154770277737600.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 4217391360000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1154598633566195058. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -211245768822527974. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -16654206600693766.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 2231721471352100.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 802892787285440.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 51059279880000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 36288000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 6.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 311153342954699040.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 22624930935589928. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -19253523856036626.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 783234016257500.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 188101783741200.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 387223200000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -43623576009299552.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -25211225602208604. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -445347027005160.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 318912388746000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1275489600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -3102591632520240.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -558524903488104. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 293388352588800.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1765797600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -79939110232800.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 143075747430000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1077115200000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 27775742400000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 235872000000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -293382462179307500.
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -72502148194360038. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -30718149009925320.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -4983762332202720.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -497796664651200.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -27002013292800.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 359977150108603474. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 76594891728661402. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 3181435302017280.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -1497963263796220.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -239440612976400.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -8486528400000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -86924894564616684.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -7172528454093318. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 3915875622582860.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -402124196564520.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -58854572938000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -61857600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 5.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 7360680545919016.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 8657854226626128. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 178577953786000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -140426159582800.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -400008000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1726759386112320.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 554524849732392. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -161052401913200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -832171200000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 166697653812480.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -97186871524400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -693604800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -24283748160000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -199584000000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 59105024824220913.
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 20131800492302220. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 5356203185173704.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 669100928030352.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 34126602022080.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -61645435075653535. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -11236727234688644. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 79587483989698.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 274959657860192.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 29522457649680.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 8332471135223873.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 807841640210362. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -405589248731940.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 103606750263896.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 7518494387600.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 1312053651189100.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -1882251148150330. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -39636903734400.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 33485247070800.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 49072800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -510523808187660.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -273737174097020. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 51436094245200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 197937600000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -116730055486800.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 38235802052000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 241852800000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 12116421072000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 92988000000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -4681944320395136.
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -1026196379621960. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -141321783270336.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 84812445216.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 3934875885132036. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 183785255731948. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -107004239556600.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -7565807284544.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 1369935468255704.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -26645092169244. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 36137643110184.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -10780150571152.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -758187702050084.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 257682008954840. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 6203712891600.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -3375072999200.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 53755744208520.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 74677243566000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -8860442094000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -18144000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 42231112467840.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -8431918406800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -40824000000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -3441088224000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) -22680000000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MTIMES SIMP) 152280054390544.
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -33003042045888. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 4032789282000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 12579506606389. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 9537993231660. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -1230939701108.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -339413102091961.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 25132128437642. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -6402358959120.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 101725575191306.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -21898899155194. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -912944107188.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 9104552272604.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -11209216945048. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 646580099200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -8462683517760.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 962360165200. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 2268000000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 527471028000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) 2268000000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 12.))
             ((MTIMES SIMP) -21639220758144.
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 3606536793024. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 5452649334072. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -1427581760080. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 21412697436422.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -4340228418572. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -5022791380190.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 713111438348. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -2789860026244.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 809911070440. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 983171071048.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -50326164000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) -42624036000.
              ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 13.))
             ((MTIMES SIMP) 1803268396512.
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) -713790880040. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) -1760438407376.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) 443818350974.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) 235219711738.
              ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) -68904741404.
              ((MEXPT SIMP RATSIMP) |$Mt| 5.)
              ((MEXPT SIMP RATSIMP) |$om| 14.))
             ((MTIMES SIMP) 2494422000. ((MEXPT SIMP RATSIMP) |$Mt| 6.)
              ((MEXPT SIMP RATSIMP) |$om| 14.)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) -14.)
            ((MEXPT SIMP) |$Xi| -2.))
           ((MTIMES SIMP FACTORED)
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -6. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 14.)
            ((MEXPT SIMP) |$Xi| 2.))
           ((MTIMES SIMP FACTORED) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|)
            |$Xi|
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -2.)))) 
(ADD2LNC '|$a1234| $VALUES) 
(DEFPROP $SET_NUMBER_OF_PARTICLE %SET_NUMBER_OF_PARTICLE VERB) 
(MDEFPROP $SET_NUMBER_OF_PARTICLE
    ((LAMBDA) ((MLIST) |$nn0|)
     ((MPROG) ((MSETQ) |$nn| |$nn0|)
      (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.) ((MPLUS) |$nn0| 1.))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MSETQ) ((|$s| ARRAY) $R)
        ((MPLUS) ((|$k|) $R)
         (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S ((MPLUS) $R 1.)
          |$nn0|))))))
    MEXPR) 
(DEFPROP $SET_NUMBER_OF_PARTICLE $ANY FUNCTION-MODE) 
(ADD2LNC '(($SET_NUMBER_OF_PARTICLE) |$nn0|) $FUNCTIONS) 
(DEFPROP %SET_NUMBER_OF_PARTICLE $SET_NUMBER_OF_PARTICLE NOUN) 
(DEFPROP $NOTZERO %NOTZERO VERB) 
(MDEFPROP $NOTZERO
    ((LAMBDA) ((MLIST) $X) ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))
    MEXPR) 
(DEFPROP $NOTZERO $FIXNUM FUNCTION-MODE) 
(ADD2LNC '(($NOTZERO) $X) $FUNCTIONS) 
(DEFPROP %NOTZERO $NOTZERO NOUN) 
(DEFPROP |$compute_alphas_no_zmV1| |%compute_alphas_no_zmV1| VERB) 
(MDEFPROP |$compute_alphas_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
        ((MSETQ) $POW0
         ((MTIMES) 2.
          (($SUM)
           (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0 $MAX_USED_LEVEL0)
           $L0 2. $MAX_USED_LEVEL0)))
        ((MSETQ) $POW0
         ((MPLUS) $POW0
          (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2. $MAX_USED_LEVEL0)))
        ((MCOND) |$dbg_compute_levels|
         (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T $FALSE)
        ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
      ((MRETURN) |$noAlphas0|)))
    MEXPR) 
(DEFPROP |$compute_alphas_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_alphas_no_zmV1| |$compute_alphas_no_zmV1| NOUN) 
(DEFPROP |$compute_levels_used_no_zmV1| |%compute_levels_used_no_zmV1|
         VERB) 
(MDEFPROP |$compute_levels_used_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
        ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
         ((MPROGN)
          ((MSETQ) $POW0
           ((MPLUS)
            (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
             ((MPLUS) $L0 ((MMINUS) 1.)))
            (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0 $MAX_USED_LEVEL0)))
          ((MCOND) ((MGREATERP) $POW0 0.)
           ((MSETQ) ((|$usedLevels0| ARRAY) $R)
            (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
             ((|$usedLevels0| ARRAY) $R)))
           T $FALSE)))))
      ((MRETURN) |$usedLevels0|)))
    MEXPR) 
(DEFPROP |$compute_levels_used_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_levels_used_no_zmV1| |$compute_levels_used_no_zmV1|
         NOUN) 
(DEFPROP |$compute_levels_and_powers_used_no_zmV1|
         |%compute_levels_and_powers_used_no_zmV1| VERB) 
(MDEFPROP |$compute_levels_and_powers_used_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
        ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
         ((MPROGN)
          ((MSETQ) $POW0
           ((MPLUS)
            (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
             ((MPLUS) $L0 ((MMINUS) 1.)))
            ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
            (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
             $MAX_USED_LEVEL0)))
          ((MCOND) ((MGREATERP) $POW0 0.)
           ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
            (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
             ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
           T $FALSE)))))
      ((MRETURN) |$usedLevelsPowers0|)))
    MEXPR) 
(DEFPROP |$compute_levels_and_powers_used_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_levels_and_powers_used_no_zmV1|)
           $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_levels_and_powers_used_no_zmV1|
         |$compute_levels_and_powers_used_no_zmV1| NOUN) 
(DEFPROP |$compute_Ks_no_zmV1| |%compute_Ks_no_zmV1| VERB) 
(MDEFPROP |$compute_Ks_no_zmV1|
    ((LAMBDA) ((MLIST) $LEVEL_USED_ARRAY0)
     ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
      ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
      ((MDO) $R 1. NIL NIL |$nn| NIL
       ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
        ((MSETQ) |$Nlus0| (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
        ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
         ((MPROGN)
          ((MSETQ) $NR_PQ
           ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R) $INR_PQ))
          ((MSETQ) ((|$explK0| ARRAY) $R)
           ((MPLUS) ((|$explK0| ARRAY) $R)
            ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
        ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
         ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
        |$end_r_loop|))
      ((MRETURN) |$Ks_rules0|)))
    MEXPR) 
(DEFPROP |$compute_Ks_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0) $FUNCTIONS) 
(DEFPROP |%compute_Ks_no_zmV1| |$compute_Ks_no_zmV1| NOUN) 
(DEFPROP |$compute_Ds| |%compute_Ds| VERB) 
(MDEFPROP |$compute_Ds|
    ((LAMBDA) ((MLIST) $LEVEL_USED_ARRAY0)
     ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
      ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
      ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
       ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
        ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
         ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
          ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL NIL
           NIL
           ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL NIL NIL
            NIL
            ((MSETQ) ((|$explD0| ARRAY) $R $S)
             ((MPLUS) ((|$explD0| ARRAY) $R $S)
              ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
               ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
          ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
           (($ENDCONS)
            ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
            ((|$Ds_rules0| ARRAY) $R)))
          |$end_s_loop|))
        |$end_r_loop|))
      ((MRETURN) |$Ds_rules0|)))
    MEXPR) 
(DEFPROP |$compute_Ds| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_Ds|) $LEVEL_USED_ARRAY0) $FUNCTIONS) 
(DEFPROP |%compute_Ds| |$compute_Ds| NOUN) 
(DSKSETQ $WICK '$WICK) 
(DEFPROP $WICK %WICK VERB) 
(MDEFPROP $WICK
    ((LAMBDA) ((MLIST) |$list_Nr0|)
     ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
      ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
      ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
      ((MSETQ) $WICK00
       ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
        ((MFACTORIAL) |$Nr0|)))
      ((MDO) $R 2. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $WICK0 0.)
        ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
        ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
         ((MPROGN) ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
          ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
           ((MSETQ) $WICK0
            ((MPLUS) $WICK0
             ((MTIMES)
              ((MQUOTIENT) 1.
               ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
              $CO0
              ((MEXPT) ((|$s| ARRAY) $R)
               ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
           T $FALSE)))
        ((MSETQ) $WICK00 $WICK0)))
      ((MRETURN) $WICK00)))
    MEXPR) 
(DEFPROP $WICK $ANY FUNCTION-MODE) 
(ADD2LNC '(($WICK) |$list_Nr0|) $FUNCTIONS) 
(DEFPROP %WICK $WICK NOUN) 
(DEFPROP $DO_ALL_TERM %DO_ALL_TERM VERB) 
(MDEFPROP $DO_ALL_TERM
    ((LAMBDA) ((MLIST) $INT0 $LEVELS_POWERS0 |$Ks_rules0| |$Ds_rules0|)
     ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
      (($PRINT) "in computing 'Z' (do_all_term)")
      ((MSETQ) $EXPL_INT0 $INT0)
      ((MDO) $R 1. NIL NIL |$nn| NIL
       ((MPROGN)
        ((MCOND) |$dbg_all_terms|
         (($PRINT)
          "in computing 'Z' (do_all_term) doing all terms for particle"
          $R)
         T $FALSE)
        ((MSETQ) $EXPL_INT0
         (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
          ((|$Ds_rules0| ARRAY) $R)))
        ((MSETQ) $NLEVELS0 (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
        ((MCOND) |$dbg_all_terms|
         (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
        ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
         ((MPROGN)
          ((MCOND) |$dbg_all_terms|
           (($PRINT) " project to"
            (($L) $R
             ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
            "^"
            ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
             ((MPLUS) $L0 1.)))
           T $FALSE)
          ((MSETQ) $EXPL_INT0
           (($RATCOEF) $EXPL_INT0
            (($L) $R
             ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
            ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
             ((MPLUS) $L0 1.))))
          ((MCOND) |$dbg_all_terms|
           (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
      ((MRETURN) $EXPL_INT0)))
    MEXPR) 
(DEFPROP $DO_ALL_TERM $ANY FUNCTION-MODE) 
(ADD2LNC '(($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
           |$Ds_rules0|)
         $FUNCTIONS) 
(DEFPROP %DO_ALL_TERM $DO_ALL_TERM NOUN) 
(DEFPROP $STATE2MATRIX %STATE2MATRIX VERB) 
(MDEFPROP $STATE2MATRIX
    ((LAMBDA) ((MLIST) $STATE0 |$MaxLevel0|)
     ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
      ((MSETQ) $MAT0
       (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
        ((MPLUS) |$MaxLevel0| 1.)))
      ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
       ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
        ((MPROGN)
         ((MSETQ) (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
          (($HIPOW) $STATE0 (($P) $IP $IQ)))
         ((MSETQ) $STATE00
          ((MQUOTIENT) $STATE00
           ((MEXPT) (($P) $IP $IQ)
            (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
      ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
       ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
        ((MPROGN)
         ((MSETQ) (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
          ((MPLUS) (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
           (($HIPOW) $STATE0 (($P) $IP $IQ))))
         ((MSETQ) $STATE00
          ((MQUOTIENT) $STATE00
           ((MEXPT) (($P) $IP $IQ) (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
      ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
       (($ERROR) "In state2matrix missing some contributions in"
        $STATE0 "since we are left with" $STATE00 "after analysis")
       T $FALSE)
      ((MRETURN) (($COPYMATRIX) $MAT0))))
    MEXPR) 
(DEFPROP $STATE2MATRIX $ANY FUNCTION-MODE) 
(ADD2LNC '(($STATE2MATRIX) $STATE0 |$MaxLevel0|) $FUNCTIONS) 
(DEFPROP %STATE2MATRIX $STATE2MATRIX NOUN) 
(DEFPROP |$take_derivative_wrt_lambdaV1|
         |%take_derivative_wrt_lambdaV1| VERB) 
(MDEFPROP |$take_derivative_wrt_lambdaV1|
    ((LAMBDA) ((MLIST) $NR0 $LEVEL0 $INDEX0 $TERM0)
     ((MPROG)
      ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0 $NPOW0
       $OP0)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
       ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
       ((MSETQ) $TERM00 $TERM0))
      ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $NEWTERM00 0.)
        ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MSETQ) $OP0 (($INPART) $FAC0 0.))
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MCOND) ((MGREATERP) $NPOW0 2.)
            (($ERROR)
             "la() has one index and it cannot occour with a power bigger than 2! term="
             $TERM00)
            T
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$l|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$ll|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
             ((MEXPT) ((MMINUS) 1.) $LEVEL0)
             ((MFACTORIAL)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
             ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LAK)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$laSk|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
              $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LALA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$ll|)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
             ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
             ((MFACTORIAL)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
             ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $KLA)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$Skla|)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LALA)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA2)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) 2. $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          |$end_pow_op|)
         T
         ((MCOND) $ISOP0
          ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$l|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0) $TERM00
              $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) $LEVEL0)
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LAK)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$laSk|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
               $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LA2)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) 2.
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $KLA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$Skla|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
               $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MPROGN)
             ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
              ((MSETQ) $NEWTERM00 (($SUBSTINPART) |$Dim| $TERM00 $NF0))
              T
              ((MPROGN)
               ((MSETQ) $NEWTERM00 (($SUBSTINPART) 1. $TERM00 $NF0))
               ((MSETQ) $NEWTERM00
                (($SUBSTITUTE) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                 $NEWTERM00))))
             |$end_lambda|)
            T $FALSE)
           |$end_if_op|)
          T $FALSE))
        ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
      ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_lambdaV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_lambdaV1|
         |$take_derivative_wrt_lambdaV1| NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA %TAKE_DERIVATIVE_WRT_LAMBDA VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA
    ((LAMBDA) ((MLIST) $NR0 $LEVEL0 $INDEX0 $TERM0)
     ((MPROG)
      ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0 $NPOW0
       $OP0)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
       ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
       ((MSETQ) $TERM00 $TERM0))
      ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $NEWTERM00 0.)
        ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0)) ((MSETQ) $NPOW0 1.)
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MSETQ) $OP0 (($INPART) $FAC0 0.))
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MCOND) ((MGREATERP) $NPOW0 2.)
            (($ERROR)
             "la() has one index and it cannot occour with a power bigger than 2! term="
             $TERM00)
            T
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$l|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MPROGN)
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0
              (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
               $NF0 2.)))
            ((MCOND) ((MEQUAL) $OP0 |$ll|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               ((MEXPT) ((MMINUS) 1.) $LEVEL0)
               ((MFACTORIAL)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
               ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LAK)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 |$laSk|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LALA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)))
             T $FALSE)
            |$end_lambda_other|)
           T $FALSE)
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MPROGN)
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0
              (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
               $NF0 2.)))
            ((MCOND) ((MEQUAL) $OP0 |$ll|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
               ((MFACTORIAL)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
               ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $KLA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 |$Skla|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LALA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)))
             T $FALSE)
            |$end_other_la|)
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA2)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) 2. $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          |$end_pow_op|)
         T
         ((MCOND) $ISOP0
          ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$l|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0) $TERM00
              $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) $LEVEL0)
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LAK)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$laSk|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
               $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LA2)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) 2.
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $KLA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$Skla|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
               $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MPROGN)
             ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
              ((MSETQ) $NEWTERM00 (($SUBSTINPART) |$Dim| $TERM00 $NF0))
              T
              ((MPROGN)
               ((MSETQ) $NEWTERM00 (($SUBSTINPART) 1. $TERM00 $NF0))
               ((MSETQ) $NEWTERM00
                (($SUBSTITUTE) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                 $NEWTERM00))))
             |$end_lambda|)
            T $FALSE)
           |$end_if_op|)
          T $FALSE))
        ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
      ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_LAMBDA $TAKE_DERIVATIVE_WRT_LAMBDA NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR
         %TAKE_DERIVATIVE_WRT_SCALAR_PAIR VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR
    ((LAMBDA) ((MLIST) $NR0 $LEVEL10 $LEVEL20 $TERM0)
     ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
      ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
      ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.)) ((MSETQ) $DER0 0.)
      ((MCOND) ((MGREATERP) $LEVEL10 0.)
       ((MSETQ) $DER00
        (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0| $TERM0))
       T ((MSETQ) $DER00 ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
      ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
      ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
       ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
        ((MDO) $NT0 1. NIL NIL $LDER00 NIL
         ((MPROGN)
          ((MCOND) |$dbg_wrt_pair|
           (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
            "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
           T $FALSE)
          ((MSETQ) $TMP_DER0
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
            (($INPART) $DER00 $NT0)))
          ((MSETQ) $DER0 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
       T
       ((MPROGN)
        ((MCOND) |$dbg_wrt_pair|
         (($PRINT) "    SINGLE term: take der of" $DER00 "wrt lambda("
          $NR0 $LEVEL20 |$newII0| ")")
         T $FALSE)
        ((MSETQ) $DER0
         (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0| $DER00))))
      ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0)) ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
           $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_SCALAR_PAIR
         $TAKE_DERIVATIVE_WRT_SCALAR_PAIR NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_STATE %TAKE_DERIVATIVE_WRT_STATE VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_STATE
    ((LAMBDA) ((MLIST) $NR0 $ONE_STATE_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
      ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $ONE_STATE_IN_MATRIX0))
      ((MSETQ) |$Der0| $TERM0)
      ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
       ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
        ((MCOND)
         ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
         ((MPROGN)
          ((MDO) $N_PQ 1. NIL NIL
           (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
           ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
             ((MPROGN)
              ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
               ((MSETQ) |$tmp_Der0|
                ((MPLUS) |$tmp_Der0|
                 (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                  ((MPLUS) $L0 ((MMINUS) 1.))
                  ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
              ((MSETQ) |$Der0| |$tmp_Der0|))
             T
             ((MSETQ) |$Der0|
              (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
               ((MPLUS) $L0 ((MMINUS) 1.)) ((MPLUS) $C0 ((MMINUS) 1.))
               |$Der0|)))))
          |$end_loop_c0|)
         T $FALSE)))
      ((MRETURN) |$Der0|)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_STATE $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_STATE $TAKE_DERIVATIVE_WRT_STATE NOUN) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV1|
         |%take_derivative_wrt_scalar_stateSV1| VERB) 
(MDEFPROP |$take_derivative_wrt_scalar_stateSV1|
    ((LAMBDA) ((MLIST) $SCALARS_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
      ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
      ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
       ((MCOND)
        ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
        ((MPROGN)
         ((MCOND) |$dbg_scalars|
          (($PRINT) "nr0=" $NR0 "out of"
           (($LENGTH) $SCALARS_IN_MATRIX0))
          T $FALSE)
         ((MSETQ) |$tmp_DER0| 0.)
         ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
          ((MPROGN)
           (($PRINT) "before length(DER0) is" (($LENGTH) |$der0|))
           ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
            ((MSETQ) |$tmp_DER0|
             ((MPLUS) |$tmp_DER0|
              (($TAKE_DERIVATIVE_WRT_STATE) $NR0
               (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
           ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
          T
          ((MPROGN)
           ((MCOND) |$dbg_scalars|
            (($PRINT) "SINGLE term " |$der0| "derivative wrt r=" $NR0
             "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0) "with nr=" $NR0)
            T $FALSE)
           ((MSETQ) |$der0|
            (($TAKE_DERIVATIVE_WRT_STATE) $NR0
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
           |$end_single|)))
        T $FALSE))
      ((MRETURN) |$der0|)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_scalar_stateSV1|) $SCALARS_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_scalar_stateSV1|
         |$take_derivative_wrt_scalar_stateSV1| NOUN) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV2|
         |%take_derivative_wrt_scalar_stateSV2| VERB) 
(MDEFPROP |$take_derivative_wrt_scalar_stateSV2|
    ((LAMBDA) ((MLIST) $SCALARS_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
      ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
       ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
        (($PRINT) "in take_derivative_wrt_scalar_stateSV2 acting on"
         $LT0 "terms")
        ((MDO) $NT0 1. NIL NIL $LT0 NIL
         ((MPROGN)
          ((MCOND) |$dbg_wrt_states|
           (($PRINT) "in take_derivative_wrt_scalar_stateSV2 EXAM term"
            $NT0 "out of" $LT0 "now there are"
            ((MCOND) ((MNOT) (($NUMBERP) |$der0|)) (($LENGTH) |$der0|)
             T 0.)
            "terms")
           T
           ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
            (($PRINT)
             "in take_derivative_wrt_scalar_stateSV2 EXAM term" $NT0
             "(step 100) out of" $LT0)
            T $FALSE))
          ((MSETQ) |$NIused| 0.)
          ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
          ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
           ((MCOND)
            ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
            ((MPROGN)
             ((MSETQ) |$tmp_DER0|
              (($TAKE_DERIVATIVE_WRT_STATE) $NR0
               (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
             |$end_nr_loop|)
            T $FALSE))
          ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
          |$end_t0_loop|)))
       T
       ((MPROGN) ((MSETQ) |$der0| $TERM0)
        ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
         ((MCOND)
          ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
          ((MPROGN)
           ((MCOND) |$dbg_wrt_states|
            (($PRINT)
             "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
             |$der0| "derivative wrt r=" $NR0 "and"
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
            T $FALSE)
           ((MSETQ) |$der0|
            (($TAKE_DERIVATIVE_WRT_STATE) $NR0
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
           |$end_single|)
          T $FALSE))))
      ((MRETURN) |$der0|)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV2| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_scalar_stateSV2|) $SCALARS_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_scalar_stateSV2|
         |$take_derivative_wrt_scalar_stateSV2| NOUN) 
(DEFPROP $CONTRACT_PAIRS_IN_ONE_TERM %CONTRACT_PAIRS_IN_ONE_TERM VERB) 
(MDEFPROP $CONTRACT_PAIRS_IN_ONE_TERM
    ((LAMBDA) ((MLIST) $UTERM0)
     ((MPROG)
      ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0 $NPOW0
       $OP0 $IND0 $NFAC0 $NR0 $NS0)
      ((MSETQ) $UTERM00 $UTERM0)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
       ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
       ((MRETURN) $UTERM0) T $FALSE)
      ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
      ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_contract| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
            ((MNOT) ((MEQUAL) $NPOW0 2.)))
           (($ERROR) "the power must be 2!! wrong term=" $UTERM0) T
           $FALSE)
          ((MCOND) ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
           ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MCOND) ((MEQUAL) $OP0 $LA)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE)
          ((MCOND) ((MEQUAL) $OP0 |$Sk|)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE)
          ((MCOND) ((MEQUAL) $OP0 $K)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE))
         T
         ((MCOND)
          ((MAND) $ISOP0
           (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
          ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
           ((MCOND)
            ((MNOT)
             (($IS) ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
            ((MPROGN)
             ((MSETQ) $OTHERFAC0 (($ASSOC) $IND0 $LIST_INDEX_FACS0))
             ((MSETQ) $NR0 (($INPART) $FAC0 1.))
             ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
             ((MCOND) ((MLEQP) $NR0 $NS0)
              ((MSETQ) $CTERM0
               ((MTIMES) $CTERM0
                ((MQAPPLY)
                 (($CONCAT) (($INPART) $FAC0 0.)
                  (($INPART) $OTHERFAC0 0.))
                 $NR0 (($INPART) $FAC0 2.) $NS0
                 (($INPART) $OTHERFAC0 2.))))
              T
              ((MSETQ) $CTERM0
               ((MTIMES) $CTERM0
                ((MQAPPLY)
                 (($CONCAT) (($INPART) $OTHERFAC0 0.)
                  (($INPART) $FAC0 0.))
                 $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                 (($INPART) $FAC0 2.)))))
             ((MSETQ) $LIST_INDEX_FACS0
              (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0) $LIST_INDEX_FACS0)))
            T
            ((MSETQ) $LIST_INDEX_FACS0
             (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
          T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
        |$end_fac_loop|))
      ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
       ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
       ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
      ((MRETURN) $CTERM0)))
    MEXPR) 
(DEFPROP $CONTRACT_PAIRS_IN_ONE_TERM $ANY FUNCTION-MODE) 
(ADD2LNC '(($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0) $FUNCTIONS) 
(DEFPROP %CONTRACT_PAIRS_IN_ONE_TERM $CONTRACT_PAIRS_IN_ONE_TERM NOUN) 
(DEFPROP $CONTRACT_PAIRS %CONTRACT_PAIRS VERB) 
(MDEFPROP $CONTRACT_PAIRS
    ((LAMBDA) ((MLIST) |$utermS0|)
     ((MPROG) ((MLIST) $SUM0)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
       ((MPROGN) ((MSETQ) $SUM0 0.)
        ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
         ((MSETQ) $SUM0
          ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
       T ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
      ((MRETURN) $SUM0)))
    MEXPR) 
(DEFPROP $CONTRACT_PAIRS $ANY FUNCTION-MODE) 
(ADD2LNC '(($CONTRACT_PAIRS) |$utermS0|) $FUNCTIONS) 
(DEFPROP %CONTRACT_PAIRS $CONTRACT_PAIRS NOUN) 
(DEFPROP $TRUE_XX %TRUE_XX VERB) 
(MDEFPROP $TRUE_XX
    ((LAMBDA) ((MLIST) $R $S)
     ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))
    MEXPR) 
(DEFPROP $TRUE_XX $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_XX) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_XX $TRUE_XX NOUN) 
(DEFPROP |$otherN| |%otherN| VERB) 
(MDEFPROP |$otherN|
    ((LAMBDA) ((MLIST) $M $N)
     ((MCOND)
      ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
       ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
      3. T
      ((MCOND)
       ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
        ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
       2. T
       ((MCOND)
        ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
         ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
        1. T $FALSE))))
    MEXPR) 
(DEFPROP |$otherN| $BOOLEAN FUNCTION-MODE) 
(ADD2LNC '((|$otherN|) $M $N) $FUNCTIONS) 
(DEFPROP |%otherN| |$otherN| NOUN) 
(DEFPROP $COMPUTE_PP3 %COMPUTE_PP3 VERB) 
(MDEFPROP $COMPUTE_PP3
    ((LAMBDA) ((MLIST) ((MLIST) |$n|))
     ((MPROG)
      ((MDO) $M 1. NIL NIL |$nn| NIL
       ((MDO) $N 1. NIL NIL |$nn| NIL
        ((MCOND) ((MEQUAL) $M $N)
         ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
          ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))) $AP))
         T
         ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
          ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
           ((MPLUS)
            ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
            ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
            ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))
    MEXPR) 
(DEFPROP $COMPUTE_PP3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_PP3) ((MLIST) |$n|)) $FUNCTIONS) 
(MDEFPROP $COMPUTE_PP3 T MLEXPRP) 
(DEFPROP %COMPUTE_PP3 $COMPUTE_PP3 NOUN) 
(DEFPROP $PP3ONSHELL %PP3ONSHELL VERB) 
(MDEFPROP $PP3ONSHELL
    ((LAMBDA) ((MLIST) $M $N) (($NUM_PP3 ARRAY) $M $N)) MEXPR) 
(DEFPROP $PP3ONSHELL $ANY FUNCTION-MODE) 
(ADD2LNC '(($PP3ONSHELL) $M $N) $FUNCTIONS) 
(DEFPROP %PP3ONSHELL $PP3ONSHELL NOUN) 
(DEFPROP $TRUE_GF_XX3 %TRUE_GF_XX3 VERB) 
(MDEFPROP $TRUE_GF_XX3
    ((LAMBDA) ((MLIST) $R $S) (($NUM_XX3 ARRAY) $R $S)) MEXPR) 
(DEFPROP $TRUE_GF_XX3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_GF_XX3) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_GF_XX3 $TRUE_GF_XX3 NOUN) 
(DEFPROP $GF_XX3 %GF_XX3 VERB) 
(MDEFPROP $GF_XX3
    ((LAMBDA) ((MLIST) $M $N)
     ((MCOND) ((MEQUAL) $M 1.) |$x1| T
      ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
       ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
        |$x3|))))
    MEXPR) 
(DEFPROP $GF_XX3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($GF_XX3) $M $N) $FUNCTIONS) 
(DEFPROP %GF_XX3 $GF_XX3 NOUN) 
(DSKSETQ $COMPUTE_PP4 '$COMPUTE_PP4) 
(DEFPROP $COMPUTE_PP4 %COMPUTE_PP4 VERB) 
(MDEFPROP $COMPUTE_PP4
    ((LAMBDA) ((MLIST) ((MLIST) |$n|))
     ((MPROG)
      ((MDO) $M 1. NIL NIL |$nn| NIL
       ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
        ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))) $AP)))
      ((MSETQ) |$Mu|
       ((MPLUS)
        ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
        ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Ms|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Mt|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
       (($RATSIMP)
        ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
         ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
          ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
      ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Ms|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Mt|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
       (($RATSIMP)
        ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
         ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.) ((MMINUS) 2.)
          ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))
    MEXPR) 
(DEFPROP $COMPUTE_PP4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_PP4) ((MLIST) |$n|)) $FUNCTIONS) 
(MDEFPROP $COMPUTE_PP4 T MLEXPRP) 
(DEFPROP %COMPUTE_PP4 $COMPUTE_PP4 NOUN) 
(DEFPROP $PP4ONSHELL %PP4ONSHELL VERB) 
(MDEFPROP $PP4ONSHELL
    ((LAMBDA) ((MLIST) $M $N) (($NUM_PP4 ARRAY) $M $N)) MEXPR) 
(DEFPROP $PP4ONSHELL $ANY FUNCTION-MODE) 
(ADD2LNC '(($PP4ONSHELL) $M $N) $FUNCTIONS) 
(DEFPROP %PP4ONSHELL $PP4ONSHELL NOUN) 
(DEFPROP $COMPUTE_XX4 %COMPUTE_XX4 VERB) 
(MDEFPROP $COMPUTE_XX4
    ((LAMBDA) ((MLIST))
     ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
      (($REMARRAY) $NUM_XX4)
      ((MSETQ) $GF_X_RULES
       ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
      ((MSETQ) $EQ_XX40
       ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
        ((MEQUAL) |$om|
         ((MQUOTIENT)
          ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
           (($XX) 1. 3.))
          (($XX) 2. 4.)))))
      ((MSETQ) $EQ_XX40
       ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
        ((MEQUAL)
         ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.) (($XX) 2. 4.))
         ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
      ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
      ((MSETQ) $SO_X13
       (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
      ((MSETQ) $XX4_LIST
       (($MAKELIST)
        (($MAKELIST)
         ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S)) $S
         ((MPLUS) $R 1.) |$nn|)
        $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
      ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
      ((MSETQ) $XX4_LIST
       (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
      ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
      ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
       (($MAP) ":" ((MLIST) (($LHS) $GFXX0)) ((MLIST) (($RHS) $GFXX0))))
      ((MSETQ) |$dx3_dOM| (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
      ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES)) |$xx4_done|))
    MEXPR) 
(DEFPROP $COMPUTE_XX4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_XX4)) $FUNCTIONS) 
(DEFPROP %COMPUTE_XX4 $COMPUTE_XX4 NOUN) 
(DEFPROP $TRUE_GF_XX4 %TRUE_GF_XX4 VERB) 
(MDEFPROP $TRUE_GF_XX4
    ((LAMBDA) ((MLIST) $R $S) (($NUM_XX4 ARRAY) $R $S)) MEXPR) 
(DEFPROP $TRUE_GF_XX4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_GF_XX4) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_GF_XX4 $TRUE_GF_XX4 NOUN) 
(DEFPROP |$check_cyc_A_234| |%check_cyc_A_234| VERB) 
(MDEFPROP |$check_cyc_A_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
        ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
        ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
        ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
        ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
        ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
        ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
        ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
        ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
        ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
        ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
        ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_cyc_A_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_cyc_A_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_cyc_A_234| |$check_cyc_A_234| NOUN) 
(DEFPROP |$cyc_A_234| |%cyc_A_234| VERB) 
(MDEFPROP |$cyc_A_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
        ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
        ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$cyc_A_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$cyc_A_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%cyc_A_234| |$cyc_A_234| NOUN) 
(DEFPROP |$check_cyc_gfA_234| |%check_cyc_gfA_234| VERB) 
(MDEFPROP |$check_cyc_gfA_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
        ((MEQUAL) |$om| ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_cyc_gfA_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_cyc_gfA_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_cyc_gfA_234| |$check_cyc_gfA_234| NOUN) 
(DEFPROP |$cyc_gfA_234| |%cyc_gfA_234| VERB) 
(MDEFPROP |$cyc_gfA_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST)
        ((MEQUAL) |$om| ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
       $AMP00)))
    MEXPR) 
(DEFPROP |$cyc_gfA_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$cyc_gfA_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%cyc_gfA_234| |$cyc_gfA_234| NOUN) 
(DEFPROP |$check_swap_A_23| |%check_swap_A_23| VERB) 
(MDEFPROP |$check_swap_A_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
        ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_swap_A_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_swap_A_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_swap_A_23| |$check_swap_A_23| NOUN) 
(DEFPROP |$swap_A_23| |%swap_A_23| VERB) 
(MDEFPROP |$swap_A_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
        ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$swap_A_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$swap_A_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%swap_A_23| |$swap_A_23| NOUN) 
(DEFPROP |$swap_gfA_23| |%swap_gfA_23| VERB) 
(MDEFPROP |$swap_gfA_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE) ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$swap_gfA_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$swap_gfA_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%swap_gfA_23| |$swap_gfA_23| NOUN) 
(DEFPROP $TEST_MEASURE %TEST_MEASURE VERB) 
(MDEFPROP $TEST_MEASURE
    ((LAMBDA) ((MLIST) |$l1| |$l2| |$l3| |$l4|)
     ((MPROG) ((MSETQ) |$nn| 4.)
      (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
      ((MSETQ) $GH_00
       ((MQUOTIENT) 1.
        ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
      ((MSETQ) |$tttt_00|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
           ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
           ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
      ((MSETQ) |$tttt_00|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
      ((MSETQ) $GH_0P
       (($FACTOR)
        (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) (($XX) 1. 2.)
          ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.)) (($XX) 1. 3.)
           (($XX) 2. 4.))))))
      ((MSETQ) |$TTTT_0p|
       (($FACTOR)
        (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) (($XX) 1. 2.)
          ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.)) (($XX) 1. 3.)
           (($XX) 2. 4.))))))
      ((MSETQ) |$TTTT_pp|
       (($FACTOR)
        (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.))))
      ((MSETQ) |$gh_TTT0|
       (($FACTOR)
        (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
         ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTT|
       (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))
    MEXPR) 
(DEFPROP $TEST_MEASURE $ANY FUNCTION-MODE) 
(ADD2LNC '(($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|) $FUNCTIONS) 
(DEFPROP %TEST_MEASURE $TEST_MEASURE NOUN) 
(DEFPROP $ORDERXX %ORDERXX VERB) 
(MDEFPROP $ORDERXX
    ((LAMBDA) ((MLIST) $R $S)
     ((MCOND) ((MEQUAL) $R $S) 0. T
      ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
       ((MMINUS) (($XX) $S $R)))))
    MEXPR) 
(DEFPROP $ORDERXX $ANY FUNCTION-MODE) 
(ADD2LNC '(($ORDERXX) $R $S) $FUNCTIONS) 
(DEFPROP %ORDERXX $ORDERXX NOUN) 
(DEFPROP $ORDERPP %ORDERPP VERB) 
(MDEFPROP $ORDERPP
    ((LAMBDA) ((MLIST) $R $S)
     ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))
    MEXPR) 
(DEFPROP $ORDERPP $ANY FUNCTION-MODE) 
(ADD2LNC '(($ORDERPP) $R $S) $FUNCTIONS) 
(DEFPROP %ORDERPP $ORDERPP NOUN) 
(DEFPROP $TRUE_KK %TRUE_KK VERB) 
(MDEFPROP $TRUE_KK
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))
    MEXPR) 
(DEFPROP $TRUE_KK $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_KK) $R $M $S $N) $FUNCTIONS) 
(DEFPROP %TRUE_KK $TRUE_KK NOUN) 
(DEFPROP |$true_Skk| |%true_Skk| VERB) 
(MDEFPROP |$true_Skk|
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
      (($SUM)
       ((MTIMES) (($ORDERPP) $T $S) ((MEXPT) (($ORDERXX) $R $T) $M)) $T
       1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_Skk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_Skk|) $R $M $S $N) $FUNCTIONS) 
(DEFPROP |%true_Skk| |$true_Skk| NOUN) 
(DEFPROP |$true_kSk| |%true_kSk| VERB) 
(MDEFPROP |$true_kSk|
    ((LAMBDA) ((MLIST) $S $N $R $M)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
      (($SUM)
       ((MTIMES) (($ORDERPP) $T $S) ((MEXPT) (($ORDERXX) $R $T) $M)) $T
       1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_kSk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_kSk|) $S $N $R $M) $FUNCTIONS) 
(DEFPROP |%true_kSk| |$true_kSk| NOUN) 
(DEFPROP |$true_SkSk| |%true_SkSk| VERB) 
(MDEFPROP |$true_SkSk|
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
      (($SUM)
       (($SUM)
        ((MTIMES) (($ORDERPP) $T $U) ((MEXPT) (($ORDERXX) $R $T) $M)
         ((MEXPT) (($ORDERXX) $S $U) $N))
        $T 1. |$nn|)
       $U 1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_SkSk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_SkSk|) $R $M $S $N) $FUNCTIONS) 
(DEFPROP |%true_SkSk| |$true_SkSk| NOUN) 
(DEFPROP $FROM_STATE_TO_ADDEND_LIST %FROM_STATE_TO_ADDEND_LIST VERB) 
(MDEFPROP $FROM_STATE_TO_ADDEND_LIST
    ((LAMBDA) ((MLIST) $STATE0)
     ((MPROG)
      ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T $FALSE)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
       ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
      ((MSETQ) $LIST0
       (($MAKELIST) (($INPART) $STATE0 $T) $T 1. (($LENGTH) $STATE0)))
      ((MRETURN) $LIST0)))
    MEXPR) 
(DEFPROP $FROM_STATE_TO_ADDEND_LIST $ANY FUNCTION-MODE) 
(ADD2LNC '(($FROM_STATE_TO_ADDEND_LIST) $STATE0) $FUNCTIONS) 
(DEFPROP %FROM_STATE_TO_ADDEND_LIST $FROM_STATE_TO_ADDEND_LIST NOUN) 
(DEFPROP $EXTRACT_AND_NORMALIZE_COEFFS %EXTRACT_AND_NORMALIZE_COEFFS
         VERB) 
(MDEFPROP $EXTRACT_AND_NORMALIZE_COEFFS
    ((LAMBDA) ((MLIST) $LIST_OF_LISTS_OF_SUBSTATES0)
     ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
      ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
       ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
        ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
         ((MPROGN) ((MSETQ) $S00 $S0)
          ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
           ((MPROGN) ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
            ((MCOND) ((MGREATERP) $POW0 0.)
             ((MSETQ) $S00
              ((MTIMES)
               ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
               ((MEXPT)
                ((MQUOTIENT) 1.
                 ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                $POW0)))
             T $FALSE)
            ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
            ((MCOND) ((MGREATERP) $POW0 0.)
             ((MSETQ) $S00
              ((MTIMES)
               ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
               ((MEXPT)
                ((MQUOTIENT) 1.
                 ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                $POW0)))
             T $FALSE)))
          ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
           ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
            ((MPROGN) ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
             ((MCOND) ((MGREATERP) $POW0 0.)
              ((MSETQ) $S00
               ((MTIMES)
                ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                ((MEXPT)
                 ((MQUOTIENT)
                  ((MQUOTIENT) ((MMINUS) 1.)
                   ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                  ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                 $POW0)))
              T $FALSE))))
          ((MCOND)
           ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
            ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
           (($ERROR)
            "extract_and_normalize_coeffs cannot compute normalized coeff from"
            $S0 "left over is" $S00)
           T $FALSE)
          ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
        ((MSETQ) $COEFFS_LIST0 (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
      ((MRETURN) $COEFFS_LIST0)))
    MEXPR) 
(DEFPROP $EXTRACT_AND_NORMALIZE_COEFFS $ANY FUNCTION-MODE) 
(ADD2LNC '(($EXTRACT_AND_NORMALIZE_COEFFS)
           $LIST_OF_LISTS_OF_SUBSTATES0)
         $FUNCTIONS) 
(DEFPROP %EXTRACT_AND_NORMALIZE_COEFFS $EXTRACT_AND_NORMALIZE_COEFFS
         NOUN) 
(DEFPROP |$amplitudeN4V1| |%amplitudeN4V1| VERB) 
(MDEFPROP |$amplitudeN4V1|
    ((LAMBDA) ((MLIST) $STATES_LIST0)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) |$Partials0|
            (($ENDCONS)
             ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4) $LIST_OF_SUBSTATES0
              $PARTIAL_AMP0)
             |$Partials0|))
           ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$amplitudeN4V1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$amplitudeN4V1|) $STATES_LIST0) $FUNCTIONS) 
(DEFPROP |%amplitudeN4V1| |$amplitudeN4V1| NOUN) 
(DEFPROP |$amplitudeN4V1_list| |%amplitudeN4V1_list| VERB) 
(MDEFPROP |$amplitudeN4V1_list|
    ((LAMBDA) ((MLIST) $STATES_LIST0 $CHECKPOINT_SAVE_FILENAME)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MPROGN)
        ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
         ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
          ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
           ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
            (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
             $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
             (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
             (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
             "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
            ((MSETQ) $LIST_OF_SUBSTATES0
             ((MLIST)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
            (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
            ((MSETQ) $SL0
             (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
              $LIST_OF_SUBSTATES0))
            ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
            ((MSETQ) $NAS_LIST0
             (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
            ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
            ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
            ((MSETQ) $ULPS0
             ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
            ((MSETQ) $ULPS_LIST0
             (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
            ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
            ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
            ((MSETQ) $EI0
             (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
            ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
            ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
            (($PRINT)
             "Computed the expression on which we must act with derivatives in"
             ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
            ((MSETQ) $PARTIAL_AMP0
             ((MTIMES)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
               $NA1)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
               $NA2)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
               $NA3)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
               $NA4)
              ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
            ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
            (($PRINT)
             "Taken the derivatives and computed the partial amplitude in"
             ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
              |$Partials0|))
            |$end_3_loops|))))
        (($SAVE)
         (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_" (($STRING) $NA1)
          ".lisp")
         $NA1 $STATES_LIST0 |$Partials0|)
        |$end_na1_loop|))
      ((MRETURN) |$Partials0|)))
    MEXPR) 
(DEFPROP |$amplitudeN4V1_list| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$amplitudeN4V1_list|) $STATES_LIST0
           $CHECKPOINT_SAVE_FILENAME)
         $FUNCTIONS) 
(DEFPROP |%amplitudeN4V1_list| |$amplitudeN4V1_list| NOUN) 
(DEFPROP |$gf_amplitudeN4V1| |%gf_amplitudeN4V1| VERB) 
(MDEFPROP |$gf_amplitudeN4V1|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0
            (($RATSIMP)
             (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)
              ((MEQUAL) $XX $TRUE_GF_XX4))))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V1| |$gf_amplitudeN4V1| NOUN) 
(DEFPROP |$gf_amplitudeN4V2| |%gf_amplitudeN4V2| VERB) 
(MDEFPROP |$gf_amplitudeN4V2|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| |$Mt|))
           ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp the amplitude"
            ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
           ((MSETQ) $MAXNSNT0
            ((MPLUS)
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              (($SUM)
               (($SUM) ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                2. (($LENGTH) (($SL0 ARRAY) $NR0)))
               $NR0 1. |$nn0|))))
           ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
            ((MPROGN)
             ((MSETQ) |$Ms_proj_amp0|
              (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| $NS0))
             ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
              ((MDO) $NT0 0. NIL NIL
               ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
               ((MPROGN)
                (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                 "terms")
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATSIMP)
                  (($EV) |$Mt_Ms_proj_amp0|
                   ((MEQUAL) $XX $TRUE_GF_XX4))))
                ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                 ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                  ((MTIMES) |$Mt_Ms_proj_amp0| ((MEXPT) |$Ms| $NS0)
                   ((MEXPT) |$Mt| $NT0))))))
              T $FALSE)))
           ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude fully gauge fixed in"
            ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp-ed the amplitude in"
            ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6)) "s")
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V2| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V2| |$gf_amplitudeN4V2| NOUN) 
(DEFPROP |$gf_amplitudeN4V2_1| |%gf_amplitudeN4V2_1| VERB) 
(MDEFPROP |$gf_amplitudeN4V2_1|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| |$Mt|))
           ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratexpand the amplitude"
            ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
            "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
            "terms")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
           ((MSETQ) $MAXNSNT0
            ((MPLUS)
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              (($SUM)
               (($SUM) ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                2. (($LENGTH) (($SL0 ARRAY) $NR0)))
               $NR0 1. |$nn0|))))
           ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
            ((MPROGN)
             ((MSETQ) |$Ms_proj_amp0|
              (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| $NS0))
             ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
              ((MDO) $NT0 0. NIL NIL
               ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
               ((MPROGN)
                (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                 "terms")
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATSIMP)
                  (($EV) |$Mt_Ms_proj_amp0|
                   ((MEQUAL) $XX $TRUE_GF_XX4))))
                ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                 ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                  ((MTIMES) |$Mt_Ms_proj_amp0| ((MEXPT) |$Ms| $NS0)
                   ((MEXPT) |$Mt| $NT0))))))
              T $FALSE)))
           ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude fully gauge fixed in"
            ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp-ed the amplitude in"
            ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6)) "s")
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V2_1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V2_1| |$gf_amplitudeN4V2_1| NOUN) 
(DEFPROP |$SetStates| |%SetStates| VERB) 
(MDEFPROP |$SetStates|
    ((LAMBDA) ((MLIST) |$dd0|)
     ((MPROG) ((MSETQ) |$Lev0| 2.)
      ((MSETQ) |$Null2|
       (($EV)
        ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
         ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
         ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
         ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Lev0| 3.)
      ((MSETQ) |$Null3|
       (($EV)
        ((MPLUS)
         ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.) |$dd|)
         ((MMINUS)
          ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.) |$dd|))
         ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
         ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 1.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
         ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 2. 0.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 3.))
         ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$dd| |$dd0|)))
      ((MSETQ) |$Lev0| 4.)
      ((MSETQ) |$S4z|
       ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
        ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 5742. (($P) 2. 2.))
        ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
      ((MSETQ) |$S4m|
       ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
        ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 2268. (($P) 2. 2.))
        ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
        ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$S4r1|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
          (($P) 3. 1.) |$d|)
         ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.) |$d|)
         ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
          (($P) 3. 1.))
         ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 0.) 4.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$S4r2|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.) ((MEXPT) |$d| 2.))
         ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.) ((MEXPT) |$d| 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.) |$d|)
         ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.) |$d|)
         ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 4. 0.))
         ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
         ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
         ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.))
         ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
         ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 2. 1.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 2. 1.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$S4r3|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.) ((MEXPT) |$d| 2.))
         ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.) ((MEXPT) |$d| 2.))
         ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.) |$d|)
         ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 3. 1.))
         ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
         ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.))
         ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4r1|
       (($EV)
        ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
         ((MTIMES) 624. (($P) 3. 1.))
         ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 936. (($P) 2. 2.))
         ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
         ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES)
          ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
           ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
      ((MSETQ) |$Null4r2|
       ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
        ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 4050. (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$Null4g|
       (($EV)
        ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|) 2.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|) 8.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|) 6.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|) 72.)
         ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
         ((MTIMES) 6. (($P) 3. 1.))
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
         ((MTIMES) 3. (($P) 2. 2.))
         ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
         ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
         ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
         ((MQUOTIENT)
          ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)) 6.)
         ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.)) 72.))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4cr|
       ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
        ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$S6m|
       ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
        ((MTIMES) 28320. (($P) 5. 1.))
        ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 82400. (($P) 3. 3.))
        ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
      ((MSETQ) |$S6z|
       ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
        ((MTIMES) 1177320. (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
        ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) 929500. (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
        ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.))
        ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
      ((MSETQ) |$Null6r16|
       ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
        ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
        ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 3074625000. (($P) 3. 3.))
        ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.))
        ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
        ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
      ((MSETQ) |$Null6g|
       (($EV)
        ((MPLUS) ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
         ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
         ((MQUOTIENT) ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
         ((MQUOTIENT)
          ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|)) 4.)
         ((MQUOTIENT) ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|)
          168.)
         ((MQUOTIENT)
          ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.) |$d|)
          280.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
         ((MQUOTIENT) ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
         ((MQUOTIENT)
          ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|)) 3.)
         ((MQUOTIENT)
          ((MMINUS)
           ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
          3.)
         ((MQUOTIENT) ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|)
          378.)
         ((MQUOTIENT)
          ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.) |$d|)
          1260.)
         ((MQUOTIENT)
          ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.) |$d|)
          945.)
         ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|) 4.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|) 4.)
         ((MQUOTIENT) ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|)
          2520.)
         ((MQUOTIENT)
          ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 2. 0.) 2.) |$d|)
          140.)
         ((MQUOTIENT)
          ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.) |$d|)
          252.)
         ((MQUOTIENT) ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|)
          7560.)
         ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.))) 18.)
         ((MTIMES) 110. (($P) 5. 1.))
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
         ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.)) 7.)
         ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.)) 12.)
         ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
         ((MQUOTIENT)
          ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)) 70.)
         ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
         ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.)) 7.)
         ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
         ((MQUOTIENT)
          ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)) 7.)
         ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.)) 54.)
         ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.)) 6.)
         ((MQUOTIENT)
          ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
          1260.)
         ((MQUOTIENT)
          ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)) 3.)
         ((MQUOTIENT)
          ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.))
          3780.)
         ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)) 14.)
         ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
         ((MQUOTIENT)
          ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)) 28.)
         ((MQUOTIENT)
          ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.)) 420.)
         ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.)) 45.)
         ((MQUOTIENT)
          ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 2. 0.) 2.))
          280.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.))
          2.)
         ((MQUOTIENT)
          ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
           (($P) 2. 0.))
          140.)
         ((MQUOTIENT)
          ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)) 630.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 1. 1.) 2.))
          2.)
         ((MQUOTIENT)
          ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.)) 420.)
         ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
          37800.))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Lev0| 8.)
      ((MSETQ) |$S8m1|
       ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
        ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
        ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) 8289945720. (($P) 6. 2.))
        ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
        ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 5. 0.))
        ((MTIMES) 8399122200. (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 1.))
        ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 1.))
        ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 4515839300.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 300059350. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
        ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2066129100.) ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 47098800. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
      ((MSETQ) |$S8m2|
       ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
        ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
        ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) 51399096. (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
        ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
        ((MTIMES) 46431000. (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 1.))
        ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 1903750. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
      ((MSETQ) |$S8z1|
       ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
        ((MTIMES) 419373360. (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 6188984592. (($P) 5. 3.))
        ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 20048000. (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 8144150. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 2.))
        ((MTIMES) 23738400. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
      ((MSETQ) |$S8z2|
       ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
        ((MTIMES) 359941680. (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 5264441616. (($P) 5. 3.))
        ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 17416000. (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6809950. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 2.))
        ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 2. 2.))
        ((MTIMES) 20437200. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.))))
      ((MSETQ) |$S10z1|
       ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
        ((MTIMES) 94471732800. (($P) 9. 1.))
        ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
        ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 8. 0.))
        ((MTIMES) 1017474393600. (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1805580000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
        ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.) (($P) 6. 0.))
        ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 6. 0.))
        ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) 607282147584. (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 20082748000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 3.))
        ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 36082698000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 23408646912.) ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 5. 0.))
        ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 3.))
        ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 2.))
        ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
        ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 28894320000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 771289485750.) ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
        ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.) (($P) 4. 1.))
        ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
        ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 11311477275. (($P) 1. 1.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 4. 0.))
        ((MTIMES) 612360000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 3.))
        ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
        ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 575909838000.) ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 2.))
        ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 816480000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 2.))
        ((MTIMES) 27552406000. (($P) 2. 0.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 34574400000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 11854080000.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 3. 1.))
        ((MTIMES) 493920000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 40166544600. (($P) 2. 2.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
        ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.) (($P) 2. 2.))))
      ((MSETQ) |$S10z2|
       ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
        ((MTIMES) 65112321600. (($P) 9. 1.))
        ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
        ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 8. 0.))
        ((MTIMES) 690708211200. (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
        ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 2261880000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.) (($P) 6. 0.))
        ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 6. 0.))
        ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) 376838832384. (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
        ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 2.))
        ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 2.))
        ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 11114538000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 24356973312.) ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 5. 0.))
        ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 6161648325.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 14804370000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1210524000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 6667920000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 359389840950.) ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
        ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.) (($P) 4. 1.))
        ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 1210524000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 3.))
        ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 338354074800.) ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 2.))
        ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
        ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 16134720000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) 18276010200. (($P) 2. 2.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 493920000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))))
      ((MSETQ) |$S103z|
       ((MPLUS) ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
        ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
        ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) 36360611332200. (($P) 8. 2.))
        ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 8. 0.))
        ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1631223468000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) 372093476932800. (($P) 6. 4.))
        ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 6. 2.))
        ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
         (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 540966535200.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 6. 0.))
        ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 1170019452000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 2.))
        ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 5. 1.))
        ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 4662858416400.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 66919708800.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 5. 0.))
        ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.) (($P) 5. 0.))
        ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 66919708800.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 805050582525.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 4.))
        ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 9453628800.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 4. 3.))
        ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 4. 2.))
        ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 40416163200.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 237200140800.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 112702665600.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
         (($P) 4. 1.))
        ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 4. 1.))
        ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 161245123200.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 4. 1.))
        ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 232452259200. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 324362765475. (($P) 1. 1.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 811066032000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 7740984220200.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 3.))
        ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 185345126400.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 430303104000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 3. 3.))
        ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 3. 3.))
        ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 437098032000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) 296415302400. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 2.))
        ((MTIMES) 37933056000. (($P) 1. 0.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 270273024000.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 552463430400.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 3. 1.))
        ((MTIMES) 300421900800. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
         ((MEXPT) (($P) 3. 0.) 3.))
        ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 441839664000. (($P) 1. 0.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 0.))
        ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 14224896000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 10668672000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 8001504000.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 99574272000.) ((MEXPT) (($P) 1. 1.) 3.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 3.))
        ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 16003008000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 4.))
        ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 0.) 3.))))
      |$states_defined|))
    MEXPR) 
(DEFPROP |$SetStates| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SetStates|) |$dd0|) $FUNCTIONS) 
(DEFPROP |%SetStates| |$SetStates| NOUN) 
(DEFPROP |$SSSSstep0| |%SSSSstep0| VERB) 
(MDEFPROP |$SSSSstep0|
    ((LAMBDA)
     ((MLIST) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4| |$l4|
      |$dd0|)
     ((MPROG) ((MLIST) |$d|)
      ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
      ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
      ((MSETQ) |$Asss|
       ((|$gf_amplitudeN4V2|) ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
        ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
      ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
      (($PRINT) "Step0: amplitude computation time"
       ((MPLUS) $TI1 ((MMINUS) $TI0)))
      ((MRETURN) |$Asss|)))
    MEXPR) 
(DEFPROP |$SSSSstep0| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
           |$l4| |$dd0|)
         $FUNCTIONS) 
(DEFPROP |%SSSSstep0| |$SSSSstep0| NOUN) 
(DEFPROP |$SSSSstep1| |%SSSSstep1| VERB) 
(MDEFPROP |$SSSSstep1| ((LAMBDA) ((MLIST) |$AmpS40|) |$AmpS40|) MEXPR) 
(DEFPROP |$SSSSstep1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SSSSstep1|) |$AmpS40|) $FUNCTIONS) 
(DEFPROP |%SSSSstep1| |$SSSSstep1| NOUN) 
(DEFPROP |$gf_SSSSV3| |%gf_SSSSV3| VERB) 
(MDEFPROP |$gf_SSSSV3|
    ((LAMBDA)
     ((MLIST) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4| |$l4|
      |$dd0|)
     ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
      (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
      ((MSETQ) |$Assss0|
       ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
        |$l4| |$dd0|))
      ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
      ((MSETQ) |$f_Assss|
       (($RATSIMP)
        (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
      (($PRINT) "simplification computation time"
       ((MPLUS) $TI2 ((MMINUS) $TI1)))
      ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
      (($PRINT) "computation times" $TI0 $TI1 $TI2)
      ((MSETQ) $GH_0
       ((MQUOTIENT) 1.
        ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
      ((MSETQ) |$tttt0|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
      ((MSETQ) |$tttt|
       (($FACTOR)
        (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTTT|
       (($FACTOR)
        (($EV) ((MTIMES) $GH_0 |$tttt0|) ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTTT_dx3|
       (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
      (($PRINT) "factors from ghosts and momenta and measure"
       |$gh_TTTT_dx3|)
      ((MSETQ) $FINAL_AMP_DX
       (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
      ((MRETURN)
       ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
        (($FACTOR) |$dx3_dOM|)))))
    MEXPR) 
(DEFPROP |$gf_SSSSV3| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
           |$l4| |$dd0|)
         $FUNCTIONS) 
(DEFPROP |%gf_SSSSV3| |$gf_SSSSV3| NOUN) 
(DSKSETQ $NUM_XX3 '$NUM_XX3) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_XX3) 
(MREMPROP '$NUM_XX3 'ARRAY) 
(MPUTPROP '$NUM_XX3 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2. NIL NIL (((1. 3.) . |$Xi|))
      (((1. 2.) (MTIMES SIMP)
        ((MEXPT SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$Xi|)) -1.)
        |$Xi|)
       ((2. 3.) . 1.)))) 
(ADD2LNC '$NUM_XX3 $ARRAYS) 
(DSKSETQ |$usedLevels0| '|$usedLevels0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$usedLevels0| 'HASHAR) 
(MPUTPROP '|$usedLevels0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MLIST) 8.) ((MLIST) 6.) ((MLIST)) ((MLIST)) |#####|)) 
(ADD2LNC '|$usedLevels0| $ARRAYS) 
(DSKSETQ |$usedLevelsPowers0| '|$usedLevelsPowers0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$usedLevelsPowers0| 'HASHAR) 
(MPUTPROP '|$usedLevelsPowers0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MLIST) 8. 1.) ((MLIST) 6. 1.) ((MLIST)) ((MLIST))
              |#####|)) 
(ADD2LNC '|$usedLevelsPowers0| $ARRAYS) 
(DSKSETQ |$noAlphas0| '|$noAlphas0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$noAlphas0| 'HASHAR) 
(MPUTPROP '|$noAlphas0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA '(|#####| 1. 1. 0. 0. |#####|)) 
(ADD2LNC '|$noAlphas0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$explK0| 'HASHAR) 
(MPUTPROP '|$explK0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MTIMES SIMP) ((|$l| SIMP) 1. 8.) (($L SIMP) 1. 8.))
              ((MTIMES SIMP) ((|$l| SIMP) 2. 6.) (($L SIMP) 2. 6.)) 0.
              0. |#####|)) 
(ADD2LNC '|$explK0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$explD0| 'HASHAR) 
(MPUTPROP '|$explD0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6. 6.) 
(FILLARRAY AAAAA
    '(|#####| |#####| |#####| |#####| |#####| |#####| |#####| |#####|
              ((MTIMES SIMP) (($L SIMP) 1. 8.)
               ((|$ll| SIMP) 1. 8. 2. 6.) (($L SIMP) 2. 6.))
              0. 0. |#####| |#####| |#####| |#####| 0. 0. |#####|
              |#####| |#####| |#####| |#####| 0. |#####| |#####|
              |#####| |#####| |#####| |#####| |#####| |#####| |#####|
              |#####| |#####| |#####| |#####|)) 
(ADD2LNC '|$explD0| $ARRAYS) 
(DSKSETQ |$s| '|$s|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$s|) 
(MREMPROP '|$s| 'ARRAY) 
(MPUTPROP '|$s| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 4. 1. (((4.) (|$k| SIMP) 4.))
      (((1.) (MPLUS SIMP) ((|$k| SIMP) 1.)
        ((MTIMES SIMP) ((|$d| SIMP) 1. 2.) (($X SIMP) 2.))
        ((MTIMES SIMP) ((|$d| SIMP) 1. 3.) (($X SIMP) 3.))
        ((MTIMES SIMP) ((|$d| SIMP) 1. 4.) (($X SIMP) 4.))))
      (((2.) (MPLUS SIMP) ((|$k| SIMP) 2.)
        ((MTIMES SIMP) ((|$d| SIMP) 2. 3.) (($X SIMP) 3.))
        ((MTIMES SIMP) ((|$d| SIMP) 2. 4.) (($X SIMP) 4.))))
      (((3.) (MPLUS SIMP) ((|$k| SIMP) 3.)
        ((MTIMES SIMP) ((|$d| SIMP) 3. 4.) (($X SIMP) 4.)))))) 
(ADD2LNC '|$s| $ARRAYS) 
(DSKSETQ $NUM_PP4 '$NUM_PP4) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_PP4) 
(MREMPROP '$NUM_PP4 'ARRAY) 
(MPUTPROP '$NUM_PP4 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 10. 2.
      (((2. 2.) (RAT SIMP) -5. 2.) ((4. 4.) (RAT SIMP) 1. 2.)) NIL NIL
      NIL NIL NIL
      (((1. 3.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 6. ((MTIMES SIMP) -2. |$Mt|))))
      (((2. 3.) (MTIMES SIMP) ((RAT SIMP) 1. 2.)
        ((MPLUS SIMP) -3. |$Ms| |$Mt|)))
      (((1. 1.) (RAT SIMP) -7. 2.) ((3. 3.) (RAT SIMP) 1. 2.)) NIL NIL
      NIL NIL
      (((1. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 2.)
        ((MPLUS SIMP) -2. |$Ms| |$Mt|)))
      (((2. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 4. ((MTIMES SIMP) -2. |$Mt|))))
      (((1. 2.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 12. ((MTIMES SIMP) -2. |$Ms|)))
       ((3. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))))) 
(ADD2LNC '$NUM_PP4 $ARRAYS) 
(DSKSETQ $NUM_XX4 '$NUM_XX4) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_XX4) 
(MREMPROP '$NUM_XX4 'ARRAY) 
(MPUTPROP '$NUM_XX4 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 6. 2. NIL NIL NIL NIL NIL (((1. 4.) (MEXPT SIMP) |$Xi| -1.))
      (((1. 3.) (MTIMES SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|)
        ((MEXPT SIMP)
         ((MPLUS SIMP) ((MTIMES SIMP) -1. |$Xi|)
          ((MEXPT SIMP RATSIMP) |$Xi| 2.))
         -1.))
       ((2. 4.) . 1.))
      (((1. 2.) (MEXPT SIMP) ((MPLUS SIMP) -1. |$Xi|) -1.)
       ((2. 3.) (MTIMES SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|)
        ((MEXPT SIMP)
         ((MPLUS SIMP) -1. |$om|
          ((MTIMES SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$om|))
           |$Xi|))
         -1.))
       ((3. 4.) (MTIMES SIMP) ((MEXPT SIMP) |$om| -1.)
        ((MEXPT SIMP) |$Xi| -1.) ((MPLUS SIMP) -1. |$om| |$Xi|))))) 
(ADD2LNC '$NUM_XX4 $ARRAYS) 
(DSKSETQ $INFLAG 'T) 
(DSKSETQ $K '$K) 
(DEFPROP $K $ANY MODE) 
(ADD2LNC '$K $PROPS) 
(DSKSETQ |$Mt| '|$Mt|) 
(RESTORE-FACTS '((($KIND) |$Mt| $INTEGER))) 
(ADD2LNC '|$Mt| $PROPS) 
(DEFPROP $R $FIXNUM MODE) 
(ADD2LNC '$R $PROPS) 
(DEFPROP $L0 $FIXNUM MODE) 
(ADD2LNC '$L0 $PROPS) 
(DEFPROP $INR_PQ $FIXNUM MODE) 
(ADD2LNC '$INR_PQ $PROPS) 
(DEFPROP $S $FIXNUM MODE) 
(ADD2LNC '$S $PROPS) 
(DEFPROP $NR $ANY MODE) 
(ADD2LNC '$NR $PROPS) 
(DEFPROP $IP $FIXNUM MODE) 
(ADD2LNC '$IP $PROPS) 
(DEFPROP $IQ $FIXNUM MODE) 
(ADD2LNC '$IQ $PROPS) 
(DEFPROP $NF0 $FIXNUM MODE) 
(ADD2LNC '$NF0 $PROPS) 
(DEFPROP $NT0 $FIXNUM MODE) 
(ADD2LNC '$NT0 $PROPS) 
(DEFPROP $C0 $FIXNUM MODE) 
(ADD2LNC '$C0 $PROPS) 
(DEFPROP $N_PQ $FIXNUM MODE) 
(ADD2LNC '$N_PQ $PROPS) 
(DEFPROP $NR0 $FIXNUM MODE) 
(ADD2LNC '$NR0 $PROPS) 
(DEFPROP $M $FIXNUM MODE) 
(ADD2LNC '$M $PROPS) 
(DEFPROP $N $FIXNUM MODE) 
(ADD2LNC '$N $PROPS) 
(DEFPROP $T $ANY MODE) 
(ADD2LNC '$T $PROPS) 
(DEFPROP $N0 $FIXNUM MODE) 
(ADD2LNC '$N0 $PROPS) 
(DEFPROP $M0 $FIXNUM MODE) 
(ADD2LNC '$M0 $PROPS) 
(DEFPROP $S0 $ANY MODE) 
(ADD2LNC '$S0 $PROPS) 
(DEFPROP $NS0 $ANY MODE) 
(ADD2LNC '$NS0 $PROPS) 
(DEFPROP $NA1 $FIXNUM MODE) 
(ADD2LNC '$NA1 $PROPS) 
(DEFPROP $NA2 $FIXNUM MODE) 
(ADD2LNC '$NA2 $PROPS) 
(DEFPROP $NA3 $FIXNUM MODE) 
(ADD2LNC '$NA3 $PROPS) 
(DEFPROP $NA4 $FIXNUM MODE) 
(ADD2LNC '$NA4 $PROPS) 
(DSKSETQ |$Ms| '|$Ms|) 
(RESTORE-FACTS '((($KIND) |$Ms| $INTEGER))) 
(ADD2LNC '|$Ms| $PROPS) 
(SETQ $LINENUM 105.) 
(SETQ *ALPHABET* (NCONC '(#\_ #\%) *ALPHABET*)) 
(DSKSETQ $CONTEXT '$INITIAL) 
(RESTORE-FACTS '((($KIND) |$Mt| $INTEGER) (($KIND) |$Ms| $INTEGER))) 

==> anc/lisp_results/S8z2TTT.lisp <==
;;; -*- Mode: LISP; package:maxima; syntax:common-lisp; -*- 
(in-package :maxima)
(DSKSETQ $%O0 '$DONE) 
(ADDLABEL '$%O0) 
(DSKSETQ $%I1 '(($BATCH) "10_exp_reggeon.v3.mat")) 
(ADDLABEL '$%I1) 
(DSKSETQ $%I2
         '(($DEFINE_VARIABLE) |$expand_reggeon_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I2) 
(DSKSETQ $%O2 'NIL) 
(ADDLABEL '$%O2) 
(DSKSETQ $%I3 '(($DEFINE_VARIABLE) |$dbg_all_terms| NIL $BOOLEAN)) 
(ADDLABEL '$%I3) 
(DSKSETQ $%O3 'NIL) 
(ADDLABEL '$%O3) 
(DSKSETQ $%I4 '(($DEFINE_VARIABLE) |$dbg_compute_levels| NIL $BOOLEAN)) 
(ADDLABEL '$%I4) 
(DSKSETQ $%O4 'NIL) 
(ADDLABEL '$%O4) 
(DSKSETQ $%I5 '(($DEFINE_VARIABLE) |$nn| 0. $INTEGER)) 
(ADDLABEL '$%I5) 
(DSKSETQ $%O5 '0.) 
(ADDLABEL '$%O5) 
(DSKSETQ $%I6 '(($KILL) |$nn|)) 
(ADDLABEL '$%I6) 
(DSKSETQ $%O6 '$DONE) 
(ADDLABEL '$%O6) 
(DSKSETQ $%I7
         '((MDEFINE) (($SET_NUMBER_OF_PARTICLE) |$nn0|)
           ((MPROG) ((MSETQ) |$nn| |$nn0|)
            (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.)
             ((MPLUS) |$nn0| 1.))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MSETQ) ((|$s| ARRAY) $R)
              ((MPLUS) ((|$k|) $R)
               (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S
                ((MPLUS) $R 1.) |$nn0|))))))) 
(ADDLABEL '$%I7) 
(DSKSETQ $%O7
         '((MDEFINE SIMP) (($SET_NUMBER_OF_PARTICLE) |$nn0|)
           ((MPROG) ((MSETQ) |$nn| |$nn0|)
            (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.)
             ((MPLUS) |$nn0| 1.))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MSETQ) ((|$s| ARRAY) $R)
              ((MPLUS) ((|$k|) $R)
               (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S
                ((MPLUS) $R 1.) |$nn0|))))))) 
(ADDLABEL '$%O7) 
(DSKSETQ $%I8
         '((MDEFINE) (($NOTZERO) $X)
           ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))) 
(ADDLABEL '$%I8) 
(DSKSETQ $%O8
         '((MDEFINE SIMP) (($NOTZERO) $X)
           ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))) 
(ADDLABEL '$%O8) 
(DSKSETQ $%I9
         '((MDEFINE)
           ((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
              ((MSETQ) $POW0
               ((MTIMES) 2.
                (($SUM)
                 (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0
                  $MAX_USED_LEVEL0)
                 $L0 2. $MAX_USED_LEVEL0)))
              ((MSETQ) $POW0
               ((MPLUS) $POW0
                (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2.
                 $MAX_USED_LEVEL0)))
              ((MCOND) |$dbg_compute_levels|
               (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T
               $FALSE)
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
            ((MRETURN) |$noAlphas0|)))) 
(ADDLABEL '$%I9) 
(DSKSETQ $%O9
         '((MDEFINE SIMP)
           ((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
              ((MSETQ) $POW0
               ((MTIMES) 2.
                (($SUM)
                 (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0
                  $MAX_USED_LEVEL0)
                 $L0 2. $MAX_USED_LEVEL0)))
              ((MSETQ) $POW0
               ((MPLUS) $POW0
                (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2.
                 $MAX_USED_LEVEL0)))
              ((MCOND) |$dbg_compute_levels|
               (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T
               $FALSE)
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
            ((MRETURN) |$noAlphas0|)))) 
(ADDLABEL '$%O9) 
(DSKSETQ $%I10
         '((MDEFINE)
           ((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevels0| ARRAY) $R)
                  (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
                   ((|$usedLevels0| ARRAY) $R)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevels0|)))) 
(ADDLABEL '$%I10) 
(DSKSETQ $%O10
         '((MDEFINE SIMP)
           ((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevels0| ARRAY) $R)
                  (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
                   ((|$usedLevels0| ARRAY) $R)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevels0|)))) 
(ADDLABEL '$%O10) 
(DSKSETQ $%I11
         '((MDEFINE)
           ((|$compute_levels_and_powers_used_no_zmV1|)
            $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
                  (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
                   ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevelsPowers0|)))) 
(ADDLABEL '$%I11) 
(DSKSETQ $%O11
         '((MDEFINE SIMP)
           ((|$compute_levels_and_powers_used_no_zmV1|)
            $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
                  (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
                   ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevelsPowers0|)))) 
(ADDLABEL '$%O11) 
(DSKSETQ $%I12
         '((MDEFINE) ((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
            ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
              ((MSETQ) |$Nlus0|
               (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
              ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
               ((MPROGN)
                ((MSETQ) $NR_PQ
                 ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R)
                  $INR_PQ))
                ((MSETQ) ((|$explK0| ARRAY) $R)
                 ((MPLUS) ((|$explK0| ARRAY) $R)
                  ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
              ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
               ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
              |$end_r_loop|))
            ((MRETURN) |$Ks_rules0|)))) 
(ADDLABEL '$%I12) 
(DSKSETQ $%O12
         '((MDEFINE SIMP) ((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
            ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
              ((MSETQ) |$Nlus0|
               (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
              ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
               ((MPROGN)
                ((MSETQ) $NR_PQ
                 ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R)
                  $INR_PQ))
                ((MSETQ) ((|$explK0| ARRAY) $R)
                 ((MPLUS) ((|$explK0| ARRAY) $R)
                  ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
              ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
               ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
              |$end_r_loop|))
            ((MRETURN) |$Ks_rules0|)))) 
(ADDLABEL '$%O12) 
(DSKSETQ $%I13
         '((MDEFINE) ((|$compute_Ds|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
            ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
             ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
              ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
               ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
                ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL
                 NIL NIL
                 ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL
                  NIL NIL NIL
                  ((MSETQ) ((|$explD0| ARRAY) $R $S)
                   ((MPLUS) ((|$explD0| ARRAY) $R $S)
                    ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
                     ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
                ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
                 (($ENDCONS)
                  ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
                  ((|$Ds_rules0| ARRAY) $R)))
                |$end_s_loop|))
              |$end_r_loop|))
            ((MRETURN) |$Ds_rules0|)))) 
(ADDLABEL '$%I13) 
(DSKSETQ $%O13
         '((MDEFINE SIMP) ((|$compute_Ds|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
            ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
             ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
              ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
               ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
                ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL
                 NIL NIL
                 ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL
                  NIL NIL NIL
                  ((MSETQ) ((|$explD0| ARRAY) $R $S)
                   ((MPLUS) ((|$explD0| ARRAY) $R $S)
                    ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
                     ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
                ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
                 (($ENDCONS)
                  ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
                  ((|$Ds_rules0| ARRAY) $R)))
                |$end_s_loop|))
              |$end_r_loop|))
            ((MRETURN) |$Ds_rules0|)))) 
(ADDLABEL '$%O13) 
(DSKSETQ $%I14
         '((MDEFINE) (($WICK) |$list_Nr0|)
           ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
            ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
            ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
            ((MSETQ) $WICK00
             ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
              ((MFACTORIAL) |$Nr0|)))
            ((MDO) $R 2. NIL NIL |$nn0| NIL
             ((MPROGN) ((MSETQ) $WICK0 0.)
              ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
              ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
                ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
                 ((MSETQ) $WICK0
                  ((MPLUS) $WICK0
                   ((MTIMES)
                    ((MQUOTIENT) 1.
                     ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
                    $CO0
                    ((MEXPT) ((|$s| ARRAY) $R)
                     ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
                 T $FALSE)))
              ((MSETQ) $WICK00 $WICK0)))
            ((MRETURN) $WICK00)))) 
(ADDLABEL '$%I14) 
(DSKSETQ $%O14
         '((MDEFINE SIMP) (($WICK) |$list_Nr0|)
           ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
            ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
            ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
            ((MSETQ) $WICK00
             ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
              ((MFACTORIAL) |$Nr0|)))
            ((MDO) $R 2. NIL NIL |$nn0| NIL
             ((MPROGN) ((MSETQ) $WICK0 0.)
              ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
              ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
                ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
                 ((MSETQ) $WICK0
                  ((MPLUS) $WICK0
                   ((MTIMES)
                    ((MQUOTIENT) 1.
                     ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
                    $CO0
                    ((MEXPT) ((|$s| ARRAY) $R)
                     ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
                 T $FALSE)))
              ((MSETQ) $WICK00 $WICK0)))
            ((MRETURN) $WICK00)))) 
(ADDLABEL '$%O14) 
(DSKSETQ $%I15
         '((MDEFINE)
           (($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
            |$Ds_rules0|)
           ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
            (($PRINT) "in computing 'Z' (do_all_term)")
            ((MSETQ) $EXPL_INT0 $INT0)
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN)
              ((MCOND) |$dbg_all_terms|
               (($PRINT)
                "in computing 'Z' (do_all_term) doing all terms for particle"
                $R)
               T $FALSE)
              ((MSETQ) $EXPL_INT0
               (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
                ((|$Ds_rules0| ARRAY) $R)))
              ((MSETQ) $NLEVELS0
               (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
              ((MCOND) |$dbg_all_terms|
               (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
              ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) " project to"
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  "^"
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.)))
                 T $FALSE)
                ((MSETQ) $EXPL_INT0
                 (($RATCOEF) $EXPL_INT0
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.))))
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
            ((MRETURN) $EXPL_INT0)))) 
(ADDLABEL '$%I15) 
(DSKSETQ $%O15
         '((MDEFINE SIMP)
           (($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
            |$Ds_rules0|)
           ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
            (($PRINT) "in computing 'Z' (do_all_term)")
            ((MSETQ) $EXPL_INT0 $INT0)
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN)
              ((MCOND) |$dbg_all_terms|
               (($PRINT)
                "in computing 'Z' (do_all_term) doing all terms for particle"
                $R)
               T $FALSE)
              ((MSETQ) $EXPL_INT0
               (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
                ((|$Ds_rules0| ARRAY) $R)))
              ((MSETQ) $NLEVELS0
               (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
              ((MCOND) |$dbg_all_terms|
               (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
              ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) " project to"
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  "^"
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.)))
                 T $FALSE)
                ((MSETQ) $EXPL_INT0
                 (($RATCOEF) $EXPL_INT0
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.))))
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
            ((MRETURN) $EXPL_INT0)))) 
(ADDLABEL '$%O15) 
(DSKSETQ $%I16
         '((MDEFINE) (($STATE2MATRIX) $STATE0 |$MaxLevel0|)
           ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
            ((MSETQ) $MAT0
             (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
              ((MPLUS) |$MaxLevel0| 1.)))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
                (($HIPOW) $STATE0 (($P) $IP $IQ)))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                ((MPLUS)
                 (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                 (($HIPOW) $STATE0 (($P) $IP $IQ))))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
            ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
             (($ERROR) "In state2matrix missing some contributions in"
              $STATE0 "since we are left with" $STATE00
              "after analysis")
             T $FALSE)
            ((MRETURN) (($COPYMATRIX) $MAT0))))) 
(ADDLABEL '$%I16) 
(DSKSETQ $%O16
         '((MDEFINE SIMP) (($STATE2MATRIX) $STATE0 |$MaxLevel0|)
           ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
            ((MSETQ) $MAT0
             (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
              ((MPLUS) |$MaxLevel0| 1.)))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
                (($HIPOW) $STATE0 (($P) $IP $IQ)))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                ((MPLUS)
                 (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                 (($HIPOW) $STATE0 (($P) $IP $IQ))))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
            ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
             (($ERROR) "In state2matrix missing some contributions in"
              $STATE0 "since we are left with" $STATE00
              "after analysis")
             T $FALSE)
            ((MRETURN) (($COPYMATRIX) $MAT0))))) 
(ADDLABEL '$%O16) 
(DSKSETQ $%I17 '((MSETQ) |$expand_reggeon_loaded| T)) 
(ADDLABEL '$%I17) 
(DSKSETQ $%O17 'T) 
(ADDLABEL '$%O17) 
(DSKSETQ $%O18
         '"/home/igor/tex/NoChaos/maxima.cov/STTT/10_exp_reggeon.v3.mat") 
(ADDLABEL '$%O18) 
(DSKSETQ $%I19
         '((MCOND) ((MNOT) |$expand_reggeon_loaded|)
           (($ERROR) "Cannot batch 10_exp_reggeon") T $FALSE)) 
(ADDLABEL '$%I19) 
(DSKSETQ $%O19 'NIL) 
(ADDLABEL '$%O19) 
(DSKSETQ $%I20 '(($BATCH) "20_der.v2.mat")) 
(ADDLABEL '$%I20) 
(DSKSETQ $%I21
         '(($DEFINE_VARIABLE) |$derivatives_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I21) 
(DSKSETQ $%O21 'NIL) 
(ADDLABEL '$%O21) 
(DSKSETQ $%I22 '(($DEFINE_VARIABLE) |$dbg_wrt_lambda| NIL $BOOLEAN)) 
(ADDLABEL '$%I22) 
(DSKSETQ $%O22 'NIL) 
(ADDLABEL '$%O22) 
(DSKSETQ $%I23 '(($DEFINE_VARIABLE) |$dbg_wrt_pair| NIL $BOOLEAN)) 
(ADDLABEL '$%I23) 
(DSKSETQ $%O23 'NIL) 
(ADDLABEL '$%O23) 
(DSKSETQ $%I24 '(($DEFINE_VARIABLE) |$dbg_wrt_states| NIL $BOOLEAN)) 
(ADDLABEL '$%I24) 
(DSKSETQ $%O24 'NIL) 
(ADDLABEL '$%O24) 
(DSKSETQ $%I25 '(($DEFINE_VARIABLE) |$dbg_wrt_contract| NIL $BOOLEAN)) 
(ADDLABEL '$%I25) 
(DSKSETQ $%O25 'NIL) 
(ADDLABEL '$%O25) 
(DSKSETQ $%I26 '(($DEFINE_VARIABLE) |$dbg_scalars| NIL $BOOLEAN)) 
(ADDLABEL '$%I26) 
(DSKSETQ $%O26 'NIL) 
(ADDLABEL '$%O26) 
(DSKSETQ $%I27 '((MSETQ) $INFLAG T)) 
(ADDLABEL '$%I27) 
(DSKSETQ $%O27 'T) 
(ADDLABEL '$%O27) 
(DSKSETQ $%I28 '((MSETQ) |$NIused| 0.)) 
(ADDLABEL '$%I28) 
(DSKSETQ $%O28 '0.) 
(ADDLABEL '$%O28) 
(DSKSETQ $%I29 '((MSETQ) |$objects_with_index| ((MLIST) $LA |$Sk| $K))) 
(ADDLABEL '$%I29) 
(DSKSETQ $%O29 '((MLIST SIMP) $LA |$Sk| $K)) 
(ADDLABEL '$%O29) 
(DSKSETQ $%I30
         '((MDEFINE)
           ((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
            $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LAK)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$laSk|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $KLA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$Skla|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I30) 
(DSKSETQ $%O30
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
            $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LAK)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$laSk|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $KLA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$Skla|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O30) 
(DSKSETQ $%I31
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $NPOW0 1.)
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LAK)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$laSk|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_lambda_other|)
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $KLA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$Skla|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_other_la|)
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I31) 
(DSKSETQ $%O31
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $NPOW0 1.)
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LAK)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$laSk|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_lambda_other|)
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $KLA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$Skla|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_other_la|)
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O31) 
(DSKSETQ $%I32
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
            $TERM0)
           ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
            ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
            ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.))
            ((MSETQ) $DER0 0.)
            ((MCOND) ((MGREATERP) $LEVEL10 0.)
             ((MSETQ) $DER00
              (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0|
               $TERM0))
             T
             ((MSETQ) $DER00
              ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
            ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
            ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
             ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
              ((MDO) $NT0 1. NIL NIL $LDER00 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_pair|
                 (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
                  "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
                 T $FALSE)
                ((MSETQ) $TMP_DER0
                 (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                  (($INPART) $DER00 $NT0)))
                ((MSETQ) $DER0
                 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
             T
             ((MPROGN)
              ((MCOND) |$dbg_wrt_pair|
               (($PRINT) "    SINGLE term: take der of" $DER00
                "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
               T $FALSE)
              ((MSETQ) $DER0
               (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                $DER00))))
            ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I32) 
(DSKSETQ $%O32
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
            $TERM0)
           ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
            ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
            ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.))
            ((MSETQ) $DER0 0.)
            ((MCOND) ((MGREATERP) $LEVEL10 0.)
             ((MSETQ) $DER00
              (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0|
               $TERM0))
             T
             ((MSETQ) $DER00
              ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
            ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
            ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
             ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
              ((MDO) $NT0 1. NIL NIL $LDER00 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_pair|
                 (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
                  "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
                 T $FALSE)
                ((MSETQ) $TMP_DER0
                 (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                  (($INPART) $DER00 $NT0)))
                ((MSETQ) $DER0
                 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
             T
             ((MPROGN)
              ((MCOND) |$dbg_wrt_pair|
               (($PRINT) "    SINGLE term: take der of" $DER00
                "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
               T $FALSE)
              ((MSETQ) $DER0
               (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                $DER00))))
            ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O32) 
(DSKSETQ $%I33
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
            $TERM0)
           ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
            ((MSETQ) $MAX_USED_LEVEL0
             (($LENGTH) $ONE_STATE_IN_MATRIX0))
            ((MSETQ) |$Der0| $TERM0)
            ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
             ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
              ((MCOND)
               ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
               ((MPROGN)
                ((MDO) $N_PQ 1. NIL NIL
                 (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
                 ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
                  ((MCOND)
                   (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
                   ((MPROGN)
                    ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
                     ((MSETQ) |$tmp_Der0|
                      ((MPLUS) |$tmp_Der0|
                       (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                        ((MPLUS) $L0 ((MMINUS) 1.))
                        ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
                    ((MSETQ) |$Der0| |$tmp_Der0|))
                   T
                   ((MSETQ) |$Der0|
                    (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                     ((MPLUS) $L0 ((MMINUS) 1.))
                     ((MPLUS) $C0 ((MMINUS) 1.)) |$Der0|)))))
                |$end_loop_c0|)
               T $FALSE)))
            ((MRETURN) |$Der0|)))) 
(ADDLABEL '$%I33) 
(DSKSETQ $%O33
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
            $TERM0)
           ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
            ((MSETQ) $MAX_USED_LEVEL0
             (($LENGTH) $ONE_STATE_IN_MATRIX0))
            ((MSETQ) |$Der0| $TERM0)
            ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
             ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
              ((MCOND)
               ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
               ((MPROGN)
                ((MDO) $N_PQ 1. NIL NIL
                 (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
                 ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
                  ((MCOND)
                   (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
                   ((MPROGN)
                    ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
                     ((MSETQ) |$tmp_Der0|
                      ((MPLUS) |$tmp_Der0|
                       (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                        ((MPLUS) $L0 ((MMINUS) 1.))
                        ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
                    ((MSETQ) |$Der0| |$tmp_Der0|))
                   T
                   ((MSETQ) |$Der0|
                    (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                     ((MPLUS) $L0 ((MMINUS) 1.))
                     ((MPLUS) $C0 ((MMINUS) 1.)) |$Der0|)))))
                |$end_loop_c0|)
               T $FALSE)))
            ((MRETURN) |$Der0|)))) 
(ADDLABEL '$%O33) 
(DSKSETQ $%I34
         '((MDEFINE)
           ((|$take_derivative_wrt_scalar_stateSV1|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
            ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
              ((MPROGN)
               ((MCOND) |$dbg_scalars|
                (($PRINT) "nr0=" $NR0 "out of"
                 (($LENGTH) $SCALARS_IN_MATRIX0))
                T $FALSE)
               ((MSETQ) |$tmp_DER0| 0.)
               ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
                ((MPROGN)
                 (($PRINT) "before length(DER0) is"
                  (($LENGTH) |$der0|))
                 ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
                  ((MSETQ) |$tmp_DER0|
                   ((MPLUS) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
                 ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
                T
                ((MPROGN)
                 ((MCOND) |$dbg_scalars|
                  (($PRINT) "SINGLE term " |$der0| "derivative wrt r="
                   $NR0 "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0)
                   "with nr=" $NR0)
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)))
              T $FALSE))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%I34) 
(DSKSETQ $%O34
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_scalar_stateSV1|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
            ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
              ((MPROGN)
               ((MCOND) |$dbg_scalars|
                (($PRINT) "nr0=" $NR0 "out of"
                 (($LENGTH) $SCALARS_IN_MATRIX0))
                T $FALSE)
               ((MSETQ) |$tmp_DER0| 0.)
               ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
                ((MPROGN)
                 (($PRINT) "before length(DER0) is"
                  (($LENGTH) |$der0|))
                 ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
                  ((MSETQ) |$tmp_DER0|
                   ((MPLUS) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
                 ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
                T
                ((MPROGN)
                 ((MCOND) |$dbg_scalars|
                  (($PRINT) "SINGLE term " |$der0| "derivative wrt r="
                   $NR0 "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0)
                   "with nr=" $NR0)
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)))
              T $FALSE))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%O34) 
(DSKSETQ $%I35
         '((MDEFINE)
           ((|$take_derivative_wrt_scalar_stateSV2|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
            ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
             ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
              (($PRINT)
               "in take_derivative_wrt_scalar_stateSV2 acting on" $LT0
               "terms")
              ((MDO) $NT0 1. NIL NIL $LT0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_states|
                 (($PRINT)
                  "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                  $NT0 "out of" $LT0 "now there are"
                  ((MCOND) ((MNOT) (($NUMBERP) |$der0|))
                   (($LENGTH) |$der0|) T 0.)
                  "terms")
                 T
                 ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                   $NT0 "(step 100) out of" $LT0)
                  T $FALSE))
                ((MSETQ) |$NIused| 0.)
                ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
                ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
                 NIL
                 ((MCOND)
                  ((MNOT)
                   ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                  ((MPROGN)
                   ((MSETQ) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
                   |$end_nr_loop|)
                  T $FALSE))
                ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
                |$end_t0_loop|)))
             T
             ((MPROGN) ((MSETQ) |$der0| $TERM0)
              ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
               NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                ((MPROGN)
                 ((MCOND) |$dbg_wrt_states|
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
                   |$der0| "derivative wrt r=" $NR0 "and"
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)
                T $FALSE))))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%I35) 
(DSKSETQ $%O35
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_scalar_stateSV2|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
            ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
             ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
              (($PRINT)
               "in take_derivative_wrt_scalar_stateSV2 acting on" $LT0
               "terms")
              ((MDO) $NT0 1. NIL NIL $LT0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_states|
                 (($PRINT)
                  "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                  $NT0 "out of" $LT0 "now there are"
                  ((MCOND) ((MNOT) (($NUMBERP) |$der0|))
                   (($LENGTH) |$der0|) T 0.)
                  "terms")
                 T
                 ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                   $NT0 "(step 100) out of" $LT0)
                  T $FALSE))
                ((MSETQ) |$NIused| 0.)
                ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
                ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
                 NIL
                 ((MCOND)
                  ((MNOT)
                   ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                  ((MPROGN)
                   ((MSETQ) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
                   |$end_nr_loop|)
                  T $FALSE))
                ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
                |$end_t0_loop|)))
             T
             ((MPROGN) ((MSETQ) |$der0| $TERM0)
              ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
               NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                ((MPROGN)
                 ((MCOND) |$dbg_wrt_states|
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
                   |$der0| "derivative wrt r=" $NR0 "and"
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)
                T $FALSE))))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%O35) 
(DSKSETQ $%I36
         '((MDEFINE) (($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0)
           ((MPROG)
            ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0
             $NPOW0 $OP0 $IND0 $NFAC0 $NR0 $NS0)
            ((MSETQ) $UTERM00 $UTERM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
             ((MRETURN) $UTERM0) T $FALSE)
            ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
            ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_contract|
               (($PRINT) "      Exam" $FAC0) T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
                ((MCOND)
                 ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
                  ((MNOT) ((MEQUAL) $NPOW0 2.)))
                 (($ERROR) "the power must be 2!! wrong term=" $UTERM0)
                 T $FALSE)
                ((MCOND)
                 ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
                 ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MCOND) ((MEQUAL) $OP0 $LA)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 |$Sk|)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 $K)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE))
               T
               ((MCOND)
                ((MAND) $ISOP0
                 (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
                ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
                 ((MCOND)
                  ((MNOT)
                   (($IS)
                    ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
                  ((MPROGN)
                   ((MSETQ) $OTHERFAC0
                    (($ASSOC) $IND0 $LIST_INDEX_FACS0))
                   ((MSETQ) $NR0 (($INPART) $FAC0 1.))
                   ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
                   ((MCOND) ((MLEQP) $NR0 $NS0)
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $FAC0 0.)
                        (($INPART) $OTHERFAC0 0.))
                       $NR0 (($INPART) $FAC0 2.) $NS0
                       (($INPART) $OTHERFAC0 2.))))
                    T
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $OTHERFAC0 0.)
                        (($INPART) $FAC0 0.))
                       $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                       (($INPART) $FAC0 2.)))))
                   ((MSETQ) $LIST_INDEX_FACS0
                    (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0)
                     $LIST_INDEX_FACS0)))
                  T
                  ((MSETQ) $LIST_INDEX_FACS0
                   (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
                T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
              |$end_fac_loop|))
            ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
             ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
            ((MRETURN) $CTERM0)))) 
(ADDLABEL '$%I36) 
(DSKSETQ $%O36
         '((MDEFINE SIMP) (($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0)
           ((MPROG)
            ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0
             $NPOW0 $OP0 $IND0 $NFAC0 $NR0 $NS0)
            ((MSETQ) $UTERM00 $UTERM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
             ((MRETURN) $UTERM0) T $FALSE)
            ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
            ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_contract|
               (($PRINT) "      Exam" $FAC0) T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
                ((MCOND)
                 ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
                  ((MNOT) ((MEQUAL) $NPOW0 2.)))
                 (($ERROR) "the power must be 2!! wrong term=" $UTERM0)
                 T $FALSE)
                ((MCOND)
                 ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
                 ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MCOND) ((MEQUAL) $OP0 $LA)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 |$Sk|)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 $K)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE))
               T
               ((MCOND)
                ((MAND) $ISOP0
                 (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
                ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
                 ((MCOND)
                  ((MNOT)
                   (($IS)
                    ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
                  ((MPROGN)
                   ((MSETQ) $OTHERFAC0
                    (($ASSOC) $IND0 $LIST_INDEX_FACS0))
                   ((MSETQ) $NR0 (($INPART) $FAC0 1.))
                   ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
                   ((MCOND) ((MLEQP) $NR0 $NS0)
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $FAC0 0.)
                        (($INPART) $OTHERFAC0 0.))
                       $NR0 (($INPART) $FAC0 2.) $NS0
                       (($INPART) $OTHERFAC0 2.))))
                    T
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $OTHERFAC0 0.)
                        (($INPART) $FAC0 0.))
                       $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                       (($INPART) $FAC0 2.)))))
                   ((MSETQ) $LIST_INDEX_FACS0
                    (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0)
                     $LIST_INDEX_FACS0)))
                  T
                  ((MSETQ) $LIST_INDEX_FACS0
                   (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
                T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
              |$end_fac_loop|))
            ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
             ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
            ((MRETURN) $CTERM0)))) 
(ADDLABEL '$%O36) 
(DSKSETQ $%I37
         '((MDEFINE) (($CONTRACT_PAIRS) |$utermS0|)
           ((MPROG) ((MLIST) $SUM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
             ((MPROGN) ((MSETQ) $SUM0 0.)
              ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
               ((MSETQ) $SUM0
                ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
             T
             ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
            ((MRETURN) $SUM0)))) 
(ADDLABEL '$%I37) 
(DSKSETQ $%O37
         '((MDEFINE SIMP) (($CONTRACT_PAIRS) |$utermS0|)
           ((MPROG) ((MLIST) $SUM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
             ((MPROGN) ((MSETQ) $SUM0 0.)
              ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
               ((MSETQ) $SUM0
                ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
             T
             ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
            ((MRETURN) $SUM0)))) 
(ADDLABEL '$%O37) 
(DSKSETQ $%I38 '((MSETQ) |$derivatives_loaded| T)) 
(ADDLABEL '$%I38) 
(DSKSETQ $%O38 'T) 
(ADDLABEL '$%O38) 
(DSKSETQ $%O39 '"/home/igor/tex/NoChaos/maxima.cov/STTT/20_der.v2.mat") 
(ADDLABEL '$%O39) 
(DSKSETQ $%I40
         '((MCOND) ((MNOT) |$derivatives_loaded|)
           (($ERROR) "Cannot batch 20_der") T $FALSE)) 
(ADDLABEL '$%I40) 
(DSKSETQ $%O40 'NIL) 
(ADDLABEL '$%O40) 
(DSKSETQ $%I41 '(($BATCH) "39_aux_functions_for_amplitudes.v0.mat")) 
(ADDLABEL '$%I41) 
(DSKSETQ $%I42 '(($DEFINE_VARIABLE) |$compute_pp_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I42) 
(DSKSETQ $%O42 'NIL) 
(ADDLABEL '$%O42) 
(DSKSETQ $%I43 '(($DEFINE_VARIABLE) $AP 2. $INTEGER)) 
(ADDLABEL '$%I43) 
(DSKSETQ $%O43 '2.) 
(ADDLABEL '$%O43) 
(DSKSETQ $%I44
         '((MDEFINE) (($TRUE_XX) $R $S)
           ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))) 
(ADDLABEL '$%I44) 
(DSKSETQ $%O44
         '((MDEFINE SIMP) (($TRUE_XX) $R $S)
           ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))) 
(ADDLABEL '$%O44) 
(DSKSETQ $%I45
         '((MDEFINE) ((|$otherN|) $M $N)
           ((MCOND)
            ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
             ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
            3. T
            ((MCOND)
             ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
              ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
             2. T
             ((MCOND)
              ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
               ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
              1. T $FALSE))))) 
(ADDLABEL '$%I45) 
(DSKSETQ $%O45
         '((MDEFINE SIMP) ((|$otherN|) $M $N)
           ((MCOND)
            ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
             ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
            3. T
            ((MCOND)
             ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
              ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
             2. T
             ((MCOND)
              ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
               ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
              1. T $FALSE))))) 
(ADDLABEL '$%O45) 
(DSKSETQ $%I46
         '((MDEFINE) (($COMPUTE_PP3) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MDO) $N 1. NIL NIL |$nn| NIL
              ((MCOND) ((MEQUAL) $M $N)
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
                 $AP))
               T
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
                 ((MPLUS)
                  ((MPLUS) 1.
                   ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))) 
(ADDLABEL '$%I46) 
(DSKSETQ $%O46
         '((MDEFINE SIMP) (($COMPUTE_PP3) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MDO) $N 1. NIL NIL |$nn| NIL
              ((MCOND) ((MEQUAL) $M $N)
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
                 $AP))
               T
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
                 ((MPLUS)
                  ((MPLUS) 1.
                   ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))) 
(ADDLABEL '$%O46) 
(DSKSETQ $%I47
         '((MDEFINE) (($PP3ONSHELL) $M $N) (($NUM_PP3 ARRAY) $M $N))) 
(ADDLABEL '$%I47) 
(DSKSETQ $%O47
         '((MDEFINE SIMP) (($PP3ONSHELL) $M $N)
           (($NUM_PP3 ARRAY) $M $N))) 
(ADDLABEL '$%O47) 
(DSKSETQ $%I48
         '((MSETQ) (($NUM_XX3 ARRAY) 1. 2.)
           ((MQUOTIENT) |$Xi| ((MPLUS) 1. ((MMINUS) |$Xi|))))) 
(ADDLABEL '$%I48) 
(DSKSETQ $%O48
         '((MTIMES SIMP)
           ((MEXPT SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$Xi|))
            -1.)
           |$Xi|)) 
(ADDLABEL '$%O48) 
(DSKSETQ $%I49 '((MSETQ) (($NUM_XX3 ARRAY) 1. 3.) |$Xi|)) 
(ADDLABEL '$%I49) 
(DSKSETQ $%O49 '|$Xi|) 
(ADDLABEL '$%O49) 
(DSKSETQ $%I50 '((MSETQ) (($NUM_XX3 ARRAY) 2. 3.) 1.)) 
(ADDLABEL '$%I50) 
(DSKSETQ $%O50 '1.) 
(ADDLABEL '$%O50) 
(DSKSETQ $%I51
         '((MDEFINE) (($TRUE_GF_XX3) $R $S) (($NUM_XX3 ARRAY) $R $S))) 
(ADDLABEL '$%I51) 
(DSKSETQ $%O51
         '((MDEFINE SIMP) (($TRUE_GF_XX3) $R $S)
           (($NUM_XX3 ARRAY) $R $S))) 
(ADDLABEL '$%O51) 
(DSKSETQ $%I52
         '((MDEFINE) (($GF_XX3) $M $N)
           ((MCOND) ((MEQUAL) $M 1.) |$x1| T
            ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
             ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
              |$x3|))))) 
(ADDLABEL '$%I52) 
(DSKSETQ $%O52
         '((MDEFINE SIMP) (($GF_XX3) $M $N)
           ((MCOND) ((MEQUAL) $M 1.) |$x1| T
            ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
             ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
              |$x3|))))) 
(ADDLABEL '$%O52) 
(DSKSETQ $%I53
         '((MDEFINE) (($COMPUTE_PP4) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
              ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
               $AP)))
            ((MSETQ) |$Mu|
             ((MPLUS)
              ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
              ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
            ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))) 
(ADDLABEL '$%I53) 
(DSKSETQ $%O53
         '((MDEFINE SIMP) (($COMPUTE_PP4) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
              ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
               $AP)))
            ((MSETQ) |$Mu|
             ((MPLUS)
              ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
              ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
            ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))) 
(ADDLABEL '$%O53) 
(DSKSETQ $%I54
         '((MDEFINE) (($PP4ONSHELL) $M $N) (($NUM_PP4 ARRAY) $M $N))) 
(ADDLABEL '$%I54) 
(DSKSETQ $%O54
         '((MDEFINE SIMP) (($PP4ONSHELL) $M $N)
           (($NUM_PP4 ARRAY) $M $N))) 
(ADDLABEL '$%O54) 
(DSKSETQ $%I55
         '((MDEFINE) (($COMPUTE_XX4))
           ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
            (($REMARRAY) $NUM_XX4)
            ((MSETQ) $GF_X_RULES
             ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
              ((MEQUAL) |$om|
               ((MQUOTIENT)
                ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
                 (($XX) 1. 3.))
                (($XX) 2. 4.)))))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
              ((MEQUAL)
               ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.)
                (($XX) 2. 4.))
               ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
            ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
            ((MSETQ) $SO_X13
             (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
            ((MSETQ) $XX4_LIST
             (($MAKELIST)
              (($MAKELIST)
               ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S))
               $S ((MPLUS) $R 1.) |$nn|)
              $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
            ((MSETQ) $XX4_LIST
             (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
            ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
            ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
             (($MAP) ":" ((MLIST) (($LHS) $GFXX0))
              ((MLIST) (($RHS) $GFXX0))))
            ((MSETQ) |$dx3_dOM|
             (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
            ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES))
            |$xx4_done|))) 
(ADDLABEL '$%I55) 
(DSKSETQ $%O55
         '((MDEFINE SIMP) (($COMPUTE_XX4))
           ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
            (($REMARRAY) $NUM_XX4)
            ((MSETQ) $GF_X_RULES
             ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
              ((MEQUAL) |$om|
               ((MQUOTIENT)
                ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
                 (($XX) 1. 3.))
                (($XX) 2. 4.)))))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
              ((MEQUAL)
               ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.)
                (($XX) 2. 4.))
               ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
            ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
            ((MSETQ) $SO_X13
             (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
            ((MSETQ) $XX4_LIST
             (($MAKELIST)
              (($MAKELIST)
               ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S))
               $S ((MPLUS) $R 1.) |$nn|)
              $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
            ((MSETQ) $XX4_LIST
             (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
            ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
            ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
             (($MAP) ":" ((MLIST) (($LHS) $GFXX0))
              ((MLIST) (($RHS) $GFXX0))))
            ((MSETQ) |$dx3_dOM|
             (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
            ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES))
            |$xx4_done|))) 
(ADDLABEL '$%O55) 
(DSKSETQ $%I56
         '((MDEFINE) (($TRUE_GF_XX4) $R $S) (($NUM_XX4 ARRAY) $R $S))) 
(ADDLABEL '$%I56) 
(DSKSETQ $%O56
         '((MDEFINE SIMP) (($TRUE_GF_XX4) $R $S)
           (($NUM_XX4 ARRAY) $R $S))) 
(ADDLABEL '$%O56) 
(DSKSETQ $%I57
         '((MDEFINE) ((|$check_cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
              ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
              ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
              ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
              ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
              ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
              ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
              ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
              ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
              ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%I57) 
(DSKSETQ $%O57
         '((MDEFINE SIMP) ((|$check_cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
              ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
              ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
              ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
              ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
              ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
              ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
              ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
              ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
              ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%O57) 
(DSKSETQ $%I58
         '((MDEFINE) ((|$cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%I58) 
(DSKSETQ $%O58
         '((MDEFINE SIMP) ((|$cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%O58) 
(DSKSETQ $%I59
         '((MDEFINE) ((|$check_cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%I59) 
(DSKSETQ $%O59
         '((MDEFINE SIMP) ((|$check_cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%O59) 
(DSKSETQ $%I60
         '((MDEFINE) ((|$cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%I60) 
(DSKSETQ $%O60
         '((MDEFINE SIMP) ((|$cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%O60) 
(DSKSETQ $%I61
         '((MDEFINE) ((|$check_swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%I61) 
(DSKSETQ $%O61
         '((MDEFINE SIMP) ((|$check_swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%O61) 
(DSKSETQ $%I62
         '((MDEFINE) ((|$swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%I62) 
(DSKSETQ $%O62
         '((MDEFINE SIMP) ((|$swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%O62) 
(DSKSETQ $%I63
         '((MDEFINE) ((|$swap_gfA_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|))) $AMP00)))) 
(ADDLABEL '$%I63) 
(DSKSETQ $%O63
         '((MDEFINE SIMP) ((|$swap_gfA_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|))) $AMP00)))) 
(ADDLABEL '$%O63) 
(DSKSETQ $%I64
         '((MDEFINE) (($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|)
           ((MPROG) ((MSETQ) |$nn| 4.)
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
            ((MSETQ) $GH_00
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) $GH_0P
             (($FACTOR)
              (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_0p|
             (($FACTOR)
              (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_pp|
             (($FACTOR)
              (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.)
               ((MEQUAL) |$Mt| 0.))))
            ((MSETQ) |$gh_TTT0|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTT|
             (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))) 
(ADDLABEL '$%I64) 
(DSKSETQ $%O64
         '((MDEFINE SIMP) (($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|)
           ((MPROG) ((MSETQ) |$nn| 4.)
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
            ((MSETQ) $GH_00
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) $GH_0P
             (($FACTOR)
              (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_0p|
             (($FACTOR)
              (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_pp|
             (($FACTOR)
              (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.)
               ((MEQUAL) |$Mt| 0.))))
            ((MSETQ) |$gh_TTT0|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTT|
             (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))) 
(ADDLABEL '$%O64) 
(DSKSETQ $%I65 '((MSETQ) |$compute_pp_loaded| T)) 
(ADDLABEL '$%I65) 
(DSKSETQ $%O65 'T) 
(ADDLABEL '$%O65) 
(DSKSETQ $%O66
         '"/home/igor/tex/NoChaos/maxima.cov/STTT/39_aux_functions_for_amplitudes.v0.mat") 
(ADDLABEL '$%O66) 
(DSKSETQ $%I67
         '((MCOND) ((MNOT) |$compute_pp_loaded|)
           (($ERROR) "Cannot batch 39_aux_functions_for_amplitudes") T
           $FALSE)) 
(ADDLABEL '$%I67) 
(DSKSETQ $%O67 'NIL) 
(ADDLABEL '$%O67) 
(DSKSETQ $%I68 '(($BATCH) "32_compute_4pts_amplitude.v0.3.mat")) 
(ADDLABEL '$%I68) 
(DSKSETQ $%I69 '(($DEFINE_VARIABLE) |$amp_4pts_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I69) 
(DSKSETQ $%O69 'NIL) 
(ADDLABEL '$%O69) 
(DSKSETQ $%I70
         '((MDEFINE) (($ORDERXX) $R $S)
           ((MCOND) ((MEQUAL) $R $S) 0. T
            ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
             ((MMINUS) (($XX) $S $R)))))) 
(ADDLABEL '$%I70) 
(DSKSETQ $%O70
         '((MDEFINE SIMP) (($ORDERXX) $R $S)
           ((MCOND) ((MEQUAL) $R $S) 0. T
            ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
             ((MMINUS) (($XX) $S $R)))))) 
(ADDLABEL '$%O70) 
(DSKSETQ $%I71
         '((MDEFINE) (($ORDERPP) $R $S)
           ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))) 
(ADDLABEL '$%I71) 
(DSKSETQ $%O71
         '((MDEFINE SIMP) (($ORDERPP) $R $S)
           ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))) 
(ADDLABEL '$%O71) 
(DSKSETQ $%I72
         '((MDEFINE) (($TRUE_KK) $R $M $S $N)
           ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))) 
(ADDLABEL '$%I72) 
(DSKSETQ $%O72
         '((MDEFINE SIMP) (($TRUE_KK) $R $M $S $N)
           ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))) 
(ADDLABEL '$%O72) 
(DSKSETQ $%I73
         '((MDEFINE) ((|$true_Skk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%I73) 
(DSKSETQ $%O73
         '((MDEFINE SIMP) ((|$true_Skk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%O73) 
(DSKSETQ $%I74
         '((MDEFINE) ((|$true_kSk|) $S $N $R $M)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%I74) 
(DSKSETQ $%O74
         '((MDEFINE SIMP) ((|$true_kSk|) $S $N $R $M)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%O74) 
(DSKSETQ $%I75
         '((MDEFINE) ((|$true_SkSk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
            (($SUM)
             (($SUM)
              ((MTIMES) (($ORDERPP) $T $U)
               ((MEXPT) (($ORDERXX) $R $T) $M)
               ((MEXPT) (($ORDERXX) $S $U) $N))
              $T 1. |$nn|)
             $U 1. |$nn|)))) 
(ADDLABEL '$%I75) 
(DSKSETQ $%O75
         '((MDEFINE SIMP) ((|$true_SkSk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
            (($SUM)
             (($SUM)
              ((MTIMES) (($ORDERPP) $T $U)
               ((MEXPT) (($ORDERXX) $R $T) $M)
               ((MEXPT) (($ORDERXX) $S $U) $N))
              $T 1. |$nn|)
             $U 1. |$nn|)))) 
(ADDLABEL '$%O75) 
(DSKSETQ $%I76
         '((MDEFINE) (($FROM_STATE_TO_ADDEND_LIST) $STATE0)
           ((MPROG)
            ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T
             $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
             ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
            ((MSETQ) $LIST0
             (($MAKELIST) (($INPART) $STATE0 $T) $T 1.
              (($LENGTH) $STATE0)))
            ((MRETURN) $LIST0)))) 
(ADDLABEL '$%I76) 
(DSKSETQ $%O76
         '((MDEFINE SIMP) (($FROM_STATE_TO_ADDEND_LIST) $STATE0)
           ((MPROG)
            ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T
             $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
             ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
            ((MSETQ) $LIST0
             (($MAKELIST) (($INPART) $STATE0 $T) $T 1.
              (($LENGTH) $STATE0)))
            ((MRETURN) $LIST0)))) 
(ADDLABEL '$%O76) 
(DSKSETQ $%I77
         '((MDEFINE)
           (($EXTRACT_AND_NORMALIZE_COEFFS)
            $LIST_OF_LISTS_OF_SUBSTATES0)
           ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
            ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
              ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
               ((MPROGN) ((MSETQ) $S00 $S0)
                ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                 ((MPROGN)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)))
                ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
                 ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                  ((MPROGN)
                   ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
                   ((MCOND) ((MGREATERP) $POW0 0.)
                    ((MSETQ) $S00
                     ((MTIMES)
                      ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                      ((MEXPT)
                       ((MQUOTIENT)
                        ((MQUOTIENT) ((MMINUS) 1.)
                         ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                        ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                       $POW0)))
                    T $FALSE))))
                ((MCOND)
                 ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
                  ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
                 (($ERROR)
                  "extract_and_normalize_coeffs cannot compute normalized coeff from"
                  $S0 "left over is" $S00)
                 T $FALSE)
                ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
              ((MSETQ) $COEFFS_LIST0
               (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
            ((MRETURN) $COEFFS_LIST0)))) 
(ADDLABEL '$%I77) 
(DSKSETQ $%O77
         '((MDEFINE SIMP)
           (($EXTRACT_AND_NORMALIZE_COEFFS)
            $LIST_OF_LISTS_OF_SUBSTATES0)
           ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
            ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
              ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
               ((MPROGN) ((MSETQ) $S00 $S0)
                ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                 ((MPROGN)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)))
                ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
                 ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                  ((MPROGN)
                   ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
                   ((MCOND) ((MGREATERP) $POW0 0.)
                    ((MSETQ) $S00
                     ((MTIMES)
                      ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                      ((MEXPT)
                       ((MQUOTIENT)
                        ((MQUOTIENT) ((MMINUS) 1.)
                         ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                        ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                       $POW0)))
                    T $FALSE))))
                ((MCOND)
                 ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
                  ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
                 (($ERROR)
                  "extract_and_normalize_coeffs cannot compute normalized coeff from"
                  $S0 "left over is" $S00)
                 T $FALSE)
                ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
              ((MSETQ) $COEFFS_LIST0
               (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
            ((MRETURN) $COEFFS_LIST0)))) 
(ADDLABEL '$%O77) 
(DSKSETQ $%I78
         '((MDEFINE) ((|$amplitudeN4V1|) $STATES_LIST0)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) |$Partials0|
                  (($ENDCONS)
                   ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                    $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                   |$Partials0|))
                 ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I78) 
(DSKSETQ $%O78
         '((MDEFINE SIMP) ((|$amplitudeN4V1|) $STATES_LIST0)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) |$Partials0|
                  (($ENDCONS)
                   ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                    $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                   |$Partials0|))
                 ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O78) 
(DSKSETQ $%I79
         '((MDEFINE)
           ((|$amplitudeN4V1_list|) $STATES_LIST0
            $CHECKPOINT_SAVE_FILENAME)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MPROGN)
              ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
               ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
                ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                 ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                  (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                   "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                   (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                   (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                   "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                   "s")
                  ((MSETQ) $LIST_OF_SUBSTATES0
                   ((MLIST)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                  (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                  ((MSETQ) $SL0
                   (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                    $LIST_OF_SUBSTATES0))
                  ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                  ((MSETQ) $NAS_LIST0
                   (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                  ((MSETQ) $US0
                   ((|$compute_levels_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS0
                   ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS_LIST0
                   (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                  ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                  ((MSETQ) $EI0
                   (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                    $DS_RULES0))
                  ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                  ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Computed the expression on which we must act with derivatives in"
                   ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                  ((MSETQ) $PARTIAL_AMP0
                   ((MTIMES)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
                    ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                     $EX_EI0)))
                  ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Taken the derivatives and computed the partial amplitude in"
                   ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                   "s")
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                    |$Partials0|))
                  |$end_3_loops|))))
              (($SAVE)
               (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_"
                (($STRING) $NA1) ".lisp")
               $NA1 $STATES_LIST0 |$Partials0|)
              |$end_na1_loop|))
            ((MRETURN) |$Partials0|)))) 
(ADDLABEL '$%I79) 
(DSKSETQ $%O79
         '((MDEFINE SIMP)
           ((|$amplitudeN4V1_list|) $STATES_LIST0
            $CHECKPOINT_SAVE_FILENAME)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MPROGN)
              ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
               ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
                ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                 ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                  (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                   "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                   (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                   (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                   "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                   "s")
                  ((MSETQ) $LIST_OF_SUBSTATES0
                   ((MLIST)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                  (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                  ((MSETQ) $SL0
                   (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                    $LIST_OF_SUBSTATES0))
                  ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                  ((MSETQ) $NAS_LIST0
                   (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                  ((MSETQ) $US0
                   ((|$compute_levels_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS0
                   ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS_LIST0
                   (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                  ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                  ((MSETQ) $EI0
                   (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                    $DS_RULES0))
                  ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                  ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Computed the expression on which we must act with derivatives in"
                   ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                  ((MSETQ) $PARTIAL_AMP0
                   ((MTIMES)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
                    ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                     $EX_EI0)))
                  ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Taken the derivatives and computed the partial amplitude in"
                   ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                   "s")
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                    |$Partials0|))
                  |$end_3_loops|))))
              (($SAVE)
               (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_"
                (($STRING) $NA1) ".lisp")
               $NA1 $STATES_LIST0 |$Partials0|)
              |$end_na1_loop|))
            ((MRETURN) |$Partials0|)))) 
(ADDLABEL '$%O79) 
(DSKSETQ $%I80
         '((MDEFINE)
           ((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                  (($RATSIMP)
                   (($EV) $FINAL_PARTIAL_AMP0
                    ((MEQUAL) $PP $PP4ONSHELL)
                    ((MEQUAL) $XX $TRUE_GF_XX4))))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I80) 
(DSKSETQ $%O80
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                  (($RATSIMP)
                   (($EV) $FINAL_PARTIAL_AMP0
                    ((MEQUAL) $PP $PP4ONSHELL)
                    ((MEQUAL) $XX $TRUE_GF_XX4))))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O80) 
(DSKSETQ $%I81
         '((MDEFINE)
           ((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I81) 
(DSKSETQ $%O81
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O81) 
(DSKSETQ $%I82
         '((MDEFINE)
           ((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratexpand the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
                  "terms")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I82) 
(DSKSETQ $%O82
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratexpand the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
                  "terms")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O82) 
(DSKSETQ $%I83 '((MSETQ) |$amp_4pts_loaded| T)) 
(ADDLABEL '$%I83) 
(DSKSETQ $%O83 'T) 
(ADDLABEL '$%O83) 
(DSKSETQ $%O84
         '"/home/igor/tex/NoChaos/maxima.cov/STTT/32_compute_4pts_amplitude.v0.3.mat") 
(ADDLABEL '$%O84) 
(DSKSETQ $%I85
         '((MCOND) ((MNOT) |$amp_4pts_loaded|)
           (($ERROR) "Cannot batch 32_compute_4pts_amplitude") T
           $FALSE)) 
(ADDLABEL '$%I85) 
(DSKSETQ $%O85 'NIL) 
(ADDLABEL '$%O85) 
(DSKSETQ $%I86 '(($BATCH) "40_define_test_states.v1.mat")) 
(ADDLABEL '$%I86) 
(DSKSETQ $%I87
         '((MDEFINE) ((|$SetStates|) |$dd0|)
           ((MPROG) ((MSETQ) |$Lev0| 2.)
            ((MSETQ) |$Null2|
             (($EV)
              ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
               ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
               ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
               ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 3.)
            ((MSETQ) |$Null3|
             (($EV)
              ((MPLUS)
               ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.)
                |$dd|)
               ((MMINUS)
                ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.)
                 |$dd|))
               ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
               ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 0.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 3.))
               ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$dd| |$dd0|)))
            ((MSETQ) |$Lev0| 4.)
            ((MSETQ) |$S4z|
             ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
              ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 5742. (($P) 2. 2.))
              ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
            ((MSETQ) |$S4m|
             ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
              ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 2268. (($P) 2. 2.))
              ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
              ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S4r1|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.) |$d|)
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.))
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 4.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r2|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.)
                |$d|)
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 4. 0.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
               ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r3|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 3. 1.))
               ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.))
               ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1|
             (($EV)
              ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
               ((MTIMES) 624. (($P) 3. 1.))
               ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 936. (($P) 2. 2.))
               ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES)
                ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
                 ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
            ((MSETQ) |$Null4r2|
             ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
              ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 4050. (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null4g|
             (($EV)
              ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|)
                2.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                8.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
                6.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|)
                72.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
               ((MTIMES) 6. (($P) 3. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
               ((MTIMES) 3. (($P) 2. 2.))
               ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
               ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
               ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
               ((MQUOTIENT)
                ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
                6.)
               ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.))
                72.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4cr|
             ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
              ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S6m|
             ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
              ((MTIMES) 28320. (($P) 5. 1.))
              ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 82400. (($P) 3. 3.))
              ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S6z|
             ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
              ((MTIMES) 1177320. (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
              ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 929500. (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
            ((MSETQ) |$Null6r16|
             ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
              ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
              ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 3074625000. (($P) 3. 3.))
              ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.))
              ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
              ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
            ((MSETQ) |$Null6g|
             (($EV)
              ((MPLUS)
               ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
               ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
               ((MQUOTIENT)
                ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|))
                4.)
               ((MQUOTIENT)
                ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|) 168.)
               ((MQUOTIENT)
                ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)
                 |$d|)
                280.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
               ((MQUOTIENT)
                ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MMINUS)
                 ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|) 378.)
               ((MQUOTIENT)
                ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
                 |$d|)
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.)
                 |$d|)
                945.)
               ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|) 2520.)
               ((MQUOTIENT)
                ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                140.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)
                 |$d|)
                252.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|) 7560.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.)))
                18.)
               ((MTIMES) 110. (($P) 5. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
               ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
               ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.))
                12.)
               ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
               ((MQUOTIENT)
                ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.))
                70.)
               ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
               ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.))
                7.)
               ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
               ((MQUOTIENT)
                ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.))
                54.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.))
                6.)
               ((MQUOTIENT)
                ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.)
                 (($P) 3. 0.))
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.)
                 (($P) 3. 0.))
                3780.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
                14.)
               ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
               ((MQUOTIENT)
                ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
                28.)
               ((MQUOTIENT)
                ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.))
                45.)
               ((MQUOTIENT)
                ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.))
                280.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
                 (($P) 2. 0.))
                140.)
               ((MQUOTIENT)
                ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.))
                630.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 1. 1.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
                37800.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 8.)
            ((MSETQ) |$S8m1|
             ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.)
               (($P) 7. 0.))
              ((MTIMES) 8289945720. (($P) 6. 2.))
              ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
              ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 0.))
              ((MTIMES) 8399122200. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 1.))
              ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 4515839300.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 300059350. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2066129100.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 47098800. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
            ((MSETQ) |$S8m2|
             ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) 51399096. (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
              ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
              ((MTIMES) 46431000. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
              ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1903750. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
              ((MTIMES) 419373360. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 6188984592. (($P) 5. 3.))
              ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 20048000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 8144150. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 23738400. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
              ((MTIMES) 359941680. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 5264441616. (($P) 5. 3.))
              ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 17416000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6809950. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 20437200. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S10z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
              ((MTIMES) 94471732800. (($P) 9. 1.))
              ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 1017474393600. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1805580000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
              ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.)
               (($P) 6. 1.))
              ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 607282147584. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 20082748000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 36082698000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 23408646912.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 28894320000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 771289485750.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 11311477275. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 612360000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 575909838000.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 816480000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 27552406000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 34574400000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 11854080000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 40166544600. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 2. 2.))))
            ((MSETQ) |$S10z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
              ((MTIMES) 65112321600. (($P) 9. 1.))
              ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 690708211200. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 7. 1.))
              ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
              ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 2261880000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 6. 0.))
              ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 376838832384. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 3.))
              ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 2.))
              ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 11114538000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 24356973312.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.)
               (($P) 4. 4.))
              ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6161648325.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 14804370000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
              ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1210524000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6667920000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 359389840950.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
               (($P) 4. 1.))
              ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1210524000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 338354074800.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 16134720000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 18276010200. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))))
            ((MSETQ) |$S103z|
             ((MPLUS)
              ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
              ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
              ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.)
               (($P) 9. 0.))
              ((MTIMES) 36360611332200. (($P) 8. 2.))
              ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
              ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
              ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1631223468000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.)
               (($P) 7. 0.))
              ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 7. 0.))
              ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) 372093476932800. (($P) 6. 4.))
              ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.)
               (($P) 6. 2.))
              ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
              ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.)
               (($P) 6. 0.))
              ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 540966535200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 6. 0.))
              ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.)
               (($P) 5. 3.))
              ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 1170019452000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.)
               (($P) 5. 2.))
              ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
              ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 4662858416400.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.)
               (($P) 5. 0.))
              ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
              ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 5. 0.))
              ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 805050582525.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 3.))
              ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 9453628800.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
              ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
              ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 4. 2.))
              ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 40416163200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 237200140800.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 112702665600.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
               (($P) 4. 1.))
              ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 161245123200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 4. 1.))
              ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 232452259200. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 324362765475. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.)
               (($P) 4. 0.))
              ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 811066032000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
              ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 7740984220200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
              ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 185345126400.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 430303104000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
              ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 3. 2.))
              ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 437098032000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 296415302400. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 37933056000. (($P) 1. 0.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 270273024000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 552463430400.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
              ((MTIMES) 300421900800. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
               ((MEXPT) (($P) 3. 0.) 3.))
              ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.)
               (($P) 2. 1.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 441839664000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 14224896000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 10668672000.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 8001504000.)
               ((MEXPT) (($P) 1. 0.) 2.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 99574272000.)
               ((MEXPT) (($P) 1. 1.) 3.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 3.))
              ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 16003008000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.)
               (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 4.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 3.))))
            |$states_defined|))) 
(ADDLABEL '$%I87) 
(DSKSETQ $%O87
         '((MDEFINE SIMP) ((|$SetStates|) |$dd0|)
           ((MPROG) ((MSETQ) |$Lev0| 2.)
            ((MSETQ) |$Null2|
             (($EV)
              ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
               ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
               ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
               ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 3.)
            ((MSETQ) |$Null3|
             (($EV)
              ((MPLUS)
               ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.)
                |$dd|)
               ((MMINUS)
                ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.)
                 |$dd|))
               ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
               ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 0.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 3.))
               ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$dd| |$dd0|)))
            ((MSETQ) |$Lev0| 4.)
            ((MSETQ) |$S4z|
             ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
              ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 5742. (($P) 2. 2.))
              ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
            ((MSETQ) |$S4m|
             ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
              ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 2268. (($P) 2. 2.))
              ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
              ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S4r1|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.) |$d|)
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.))
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 4.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r2|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.)
                |$d|)
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 4. 0.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
               ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r3|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 3. 1.))
               ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.))
               ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1|
             (($EV)
              ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
               ((MTIMES) 624. (($P) 3. 1.))
               ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 936. (($P) 2. 2.))
               ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES)
                ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
                 ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
            ((MSETQ) |$Null4r2|
             ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
              ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 4050. (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null4g|
             (($EV)
              ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|)
                2.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                8.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
                6.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|)
                72.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
               ((MTIMES) 6. (($P) 3. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
               ((MTIMES) 3. (($P) 2. 2.))
               ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
               ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
               ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
               ((MQUOTIENT)
                ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
                6.)
               ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.))
                72.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4cr|
             ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
              ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S6m|
             ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
              ((MTIMES) 28320. (($P) 5. 1.))
              ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 82400. (($P) 3. 3.))
              ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S6z|
             ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
              ((MTIMES) 1177320. (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
              ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 929500. (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
            ((MSETQ) |$Null6r16|
             ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
              ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
              ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 3074625000. (($P) 3. 3.))
              ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.))
              ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
              ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
            ((MSETQ) |$Null6g|
             (($EV)
              ((MPLUS)
               ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
               ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
               ((MQUOTIENT)
                ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|))
                4.)
               ((MQUOTIENT)
                ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|) 168.)
               ((MQUOTIENT)
                ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)
                 |$d|)
                280.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
               ((MQUOTIENT)
                ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MMINUS)
                 ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|) 378.)
               ((MQUOTIENT)
                ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
                 |$d|)
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.)
                 |$d|)
                945.)
               ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|) 2520.)
               ((MQUOTIENT)
                ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                140.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)
                 |$d|)
                252.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|) 7560.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.)))
                18.)
               ((MTIMES) 110. (($P) 5. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
               ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
               ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.))
                12.)
               ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
               ((MQUOTIENT)
                ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.))
                70.)
               ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
               ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.))
                7.)
               ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
               ((MQUOTIENT)
                ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.))
                54.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.))
                6.)
               ((MQUOTIENT)
                ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.)
                 (($P) 3. 0.))
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.)
                 (($P) 3. 0.))
                3780.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
                14.)
               ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
               ((MQUOTIENT)
                ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
                28.)
               ((MQUOTIENT)
                ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.))
                45.)
               ((MQUOTIENT)
                ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.))
                280.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
                 (($P) 2. 0.))
                140.)
               ((MQUOTIENT)
                ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.))
                630.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 1. 1.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
                37800.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 8.)
            ((MSETQ) |$S8m1|
             ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.)
               (($P) 7. 0.))
              ((MTIMES) 8289945720. (($P) 6. 2.))
              ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
              ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 0.))
              ((MTIMES) 8399122200. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 1.))
              ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 4515839300.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 300059350. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2066129100.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 47098800. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
            ((MSETQ) |$S8m2|
             ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) 51399096. (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
              ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
              ((MTIMES) 46431000. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
              ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1903750. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
              ((MTIMES) 419373360. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 6188984592. (($P) 5. 3.))
              ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 20048000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 8144150. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 23738400. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
              ((MTIMES) 359941680. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 5264441616. (($P) 5. 3.))
              ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 17416000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6809950. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 20437200. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S10z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
              ((MTIMES) 94471732800. (($P) 9. 1.))
              ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 1017474393600. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1805580000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
              ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.)
               (($P) 6. 1.))
              ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 607282147584. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 20082748000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 36082698000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 23408646912.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 28894320000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 771289485750.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 11311477275. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 612360000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 575909838000.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 816480000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 27552406000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 34574400000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 11854080000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 40166544600. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 2. 2.))))
            ((MSETQ) |$S10z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
              ((MTIMES) 65112321600. (($P) 9. 1.))
              ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 690708211200. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 7. 1.))
              ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
              ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 2261880000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 6. 0.))
              ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 376838832384. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 3.))
              ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 2.))
              ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 11114538000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 24356973312.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.)
               (($P) 4. 4.))
              ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6161648325.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 14804370000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
              ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1210524000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6667920000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 359389840950.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
               (($P) 4. 1.))
              ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1210524000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 338354074800.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 16134720000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 18276010200. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))))
            ((MSETQ) |$S103z|
             ((MPLUS)
              ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
              ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
              ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.)
               (($P) 9. 0.))
              ((MTIMES) 36360611332200. (($P) 8. 2.))
              ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
              ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
              ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1631223468000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.)
               (($P) 7. 0.))
              ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 7. 0.))
              ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) 372093476932800. (($P) 6. 4.))
              ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.)
               (($P) 6. 2.))
              ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
              ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.)
               (($P) 6. 0.))
              ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 540966535200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 6. 0.))
              ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.)
               (($P) 5. 3.))
              ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 1170019452000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.)
               (($P) 5. 2.))
              ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
              ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 4662858416400.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.)
               (($P) 5. 0.))
              ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
              ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 5. 0.))
              ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 805050582525.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 3.))
              ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 9453628800.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
              ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
              ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 4. 2.))
              ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 40416163200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 237200140800.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 112702665600.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
               (($P) 4. 1.))
              ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 161245123200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 4. 1.))
              ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 232452259200. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 324362765475. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.)
               (($P) 4. 0.))
              ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 811066032000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
              ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 7740984220200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
              ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 185345126400.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 430303104000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
              ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 3. 2.))
              ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 437098032000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 296415302400. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 37933056000. (($P) 1. 0.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 270273024000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 552463430400.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
              ((MTIMES) 300421900800. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
               ((MEXPT) (($P) 3. 0.) 3.))
              ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.)
               (($P) 2. 1.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 441839664000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 14224896000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 10668672000.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 8001504000.)
               ((MEXPT) (($P) 1. 0.) 2.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 99574272000.)
               ((MEXPT) (($P) 1. 1.) 3.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 3.))
              ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 16003008000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.)
               (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 4.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 3.))))
            |$states_defined|))) 
(ADDLABEL '$%O87) 
(DSKSETQ $%O88
         '"/home/igor/tex/NoChaos/maxima.cov/STTT/40_define_test_states.v1.mat") 
(ADDLABEL '$%O88) 
(DSKSETQ $%I89 '(($SET_NUMBER_OF_PARTICLE) 4.)) 
(ADDLABEL '$%I89) 
(DSKSETQ $%O89 '$DONE) 
(ADDLABEL '$%O89) 
(DSKSETQ $%I90 '((|$SetStates|) 26.)) 
(ADDLABEL '$%I90) 
(DSKSETQ $%O90 '|$states_defined|) 
(ADDLABEL '$%O90) 
(DSKSETQ $%I91 '(($BATCH) "SSSS_w_ghTTTT_dx3.mat")) 
(ADDLABEL '$%I91) 
(DSKSETQ $%I92
         '((MDEFINE)
           ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|)
            ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
            ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
            ((MSETQ) |$Asss|
             ((|$gf_amplitudeN4V2|)
              ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
              ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
            ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "Step0: amplitude computation time"
             ((MPLUS) $TI1 ((MMINUS) $TI0)))
            ((MRETURN) |$Asss|)))) 
(ADDLABEL '$%I92) 
(DSKSETQ $%O92
         '((MDEFINE SIMP)
           ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|)
            ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
            ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
            ((MSETQ) |$Asss|
             ((|$gf_amplitudeN4V2|)
              ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
              ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
            ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "Step0: amplitude computation time"
             ((MPLUS) $TI1 ((MMINUS) $TI0)))
            ((MRETURN) |$Asss|)))) 
(ADDLABEL '$%O92) 
(DSKSETQ $%I93 '((MDEFINE) ((|$SSSSstep1|) |$AmpS40|) |$AmpS40|)) 
(ADDLABEL '$%I93) 
(DSKSETQ $%O93 '((MDEFINE SIMP) ((|$SSSSstep1|) |$AmpS40|) |$AmpS40|)) 
(ADDLABEL '$%O93) 
(DSKSETQ $%I94
         '((MDEFINE)
           ((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
            ((MSETQ) |$Assss0|
             ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
              |$Sc4| |$l4| |$dd0|))
            ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
            ((MSETQ) |$f_Assss|
             (($RATSIMP)
              (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "simplification computation time"
             ((MPLUS) $TI2 ((MMINUS) $TI1)))
            ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
            (($PRINT) "computation times" $TI0 $TI1 $TI2)
            ((MSETQ) $GH_0
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt0|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) |$tttt|
             (($FACTOR)
              (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_0 |$tttt0|)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT_dx3|
             (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
            (($PRINT) "factors from ghosts and momenta and measure"
             |$gh_TTTT_dx3|)
            ((MSETQ) $FINAL_AMP_DX
             (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
            ((MRETURN)
             ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
              (($FACTOR) |$dx3_dOM|)))))) 
(ADDLABEL '$%I94) 
(DSKSETQ $%O94
         '((MDEFINE SIMP)
           ((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
            ((MSETQ) |$Assss0|
             ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
              |$Sc4| |$l4| |$dd0|))
            ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
            ((MSETQ) |$f_Assss|
             (($RATSIMP)
              (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "simplification computation time"
             ((MPLUS) $TI2 ((MMINUS) $TI1)))
            ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
            (($PRINT) "computation times" $TI0 $TI1 $TI2)
            ((MSETQ) $GH_0
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt0|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) |$tttt|
             (($FACTOR)
              (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_0 |$tttt0|)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT_dx3|
             (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
            (($PRINT) "factors from ghosts and momenta and measure"
             |$gh_TTTT_dx3|)
            ((MSETQ) $FINAL_AMP_DX
             (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
            ((MRETURN)
             ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
              (($FACTOR) |$dx3_dOM|)))))) 
(ADDLABEL '$%O94) 
(DSKSETQ $%O95
         '"/home/igor/tex/NoChaos/maxima.cov/STTT/SSSS_w_ghTTTT_dx3.mat") 
(ADDLABEL '$%O95) 
(DSKSETQ $%I96
         '(($EV) (($DECLARE) |$Ms| $INTEGER)
           (($DECLARE) |$Mt| $INTEGER) (($COMPILE) $ALL))) 
(ADDLABEL '$%I96) 
(DSKSETQ $%O96 '$DONE) 
(ADDLABEL '$%O96) 
(DSKSETQ $%I97
         '((MSETQ) |$qq|
           ((MSETQ) |$qq1| ((MSETQ) |$qq2| ((MSETQ) |$qq3| 1.))))) 
(ADDLABEL '$%I97) 
(DSKSETQ $%O97 '1.) 
(ADDLABEL '$%O97) 
(DSKSETQ $%I98
         '((MSETQ) |$nq|
           ((MSETQ) |$nq1| ((MSETQ) |$nq2| ((MSETQ) |$nq3| 0.))))) 
(ADDLABEL '$%I98) 
(DSKSETQ $%O98 '0.) 
(ADDLABEL '$%O98) 
(DSKSETQ $%I99 '((MSETQ) |$filename| "S8z2TTT.lisp")) 
(ADDLABEL '$%I99) 
(DSKSETQ $%O99 '"S8z2TTT.lisp") 
(ADDLABEL '$%O99) 
(DSKSETQ $%I100 '((MSETQ) |$qq| |$S8z2|)) 
(ADDLABEL '$%I100) 
(DSKSETQ $%O100
         '((MPLUS SIMP)
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -63000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -10823400. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 20437200. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 10823400. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -30038400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 17038350. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9601200. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 530541900.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -21000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 20139840. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -57671460. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7657020. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6809950. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 17416000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -416640. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 21328860. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -19210800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1064138040. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11458300. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 464137100.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -512400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -13549620. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -305834760. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -134722560. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 11726750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -191999500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 772506560. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -10069920.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 13616505. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -17038350.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 24652215. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 393876000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -9248400. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -194265120. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -64519875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 10069920. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -802305. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 453611970. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10546200. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10779615.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 439123230. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1028682900. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -208166280. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -3654567000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -9265536. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 8963136. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -220237920. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 118298544. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 604800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -328898304. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 324832032. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 300357792. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 5264441616. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 106609440. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -55667640. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -95941440. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -1931385960. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -848880. (($P SIMP) 1. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 359941680. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -46478250. (($P SIMP) 8. 0.)))) 
(ADDLABEL '$%O100) 
(DSKSETQ $%I101 '((MSETQ) |$nq| 8.)) 
(ADDLABEL '$%I101) 
(DSKSETQ $%O101 '8.) 
(ADDLABEL '$%O101) 
(DSKSETQ $%I102
         '((MSETQ) |$a1234|
           ((|$gf_SSSSV3|) |$qq| |$nq| |$qq1| |$nq1| |$qq2| |$nq2|
            |$qq3| |$nq3| ""))) 
(ADDLABEL '$%I102) 
(DSKSETQ $%O102
         '((MLIST SIMP)
           ((MTIMES SIMP FACTORED) 4.
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -6. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MPLUS SIMP IRREDUCIBLE) 37325476.
             ((MTIMES SIMP RATSIMP) 4904861. |$Ms|)
             ((MTIMES SIMP) -4585571. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) 184772. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP RATSIMP) -223952856. |$om|)
             ((MTIMES SIMP RATSIMP) -14999560. |$Ms| |$om|)
             ((MTIMES SIMP) 37314312. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP) -2048704. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP RATSIMP) 74650952. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) 32705592. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -2619232. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 567888692. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 8526252. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -159285812. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 24562440. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -371727580. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -118969340. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 38693508. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 168000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 55224624. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 29862196. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 168000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -890515752.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 170521064. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 298010440. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -81458160. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 746489240. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 161607264. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -155648780. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -672000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -48524112. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -147153468. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1008000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -39049920. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -336000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1048779970.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -607145070. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -181630820. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 97624800. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -607145070. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -157640910. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 236311460. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 840000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -181630820. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 236311460. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1680000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 97624800. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 840000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -890515752.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 746489240. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -48524112. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -39049920. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 170521064. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 161607264. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -147153468. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -336000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 298010440. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -155648780. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1008000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -81458160. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -672000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 567888692. ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -371727580. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 55224624. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 8526252. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -118969340. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 29862196. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -159285812. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 38693508. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 168000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 24562440. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 168000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -223952856.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 74650952. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -14999560. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 32705592. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 37314312. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2619232. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2048704. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 37325476. ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 4904861. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -4585571. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 184772. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))))
           ((MTIMES SIMP FACTORED) 4.
            ((MPLUS SIMP IRREDUCIBLE) 37325476.
             ((MTIMES SIMP RATSIMP) 4904861. |$Ms|)
             ((MTIMES SIMP) -4585571. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) 184772. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP RATSIMP) -223952856. |$om|)
             ((MTIMES SIMP RATSIMP) -14999560. |$Ms| |$om|)
             ((MTIMES SIMP) 37314312. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP) -2048704. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP RATSIMP) 74650952. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) 32705592. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -2619232. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 567888692. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 8526252. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -159285812. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 24562440. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -371727580. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -118969340. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 38693508. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 168000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 55224624. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 29862196. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 168000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -890515752.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 170521064. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 298010440. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -81458160. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 746489240. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 161607264. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -155648780. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -672000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -48524112. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -147153468. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1008000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -39049920. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -336000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1048779970.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -607145070. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -181630820. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 97624800. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -607145070. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -157640910. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 236311460. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 840000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -181630820. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 236311460. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1680000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 97624800. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 840000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -890515752.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 746489240. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -48524112. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -39049920. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 170521064. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 161607264. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -147153468. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -336000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 298010440. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -155648780. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1008000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -81458160. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -672000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 567888692. ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -371727580. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 55224624. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 8526252. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -118969340. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 29862196. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -159285812. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 38693508. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 168000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 24562440. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 168000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -223952856.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 74650952. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -14999560. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 32705592. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 37314312. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2619232. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2048704. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 37325476. ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 4904861. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -4585571. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 184772. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) -8.)
            ((MEXPT SIMP) |$Xi| -8.))
           ((MTIMES SIMP FACTORED)
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -6. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 8.)
            ((MEXPT SIMP) |$Xi| 8.))
           ((MTIMES SIMP FACTORED) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|)
            |$Xi|
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -2.)))) 
(ADDLABEL '$%O102) 
(DSKSETQ $%I103 '(($SAVE) |$filename| $ALL)) 
(ADDLABEL '$%I103) 
(DSKSETQ |$expand_reggeon_loaded| 'T) 
(ADD2LNC '|$expand_reggeon_loaded| $VALUES) 
(DEFPROP |$expand_reggeon_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$expand_reggeon_loaded| $PROPS) 
(DEFPROP |$expand_reggeon_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$expand_reggeon_loaded| $PROPS) 
(DSKSETQ |$dbg_all_terms| 'NIL) 
(ADD2LNC '|$dbg_all_terms| $VALUES) 
(DEFPROP |$dbg_all_terms| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_all_terms| $PROPS) 
(DEFPROP |$dbg_all_terms| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_all_terms| $PROPS) 
(DSKSETQ |$dbg_compute_levels| 'NIL) 
(ADD2LNC '|$dbg_compute_levels| $VALUES) 
(DEFPROP |$dbg_compute_levels| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_compute_levels| $PROPS) 
(DEFPROP |$dbg_compute_levels| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_compute_levels| $PROPS) 
(DSKSETQ |$derivatives_loaded| 'T) 
(ADD2LNC '|$derivatives_loaded| $VALUES) 
(DEFPROP |$derivatives_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$derivatives_loaded| $PROPS) 
(DEFPROP |$derivatives_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$derivatives_loaded| $PROPS) 
(DSKSETQ |$dbg_wrt_lambda| 'NIL) 
(ADD2LNC '|$dbg_wrt_lambda| $VALUES) 
(DEFPROP |$dbg_wrt_lambda| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_lambda| $PROPS) 
(DEFPROP |$dbg_wrt_lambda| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_lambda| $PROPS) 
(DSKSETQ |$dbg_wrt_pair| 'NIL) 
(ADD2LNC '|$dbg_wrt_pair| $VALUES) 
(DEFPROP |$dbg_wrt_pair| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_pair| $PROPS) 
(DEFPROP |$dbg_wrt_pair| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_pair| $PROPS) 
(DSKSETQ |$dbg_wrt_states| 'NIL) 
(ADD2LNC '|$dbg_wrt_states| $VALUES) 
(DEFPROP |$dbg_wrt_states| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_states| $PROPS) 
(DEFPROP |$dbg_wrt_states| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_states| $PROPS) 
(DSKSETQ |$dbg_wrt_contract| 'NIL) 
(ADD2LNC '|$dbg_wrt_contract| $VALUES) 
(DEFPROP |$dbg_wrt_contract| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_contract| $PROPS) 
(DEFPROP |$dbg_wrt_contract| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_contract| $PROPS) 
(DSKSETQ |$dbg_scalars| 'NIL) 
(ADD2LNC '|$dbg_scalars| $VALUES) 
(DEFPROP |$dbg_scalars| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_scalars| $PROPS) 
(DEFPROP |$dbg_scalars| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_scalars| $PROPS) 
(DSKSETQ |$NIused| '168.) 
(ADD2LNC '|$NIused| $VALUES) 
(DSKSETQ |$objects_with_index| '((MLIST SIMP) $LA |$Sk| $K)) 
(ADD2LNC '|$objects_with_index| $VALUES) 
(DSKSETQ |$compute_pp_loaded| 'T) 
(ADD2LNC '|$compute_pp_loaded| $VALUES) 
(DEFPROP |$compute_pp_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$compute_pp_loaded| $PROPS) 
(DEFPROP |$compute_pp_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$compute_pp_loaded| $PROPS) 
(DSKSETQ $AP '2.) 
(ADD2LNC '$AP $VALUES) 
(DEFPROP $AP ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '$AP $PROPS) 
(DEFPROP $AP $FIXNUM MODE) 
(ADD2LNC '$AP $PROPS) 
(DSKSETQ |$amp_4pts_loaded| 'T) 
(ADD2LNC '|$amp_4pts_loaded| $VALUES) 
(DEFPROP |$amp_4pts_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$amp_4pts_loaded| $PROPS) 
(DEFPROP |$amp_4pts_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$amp_4pts_loaded| $PROPS) 
(DSKSETQ |$nn| '4.) 
(ADD2LNC '|$nn| $VALUES) 
(DSKSETQ |$Lev0| '8.) 
(ADD2LNC '|$Lev0| $VALUES) 
(DSKSETQ |$Null2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -30. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.))
           ((MTIMES SIMP) -10. (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -50. (($P SIMP) 2. 0.)))) 
(ADD2LNC '|$Null2| $VALUES) 
(DSKSETQ |$Null3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 136. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.))
           ((MTIMES SIMP) 144. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.))
           ((MTIMES SIMP) 672. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 288. (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 800. (($P SIMP) 3. 0.)))) 
(ADD2LNC '|$Null3| $VALUES) 
(DSKSETQ |$S4z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4z| $VALUES) 
(DSKSETQ |$S4m|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 25. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 300. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -504. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 153. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 504. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 2268. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 1164. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -2016. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 2250. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4m| $VALUES) 
(DSKSETQ |$S4r1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 1512. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 18144. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) 54432. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 122472. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 734832. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -163296. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -979776. (($P SIMP) 3. 1.)))) 
(ADD2LNC '|$S4r1| $VALUES) 
(DSKSETQ |$S4r2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -1452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -5112. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 1452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -10512. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 1512. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -67122. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19320. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 92520. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 5850. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4r2| $VALUES) 
(DSKSETQ |$S4r3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -552. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -2412. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 552. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 1512. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -4896. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -37476. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 7728. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 49968. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -900. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4r3| $VALUES) 
(DSKSETQ |$Null4r1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 25. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -152. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -312. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1224. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -519. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 936. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 936. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 3004. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 624. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 4350. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4r1| $VALUES) 
(DSKSETQ |$Null4r2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -778. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -3696. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -3393. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -5640. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -15354. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -13050. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -36. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 4050. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 5088. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -5472. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 9000. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4r2| $VALUES) 
(DSKSETQ |$Null4g|
         '((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 37. 72.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 31. 6.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 29. 8.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 5. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 3. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 27. 2.) (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 75. 4.) (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4g| $VALUES) 
(DSKSETQ |$Null4cr|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -82. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -288. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -351. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -696. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1494. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1458. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 468. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 702. (($P SIMP) 2. 2.)))) 
(ADD2LNC '|$Null4cr| $VALUES) 
(DSKSETQ |$S6m|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 925. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -2700. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 1390. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5150. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -2315. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -5150. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -27000. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -2160. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 4320. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6480. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 14240. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 2160. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 30720. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 82400. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -1620. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -8640. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19860. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -7560. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -108600. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 6432. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 28320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$S6m| $VALUES) 
(DSKSETQ |$S6z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 6750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -20250. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 12275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -6750. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 15950. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 1900. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -7975. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 251225. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -43875. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9720. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 75700. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -337500. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 100680. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -191400. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 929500. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 79515. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -141150. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 214110. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1872750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18168. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1177320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -226500. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$S6z| $VALUES) 
(DSKSETQ |$Null6r16|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -251797. ((MEXPT SIMP) (($P SIMP) 1. 0.) 6.))
           ((MTIMES SIMP) -2092175. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -7110175. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -29761875.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -5461735. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -24201350.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -50991925.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -24404550.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -12108575. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -62731800.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -3421800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 69175800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -121746050. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 70097000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 59508925. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -294064625. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -775902375. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -23008900.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -19102900. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 11421000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -442111500. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -78516400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 529209500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1024096500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1110037500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 3074625000. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -149096700.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 40996125. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -116943750. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -1724253750. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1836843750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -221157000. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2713770000. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 83700000. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$Null6r16| $VALUES) 
(DSKSETQ |$Null6g|
         '((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 709. 5400.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 6.))
           ((MTIMES SIMP) ((RAT SIMP) 253. 420.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.) (($P SIMP) 1. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 1051. 315.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 603. 140.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 919. 56.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 5. 2.) (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 10547. 1260.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) ((RAT SIMP) 2831. 420.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 9. 2.) (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 667. 28.) (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 151. 7.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 5. 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 333. 14.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 66103. 3780.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 22. 3.) (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 104651. 1260.) (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 121. 6.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 19141. 378.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 415. 21.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 5. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 508. 21.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 884. 7.) (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 2245. 21.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) ((RAT SIMP) 11343. 140.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 5065. 42.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 295. 14.) (($P SIMP) 1. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 2175. 14.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 1613. 6.) (($P SIMP) 1. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -20. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 8125. 18.) (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$Null6g| $VALUES) 
(DSKSETQ |$S8m1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 3704400. ((MEXPT SIMP) (($P SIMP) 2. 0.) 4.))
           ((MTIMES SIMP) -4233600. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 47098800. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 4233600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 121564800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -95719050.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -168663600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -2066129100.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 2822400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -8467200. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 564480. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -134930880. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -164058060. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 446029860. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 1881600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 300059350. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -166168800. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -564480. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -89953920. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 240527460.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 193485600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6641529720. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -566729900. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -4515839300.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -2822400. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 31399200. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -303712860. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -1918948920. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -2176090560. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 218051350.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 3466376900. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 356247360. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -1693440. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 67465440. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4233600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -301960395. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 200500650.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 84091995. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 1532790000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 87908400. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -1519737120. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 922165425.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 1693440. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -67465440. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 329030595. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1768903290. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 2882147400. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -220555395.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -4130193690. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 514439100. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -384952680. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 8399122200. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -1354752. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 37184832. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -151277760. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -432712800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1501803216. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2179008. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 755612928. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -1367559072. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 442163232. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -14516463024. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 28910880. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 105066720. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 697965480. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 46425600. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 8289945720. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -120426480. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -2275704720. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 73716750. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8m1| $VALUES) 
(DSKSETQ |$S8m2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 11760. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -23520. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 364560. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 11760. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 769440. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -992250. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -1134000. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -13891500.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -7840. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -907200. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -1003948. (($P SIMP) 2. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 2996548. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 1903750. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -776160. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -604800. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1974148. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1268960. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 43927352. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -3903500. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -30054500.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 243040. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -1698748. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -12175352. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -12949440. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 1495750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 22998500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 4603200. (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 453600. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2003091. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 921690. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 624291. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 9218160. (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 412080. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -9684000. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4919625. ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -453600. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1842891. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 11683434. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 17523720. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1598091. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -27559434. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -94500. (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -3330600. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 46431000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 279360. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -676800. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2152800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -8285520. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 83520. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 5080320. (($P SIMP) 1. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -7653024. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 4110624. (($P SIMP) 1. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -83615280. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 118560. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 522720. (($P SIMP) 1. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 4197864. (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -122880. (($P SIMP) 1. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 51399096. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -856944. (($P SIMP) 1. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -14931216. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 366750. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8m2| $VALUES) 
(DSKSETQ |$S8z1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 63000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -126000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -12448800. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 23738400. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 12448800. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 63000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -35002800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19192950. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 11264400. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 618823800.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -42000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 23950080. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -68817420. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 10255140. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 8144150. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 20048000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -631680. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 26813220. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -22545600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1237619880. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -14149100. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 539448700.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -772800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -15677340. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -360009720. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -156750720. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 13777750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -223149500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 910342720. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -11975040.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 16215885. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19570950.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 28720755. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 462861000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10558800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222613440. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -73024875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 11975040. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2116485. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 529542090. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -18257400. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -12882555.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 512024310. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1212819300. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -247152360. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -4300632000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -10789632. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 10184832. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -262211040. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 135449328. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1209600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -383096448. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 384247584. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 356467104. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 6188984592. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 126077280. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -64299480. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -113561280. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2262735720. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -1427760. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 419373360. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -54920250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8z1| $VALUES) 
(DSKSETQ |$S8z2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -63000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -10823400. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 20437200. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 10823400. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -30038400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 17038350. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9601200. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 530541900.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -21000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 20139840. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -57671460. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7657020. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6809950. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 17416000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -416640. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 21328860. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -19210800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1064138040. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11458300. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 464137100.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -512400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -13549620. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -305834760. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -134722560. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 11726750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -191999500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 772506560. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -10069920.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 13616505. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -17038350.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 24652215. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 393876000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -9248400. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -194265120. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -64519875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 10069920. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -802305. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 453611970. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10546200. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10779615.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 439123230. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1028682900. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -208166280. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -3654567000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -9265536. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 8963136. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -220237920. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 118298544. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 604800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -328898304. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 324832032. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 300357792. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 5264441616. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 106609440. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -55667640. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -95941440. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -1931385960. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -848880. (($P SIMP) 1. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 359941680. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -46478250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8z2| $VALUES) 
(DSKSETQ |$S10z1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 8890560000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -493920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -47040000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -816480000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -680400000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21840000. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 40166544600. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 47040000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11854080000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -47040000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 38525760000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -17406144000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -823200000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1338960000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 22514954000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -34574400000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -28153440000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 27552406000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 816480000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 47040000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -26671680000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41114304000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -21840000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41941606000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -65582521200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -30367750000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -575909838000.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 28153440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -658560000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -68300806000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 26403816600.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 6659590000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 556646958000. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 17012800000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -414892800000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 612360000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -778260000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 15500824500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 165900000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -23835724500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2976750000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 123480000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19766203100. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 8643600000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2610368400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 37648107500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 347766720000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11311477275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -6952837500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -446460000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 28894320000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -55227112500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 8829124500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 73883607500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 15484392000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1332626535000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -40007615550. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -771289485750.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -28894320000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 446460000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 54671452500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2976750000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 61435500. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 55566000000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -43951472400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -271032372000. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -286098435000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 6371568000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -12604951100. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -215509203000. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -167485920000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 14943553275.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 412610955750. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 59737860000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -104496000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 17850699600. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -12435219600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5376162400. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -9549187200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 9348102400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -319433436000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 6258067200. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 368756136000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -23408646912.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -36082698000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -5845392000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -790017472800. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 29446648000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 865169323200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -89828383680. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -5267808000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 12886098000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 247693312800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 225351473760. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -20082748000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -551036203200. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 2634992640. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -81345942720. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 607282147584. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 1587600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5427840000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 7813260000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 854670000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 254080638000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5662720000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -255510192000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 11300654400. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 1345650000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -6006960000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -71086512000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 6561480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 177150240000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -116617158000. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 116534544000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -1256174740800. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -801360000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -32628708000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 25637875200. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -1805580000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -52980480000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 68103216000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -33493788000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 1017474393600. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) 269482500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 16188732000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -15851576700. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -3532347000. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) -456913920600. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 1395489600. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 94471732800. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -6935292000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S10z1| $VALUES) 
(DSKSETQ |$S10z2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -987840000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 493920000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -538272000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -211680000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -282240000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 538272000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -740880000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 887600000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 297808000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 18276010200. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -1152480000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 538272000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1528800000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -870240000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 8890560000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6979392000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1481760000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -2073008000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 28865354000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -16134720000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -7408800000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -7021994000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 282240000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -538272000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 211680000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 16728768000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -297808000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 35591206000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -41558252400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -28984774000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -338354074800.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) -740880000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 7408800000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 1185408000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -33726406000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 26245762200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 5276614000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 354653434800. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 3841600000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -320060160000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 864360000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -897624000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -864360000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 584724000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7033624500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 312900000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15368524500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11840850000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222264000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -12051172700. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4033680000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10236358800. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7923867500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 158101440000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -903164325. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -2084197500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -864360000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1210524000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 6667920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -19580200500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 3007924500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 42183687500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 21707784000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 706144455000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -760732350. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -359389840950.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) 864360000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -6667920000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1210524000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 19024540500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -14804370000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 5882635500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2222640000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -6136822800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18131623200. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -73995075000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 148176000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -2914240700. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -90863551800. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -60799200000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -6161648325.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 107398030950. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -64729980000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 271824000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 7107435600. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1691955600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 9836573600. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5484931200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5864633600. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -243228636000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1347091200. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 275616936000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -24356973312.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) -271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -11114538000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -12619152000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -413747200800. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -3152072000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 377966635200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -105001606080. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 1505952000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -227982000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 84796480800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 77209342560. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 8564612000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -134957995200. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 147728931840. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -61431088320. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 376838832384. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 1587600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -8324160000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 3410316000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 3750990000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 185496318000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -845824000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -183256752000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 16200340800. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 4241970000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 20725200000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -28186032000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2261880000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 43731360000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -127285830000. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 88084752000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -812357985600. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -349776000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -20774628000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 18773798400. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -112140000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -22498560000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 56394288000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -25510428000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 690708211200. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) -55093500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 9414972000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -12279627900. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -2600955000. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) -316414042200. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 705211200. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 65112321600. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -5241852000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S10z2| $VALUES) 
(DSKSETQ |$S103z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -8001504000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 4.))
           ((MTIMES SIMP) -32006016000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 16003008000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 99574272000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 21337344000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -196777728000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 104908608000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -45045504000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 3.))
           ((MTIMES SIMP) -99574272000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 47416320000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -8001504000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 48009024000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 194406912000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -92461824000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 43563744000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -1792336896000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -2576484288000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 7112448000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -14224896000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -501150988800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 514530374400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 441839664000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7112448000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 87761116800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -457630790400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 4061207808000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 134708448000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -106673616000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 6322176000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -167181974400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -3589526644200. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -5619712000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 3.))
           ((MTIMES SIMP) 132765696000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 300421900800. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -552463430400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -170698752000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -26156592000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -270273024000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 60928560000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 3839299430400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 4795698700800. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -294705600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 405817910400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -3905736870000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 3143109312000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -432673920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -3369517242000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 37933056000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -26119900800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 296415302400. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -437098032000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 2106707097600. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -2541052684800. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 3435312384000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 192470678400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -6213646698000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5520826256400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 1443258877200. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 62480247253200.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) 204252384000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -430303104000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -185345126400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 5319068874000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -7740984220200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -4520578045200. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -44612888821200. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 697085760000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 40182960384000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 15321398400.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15066475200. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15321398400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -202319308800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 923941588500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 121367736000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 2064731287500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -3029894910000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 75895747200. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 1456309992900. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -811066032000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 9453628800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 5207328000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -4368576128400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4017877831500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19190767680000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 324362765475. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -394125385500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -143345462400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 232452259200. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 256048128000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -4741513459200. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 4475838005100. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -6569242375500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -161245123200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 3944646216000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1380872467500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1179466142400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -127827325665000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2053316263950. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 75396325217850.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) -112702665600.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -237200140800.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -40416163200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -2692058273100. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 9439988670000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1453598968500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -11342131920000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -3345674864400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 11567302783200. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 17434459413000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -9453628800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 1869329145600. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 4020673836900. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -5866932670200. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 12281913504000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -805050582525.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -6720249875850. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 59658933348000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 66919708800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1500917040000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 2178181861200. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 163034924400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1618250440800. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1910158588800. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1613022297600. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 49111179012000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 438568300800. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -17279037720000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 10785603015936.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) 1991485440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -2648040595200. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -4662858416400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 7078970505600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 57583975615200. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -546142632000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -69884033083200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -27245214682560. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -85033670400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -6880443591600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 420527181600. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -35674605701280. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -1170019452000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 19828757793600. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -87175629112320. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -26971837583040. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) -271805393809152. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 168391440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 975316665600. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -540966535200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -2722302709200. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -33663814002000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -567494860800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 11635371216000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -9239591390400. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -2776289040000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 4976458318800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 17649435254400. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 40063922640000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 3509112859200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -10309655635200. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 40713698768400. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 33410065449600. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) 372093476932800. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 799527909600. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -48348316800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 4728322620000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -3565119398400. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -1631223468000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -9236108851200. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -18527478710400. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -4958602812000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) -126713247091200. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) 16108035300.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 1771370748000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 2953030572900. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 840041987400. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) 36360611332200. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) -1078772817600. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) -6400051876800. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -1301785884000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S103z| $VALUES) 
(DSKSETQ |$qq3| '1.) 
(ADD2LNC '|$qq3| $VALUES) 
(DSKSETQ |$qq2| '1.) 
(ADD2LNC '|$qq2| $VALUES) 
(DSKSETQ |$qq1| '1.) 
(ADD2LNC '|$qq1| $VALUES) 
(DSKSETQ |$qq|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -63000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -10823400. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 20437200. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 10823400. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -30038400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 17038350. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9601200. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 530541900.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -21000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 20139840. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -57671460. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7657020. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6809950. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 17416000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -416640. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 21328860. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -19210800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1064138040. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11458300. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 464137100.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -512400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -13549620. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -305834760. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -134722560. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 11726750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -191999500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 772506560. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -10069920.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 13616505. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -17038350.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 24652215. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 393876000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -9248400. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -194265120. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -64519875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 10069920. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -802305. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 453611970. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10546200. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10779615.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 439123230. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1028682900. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -208166280. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -3654567000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -9265536. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 8963136. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -220237920. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 118298544. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 604800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -328898304. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 324832032. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 300357792. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 5264441616. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 106609440. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -55667640. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -95941440. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -1931385960. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -848880. (($P SIMP) 1. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 359941680. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -46478250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$qq| $VALUES) 
(DSKSETQ |$nq3| '0.) 
(ADD2LNC '|$nq3| $VALUES) 
(DSKSETQ |$nq2| '0.) 
(ADD2LNC '|$nq2| $VALUES) 
(DSKSETQ |$nq1| '0.) 
(ADD2LNC '|$nq1| $VALUES) 
(DSKSETQ |$nq| '8.) 
(ADD2LNC '|$nq| $VALUES) 
(DSKSETQ |$filename| '"S8z2TTT.lisp") 
(ADD2LNC '|$filename| $VALUES) 
(DSKSETQ |$Assss|
         '((MTIMES SIMP)
           ((MPLUS SIMP) 149301904.
            ((MTIMES SIMP RATSIMP) 19619444. |$Ms|)
            ((MTIMES SIMP) -18342284. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
            ((MTIMES SIMP) 739088. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -895811424.
              ((MTIMES SIMP RATSIMP) -59998240. |$Ms|)
              ((MTIMES SIMP) 149257248.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -8194816. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 298603808.
                ((MTIMES SIMP RATSIMP) 130822368. |$Ms|)
                ((MTIMES SIMP) -10476928.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|))
             |$om|)
            ((MTIMES SIMP)
             ((MPLUS SIMP) 2271554768.
              ((MTIMES SIMP RATSIMP) 34105008. |$Ms|)
              ((MTIMES SIMP) -637143248.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 98249760. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1486910320.
                ((MTIMES SIMP RATSIMP) -475877360. |$Ms|)
                ((MTIMES SIMP) 154774032.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 672000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 220898496.
                ((MTIMES SIMP RATSIMP) 119448784. |$Ms|)
                ((MTIMES SIMP) 672000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -3562063008.
              ((MTIMES SIMP RATSIMP) 682084256. |$Ms|)
              ((MTIMES SIMP) 1192041760.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -325832640.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 2985956960.
                ((MTIMES SIMP RATSIMP) 646429056. |$Ms|)
                ((MTIMES SIMP) -622595120.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -2688000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -194096448.
                ((MTIMES SIMP RATSIMP) -588613872. |$Ms|)
                ((MTIMES SIMP) -4032000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -156199680.
                ((MTIMES SIMP RATSIMP) -1344000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 4195119880.
              ((MTIMES SIMP RATSIMP) -2428580280. |$Ms|)
              ((MTIMES SIMP) -726523280.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 390499200.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -2428580280.
                ((MTIMES SIMP RATSIMP) -630563640. |$Ms|)
                ((MTIMES SIMP) 945245840.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 3360000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -726523280.
                ((MTIMES SIMP RATSIMP) 945245840. |$Ms|)
                ((MTIMES SIMP) 6720000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 390499200.
                ((MTIMES SIMP RATSIMP) 3360000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -3562063008.
              ((MTIMES SIMP RATSIMP) 2985956960. |$Ms|)
              ((MTIMES SIMP) -194096448.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -156199680.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 682084256.
                ((MTIMES SIMP RATSIMP) 646429056. |$Ms|)
                ((MTIMES SIMP) -588613872.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -1344000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1192041760.
                ((MTIMES SIMP RATSIMP) -622595120. |$Ms|)
                ((MTIMES SIMP) -4032000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -325832640.
                ((MTIMES SIMP RATSIMP) -2688000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 2271554768.
              ((MTIMES SIMP RATSIMP) -1486910320. |$Ms|)
              ((MTIMES SIMP) 220898496.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 34105008.
                ((MTIMES SIMP RATSIMP) -475877360. |$Ms|)
                ((MTIMES SIMP) 119448784.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -637143248.
                ((MTIMES SIMP RATSIMP) 154774032. |$Ms|)
                ((MTIMES SIMP) 672000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 98249760.
                ((MTIMES SIMP RATSIMP) 672000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -895811424.
              ((MTIMES SIMP RATSIMP) 298603808. |$Ms|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -59998240.
                ((MTIMES SIMP RATSIMP) 130822368. |$Ms|))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 149257248.
                ((MTIMES SIMP RATSIMP) -10476928. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) -8194816. ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 149301904.
              ((MTIMES SIMP RATSIMP) 19619444. |$Mt|)
              ((MTIMES SIMP) -18342284.
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) 739088. ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 8.)))
           ((MEXPT SIMP)
            ((MPLUS SIMP) ((MEXPT SIMP RATSIMP) |$Xi| 8.)
             ((MTIMES SIMP) -8. ((MEXPT SIMP RATSIMP) |$Xi| 9.))
             ((MTIMES SIMP) 28. ((MEXPT SIMP RATSIMP) |$Xi| 10.))
             ((MTIMES SIMP) -56. ((MEXPT SIMP RATSIMP) |$Xi| 11.))
             ((MTIMES SIMP) 70. ((MEXPT SIMP RATSIMP) |$Xi| 12.))
             ((MTIMES SIMP) -56. ((MEXPT SIMP RATSIMP) |$Xi| 13.))
             ((MTIMES SIMP) 28. ((MEXPT SIMP RATSIMP) |$Xi| 14.))
             ((MTIMES SIMP) -8. ((MEXPT SIMP RATSIMP) |$Xi| 15.))
             ((MEXPT SIMP RATSIMP) |$Xi| 16.))
            -1.))) 
(ADD2LNC '|$Assss| $VALUES) 
(DSKSETQ $GH_0
         '((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 2.) -1.)
           ((MEXPT SIMP) (($XX SIMP) 1. 4.) -1.)
           ((MEXPT SIMP) (($XX SIMP) 2. 4.) -1.))) 
(ADD2LNC '$GH_0 $VALUES) 
(DSKSETQ |$tttt0|
         '((MTIMES SIMP)
           ((MEXPT SIMP) (($XX SIMP) 1. 2.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 2.)))
           ((MEXPT SIMP) (($XX SIMP) 1. 3.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 3.)))
           ((MEXPT SIMP) (($XX SIMP) 1. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 4.)))
           ((MEXPT SIMP) (($XX SIMP) 2. 3.)
            ((MTIMES SIMP) -4. (($PP SIMP) 2. 3.)))
           ((MEXPT SIMP) (($XX SIMP) 2. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 2. 4.)))
           ((MEXPT SIMP) (($XX SIMP) 3. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 3. 4.))))) 
(ADD2LNC '|$tttt0| $VALUES) 
(DSKSETQ |$tttt|
         '((MTIMES SIMP FACTORED)
           ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
            ((MPLUS SIMP) -6. ((MTIMES SIMP) 2. |$Ms|)
             ((MTIMES SIMP) 2. |$Mt|)))
           ((MEXPT SIMP) |$om|
            ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 6.)
           ((MEXPT SIMP) |$Xi| 6.)
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|) 2.))) 
(ADD2LNC '|$tttt| $VALUES) 
(DSKSETQ |$a1234|
         '((MLIST SIMP)
           ((MTIMES SIMP FACTORED) 4.
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -6. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MPLUS SIMP IRREDUCIBLE) 37325476.
             ((MTIMES SIMP RATSIMP) 4904861. |$Ms|)
             ((MTIMES SIMP) -4585571. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) 184772. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP RATSIMP) -223952856. |$om|)
             ((MTIMES SIMP RATSIMP) -14999560. |$Ms| |$om|)
             ((MTIMES SIMP) 37314312. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP) -2048704. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP RATSIMP) 74650952. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) 32705592. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -2619232. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 567888692. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 8526252. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -159285812. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 24562440. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -371727580. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -118969340. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 38693508. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 168000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 55224624. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 29862196. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 168000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -890515752.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 170521064. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 298010440. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -81458160. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 746489240. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 161607264. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -155648780. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -672000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -48524112. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -147153468. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1008000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -39049920. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -336000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1048779970.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -607145070. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -181630820. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 97624800. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -607145070. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -157640910. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 236311460. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 840000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -181630820. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 236311460. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1680000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 97624800. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 840000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -890515752.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 746489240. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -48524112. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -39049920. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 170521064. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 161607264. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -147153468. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -336000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 298010440. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -155648780. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1008000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -81458160. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -672000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 567888692. ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -371727580. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 55224624. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 8526252. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -118969340. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 29862196. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -159285812. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 38693508. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 168000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 24562440. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 168000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -223952856.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 74650952. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -14999560. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 32705592. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 37314312. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2619232. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2048704. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 37325476. ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 4904861. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -4585571. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 184772. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))))
           ((MTIMES SIMP FACTORED) 4.
            ((MPLUS SIMP IRREDUCIBLE) 37325476.
             ((MTIMES SIMP RATSIMP) 4904861. |$Ms|)
             ((MTIMES SIMP) -4585571. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) 184772. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP RATSIMP) -223952856. |$om|)
             ((MTIMES SIMP RATSIMP) -14999560. |$Ms| |$om|)
             ((MTIMES SIMP) 37314312. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP) -2048704. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP RATSIMP) 74650952. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) 32705592. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -2619232. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 567888692. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 8526252. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -159285812. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 24562440. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -371727580. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -118969340. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 38693508. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 168000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 55224624. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 29862196. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 168000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -890515752.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 170521064. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 298010440. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -81458160. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 746489240. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 161607264. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -155648780. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -672000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -48524112. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -147153468. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1008000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -39049920. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -336000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1048779970.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -607145070. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -181630820. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 97624800. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -607145070. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -157640910. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 236311460. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 840000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -181630820. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 236311460. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1680000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 97624800. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 840000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -890515752.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 746489240. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -48524112. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -39049920. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 170521064. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 161607264. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -147153468. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -336000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 298010440. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -155648780. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1008000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -81458160. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -672000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 567888692. ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -371727580. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 55224624. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 8526252. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -118969340. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 29862196. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -159285812. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 38693508. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 168000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 24562440. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 168000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -223952856.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 74650952. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -14999560. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 32705592. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 37314312. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2619232. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2048704. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 37325476. ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 4904861. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -4585571. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 184772. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) -8.)
            ((MEXPT SIMP) |$Xi| -8.))
           ((MTIMES SIMP FACTORED)
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -6. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 8.)
            ((MEXPT SIMP) |$Xi| 8.))
           ((MTIMES SIMP FACTORED) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|)
            |$Xi|
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -2.)))) 
(ADD2LNC '|$a1234| $VALUES) 
(DEFPROP $SET_NUMBER_OF_PARTICLE %SET_NUMBER_OF_PARTICLE VERB) 
(MDEFPROP $SET_NUMBER_OF_PARTICLE
    ((LAMBDA) ((MLIST) |$nn0|)
     ((MPROG) ((MSETQ) |$nn| |$nn0|)
      (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.) ((MPLUS) |$nn0| 1.))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MSETQ) ((|$s| ARRAY) $R)
        ((MPLUS) ((|$k|) $R)
         (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S ((MPLUS) $R 1.)
          |$nn0|))))))
    MEXPR) 
(DEFPROP $SET_NUMBER_OF_PARTICLE $ANY FUNCTION-MODE) 
(ADD2LNC '(($SET_NUMBER_OF_PARTICLE) |$nn0|) $FUNCTIONS) 
(DEFPROP %SET_NUMBER_OF_PARTICLE $SET_NUMBER_OF_PARTICLE NOUN) 
(DEFPROP $NOTZERO %NOTZERO VERB) 
(MDEFPROP $NOTZERO
    ((LAMBDA) ((MLIST) $X) ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))
    MEXPR) 
(DEFPROP $NOTZERO $FIXNUM FUNCTION-MODE) 
(ADD2LNC '(($NOTZERO) $X) $FUNCTIONS) 
(DEFPROP %NOTZERO $NOTZERO NOUN) 
(DEFPROP |$compute_alphas_no_zmV1| |%compute_alphas_no_zmV1| VERB) 
(MDEFPROP |$compute_alphas_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
        ((MSETQ) $POW0
         ((MTIMES) 2.
          (($SUM)
           (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0 $MAX_USED_LEVEL0)
           $L0 2. $MAX_USED_LEVEL0)))
        ((MSETQ) $POW0
         ((MPLUS) $POW0
          (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2. $MAX_USED_LEVEL0)))
        ((MCOND) |$dbg_compute_levels|
         (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T $FALSE)
        ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
      ((MRETURN) |$noAlphas0|)))
    MEXPR) 
(DEFPROP |$compute_alphas_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_alphas_no_zmV1| |$compute_alphas_no_zmV1| NOUN) 
(DEFPROP |$compute_levels_used_no_zmV1| |%compute_levels_used_no_zmV1|
         VERB) 
(MDEFPROP |$compute_levels_used_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
        ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
         ((MPROGN)
          ((MSETQ) $POW0
           ((MPLUS)
            (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
             ((MPLUS) $L0 ((MMINUS) 1.)))
            (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0 $MAX_USED_LEVEL0)))
          ((MCOND) ((MGREATERP) $POW0 0.)
           ((MSETQ) ((|$usedLevels0| ARRAY) $R)
            (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
             ((|$usedLevels0| ARRAY) $R)))
           T $FALSE)))))
      ((MRETURN) |$usedLevels0|)))
    MEXPR) 
(DEFPROP |$compute_levels_used_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_levels_used_no_zmV1| |$compute_levels_used_no_zmV1|
         NOUN) 
(DEFPROP |$compute_levels_and_powers_used_no_zmV1|
         |%compute_levels_and_powers_used_no_zmV1| VERB) 
(MDEFPROP |$compute_levels_and_powers_used_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
        ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
         ((MPROGN)
          ((MSETQ) $POW0
           ((MPLUS)
            (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
             ((MPLUS) $L0 ((MMINUS) 1.)))
            ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
            (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
             $MAX_USED_LEVEL0)))
          ((MCOND) ((MGREATERP) $POW0 0.)
           ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
            (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
             ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
           T $FALSE)))))
      ((MRETURN) |$usedLevelsPowers0|)))
    MEXPR) 
(DEFPROP |$compute_levels_and_powers_used_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_levels_and_powers_used_no_zmV1|)
           $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_levels_and_powers_used_no_zmV1|
         |$compute_levels_and_powers_used_no_zmV1| NOUN) 
(DEFPROP |$compute_Ks_no_zmV1| |%compute_Ks_no_zmV1| VERB) 
(MDEFPROP |$compute_Ks_no_zmV1|
    ((LAMBDA) ((MLIST) $LEVEL_USED_ARRAY0)
     ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
      ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
      ((MDO) $R 1. NIL NIL |$nn| NIL
       ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
        ((MSETQ) |$Nlus0| (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
        ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
         ((MPROGN)
          ((MSETQ) $NR_PQ
           ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R) $INR_PQ))
          ((MSETQ) ((|$explK0| ARRAY) $R)
           ((MPLUS) ((|$explK0| ARRAY) $R)
            ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
        ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
         ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
        |$end_r_loop|))
      ((MRETURN) |$Ks_rules0|)))
    MEXPR) 
(DEFPROP |$compute_Ks_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0) $FUNCTIONS) 
(DEFPROP |%compute_Ks_no_zmV1| |$compute_Ks_no_zmV1| NOUN) 
(DEFPROP |$compute_Ds| |%compute_Ds| VERB) 
(MDEFPROP |$compute_Ds|
    ((LAMBDA) ((MLIST) $LEVEL_USED_ARRAY0)
     ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
      ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
      ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
       ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
        ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
         ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
          ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL NIL
           NIL
           ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL NIL NIL
            NIL
            ((MSETQ) ((|$explD0| ARRAY) $R $S)
             ((MPLUS) ((|$explD0| ARRAY) $R $S)
              ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
               ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
          ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
           (($ENDCONS)
            ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
            ((|$Ds_rules0| ARRAY) $R)))
          |$end_s_loop|))
        |$end_r_loop|))
      ((MRETURN) |$Ds_rules0|)))
    MEXPR) 
(DEFPROP |$compute_Ds| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_Ds|) $LEVEL_USED_ARRAY0) $FUNCTIONS) 
(DEFPROP |%compute_Ds| |$compute_Ds| NOUN) 
(DSKSETQ $WICK '$WICK) 
(DEFPROP $WICK %WICK VERB) 
(MDEFPROP $WICK
    ((LAMBDA) ((MLIST) |$list_Nr0|)
     ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
      ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
      ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
      ((MSETQ) $WICK00
       ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
        ((MFACTORIAL) |$Nr0|)))
      ((MDO) $R 2. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $WICK0 0.)
        ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
        ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
         ((MPROGN) ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
          ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
           ((MSETQ) $WICK0
            ((MPLUS) $WICK0
             ((MTIMES)
              ((MQUOTIENT) 1.
               ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
              $CO0
              ((MEXPT) ((|$s| ARRAY) $R)
               ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
           T $FALSE)))
        ((MSETQ) $WICK00 $WICK0)))
      ((MRETURN) $WICK00)))
    MEXPR) 
(DEFPROP $WICK $ANY FUNCTION-MODE) 
(ADD2LNC '(($WICK) |$list_Nr0|) $FUNCTIONS) 
(DEFPROP %WICK $WICK NOUN) 
(DEFPROP $DO_ALL_TERM %DO_ALL_TERM VERB) 
(MDEFPROP $DO_ALL_TERM
    ((LAMBDA) ((MLIST) $INT0 $LEVELS_POWERS0 |$Ks_rules0| |$Ds_rules0|)
     ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
      (($PRINT) "in computing 'Z' (do_all_term)")
      ((MSETQ) $EXPL_INT0 $INT0)
      ((MDO) $R 1. NIL NIL |$nn| NIL
       ((MPROGN)
        ((MCOND) |$dbg_all_terms|
         (($PRINT)
          "in computing 'Z' (do_all_term) doing all terms for particle"
          $R)
         T $FALSE)
        ((MSETQ) $EXPL_INT0
         (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
          ((|$Ds_rules0| ARRAY) $R)))
        ((MSETQ) $NLEVELS0 (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
        ((MCOND) |$dbg_all_terms|
         (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
        ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
         ((MPROGN)
          ((MCOND) |$dbg_all_terms|
           (($PRINT) " project to"
            (($L) $R
             ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
            "^"
            ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
             ((MPLUS) $L0 1.)))
           T $FALSE)
          ((MSETQ) $EXPL_INT0
           (($RATCOEF) $EXPL_INT0
            (($L) $R
             ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
            ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
             ((MPLUS) $L0 1.))))
          ((MCOND) |$dbg_all_terms|
           (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
      ((MRETURN) $EXPL_INT0)))
    MEXPR) 
(DEFPROP $DO_ALL_TERM $ANY FUNCTION-MODE) 
(ADD2LNC '(($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
           |$Ds_rules0|)
         $FUNCTIONS) 
(DEFPROP %DO_ALL_TERM $DO_ALL_TERM NOUN) 
(DEFPROP $STATE2MATRIX %STATE2MATRIX VERB) 
(MDEFPROP $STATE2MATRIX
    ((LAMBDA) ((MLIST) $STATE0 |$MaxLevel0|)
     ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
      ((MSETQ) $MAT0
       (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
        ((MPLUS) |$MaxLevel0| 1.)))
      ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
       ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
        ((MPROGN)
         ((MSETQ) (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
          (($HIPOW) $STATE0 (($P) $IP $IQ)))
         ((MSETQ) $STATE00
          ((MQUOTIENT) $STATE00
           ((MEXPT) (($P) $IP $IQ)
            (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
      ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
       ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
        ((MPROGN)
         ((MSETQ) (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
          ((MPLUS) (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
           (($HIPOW) $STATE0 (($P) $IP $IQ))))
         ((MSETQ) $STATE00
          ((MQUOTIENT) $STATE00
           ((MEXPT) (($P) $IP $IQ) (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
      ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
       (($ERROR) "In state2matrix missing some contributions in"
        $STATE0 "since we are left with" $STATE00 "after analysis")
       T $FALSE)
      ((MRETURN) (($COPYMATRIX) $MAT0))))
    MEXPR) 
(DEFPROP $STATE2MATRIX $ANY FUNCTION-MODE) 
(ADD2LNC '(($STATE2MATRIX) $STATE0 |$MaxLevel0|) $FUNCTIONS) 
(DEFPROP %STATE2MATRIX $STATE2MATRIX NOUN) 
(DEFPROP |$take_derivative_wrt_lambdaV1|
         |%take_derivative_wrt_lambdaV1| VERB) 
(MDEFPROP |$take_derivative_wrt_lambdaV1|
    ((LAMBDA) ((MLIST) $NR0 $LEVEL0 $INDEX0 $TERM0)
     ((MPROG)
      ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0 $NPOW0
       $OP0)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
       ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
       ((MSETQ) $TERM00 $TERM0))
      ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $NEWTERM00 0.)
        ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MSETQ) $OP0 (($INPART) $FAC0 0.))
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MCOND) ((MGREATERP) $NPOW0 2.)
            (($ERROR)
             "la() has one index and it cannot occour with a power bigger than 2! term="
             $TERM00)
            T
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$l|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$ll|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
             ((MEXPT) ((MMINUS) 1.) $LEVEL0)
             ((MFACTORIAL)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
             ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LAK)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$laSk|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
              $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LALA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$ll|)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
             ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
             ((MFACTORIAL)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
             ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $KLA)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$Skla|)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LALA)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA2)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) 2. $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          |$end_pow_op|)
         T
         ((MCOND) $ISOP0
          ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$l|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0) $TERM00
              $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) $LEVEL0)
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LAK)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$laSk|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
               $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LA2)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) 2.
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $KLA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$Skla|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
               $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MPROGN)
             ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
              ((MSETQ) $NEWTERM00 (($SUBSTINPART) |$Dim| $TERM00 $NF0))
              T
              ((MPROGN)
               ((MSETQ) $NEWTERM00 (($SUBSTINPART) 1. $TERM00 $NF0))
               ((MSETQ) $NEWTERM00
                (($SUBSTITUTE) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                 $NEWTERM00))))
             |$end_lambda|)
            T $FALSE)
           |$end_if_op|)
          T $FALSE))
        ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
      ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_lambdaV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_lambdaV1|
         |$take_derivative_wrt_lambdaV1| NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA %TAKE_DERIVATIVE_WRT_LAMBDA VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA
    ((LAMBDA) ((MLIST) $NR0 $LEVEL0 $INDEX0 $TERM0)
     ((MPROG)
      ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0 $NPOW0
       $OP0)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
       ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
       ((MSETQ) $TERM00 $TERM0))
      ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $NEWTERM00 0.)
        ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0)) ((MSETQ) $NPOW0 1.)
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MSETQ) $OP0 (($INPART) $FAC0 0.))
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MCOND) ((MGREATERP) $NPOW0 2.)
            (($ERROR)
             "la() has one index and it cannot occour with a power bigger than 2! term="
             $TERM00)
            T
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$l|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MPROGN)
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0
              (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
               $NF0 2.)))
            ((MCOND) ((MEQUAL) $OP0 |$ll|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               ((MEXPT) ((MMINUS) 1.) $LEVEL0)
               ((MFACTORIAL)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
               ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LAK)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 |$laSk|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LALA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)))
             T $FALSE)
            |$end_lambda_other|)
           T $FALSE)
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MPROGN)
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0
              (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
               $NF0 2.)))
            ((MCOND) ((MEQUAL) $OP0 |$ll|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
               ((MFACTORIAL)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
               ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $KLA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 |$Skla|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LALA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)))
             T $FALSE)
            |$end_other_la|)
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA2)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) 2. $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          |$end_pow_op|)
         T
         ((MCOND) $ISOP0
          ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$l|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0) $TERM00
              $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) $LEVEL0)
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LAK)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$laSk|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
               $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LA2)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) 2.
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $KLA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$Skla|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
               $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MPROGN)
             ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
              ((MSETQ) $NEWTERM00 (($SUBSTINPART) |$Dim| $TERM00 $NF0))
              T
              ((MPROGN)
               ((MSETQ) $NEWTERM00 (($SUBSTINPART) 1. $TERM00 $NF0))
               ((MSETQ) $NEWTERM00
                (($SUBSTITUTE) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                 $NEWTERM00))))
             |$end_lambda|)
            T $FALSE)
           |$end_if_op|)
          T $FALSE))
        ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
      ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_LAMBDA $TAKE_DERIVATIVE_WRT_LAMBDA NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR
         %TAKE_DERIVATIVE_WRT_SCALAR_PAIR VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR
    ((LAMBDA) ((MLIST) $NR0 $LEVEL10 $LEVEL20 $TERM0)
     ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
      ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
      ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.)) ((MSETQ) $DER0 0.)
      ((MCOND) ((MGREATERP) $LEVEL10 0.)
       ((MSETQ) $DER00
        (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0| $TERM0))
       T ((MSETQ) $DER00 ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
      ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
      ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
       ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
        ((MDO) $NT0 1. NIL NIL $LDER00 NIL
         ((MPROGN)
          ((MCOND) |$dbg_wrt_pair|
           (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
            "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
           T $FALSE)
          ((MSETQ) $TMP_DER0
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
            (($INPART) $DER00 $NT0)))
          ((MSETQ) $DER0 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
       T
       ((MPROGN)
        ((MCOND) |$dbg_wrt_pair|
         (($PRINT) "    SINGLE term: take der of" $DER00 "wrt lambda("
          $NR0 $LEVEL20 |$newII0| ")")
         T $FALSE)
        ((MSETQ) $DER0
         (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0| $DER00))))
      ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0)) ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
           $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_SCALAR_PAIR
         $TAKE_DERIVATIVE_WRT_SCALAR_PAIR NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_STATE %TAKE_DERIVATIVE_WRT_STATE VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_STATE
    ((LAMBDA) ((MLIST) $NR0 $ONE_STATE_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
      ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $ONE_STATE_IN_MATRIX0))
      ((MSETQ) |$Der0| $TERM0)
      ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
       ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
        ((MCOND)
         ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
         ((MPROGN)
          ((MDO) $N_PQ 1. NIL NIL
           (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
           ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
             ((MPROGN)
              ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
               ((MSETQ) |$tmp_Der0|
                ((MPLUS) |$tmp_Der0|
                 (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                  ((MPLUS) $L0 ((MMINUS) 1.))
                  ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
              ((MSETQ) |$Der0| |$tmp_Der0|))
             T
             ((MSETQ) |$Der0|
              (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
               ((MPLUS) $L0 ((MMINUS) 1.)) ((MPLUS) $C0 ((MMINUS) 1.))
               |$Der0|)))))
          |$end_loop_c0|)
         T $FALSE)))
      ((MRETURN) |$Der0|)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_STATE $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_STATE $TAKE_DERIVATIVE_WRT_STATE NOUN) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV1|
         |%take_derivative_wrt_scalar_stateSV1| VERB) 
(MDEFPROP |$take_derivative_wrt_scalar_stateSV1|
    ((LAMBDA) ((MLIST) $SCALARS_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
      ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
      ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
       ((MCOND)
        ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
        ((MPROGN)
         ((MCOND) |$dbg_scalars|
          (($PRINT) "nr0=" $NR0 "out of"
           (($LENGTH) $SCALARS_IN_MATRIX0))
          T $FALSE)
         ((MSETQ) |$tmp_DER0| 0.)
         ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
          ((MPROGN)
           (($PRINT) "before length(DER0) is" (($LENGTH) |$der0|))
           ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
            ((MSETQ) |$tmp_DER0|
             ((MPLUS) |$tmp_DER0|
              (($TAKE_DERIVATIVE_WRT_STATE) $NR0
               (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
           ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
          T
          ((MPROGN)
           ((MCOND) |$dbg_scalars|
            (($PRINT) "SINGLE term " |$der0| "derivative wrt r=" $NR0
             "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0) "with nr=" $NR0)
            T $FALSE)
           ((MSETQ) |$der0|
            (($TAKE_DERIVATIVE_WRT_STATE) $NR0
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
           |$end_single|)))
        T $FALSE))
      ((MRETURN) |$der0|)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_scalar_stateSV1|) $SCALARS_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_scalar_stateSV1|
         |$take_derivative_wrt_scalar_stateSV1| NOUN) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV2|
         |%take_derivative_wrt_scalar_stateSV2| VERB) 
(MDEFPROP |$take_derivative_wrt_scalar_stateSV2|
    ((LAMBDA) ((MLIST) $SCALARS_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
      ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
       ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
        (($PRINT) "in take_derivative_wrt_scalar_stateSV2 acting on"
         $LT0 "terms")
        ((MDO) $NT0 1. NIL NIL $LT0 NIL
         ((MPROGN)
          ((MCOND) |$dbg_wrt_states|
           (($PRINT) "in take_derivative_wrt_scalar_stateSV2 EXAM term"
            $NT0 "out of" $LT0 "now there are"
            ((MCOND) ((MNOT) (($NUMBERP) |$der0|)) (($LENGTH) |$der0|)
             T 0.)
            "terms")
           T
           ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
            (($PRINT)
             "in take_derivative_wrt_scalar_stateSV2 EXAM term" $NT0
             "(step 100) out of" $LT0)
            T $FALSE))
          ((MSETQ) |$NIused| 0.)
          ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
          ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
           ((MCOND)
            ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
            ((MPROGN)
             ((MSETQ) |$tmp_DER0|
              (($TAKE_DERIVATIVE_WRT_STATE) $NR0
               (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
             |$end_nr_loop|)
            T $FALSE))
          ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
          |$end_t0_loop|)))
       T
       ((MPROGN) ((MSETQ) |$der0| $TERM0)
        ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
         ((MCOND)
          ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
          ((MPROGN)
           ((MCOND) |$dbg_wrt_states|
            (($PRINT)
             "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
             |$der0| "derivative wrt r=" $NR0 "and"
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
            T $FALSE)
           ((MSETQ) |$der0|
            (($TAKE_DERIVATIVE_WRT_STATE) $NR0
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
           |$end_single|)
          T $FALSE))))
      ((MRETURN) |$der0|)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV2| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_scalar_stateSV2|) $SCALARS_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_scalar_stateSV2|
         |$take_derivative_wrt_scalar_stateSV2| NOUN) 
(DEFPROP $CONTRACT_PAIRS_IN_ONE_TERM %CONTRACT_PAIRS_IN_ONE_TERM VERB) 
(MDEFPROP $CONTRACT_PAIRS_IN_ONE_TERM
    ((LAMBDA) ((MLIST) $UTERM0)
     ((MPROG)
      ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0 $NPOW0
       $OP0 $IND0 $NFAC0 $NR0 $NS0)
      ((MSETQ) $UTERM00 $UTERM0)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
       ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
       ((MRETURN) $UTERM0) T $FALSE)
      ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
      ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_contract| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
            ((MNOT) ((MEQUAL) $NPOW0 2.)))
           (($ERROR) "the power must be 2!! wrong term=" $UTERM0) T
           $FALSE)
          ((MCOND) ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
           ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MCOND) ((MEQUAL) $OP0 $LA)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE)
          ((MCOND) ((MEQUAL) $OP0 |$Sk|)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE)
          ((MCOND) ((MEQUAL) $OP0 $K)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE))
         T
         ((MCOND)
          ((MAND) $ISOP0
           (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
          ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
           ((MCOND)
            ((MNOT)
             (($IS) ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
            ((MPROGN)
             ((MSETQ) $OTHERFAC0 (($ASSOC) $IND0 $LIST_INDEX_FACS0))
             ((MSETQ) $NR0 (($INPART) $FAC0 1.))
             ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
             ((MCOND) ((MLEQP) $NR0 $NS0)
              ((MSETQ) $CTERM0
               ((MTIMES) $CTERM0
                ((MQAPPLY)
                 (($CONCAT) (($INPART) $FAC0 0.)
                  (($INPART) $OTHERFAC0 0.))
                 $NR0 (($INPART) $FAC0 2.) $NS0
                 (($INPART) $OTHERFAC0 2.))))
              T
              ((MSETQ) $CTERM0
               ((MTIMES) $CTERM0
                ((MQAPPLY)
                 (($CONCAT) (($INPART) $OTHERFAC0 0.)
                  (($INPART) $FAC0 0.))
                 $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                 (($INPART) $FAC0 2.)))))
             ((MSETQ) $LIST_INDEX_FACS0
              (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0) $LIST_INDEX_FACS0)))
            T
            ((MSETQ) $LIST_INDEX_FACS0
             (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
          T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
        |$end_fac_loop|))
      ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
       ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
       ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
      ((MRETURN) $CTERM0)))
    MEXPR) 
(DEFPROP $CONTRACT_PAIRS_IN_ONE_TERM $ANY FUNCTION-MODE) 
(ADD2LNC '(($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0) $FUNCTIONS) 
(DEFPROP %CONTRACT_PAIRS_IN_ONE_TERM $CONTRACT_PAIRS_IN_ONE_TERM NOUN) 
(DEFPROP $CONTRACT_PAIRS %CONTRACT_PAIRS VERB) 
(MDEFPROP $CONTRACT_PAIRS
    ((LAMBDA) ((MLIST) |$utermS0|)
     ((MPROG) ((MLIST) $SUM0)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
       ((MPROGN) ((MSETQ) $SUM0 0.)
        ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
         ((MSETQ) $SUM0
          ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
       T ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
      ((MRETURN) $SUM0)))
    MEXPR) 
(DEFPROP $CONTRACT_PAIRS $ANY FUNCTION-MODE) 
(ADD2LNC '(($CONTRACT_PAIRS) |$utermS0|) $FUNCTIONS) 
(DEFPROP %CONTRACT_PAIRS $CONTRACT_PAIRS NOUN) 
(DEFPROP $TRUE_XX %TRUE_XX VERB) 
(MDEFPROP $TRUE_XX
    ((LAMBDA) ((MLIST) $R $S)
     ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))
    MEXPR) 
(DEFPROP $TRUE_XX $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_XX) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_XX $TRUE_XX NOUN) 
(DEFPROP |$otherN| |%otherN| VERB) 
(MDEFPROP |$otherN|
    ((LAMBDA) ((MLIST) $M $N)
     ((MCOND)
      ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
       ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
      3. T
      ((MCOND)
       ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
        ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
       2. T
       ((MCOND)
        ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
         ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
        1. T $FALSE))))
    MEXPR) 
(DEFPROP |$otherN| $BOOLEAN FUNCTION-MODE) 
(ADD2LNC '((|$otherN|) $M $N) $FUNCTIONS) 
(DEFPROP |%otherN| |$otherN| NOUN) 
(DEFPROP $COMPUTE_PP3 %COMPUTE_PP3 VERB) 
(MDEFPROP $COMPUTE_PP3
    ((LAMBDA) ((MLIST) ((MLIST) |$n|))
     ((MPROG)
      ((MDO) $M 1. NIL NIL |$nn| NIL
       ((MDO) $N 1. NIL NIL |$nn| NIL
        ((MCOND) ((MEQUAL) $M $N)
         ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
          ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))) $AP))
         T
         ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
          ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
           ((MPLUS)
            ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
            ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
            ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))
    MEXPR) 
(DEFPROP $COMPUTE_PP3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_PP3) ((MLIST) |$n|)) $FUNCTIONS) 
(MDEFPROP $COMPUTE_PP3 T MLEXPRP) 
(DEFPROP %COMPUTE_PP3 $COMPUTE_PP3 NOUN) 
(DEFPROP $PP3ONSHELL %PP3ONSHELL VERB) 
(MDEFPROP $PP3ONSHELL
    ((LAMBDA) ((MLIST) $M $N) (($NUM_PP3 ARRAY) $M $N)) MEXPR) 
(DEFPROP $PP3ONSHELL $ANY FUNCTION-MODE) 
(ADD2LNC '(($PP3ONSHELL) $M $N) $FUNCTIONS) 
(DEFPROP %PP3ONSHELL $PP3ONSHELL NOUN) 
(DEFPROP $TRUE_GF_XX3 %TRUE_GF_XX3 VERB) 
(MDEFPROP $TRUE_GF_XX3
    ((LAMBDA) ((MLIST) $R $S) (($NUM_XX3 ARRAY) $R $S)) MEXPR) 
(DEFPROP $TRUE_GF_XX3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_GF_XX3) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_GF_XX3 $TRUE_GF_XX3 NOUN) 
(DEFPROP $GF_XX3 %GF_XX3 VERB) 
(MDEFPROP $GF_XX3
    ((LAMBDA) ((MLIST) $M $N)
     ((MCOND) ((MEQUAL) $M 1.) |$x1| T
      ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
       ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
        |$x3|))))
    MEXPR) 
(DEFPROP $GF_XX3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($GF_XX3) $M $N) $FUNCTIONS) 
(DEFPROP %GF_XX3 $GF_XX3 NOUN) 
(DSKSETQ $COMPUTE_PP4 '$COMPUTE_PP4) 
(DEFPROP $COMPUTE_PP4 %COMPUTE_PP4 VERB) 
(MDEFPROP $COMPUTE_PP4
    ((LAMBDA) ((MLIST) ((MLIST) |$n|))
     ((MPROG)
      ((MDO) $M 1. NIL NIL |$nn| NIL
       ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
        ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))) $AP)))
      ((MSETQ) |$Mu|
       ((MPLUS)
        ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
        ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Ms|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Mt|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
       (($RATSIMP)
        ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
         ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
          ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
      ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Ms|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Mt|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
       (($RATSIMP)
        ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
         ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.) ((MMINUS) 2.)
          ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))
    MEXPR) 
(DEFPROP $COMPUTE_PP4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_PP4) ((MLIST) |$n|)) $FUNCTIONS) 
(MDEFPROP $COMPUTE_PP4 T MLEXPRP) 
(DEFPROP %COMPUTE_PP4 $COMPUTE_PP4 NOUN) 
(DEFPROP $PP4ONSHELL %PP4ONSHELL VERB) 
(MDEFPROP $PP4ONSHELL
    ((LAMBDA) ((MLIST) $M $N) (($NUM_PP4 ARRAY) $M $N)) MEXPR) 
(DEFPROP $PP4ONSHELL $ANY FUNCTION-MODE) 
(ADD2LNC '(($PP4ONSHELL) $M $N) $FUNCTIONS) 
(DEFPROP %PP4ONSHELL $PP4ONSHELL NOUN) 
(DEFPROP $COMPUTE_XX4 %COMPUTE_XX4 VERB) 
(MDEFPROP $COMPUTE_XX4
    ((LAMBDA) ((MLIST))
     ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
      (($REMARRAY) $NUM_XX4)
      ((MSETQ) $GF_X_RULES
       ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
      ((MSETQ) $EQ_XX40
       ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
        ((MEQUAL) |$om|
         ((MQUOTIENT)
          ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
           (($XX) 1. 3.))
          (($XX) 2. 4.)))))
      ((MSETQ) $EQ_XX40
       ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
        ((MEQUAL)
         ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.) (($XX) 2. 4.))
         ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
      ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
      ((MSETQ) $SO_X13
       (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
      ((MSETQ) $XX4_LIST
       (($MAKELIST)
        (($MAKELIST)
         ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S)) $S
         ((MPLUS) $R 1.) |$nn|)
        $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
      ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
      ((MSETQ) $XX4_LIST
       (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
      ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
      ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
       (($MAP) ":" ((MLIST) (($LHS) $GFXX0)) ((MLIST) (($RHS) $GFXX0))))
      ((MSETQ) |$dx3_dOM| (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
      ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES)) |$xx4_done|))
    MEXPR) 
(DEFPROP $COMPUTE_XX4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_XX4)) $FUNCTIONS) 
(DEFPROP %COMPUTE_XX4 $COMPUTE_XX4 NOUN) 
(DEFPROP $TRUE_GF_XX4 %TRUE_GF_XX4 VERB) 
(MDEFPROP $TRUE_GF_XX4
    ((LAMBDA) ((MLIST) $R $S) (($NUM_XX4 ARRAY) $R $S)) MEXPR) 
(DEFPROP $TRUE_GF_XX4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_GF_XX4) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_GF_XX4 $TRUE_GF_XX4 NOUN) 
(DEFPROP |$check_cyc_A_234| |%check_cyc_A_234| VERB) 
(MDEFPROP |$check_cyc_A_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
        ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
        ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
        ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
        ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
        ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
        ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
        ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
        ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
        ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
        ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
        ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_cyc_A_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_cyc_A_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_cyc_A_234| |$check_cyc_A_234| NOUN) 
(DEFPROP |$cyc_A_234| |%cyc_A_234| VERB) 
(MDEFPROP |$cyc_A_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
        ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
        ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$cyc_A_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$cyc_A_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%cyc_A_234| |$cyc_A_234| NOUN) 
(DEFPROP |$check_cyc_gfA_234| |%check_cyc_gfA_234| VERB) 
(MDEFPROP |$check_cyc_gfA_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
        ((MEQUAL) |$om| ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_cyc_gfA_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_cyc_gfA_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_cyc_gfA_234| |$check_cyc_gfA_234| NOUN) 
(DEFPROP |$cyc_gfA_234| |%cyc_gfA_234| VERB) 
(MDEFPROP |$cyc_gfA_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST)
        ((MEQUAL) |$om| ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
       $AMP00)))
    MEXPR) 
(DEFPROP |$cyc_gfA_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$cyc_gfA_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%cyc_gfA_234| |$cyc_gfA_234| NOUN) 
(DEFPROP |$check_swap_A_23| |%check_swap_A_23| VERB) 
(MDEFPROP |$check_swap_A_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
        ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_swap_A_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_swap_A_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_swap_A_23| |$check_swap_A_23| NOUN) 
(DEFPROP |$swap_A_23| |%swap_A_23| VERB) 
(MDEFPROP |$swap_A_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
        ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$swap_A_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$swap_A_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%swap_A_23| |$swap_A_23| NOUN) 
(DEFPROP |$swap_gfA_23| |%swap_gfA_23| VERB) 
(MDEFPROP |$swap_gfA_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE) ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$swap_gfA_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$swap_gfA_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%swap_gfA_23| |$swap_gfA_23| NOUN) 
(DEFPROP $TEST_MEASURE %TEST_MEASURE VERB) 
(MDEFPROP $TEST_MEASURE
    ((LAMBDA) ((MLIST) |$l1| |$l2| |$l3| |$l4|)
     ((MPROG) ((MSETQ) |$nn| 4.)
      (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
      ((MSETQ) $GH_00
       ((MQUOTIENT) 1.
        ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
      ((MSETQ) |$tttt_00|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
           ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
           ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
      ((MSETQ) |$tttt_00|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
      ((MSETQ) $GH_0P
       (($FACTOR)
        (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) (($XX) 1. 2.)
          ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.)) (($XX) 1. 3.)
           (($XX) 2. 4.))))))
      ((MSETQ) |$TTTT_0p|
       (($FACTOR)
        (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) (($XX) 1. 2.)
          ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.)) (($XX) 1. 3.)
           (($XX) 2. 4.))))))
      ((MSETQ) |$TTTT_pp|
       (($FACTOR)
        (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.))))
      ((MSETQ) |$gh_TTT0|
       (($FACTOR)
        (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
         ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTT|
       (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))
    MEXPR) 
(DEFPROP $TEST_MEASURE $ANY FUNCTION-MODE) 
(ADD2LNC '(($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|) $FUNCTIONS) 
(DEFPROP %TEST_MEASURE $TEST_MEASURE NOUN) 
(DEFPROP $ORDERXX %ORDERXX VERB) 
(MDEFPROP $ORDERXX
    ((LAMBDA) ((MLIST) $R $S)
     ((MCOND) ((MEQUAL) $R $S) 0. T
      ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
       ((MMINUS) (($XX) $S $R)))))
    MEXPR) 
(DEFPROP $ORDERXX $ANY FUNCTION-MODE) 
(ADD2LNC '(($ORDERXX) $R $S) $FUNCTIONS) 
(DEFPROP %ORDERXX $ORDERXX NOUN) 
(DEFPROP $ORDERPP %ORDERPP VERB) 
(MDEFPROP $ORDERPP
    ((LAMBDA) ((MLIST) $R $S)
     ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))
    MEXPR) 
(DEFPROP $ORDERPP $ANY FUNCTION-MODE) 
(ADD2LNC '(($ORDERPP) $R $S) $FUNCTIONS) 
(DEFPROP %ORDERPP $ORDERPP NOUN) 
(DEFPROP $TRUE_KK %TRUE_KK VERB) 
(MDEFPROP $TRUE_KK
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))
    MEXPR) 
(DEFPROP $TRUE_KK $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_KK) $R $M $S $N) $FUNCTIONS) 
(DEFPROP %TRUE_KK $TRUE_KK NOUN) 
(DEFPROP |$true_Skk| |%true_Skk| VERB) 
(MDEFPROP |$true_Skk|
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
      (($SUM)
       ((MTIMES) (($ORDERPP) $T $S) ((MEXPT) (($ORDERXX) $R $T) $M)) $T
       1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_Skk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_Skk|) $R $M $S $N) $FUNCTIONS) 
(DEFPROP |%true_Skk| |$true_Skk| NOUN) 
(DEFPROP |$true_kSk| |%true_kSk| VERB) 
(MDEFPROP |$true_kSk|
    ((LAMBDA) ((MLIST) $S $N $R $M)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
      (($SUM)
       ((MTIMES) (($ORDERPP) $T $S) ((MEXPT) (($ORDERXX) $R $T) $M)) $T
       1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_kSk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_kSk|) $S $N $R $M) $FUNCTIONS) 
(DEFPROP |%true_kSk| |$true_kSk| NOUN) 
(DEFPROP |$true_SkSk| |%true_SkSk| VERB) 
(MDEFPROP |$true_SkSk|
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
      (($SUM)
       (($SUM)
        ((MTIMES) (($ORDERPP) $T $U) ((MEXPT) (($ORDERXX) $R $T) $M)
         ((MEXPT) (($ORDERXX) $S $U) $N))
        $T 1. |$nn|)
       $U 1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_SkSk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_SkSk|) $R $M $S $N) $FUNCTIONS) 
(DEFPROP |%true_SkSk| |$true_SkSk| NOUN) 
(DEFPROP $FROM_STATE_TO_ADDEND_LIST %FROM_STATE_TO_ADDEND_LIST VERB) 
(MDEFPROP $FROM_STATE_TO_ADDEND_LIST
    ((LAMBDA) ((MLIST) $STATE0)
     ((MPROG)
      ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T $FALSE)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
       ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
      ((MSETQ) $LIST0
       (($MAKELIST) (($INPART) $STATE0 $T) $T 1. (($LENGTH) $STATE0)))
      ((MRETURN) $LIST0)))
    MEXPR) 
(DEFPROP $FROM_STATE_TO_ADDEND_LIST $ANY FUNCTION-MODE) 
(ADD2LNC '(($FROM_STATE_TO_ADDEND_LIST) $STATE0) $FUNCTIONS) 
(DEFPROP %FROM_STATE_TO_ADDEND_LIST $FROM_STATE_TO_ADDEND_LIST NOUN) 
(DEFPROP $EXTRACT_AND_NORMALIZE_COEFFS %EXTRACT_AND_NORMALIZE_COEFFS
         VERB) 
(MDEFPROP $EXTRACT_AND_NORMALIZE_COEFFS
    ((LAMBDA) ((MLIST) $LIST_OF_LISTS_OF_SUBSTATES0)
     ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
      ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
       ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
        ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
         ((MPROGN) ((MSETQ) $S00 $S0)
          ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
           ((MPROGN) ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
            ((MCOND) ((MGREATERP) $POW0 0.)
             ((MSETQ) $S00
              ((MTIMES)
               ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
               ((MEXPT)
                ((MQUOTIENT) 1.
                 ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                $POW0)))
             T $FALSE)
            ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
            ((MCOND) ((MGREATERP) $POW0 0.)
             ((MSETQ) $S00
              ((MTIMES)
               ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
               ((MEXPT)
                ((MQUOTIENT) 1.
                 ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                $POW0)))
             T $FALSE)))
          ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
           ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
            ((MPROGN) ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
             ((MCOND) ((MGREATERP) $POW0 0.)
              ((MSETQ) $S00
               ((MTIMES)
                ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                ((MEXPT)
                 ((MQUOTIENT)
                  ((MQUOTIENT) ((MMINUS) 1.)
                   ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                  ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                 $POW0)))
              T $FALSE))))
          ((MCOND)
           ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
            ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
           (($ERROR)
            "extract_and_normalize_coeffs cannot compute normalized coeff from"
            $S0 "left over is" $S00)
           T $FALSE)
          ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
        ((MSETQ) $COEFFS_LIST0 (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
      ((MRETURN) $COEFFS_LIST0)))
    MEXPR) 
(DEFPROP $EXTRACT_AND_NORMALIZE_COEFFS $ANY FUNCTION-MODE) 
(ADD2LNC '(($EXTRACT_AND_NORMALIZE_COEFFS)
           $LIST_OF_LISTS_OF_SUBSTATES0)
         $FUNCTIONS) 
(DEFPROP %EXTRACT_AND_NORMALIZE_COEFFS $EXTRACT_AND_NORMALIZE_COEFFS
         NOUN) 
(DEFPROP |$amplitudeN4V1| |%amplitudeN4V1| VERB) 
(MDEFPROP |$amplitudeN4V1|
    ((LAMBDA) ((MLIST) $STATES_LIST0)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) |$Partials0|
            (($ENDCONS)
             ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4) $LIST_OF_SUBSTATES0
              $PARTIAL_AMP0)
             |$Partials0|))
           ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$amplitudeN4V1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$amplitudeN4V1|) $STATES_LIST0) $FUNCTIONS) 
(DEFPROP |%amplitudeN4V1| |$amplitudeN4V1| NOUN) 
(DEFPROP |$amplitudeN4V1_list| |%amplitudeN4V1_list| VERB) 
(MDEFPROP |$amplitudeN4V1_list|
    ((LAMBDA) ((MLIST) $STATES_LIST0 $CHECKPOINT_SAVE_FILENAME)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MPROGN)
        ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
         ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
          ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
           ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
            (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
             $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
             (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
             (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
             "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
            ((MSETQ) $LIST_OF_SUBSTATES0
             ((MLIST)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
            (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
            ((MSETQ) $SL0
             (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
              $LIST_OF_SUBSTATES0))
            ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
            ((MSETQ) $NAS_LIST0
             (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
            ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
            ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
            ((MSETQ) $ULPS0
             ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
            ((MSETQ) $ULPS_LIST0
             (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
            ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
            ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
            ((MSETQ) $EI0
             (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
            ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
            ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
            (($PRINT)
             "Computed the expression on which we must act with derivatives in"
             ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
            ((MSETQ) $PARTIAL_AMP0
             ((MTIMES)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
               $NA1)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
               $NA2)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
               $NA3)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
               $NA4)
              ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
            ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
            (($PRINT)
             "Taken the derivatives and computed the partial amplitude in"
             ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
              |$Partials0|))
            |$end_3_loops|))))
        (($SAVE)
         (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_" (($STRING) $NA1)
          ".lisp")
         $NA1 $STATES_LIST0 |$Partials0|)
        |$end_na1_loop|))
      ((MRETURN) |$Partials0|)))
    MEXPR) 
(DEFPROP |$amplitudeN4V1_list| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$amplitudeN4V1_list|) $STATES_LIST0
           $CHECKPOINT_SAVE_FILENAME)
         $FUNCTIONS) 
(DEFPROP |%amplitudeN4V1_list| |$amplitudeN4V1_list| NOUN) 
(DEFPROP |$gf_amplitudeN4V1| |%gf_amplitudeN4V1| VERB) 
(MDEFPROP |$gf_amplitudeN4V1|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0
            (($RATSIMP)
             (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)
              ((MEQUAL) $XX $TRUE_GF_XX4))))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V1| |$gf_amplitudeN4V1| NOUN) 
(DEFPROP |$gf_amplitudeN4V2| |%gf_amplitudeN4V2| VERB) 
(MDEFPROP |$gf_amplitudeN4V2|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| |$Mt|))
           ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp the amplitude"
            ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
           ((MSETQ) $MAXNSNT0
            ((MPLUS)
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              (($SUM)
               (($SUM) ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                2. (($LENGTH) (($SL0 ARRAY) $NR0)))
               $NR0 1. |$nn0|))))
           ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
            ((MPROGN)
             ((MSETQ) |$Ms_proj_amp0|
              (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| $NS0))
             ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
              ((MDO) $NT0 0. NIL NIL
               ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
               ((MPROGN)
                (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                 "terms")
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATSIMP)
                  (($EV) |$Mt_Ms_proj_amp0|
                   ((MEQUAL) $XX $TRUE_GF_XX4))))
                ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                 ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                  ((MTIMES) |$Mt_Ms_proj_amp0| ((MEXPT) |$Ms| $NS0)
                   ((MEXPT) |$Mt| $NT0))))))
              T $FALSE)))
           ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude fully gauge fixed in"
            ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp-ed the amplitude in"
            ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6)) "s")
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V2| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V2| |$gf_amplitudeN4V2| NOUN) 
(DEFPROP |$gf_amplitudeN4V2_1| |%gf_amplitudeN4V2_1| VERB) 
(MDEFPROP |$gf_amplitudeN4V2_1|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| |$Mt|))
           ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratexpand the amplitude"
            ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
            "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
            "terms")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
           ((MSETQ) $MAXNSNT0
            ((MPLUS)
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              (($SUM)
               (($SUM) ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                2. (($LENGTH) (($SL0 ARRAY) $NR0)))
               $NR0 1. |$nn0|))))
           ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
            ((MPROGN)
             ((MSETQ) |$Ms_proj_amp0|
              (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| $NS0))
             ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
              ((MDO) $NT0 0. NIL NIL
               ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
               ((MPROGN)
                (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                 "terms")
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATSIMP)
                  (($EV) |$Mt_Ms_proj_amp0|
                   ((MEQUAL) $XX $TRUE_GF_XX4))))
                ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                 ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                  ((MTIMES) |$Mt_Ms_proj_amp0| ((MEXPT) |$Ms| $NS0)
                   ((MEXPT) |$Mt| $NT0))))))
              T $FALSE)))
           ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude fully gauge fixed in"
            ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp-ed the amplitude in"
            ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6)) "s")
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V2_1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V2_1| |$gf_amplitudeN4V2_1| NOUN) 
(DEFPROP |$SetStates| |%SetStates| VERB) 
(MDEFPROP |$SetStates|
    ((LAMBDA) ((MLIST) |$dd0|)
     ((MPROG) ((MSETQ) |$Lev0| 2.)
      ((MSETQ) |$Null2|
       (($EV)
        ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
         ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
         ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
         ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Lev0| 3.)
      ((MSETQ) |$Null3|
       (($EV)
        ((MPLUS)
         ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.) |$dd|)
         ((MMINUS)
          ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.) |$dd|))
         ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
         ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 1.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
         ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 2. 0.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 3.))
         ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$dd| |$dd0|)))
      ((MSETQ) |$Lev0| 4.)
      ((MSETQ) |$S4z|
       ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
        ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 5742. (($P) 2. 2.))
        ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
      ((MSETQ) |$S4m|
       ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
        ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 2268. (($P) 2. 2.))
        ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
        ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$S4r1|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
          (($P) 3. 1.) |$d|)
         ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.) |$d|)
         ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
          (($P) 3. 1.))
         ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 0.) 4.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$S4r2|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.) ((MEXPT) |$d| 2.))
         ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.) ((MEXPT) |$d| 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.) |$d|)
         ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.) |$d|)
         ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 4. 0.))
         ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
         ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
         ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.))
         ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
         ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 2. 1.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 2. 1.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$S4r3|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.) ((MEXPT) |$d| 2.))
         ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.) ((MEXPT) |$d| 2.))
         ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.) |$d|)
         ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 3. 1.))
         ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
         ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.))
         ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4r1|
       (($EV)
        ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
         ((MTIMES) 624. (($P) 3. 1.))
         ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 936. (($P) 2. 2.))
         ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
         ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES)
          ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
           ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
      ((MSETQ) |$Null4r2|
       ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
        ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 4050. (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$Null4g|
       (($EV)
        ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|) 2.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|) 8.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|) 6.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|) 72.)
         ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
         ((MTIMES) 6. (($P) 3. 1.))
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
         ((MTIMES) 3. (($P) 2. 2.))
         ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
         ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
         ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
         ((MQUOTIENT)
          ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)) 6.)
         ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.)) 72.))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4cr|
       ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
        ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$S6m|
       ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
        ((MTIMES) 28320. (($P) 5. 1.))
        ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 82400. (($P) 3. 3.))
        ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
      ((MSETQ) |$S6z|
       ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
        ((MTIMES) 1177320. (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
        ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) 929500. (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
        ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.))
        ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
      ((MSETQ) |$Null6r16|
       ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
        ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
        ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 3074625000. (($P) 3. 3.))
        ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.))
        ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
        ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
      ((MSETQ) |$Null6g|
       (($EV)
        ((MPLUS) ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
         ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
         ((MQUOTIENT) ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
         ((MQUOTIENT)
          ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|)) 4.)
         ((MQUOTIENT) ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|)
          168.)
         ((MQUOTIENT)
          ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.) |$d|)
          280.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
         ((MQUOTIENT) ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
         ((MQUOTIENT)
          ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|)) 3.)
         ((MQUOTIENT)
          ((MMINUS)
           ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
          3.)
         ((MQUOTIENT) ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|)
          378.)
         ((MQUOTIENT)
          ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.) |$d|)
          1260.)
         ((MQUOTIENT)
          ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.) |$d|)
          945.)
         ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|) 4.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|) 4.)
         ((MQUOTIENT) ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|)
          2520.)
         ((MQUOTIENT)
          ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 2. 0.) 2.) |$d|)
          140.)
         ((MQUOTIENT)
          ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.) |$d|)
          252.)
         ((MQUOTIENT) ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|)
          7560.)
         ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.))) 18.)
         ((MTIMES) 110. (($P) 5. 1.))
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
         ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.)) 7.)
         ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.)) 12.)
         ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
         ((MQUOTIENT)
          ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)) 70.)
         ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
         ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.)) 7.)
         ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
         ((MQUOTIENT)
          ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)) 7.)
         ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.)) 54.)
         ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.)) 6.)
         ((MQUOTIENT)
          ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
          1260.)
         ((MQUOTIENT)
          ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)) 3.)
         ((MQUOTIENT)
          ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.))
          3780.)
         ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)) 14.)
         ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
         ((MQUOTIENT)
          ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)) 28.)
         ((MQUOTIENT)
          ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.)) 420.)
         ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.)) 45.)
         ((MQUOTIENT)
          ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 2. 0.) 2.))
          280.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.))
          2.)
         ((MQUOTIENT)
          ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
           (($P) 2. 0.))
          140.)
         ((MQUOTIENT)
          ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)) 630.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 1. 1.) 2.))
          2.)
         ((MQUOTIENT)
          ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.)) 420.)
         ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
          37800.))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Lev0| 8.)
      ((MSETQ) |$S8m1|
       ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
        ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
        ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) 8289945720. (($P) 6. 2.))
        ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
        ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 5. 0.))
        ((MTIMES) 8399122200. (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 1.))
        ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 1.))
        ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 4515839300.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 300059350. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
        ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2066129100.) ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 47098800. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
      ((MSETQ) |$S8m2|
       ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
        ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
        ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) 51399096. (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
        ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
        ((MTIMES) 46431000. (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 1.))
        ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 1903750. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
      ((MSETQ) |$S8z1|
       ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
        ((MTIMES) 419373360. (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 6188984592. (($P) 5. 3.))
        ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 20048000. (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 8144150. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 2.))
        ((MTIMES) 23738400. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
      ((MSETQ) |$S8z2|
       ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
        ((MTIMES) 359941680. (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 5264441616. (($P) 5. 3.))
        ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 17416000. (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6809950. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 2.))
        ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 2. 2.))
        ((MTIMES) 20437200. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.))))
      ((MSETQ) |$S10z1|
       ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
        ((MTIMES) 94471732800. (($P) 9. 1.))
        ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
        ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 8. 0.))
        ((MTIMES) 1017474393600. (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1805580000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
        ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.) (($P) 6. 0.))
        ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 6. 0.))
        ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) 607282147584. (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 20082748000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 3.))
        ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 36082698000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 23408646912.) ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 5. 0.))
        ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 3.))
        ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 2.))
        ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
        ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 28894320000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 771289485750.) ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
        ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.) (($P) 4. 1.))
        ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
        ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 11311477275. (($P) 1. 1.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 4. 0.))
        ((MTIMES) 612360000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 3.))
        ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
        ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 575909838000.) ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 2.))
        ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 816480000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 2.))
        ((MTIMES) 27552406000. (($P) 2. 0.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 34574400000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 11854080000.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 3. 1.))
        ((MTIMES) 493920000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 40166544600. (($P) 2. 2.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
        ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.) (($P) 2. 2.))))
      ((MSETQ) |$S10z2|
       ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
        ((MTIMES) 65112321600. (($P) 9. 1.))
        ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
        ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 8. 0.))
        ((MTIMES) 690708211200. (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
        ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 2261880000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.) (($P) 6. 0.))
        ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 6. 0.))
        ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) 376838832384. (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
        ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 2.))
        ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 2.))
        ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 11114538000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 24356973312.) ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 5. 0.))
        ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 6161648325.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 14804370000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1210524000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 6667920000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 359389840950.) ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
        ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.) (($P) 4. 1.))
        ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 1210524000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 3.))
        ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 338354074800.) ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 2.))
        ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
        ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 16134720000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) 18276010200. (($P) 2. 2.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 493920000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))))
      ((MSETQ) |$S103z|
       ((MPLUS) ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
        ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
        ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) 36360611332200. (($P) 8. 2.))
        ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 8. 0.))
        ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1631223468000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) 372093476932800. (($P) 6. 4.))
        ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 6. 2.))
        ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
         (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 540966535200.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 6. 0.))
        ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 1170019452000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 2.))
        ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 5. 1.))
        ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 4662858416400.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 66919708800.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 5. 0.))
        ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.) (($P) 5. 0.))
        ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 66919708800.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 805050582525.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 4.))
        ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 9453628800.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 4. 3.))
        ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 4. 2.))
        ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 40416163200.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 237200140800.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 112702665600.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
         (($P) 4. 1.))
        ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 4. 1.))
        ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 161245123200.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 4. 1.))
        ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 232452259200. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 324362765475. (($P) 1. 1.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 811066032000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 7740984220200.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 3.))
        ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 185345126400.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 430303104000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 3. 3.))
        ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 3. 3.))
        ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 437098032000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) 296415302400. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 2.))
        ((MTIMES) 37933056000. (($P) 1. 0.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 270273024000.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 552463430400.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 3. 1.))
        ((MTIMES) 300421900800. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
         ((MEXPT) (($P) 3. 0.) 3.))
        ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 441839664000. (($P) 1. 0.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 0.))
        ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 14224896000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 10668672000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 8001504000.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 99574272000.) ((MEXPT) (($P) 1. 1.) 3.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 3.))
        ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 16003008000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 4.))
        ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 0.) 3.))))
      |$states_defined|))
    MEXPR) 
(DEFPROP |$SetStates| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SetStates|) |$dd0|) $FUNCTIONS) 
(DEFPROP |%SetStates| |$SetStates| NOUN) 
(DEFPROP |$SSSSstep0| |%SSSSstep0| VERB) 
(MDEFPROP |$SSSSstep0|
    ((LAMBDA)
     ((MLIST) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4| |$l4|
      |$dd0|)
     ((MPROG) ((MLIST) |$d|)
      ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
      ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
      ((MSETQ) |$Asss|
       ((|$gf_amplitudeN4V2|) ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
        ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
      ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
      (($PRINT) "Step0: amplitude computation time"
       ((MPLUS) $TI1 ((MMINUS) $TI0)))
      ((MRETURN) |$Asss|)))
    MEXPR) 
(DEFPROP |$SSSSstep0| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
           |$l4| |$dd0|)
         $FUNCTIONS) 
(DEFPROP |%SSSSstep0| |$SSSSstep0| NOUN) 
(DEFPROP |$SSSSstep1| |%SSSSstep1| VERB) 
(MDEFPROP |$SSSSstep1| ((LAMBDA) ((MLIST) |$AmpS40|) |$AmpS40|) MEXPR) 
(DEFPROP |$SSSSstep1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SSSSstep1|) |$AmpS40|) $FUNCTIONS) 
(DEFPROP |%SSSSstep1| |$SSSSstep1| NOUN) 
(DEFPROP |$gf_SSSSV3| |%gf_SSSSV3| VERB) 
(MDEFPROP |$gf_SSSSV3|
    ((LAMBDA)
     ((MLIST) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4| |$l4|
      |$dd0|)
     ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
      (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
      ((MSETQ) |$Assss0|
       ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
        |$l4| |$dd0|))
      ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
      ((MSETQ) |$f_Assss|
       (($RATSIMP)
        (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
      (($PRINT) "simplification computation time"
       ((MPLUS) $TI2 ((MMINUS) $TI1)))
      ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
      (($PRINT) "computation times" $TI0 $TI1 $TI2)
      ((MSETQ) $GH_0
       ((MQUOTIENT) 1.
        ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
      ((MSETQ) |$tttt0|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
      ((MSETQ) |$tttt|
       (($FACTOR)
        (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTTT|
       (($FACTOR)
        (($EV) ((MTIMES) $GH_0 |$tttt0|) ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTTT_dx3|
       (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
      (($PRINT) "factors from ghosts and momenta and measure"
       |$gh_TTTT_dx3|)
      ((MSETQ) $FINAL_AMP_DX
       (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
      ((MRETURN)
       ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
        (($FACTOR) |$dx3_dOM|)))))
    MEXPR) 
(DEFPROP |$gf_SSSSV3| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
           |$l4| |$dd0|)
         $FUNCTIONS) 
(DEFPROP |%gf_SSSSV3| |$gf_SSSSV3| NOUN) 
(DSKSETQ $NUM_XX3 '$NUM_XX3) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_XX3) 
(MREMPROP '$NUM_XX3 'ARRAY) 
(MPUTPROP '$NUM_XX3 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2. NIL NIL (((1. 3.) . |$Xi|))
      (((1. 2.) (MTIMES SIMP)
        ((MEXPT SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$Xi|)) -1.)
        |$Xi|)
       ((2. 3.) . 1.)))) 
(ADD2LNC '$NUM_XX3 $ARRAYS) 
(DSKSETQ |$usedLevels0| '|$usedLevels0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$usedLevels0| 'HASHAR) 
(MPUTPROP '|$usedLevels0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MLIST) 8.) ((MLIST)) ((MLIST)) ((MLIST)) |#####|)) 
(ADD2LNC '|$usedLevels0| $ARRAYS) 
(DSKSETQ |$usedLevelsPowers0| '|$usedLevelsPowers0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$usedLevelsPowers0| 'HASHAR) 
(MPUTPROP '|$usedLevelsPowers0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MLIST) 8. 1.) ((MLIST)) ((MLIST)) ((MLIST)) |#####|)) 
(ADD2LNC '|$usedLevelsPowers0| $ARRAYS) 
(DSKSETQ |$noAlphas0| '|$noAlphas0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$noAlphas0| 'HASHAR) 
(MPUTPROP '|$noAlphas0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA '(|#####| 1. 0. 0. 0. |#####|)) 
(ADD2LNC '|$noAlphas0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$explK0| 'HASHAR) 
(MPUTPROP '|$explK0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MTIMES SIMP) ((|$l| SIMP) 1. 8.) (($L SIMP) 1. 8.)) 0.
              0. 0. |#####|)) 
(ADD2LNC '|$explK0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$explD0| 'HASHAR) 
(MPUTPROP '|$explD0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6. 6.) 
(FILLARRAY AAAAA
    '(|#####| |#####| |#####| |#####| |#####| |#####| |#####| |#####|
              0. 0. 0. |#####| |#####| |#####| |#####| 0. 0. |#####|
              |#####| |#####| |#####| |#####| 0. |#####| |#####|
              |#####| |#####| |#####| |#####| |#####| |#####| |#####|
              |#####| |#####| |#####| |#####|)) 
(ADD2LNC '|$explD0| $ARRAYS) 
(DSKSETQ |$s| '|$s|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$s|) 
(MREMPROP '|$s| 'ARRAY) 
(MPUTPROP '|$s| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 4. 1. (((4.) (|$k| SIMP) 4.))
      (((1.) (MPLUS SIMP) ((|$k| SIMP) 1.)
        ((MTIMES SIMP) ((|$d| SIMP) 1. 2.) (($X SIMP) 2.))
        ((MTIMES SIMP) ((|$d| SIMP) 1. 3.) (($X SIMP) 3.))
        ((MTIMES SIMP) ((|$d| SIMP) 1. 4.) (($X SIMP) 4.))))
      (((2.) (MPLUS SIMP) ((|$k| SIMP) 2.)
        ((MTIMES SIMP) ((|$d| SIMP) 2. 3.) (($X SIMP) 3.))
        ((MTIMES SIMP) ((|$d| SIMP) 2. 4.) (($X SIMP) 4.))))
      (((3.) (MPLUS SIMP) ((|$k| SIMP) 3.)
        ((MTIMES SIMP) ((|$d| SIMP) 3. 4.) (($X SIMP) 4.)))))) 
(ADD2LNC '|$s| $ARRAYS) 
(DSKSETQ $NUM_PP4 '$NUM_PP4) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_PP4) 
(MREMPROP '$NUM_PP4 'ARRAY) 
(MPUTPROP '$NUM_PP4 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 10. 2.
      (((2. 2.) (RAT SIMP) 1. 2.) ((4. 4.) (RAT SIMP) 1. 2.)) NIL NIL
      NIL NIL NIL
      (((1. 3.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 6. ((MTIMES SIMP) -2. |$Mt|))))
      (((2. 3.) (MTIMES SIMP) ((RAT SIMP) 1. 2.)
        ((MPLUS SIMP) -3. |$Ms| |$Mt|)))
      (((1. 1.) (RAT SIMP) -7. 2.) ((3. 3.) (RAT SIMP) 1. 2.)) NIL NIL
      NIL NIL
      (((1. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 2.)
        ((MPLUS SIMP) 1. |$Ms| |$Mt|)))
      (((2. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Mt|))))
      (((1. 2.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 6. ((MTIMES SIMP) -2. |$Ms|)))
       ((3. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))))) 
(ADD2LNC '$NUM_PP4 $ARRAYS) 
(DSKSETQ $NUM_XX4 '$NUM_XX4) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_XX4) 
(MREMPROP '$NUM_XX4 'ARRAY) 
(MPUTPROP '$NUM_XX4 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 6. 2. NIL NIL NIL NIL NIL (((1. 4.) (MEXPT SIMP) |$Xi| -1.))
      (((1. 3.) (MTIMES SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|)
        ((MEXPT SIMP)
         ((MPLUS SIMP) ((MTIMES SIMP) -1. |$Xi|)
          ((MEXPT SIMP RATSIMP) |$Xi| 2.))
         -1.))
       ((2. 4.) . 1.))
      (((1. 2.) (MEXPT SIMP) ((MPLUS SIMP) -1. |$Xi|) -1.)
       ((2. 3.) (MTIMES SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|)
        ((MEXPT SIMP)
         ((MPLUS SIMP) -1. |$om|
          ((MTIMES SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$om|))
           |$Xi|))
         -1.))
       ((3. 4.) (MTIMES SIMP) ((MEXPT SIMP) |$om| -1.)
        ((MEXPT SIMP) |$Xi| -1.) ((MPLUS SIMP) -1. |$om| |$Xi|))))) 
(ADD2LNC '$NUM_XX4 $ARRAYS) 
(DSKSETQ $INFLAG 'T) 
(DSKSETQ $K '$K) 
(DEFPROP $K $ANY MODE) 
(ADD2LNC '$K $PROPS) 
(DSKSETQ |$Mt| '|$Mt|) 
(RESTORE-FACTS '((($KIND) |$Mt| $INTEGER))) 
(ADD2LNC '|$Mt| $PROPS) 
(DEFPROP $R $FIXNUM MODE) 
(ADD2LNC '$R $PROPS) 
(DEFPROP $L0 $FIXNUM MODE) 
(ADD2LNC '$L0 $PROPS) 
(DEFPROP $INR_PQ $FIXNUM MODE) 
(ADD2LNC '$INR_PQ $PROPS) 
(DEFPROP $S $FIXNUM MODE) 
(ADD2LNC '$S $PROPS) 
(DEFPROP $NR $ANY MODE) 
(ADD2LNC '$NR $PROPS) 
(DEFPROP $IP $FIXNUM MODE) 
(ADD2LNC '$IP $PROPS) 
(DEFPROP $IQ $FIXNUM MODE) 
(ADD2LNC '$IQ $PROPS) 
(DEFPROP $NF0 $FIXNUM MODE) 
(ADD2LNC '$NF0 $PROPS) 
(DEFPROP $NT0 $FIXNUM MODE) 
(ADD2LNC '$NT0 $PROPS) 
(DEFPROP $C0 $FIXNUM MODE) 
(ADD2LNC '$C0 $PROPS) 
(DEFPROP $N_PQ $FIXNUM MODE) 
(ADD2LNC '$N_PQ $PROPS) 
(DEFPROP $NR0 $FIXNUM MODE) 
(ADD2LNC '$NR0 $PROPS) 
(DEFPROP $M $FIXNUM MODE) 
(ADD2LNC '$M $PROPS) 
(DEFPROP $N $FIXNUM MODE) 
(ADD2LNC '$N $PROPS) 
(DEFPROP $T $ANY MODE) 
(ADD2LNC '$T $PROPS) 
(DEFPROP $N0 $FIXNUM MODE) 
(ADD2LNC '$N0 $PROPS) 
(DEFPROP $M0 $FIXNUM MODE) 
(ADD2LNC '$M0 $PROPS) 
(DEFPROP $S0 $ANY MODE) 
(ADD2LNC '$S0 $PROPS) 
(DEFPROP $NS0 $ANY MODE) 
(ADD2LNC '$NS0 $PROPS) 
(DEFPROP $NA1 $FIXNUM MODE) 
(ADD2LNC '$NA1 $PROPS) 
(DEFPROP $NA2 $FIXNUM MODE) 
(ADD2LNC '$NA2 $PROPS) 
(DEFPROP $NA3 $FIXNUM MODE) 
(ADD2LNC '$NA3 $PROPS) 
(DEFPROP $NA4 $FIXNUM MODE) 
(ADD2LNC '$NA4 $PROPS) 
(DSKSETQ |$Ms| '|$Ms|) 
(RESTORE-FACTS '((($KIND) |$Ms| $INTEGER))) 
(ADD2LNC '|$Ms| $PROPS) 
(SETQ $LINENUM 103.) 
(SETQ *ALPHABET* (NCONC '(#\_ #\%) *ALPHABET*)) 
(DSKSETQ $CONTEXT '$INITIAL) 
(RESTORE-FACTS '((($KIND) |$Mt| $INTEGER) (($KIND) |$Ms| $INTEGER))) 

==> anc/lisp_results/TS10z1TT.lisp <==
;;; -*- Mode: LISP; package:maxima; syntax:common-lisp; -*- 
(in-package :maxima)
(DSKSETQ $%O0 '$DONE) 
(ADDLABEL '$%O0) 
(DSKSETQ $%I1 '(($BATCH) "10_exp_reggeon.v3.mat")) 
(ADDLABEL '$%I1) 
(DSKSETQ $%I2
         '(($DEFINE_VARIABLE) |$expand_reggeon_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I2) 
(DSKSETQ $%O2 'NIL) 
(ADDLABEL '$%O2) 
(DSKSETQ $%I3 '(($DEFINE_VARIABLE) |$dbg_all_terms| NIL $BOOLEAN)) 
(ADDLABEL '$%I3) 
(DSKSETQ $%O3 'NIL) 
(ADDLABEL '$%O3) 
(DSKSETQ $%I4 '(($DEFINE_VARIABLE) |$dbg_compute_levels| NIL $BOOLEAN)) 
(ADDLABEL '$%I4) 
(DSKSETQ $%O4 'NIL) 
(ADDLABEL '$%O4) 
(DSKSETQ $%I5 '(($DEFINE_VARIABLE) |$nn| 0. $INTEGER)) 
(ADDLABEL '$%I5) 
(DSKSETQ $%O5 '0.) 
(ADDLABEL '$%O5) 
(DSKSETQ $%I6 '(($KILL) |$nn|)) 
(ADDLABEL '$%I6) 
(DSKSETQ $%O6 '$DONE) 
(ADDLABEL '$%O6) 
(DSKSETQ $%I7
         '((MDEFINE) (($SET_NUMBER_OF_PARTICLE) |$nn0|)
           ((MPROG) ((MSETQ) |$nn| |$nn0|)
            (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.)
             ((MPLUS) |$nn0| 1.))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MSETQ) ((|$s| ARRAY) $R)
              ((MPLUS) ((|$k|) $R)
               (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S
                ((MPLUS) $R 1.) |$nn0|))))))) 
(ADDLABEL '$%I7) 
(DSKSETQ $%O7
         '((MDEFINE SIMP) (($SET_NUMBER_OF_PARTICLE) |$nn0|)
           ((MPROG) ((MSETQ) |$nn| |$nn0|)
            (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.)
             ((MPLUS) |$nn0| 1.))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MSETQ) ((|$s| ARRAY) $R)
              ((MPLUS) ((|$k|) $R)
               (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S
                ((MPLUS) $R 1.) |$nn0|))))))) 
(ADDLABEL '$%O7) 
(DSKSETQ $%I8
         '((MDEFINE) (($NOTZERO) $X)
           ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))) 
(ADDLABEL '$%I8) 
(DSKSETQ $%O8
         '((MDEFINE SIMP) (($NOTZERO) $X)
           ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))) 
(ADDLABEL '$%O8) 
(DSKSETQ $%I9
         '((MDEFINE)
           ((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
              ((MSETQ) $POW0
               ((MTIMES) 2.
                (($SUM)
                 (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0
                  $MAX_USED_LEVEL0)
                 $L0 2. $MAX_USED_LEVEL0)))
              ((MSETQ) $POW0
               ((MPLUS) $POW0
                (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2.
                 $MAX_USED_LEVEL0)))
              ((MCOND) |$dbg_compute_levels|
               (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T
               $FALSE)
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
            ((MRETURN) |$noAlphas0|)))) 
(ADDLABEL '$%I9) 
(DSKSETQ $%O9
         '((MDEFINE SIMP)
           ((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
              ((MSETQ) $POW0
               ((MTIMES) 2.
                (($SUM)
                 (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0
                  $MAX_USED_LEVEL0)
                 $L0 2. $MAX_USED_LEVEL0)))
              ((MSETQ) $POW0
               ((MPLUS) $POW0
                (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2.
                 $MAX_USED_LEVEL0)))
              ((MCOND) |$dbg_compute_levels|
               (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T
               $FALSE)
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
            ((MRETURN) |$noAlphas0|)))) 
(ADDLABEL '$%O9) 
(DSKSETQ $%I10
         '((MDEFINE)
           ((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevels0| ARRAY) $R)
                  (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
                   ((|$usedLevels0| ARRAY) $R)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevels0|)))) 
(ADDLABEL '$%I10) 
(DSKSETQ $%O10
         '((MDEFINE SIMP)
           ((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevels0| ARRAY) $R)
                  (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
                   ((|$usedLevels0| ARRAY) $R)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevels0|)))) 
(ADDLABEL '$%O10) 
(DSKSETQ $%I11
         '((MDEFINE)
           ((|$compute_levels_and_powers_used_no_zmV1|)
            $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
                  (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
                   ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevelsPowers0|)))) 
(ADDLABEL '$%I11) 
(DSKSETQ $%O11
         '((MDEFINE SIMP)
           ((|$compute_levels_and_powers_used_no_zmV1|)
            $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
                  (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
                   ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevelsPowers0|)))) 
(ADDLABEL '$%O11) 
(DSKSETQ $%I12
         '((MDEFINE) ((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
            ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
              ((MSETQ) |$Nlus0|
               (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
              ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
               ((MPROGN)
                ((MSETQ) $NR_PQ
                 ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R)
                  $INR_PQ))
                ((MSETQ) ((|$explK0| ARRAY) $R)
                 ((MPLUS) ((|$explK0| ARRAY) $R)
                  ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
              ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
               ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
              |$end_r_loop|))
            ((MRETURN) |$Ks_rules0|)))) 
(ADDLABEL '$%I12) 
(DSKSETQ $%O12
         '((MDEFINE SIMP) ((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
            ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
              ((MSETQ) |$Nlus0|
               (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
              ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
               ((MPROGN)
                ((MSETQ) $NR_PQ
                 ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R)
                  $INR_PQ))
                ((MSETQ) ((|$explK0| ARRAY) $R)
                 ((MPLUS) ((|$explK0| ARRAY) $R)
                  ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
              ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
               ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
              |$end_r_loop|))
            ((MRETURN) |$Ks_rules0|)))) 
(ADDLABEL '$%O12) 
(DSKSETQ $%I13
         '((MDEFINE) ((|$compute_Ds|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
            ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
             ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
              ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
               ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
                ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL
                 NIL NIL
                 ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL
                  NIL NIL NIL
                  ((MSETQ) ((|$explD0| ARRAY) $R $S)
                   ((MPLUS) ((|$explD0| ARRAY) $R $S)
                    ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
                     ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
                ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
                 (($ENDCONS)
                  ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
                  ((|$Ds_rules0| ARRAY) $R)))
                |$end_s_loop|))
              |$end_r_loop|))
            ((MRETURN) |$Ds_rules0|)))) 
(ADDLABEL '$%I13) 
(DSKSETQ $%O13
         '((MDEFINE SIMP) ((|$compute_Ds|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
            ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
             ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
              ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
               ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
                ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL
                 NIL NIL
                 ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL
                  NIL NIL NIL
                  ((MSETQ) ((|$explD0| ARRAY) $R $S)
                   ((MPLUS) ((|$explD0| ARRAY) $R $S)
                    ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
                     ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
                ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
                 (($ENDCONS)
                  ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
                  ((|$Ds_rules0| ARRAY) $R)))
                |$end_s_loop|))
              |$end_r_loop|))
            ((MRETURN) |$Ds_rules0|)))) 
(ADDLABEL '$%O13) 
(DSKSETQ $%I14
         '((MDEFINE) (($WICK) |$list_Nr0|)
           ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
            ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
            ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
            ((MSETQ) $WICK00
             ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
              ((MFACTORIAL) |$Nr0|)))
            ((MDO) $R 2. NIL NIL |$nn0| NIL
             ((MPROGN) ((MSETQ) $WICK0 0.)
              ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
              ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
                ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
                 ((MSETQ) $WICK0
                  ((MPLUS) $WICK0
                   ((MTIMES)
                    ((MQUOTIENT) 1.
                     ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
                    $CO0
                    ((MEXPT) ((|$s| ARRAY) $R)
                     ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
                 T $FALSE)))
              ((MSETQ) $WICK00 $WICK0)))
            ((MRETURN) $WICK00)))) 
(ADDLABEL '$%I14) 
(DSKSETQ $%O14
         '((MDEFINE SIMP) (($WICK) |$list_Nr0|)
           ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
            ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
            ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
            ((MSETQ) $WICK00
             ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
              ((MFACTORIAL) |$Nr0|)))
            ((MDO) $R 2. NIL NIL |$nn0| NIL
             ((MPROGN) ((MSETQ) $WICK0 0.)
              ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
              ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
                ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
                 ((MSETQ) $WICK0
                  ((MPLUS) $WICK0
                   ((MTIMES)
                    ((MQUOTIENT) 1.
                     ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
                    $CO0
                    ((MEXPT) ((|$s| ARRAY) $R)
                     ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
                 T $FALSE)))
              ((MSETQ) $WICK00 $WICK0)))
            ((MRETURN) $WICK00)))) 
(ADDLABEL '$%O14) 
(DSKSETQ $%I15
         '((MDEFINE)
           (($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
            |$Ds_rules0|)
           ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
            (($PRINT) "in computing 'Z' (do_all_term)")
            ((MSETQ) $EXPL_INT0 $INT0)
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN)
              ((MCOND) |$dbg_all_terms|
               (($PRINT)
                "in computing 'Z' (do_all_term) doing all terms for particle"
                $R)
               T $FALSE)
              ((MSETQ) $EXPL_INT0
               (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
                ((|$Ds_rules0| ARRAY) $R)))
              ((MSETQ) $NLEVELS0
               (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
              ((MCOND) |$dbg_all_terms|
               (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
              ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) " project to"
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  "^"
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.)))
                 T $FALSE)
                ((MSETQ) $EXPL_INT0
                 (($RATCOEF) $EXPL_INT0
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.))))
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
            ((MRETURN) $EXPL_INT0)))) 
(ADDLABEL '$%I15) 
(DSKSETQ $%O15
         '((MDEFINE SIMP)
           (($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
            |$Ds_rules0|)
           ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
            (($PRINT) "in computing 'Z' (do_all_term)")
            ((MSETQ) $EXPL_INT0 $INT0)
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN)
              ((MCOND) |$dbg_all_terms|
               (($PRINT)
                "in computing 'Z' (do_all_term) doing all terms for particle"
                $R)
               T $FALSE)
              ((MSETQ) $EXPL_INT0
               (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
                ((|$Ds_rules0| ARRAY) $R)))
              ((MSETQ) $NLEVELS0
               (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
              ((MCOND) |$dbg_all_terms|
               (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
              ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) " project to"
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  "^"
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.)))
                 T $FALSE)
                ((MSETQ) $EXPL_INT0
                 (($RATCOEF) $EXPL_INT0
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.))))
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
            ((MRETURN) $EXPL_INT0)))) 
(ADDLABEL '$%O15) 
(DSKSETQ $%I16
         '((MDEFINE) (($STATE2MATRIX) $STATE0 |$MaxLevel0|)
           ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
            ((MSETQ) $MAT0
             (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
              ((MPLUS) |$MaxLevel0| 1.)))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
                (($HIPOW) $STATE0 (($P) $IP $IQ)))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                ((MPLUS)
                 (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                 (($HIPOW) $STATE0 (($P) $IP $IQ))))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
            ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
             (($ERROR) "In state2matrix missing some contributions in"
              $STATE0 "since we are left with" $STATE00
              "after analysis")
             T $FALSE)
            ((MRETURN) (($COPYMATRIX) $MAT0))))) 
(ADDLABEL '$%I16) 
(DSKSETQ $%O16
         '((MDEFINE SIMP) (($STATE2MATRIX) $STATE0 |$MaxLevel0|)
           ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
            ((MSETQ) $MAT0
             (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
              ((MPLUS) |$MaxLevel0| 1.)))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
                (($HIPOW) $STATE0 (($P) $IP $IQ)))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                ((MPLUS)
                 (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                 (($HIPOW) $STATE0 (($P) $IP $IQ))))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
            ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
             (($ERROR) "In state2matrix missing some contributions in"
              $STATE0 "since we are left with" $STATE00
              "after analysis")
             T $FALSE)
            ((MRETURN) (($COPYMATRIX) $MAT0))))) 
(ADDLABEL '$%O16) 
(DSKSETQ $%I17 '((MSETQ) |$expand_reggeon_loaded| T)) 
(ADDLABEL '$%I17) 
(DSKSETQ $%O17 'T) 
(ADDLABEL '$%O17) 
(DSKSETQ $%O18
         '"/home/igor/tex/DDF_interactions/maxima.cov/STTT/10_exp_reggeon.v3.mat") 
(ADDLABEL '$%O18) 
(DSKSETQ $%I19
         '((MCOND) ((MNOT) |$expand_reggeon_loaded|)
           (($ERROR) "Cannot batch 10_exp_reggeon") T $FALSE)) 
(ADDLABEL '$%I19) 
(DSKSETQ $%O19 'NIL) 
(ADDLABEL '$%O19) 
(DSKSETQ $%I20 '(($BATCH) "20_der.v2.mat")) 
(ADDLABEL '$%I20) 
(DSKSETQ $%I21
         '(($DEFINE_VARIABLE) |$derivatives_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I21) 
(DSKSETQ $%O21 'NIL) 
(ADDLABEL '$%O21) 
(DSKSETQ $%I22 '(($DEFINE_VARIABLE) |$dbg_wrt_lambda| NIL $BOOLEAN)) 
(ADDLABEL '$%I22) 
(DSKSETQ $%O22 'NIL) 
(ADDLABEL '$%O22) 
(DSKSETQ $%I23 '(($DEFINE_VARIABLE) |$dbg_wrt_pair| NIL $BOOLEAN)) 
(ADDLABEL '$%I23) 
(DSKSETQ $%O23 'NIL) 
(ADDLABEL '$%O23) 
(DSKSETQ $%I24 '(($DEFINE_VARIABLE) |$dbg_wrt_states| NIL $BOOLEAN)) 
(ADDLABEL '$%I24) 
(DSKSETQ $%O24 'NIL) 
(ADDLABEL '$%O24) 
(DSKSETQ $%I25 '(($DEFINE_VARIABLE) |$dbg_wrt_contract| NIL $BOOLEAN)) 
(ADDLABEL '$%I25) 
(DSKSETQ $%O25 'NIL) 
(ADDLABEL '$%O25) 
(DSKSETQ $%I26 '(($DEFINE_VARIABLE) |$dbg_scalars| NIL $BOOLEAN)) 
(ADDLABEL '$%I26) 
(DSKSETQ $%O26 'NIL) 
(ADDLABEL '$%O26) 
(DSKSETQ $%I27 '((MSETQ) $INFLAG T)) 
(ADDLABEL '$%I27) 
(DSKSETQ $%O27 'T) 
(ADDLABEL '$%O27) 
(DSKSETQ $%I28 '((MSETQ) |$NIused| 0.)) 
(ADDLABEL '$%I28) 
(DSKSETQ $%O28 '0.) 
(ADDLABEL '$%O28) 
(DSKSETQ $%I29 '((MSETQ) |$objects_with_index| ((MLIST) $LA |$Sk| $K))) 
(ADDLABEL '$%I29) 
(DSKSETQ $%O29 '((MLIST SIMP) $LA |$Sk| $K)) 
(ADDLABEL '$%O29) 
(DSKSETQ $%I30
         '((MDEFINE)
           ((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
            $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LAK)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$laSk|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $KLA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$Skla|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I30) 
(DSKSETQ $%O30
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
            $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LAK)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$laSk|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $KLA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$Skla|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O30) 
(DSKSETQ $%I31
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $NPOW0 1.)
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LAK)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$laSk|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_lambda_other|)
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $KLA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$Skla|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_other_la|)
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I31) 
(DSKSETQ $%O31
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $NPOW0 1.)
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LAK)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$laSk|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_lambda_other|)
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $KLA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$Skla|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_other_la|)
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O31) 
(DSKSETQ $%I32
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
            $TERM0)
           ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
            ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
            ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.))
            ((MSETQ) $DER0 0.)
            ((MCOND) ((MGREATERP) $LEVEL10 0.)
             ((MSETQ) $DER00
              (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0|
               $TERM0))
             T
             ((MSETQ) $DER00
              ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
            ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
            ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
             ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
              ((MDO) $NT0 1. NIL NIL $LDER00 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_pair|
                 (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
                  "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
                 T $FALSE)
                ((MSETQ) $TMP_DER0
                 (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                  (($INPART) $DER00 $NT0)))
                ((MSETQ) $DER0
                 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
             T
             ((MPROGN)
              ((MCOND) |$dbg_wrt_pair|
               (($PRINT) "    SINGLE term: take der of" $DER00
                "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
               T $FALSE)
              ((MSETQ) $DER0
               (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                $DER00))))
            ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I32) 
(DSKSETQ $%O32
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
            $TERM0)
           ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
            ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
            ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.))
            ((MSETQ) $DER0 0.)
            ((MCOND) ((MGREATERP) $LEVEL10 0.)
             ((MSETQ) $DER00
              (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0|
               $TERM0))
             T
             ((MSETQ) $DER00
              ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
            ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
            ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
             ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
              ((MDO) $NT0 1. NIL NIL $LDER00 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_pair|
                 (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
                  "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
                 T $FALSE)
                ((MSETQ) $TMP_DER0
                 (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                  (($INPART) $DER00 $NT0)))
                ((MSETQ) $DER0
                 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
             T
             ((MPROGN)
              ((MCOND) |$dbg_wrt_pair|
               (($PRINT) "    SINGLE term: take der of" $DER00
                "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
               T $FALSE)
              ((MSETQ) $DER0
               (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                $DER00))))
            ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O32) 
(DSKSETQ $%I33
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
            $TERM0)
           ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
            ((MSETQ) $MAX_USED_LEVEL0
             (($LENGTH) $ONE_STATE_IN_MATRIX0))
            ((MSETQ) |$Der0| $TERM0)
            ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
             ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
              ((MCOND)
               ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
               ((MPROGN)
                ((MDO) $N_PQ 1. NIL NIL
                 (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
                 ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
                  ((MCOND)
                   (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
                   ((MPROGN)
                    ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
                     ((MSETQ) |$tmp_Der0|
                      ((MPLUS) |$tmp_Der0|
                       (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                        ((MPLUS) $L0 ((MMINUS) 1.))
                        ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
                    ((MSETQ) |$Der0| |$tmp_Der0|))
                   T
                   ((MSETQ) |$Der0|
                    (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                     ((MPLUS) $L0 ((MMINUS) 1.))
                     ((MPLUS) $C0 ((MMINUS) 1.)) |$Der0|)))))
                |$end_loop_c0|)
               T $FALSE)))
            ((MRETURN) |$Der0|)))) 
(ADDLABEL '$%I33) 
(DSKSETQ $%O33
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
            $TERM0)
           ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
            ((MSETQ) $MAX_USED_LEVEL0
             (($LENGTH) $ONE_STATE_IN_MATRIX0))
            ((MSETQ) |$Der0| $TERM0)
            ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
             ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
              ((MCOND)
               ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
               ((MPROGN)
                ((MDO) $N_PQ 1. NIL NIL
                 (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
                 ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
                  ((MCOND)
                   (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
                   ((MPROGN)
                    ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
                     ((MSETQ) |$tmp_Der0|
                      ((MPLUS) |$tmp_Der0|
                       (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                        ((MPLUS) $L0 ((MMINUS) 1.))
                        ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
                    ((MSETQ) |$Der0| |$tmp_Der0|))
                   T
                   ((MSETQ) |$Der0|
                    (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                     ((MPLUS) $L0 ((MMINUS) 1.))
                     ((MPLUS) $C0 ((MMINUS) 1.)) |$Der0|)))))
                |$end_loop_c0|)
               T $FALSE)))
            ((MRETURN) |$Der0|)))) 
(ADDLABEL '$%O33) 
(DSKSETQ $%I34
         '((MDEFINE)
           ((|$take_derivative_wrt_scalar_stateSV1|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
            ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
              ((MPROGN)
               ((MCOND) |$dbg_scalars|
                (($PRINT) "nr0=" $NR0 "out of"
                 (($LENGTH) $SCALARS_IN_MATRIX0))
                T $FALSE)
               ((MSETQ) |$tmp_DER0| 0.)
               ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
                ((MPROGN)
                 (($PRINT) "before length(DER0) is"
                  (($LENGTH) |$der0|))
                 ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
                  ((MSETQ) |$tmp_DER0|
                   ((MPLUS) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
                 ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
                T
                ((MPROGN)
                 ((MCOND) |$dbg_scalars|
                  (($PRINT) "SINGLE term " |$der0| "derivative wrt r="
                   $NR0 "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0)
                   "with nr=" $NR0)
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)))
              T $FALSE))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%I34) 
(DSKSETQ $%O34
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_scalar_stateSV1|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
            ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
              ((MPROGN)
               ((MCOND) |$dbg_scalars|
                (($PRINT) "nr0=" $NR0 "out of"
                 (($LENGTH) $SCALARS_IN_MATRIX0))
                T $FALSE)
               ((MSETQ) |$tmp_DER0| 0.)
               ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
                ((MPROGN)
                 (($PRINT) "before length(DER0) is"
                  (($LENGTH) |$der0|))
                 ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
                  ((MSETQ) |$tmp_DER0|
                   ((MPLUS) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
                 ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
                T
                ((MPROGN)
                 ((MCOND) |$dbg_scalars|
                  (($PRINT) "SINGLE term " |$der0| "derivative wrt r="
                   $NR0 "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0)
                   "with nr=" $NR0)
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)))
              T $FALSE))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%O34) 
(DSKSETQ $%I35
         '((MDEFINE)
           ((|$take_derivative_wrt_scalar_stateSV2|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
            ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
             ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
              (($PRINT)
               "in take_derivative_wrt_scalar_stateSV2 acting on" $LT0
               "terms")
              ((MDO) $NT0 1. NIL NIL $LT0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_states|
                 (($PRINT)
                  "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                  $NT0 "out of" $LT0 "now there are"
                  ((MCOND) ((MNOT) (($NUMBERP) |$der0|))
                   (($LENGTH) |$der0|) T 0.)
                  "terms")
                 T
                 ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                   $NT0 "(step 100) out of" $LT0)
                  T $FALSE))
                ((MSETQ) |$NIused| 0.)
                ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
                ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
                 NIL
                 ((MCOND)
                  ((MNOT)
                   ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                  ((MPROGN)
                   ((MSETQ) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
                   |$end_nr_loop|)
                  T $FALSE))
                ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
                |$end_t0_loop|)))
             T
             ((MPROGN) ((MSETQ) |$der0| $TERM0)
              ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
               NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                ((MPROGN)
                 ((MCOND) |$dbg_wrt_states|
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
                   |$der0| "derivative wrt r=" $NR0 "and"
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)
                T $FALSE))))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%I35) 
(DSKSETQ $%O35
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_scalar_stateSV2|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
            ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
             ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
              (($PRINT)
               "in take_derivative_wrt_scalar_stateSV2 acting on" $LT0
               "terms")
              ((MDO) $NT0 1. NIL NIL $LT0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_states|
                 (($PRINT)
                  "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                  $NT0 "out of" $LT0 "now there are"
                  ((MCOND) ((MNOT) (($NUMBERP) |$der0|))
                   (($LENGTH) |$der0|) T 0.)
                  "terms")
                 T
                 ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                   $NT0 "(step 100) out of" $LT0)
                  T $FALSE))
                ((MSETQ) |$NIused| 0.)
                ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
                ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
                 NIL
                 ((MCOND)
                  ((MNOT)
                   ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                  ((MPROGN)
                   ((MSETQ) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
                   |$end_nr_loop|)
                  T $FALSE))
                ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
                |$end_t0_loop|)))
             T
             ((MPROGN) ((MSETQ) |$der0| $TERM0)
              ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
               NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                ((MPROGN)
                 ((MCOND) |$dbg_wrt_states|
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
                   |$der0| "derivative wrt r=" $NR0 "and"
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)
                T $FALSE))))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%O35) 
(DSKSETQ $%I36
         '((MDEFINE) (($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0)
           ((MPROG)
            ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0
             $NPOW0 $OP0 $IND0 $NFAC0 $NR0 $NS0)
            ((MSETQ) $UTERM00 $UTERM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
             ((MRETURN) $UTERM0) T $FALSE)
            ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
            ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_contract|
               (($PRINT) "      Exam" $FAC0) T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
                ((MCOND)
                 ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
                  ((MNOT) ((MEQUAL) $NPOW0 2.)))
                 (($ERROR) "the power must be 2!! wrong term=" $UTERM0)
                 T $FALSE)
                ((MCOND)
                 ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
                 ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MCOND) ((MEQUAL) $OP0 $LA)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 |$Sk|)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 $K)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE))
               T
               ((MCOND)
                ((MAND) $ISOP0
                 (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
                ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
                 ((MCOND)
                  ((MNOT)
                   (($IS)
                    ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
                  ((MPROGN)
                   ((MSETQ) $OTHERFAC0
                    (($ASSOC) $IND0 $LIST_INDEX_FACS0))
                   ((MSETQ) $NR0 (($INPART) $FAC0 1.))
                   ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
                   ((MCOND) ((MLEQP) $NR0 $NS0)
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $FAC0 0.)
                        (($INPART) $OTHERFAC0 0.))
                       $NR0 (($INPART) $FAC0 2.) $NS0
                       (($INPART) $OTHERFAC0 2.))))
                    T
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $OTHERFAC0 0.)
                        (($INPART) $FAC0 0.))
                       $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                       (($INPART) $FAC0 2.)))))
                   ((MSETQ) $LIST_INDEX_FACS0
                    (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0)
                     $LIST_INDEX_FACS0)))
                  T
                  ((MSETQ) $LIST_INDEX_FACS0
                   (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
                T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
              |$end_fac_loop|))
            ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
             ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
            ((MRETURN) $CTERM0)))) 
(ADDLABEL '$%I36) 
(DSKSETQ $%O36
         '((MDEFINE SIMP) (($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0)
           ((MPROG)
            ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0
             $NPOW0 $OP0 $IND0 $NFAC0 $NR0 $NS0)
            ((MSETQ) $UTERM00 $UTERM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
             ((MRETURN) $UTERM0) T $FALSE)
            ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
            ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_contract|
               (($PRINT) "      Exam" $FAC0) T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
                ((MCOND)
                 ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
                  ((MNOT) ((MEQUAL) $NPOW0 2.)))
                 (($ERROR) "the power must be 2!! wrong term=" $UTERM0)
                 T $FALSE)
                ((MCOND)
                 ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
                 ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MCOND) ((MEQUAL) $OP0 $LA)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 |$Sk|)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 $K)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE))
               T
               ((MCOND)
                ((MAND) $ISOP0
                 (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
                ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
                 ((MCOND)
                  ((MNOT)
                   (($IS)
                    ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
                  ((MPROGN)
                   ((MSETQ) $OTHERFAC0
                    (($ASSOC) $IND0 $LIST_INDEX_FACS0))
                   ((MSETQ) $NR0 (($INPART) $FAC0 1.))
                   ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
                   ((MCOND) ((MLEQP) $NR0 $NS0)
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $FAC0 0.)
                        (($INPART) $OTHERFAC0 0.))
                       $NR0 (($INPART) $FAC0 2.) $NS0
                       (($INPART) $OTHERFAC0 2.))))
                    T
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $OTHERFAC0 0.)
                        (($INPART) $FAC0 0.))
                       $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                       (($INPART) $FAC0 2.)))))
                   ((MSETQ) $LIST_INDEX_FACS0
                    (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0)
                     $LIST_INDEX_FACS0)))
                  T
                  ((MSETQ) $LIST_INDEX_FACS0
                   (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
                T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
              |$end_fac_loop|))
            ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
             ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
            ((MRETURN) $CTERM0)))) 
(ADDLABEL '$%O36) 
(DSKSETQ $%I37
         '((MDEFINE) (($CONTRACT_PAIRS) |$utermS0|)
           ((MPROG) ((MLIST) $SUM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
             ((MPROGN) ((MSETQ) $SUM0 0.)
              ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
               ((MSETQ) $SUM0
                ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
             T
             ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
            ((MRETURN) $SUM0)))) 
(ADDLABEL '$%I37) 
(DSKSETQ $%O37
         '((MDEFINE SIMP) (($CONTRACT_PAIRS) |$utermS0|)
           ((MPROG) ((MLIST) $SUM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
             ((MPROGN) ((MSETQ) $SUM0 0.)
              ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
               ((MSETQ) $SUM0
                ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
             T
             ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
            ((MRETURN) $SUM0)))) 
(ADDLABEL '$%O37) 
(DSKSETQ $%I38 '((MSETQ) |$derivatives_loaded| T)) 
(ADDLABEL '$%I38) 
(DSKSETQ $%O38 'T) 
(ADDLABEL '$%O38) 
(DSKSETQ $%O39
         '"/home/igor/tex/DDF_interactions/maxima.cov/STTT/20_der.v2.mat") 
(ADDLABEL '$%O39) 
(DSKSETQ $%I40
         '((MCOND) ((MNOT) |$derivatives_loaded|)
           (($ERROR) "Cannot batch 20_der") T $FALSE)) 
(ADDLABEL '$%I40) 
(DSKSETQ $%O40 'NIL) 
(ADDLABEL '$%O40) 
(DSKSETQ $%I41 '(($BATCH) "39_aux_functions_for_amplitudes.v0.mat")) 
(ADDLABEL '$%I41) 
(DSKSETQ $%I42 '(($DEFINE_VARIABLE) |$compute_pp_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I42) 
(DSKSETQ $%O42 'NIL) 
(ADDLABEL '$%O42) 
(DSKSETQ $%I43 '(($DEFINE_VARIABLE) $AP 2. $INTEGER)) 
(ADDLABEL '$%I43) 
(DSKSETQ $%O43 '2.) 
(ADDLABEL '$%O43) 
(DSKSETQ $%I44
         '((MDEFINE) (($TRUE_XX) $R $S)
           ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))) 
(ADDLABEL '$%I44) 
(DSKSETQ $%O44
         '((MDEFINE SIMP) (($TRUE_XX) $R $S)
           ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))) 
(ADDLABEL '$%O44) 
(DSKSETQ $%I45
         '((MDEFINE) ((|$otherN|) $M $N)
           ((MCOND)
            ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
             ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
            3. T
            ((MCOND)
             ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
              ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
             2. T
             ((MCOND)
              ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
               ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
              1. T $FALSE))))) 
(ADDLABEL '$%I45) 
(DSKSETQ $%O45
         '((MDEFINE SIMP) ((|$otherN|) $M $N)
           ((MCOND)
            ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
             ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
            3. T
            ((MCOND)
             ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
              ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
             2. T
             ((MCOND)
              ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
               ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
              1. T $FALSE))))) 
(ADDLABEL '$%O45) 
(DSKSETQ $%I46
         '((MDEFINE) (($COMPUTE_PP3) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MDO) $N 1. NIL NIL |$nn| NIL
              ((MCOND) ((MEQUAL) $M $N)
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
                 $AP))
               T
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
                 ((MPLUS)
                  ((MPLUS) 1.
                   ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))) 
(ADDLABEL '$%I46) 
(DSKSETQ $%O46
         '((MDEFINE SIMP) (($COMPUTE_PP3) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MDO) $N 1. NIL NIL |$nn| NIL
              ((MCOND) ((MEQUAL) $M $N)
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
                 $AP))
               T
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
                 ((MPLUS)
                  ((MPLUS) 1.
                   ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))) 
(ADDLABEL '$%O46) 
(DSKSETQ $%I47
         '((MDEFINE) (($PP3ONSHELL) $M $N) (($NUM_PP3 ARRAY) $M $N))) 
(ADDLABEL '$%I47) 
(DSKSETQ $%O47
         '((MDEFINE SIMP) (($PP3ONSHELL) $M $N)
           (($NUM_PP3 ARRAY) $M $N))) 
(ADDLABEL '$%O47) 
(DSKSETQ $%I48
         '((MSETQ) (($NUM_XX3 ARRAY) 1. 2.)
           ((MQUOTIENT) |$Xi| ((MPLUS) 1. ((MMINUS) |$Xi|))))) 
(ADDLABEL '$%I48) 
(DSKSETQ $%O48
         '((MTIMES SIMP)
           ((MEXPT SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$Xi|))
            -1.)
           |$Xi|)) 
(ADDLABEL '$%O48) 
(DSKSETQ $%I49 '((MSETQ) (($NUM_XX3 ARRAY) 1. 3.) |$Xi|)) 
(ADDLABEL '$%I49) 
(DSKSETQ $%O49 '|$Xi|) 
(ADDLABEL '$%O49) 
(DSKSETQ $%I50 '((MSETQ) (($NUM_XX3 ARRAY) 2. 3.) 1.)) 
(ADDLABEL '$%I50) 
(DSKSETQ $%O50 '1.) 
(ADDLABEL '$%O50) 
(DSKSETQ $%I51
         '((MDEFINE) (($TRUE_GF_XX3) $R $S) (($NUM_XX3 ARRAY) $R $S))) 
(ADDLABEL '$%I51) 
(DSKSETQ $%O51
         '((MDEFINE SIMP) (($TRUE_GF_XX3) $R $S)
           (($NUM_XX3 ARRAY) $R $S))) 
(ADDLABEL '$%O51) 
(DSKSETQ $%I52
         '((MDEFINE) (($GF_XX3) $M $N)
           ((MCOND) ((MEQUAL) $M 1.) |$x1| T
            ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
             ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
              |$x3|))))) 
(ADDLABEL '$%I52) 
(DSKSETQ $%O52
         '((MDEFINE SIMP) (($GF_XX3) $M $N)
           ((MCOND) ((MEQUAL) $M 1.) |$x1| T
            ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
             ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
              |$x3|))))) 
(ADDLABEL '$%O52) 
(DSKSETQ $%I53
         '((MDEFINE) (($COMPUTE_PP4) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
              ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
               $AP)))
            ((MSETQ) |$Mu|
             ((MPLUS)
              ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
              ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
            ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))) 
(ADDLABEL '$%I53) 
(DSKSETQ $%O53
         '((MDEFINE SIMP) (($COMPUTE_PP4) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
              ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
               $AP)))
            ((MSETQ) |$Mu|
             ((MPLUS)
              ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
              ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
            ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))) 
(ADDLABEL '$%O53) 
(DSKSETQ $%I54
         '((MDEFINE) (($PP4ONSHELL) $M $N) (($NUM_PP4 ARRAY) $M $N))) 
(ADDLABEL '$%I54) 
(DSKSETQ $%O54
         '((MDEFINE SIMP) (($PP4ONSHELL) $M $N)
           (($NUM_PP4 ARRAY) $M $N))) 
(ADDLABEL '$%O54) 
(DSKSETQ $%I55
         '((MDEFINE) (($COMPUTE_XX4))
           ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
            (($REMARRAY) $NUM_XX4)
            ((MSETQ) $GF_X_RULES
             ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
              ((MEQUAL) |$om|
               ((MQUOTIENT)
                ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
                 (($XX) 1. 3.))
                (($XX) 2. 4.)))))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
              ((MEQUAL)
               ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.)
                (($XX) 2. 4.))
               ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
            ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
            ((MSETQ) $SO_X13
             (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
            ((MSETQ) $XX4_LIST
             (($MAKELIST)
              (($MAKELIST)
               ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S))
               $S ((MPLUS) $R 1.) |$nn|)
              $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
            ((MSETQ) $XX4_LIST
             (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
            ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
            ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
             (($MAP) ":" ((MLIST) (($LHS) $GFXX0))
              ((MLIST) (($RHS) $GFXX0))))
            ((MSETQ) |$dx3_dOM|
             (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
            ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES))
            |$xx4_done|))) 
(ADDLABEL '$%I55) 
(DSKSETQ $%O55
         '((MDEFINE SIMP) (($COMPUTE_XX4))
           ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
            (($REMARRAY) $NUM_XX4)
            ((MSETQ) $GF_X_RULES
             ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
              ((MEQUAL) |$om|
               ((MQUOTIENT)
                ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
                 (($XX) 1. 3.))
                (($XX) 2. 4.)))))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
              ((MEQUAL)
               ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.)
                (($XX) 2. 4.))
               ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
            ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
            ((MSETQ) $SO_X13
             (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
            ((MSETQ) $XX4_LIST
             (($MAKELIST)
              (($MAKELIST)
               ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S))
               $S ((MPLUS) $R 1.) |$nn|)
              $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
            ((MSETQ) $XX4_LIST
             (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
            ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
            ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
             (($MAP) ":" ((MLIST) (($LHS) $GFXX0))
              ((MLIST) (($RHS) $GFXX0))))
            ((MSETQ) |$dx3_dOM|
             (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
            ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES))
            |$xx4_done|))) 
(ADDLABEL '$%O55) 
(DSKSETQ $%I56
         '((MDEFINE) (($TRUE_GF_XX4) $R $S) (($NUM_XX4 ARRAY) $R $S))) 
(ADDLABEL '$%I56) 
(DSKSETQ $%O56
         '((MDEFINE SIMP) (($TRUE_GF_XX4) $R $S)
           (($NUM_XX4 ARRAY) $R $S))) 
(ADDLABEL '$%O56) 
(DSKSETQ $%I57
         '((MDEFINE) ((|$check_cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
              ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
              ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
              ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
              ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
              ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
              ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
              ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
              ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
              ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%I57) 
(DSKSETQ $%O57
         '((MDEFINE SIMP) ((|$check_cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
              ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
              ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
              ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
              ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
              ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
              ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
              ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
              ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
              ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%O57) 
(DSKSETQ $%I58
         '((MDEFINE) ((|$cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%I58) 
(DSKSETQ $%O58
         '((MDEFINE SIMP) ((|$cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%O58) 
(DSKSETQ $%I59
         '((MDEFINE) ((|$check_cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%I59) 
(DSKSETQ $%O59
         '((MDEFINE SIMP) ((|$check_cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%O59) 
(DSKSETQ $%I60
         '((MDEFINE) ((|$cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%I60) 
(DSKSETQ $%O60
         '((MDEFINE SIMP) ((|$cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%O60) 
(DSKSETQ $%I61
         '((MDEFINE) ((|$check_swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%I61) 
(DSKSETQ $%O61
         '((MDEFINE SIMP) ((|$check_swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%O61) 
(DSKSETQ $%I62
         '((MDEFINE) ((|$swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%I62) 
(DSKSETQ $%O62
         '((MDEFINE SIMP) ((|$swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%O62) 
(DSKSETQ $%I63
         '((MDEFINE) ((|$swap_gfA_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|))) $AMP00)))) 
(ADDLABEL '$%I63) 
(DSKSETQ $%O63
         '((MDEFINE SIMP) ((|$swap_gfA_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|))) $AMP00)))) 
(ADDLABEL '$%O63) 
(DSKSETQ $%I64
         '((MDEFINE) (($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|)
           ((MPROG) ((MSETQ) |$nn| 4.)
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
            ((MSETQ) $GH_00
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) $GH_0P
             (($FACTOR)
              (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_0p|
             (($FACTOR)
              (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_pp|
             (($FACTOR)
              (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.)
               ((MEQUAL) |$Mt| 0.))))
            ((MSETQ) |$gh_TTT0|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTT|
             (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))) 
(ADDLABEL '$%I64) 
(DSKSETQ $%O64
         '((MDEFINE SIMP) (($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|)
           ((MPROG) ((MSETQ) |$nn| 4.)
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
            ((MSETQ) $GH_00
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) $GH_0P
             (($FACTOR)
              (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_0p|
             (($FACTOR)
              (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_pp|
             (($FACTOR)
              (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.)
               ((MEQUAL) |$Mt| 0.))))
            ((MSETQ) |$gh_TTT0|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTT|
             (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))) 
(ADDLABEL '$%O64) 
(DSKSETQ $%I65 '((MSETQ) |$compute_pp_loaded| T)) 
(ADDLABEL '$%I65) 
(DSKSETQ $%O65 'T) 
(ADDLABEL '$%O65) 
(DSKSETQ $%O66
         '"/home/igor/tex/DDF_interactions/maxima.cov/STTT/39_aux_functions_for_amplitudes.v0.mat") 
(ADDLABEL '$%O66) 
(DSKSETQ $%I67
         '((MCOND) ((MNOT) |$compute_pp_loaded|)
           (($ERROR) "Cannot batch 39_aux_functions_for_amplitudes") T
           $FALSE)) 
(ADDLABEL '$%I67) 
(DSKSETQ $%O67 'NIL) 
(ADDLABEL '$%O67) 
(DSKSETQ $%I68 '(($BATCH) "32_compute_4pts_amplitude.v0.3.mat")) 
(ADDLABEL '$%I68) 
(DSKSETQ $%I69 '(($DEFINE_VARIABLE) |$amp_4pts_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I69) 
(DSKSETQ $%O69 'NIL) 
(ADDLABEL '$%O69) 
(DSKSETQ $%I70
         '((MDEFINE) (($ORDERXX) $R $S)
           ((MCOND) ((MEQUAL) $R $S) 0. T
            ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
             ((MMINUS) (($XX) $S $R)))))) 
(ADDLABEL '$%I70) 
(DSKSETQ $%O70
         '((MDEFINE SIMP) (($ORDERXX) $R $S)
           ((MCOND) ((MEQUAL) $R $S) 0. T
            ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
             ((MMINUS) (($XX) $S $R)))))) 
(ADDLABEL '$%O70) 
(DSKSETQ $%I71
         '((MDEFINE) (($ORDERPP) $R $S)
           ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))) 
(ADDLABEL '$%I71) 
(DSKSETQ $%O71
         '((MDEFINE SIMP) (($ORDERPP) $R $S)
           ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))) 
(ADDLABEL '$%O71) 
(DSKSETQ $%I72
         '((MDEFINE) (($TRUE_KK) $R $M $S $N)
           ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))) 
(ADDLABEL '$%I72) 
(DSKSETQ $%O72
         '((MDEFINE SIMP) (($TRUE_KK) $R $M $S $N)
           ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))) 
(ADDLABEL '$%O72) 
(DSKSETQ $%I73
         '((MDEFINE) ((|$true_Skk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%I73) 
(DSKSETQ $%O73
         '((MDEFINE SIMP) ((|$true_Skk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%O73) 
(DSKSETQ $%I74
         '((MDEFINE) ((|$true_kSk|) $S $N $R $M)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%I74) 
(DSKSETQ $%O74
         '((MDEFINE SIMP) ((|$true_kSk|) $S $N $R $M)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%O74) 
(DSKSETQ $%I75
         '((MDEFINE) ((|$true_SkSk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
            (($SUM)
             (($SUM)
              ((MTIMES) (($ORDERPP) $T $U)
               ((MEXPT) (($ORDERXX) $R $T) $M)
               ((MEXPT) (($ORDERXX) $S $U) $N))
              $T 1. |$nn|)
             $U 1. |$nn|)))) 
(ADDLABEL '$%I75) 
(DSKSETQ $%O75
         '((MDEFINE SIMP) ((|$true_SkSk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
            (($SUM)
             (($SUM)
              ((MTIMES) (($ORDERPP) $T $U)
               ((MEXPT) (($ORDERXX) $R $T) $M)
               ((MEXPT) (($ORDERXX) $S $U) $N))
              $T 1. |$nn|)
             $U 1. |$nn|)))) 
(ADDLABEL '$%O75) 
(DSKSETQ $%I76
         '((MDEFINE) (($FROM_STATE_TO_ADDEND_LIST) $STATE0)
           ((MPROG)
            ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T
             $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
             ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
            ((MSETQ) $LIST0
             (($MAKELIST) (($INPART) $STATE0 $T) $T 1.
              (($LENGTH) $STATE0)))
            ((MRETURN) $LIST0)))) 
(ADDLABEL '$%I76) 
(DSKSETQ $%O76
         '((MDEFINE SIMP) (($FROM_STATE_TO_ADDEND_LIST) $STATE0)
           ((MPROG)
            ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T
             $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
             ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
            ((MSETQ) $LIST0
             (($MAKELIST) (($INPART) $STATE0 $T) $T 1.
              (($LENGTH) $STATE0)))
            ((MRETURN) $LIST0)))) 
(ADDLABEL '$%O76) 
(DSKSETQ $%I77
         '((MDEFINE)
           (($EXTRACT_AND_NORMALIZE_COEFFS)
            $LIST_OF_LISTS_OF_SUBSTATES0)
           ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
            ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
              ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
               ((MPROGN) ((MSETQ) $S00 $S0)
                ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                 ((MPROGN)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)))
                ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
                 ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                  ((MPROGN)
                   ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
                   ((MCOND) ((MGREATERP) $POW0 0.)
                    ((MSETQ) $S00
                     ((MTIMES)
                      ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                      ((MEXPT)
                       ((MQUOTIENT)
                        ((MQUOTIENT) ((MMINUS) 1.)
                         ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                        ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                       $POW0)))
                    T $FALSE))))
                ((MCOND)
                 ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
                  ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
                 (($ERROR)
                  "extract_and_normalize_coeffs cannot compute normalized coeff from"
                  $S0 "left over is" $S00)
                 T $FALSE)
                ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
              ((MSETQ) $COEFFS_LIST0
               (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
            ((MRETURN) $COEFFS_LIST0)))) 
(ADDLABEL '$%I77) 
(DSKSETQ $%O77
         '((MDEFINE SIMP)
           (($EXTRACT_AND_NORMALIZE_COEFFS)
            $LIST_OF_LISTS_OF_SUBSTATES0)
           ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
            ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
              ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
               ((MPROGN) ((MSETQ) $S00 $S0)
                ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                 ((MPROGN)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)))
                ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
                 ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                  ((MPROGN)
                   ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
                   ((MCOND) ((MGREATERP) $POW0 0.)
                    ((MSETQ) $S00
                     ((MTIMES)
                      ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                      ((MEXPT)
                       ((MQUOTIENT)
                        ((MQUOTIENT) ((MMINUS) 1.)
                         ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                        ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                       $POW0)))
                    T $FALSE))))
                ((MCOND)
                 ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
                  ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
                 (($ERROR)
                  "extract_and_normalize_coeffs cannot compute normalized coeff from"
                  $S0 "left over is" $S00)
                 T $FALSE)
                ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
              ((MSETQ) $COEFFS_LIST0
               (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
            ((MRETURN) $COEFFS_LIST0)))) 
(ADDLABEL '$%O77) 
(DSKSETQ $%I78
         '((MDEFINE) ((|$amplitudeN4V1|) $STATES_LIST0)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) |$Partials0|
                  (($ENDCONS)
                   ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                    $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                   |$Partials0|))
                 ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I78) 
(DSKSETQ $%O78
         '((MDEFINE SIMP) ((|$amplitudeN4V1|) $STATES_LIST0)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) |$Partials0|
                  (($ENDCONS)
                   ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                    $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                   |$Partials0|))
                 ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O78) 
(DSKSETQ $%I79
         '((MDEFINE)
           ((|$amplitudeN4V1_list|) $STATES_LIST0
            $CHECKPOINT_SAVE_FILENAME)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MPROGN)
              ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
               ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
                ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                 ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                  (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                   "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                   (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                   (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                   "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                   "s")
                  ((MSETQ) $LIST_OF_SUBSTATES0
                   ((MLIST)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                  (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                  ((MSETQ) $SL0
                   (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                    $LIST_OF_SUBSTATES0))
                  ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                  ((MSETQ) $NAS_LIST0
                   (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                  ((MSETQ) $US0
                   ((|$compute_levels_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS0
                   ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS_LIST0
                   (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                  ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                  ((MSETQ) $EI0
                   (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                    $DS_RULES0))
                  ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                  ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Computed the expression on which we must act with derivatives in"
                   ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                  ((MSETQ) $PARTIAL_AMP0
                   ((MTIMES)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
                    ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                     $EX_EI0)))
                  ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Taken the derivatives and computed the partial amplitude in"
                   ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                   "s")
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                    |$Partials0|))
                  |$end_3_loops|))))
              (($SAVE)
               (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_"
                (($STRING) $NA1) ".lisp")
               $NA1 $STATES_LIST0 |$Partials0|)
              |$end_na1_loop|))
            ((MRETURN) |$Partials0|)))) 
(ADDLABEL '$%I79) 
(DSKSETQ $%O79
         '((MDEFINE SIMP)
           ((|$amplitudeN4V1_list|) $STATES_LIST0
            $CHECKPOINT_SAVE_FILENAME)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MPROGN)
              ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
               ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
                ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                 ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                  (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                   "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                   (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                   (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                   "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                   "s")
                  ((MSETQ) $LIST_OF_SUBSTATES0
                   ((MLIST)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                  (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                  ((MSETQ) $SL0
                   (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                    $LIST_OF_SUBSTATES0))
                  ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                  ((MSETQ) $NAS_LIST0
                   (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                  ((MSETQ) $US0
                   ((|$compute_levels_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS0
                   ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS_LIST0
                   (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                  ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                  ((MSETQ) $EI0
                   (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                    $DS_RULES0))
                  ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                  ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Computed the expression on which we must act with derivatives in"
                   ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                  ((MSETQ) $PARTIAL_AMP0
                   ((MTIMES)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
                    ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                     $EX_EI0)))
                  ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Taken the derivatives and computed the partial amplitude in"
                   ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                   "s")
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                    |$Partials0|))
                  |$end_3_loops|))))
              (($SAVE)
               (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_"
                (($STRING) $NA1) ".lisp")
               $NA1 $STATES_LIST0 |$Partials0|)
              |$end_na1_loop|))
            ((MRETURN) |$Partials0|)))) 
(ADDLABEL '$%O79) 
(DSKSETQ $%I80
         '((MDEFINE)
           ((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                  (($RATSIMP)
                   (($EV) $FINAL_PARTIAL_AMP0
                    ((MEQUAL) $PP $PP4ONSHELL)
                    ((MEQUAL) $XX $TRUE_GF_XX4))))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I80) 
(DSKSETQ $%O80
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                  (($RATSIMP)
                   (($EV) $FINAL_PARTIAL_AMP0
                    ((MEQUAL) $PP $PP4ONSHELL)
                    ((MEQUAL) $XX $TRUE_GF_XX4))))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O80) 
(DSKSETQ $%I81
         '((MDEFINE)
           ((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I81) 
(DSKSETQ $%O81
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O81) 
(DSKSETQ $%I82
         '((MDEFINE)
           ((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratexpand the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
                  "terms")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I82) 
(DSKSETQ $%O82
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratexpand the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
                  "terms")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O82) 
(DSKSETQ $%I83 '((MSETQ) |$amp_4pts_loaded| T)) 
(ADDLABEL '$%I83) 
(DSKSETQ $%O83 'T) 
(ADDLABEL '$%O83) 
(DSKSETQ $%O84
         '"/home/igor/tex/DDF_interactions/maxima.cov/STTT/32_compute_4pts_amplitude.v0.3.mat") 
(ADDLABEL '$%O84) 
(DSKSETQ $%I85
         '((MCOND) ((MNOT) |$amp_4pts_loaded|)
           (($ERROR) "Cannot batch 32_compute_4pts_amplitude") T
           $FALSE)) 
(ADDLABEL '$%I85) 
(DSKSETQ $%O85 'NIL) 
(ADDLABEL '$%O85) 
(DSKSETQ $%I86 '(($BATCH) "40_define_test_states.v1.mat")) 
(ADDLABEL '$%I86) 
(DSKSETQ $%I87
         '((MDEFINE) ((|$SetStates|) |$dd0|)
           ((MPROG) ((MSETQ) |$Lev0| 2.)
            ((MSETQ) |$Null2|
             (($EV)
              ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
               ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
               ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
               ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 3.)
            ((MSETQ) |$Null3|
             (($EV)
              ((MPLUS)
               ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.)
                |$dd|)
               ((MMINUS)
                ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.)
                 |$dd|))
               ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
               ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 0.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 3.))
               ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$dd| |$dd0|)))
            ((MSETQ) |$Lev0| 4.)
            ((MSETQ) |$S4z|
             ((MPLUS) ((MTIMES) 375. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 888. (($P) 3. 1.)))
              ((MTIMES) ((MMINUS) 23.) (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 22968. (($P) 2. 2.))
              ((MTIMES) 138. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1452.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 1800. ((MEXPT) (($P) 1. 1.) 2.))))
            ((MSETQ) |$S4m|
             ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
              ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 2268. (($P) 2. 2.))
              ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
              ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S4r1|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.) |$d|)
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.))
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 4.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r2|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.)
                |$d|)
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 4. 0.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
               ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r3|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 3. 1.))
               ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.))
               ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1|
             (($EV)
              ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
               ((MTIMES) 624. (($P) 3. 1.))
               ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 936. (($P) 2. 2.))
               ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES)
                ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
                 ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
            ((MSETQ) |$Null4r2|
             ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
              ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 4050. (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null4g|
             (($EV)
              ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|)
                2.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                8.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
                6.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|)
                72.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
               ((MTIMES) 6. (($P) 3. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
               ((MTIMES) 3. (($P) 2. 2.))
               ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
               ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
               ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
               ((MQUOTIENT)
                ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
                6.)
               ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4cr|
             ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
              ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null6r16|
             ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
              ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
              ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 3074625000. (($P) 3. 3.))
              ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.))
              ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
              ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
            ((MSETQ) |$S6m|
             ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
              ((MTIMES) 28320. (($P) 5. 1.))
              ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 82400. (($P) 3. 3.))
              ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S6z|
             ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
              ((MTIMES) 1177320. (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
              ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 929500. (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
            ((MSETQ) |$N6g|
             (($EV)
              ((MPLUS)
               ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
               ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
               ((MQUOTIENT)
                ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|))
                4.)
               ((MQUOTIENT)
                ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|) 168.)
               ((MQUOTIENT)
                ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)
                 |$d|)
                280.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
               ((MQUOTIENT)
                ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MMINUS)
                 ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|) 378.)
               ((MQUOTIENT)
                ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
                 |$d|)
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.)
                 |$d|)
                945.)
               ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|) 2520.)
               ((MQUOTIENT)
                ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                140.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)
                 |$d|)
                252.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|) 7560.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.)))
                18.)
               ((MTIMES) 110. (($P) 5. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
               ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
               ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.))
                12.)
               ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
               ((MQUOTIENT)
                ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.))
                70.)
               ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
               ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.))
                7.)
               ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
               ((MQUOTIENT)
                ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.))
                54.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.))
                6.)
               ((MQUOTIENT)
                ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.)
                 (($P) 3. 0.))
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.)
                 (($P) 3. 0.))
                3780.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
                14.)
               ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
               ((MQUOTIENT)
                ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
                28.)
               ((MQUOTIENT)
                ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.))
                45.)
               ((MQUOTIENT)
                ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.))
                280.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
                 (($P) 2. 0.))
                140.)
               ((MQUOTIENT)
                ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.))
                630.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 1. 1.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
                37800.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 8.) ((MSETQ) |$S8m1| 0.)
            ((MSETQ) |$S8m2| 0.)
            ((MSETQ) |$S8z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
              ((MTIMES) 419373360. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 6188984592. (($P) 5. 3.))
              ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 20048000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 8144150. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 23738400. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
              ((MTIMES) 359941680. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 5264441616. (($P) 5. 3.))
              ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 17416000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6809950. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 20437200. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S10z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
              ((MTIMES) 94471732800. (($P) 9. 1.))
              ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 1017474393600. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1805580000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
              ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.)
               (($P) 6. 1.))
              ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 607282147584. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 20082748000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 36082698000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 23408646912.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 28894320000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 771289485750.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 11311477275. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 612360000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 575909838000.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 816480000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 27552406000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 34574400000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 11854080000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 40166544600. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 2. 2.))))
            ((MSETQ) |$S10z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
              ((MTIMES) 65112321600. (($P) 9. 1.))
              ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 690708211200. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 7. 1.))
              ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
              ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 2261880000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 6. 0.))
              ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 376838832384. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 3.))
              ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 2.))
              ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 11114538000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 24356973312.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.)
               (($P) 4. 4.))
              ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6161648325.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 14804370000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
              ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1210524000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6667920000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 359389840950.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
               (($P) 4. 1.))
              ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1210524000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 338354074800.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 16134720000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 18276010200. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))))
            ((MSETQ) |$S103z|
             ((MPLUS)
              ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
              ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
              ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.)
               (($P) 9. 0.))
              ((MTIMES) 36360611332200. (($P) 8. 2.))
              ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
              ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
              ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1631223468000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.)
               (($P) 7. 0.))
              ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 7. 0.))
              ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) 372093476932800. (($P) 6. 4.))
              ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.)
               (($P) 6. 2.))
              ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
              ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.)
               (($P) 6. 0.))
              ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 540966535200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 6. 0.))
              ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.)
               (($P) 5. 3.))
              ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 1170019452000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.)
               (($P) 5. 2.))
              ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
              ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 4662858416400.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.)
               (($P) 5. 0.))
              ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
              ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 5. 0.))
              ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 805050582525.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 3.))
              ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 9453628800.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
              ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
              ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 4. 2.))
              ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 40416163200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 237200140800.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 112702665600.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
               (($P) 4. 1.))
              ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 161245123200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 4. 1.))
              ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 232452259200. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 324362765475. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.)
               (($P) 4. 0.))
              ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 811066032000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
              ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 7740984220200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
              ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 185345126400.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 430303104000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
              ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 3. 2.))
              ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 437098032000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 296415302400. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 37933056000. (($P) 1. 0.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 270273024000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 552463430400.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
              ((MTIMES) 300421900800. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
               ((MEXPT) (($P) 3. 0.) 3.))
              ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.)
               (($P) 2. 1.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 441839664000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 14224896000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 10668672000.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 8001504000.)
               ((MEXPT) (($P) 1. 0.) 2.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 99574272000.)
               ((MEXPT) (($P) 1. 1.) 3.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 3.))
              ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 16003008000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.)
               (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 4.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 3.))))
            |$states_defined|))) 
(ADDLABEL '$%I87) 
(DSKSETQ $%O87
         '((MDEFINE SIMP) ((|$SetStates|) |$dd0|)
           ((MPROG) ((MSETQ) |$Lev0| 2.)
            ((MSETQ) |$Null2|
             (($EV)
              ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
               ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
               ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
               ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 3.)
            ((MSETQ) |$Null3|
             (($EV)
              ((MPLUS)
               ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.)
                |$dd|)
               ((MMINUS)
                ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.)
                 |$dd|))
               ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
               ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 0.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 3.))
               ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$dd| |$dd0|)))
            ((MSETQ) |$Lev0| 4.)
            ((MSETQ) |$S4z|
             ((MPLUS) ((MTIMES) 375. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 888. (($P) 3. 1.)))
              ((MTIMES) ((MMINUS) 23.) (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 22968. (($P) 2. 2.))
              ((MTIMES) 138. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1452.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 1800. ((MEXPT) (($P) 1. 1.) 2.))))
            ((MSETQ) |$S4m|
             ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
              ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 2268. (($P) 2. 2.))
              ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
              ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S4r1|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.) |$d|)
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.))
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 4.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r2|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.)
                |$d|)
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 4. 0.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
               ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r3|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 3. 1.))
               ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.))
               ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1|
             (($EV)
              ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
               ((MTIMES) 624. (($P) 3. 1.))
               ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 936. (($P) 2. 2.))
               ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES)
                ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
                 ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
            ((MSETQ) |$Null4r2|
             ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
              ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 4050. (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null4g|
             (($EV)
              ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|)
                2.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                8.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
                6.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|)
                72.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
               ((MTIMES) 6. (($P) 3. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
               ((MTIMES) 3. (($P) 2. 2.))
               ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
               ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
               ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
               ((MQUOTIENT)
                ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
                6.)
               ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4cr|
             ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
              ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null6r16|
             ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
              ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
              ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 3074625000. (($P) 3. 3.))
              ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.))
              ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
              ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
            ((MSETQ) |$S6m|
             ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
              ((MTIMES) 28320. (($P) 5. 1.))
              ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 82400. (($P) 3. 3.))
              ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S6z|
             ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
              ((MTIMES) 1177320. (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
              ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 929500. (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
            ((MSETQ) |$N6g|
             (($EV)
              ((MPLUS)
               ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
               ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
               ((MQUOTIENT)
                ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|))
                4.)
               ((MQUOTIENT)
                ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|) 168.)
               ((MQUOTIENT)
                ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)
                 |$d|)
                280.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
               ((MQUOTIENT)
                ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MMINUS)
                 ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|) 378.)
               ((MQUOTIENT)
                ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
                 |$d|)
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.)
                 |$d|)
                945.)
               ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|) 2520.)
               ((MQUOTIENT)
                ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                140.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)
                 |$d|)
                252.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|) 7560.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.)))
                18.)
               ((MTIMES) 110. (($P) 5. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
               ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
               ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.))
                12.)
               ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
               ((MQUOTIENT)
                ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.))
                70.)
               ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
               ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.))
                7.)
               ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
               ((MQUOTIENT)
                ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.))
                54.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.))
                6.)
               ((MQUOTIENT)
                ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.)
                 (($P) 3. 0.))
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.)
                 (($P) 3. 0.))
                3780.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
                14.)
               ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
               ((MQUOTIENT)
                ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
                28.)
               ((MQUOTIENT)
                ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.))
                45.)
               ((MQUOTIENT)
                ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.))
                280.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
                 (($P) 2. 0.))
                140.)
               ((MQUOTIENT)
                ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.))
                630.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 1. 1.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
                37800.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 8.) ((MSETQ) |$S8m1| 0.)
            ((MSETQ) |$S8m2| 0.)
            ((MSETQ) |$S8z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
              ((MTIMES) 419373360. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 6188984592. (($P) 5. 3.))
              ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 20048000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 8144150. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 23738400. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
              ((MTIMES) 359941680. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 5264441616. (($P) 5. 3.))
              ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 17416000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6809950. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 20437200. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S10z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
              ((MTIMES) 94471732800. (($P) 9. 1.))
              ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 1017474393600. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1805580000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
              ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.)
               (($P) 6. 1.))
              ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 607282147584. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 20082748000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 36082698000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 23408646912.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 28894320000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 771289485750.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 11311477275. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 612360000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 575909838000.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 816480000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 27552406000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 34574400000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 11854080000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 40166544600. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 2. 2.))))
            ((MSETQ) |$S10z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
              ((MTIMES) 65112321600. (($P) 9. 1.))
              ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 690708211200. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 7. 1.))
              ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
              ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 2261880000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 6. 0.))
              ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 376838832384. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 3.))
              ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 2.))
              ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 11114538000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 24356973312.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.)
               (($P) 4. 4.))
              ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6161648325.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 14804370000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
              ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1210524000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6667920000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 359389840950.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
               (($P) 4. 1.))
              ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1210524000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 338354074800.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 16134720000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 18276010200. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))))
            ((MSETQ) |$S103z|
             ((MPLUS)
              ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
              ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
              ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.)
               (($P) 9. 0.))
              ((MTIMES) 36360611332200. (($P) 8. 2.))
              ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
              ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
              ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1631223468000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.)
               (($P) 7. 0.))
              ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 7. 0.))
              ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) 372093476932800. (($P) 6. 4.))
              ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.)
               (($P) 6. 2.))
              ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
              ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.)
               (($P) 6. 0.))
              ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 540966535200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 6. 0.))
              ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.)
               (($P) 5. 3.))
              ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 1170019452000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.)
               (($P) 5. 2.))
              ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
              ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 4662858416400.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.)
               (($P) 5. 0.))
              ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
              ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 5. 0.))
              ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 805050582525.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 3.))
              ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 9453628800.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
              ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
              ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 4. 2.))
              ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 40416163200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 237200140800.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 112702665600.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
               (($P) 4. 1.))
              ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 161245123200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 4. 1.))
              ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 232452259200. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 324362765475. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.)
               (($P) 4. 0.))
              ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 811066032000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
              ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 7740984220200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
              ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 185345126400.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 430303104000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
              ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 3. 2.))
              ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 437098032000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 296415302400. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 37933056000. (($P) 1. 0.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 270273024000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 552463430400.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
              ((MTIMES) 300421900800. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
               ((MEXPT) (($P) 3. 0.) 3.))
              ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.)
               (($P) 2. 1.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 441839664000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 14224896000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 10668672000.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 8001504000.)
               ((MEXPT) (($P) 1. 0.) 2.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 99574272000.)
               ((MEXPT) (($P) 1. 1.) 3.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 3.))
              ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 16003008000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.)
               (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 4.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 3.))))
            |$states_defined|))) 
(ADDLABEL '$%O87) 
(DSKSETQ $%O88
         '"/home/igor/tex/DDF_interactions/maxima.cov/STTT/40_define_test_states.v1.mat") 
(ADDLABEL '$%O88) 
(DSKSETQ $%I89 '(($SET_NUMBER_OF_PARTICLE) 4.)) 
(ADDLABEL '$%I89) 
(DSKSETQ $%O89 '$DONE) 
(ADDLABEL '$%O89) 
(DSKSETQ $%I90 '((|$SetStates|) 26.)) 
(ADDLABEL '$%I90) 
(DSKSETQ $%O90 '|$states_defined|) 
(ADDLABEL '$%O90) 
(DSKSETQ $%I91 '(($BATCH) "SSSS_w_ghTTTT_dx3.mat")) 
(ADDLABEL '$%I91) 
(DSKSETQ $%I92
         '((MDEFINE)
           ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|)
            ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
            ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
            ((MSETQ) |$Asss|
             ((|$gf_amplitudeN4V2|)
              ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
              ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
            ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "Step0: amplitude computation time"
             ((MPLUS) $TI1 ((MMINUS) $TI0)))
            ((MRETURN) |$Asss|)))) 
(ADDLABEL '$%I92) 
(DSKSETQ $%O92
         '((MDEFINE SIMP)
           ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|)
            ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
            ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
            ((MSETQ) |$Asss|
             ((|$gf_amplitudeN4V2|)
              ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
              ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
            ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "Step0: amplitude computation time"
             ((MPLUS) $TI1 ((MMINUS) $TI0)))
            ((MRETURN) |$Asss|)))) 
(ADDLABEL '$%O92) 
(DSKSETQ $%I93 '((MDEFINE) ((|$SSSSstep1|) |$AmpS40|) |$AmpS40|)) 
(ADDLABEL '$%I93) 
(DSKSETQ $%O93 '((MDEFINE SIMP) ((|$SSSSstep1|) |$AmpS40|) |$AmpS40|)) 
(ADDLABEL '$%O93) 
(DSKSETQ $%I94
         '((MDEFINE)
           ((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
            ((MSETQ) |$Assss0|
             ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
              |$Sc4| |$l4| |$dd0|))
            ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
            ((MSETQ) |$f_Assss|
             (($RATSIMP)
              (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "simplification computation time"
             ((MPLUS) $TI2 ((MMINUS) $TI1)))
            ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
            (($PRINT) "computation times" $TI0 $TI1 $TI2)
            ((MSETQ) $GH_0
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt0|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) |$tttt|
             (($FACTOR)
              (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_0 |$tttt0|)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT_dx3|
             (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
            (($PRINT) "factors from ghosts and momenta and measure"
             |$gh_TTTT_dx3|)
            ((MSETQ) $FINAL_AMP_DX
             (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
            ((MRETURN)
             ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
              (($FACTOR) |$dx3_dOM|)))))) 
(ADDLABEL '$%I94) 
(DSKSETQ $%O94
         '((MDEFINE SIMP)
           ((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
            ((MSETQ) |$Assss0|
             ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
              |$Sc4| |$l4| |$dd0|))
            ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
            ((MSETQ) |$f_Assss|
             (($RATSIMP)
              (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "simplification computation time"
             ((MPLUS) $TI2 ((MMINUS) $TI1)))
            ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
            (($PRINT) "computation times" $TI0 $TI1 $TI2)
            ((MSETQ) $GH_0
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt0|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) |$tttt|
             (($FACTOR)
              (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_0 |$tttt0|)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT_dx3|
             (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
            (($PRINT) "factors from ghosts and momenta and measure"
             |$gh_TTTT_dx3|)
            ((MSETQ) $FINAL_AMP_DX
             (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
            ((MRETURN)
             ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
              (($FACTOR) |$dx3_dOM|)))))) 
(ADDLABEL '$%O94) 
(DSKSETQ $%O95
         '"/home/igor/tex/DDF_interactions/maxima.cov/STTT/SSSS_w_ghTTTT_dx3.mat") 
(ADDLABEL '$%O95) 
(DSKSETQ $%I96
         '(($EV) (($DECLARE) |$Ms| $INTEGER)
           (($DECLARE) |$Mt| $INTEGER) (($COMPILE) $ALL))) 
(ADDLABEL '$%I96) 
(DSKSETQ $%O96 '$DONE) 
(ADDLABEL '$%O96) 
(DSKSETQ $%I97
         '((MSETQ) |$qq|
           ((MSETQ) |$qq1| ((MSETQ) |$qq2| ((MSETQ) |$qq3| 1.))))) 
(ADDLABEL '$%I97) 
(DSKSETQ $%O97 '1.) 
(ADDLABEL '$%O97) 
(DSKSETQ $%I98
         '((MSETQ) |$nq|
           ((MSETQ) |$nq1| ((MSETQ) |$nq2| ((MSETQ) |$nq3| 0.))))) 
(ADDLABEL '$%I98) 
(DSKSETQ $%O98 '0.) 
(ADDLABEL '$%O98) 
(DSKSETQ $%I99 '((MSETQ) |$filename| "TS10z1TT.lisp")) 
(ADDLABEL '$%I99) 
(DSKSETQ $%O99 '"TS10z1TT.lisp") 
(ADDLABEL '$%O99) 
(DSKSETQ $%I100 '((MSETQ) |$qq1| |$S10z1|)) 
(ADDLABEL '$%I100) 
(DSKSETQ $%O100
         '((MPLUS SIMP)
           ((MTIMES SIMP) 8890560000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -493920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -47040000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -816480000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -680400000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21840000. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 40166544600. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 47040000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11854080000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -47040000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 38525760000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -17406144000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -823200000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1338960000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 22514954000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -34574400000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -28153440000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 27552406000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 816480000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 47040000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -26671680000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41114304000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -21840000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41941606000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -65582521200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -30367750000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -575909838000.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 28153440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -658560000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -68300806000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 26403816600.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 6659590000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 556646958000. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 17012800000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -414892800000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 612360000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -778260000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 15500824500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 165900000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -23835724500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2976750000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 123480000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19766203100. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 8643600000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2610368400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 37648107500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 347766720000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11311477275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -6952837500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -446460000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 28894320000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -55227112500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 8829124500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 73883607500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 15484392000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1332626535000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -40007615550. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -771289485750.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -28894320000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 446460000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 54671452500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2976750000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 61435500. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 55566000000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -43951472400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -271032372000. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -286098435000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 6371568000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -12604951100. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -215509203000. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -167485920000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 14943553275.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 412610955750. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 59737860000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -104496000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 17850699600. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -12435219600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5376162400. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -9549187200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 9348102400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -319433436000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 6258067200. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 368756136000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -23408646912.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -36082698000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -5845392000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -790017472800. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 29446648000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 865169323200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -89828383680. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -5267808000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 12886098000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 247693312800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 225351473760. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -20082748000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -551036203200. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 2634992640. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -81345942720. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 607282147584. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 1587600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5427840000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 7813260000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 854670000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 254080638000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5662720000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -255510192000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 11300654400. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 1345650000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -6006960000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -71086512000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 6561480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 177150240000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -116617158000. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 116534544000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -1256174740800. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -801360000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -32628708000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 25637875200. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -1805580000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -52980480000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 68103216000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -33493788000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 1017474393600. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) 269482500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 16188732000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -15851576700. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -3532347000. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) -456913920600. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 1395489600. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 94471732800. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -6935292000. (($P SIMP) 10. 0.)))) 
(ADDLABEL '$%O100) 
(DSKSETQ $%I101 '((MSETQ) |$nq1| 10.)) 
(ADDLABEL '$%I101) 
(DSKSETQ $%O101 '10.) 
(ADDLABEL '$%O101) 
(DSKSETQ $%I102
         '((MSETQ) |$a1234|
           ((|$gf_SSSSV3|) |$qq| |$nq| |$qq1| |$nq1| |$qq2| |$nq2|
            |$qq3| |$nq3| ""))) 
(ADDLABEL '$%I102) 
(DSKSETQ $%O102
         '((MLIST SIMP)
           ((MTIMES SIMP FACTORED) 8.
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -8. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MPLUS SIMP IRREDUCIBLE) -5196565150.
             ((MTIMES SIMP RATSIMP) 4042819648. |$Ms|)
             ((MTIMES SIMP) -701067206.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) 18305000. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP RATSIMP) 41572521200. |$om|)
             ((MTIMES SIMP RATSIMP) -31857804480. |$Ms| |$om|)
             ((MTIMES SIMP) 4930101460. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP) 149902200. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP RATSIMP) -10393130300. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) 4298094060. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) 482854400. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -146284039525.
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 113119655010. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -20141103420.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -226497600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 75299071050. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -25057694220. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -4026091450.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 196224000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -9509994900.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -1264574650. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 196224000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 300274870900.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -234784715760. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 54804087520.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -2904445600.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -232727888400. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 74465052920. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 6655527800. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -987504000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 55547805600.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1045828600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1392720000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3890628000.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -405216000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -425265018200.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 352793235480. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -108196778060.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 11391765000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 399920154900. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -130826993260. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -129252000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1994160000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -128960080200.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 4978440800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 3412416000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 13617198000.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1418256000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 470912985490.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -435742048560. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 151690707000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -18173904000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -435742048560. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 153170436588. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -7797648500.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -2215920000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 151690707000.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -7797648500. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -4431840000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -18173904000.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -2215920000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -425265018200.
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 399920154900. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -128960080200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 13617198000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 352793235480. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -130826993260. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 4978440800. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1418256000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -108196778060.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -129252000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 3412416000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 11391765000.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1994160000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 300274870900.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -232727888400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 55547805600.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -3890628000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -234784715760. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 74465052920. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 1045828600. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -405216000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 54804087520.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 6655527800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1392720000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2904445600.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -987504000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -146284039525.
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 75299071050. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -9509994900.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 113119655010. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -25057694220. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1264574650.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -20141103420.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -4026091450. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 196224000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -226497600. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 196224000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 41572521200.
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -10393130300. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -31857804480. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 4298094060. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 4930101460. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 482854400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 149902200. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -5196565150.
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 4042819648. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -701067206. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 18305000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))))
           ((MTIMES SIMP FACTORED) 8.
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om|) -10.)
            ((MPLUS SIMP IRREDUCIBLE) -5196565150.
             ((MTIMES SIMP RATSIMP) 4042819648. |$Ms|)
             ((MTIMES SIMP) -701067206.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) 18305000. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP RATSIMP) 41572521200. |$om|)
             ((MTIMES SIMP RATSIMP) -31857804480. |$Ms| |$om|)
             ((MTIMES SIMP) 4930101460. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP) 149902200. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP RATSIMP) -10393130300. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) 4298094060. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) 482854400. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -146284039525.
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 113119655010. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -20141103420.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -226497600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 75299071050. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -25057694220. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -4026091450.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 196224000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -9509994900.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -1264574650. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 196224000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 300274870900.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -234784715760. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 54804087520.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -2904445600.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -232727888400. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 74465052920. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 6655527800. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -987504000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 55547805600.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1045828600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1392720000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3890628000.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -405216000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -425265018200.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 352793235480. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -108196778060.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 11391765000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 399920154900. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -130826993260. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -129252000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1994160000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -128960080200.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 4978440800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 3412416000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 13617198000.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1418256000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 470912985490.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -435742048560. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 151690707000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -18173904000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -435742048560. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 153170436588. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -7797648500.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -2215920000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 151690707000.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -7797648500. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -4431840000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -18173904000.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -2215920000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -425265018200.
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 399920154900. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -128960080200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 13617198000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 352793235480. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -130826993260. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 4978440800. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1418256000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -108196778060.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -129252000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 3412416000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 11391765000.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1994160000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 300274870900.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -232727888400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 55547805600.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -3890628000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -234784715760. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 74465052920. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 1045828600. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -405216000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 54804087520.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 6655527800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1392720000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2904445600.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -987504000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -146284039525.
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 75299071050. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -9509994900.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 113119655010. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -25057694220. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1264574650.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -20141103420.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -4026091450. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 196224000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -226497600. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 196224000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 41572521200.
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -10393130300. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -31857804480. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 4298094060. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 4930101460. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 482854400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 149902200. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -5196565150.
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 4042819648. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -701067206. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 18305000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) -10.)
            ((MEXPT SIMP) |$Xi| 10.))
           ((MTIMES SIMP FACTORED)
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) 2. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 10.)
            ((MEXPT SIMP) |$Xi| -10.))
           ((MTIMES SIMP FACTORED) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|)
            |$Xi|
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -2.)))) 
(ADDLABEL '$%O102) 
(DSKSETQ $%I103 '(($SAVE) |$filename| $ALL)) 
(ADDLABEL '$%I103) 
(DSKSETQ |$expand_reggeon_loaded| 'T) 
(ADD2LNC '|$expand_reggeon_loaded| $VALUES) 
(DEFPROP |$expand_reggeon_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$expand_reggeon_loaded| $PROPS) 
(DEFPROP |$expand_reggeon_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$expand_reggeon_loaded| $PROPS) 
(DSKSETQ |$dbg_all_terms| 'NIL) 
(ADD2LNC '|$dbg_all_terms| $VALUES) 
(DEFPROP |$dbg_all_terms| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_all_terms| $PROPS) 
(DEFPROP |$dbg_all_terms| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_all_terms| $PROPS) 
(DSKSETQ |$dbg_compute_levels| 'NIL) 
(ADD2LNC '|$dbg_compute_levels| $VALUES) 
(DEFPROP |$dbg_compute_levels| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_compute_levels| $PROPS) 
(DEFPROP |$dbg_compute_levels| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_compute_levels| $PROPS) 
(DSKSETQ |$derivatives_loaded| 'T) 
(ADD2LNC '|$derivatives_loaded| $VALUES) 
(DEFPROP |$derivatives_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$derivatives_loaded| $PROPS) 
(DEFPROP |$derivatives_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$derivatives_loaded| $PROPS) 
(DSKSETQ |$dbg_wrt_lambda| 'NIL) 
(ADD2LNC '|$dbg_wrt_lambda| $VALUES) 
(DEFPROP |$dbg_wrt_lambda| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_lambda| $PROPS) 
(DEFPROP |$dbg_wrt_lambda| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_lambda| $PROPS) 
(DSKSETQ |$dbg_wrt_pair| 'NIL) 
(ADD2LNC '|$dbg_wrt_pair| $VALUES) 
(DEFPROP |$dbg_wrt_pair| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_pair| $PROPS) 
(DEFPROP |$dbg_wrt_pair| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_pair| $PROPS) 
(DSKSETQ |$dbg_wrt_states| 'NIL) 
(ADD2LNC '|$dbg_wrt_states| $VALUES) 
(DEFPROP |$dbg_wrt_states| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_states| $PROPS) 
(DEFPROP |$dbg_wrt_states| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_states| $PROPS) 
(DSKSETQ |$dbg_wrt_contract| 'NIL) 
(ADD2LNC '|$dbg_wrt_contract| $VALUES) 
(DEFPROP |$dbg_wrt_contract| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_contract| $PROPS) 
(DEFPROP |$dbg_wrt_contract| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_contract| $PROPS) 
(DSKSETQ |$dbg_scalars| 'NIL) 
(ADD2LNC '|$dbg_scalars| $VALUES) 
(DEFPROP |$dbg_scalars| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_scalars| $PROPS) 
(DEFPROP |$dbg_scalars| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_scalars| $PROPS) 
(DSKSETQ |$NIused| '455.) 
(ADD2LNC '|$NIused| $VALUES) 
(DSKSETQ |$objects_with_index| '((MLIST SIMP) $LA |$Sk| $K)) 
(ADD2LNC '|$objects_with_index| $VALUES) 
(DSKSETQ |$compute_pp_loaded| 'T) 
(ADD2LNC '|$compute_pp_loaded| $VALUES) 
(DEFPROP |$compute_pp_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$compute_pp_loaded| $PROPS) 
(DEFPROP |$compute_pp_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$compute_pp_loaded| $PROPS) 
(DSKSETQ $AP '2.) 
(ADD2LNC '$AP $VALUES) 
(DEFPROP $AP ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '$AP $PROPS) 
(DEFPROP $AP $FIXNUM MODE) 
(ADD2LNC '$AP $PROPS) 
(DSKSETQ |$amp_4pts_loaded| 'T) 
(ADD2LNC '|$amp_4pts_loaded| $VALUES) 
(DEFPROP |$amp_4pts_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$amp_4pts_loaded| $PROPS) 
(DEFPROP |$amp_4pts_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$amp_4pts_loaded| $PROPS) 
(DSKSETQ |$nn| '4.) 
(ADD2LNC '|$nn| $VALUES) 
(DSKSETQ |$Lev0| '8.) 
(ADD2LNC '|$Lev0| $VALUES) 
(DSKSETQ |$Null2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -30. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.))
           ((MTIMES SIMP) -10. (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -50. (($P SIMP) 2. 0.)))) 
(ADD2LNC '|$Null2| $VALUES) 
(DSKSETQ |$Null3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 136. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.))
           ((MTIMES SIMP) 144. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.))
           ((MTIMES SIMP) 672. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 288. (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 800. (($P SIMP) 3. 0.)))) 
(ADD2LNC '|$Null3| $VALUES) 
(DSKSETQ |$S4z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 1800. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -1452. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 138. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 22968. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -23. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -888. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 375. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4z| $VALUES) 
(DSKSETQ |$S4m|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 25. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 300. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -504. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 153. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 504. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 2268. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 1164. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -2016. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 2250. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4m| $VALUES) 
(DSKSETQ |$S4r1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 1512. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 18144. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) 54432. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 122472. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 734832. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -163296. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -979776. (($P SIMP) 3. 1.)))) 
(ADD2LNC '|$S4r1| $VALUES) 
(DSKSETQ |$S4r2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -1452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -5112. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 1452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -10512. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 1512. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -67122. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19320. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 92520. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 5850. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4r2| $VALUES) 
(DSKSETQ |$S4r3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -552. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -2412. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 552. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 1512. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -4896. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -37476. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 7728. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 49968. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -900. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4r3| $VALUES) 
(DSKSETQ |$Null4r1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 25. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -152. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -312. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1224. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -519. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 936. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 936. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 3004. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 624. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 4350. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4r1| $VALUES) 
(DSKSETQ |$Null4r2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -778. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -3696. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -3393. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -5640. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -15354. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -13050. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -36. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 4050. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 5088. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -5472. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 9000. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4r2| $VALUES) 
(DSKSETQ |$Null4g|
         '((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 409. 36.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 31. 6.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 29. 8.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 5. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 3. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 27. 2.) (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 75. 4.) (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4g| $VALUES) 
(DSKSETQ |$Null4cr|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -82. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -288. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -351. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -696. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1494. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1458. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 468. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 702. (($P SIMP) 2. 2.)))) 
(ADD2LNC '|$Null4cr| $VALUES) 
(DSKSETQ |$Null6r16|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -251797. ((MEXPT SIMP) (($P SIMP) 1. 0.) 6.))
           ((MTIMES SIMP) -2092175. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -7110175. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -29761875.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -5461735. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -24201350.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -50991925.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -24404550.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -12108575. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -62731800.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -3421800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 69175800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -121746050. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 70097000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 59508925. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -294064625. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -775902375. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -23008900.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -19102900. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 11421000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -442111500. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -78516400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 529209500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1024096500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1110037500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 3074625000. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -149096700.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 40996125. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -116943750. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -1724253750. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1836843750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -221157000. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2713770000. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 83700000. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$Null6r16| $VALUES) 
(DSKSETQ |$S6m|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 925. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -2700. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 1390. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5150. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -2315. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -5150. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -27000. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -2160. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 4320. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6480. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 14240. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 2160. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 30720. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 82400. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -1620. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -8640. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19860. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -7560. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -108600. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 6432. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 28320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$S6m| $VALUES) 
(DSKSETQ |$S6z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 6750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -20250. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 12275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -6750. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 15950. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 1900. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -7975. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 251225. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -43875. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9720. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 75700. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -337500. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 100680. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -191400. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 929500. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 79515. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -141150. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 214110. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1872750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18168. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1177320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -226500. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$S6z| $VALUES) 
(DSKSETQ |$N6g|
         '((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 709. 5400.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 6.))
           ((MTIMES SIMP) ((RAT SIMP) 253. 420.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.) (($P SIMP) 1. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 1051. 315.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 603. 140.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 919. 56.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 5. 2.) (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 10547. 1260.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) ((RAT SIMP) 2831. 420.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 9. 2.) (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 667. 28.) (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 151. 7.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 5. 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 333. 14.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 66103. 3780.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 22. 3.) (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 104651. 1260.) (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 121. 6.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 19141. 378.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 415. 21.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 5. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 508. 21.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 884. 7.) (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 2245. 21.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) ((RAT SIMP) 11343. 140.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 5065. 42.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 295. 14.) (($P SIMP) 1. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 2175. 14.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 1613. 6.) (($P SIMP) 1. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -20. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 8125. 18.) (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$N6g| $VALUES) 
(DSKSETQ |$S8m1| '0.) 
(ADD2LNC '|$S8m1| $VALUES) 
(DSKSETQ |$S8m2| '0.) 
(ADD2LNC '|$S8m2| $VALUES) 
(DSKSETQ |$S8z1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 63000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -126000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -12448800. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 23738400. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 12448800. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 63000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -35002800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19192950. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 11264400. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 618823800.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -42000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 23950080. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -68817420. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 10255140. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 8144150. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 20048000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -631680. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 26813220. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -22545600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1237619880. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -14149100. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 539448700.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -772800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -15677340. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -360009720. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -156750720. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 13777750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -223149500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 910342720. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -11975040.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 16215885. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19570950.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 28720755. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 462861000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10558800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222613440. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -73024875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 11975040. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2116485. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 529542090. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -18257400. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -12882555.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 512024310. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1212819300. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -247152360. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -4300632000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -10789632. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 10184832. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -262211040. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 135449328. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1209600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -383096448. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 384247584. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 356467104. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 6188984592. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 126077280. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -64299480. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -113561280. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2262735720. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -1427760. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 419373360. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -54920250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8z1| $VALUES) 
(DSKSETQ |$S8z2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -63000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -10823400. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 20437200. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 10823400. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -30038400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 17038350. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9601200. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 530541900.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -21000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 20139840. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -57671460. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7657020. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6809950. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 17416000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -416640. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 21328860. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -19210800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1064138040. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11458300. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 464137100.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -512400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -13549620. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -305834760. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -134722560. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 11726750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -191999500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 772506560. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -10069920.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 13616505. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -17038350.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 24652215. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 393876000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -9248400. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -194265120. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -64519875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 10069920. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -802305. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 453611970. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10546200. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10779615.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 439123230. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1028682900. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -208166280. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -3654567000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -9265536. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 8963136. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -220237920. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 118298544. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 604800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -328898304. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 324832032. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 300357792. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 5264441616. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 106609440. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -55667640. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -95941440. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -1931385960. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -848880. (($P SIMP) 1. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 359941680. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -46478250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8z2| $VALUES) 
(DSKSETQ |$S10z1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 8890560000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -493920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -47040000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -816480000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -680400000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21840000. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 40166544600. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 47040000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11854080000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -47040000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 38525760000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -17406144000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -823200000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1338960000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 22514954000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -34574400000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -28153440000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 27552406000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 816480000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 47040000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -26671680000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41114304000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -21840000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41941606000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -65582521200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -30367750000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -575909838000.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 28153440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -658560000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -68300806000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 26403816600.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 6659590000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 556646958000. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 17012800000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -414892800000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 612360000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -778260000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 15500824500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 165900000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -23835724500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2976750000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 123480000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19766203100. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 8643600000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2610368400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 37648107500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 347766720000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11311477275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -6952837500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -446460000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 28894320000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -55227112500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 8829124500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 73883607500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 15484392000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1332626535000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -40007615550. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -771289485750.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -28894320000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 446460000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 54671452500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2976750000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 61435500. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 55566000000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -43951472400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -271032372000. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -286098435000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 6371568000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -12604951100. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -215509203000. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -167485920000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 14943553275.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 412610955750. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 59737860000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -104496000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 17850699600. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -12435219600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5376162400. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -9549187200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 9348102400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -319433436000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 6258067200. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 368756136000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -23408646912.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -36082698000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -5845392000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -790017472800. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 29446648000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 865169323200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -89828383680. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -5267808000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 12886098000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 247693312800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 225351473760. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -20082748000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -551036203200. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 2634992640. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -81345942720. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 607282147584. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 1587600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5427840000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 7813260000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 854670000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 254080638000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5662720000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -255510192000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 11300654400. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 1345650000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -6006960000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -71086512000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 6561480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 177150240000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -116617158000. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 116534544000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -1256174740800. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -801360000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -32628708000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 25637875200. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -1805580000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -52980480000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 68103216000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -33493788000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 1017474393600. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) 269482500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 16188732000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -15851576700. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -3532347000. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) -456913920600. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 1395489600. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 94471732800. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -6935292000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S10z1| $VALUES) 
(DSKSETQ |$S10z2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -987840000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 493920000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -538272000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -211680000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -282240000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 538272000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -740880000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 887600000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 297808000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 18276010200. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -1152480000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 538272000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1528800000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -870240000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 8890560000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6979392000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1481760000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -2073008000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 28865354000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -16134720000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -7408800000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -7021994000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 282240000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -538272000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 211680000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 16728768000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -297808000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 35591206000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -41558252400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -28984774000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -338354074800.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) -740880000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 7408800000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 1185408000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -33726406000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 26245762200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 5276614000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 354653434800. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 3841600000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -320060160000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 864360000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -897624000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -864360000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 584724000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7033624500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 312900000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15368524500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11840850000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222264000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -12051172700. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4033680000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10236358800. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7923867500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 158101440000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -903164325. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -2084197500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -864360000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1210524000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 6667920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -19580200500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 3007924500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 42183687500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 21707784000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 706144455000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -760732350. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -359389840950.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) 864360000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -6667920000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1210524000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 19024540500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -14804370000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 5882635500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2222640000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -6136822800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18131623200. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -73995075000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 148176000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -2914240700. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -90863551800. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -60799200000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -6161648325.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 107398030950. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -64729980000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 271824000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 7107435600. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1691955600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 9836573600. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5484931200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5864633600. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -243228636000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1347091200. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 275616936000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -24356973312.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) -271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -11114538000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -12619152000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -413747200800. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -3152072000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 377966635200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -105001606080. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 1505952000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -227982000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 84796480800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 77209342560. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 8564612000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -134957995200. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 147728931840. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -61431088320. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 376838832384. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 1587600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -8324160000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 3410316000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 3750990000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 185496318000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -845824000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -183256752000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 16200340800. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 4241970000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 20725200000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -28186032000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2261880000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 43731360000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -127285830000. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 88084752000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -812357985600. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -349776000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -20774628000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 18773798400. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -112140000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -22498560000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 56394288000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -25510428000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 690708211200. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) -55093500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 9414972000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -12279627900. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -2600955000. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) -316414042200. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 705211200. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 65112321600. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -5241852000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S10z2| $VALUES) 
(DSKSETQ |$S103z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -8001504000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 4.))
           ((MTIMES SIMP) -32006016000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 16003008000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 99574272000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 21337344000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -196777728000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 104908608000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -45045504000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 3.))
           ((MTIMES SIMP) -99574272000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 47416320000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -8001504000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 48009024000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 194406912000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -92461824000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 43563744000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -1792336896000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -2576484288000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 7112448000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -14224896000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -501150988800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 514530374400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 441839664000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7112448000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 87761116800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -457630790400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 4061207808000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 134708448000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -106673616000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 6322176000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -167181974400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -3589526644200. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -5619712000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 3.))
           ((MTIMES SIMP) 132765696000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 300421900800. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -552463430400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -170698752000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -26156592000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -270273024000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 60928560000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 3839299430400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 4795698700800. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -294705600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 405817910400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -3905736870000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 3143109312000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -432673920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -3369517242000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 37933056000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -26119900800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 296415302400. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -437098032000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 2106707097600. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -2541052684800. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 3435312384000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 192470678400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -6213646698000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5520826256400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 1443258877200. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 62480247253200.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) 204252384000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -430303104000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -185345126400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 5319068874000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -7740984220200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -4520578045200. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -44612888821200. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 697085760000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 40182960384000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 15321398400.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15066475200. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15321398400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -202319308800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 923941588500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 121367736000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 2064731287500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -3029894910000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 75895747200. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 1456309992900. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -811066032000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 9453628800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 5207328000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -4368576128400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4017877831500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19190767680000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 324362765475. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -394125385500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -143345462400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 232452259200. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 256048128000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -4741513459200. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 4475838005100. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -6569242375500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -161245123200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 3944646216000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1380872467500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1179466142400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -127827325665000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2053316263950. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 75396325217850.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) -112702665600.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -237200140800.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -40416163200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -2692058273100. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 9439988670000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1453598968500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -11342131920000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -3345674864400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 11567302783200. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 17434459413000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -9453628800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 1869329145600. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 4020673836900. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -5866932670200. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 12281913504000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -805050582525.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -6720249875850. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 59658933348000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 66919708800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1500917040000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 2178181861200. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 163034924400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1618250440800. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1910158588800. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1613022297600. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 49111179012000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 438568300800. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -17279037720000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 10785603015936.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) 1991485440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -2648040595200. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -4662858416400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 7078970505600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 57583975615200. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -546142632000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -69884033083200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -27245214682560. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -85033670400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -6880443591600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 420527181600. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -35674605701280. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -1170019452000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 19828757793600. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -87175629112320. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -26971837583040. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) -271805393809152. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 168391440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 975316665600. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -540966535200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -2722302709200. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -33663814002000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -567494860800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 11635371216000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -9239591390400. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -2776289040000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 4976458318800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 17649435254400. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 40063922640000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 3509112859200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -10309655635200. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 40713698768400. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 33410065449600. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) 372093476932800. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 799527909600. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -48348316800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 4728322620000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -3565119398400. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -1631223468000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -9236108851200. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -18527478710400. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -4958602812000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) -126713247091200. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) 16108035300.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 1771370748000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 2953030572900. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 840041987400. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) 36360611332200. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) -1078772817600. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) -6400051876800. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -1301785884000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S103z| $VALUES) 
(DSKSETQ |$qq3| '1.) 
(ADD2LNC '|$qq3| $VALUES) 
(DSKSETQ |$qq2| '1.) 
(ADD2LNC '|$qq2| $VALUES) 
(DSKSETQ |$qq1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 8890560000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -493920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -47040000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -816480000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -680400000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21840000. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 40166544600. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 47040000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11854080000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -47040000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 38525760000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -17406144000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -823200000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1338960000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 22514954000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -34574400000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -28153440000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 27552406000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 816480000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 47040000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -26671680000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41114304000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -21840000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41941606000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -65582521200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -30367750000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -575909838000.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 28153440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -658560000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -68300806000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 26403816600.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 6659590000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 556646958000. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 17012800000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -414892800000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 612360000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -778260000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 15500824500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 165900000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -23835724500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2976750000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 123480000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19766203100. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 8643600000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2610368400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 37648107500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 347766720000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11311477275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -6952837500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -446460000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 28894320000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -55227112500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 8829124500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 73883607500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 15484392000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1332626535000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -40007615550. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -771289485750.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -28894320000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 446460000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 54671452500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2976750000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 61435500. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 55566000000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -43951472400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -271032372000. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -286098435000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 6371568000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -12604951100. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -215509203000. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -167485920000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 14943553275.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 412610955750. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 59737860000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -104496000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 17850699600. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -12435219600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5376162400. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -9549187200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 9348102400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -319433436000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 6258067200. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 368756136000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -23408646912.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -36082698000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -5845392000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -790017472800. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 29446648000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 865169323200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -89828383680. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -5267808000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 12886098000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 247693312800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 225351473760. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -20082748000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -551036203200. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 2634992640. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -81345942720. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 607282147584. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 1587600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5427840000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 7813260000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 854670000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 254080638000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5662720000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -255510192000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 11300654400. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 1345650000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -6006960000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -71086512000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 6561480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 177150240000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -116617158000. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 116534544000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -1256174740800. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -801360000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -32628708000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 25637875200. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -1805580000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -52980480000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 68103216000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -33493788000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 1017474393600. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) 269482500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 16188732000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -15851576700. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -3532347000. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) -456913920600. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 1395489600. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 94471732800. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -6935292000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$qq1| $VALUES) 
(DSKSETQ |$qq| '1.) 
(ADD2LNC '|$qq| $VALUES) 
(DSKSETQ |$nq3| '0.) 
(ADD2LNC '|$nq3| $VALUES) 
(DSKSETQ |$nq2| '0.) 
(ADD2LNC '|$nq2| $VALUES) 
(DSKSETQ |$nq1| '10.) 
(ADD2LNC '|$nq1| $VALUES) 
(DSKSETQ |$nq| '0.) 
(ADD2LNC '|$nq| $VALUES) 
(DSKSETQ |$filename| '"TS10z1TT.lisp") 
(ADD2LNC '|$filename| $VALUES) 
(DSKSETQ |$Assss|
         '((MTIMES SIMP)
           ((MPLUS SIMP) -41572521200.
            ((MTIMES SIMP RATSIMP) 32342557184. |$Ms|)
            ((MTIMES SIMP) -5608537648.
             ((MEXPT SIMP RATSIMP) |$Ms| 2.))
            ((MTIMES SIMP) 146440000. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 332580169600.
              ((MTIMES SIMP RATSIMP) -254862435840. |$Ms|)
              ((MTIMES SIMP) 39440811680.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 1199217600.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -83145042400.
                ((MTIMES SIMP RATSIMP) 34384752480. |$Ms|)
                ((MTIMES SIMP) 3862835200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|))
             |$om|)
            ((MTIMES SIMP)
             ((MPLUS SIMP) -1170272316200.
              ((MTIMES SIMP RATSIMP) 904957240080. |$Ms|)
              ((MTIMES SIMP) -161128827360.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -1811980800.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 602392568400.
                ((MTIMES SIMP RATSIMP) -200461553760. |$Ms|)
                ((MTIMES SIMP) -32208731600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 1569792000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -76079959200.
                ((MTIMES SIMP RATSIMP) -10116597200. |$Ms|)
                ((MTIMES SIMP) 1569792000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 2402198967200.
              ((MTIMES SIMP RATSIMP) -1878277726080. |$Ms|)
              ((MTIMES SIMP) 438432700160.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -23235564800.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1861823107200.
                ((MTIMES SIMP RATSIMP) 595720423360. |$Ms|)
                ((MTIMES SIMP) 53244222400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -7900032000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 444382444800.
                ((MTIMES SIMP RATSIMP) 8366628800. |$Ms|)
                ((MTIMES SIMP) -11141760000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -31125024000.
                ((MTIMES SIMP RATSIMP) -3241728000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -3402120145600.
              ((MTIMES SIMP RATSIMP) 2822345883840. |$Ms|)
              ((MTIMES SIMP) -865574224480.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 91134120000.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 3199361239200.
                ((MTIMES SIMP RATSIMP) -1046615946080. |$Ms|)
                ((MTIMES SIMP) -1034016000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 15953280000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1031680641600.
                ((MTIMES SIMP RATSIMP) 39827526400. |$Ms|)
                ((MTIMES SIMP) 27299328000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 108937584000.
                ((MTIMES SIMP RATSIMP) 11346048000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 3767303883920.
              ((MTIMES SIMP RATSIMP) -3485936388480. |$Ms|)
              ((MTIMES SIMP) 1213525656000.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -145391232000.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -3485936388480.
                ((MTIMES SIMP RATSIMP) 1225363492704. |$Ms|)
                ((MTIMES SIMP) -62381188000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -17727360000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1213525656000.
                ((MTIMES SIMP RATSIMP) -62381188000. |$Ms|)
                ((MTIMES SIMP) -35454720000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -145391232000.
                ((MTIMES SIMP RATSIMP) -17727360000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -3402120145600.
              ((MTIMES SIMP RATSIMP) 3199361239200. |$Ms|)
              ((MTIMES SIMP) -1031680641600.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 108937584000.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 2822345883840.
                ((MTIMES SIMP RATSIMP) -1046615946080. |$Ms|)
                ((MTIMES SIMP) 39827526400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 11346048000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -865574224480.
                ((MTIMES SIMP RATSIMP) -1034016000. |$Ms|)
                ((MTIMES SIMP) 27299328000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 91134120000.
                ((MTIMES SIMP RATSIMP) 15953280000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 2402198967200.
              ((MTIMES SIMP RATSIMP) -1861823107200. |$Ms|)
              ((MTIMES SIMP) 444382444800.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -31125024000.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1878277726080.
                ((MTIMES SIMP RATSIMP) 595720423360. |$Ms|)
                ((MTIMES SIMP) 8366628800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -3241728000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 438432700160.
                ((MTIMES SIMP RATSIMP) 53244222400. |$Ms|)
                ((MTIMES SIMP) -11141760000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -23235564800.
                ((MTIMES SIMP RATSIMP) -7900032000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -1170272316200.
              ((MTIMES SIMP RATSIMP) 602392568400. |$Ms|)
              ((MTIMES SIMP) -76079959200.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 904957240080.
                ((MTIMES SIMP RATSIMP) -200461553760. |$Ms|)
                ((MTIMES SIMP) -10116597200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -161128827360.
                ((MTIMES SIMP RATSIMP) -32208731600. |$Ms|)
                ((MTIMES SIMP) 1569792000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1811980800.
                ((MTIMES SIMP RATSIMP) 1569792000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 332580169600.
              ((MTIMES SIMP RATSIMP) -83145042400. |$Ms|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -254862435840.
                ((MTIMES SIMP RATSIMP) 34384752480. |$Ms|))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 39440811680.
                ((MTIMES SIMP RATSIMP) 3862835200. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) 1199217600.
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 9.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -41572521200.
              ((MTIMES SIMP RATSIMP) 32342557184. |$Mt|)
              ((MTIMES SIMP) -5608537648.
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) 146440000.
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 10.)))
           ((MEXPT SIMP RATSIMP) |$Xi| 10.)
           ((MEXPT SIMP)
            ((MPLUS SIMP) 1. ((MTIMES SIMP RATSIMP) -10. |$om|)
             ((MTIMES SIMP) 45. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -120. ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 210. ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -252. ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 210. ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -120. ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 45. ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -10. ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MEXPT SIMP RATSIMP) |$om| 10.)
             ((MTIMES SIMP)
              ((MPLUS SIMP) -10. ((MTIMES SIMP RATSIMP) 100. |$om|)
               ((MTIMES SIMP) -450. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 1200. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -2100. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 2520. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -2100. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 1200. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -450. ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) 100. ((MEXPT SIMP RATSIMP) |$om| 9.))
               ((MTIMES SIMP) -10. ((MEXPT SIMP RATSIMP) |$om| 10.)))
              |$Xi|)
             ((MTIMES SIMP)
              ((MPLUS SIMP) 45. ((MTIMES SIMP RATSIMP) -450. |$om|)
               ((MTIMES SIMP) 2025. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -5400. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 9450. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -11340. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 9450. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -5400. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) 2025. ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) -450. ((MEXPT SIMP RATSIMP) |$om| 9.))
               ((MTIMES SIMP) 45. ((MEXPT SIMP RATSIMP) |$om| 10.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 2.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -120. ((MTIMES SIMP RATSIMP) 1200. |$om|)
               ((MTIMES SIMP) -5400. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 14400. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -25200. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 30240. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -25200. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 14400. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -5400. ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) 1200. ((MEXPT SIMP RATSIMP) |$om| 9.))
               ((MTIMES SIMP) -120. ((MEXPT SIMP RATSIMP) |$om| 10.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 3.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 210. ((MTIMES SIMP RATSIMP) -2100. |$om|)
               ((MTIMES SIMP) 9450. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -25200. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 44100. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -52920. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 44100. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -25200. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) 9450. ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) -2100. ((MEXPT SIMP RATSIMP) |$om| 9.))
               ((MTIMES SIMP) 210. ((MEXPT SIMP RATSIMP) |$om| 10.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 4.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -252. ((MTIMES SIMP RATSIMP) 2520. |$om|)
               ((MTIMES SIMP) -11340. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 30240. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -52920. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 63504. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -52920. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 30240. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -11340. ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) 2520. ((MEXPT SIMP RATSIMP) |$om| 9.))
               ((MTIMES SIMP) -252. ((MEXPT SIMP RATSIMP) |$om| 10.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 5.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 210. ((MTIMES SIMP RATSIMP) -2100. |$om|)
               ((MTIMES SIMP) 9450. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -25200. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 44100. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -52920. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 44100. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -25200. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) 9450. ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) -2100. ((MEXPT SIMP RATSIMP) |$om| 9.))
               ((MTIMES SIMP) 210. ((MEXPT SIMP RATSIMP) |$om| 10.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 6.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -120. ((MTIMES SIMP RATSIMP) 1200. |$om|)
               ((MTIMES SIMP) -5400. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 14400. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -25200. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 30240. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -25200. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 14400. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -5400. ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) 1200. ((MEXPT SIMP RATSIMP) |$om| 9.))
               ((MTIMES SIMP) -120. ((MEXPT SIMP RATSIMP) |$om| 10.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 7.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 45. ((MTIMES SIMP RATSIMP) -450. |$om|)
               ((MTIMES SIMP) 2025. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -5400. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 9450. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -11340. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 9450. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -5400. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) 2025. ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) -450. ((MEXPT SIMP RATSIMP) |$om| 9.))
               ((MTIMES SIMP) 45. ((MEXPT SIMP RATSIMP) |$om| 10.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 8.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -10. ((MTIMES SIMP RATSIMP) 100. |$om|)
               ((MTIMES SIMP) -450. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 1200. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -2100. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 2520. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -2100. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 1200. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -450. ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) 100. ((MEXPT SIMP RATSIMP) |$om| 9.))
               ((MTIMES SIMP) -10. ((MEXPT SIMP RATSIMP) |$om| 10.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 9.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 1. ((MTIMES SIMP RATSIMP) -10. |$om|)
               ((MTIMES SIMP) 45. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -120. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 210. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -252. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 210. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -120. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) 45. ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) -10. ((MEXPT SIMP RATSIMP) |$om| 9.))
               ((MEXPT SIMP RATSIMP) |$om| 10.))
              ((MEXPT SIMP RATSIMP) |$Xi| 10.)))
            -1.))) 
(ADD2LNC '|$Assss| $VALUES) 
(DSKSETQ $GH_0
         '((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 2.) -1.)
           ((MEXPT SIMP) (($XX SIMP) 1. 4.) -1.)
           ((MEXPT SIMP) (($XX SIMP) 2. 4.) -1.))) 
(ADD2LNC '$GH_0 $VALUES) 
(DSKSETQ |$tttt0|
         '((MTIMES SIMP)
           ((MEXPT SIMP) (($XX SIMP) 1. 2.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 2.)))
           ((MEXPT SIMP) (($XX SIMP) 1. 3.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 3.)))
           ((MEXPT SIMP) (($XX SIMP) 1. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 4.)))
           ((MEXPT SIMP) (($XX SIMP) 2. 3.)
            ((MTIMES SIMP) -4. (($PP SIMP) 2. 3.)))
           ((MEXPT SIMP) (($XX SIMP) 2. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 2. 4.)))
           ((MEXPT SIMP) (($XX SIMP) 3. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 3. 4.))))) 
(ADD2LNC '|$tttt0| $VALUES) 
(DSKSETQ |$tttt|
         '((MTIMES SIMP FACTORED)
           ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
            ((MPLUS SIMP) 2. ((MTIMES SIMP) 2. |$Ms|)
             ((MTIMES SIMP) 2. |$Mt|)))
           ((MEXPT SIMP) |$om|
            ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 8.)
           ((MEXPT SIMP) |$Xi| -12.)
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|) 2.))) 
(ADD2LNC '|$tttt| $VALUES) 
(DSKSETQ |$a1234|
         '((MLIST SIMP)
           ((MTIMES SIMP FACTORED) 8.
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -8. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MPLUS SIMP IRREDUCIBLE) -5196565150.
             ((MTIMES SIMP RATSIMP) 4042819648. |$Ms|)
             ((MTIMES SIMP) -701067206.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) 18305000. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP RATSIMP) 41572521200. |$om|)
             ((MTIMES SIMP RATSIMP) -31857804480. |$Ms| |$om|)
             ((MTIMES SIMP) 4930101460. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP) 149902200. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP RATSIMP) -10393130300. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) 4298094060. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) 482854400. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -146284039525.
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 113119655010. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -20141103420.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -226497600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 75299071050. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -25057694220. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -4026091450.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 196224000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -9509994900.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -1264574650. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 196224000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 300274870900.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -234784715760. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 54804087520.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -2904445600.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -232727888400. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 74465052920. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 6655527800. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -987504000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 55547805600.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1045828600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1392720000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3890628000.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -405216000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -425265018200.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 352793235480. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -108196778060.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 11391765000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 399920154900. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -130826993260. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -129252000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1994160000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -128960080200.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 4978440800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 3412416000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 13617198000.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1418256000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 470912985490.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -435742048560. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 151690707000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -18173904000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -435742048560. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 153170436588. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -7797648500.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -2215920000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 151690707000.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -7797648500. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -4431840000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -18173904000.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -2215920000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -425265018200.
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 399920154900. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -128960080200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 13617198000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 352793235480. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -130826993260. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 4978440800. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1418256000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -108196778060.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -129252000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 3412416000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 11391765000.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1994160000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 300274870900.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -232727888400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 55547805600.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -3890628000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -234784715760. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 74465052920. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 1045828600. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -405216000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 54804087520.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 6655527800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1392720000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2904445600.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -987504000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -146284039525.
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 75299071050. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -9509994900.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 113119655010. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -25057694220. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1264574650.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -20141103420.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -4026091450. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 196224000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -226497600. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 196224000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 41572521200.
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -10393130300. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -31857804480. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 4298094060. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 4930101460. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 482854400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 149902200. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -5196565150.
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 4042819648. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -701067206. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 18305000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))))
           ((MTIMES SIMP FACTORED) 8.
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om|) -10.)
            ((MPLUS SIMP IRREDUCIBLE) -5196565150.
             ((MTIMES SIMP RATSIMP) 4042819648. |$Ms|)
             ((MTIMES SIMP) -701067206.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) 18305000. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP RATSIMP) 41572521200. |$om|)
             ((MTIMES SIMP RATSIMP) -31857804480. |$Ms| |$om|)
             ((MTIMES SIMP) 4930101460. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP) 149902200. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP RATSIMP) -10393130300. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) 4298094060. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) 482854400. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -146284039525.
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 113119655010. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -20141103420.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -226497600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 75299071050. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -25057694220. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -4026091450.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 196224000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -9509994900.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -1264574650. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 196224000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 300274870900.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -234784715760. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 54804087520.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -2904445600.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -232727888400. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 74465052920. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 6655527800. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -987504000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 55547805600.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1045828600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1392720000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3890628000.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -405216000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -425265018200.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 352793235480. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -108196778060.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 11391765000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 399920154900. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -130826993260. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -129252000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1994160000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -128960080200.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 4978440800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 3412416000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 13617198000.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1418256000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 470912985490.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -435742048560. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 151690707000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -18173904000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -435742048560. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 153170436588. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -7797648500.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -2215920000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 151690707000.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -7797648500. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -4431840000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -18173904000.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -2215920000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -425265018200.
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 399920154900. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -128960080200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 13617198000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 352793235480. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -130826993260. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 4978440800. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1418256000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -108196778060.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -129252000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 3412416000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 11391765000.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1994160000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 300274870900.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -232727888400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 55547805600.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -3890628000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -234784715760. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 74465052920. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 1045828600. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -405216000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 54804087520.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 6655527800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1392720000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2904445600.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -987504000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -146284039525.
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 75299071050. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -9509994900.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 113119655010. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -25057694220. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1264574650.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -20141103420.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -4026091450. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 196224000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -226497600. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 196224000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 41572521200.
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -10393130300. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -31857804480. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 4298094060. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 4930101460. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 482854400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 149902200. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -5196565150.
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 4042819648. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -701067206. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 18305000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) -10.)
            ((MEXPT SIMP) |$Xi| 10.))
           ((MTIMES SIMP FACTORED)
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) 2. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 10.)
            ((MEXPT SIMP) |$Xi| -10.))
           ((MTIMES SIMP FACTORED) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|)
            |$Xi|
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -2.)))) 
(ADD2LNC '|$a1234| $VALUES) 
(DEFPROP $SET_NUMBER_OF_PARTICLE %SET_NUMBER_OF_PARTICLE VERB) 
(MDEFPROP $SET_NUMBER_OF_PARTICLE
    ((LAMBDA) ((MLIST) |$nn0|)
     ((MPROG) ((MSETQ) |$nn| |$nn0|)
      (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.) ((MPLUS) |$nn0| 1.))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MSETQ) ((|$s| ARRAY) $R)
        ((MPLUS) ((|$k|) $R)
         (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S ((MPLUS) $R 1.)
          |$nn0|))))))
    MEXPR) 
(DEFPROP $SET_NUMBER_OF_PARTICLE $ANY FUNCTION-MODE) 
(ADD2LNC '(($SET_NUMBER_OF_PARTICLE) |$nn0|) $FUNCTIONS) 
(DEFPROP %SET_NUMBER_OF_PARTICLE $SET_NUMBER_OF_PARTICLE NOUN) 
(DEFPROP $NOTZERO %NOTZERO VERB) 
(MDEFPROP $NOTZERO
    ((LAMBDA) ((MLIST) $X) ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))
    MEXPR) 
(DEFPROP $NOTZERO $FIXNUM FUNCTION-MODE) 
(ADD2LNC '(($NOTZERO) $X) $FUNCTIONS) 
(DEFPROP %NOTZERO $NOTZERO NOUN) 
(DEFPROP |$compute_alphas_no_zmV1| |%compute_alphas_no_zmV1| VERB) 
(MDEFPROP |$compute_alphas_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
        ((MSETQ) $POW0
         ((MTIMES) 2.
          (($SUM)
           (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0 $MAX_USED_LEVEL0)
           $L0 2. $MAX_USED_LEVEL0)))
        ((MSETQ) $POW0
         ((MPLUS) $POW0
          (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2. $MAX_USED_LEVEL0)))
        ((MCOND) |$dbg_compute_levels|
         (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T $FALSE)
        ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
      ((MRETURN) |$noAlphas0|)))
    MEXPR) 
(DEFPROP |$compute_alphas_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_alphas_no_zmV1| |$compute_alphas_no_zmV1| NOUN) 
(DEFPROP |$compute_levels_used_no_zmV1| |%compute_levels_used_no_zmV1|
         VERB) 
(MDEFPROP |$compute_levels_used_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
        ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
         ((MPROGN)
          ((MSETQ) $POW0
           ((MPLUS)
            (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
             ((MPLUS) $L0 ((MMINUS) 1.)))
            (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0 $MAX_USED_LEVEL0)))
          ((MCOND) ((MGREATERP) $POW0 0.)
           ((MSETQ) ((|$usedLevels0| ARRAY) $R)
            (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
             ((|$usedLevels0| ARRAY) $R)))
           T $FALSE)))))
      ((MRETURN) |$usedLevels0|)))
    MEXPR) 
(DEFPROP |$compute_levels_used_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_levels_used_no_zmV1| |$compute_levels_used_no_zmV1|
         NOUN) 
(DEFPROP |$compute_levels_and_powers_used_no_zmV1|
         |%compute_levels_and_powers_used_no_zmV1| VERB) 
(MDEFPROP |$compute_levels_and_powers_used_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
        ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
         ((MPROGN)
          ((MSETQ) $POW0
           ((MPLUS)
            (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
             ((MPLUS) $L0 ((MMINUS) 1.)))
            ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
            (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
             $MAX_USED_LEVEL0)))
          ((MCOND) ((MGREATERP) $POW0 0.)
           ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
            (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
             ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
           T $FALSE)))))
      ((MRETURN) |$usedLevelsPowers0|)))
    MEXPR) 
(DEFPROP |$compute_levels_and_powers_used_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_levels_and_powers_used_no_zmV1|)
           $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_levels_and_powers_used_no_zmV1|
         |$compute_levels_and_powers_used_no_zmV1| NOUN) 
(DEFPROP |$compute_Ks_no_zmV1| |%compute_Ks_no_zmV1| VERB) 
(MDEFPROP |$compute_Ks_no_zmV1|
    ((LAMBDA) ((MLIST) $LEVEL_USED_ARRAY0)
     ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
      ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
      ((MDO) $R 1. NIL NIL |$nn| NIL
       ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
        ((MSETQ) |$Nlus0| (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
        ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
         ((MPROGN)
          ((MSETQ) $NR_PQ
           ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R) $INR_PQ))
          ((MSETQ) ((|$explK0| ARRAY) $R)
           ((MPLUS) ((|$explK0| ARRAY) $R)
            ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
        ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
         ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
        |$end_r_loop|))
      ((MRETURN) |$Ks_rules0|)))
    MEXPR) 
(DEFPROP |$compute_Ks_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0) $FUNCTIONS) 
(DEFPROP |%compute_Ks_no_zmV1| |$compute_Ks_no_zmV1| NOUN) 
(DEFPROP |$compute_Ds| |%compute_Ds| VERB) 
(MDEFPROP |$compute_Ds|
    ((LAMBDA) ((MLIST) $LEVEL_USED_ARRAY0)
     ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
      ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
      ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
       ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
        ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
         ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
          ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL NIL
           NIL
           ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL NIL NIL
            NIL
            ((MSETQ) ((|$explD0| ARRAY) $R $S)
             ((MPLUS) ((|$explD0| ARRAY) $R $S)
              ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
               ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
          ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
           (($ENDCONS)
            ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
            ((|$Ds_rules0| ARRAY) $R)))
          |$end_s_loop|))
        |$end_r_loop|))
      ((MRETURN) |$Ds_rules0|)))
    MEXPR) 
(DEFPROP |$compute_Ds| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_Ds|) $LEVEL_USED_ARRAY0) $FUNCTIONS) 
(DEFPROP |%compute_Ds| |$compute_Ds| NOUN) 
(DSKSETQ $WICK '$WICK) 
(DEFPROP $WICK %WICK VERB) 
(MDEFPROP $WICK
    ((LAMBDA) ((MLIST) |$list_Nr0|)
     ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
      ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
      ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
      ((MSETQ) $WICK00
       ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
        ((MFACTORIAL) |$Nr0|)))
      ((MDO) $R 2. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $WICK0 0.)
        ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
        ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
         ((MPROGN) ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
          ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
           ((MSETQ) $WICK0
            ((MPLUS) $WICK0
             ((MTIMES)
              ((MQUOTIENT) 1.
               ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
              $CO0
              ((MEXPT) ((|$s| ARRAY) $R)
               ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
           T $FALSE)))
        ((MSETQ) $WICK00 $WICK0)))
      ((MRETURN) $WICK00)))
    MEXPR) 
(DEFPROP $WICK $ANY FUNCTION-MODE) 
(ADD2LNC '(($WICK) |$list_Nr0|) $FUNCTIONS) 
(DEFPROP %WICK $WICK NOUN) 
(DEFPROP $DO_ALL_TERM %DO_ALL_TERM VERB) 
(MDEFPROP $DO_ALL_TERM
    ((LAMBDA) ((MLIST) $INT0 $LEVELS_POWERS0 |$Ks_rules0| |$Ds_rules0|)
     ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
      (($PRINT) "in computing 'Z' (do_all_term)")
      ((MSETQ) $EXPL_INT0 $INT0)
      ((MDO) $R 1. NIL NIL |$nn| NIL
       ((MPROGN)
        ((MCOND) |$dbg_all_terms|
         (($PRINT)
          "in computing 'Z' (do_all_term) doing all terms for particle"
          $R)
         T $FALSE)
        ((MSETQ) $EXPL_INT0
         (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
          ((|$Ds_rules0| ARRAY) $R)))
        ((MSETQ) $NLEVELS0 (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
        ((MCOND) |$dbg_all_terms|
         (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
        ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
         ((MPROGN)
          ((MCOND) |$dbg_all_terms|
           (($PRINT) " project to"
            (($L) $R
             ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
            "^"
            ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
             ((MPLUS) $L0 1.)))
           T $FALSE)
          ((MSETQ) $EXPL_INT0
           (($RATCOEF) $EXPL_INT0
            (($L) $R
             ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
            ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
             ((MPLUS) $L0 1.))))
          ((MCOND) |$dbg_all_terms|
           (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
      ((MRETURN) $EXPL_INT0)))
    MEXPR) 
(DEFPROP $DO_ALL_TERM $ANY FUNCTION-MODE) 
(ADD2LNC '(($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
           |$Ds_rules0|)
         $FUNCTIONS) 
(DEFPROP %DO_ALL_TERM $DO_ALL_TERM NOUN) 
(DEFPROP $STATE2MATRIX %STATE2MATRIX VERB) 
(MDEFPROP $STATE2MATRIX
    ((LAMBDA) ((MLIST) $STATE0 |$MaxLevel0|)
     ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
      ((MSETQ) $MAT0
       (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
        ((MPLUS) |$MaxLevel0| 1.)))
      ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
       ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
        ((MPROGN)
         ((MSETQ) (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
          (($HIPOW) $STATE0 (($P) $IP $IQ)))
         ((MSETQ) $STATE00
          ((MQUOTIENT) $STATE00
           ((MEXPT) (($P) $IP $IQ)
            (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
      ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
       ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
        ((MPROGN)
         ((MSETQ) (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
          ((MPLUS) (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
           (($HIPOW) $STATE0 (($P) $IP $IQ))))
         ((MSETQ) $STATE00
          ((MQUOTIENT) $STATE00
           ((MEXPT) (($P) $IP $IQ) (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
      ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
       (($ERROR) "In state2matrix missing some contributions in"
        $STATE0 "since we are left with" $STATE00 "after analysis")
       T $FALSE)
      ((MRETURN) (($COPYMATRIX) $MAT0))))
    MEXPR) 
(DEFPROP $STATE2MATRIX $ANY FUNCTION-MODE) 
(ADD2LNC '(($STATE2MATRIX) $STATE0 |$MaxLevel0|) $FUNCTIONS) 
(DEFPROP %STATE2MATRIX $STATE2MATRIX NOUN) 
(DEFPROP |$take_derivative_wrt_lambdaV1|
         |%take_derivative_wrt_lambdaV1| VERB) 
(MDEFPROP |$take_derivative_wrt_lambdaV1|
    ((LAMBDA) ((MLIST) $NR0 $LEVEL0 $INDEX0 $TERM0)
     ((MPROG)
      ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0 $NPOW0
       $OP0)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
       ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
       ((MSETQ) $TERM00 $TERM0))
      ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $NEWTERM00 0.)
        ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MSETQ) $OP0 (($INPART) $FAC0 0.))
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MCOND) ((MGREATERP) $NPOW0 2.)
            (($ERROR)
             "la() has one index and it cannot occour with a power bigger than 2! term="
             $TERM00)
            T
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$l|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$ll|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
             ((MEXPT) ((MMINUS) 1.) $LEVEL0)
             ((MFACTORIAL)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
             ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LAK)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$laSk|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
              $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LALA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$ll|)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
             ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
             ((MFACTORIAL)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
             ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $KLA)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$Skla|)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LALA)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA2)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) 2. $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          |$end_pow_op|)
         T
         ((MCOND) $ISOP0
          ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$l|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0) $TERM00
              $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) $LEVEL0)
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LAK)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$laSk|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
               $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LA2)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) 2.
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $KLA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$Skla|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
               $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MPROGN)
             ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
              ((MSETQ) $NEWTERM00 (($SUBSTINPART) |$Dim| $TERM00 $NF0))
              T
              ((MPROGN)
               ((MSETQ) $NEWTERM00 (($SUBSTINPART) 1. $TERM00 $NF0))
               ((MSETQ) $NEWTERM00
                (($SUBSTITUTE) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                 $NEWTERM00))))
             |$end_lambda|)
            T $FALSE)
           |$end_if_op|)
          T $FALSE))
        ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
      ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_lambdaV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_lambdaV1|
         |$take_derivative_wrt_lambdaV1| NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA %TAKE_DERIVATIVE_WRT_LAMBDA VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA
    ((LAMBDA) ((MLIST) $NR0 $LEVEL0 $INDEX0 $TERM0)
     ((MPROG)
      ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0 $NPOW0
       $OP0)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
       ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
       ((MSETQ) $TERM00 $TERM0))
      ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $NEWTERM00 0.)
        ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0)) ((MSETQ) $NPOW0 1.)
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MSETQ) $OP0 (($INPART) $FAC0 0.))
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MCOND) ((MGREATERP) $NPOW0 2.)
            (($ERROR)
             "la() has one index and it cannot occour with a power bigger than 2! term="
             $TERM00)
            T
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$l|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MPROGN)
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0
              (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
               $NF0 2.)))
            ((MCOND) ((MEQUAL) $OP0 |$ll|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               ((MEXPT) ((MMINUS) 1.) $LEVEL0)
               ((MFACTORIAL)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
               ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LAK)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 |$laSk|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LALA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)))
             T $FALSE)
            |$end_lambda_other|)
           T $FALSE)
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MPROGN)
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0
              (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
               $NF0 2.)))
            ((MCOND) ((MEQUAL) $OP0 |$ll|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
               ((MFACTORIAL)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
               ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $KLA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 |$Skla|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LALA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)))
             T $FALSE)
            |$end_other_la|)
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA2)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) 2. $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          |$end_pow_op|)
         T
         ((MCOND) $ISOP0
          ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$l|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0) $TERM00
              $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) $LEVEL0)
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LAK)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$laSk|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
               $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LA2)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) 2.
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $KLA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$Skla|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
               $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MPROGN)
             ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
              ((MSETQ) $NEWTERM00 (($SUBSTINPART) |$Dim| $TERM00 $NF0))
              T
              ((MPROGN)
               ((MSETQ) $NEWTERM00 (($SUBSTINPART) 1. $TERM00 $NF0))
               ((MSETQ) $NEWTERM00
                (($SUBSTITUTE) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                 $NEWTERM00))))
             |$end_lambda|)
            T $FALSE)
           |$end_if_op|)
          T $FALSE))
        ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
      ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_LAMBDA $TAKE_DERIVATIVE_WRT_LAMBDA NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR
         %TAKE_DERIVATIVE_WRT_SCALAR_PAIR VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR
    ((LAMBDA) ((MLIST) $NR0 $LEVEL10 $LEVEL20 $TERM0)
     ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
      ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
      ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.)) ((MSETQ) $DER0 0.)
      ((MCOND) ((MGREATERP) $LEVEL10 0.)
       ((MSETQ) $DER00
        (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0| $TERM0))
       T ((MSETQ) $DER00 ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
      ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
      ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
       ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
        ((MDO) $NT0 1. NIL NIL $LDER00 NIL
         ((MPROGN)
          ((MCOND) |$dbg_wrt_pair|
           (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
            "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
           T $FALSE)
          ((MSETQ) $TMP_DER0
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
            (($INPART) $DER00 $NT0)))
          ((MSETQ) $DER0 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
       T
       ((MPROGN)
        ((MCOND) |$dbg_wrt_pair|
         (($PRINT) "    SINGLE term: take der of" $DER00 "wrt lambda("
          $NR0 $LEVEL20 |$newII0| ")")
         T $FALSE)
        ((MSETQ) $DER0
         (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0| $DER00))))
      ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0)) ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
           $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_SCALAR_PAIR
         $TAKE_DERIVATIVE_WRT_SCALAR_PAIR NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_STATE %TAKE_DERIVATIVE_WRT_STATE VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_STATE
    ((LAMBDA) ((MLIST) $NR0 $ONE_STATE_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
      ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $ONE_STATE_IN_MATRIX0))
      ((MSETQ) |$Der0| $TERM0)
      ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
       ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
        ((MCOND)
         ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
         ((MPROGN)
          ((MDO) $N_PQ 1. NIL NIL
           (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
           ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
             ((MPROGN)
              ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
               ((MSETQ) |$tmp_Der0|
                ((MPLUS) |$tmp_Der0|
                 (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                  ((MPLUS) $L0 ((MMINUS) 1.))
                  ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
              ((MSETQ) |$Der0| |$tmp_Der0|))
             T
             ((MSETQ) |$Der0|
              (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
               ((MPLUS) $L0 ((MMINUS) 1.)) ((MPLUS) $C0 ((MMINUS) 1.))
               |$Der0|)))))
          |$end_loop_c0|)
         T $FALSE)))
      ((MRETURN) |$Der0|)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_STATE $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_STATE $TAKE_DERIVATIVE_WRT_STATE NOUN) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV1|
         |%take_derivative_wrt_scalar_stateSV1| VERB) 
(MDEFPROP |$take_derivative_wrt_scalar_stateSV1|
    ((LAMBDA) ((MLIST) $SCALARS_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
      ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
      ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
       ((MCOND)
        ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
        ((MPROGN)
         ((MCOND) |$dbg_scalars|
          (($PRINT) "nr0=" $NR0 "out of"
           (($LENGTH) $SCALARS_IN_MATRIX0))
          T $FALSE)
         ((MSETQ) |$tmp_DER0| 0.)
         ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
          ((MPROGN)
           (($PRINT) "before length(DER0) is" (($LENGTH) |$der0|))
           ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
            ((MSETQ) |$tmp_DER0|
             ((MPLUS) |$tmp_DER0|
              (($TAKE_DERIVATIVE_WRT_STATE) $NR0
               (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
           ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
          T
          ((MPROGN)
           ((MCOND) |$dbg_scalars|
            (($PRINT) "SINGLE term " |$der0| "derivative wrt r=" $NR0
             "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0) "with nr=" $NR0)
            T $FALSE)
           ((MSETQ) |$der0|
            (($TAKE_DERIVATIVE_WRT_STATE) $NR0
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
           |$end_single|)))
        T $FALSE))
      ((MRETURN) |$der0|)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_scalar_stateSV1|) $SCALARS_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_scalar_stateSV1|
         |$take_derivative_wrt_scalar_stateSV1| NOUN) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV2|
         |%take_derivative_wrt_scalar_stateSV2| VERB) 
(MDEFPROP |$take_derivative_wrt_scalar_stateSV2|
    ((LAMBDA) ((MLIST) $SCALARS_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
      ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
       ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
        (($PRINT) "in take_derivative_wrt_scalar_stateSV2 acting on"
         $LT0 "terms")
        ((MDO) $NT0 1. NIL NIL $LT0 NIL
         ((MPROGN)
          ((MCOND) |$dbg_wrt_states|
           (($PRINT) "in take_derivative_wrt_scalar_stateSV2 EXAM term"
            $NT0 "out of" $LT0 "now there are"
            ((MCOND) ((MNOT) (($NUMBERP) |$der0|)) (($LENGTH) |$der0|)
             T 0.)
            "terms")
           T
           ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
            (($PRINT)
             "in take_derivative_wrt_scalar_stateSV2 EXAM term" $NT0
             "(step 100) out of" $LT0)
            T $FALSE))
          ((MSETQ) |$NIused| 0.)
          ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
          ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
           ((MCOND)
            ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
            ((MPROGN)
             ((MSETQ) |$tmp_DER0|
              (($TAKE_DERIVATIVE_WRT_STATE) $NR0
               (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
             |$end_nr_loop|)
            T $FALSE))
          ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
          |$end_t0_loop|)))
       T
       ((MPROGN) ((MSETQ) |$der0| $TERM0)
        ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
         ((MCOND)
          ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
          ((MPROGN)
           ((MCOND) |$dbg_wrt_states|
            (($PRINT)
             "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
             |$der0| "derivative wrt r=" $NR0 "and"
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
            T $FALSE)
           ((MSETQ) |$der0|
            (($TAKE_DERIVATIVE_WRT_STATE) $NR0
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
           |$end_single|)
          T $FALSE))))
      ((MRETURN) |$der0|)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV2| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_scalar_stateSV2|) $SCALARS_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_scalar_stateSV2|
         |$take_derivative_wrt_scalar_stateSV2| NOUN) 
(DEFPROP $CONTRACT_PAIRS_IN_ONE_TERM %CONTRACT_PAIRS_IN_ONE_TERM VERB) 
(MDEFPROP $CONTRACT_PAIRS_IN_ONE_TERM
    ((LAMBDA) ((MLIST) $UTERM0)
     ((MPROG)
      ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0 $NPOW0
       $OP0 $IND0 $NFAC0 $NR0 $NS0)
      ((MSETQ) $UTERM00 $UTERM0)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
       ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
       ((MRETURN) $UTERM0) T $FALSE)
      ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
      ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_contract| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
            ((MNOT) ((MEQUAL) $NPOW0 2.)))
           (($ERROR) "the power must be 2!! wrong term=" $UTERM0) T
           $FALSE)
          ((MCOND) ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
           ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MCOND) ((MEQUAL) $OP0 $LA)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE)
          ((MCOND) ((MEQUAL) $OP0 |$Sk|)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE)
          ((MCOND) ((MEQUAL) $OP0 $K)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE))
         T
         ((MCOND)
          ((MAND) $ISOP0
           (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
          ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
           ((MCOND)
            ((MNOT)
             (($IS) ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
            ((MPROGN)
             ((MSETQ) $OTHERFAC0 (($ASSOC) $IND0 $LIST_INDEX_FACS0))
             ((MSETQ) $NR0 (($INPART) $FAC0 1.))
             ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
             ((MCOND) ((MLEQP) $NR0 $NS0)
              ((MSETQ) $CTERM0
               ((MTIMES) $CTERM0
                ((MQAPPLY)
                 (($CONCAT) (($INPART) $FAC0 0.)
                  (($INPART) $OTHERFAC0 0.))
                 $NR0 (($INPART) $FAC0 2.) $NS0
                 (($INPART) $OTHERFAC0 2.))))
              T
              ((MSETQ) $CTERM0
               ((MTIMES) $CTERM0
                ((MQAPPLY)
                 (($CONCAT) (($INPART) $OTHERFAC0 0.)
                  (($INPART) $FAC0 0.))
                 $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                 (($INPART) $FAC0 2.)))))
             ((MSETQ) $LIST_INDEX_FACS0
              (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0) $LIST_INDEX_FACS0)))
            T
            ((MSETQ) $LIST_INDEX_FACS0
             (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
          T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
        |$end_fac_loop|))
      ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
       ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
       ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
      ((MRETURN) $CTERM0)))
    MEXPR) 
(DEFPROP $CONTRACT_PAIRS_IN_ONE_TERM $ANY FUNCTION-MODE) 
(ADD2LNC '(($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0) $FUNCTIONS) 
(DEFPROP %CONTRACT_PAIRS_IN_ONE_TERM $CONTRACT_PAIRS_IN_ONE_TERM NOUN) 
(DEFPROP $CONTRACT_PAIRS %CONTRACT_PAIRS VERB) 
(MDEFPROP $CONTRACT_PAIRS
    ((LAMBDA) ((MLIST) |$utermS0|)
     ((MPROG) ((MLIST) $SUM0)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
       ((MPROGN) ((MSETQ) $SUM0 0.)
        ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
         ((MSETQ) $SUM0
          ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
       T ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
      ((MRETURN) $SUM0)))
    MEXPR) 
(DEFPROP $CONTRACT_PAIRS $ANY FUNCTION-MODE) 
(ADD2LNC '(($CONTRACT_PAIRS) |$utermS0|) $FUNCTIONS) 
(DEFPROP %CONTRACT_PAIRS $CONTRACT_PAIRS NOUN) 
(DEFPROP $TRUE_XX %TRUE_XX VERB) 
(MDEFPROP $TRUE_XX
    ((LAMBDA) ((MLIST) $R $S)
     ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))
    MEXPR) 
(DEFPROP $TRUE_XX $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_XX) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_XX $TRUE_XX NOUN) 
(DEFPROP |$otherN| |%otherN| VERB) 
(MDEFPROP |$otherN|
    ((LAMBDA) ((MLIST) $M $N)
     ((MCOND)
      ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
       ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
      3. T
      ((MCOND)
       ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
        ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
       2. T
       ((MCOND)
        ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
         ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
        1. T $FALSE))))
    MEXPR) 
(DEFPROP |$otherN| $BOOLEAN FUNCTION-MODE) 
(ADD2LNC '((|$otherN|) $M $N) $FUNCTIONS) 
(DEFPROP |%otherN| |$otherN| NOUN) 
(DEFPROP $COMPUTE_PP3 %COMPUTE_PP3 VERB) 
(MDEFPROP $COMPUTE_PP3
    ((LAMBDA) ((MLIST) ((MLIST) |$n|))
     ((MPROG)
      ((MDO) $M 1. NIL NIL |$nn| NIL
       ((MDO) $N 1. NIL NIL |$nn| NIL
        ((MCOND) ((MEQUAL) $M $N)
         ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
          ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))) $AP))
         T
         ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
          ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
           ((MPLUS)
            ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
            ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
            ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))
    MEXPR) 
(DEFPROP $COMPUTE_PP3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_PP3) ((MLIST) |$n|)) $FUNCTIONS) 
(MDEFPROP $COMPUTE_PP3 T MLEXPRP) 
(DEFPROP %COMPUTE_PP3 $COMPUTE_PP3 NOUN) 
(DEFPROP $PP3ONSHELL %PP3ONSHELL VERB) 
(MDEFPROP $PP3ONSHELL
    ((LAMBDA) ((MLIST) $M $N) (($NUM_PP3 ARRAY) $M $N)) MEXPR) 
(DEFPROP $PP3ONSHELL $ANY FUNCTION-MODE) 
(ADD2LNC '(($PP3ONSHELL) $M $N) $FUNCTIONS) 
(DEFPROP %PP3ONSHELL $PP3ONSHELL NOUN) 
(DEFPROP $TRUE_GF_XX3 %TRUE_GF_XX3 VERB) 
(MDEFPROP $TRUE_GF_XX3
    ((LAMBDA) ((MLIST) $R $S) (($NUM_XX3 ARRAY) $R $S)) MEXPR) 
(DEFPROP $TRUE_GF_XX3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_GF_XX3) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_GF_XX3 $TRUE_GF_XX3 NOUN) 
(DEFPROP $GF_XX3 %GF_XX3 VERB) 
(MDEFPROP $GF_XX3
    ((LAMBDA) ((MLIST) $M $N)
     ((MCOND) ((MEQUAL) $M 1.) |$x1| T
      ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
       ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
        |$x3|))))
    MEXPR) 
(DEFPROP $GF_XX3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($GF_XX3) $M $N) $FUNCTIONS) 
(DEFPROP %GF_XX3 $GF_XX3 NOUN) 
(DSKSETQ $COMPUTE_PP4 '$COMPUTE_PP4) 
(DEFPROP $COMPUTE_PP4 %COMPUTE_PP4 VERB) 
(MDEFPROP $COMPUTE_PP4
    ((LAMBDA) ((MLIST) ((MLIST) |$n|))
     ((MPROG)
      ((MDO) $M 1. NIL NIL |$nn| NIL
       ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
        ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))) $AP)))
      ((MSETQ) |$Mu|
       ((MPLUS)
        ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
        ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Ms|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Mt|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
       (($RATSIMP)
        ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
         ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
          ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
      ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Ms|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Mt|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
       (($RATSIMP)
        ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
         ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.) ((MMINUS) 2.)
          ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))
    MEXPR) 
(DEFPROP $COMPUTE_PP4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_PP4) ((MLIST) |$n|)) $FUNCTIONS) 
(MDEFPROP $COMPUTE_PP4 T MLEXPRP) 
(DEFPROP %COMPUTE_PP4 $COMPUTE_PP4 NOUN) 
(DEFPROP $PP4ONSHELL %PP4ONSHELL VERB) 
(MDEFPROP $PP4ONSHELL
    ((LAMBDA) ((MLIST) $M $N) (($NUM_PP4 ARRAY) $M $N)) MEXPR) 
(DEFPROP $PP4ONSHELL $ANY FUNCTION-MODE) 
(ADD2LNC '(($PP4ONSHELL) $M $N) $FUNCTIONS) 
(DEFPROP %PP4ONSHELL $PP4ONSHELL NOUN) 
(DEFPROP $COMPUTE_XX4 %COMPUTE_XX4 VERB) 
(MDEFPROP $COMPUTE_XX4
    ((LAMBDA) ((MLIST))
     ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
      (($REMARRAY) $NUM_XX4)
      ((MSETQ) $GF_X_RULES
       ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
      ((MSETQ) $EQ_XX40
       ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
        ((MEQUAL) |$om|
         ((MQUOTIENT)
          ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
           (($XX) 1. 3.))
          (($XX) 2. 4.)))))
      ((MSETQ) $EQ_XX40
       ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
        ((MEQUAL)
         ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.) (($XX) 2. 4.))
         ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
      ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
      ((MSETQ) $SO_X13
       (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
      ((MSETQ) $XX4_LIST
       (($MAKELIST)
        (($MAKELIST)
         ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S)) $S
         ((MPLUS) $R 1.) |$nn|)
        $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
      ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
      ((MSETQ) $XX4_LIST
       (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
      ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
      ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
       (($MAP) ":" ((MLIST) (($LHS) $GFXX0)) ((MLIST) (($RHS) $GFXX0))))
      ((MSETQ) |$dx3_dOM| (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
      ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES)) |$xx4_done|))
    MEXPR) 
(DEFPROP $COMPUTE_XX4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_XX4)) $FUNCTIONS) 
(DEFPROP %COMPUTE_XX4 $COMPUTE_XX4 NOUN) 
(DEFPROP $TRUE_GF_XX4 %TRUE_GF_XX4 VERB) 
(MDEFPROP $TRUE_GF_XX4
    ((LAMBDA) ((MLIST) $R $S) (($NUM_XX4 ARRAY) $R $S)) MEXPR) 
(DEFPROP $TRUE_GF_XX4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_GF_XX4) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_GF_XX4 $TRUE_GF_XX4 NOUN) 
(DEFPROP |$check_cyc_A_234| |%check_cyc_A_234| VERB) 
(MDEFPROP |$check_cyc_A_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
        ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
        ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
        ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
        ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
        ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
        ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
        ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
        ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
        ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
        ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
        ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_cyc_A_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_cyc_A_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_cyc_A_234| |$check_cyc_A_234| NOUN) 
(DEFPROP |$cyc_A_234| |%cyc_A_234| VERB) 
(MDEFPROP |$cyc_A_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
        ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
        ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$cyc_A_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$cyc_A_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%cyc_A_234| |$cyc_A_234| NOUN) 
(DEFPROP |$check_cyc_gfA_234| |%check_cyc_gfA_234| VERB) 
(MDEFPROP |$check_cyc_gfA_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
        ((MEQUAL) |$om| ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_cyc_gfA_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_cyc_gfA_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_cyc_gfA_234| |$check_cyc_gfA_234| NOUN) 
(DEFPROP |$cyc_gfA_234| |%cyc_gfA_234| VERB) 
(MDEFPROP |$cyc_gfA_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST)
        ((MEQUAL) |$om| ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
       $AMP00)))
    MEXPR) 
(DEFPROP |$cyc_gfA_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$cyc_gfA_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%cyc_gfA_234| |$cyc_gfA_234| NOUN) 
(DEFPROP |$check_swap_A_23| |%check_swap_A_23| VERB) 
(MDEFPROP |$check_swap_A_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
        ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_swap_A_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_swap_A_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_swap_A_23| |$check_swap_A_23| NOUN) 
(DEFPROP |$swap_A_23| |%swap_A_23| VERB) 
(MDEFPROP |$swap_A_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
        ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$swap_A_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$swap_A_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%swap_A_23| |$swap_A_23| NOUN) 
(DEFPROP |$swap_gfA_23| |%swap_gfA_23| VERB) 
(MDEFPROP |$swap_gfA_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE) ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$swap_gfA_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$swap_gfA_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%swap_gfA_23| |$swap_gfA_23| NOUN) 
(DEFPROP $TEST_MEASURE %TEST_MEASURE VERB) 
(MDEFPROP $TEST_MEASURE
    ((LAMBDA) ((MLIST) |$l1| |$l2| |$l3| |$l4|)
     ((MPROG) ((MSETQ) |$nn| 4.)
      (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
      ((MSETQ) $GH_00
       ((MQUOTIENT) 1.
        ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
      ((MSETQ) |$tttt_00|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
           ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
           ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
      ((MSETQ) |$tttt_00|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
      ((MSETQ) $GH_0P
       (($FACTOR)
        (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) (($XX) 1. 2.)
          ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.)) (($XX) 1. 3.)
           (($XX) 2. 4.))))))
      ((MSETQ) |$TTTT_0p|
       (($FACTOR)
        (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) (($XX) 1. 2.)
          ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.)) (($XX) 1. 3.)
           (($XX) 2. 4.))))))
      ((MSETQ) |$TTTT_pp|
       (($FACTOR)
        (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.))))
      ((MSETQ) |$gh_TTT0|
       (($FACTOR)
        (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
         ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTT|
       (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))
    MEXPR) 
(DEFPROP $TEST_MEASURE $ANY FUNCTION-MODE) 
(ADD2LNC '(($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|) $FUNCTIONS) 
(DEFPROP %TEST_MEASURE $TEST_MEASURE NOUN) 
(DEFPROP $ORDERXX %ORDERXX VERB) 
(MDEFPROP $ORDERXX
    ((LAMBDA) ((MLIST) $R $S)
     ((MCOND) ((MEQUAL) $R $S) 0. T
      ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
       ((MMINUS) (($XX) $S $R)))))
    MEXPR) 
(DEFPROP $ORDERXX $ANY FUNCTION-MODE) 
(ADD2LNC '(($ORDERXX) $R $S) $FUNCTIONS) 
(DEFPROP %ORDERXX $ORDERXX NOUN) 
(DEFPROP $ORDERPP %ORDERPP VERB) 
(MDEFPROP $ORDERPP
    ((LAMBDA) ((MLIST) $R $S)
     ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))
    MEXPR) 
(DEFPROP $ORDERPP $ANY FUNCTION-MODE) 
(ADD2LNC '(($ORDERPP) $R $S) $FUNCTIONS) 
(DEFPROP %ORDERPP $ORDERPP NOUN) 
(DEFPROP $TRUE_KK %TRUE_KK VERB) 
(MDEFPROP $TRUE_KK
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))
    MEXPR) 
(DEFPROP $TRUE_KK $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_KK) $R $M $S $N) $FUNCTIONS) 
(DEFPROP %TRUE_KK $TRUE_KK NOUN) 
(DEFPROP |$true_Skk| |%true_Skk| VERB) 
(MDEFPROP |$true_Skk|
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
      (($SUM)
       ((MTIMES) (($ORDERPP) $T $S) ((MEXPT) (($ORDERXX) $R $T) $M)) $T
       1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_Skk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_Skk|) $R $M $S $N) $FUNCTIONS) 
(DEFPROP |%true_Skk| |$true_Skk| NOUN) 
(DEFPROP |$true_kSk| |%true_kSk| VERB) 
(MDEFPROP |$true_kSk|
    ((LAMBDA) ((MLIST) $S $N $R $M)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
      (($SUM)
       ((MTIMES) (($ORDERPP) $T $S) ((MEXPT) (($ORDERXX) $R $T) $M)) $T
       1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_kSk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_kSk|) $S $N $R $M) $FUNCTIONS) 
(DEFPROP |%true_kSk| |$true_kSk| NOUN) 
(DEFPROP |$true_SkSk| |%true_SkSk| VERB) 
(MDEFPROP |$true_SkSk|
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
      (($SUM)
       (($SUM)
        ((MTIMES) (($ORDERPP) $T $U) ((MEXPT) (($ORDERXX) $R $T) $M)
         ((MEXPT) (($ORDERXX) $S $U) $N))
        $T 1. |$nn|)
       $U 1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_SkSk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_SkSk|) $R $M $S $N) $FUNCTIONS) 
(DEFPROP |%true_SkSk| |$true_SkSk| NOUN) 
(DEFPROP $FROM_STATE_TO_ADDEND_LIST %FROM_STATE_TO_ADDEND_LIST VERB) 
(MDEFPROP $FROM_STATE_TO_ADDEND_LIST
    ((LAMBDA) ((MLIST) $STATE0)
     ((MPROG)
      ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T $FALSE)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
       ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
      ((MSETQ) $LIST0
       (($MAKELIST) (($INPART) $STATE0 $T) $T 1. (($LENGTH) $STATE0)))
      ((MRETURN) $LIST0)))
    MEXPR) 
(DEFPROP $FROM_STATE_TO_ADDEND_LIST $ANY FUNCTION-MODE) 
(ADD2LNC '(($FROM_STATE_TO_ADDEND_LIST) $STATE0) $FUNCTIONS) 
(DEFPROP %FROM_STATE_TO_ADDEND_LIST $FROM_STATE_TO_ADDEND_LIST NOUN) 
(DEFPROP $EXTRACT_AND_NORMALIZE_COEFFS %EXTRACT_AND_NORMALIZE_COEFFS
         VERB) 
(MDEFPROP $EXTRACT_AND_NORMALIZE_COEFFS
    ((LAMBDA) ((MLIST) $LIST_OF_LISTS_OF_SUBSTATES0)
     ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
      ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
       ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
        ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
         ((MPROGN) ((MSETQ) $S00 $S0)
          ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
           ((MPROGN) ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
            ((MCOND) ((MGREATERP) $POW0 0.)
             ((MSETQ) $S00
              ((MTIMES)
               ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
               ((MEXPT)
                ((MQUOTIENT) 1.
                 ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                $POW0)))
             T $FALSE)
            ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
            ((MCOND) ((MGREATERP) $POW0 0.)
             ((MSETQ) $S00
              ((MTIMES)
               ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
               ((MEXPT)
                ((MQUOTIENT) 1.
                 ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                $POW0)))
             T $FALSE)))
          ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
           ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
            ((MPROGN) ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
             ((MCOND) ((MGREATERP) $POW0 0.)
              ((MSETQ) $S00
               ((MTIMES)
                ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                ((MEXPT)
                 ((MQUOTIENT)
                  ((MQUOTIENT) ((MMINUS) 1.)
                   ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                  ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                 $POW0)))
              T $FALSE))))
          ((MCOND)
           ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
            ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
           (($ERROR)
            "extract_and_normalize_coeffs cannot compute normalized coeff from"
            $S0 "left over is" $S00)
           T $FALSE)
          ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
        ((MSETQ) $COEFFS_LIST0 (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
      ((MRETURN) $COEFFS_LIST0)))
    MEXPR) 
(DEFPROP $EXTRACT_AND_NORMALIZE_COEFFS $ANY FUNCTION-MODE) 
(ADD2LNC '(($EXTRACT_AND_NORMALIZE_COEFFS)
           $LIST_OF_LISTS_OF_SUBSTATES0)
         $FUNCTIONS) 
(DEFPROP %EXTRACT_AND_NORMALIZE_COEFFS $EXTRACT_AND_NORMALIZE_COEFFS
         NOUN) 
(DEFPROP |$amplitudeN4V1| |%amplitudeN4V1| VERB) 
(MDEFPROP |$amplitudeN4V1|
    ((LAMBDA) ((MLIST) $STATES_LIST0)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) |$Partials0|
            (($ENDCONS)
             ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4) $LIST_OF_SUBSTATES0
              $PARTIAL_AMP0)
             |$Partials0|))
           ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$amplitudeN4V1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$amplitudeN4V1|) $STATES_LIST0) $FUNCTIONS) 
(DEFPROP |%amplitudeN4V1| |$amplitudeN4V1| NOUN) 
(DEFPROP |$amplitudeN4V1_list| |%amplitudeN4V1_list| VERB) 
(MDEFPROP |$amplitudeN4V1_list|
    ((LAMBDA) ((MLIST) $STATES_LIST0 $CHECKPOINT_SAVE_FILENAME)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MPROGN)
        ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
         ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
          ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
           ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
            (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
             $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
             (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
             (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
             "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
            ((MSETQ) $LIST_OF_SUBSTATES0
             ((MLIST)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
            (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
            ((MSETQ) $SL0
             (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
              $LIST_OF_SUBSTATES0))
            ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
            ((MSETQ) $NAS_LIST0
             (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
            ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
            ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
            ((MSETQ) $ULPS0
             ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
            ((MSETQ) $ULPS_LIST0
             (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
            ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
            ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
            ((MSETQ) $EI0
             (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
            ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
            ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
            (($PRINT)
             "Computed the expression on which we must act with derivatives in"
             ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
            ((MSETQ) $PARTIAL_AMP0
             ((MTIMES)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
               $NA1)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
               $NA2)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
               $NA3)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
               $NA4)
              ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
            ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
            (($PRINT)
             "Taken the derivatives and computed the partial amplitude in"
             ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
              |$Partials0|))
            |$end_3_loops|))))
        (($SAVE)
         (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_" (($STRING) $NA1)
          ".lisp")
         $NA1 $STATES_LIST0 |$Partials0|)
        |$end_na1_loop|))
      ((MRETURN) |$Partials0|)))
    MEXPR) 
(DEFPROP |$amplitudeN4V1_list| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$amplitudeN4V1_list|) $STATES_LIST0
           $CHECKPOINT_SAVE_FILENAME)
         $FUNCTIONS) 
(DEFPROP |%amplitudeN4V1_list| |$amplitudeN4V1_list| NOUN) 
(DEFPROP |$gf_amplitudeN4V1| |%gf_amplitudeN4V1| VERB) 
(MDEFPROP |$gf_amplitudeN4V1|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0
            (($RATSIMP)
             (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)
              ((MEQUAL) $XX $TRUE_GF_XX4))))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V1| |$gf_amplitudeN4V1| NOUN) 
(DEFPROP |$gf_amplitudeN4V2| |%gf_amplitudeN4V2| VERB) 
(MDEFPROP |$gf_amplitudeN4V2|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| |$Mt|))
           ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp the amplitude"
            ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
           ((MSETQ) $MAXNSNT0
            ((MPLUS)
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              (($SUM)
               (($SUM) ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                2. (($LENGTH) (($SL0 ARRAY) $NR0)))
               $NR0 1. |$nn0|))))
           ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
            ((MPROGN)
             ((MSETQ) |$Ms_proj_amp0|
              (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| $NS0))
             ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
              ((MDO) $NT0 0. NIL NIL
               ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
               ((MPROGN)
                (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                 "terms")
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATSIMP)
                  (($EV) |$Mt_Ms_proj_amp0|
                   ((MEQUAL) $XX $TRUE_GF_XX4))))
                ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                 ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                  ((MTIMES) |$Mt_Ms_proj_amp0| ((MEXPT) |$Ms| $NS0)
                   ((MEXPT) |$Mt| $NT0))))))
              T $FALSE)))
           ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude fully gauge fixed in"
            ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp-ed the amplitude in"
            ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6)) "s")
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V2| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V2| |$gf_amplitudeN4V2| NOUN) 
(DEFPROP |$gf_amplitudeN4V2_1| |%gf_amplitudeN4V2_1| VERB) 
(MDEFPROP |$gf_amplitudeN4V2_1|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| |$Mt|))
           ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratexpand the amplitude"
            ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
            "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
            "terms")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
           ((MSETQ) $MAXNSNT0
            ((MPLUS)
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              (($SUM)
               (($SUM) ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                2. (($LENGTH) (($SL0 ARRAY) $NR0)))
               $NR0 1. |$nn0|))))
           ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
            ((MPROGN)
             ((MSETQ) |$Ms_proj_amp0|
              (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| $NS0))
             ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
              ((MDO) $NT0 0. NIL NIL
               ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
               ((MPROGN)
                (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                 "terms")
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATSIMP)
                  (($EV) |$Mt_Ms_proj_amp0|
                   ((MEQUAL) $XX $TRUE_GF_XX4))))
                ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                 ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                  ((MTIMES) |$Mt_Ms_proj_amp0| ((MEXPT) |$Ms| $NS0)
                   ((MEXPT) |$Mt| $NT0))))))
              T $FALSE)))
           ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude fully gauge fixed in"
            ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp-ed the amplitude in"
            ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6)) "s")
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V2_1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V2_1| |$gf_amplitudeN4V2_1| NOUN) 
(DEFPROP |$SetStates| |%SetStates| VERB) 
(MDEFPROP |$SetStates|
    ((LAMBDA) ((MLIST) |$dd0|)
     ((MPROG) ((MSETQ) |$Lev0| 2.)
      ((MSETQ) |$Null2|
       (($EV)
        ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
         ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
         ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
         ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Lev0| 3.)
      ((MSETQ) |$Null3|
       (($EV)
        ((MPLUS)
         ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.) |$dd|)
         ((MMINUS)
          ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.) |$dd|))
         ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
         ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 1.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
         ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 2. 0.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 3.))
         ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$dd| |$dd0|)))
      ((MSETQ) |$Lev0| 4.)
      ((MSETQ) |$S4z|
       ((MPLUS) ((MTIMES) 375. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 888. (($P) 3. 1.)))
        ((MTIMES) ((MMINUS) 23.) (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 22968. (($P) 2. 2.))
        ((MTIMES) 138. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 1452.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) 1800. ((MEXPT) (($P) 1. 1.) 2.))))
      ((MSETQ) |$S4m|
       ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
        ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 2268. (($P) 2. 2.))
        ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
        ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$S4r1|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
          (($P) 3. 1.) |$d|)
         ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.) |$d|)
         ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
          (($P) 3. 1.))
         ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 0.) 4.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$S4r2|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.) ((MEXPT) |$d| 2.))
         ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.) ((MEXPT) |$d| 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.) |$d|)
         ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.) |$d|)
         ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 4. 0.))
         ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
         ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
         ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.))
         ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
         ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 2. 1.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 2. 1.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$S4r3|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.) ((MEXPT) |$d| 2.))
         ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.) ((MEXPT) |$d| 2.))
         ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.) |$d|)
         ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 3. 1.))
         ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
         ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.))
         ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4r1|
       (($EV)
        ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
         ((MTIMES) 624. (($P) 3. 1.))
         ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 936. (($P) 2. 2.))
         ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
         ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES)
          ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
           ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
      ((MSETQ) |$Null4r2|
       ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
        ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 4050. (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$Null4g|
       (($EV)
        ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|) 2.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|) 8.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|) 6.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|) 72.)
         ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
         ((MTIMES) 6. (($P) 3. 1.))
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
         ((MTIMES) 3. (($P) 2. 2.))
         ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
         ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
         ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
         ((MQUOTIENT)
          ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)) 6.)
         ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4cr|
       ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
        ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$Null6r16|
       ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
        ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
        ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 3074625000. (($P) 3. 3.))
        ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.))
        ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
        ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
      ((MSETQ) |$S6m|
       ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
        ((MTIMES) 28320. (($P) 5. 1.))
        ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 82400. (($P) 3. 3.))
        ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
      ((MSETQ) |$S6z|
       ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
        ((MTIMES) 1177320. (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
        ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) 929500. (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
        ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.))
        ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
      ((MSETQ) |$N6g|
       (($EV)
        ((MPLUS) ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
         ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
         ((MQUOTIENT) ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
         ((MQUOTIENT)
          ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|)) 4.)
         ((MQUOTIENT) ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|)
          168.)
         ((MQUOTIENT)
          ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.) |$d|)
          280.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
         ((MQUOTIENT) ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
         ((MQUOTIENT)
          ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|)) 3.)
         ((MQUOTIENT)
          ((MMINUS)
           ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
          3.)
         ((MQUOTIENT) ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|)
          378.)
         ((MQUOTIENT)
          ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.) |$d|)
          1260.)
         ((MQUOTIENT)
          ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.) |$d|)
          945.)
         ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|) 4.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|) 4.)
         ((MQUOTIENT) ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|)
          2520.)
         ((MQUOTIENT)
          ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 2. 0.) 2.) |$d|)
          140.)
         ((MQUOTIENT)
          ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.) |$d|)
          252.)
         ((MQUOTIENT) ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|)
          7560.)
         ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.))) 18.)
         ((MTIMES) 110. (($P) 5. 1.))
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
         ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.)) 7.)
         ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.)) 12.)
         ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
         ((MQUOTIENT)
          ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)) 70.)
         ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
         ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.)) 7.)
         ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
         ((MQUOTIENT)
          ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)) 7.)
         ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.)) 54.)
         ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.)) 6.)
         ((MQUOTIENT)
          ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
          1260.)
         ((MQUOTIENT)
          ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)) 3.)
         ((MQUOTIENT)
          ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.))
          3780.)
         ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)) 14.)
         ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
         ((MQUOTIENT)
          ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)) 28.)
         ((MQUOTIENT)
          ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.)) 420.)
         ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.)) 45.)
         ((MQUOTIENT)
          ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 2. 0.) 2.))
          280.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.))
          2.)
         ((MQUOTIENT)
          ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
           (($P) 2. 0.))
          140.)
         ((MQUOTIENT)
          ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)) 630.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 1. 1.) 2.))
          2.)
         ((MQUOTIENT)
          ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.)) 420.)
         ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
          37800.))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Lev0| 8.) ((MSETQ) |$S8m1| 0.) ((MSETQ) |$S8m2| 0.)
      ((MSETQ) |$S8z1|
       ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
        ((MTIMES) 419373360. (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 6188984592. (($P) 5. 3.))
        ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 20048000. (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 8144150. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 2.))
        ((MTIMES) 23738400. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
      ((MSETQ) |$S8z2|
       ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
        ((MTIMES) 359941680. (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 5264441616. (($P) 5. 3.))
        ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 17416000. (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6809950. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 2.))
        ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 2. 2.))
        ((MTIMES) 20437200. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.))))
      ((MSETQ) |$S10z1|
       ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
        ((MTIMES) 94471732800. (($P) 9. 1.))
        ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
        ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 8. 0.))
        ((MTIMES) 1017474393600. (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1805580000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
        ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.) (($P) 6. 0.))
        ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 6. 0.))
        ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) 607282147584. (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 20082748000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 3.))
        ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 36082698000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 23408646912.) ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 5. 0.))
        ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 3.))
        ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 2.))
        ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
        ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 28894320000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 771289485750.) ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
        ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.) (($P) 4. 1.))
        ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
        ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 11311477275. (($P) 1. 1.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 4. 0.))
        ((MTIMES) 612360000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 3.))
        ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
        ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 575909838000.) ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 2.))
        ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 816480000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 2.))
        ((MTIMES) 27552406000. (($P) 2. 0.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 34574400000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 11854080000.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 3. 1.))
        ((MTIMES) 493920000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 40166544600. (($P) 2. 2.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
        ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.) (($P) 2. 2.))))
      ((MSETQ) |$S10z2|
       ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
        ((MTIMES) 65112321600. (($P) 9. 1.))
        ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
        ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 8. 0.))
        ((MTIMES) 690708211200. (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
        ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 2261880000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.) (($P) 6. 0.))
        ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 6. 0.))
        ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) 376838832384. (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
        ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 2.))
        ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 2.))
        ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 11114538000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 24356973312.) ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 5. 0.))
        ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 6161648325.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 14804370000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1210524000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 6667920000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 359389840950.) ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
        ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.) (($P) 4. 1.))
        ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 1210524000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 3.))
        ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 338354074800.) ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 2.))
        ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
        ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 16134720000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) 18276010200. (($P) 2. 2.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 493920000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))))
      ((MSETQ) |$S103z|
       ((MPLUS) ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
        ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
        ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) 36360611332200. (($P) 8. 2.))
        ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 8. 0.))
        ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1631223468000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) 372093476932800. (($P) 6. 4.))
        ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 6. 2.))
        ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
         (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 540966535200.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 6. 0.))
        ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 1170019452000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 2.))
        ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 5. 1.))
        ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 4662858416400.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 66919708800.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 5. 0.))
        ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.) (($P) 5. 0.))
        ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 66919708800.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 805050582525.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 4.))
        ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 9453628800.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 4. 3.))
        ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 4. 2.))
        ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 40416163200.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 237200140800.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 112702665600.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
         (($P) 4. 1.))
        ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 4. 1.))
        ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 161245123200.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 4. 1.))
        ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 232452259200. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 324362765475. (($P) 1. 1.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 811066032000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 7740984220200.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 3.))
        ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 185345126400.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 430303104000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 3. 3.))
        ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 3. 3.))
        ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 437098032000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) 296415302400. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 2.))
        ((MTIMES) 37933056000. (($P) 1. 0.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 270273024000.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 552463430400.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 3. 1.))
        ((MTIMES) 300421900800. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
         ((MEXPT) (($P) 3. 0.) 3.))
        ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 441839664000. (($P) 1. 0.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 0.))
        ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 14224896000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 10668672000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 8001504000.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 99574272000.) ((MEXPT) (($P) 1. 1.) 3.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 3.))
        ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 16003008000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 4.))
        ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 0.) 3.))))
      |$states_defined|))
    MEXPR) 
(DEFPROP |$SetStates| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SetStates|) |$dd0|) $FUNCTIONS) 
(DEFPROP |%SetStates| |$SetStates| NOUN) 
(DEFPROP |$SSSSstep0| |%SSSSstep0| VERB) 
(MDEFPROP |$SSSSstep0|
    ((LAMBDA)
     ((MLIST) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4| |$l4|
      |$dd0|)
     ((MPROG) ((MLIST) |$d|)
      ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
      ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
      ((MSETQ) |$Asss|
       ((|$gf_amplitudeN4V2|) ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
        ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
      ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
      (($PRINT) "Step0: amplitude computation time"
       ((MPLUS) $TI1 ((MMINUS) $TI0)))
      ((MRETURN) |$Asss|)))
    MEXPR) 
(DEFPROP |$SSSSstep0| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
           |$l4| |$dd0|)
         $FUNCTIONS) 
(DEFPROP |%SSSSstep0| |$SSSSstep0| NOUN) 
(DEFPROP |$SSSSstep1| |%SSSSstep1| VERB) 
(MDEFPROP |$SSSSstep1| ((LAMBDA) ((MLIST) |$AmpS40|) |$AmpS40|) MEXPR) 
(DEFPROP |$SSSSstep1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SSSSstep1|) |$AmpS40|) $FUNCTIONS) 
(DEFPROP |%SSSSstep1| |$SSSSstep1| NOUN) 
(DEFPROP |$gf_SSSSV3| |%gf_SSSSV3| VERB) 
(MDEFPROP |$gf_SSSSV3|
    ((LAMBDA)
     ((MLIST) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4| |$l4|
      |$dd0|)
     ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
      (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
      ((MSETQ) |$Assss0|
       ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
        |$l4| |$dd0|))
      ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
      ((MSETQ) |$f_Assss|
       (($RATSIMP)
        (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
      (($PRINT) "simplification computation time"
       ((MPLUS) $TI2 ((MMINUS) $TI1)))
      ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
      (($PRINT) "computation times" $TI0 $TI1 $TI2)
      ((MSETQ) $GH_0
       ((MQUOTIENT) 1.
        ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
      ((MSETQ) |$tttt0|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
      ((MSETQ) |$tttt|
       (($FACTOR)
        (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTTT|
       (($FACTOR)
        (($EV) ((MTIMES) $GH_0 |$tttt0|) ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTTT_dx3|
       (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
      (($PRINT) "factors from ghosts and momenta and measure"
       |$gh_TTTT_dx3|)
      ((MSETQ) $FINAL_AMP_DX
       (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
      ((MRETURN)
       ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
        (($FACTOR) |$dx3_dOM|)))))
    MEXPR) 
(DEFPROP |$gf_SSSSV3| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
           |$l4| |$dd0|)
         $FUNCTIONS) 
(DEFPROP |%gf_SSSSV3| |$gf_SSSSV3| NOUN) 
(DSKSETQ $NUM_XX3 '$NUM_XX3) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_XX3) 
(MREMPROP '$NUM_XX3 'ARRAY) 
(MPUTPROP '$NUM_XX3 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2. NIL NIL (((1. 3.) . |$Xi|))
      (((1. 2.) (MTIMES SIMP)
        ((MEXPT SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$Xi|)) -1.)
        |$Xi|)
       ((2. 3.) . 1.)))) 
(ADD2LNC '$NUM_XX3 $ARRAYS) 
(DSKSETQ |$usedLevels0| '|$usedLevels0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$usedLevels0| 'HASHAR) 
(MPUTPROP '|$usedLevels0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MLIST)) ((MLIST) 10.) ((MLIST)) ((MLIST)) |#####|)) 
(ADD2LNC '|$usedLevels0| $ARRAYS) 
(DSKSETQ |$usedLevelsPowers0| '|$usedLevelsPowers0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$usedLevelsPowers0| 'HASHAR) 
(MPUTPROP '|$usedLevelsPowers0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MLIST)) ((MLIST) 10. 1.) ((MLIST)) ((MLIST)) |#####|)) 
(ADD2LNC '|$usedLevelsPowers0| $ARRAYS) 
(DSKSETQ |$noAlphas0| '|$noAlphas0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$noAlphas0| 'HASHAR) 
(MPUTPROP '|$noAlphas0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA '(|#####| 0. 1. 0. 0. |#####|)) 
(ADD2LNC '|$noAlphas0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$explK0| 'HASHAR) 
(MPUTPROP '|$explK0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| 0.
              ((MTIMES SIMP) ((|$l| SIMP) 2. 10.) (($L SIMP) 2. 10.))
              0. 0. |#####|)) 
(ADD2LNC '|$explK0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$explD0| 'HASHAR) 
(MPUTPROP '|$explD0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6. 6.) 
(FILLARRAY AAAAA
    '(|#####| |#####| |#####| |#####| |#####| |#####| |#####| |#####|
              0. 0. 0. |#####| |#####| |#####| |#####| 0. 0. |#####|
              |#####| |#####| |#####| |#####| 0. |#####| |#####|
              |#####| |#####| |#####| |#####| |#####| |#####| |#####|
              |#####| |#####| |#####| |#####|)) 
(ADD2LNC '|$explD0| $ARRAYS) 
(DSKSETQ |$s| '|$s|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$s|) 
(MREMPROP '|$s| 'ARRAY) 
(MPUTPROP '|$s| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 4. 1. (((4.) (|$k| SIMP) 4.))
      (((1.) (MPLUS SIMP) ((|$k| SIMP) 1.)
        ((MTIMES SIMP) ((|$d| SIMP) 1. 2.) (($X SIMP) 2.))
        ((MTIMES SIMP) ((|$d| SIMP) 1. 3.) (($X SIMP) 3.))
        ((MTIMES SIMP) ((|$d| SIMP) 1. 4.) (($X SIMP) 4.))))
      (((2.) (MPLUS SIMP) ((|$k| SIMP) 2.)
        ((MTIMES SIMP) ((|$d| SIMP) 2. 3.) (($X SIMP) 3.))
        ((MTIMES SIMP) ((|$d| SIMP) 2. 4.) (($X SIMP) 4.))))
      (((3.) (MPLUS SIMP) ((|$k| SIMP) 3.)
        ((MTIMES SIMP) ((|$d| SIMP) 3. 4.) (($X SIMP) 4.)))))) 
(ADD2LNC '|$s| $ARRAYS) 
(DSKSETQ $NUM_PP4 '$NUM_PP4) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_PP4) 
(MREMPROP '$NUM_PP4 'ARRAY) 
(MPUTPROP '$NUM_PP4 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 10. 2.
      (((2. 2.) (RAT SIMP) -9. 2.) ((4. 4.) (RAT SIMP) 1. 2.)) NIL NIL
      NIL NIL NIL
      (((1. 3.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Mt|))))
      (((2. 3.) (MTIMES SIMP) ((RAT SIMP) 1. 2.)
        ((MPLUS SIMP) 1. |$Ms| |$Mt|)))
      (((1. 1.) (RAT SIMP) 1. 2.) ((3. 3.) (RAT SIMP) 1. 2.)) NIL NIL
      NIL NIL
      (((1. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 2.)
        ((MPLUS SIMP) -4. |$Ms| |$Mt|)))
      (((2. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 8. ((MTIMES SIMP) -2. |$Mt|))))
      (((1. 2.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 8. ((MTIMES SIMP) -2. |$Ms|)))
       ((3. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))))) 
(ADD2LNC '$NUM_PP4 $ARRAYS) 
(DSKSETQ $NUM_XX4 '$NUM_XX4) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_XX4) 
(MREMPROP '$NUM_XX4 'ARRAY) 
(MPUTPROP '$NUM_XX4 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 6. 2. NIL NIL NIL NIL NIL (((1. 4.) (MEXPT SIMP) |$Xi| -1.))
      (((1. 3.) (MTIMES SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|)
        ((MEXPT SIMP)
         ((MPLUS SIMP) ((MTIMES SIMP) -1. |$Xi|)
          ((MEXPT SIMP RATSIMP) |$Xi| 2.))
         -1.))
       ((2. 4.) . 1.))
      (((1. 2.) (MEXPT SIMP) ((MPLUS SIMP) -1. |$Xi|) -1.)
       ((2. 3.) (MTIMES SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|)
        ((MEXPT SIMP)
         ((MPLUS SIMP) -1. |$om|
          ((MTIMES SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$om|))
           |$Xi|))
         -1.))
       ((3. 4.) (MTIMES SIMP) ((MEXPT SIMP) |$om| -1.)
        ((MEXPT SIMP) |$Xi| -1.) ((MPLUS SIMP) -1. |$om| |$Xi|))))) 
(ADD2LNC '$NUM_XX4 $ARRAYS) 
(DSKSETQ $INFLAG 'T) 
(DSKSETQ $K '$K) 
(DEFPROP $K $ANY MODE) 
(ADD2LNC '$K $PROPS) 
(DSKSETQ |$l1| '|$l1|) 
(DSKSETQ |$l2| '|$l2|) 
(DSKSETQ |$l3| '|$l3|) 
(DSKSETQ |$l4| '|$l4|) 
(DSKSETQ |$dx3_dOM|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -1. |$om| |$Xi|
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|) -2.))
           ((MTIMES SIMP) |$Xi|
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|) -1.)))) 
(DSKSETQ |$Mu|
         '((MPLUS SIMP) 3. ((MTIMES SIMP) -1. |$Ms|)
           ((MTIMES SIMP) -1. |$Mt|))) 
(DSKSETQ |$maxlevel| '10.) 
(DSKSETQ $TI0 '3945620771.) 
(DSKSETQ |$Dim| '26.) 
(DSKSETQ $AMP0
         '((MTIMES SIMP)
           ((MPLUS SIMP) -41572521200.
            ((MTIMES SIMP RATSIMP) 32342557184. |$Ms|)
            ((MTIMES SIMP) -5608537648.
             ((MEXPT SIMP RATSIMP) |$Ms| 2.))
            ((MTIMES SIMP) 146440000. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 332580169600.
              ((MTIMES SIMP RATSIMP) -254862435840. |$Ms|)
              ((MTIMES SIMP) 39440811680.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 1199217600.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -83145042400.
                ((MTIMES SIMP RATSIMP) 34384752480. |$Ms|)
                ((MTIMES SIMP) 3862835200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|))
             |$om|)
            ((MTIMES SIMP)
             ((MPLUS SIMP) -1170272316200.
              ((MTIMES SIMP RATSIMP) 904957240080. |$Ms|)
              ((MTIMES SIMP) -161128827360.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -1811980800.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 602392568400.
                ((MTIMES SIMP RATSIMP) -200461553760. |$Ms|)
                ((MTIMES SIMP) -32208731600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 1569792000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -76079959200.
                ((MTIMES SIMP RATSIMP) -10116597200. |$Ms|)
                ((MTIMES SIMP) 1569792000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 2402198967200.
              ((MTIMES SIMP RATSIMP) -1878277726080. |$Ms|)
              ((MTIMES SIMP) 438432700160.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -23235564800.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1861823107200.
                ((MTIMES SIMP RATSIMP) 595720423360. |$Ms|)
                ((MTIMES SIMP) 53244222400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -7900032000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 444382444800.
                ((MTIMES SIMP RATSIMP) 8366628800. |$Ms|)
                ((MTIMES SIMP) -11141760000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -31125024000.
                ((MTIMES SIMP RATSIMP) -3241728000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -3402120145600.
              ((MTIMES SIMP RATSIMP) 2822345883840. |$Ms|)
              ((MTIMES SIMP) -865574224480.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 91134120000.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 3199361239200.
                ((MTIMES SIMP RATSIMP) -1046615946080. |$Ms|)
                ((MTIMES SIMP) -1034016000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 15953280000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1031680641600.
                ((MTIMES SIMP RATSIMP) 39827526400. |$Ms|)
                ((MTIMES SIMP) 27299328000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 108937584000.
                ((MTIMES SIMP RATSIMP) 11346048000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 3767303883920.
              ((MTIMES SIMP RATSIMP) -3485936388480. |$Ms|)
              ((MTIMES SIMP) 1213525656000.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -145391232000.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -3485936388480.
                ((MTIMES SIMP RATSIMP) 1225363492704. |$Ms|)
                ((MTIMES SIMP) -62381188000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -17727360000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1213525656000.
                ((MTIMES SIMP RATSIMP) -62381188000. |$Ms|)
                ((MTIMES SIMP) -35454720000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -145391232000.
                ((MTIMES SIMP RATSIMP) -17727360000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -3402120145600.
              ((MTIMES SIMP RATSIMP) 3199361239200. |$Ms|)
              ((MTIMES SIMP) -1031680641600.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 108937584000.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 2822345883840.
                ((MTIMES SIMP RATSIMP) -1046615946080. |$Ms|)
                ((MTIMES SIMP) 39827526400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 11346048000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -865574224480.
                ((MTIMES SIMP RATSIMP) -1034016000. |$Ms|)
                ((MTIMES SIMP) 27299328000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 91134120000.
                ((MTIMES SIMP RATSIMP) 15953280000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 2402198967200.
              ((MTIMES SIMP RATSIMP) -1861823107200. |$Ms|)
              ((MTIMES SIMP) 444382444800.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -31125024000.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1878277726080.
                ((MTIMES SIMP RATSIMP) 595720423360. |$Ms|)
                ((MTIMES SIMP) 8366628800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -3241728000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 438432700160.
                ((MTIMES SIMP RATSIMP) 53244222400. |$Ms|)
                ((MTIMES SIMP) -11141760000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -23235564800.
                ((MTIMES SIMP RATSIMP) -7900032000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -1170272316200.
              ((MTIMES SIMP RATSIMP) 602392568400. |$Ms|)
              ((MTIMES SIMP) -76079959200.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 904957240080.
                ((MTIMES SIMP RATSIMP) -200461553760. |$Ms|)
                ((MTIMES SIMP) -10116597200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -161128827360.
                ((MTIMES SIMP RATSIMP) -32208731600. |$Ms|)
                ((MTIMES SIMP) 1569792000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1811980800.
                ((MTIMES SIMP RATSIMP) 1569792000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 332580169600.
              ((MTIMES SIMP RATSIMP) -83145042400. |$Ms|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -254862435840.
                ((MTIMES SIMP RATSIMP) 34384752480. |$Ms|))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 39440811680.
                ((MTIMES SIMP RATSIMP) 3862835200. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) 1199217600.
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 9.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -41572521200.
              ((MTIMES SIMP RATSIMP) 32342557184. |$Mt|)
              ((MTIMES SIMP) -5608537648.
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) 146440000.
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 10.)))
           ((MEXPT SIMP RATSIMP) |$Xi| 10.)
           ((MEXPT SIMP)
            ((MPLUS SIMP) 1. ((MTIMES SIMP RATSIMP) -10. |$om|)
             ((MTIMES SIMP) 45. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -120. ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 210. ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -252. ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 210. ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -120. ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 45. ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -10. ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MEXPT SIMP RATSIMP) |$om| 10.)
             ((MTIMES SIMP)
              ((MPLUS SIMP) -10. ((MTIMES SIMP RATSIMP) 100. |$om|)
               ((MTIMES SIMP) -450. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 1200. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -2100. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 2520. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -2100. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 1200. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -450. ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) 100. ((MEXPT SIMP RATSIMP) |$om| 9.))
               ((MTIMES SIMP) -10. ((MEXPT SIMP RATSIMP) |$om| 10.)))
              |$Xi|)
             ((MTIMES SIMP)
              ((MPLUS SIMP) 45. ((MTIMES SIMP RATSIMP) -450. |$om|)
               ((MTIMES SIMP) 2025. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -5400. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 9450. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -11340. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 9450. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -5400. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) 2025. ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) -450. ((MEXPT SIMP RATSIMP) |$om| 9.))
               ((MTIMES SIMP) 45. ((MEXPT SIMP RATSIMP) |$om| 10.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 2.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -120. ((MTIMES SIMP RATSIMP) 1200. |$om|)
               ((MTIMES SIMP) -5400. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 14400. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -25200. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 30240. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -25200. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 14400. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -5400. ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) 1200. ((MEXPT SIMP RATSIMP) |$om| 9.))
               ((MTIMES SIMP) -120. ((MEXPT SIMP RATSIMP) |$om| 10.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 3.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 210. ((MTIMES SIMP RATSIMP) -2100. |$om|)
               ((MTIMES SIMP) 9450. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -25200. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 44100. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -52920. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 44100. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -25200. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) 9450. ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) -2100. ((MEXPT SIMP RATSIMP) |$om| 9.))
               ((MTIMES SIMP) 210. ((MEXPT SIMP RATSIMP) |$om| 10.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 4.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -252. ((MTIMES SIMP RATSIMP) 2520. |$om|)
               ((MTIMES SIMP) -11340. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 30240. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -52920. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 63504. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -52920. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 30240. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -11340. ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) 2520. ((MEXPT SIMP RATSIMP) |$om| 9.))
               ((MTIMES SIMP) -252. ((MEXPT SIMP RATSIMP) |$om| 10.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 5.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 210. ((MTIMES SIMP RATSIMP) -2100. |$om|)
               ((MTIMES SIMP) 9450. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -25200. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 44100. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -52920. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 44100. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -25200. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) 9450. ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) -2100. ((MEXPT SIMP RATSIMP) |$om| 9.))
               ((MTIMES SIMP) 210. ((MEXPT SIMP RATSIMP) |$om| 10.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 6.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -120. ((MTIMES SIMP RATSIMP) 1200. |$om|)
               ((MTIMES SIMP) -5400. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 14400. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -25200. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 30240. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -25200. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 14400. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -5400. ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) 1200. ((MEXPT SIMP RATSIMP) |$om| 9.))
               ((MTIMES SIMP) -120. ((MEXPT SIMP RATSIMP) |$om| 10.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 7.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 45. ((MTIMES SIMP RATSIMP) -450. |$om|)
               ((MTIMES SIMP) 2025. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -5400. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 9450. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -11340. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 9450. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -5400. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) 2025. ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) -450. ((MEXPT SIMP RATSIMP) |$om| 9.))
               ((MTIMES SIMP) 45. ((MEXPT SIMP RATSIMP) |$om| 10.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 8.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -10. ((MTIMES SIMP RATSIMP) 100. |$om|)
               ((MTIMES SIMP) -450. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 1200. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -2100. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 2520. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -2100. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 1200. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -450. ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) 100. ((MEXPT SIMP RATSIMP) |$om| 9.))
               ((MTIMES SIMP) -10. ((MEXPT SIMP RATSIMP) |$om| 10.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 9.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 1. ((MTIMES SIMP RATSIMP) -10. |$om|)
               ((MTIMES SIMP) 45. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -120. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 210. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -252. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 210. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -120. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) 45. ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) -10. ((MEXPT SIMP RATSIMP) |$om| 9.))
               ((MEXPT SIMP RATSIMP) |$om| 10.))
              ((MEXPT SIMP RATSIMP) |$Xi| 10.)))
            -1.))) 
(DSKSETQ |$Partials0| '((MLIST))) 
(DSKSETQ $LIST0
         '((MLIST)
           ((MTIMES SIMP) 8890560000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -493920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -47040000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -816480000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -680400000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21840000. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 40166544600. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 47040000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11854080000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -47040000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 38525760000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -17406144000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -823200000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1338960000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 22514954000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -34574400000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -28153440000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 27552406000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 816480000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 47040000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -26671680000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41114304000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -21840000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41941606000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -65582521200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -30367750000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -575909838000.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 28153440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -658560000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -68300806000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 26403816600.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 6659590000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 556646958000. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 17012800000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -414892800000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 612360000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -778260000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 15500824500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 165900000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -23835724500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2976750000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 123480000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19766203100. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 8643600000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2610368400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 37648107500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 347766720000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11311477275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -6952837500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -446460000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 28894320000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -55227112500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 8829124500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 73883607500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 15484392000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1332626535000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -40007615550. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -771289485750.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -28894320000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 446460000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 54671452500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2976750000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 61435500. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 55566000000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -43951472400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -271032372000. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -286098435000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 6371568000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -12604951100. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -215509203000. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -167485920000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 14943553275.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 412610955750. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 59737860000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -104496000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 17850699600. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -12435219600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5376162400. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -9549187200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 9348102400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -319433436000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 6258067200. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 368756136000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -23408646912.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -36082698000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -5845392000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -790017472800. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 29446648000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 865169323200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -89828383680. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -5267808000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 12886098000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 247693312800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 225351473760. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -20082748000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -551036203200. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 2634992640. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -81345942720. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 607282147584. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 1587600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5427840000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 7813260000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 854670000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 254080638000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5662720000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -255510192000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 11300654400. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 1345650000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -6006960000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -71086512000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 6561480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 177150240000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -116617158000. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 116534544000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -1256174740800. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -801360000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -32628708000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 25637875200. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -1805580000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -52980480000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 68103216000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -33493788000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 1017474393600. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) 269482500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 16188732000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -15851576700. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -3532347000. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) -456913920600. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 1395489600. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 94471732800. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -6935292000. (($P SIMP) 10. 0.)))) 
(DSKSETQ $LIST_OF_STATES_IN_LIST_FORM0
         '((MLIST) ((MLIST SIMP) 1.)
           ((MLIST SIMP)
            ((MTIMES SIMP) 8890560000.
             ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 2. 2.))
            ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
             ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
            ((MTIMES SIMP) -493920000. (($P SIMP) 1. 1.)
             (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
            ((MTIMES SIMP) 816480000.
             ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
             (($P SIMP) 3. 0.))
            ((MTIMES SIMP) -47040000. (($P SIMP) 1. 0.)
             ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
            ((MTIMES SIMP) 540960000. (($P SIMP) 1. 0.)
             (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
            ((MTIMES SIMP) -816480000. (($P SIMP) 1. 0.)
             (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
            ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
             (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
            ((MTIMES SIMP) 411600000.
             ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
             ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
            ((MTIMES SIMP) -680400000. (($P SIMP) 1. 1.)
             (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
            ((MTIMES SIMP) 21840000. (($P SIMP) 1. 0.)
             (($P SIMP) 2. 1.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
            ((MTIMES SIMP) 40166544600. (($P SIMP) 2. 2.)
             ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
            ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
             ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
            ((MTIMES SIMP) -816480000.
             ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
            ((MTIMES SIMP) 47040000. (($P SIMP) 1. 0.)
             (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
            ((MTIMES SIMP) -11854080000.
             ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 1.))
            ((MTIMES SIMP) -47040000.
             ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
             (($P SIMP) 3. 1.))
            ((MTIMES SIMP) 38525760000. (($P SIMP) 1. 1.)
             (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
            ((MTIMES SIMP) -17406144000. (($P SIMP) 2. 0.)
             (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
            ((MTIMES SIMP) -823200000. (($P SIMP) 1. 0.)
             (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
            ((MTIMES SIMP) 1338960000. (($P SIMP) 1. 0.)
             (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
            ((MTIMES SIMP) 22514954000. (($P SIMP) 2. 1.)
             (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
            ((MTIMES SIMP) -34574400000.
             ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
            ((MTIMES SIMP) -28153440000. (($P SIMP) 1. 1.)
             ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
            ((MTIMES SIMP) 27552406000. (($P SIMP) 2. 0.)
             ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
            ((MTIMES SIMP) -540960000. (($P SIMP) 1. 0.)
             (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
            ((MTIMES SIMP) 816480000. (($P SIMP) 1. 0.)
             ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
            ((MTIMES SIMP) 47040000.
             ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
             (($P SIMP) 3. 2.))
            ((MTIMES SIMP) -26671680000. (($P SIMP) 1. 1.)
             (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
            ((MTIMES SIMP) 41114304000. (($P SIMP) 2. 0.)
             (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
            ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
             (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
            ((MTIMES SIMP) -21840000.
             ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
             (($P SIMP) 3. 2.))
            ((MTIMES SIMP) 41941606000. (($P SIMP) 1. 1.)
             (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
            ((MTIMES SIMP) -65582521200. (($P SIMP) 2. 0.)
             (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
            ((MTIMES SIMP) -30367750000. (($P SIMP) 1. 0.)
             (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
            ((MTIMES SIMP) -575909838000.
             ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
            ((MTIMES SIMP) 411600000.
             ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
             (($P SIMP) 3. 3.))
            ((MTIMES SIMP) 28153440000.
             ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
            ((MTIMES SIMP) -658560000.
             ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
             (($P SIMP) 3. 3.))
            ((MTIMES SIMP) -68300806000. (($P SIMP) 1. 1.)
             (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
            ((MTIMES SIMP) 26403816600.
             ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
            ((MTIMES SIMP) 6659590000. (($P SIMP) 1. 0.)
             (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
            ((MTIMES SIMP) 556646958000. (($P SIMP) 2. 2.)
             (($P SIMP) 3. 3.))
            ((MTIMES SIMP) 17012800000. (($P SIMP) 1. 0.)
             (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
            ((MTIMES SIMP) -414892800000. (($P SIMP) 3. 1.)
             (($P SIMP) 3. 3.))
            ((MTIMES SIMP) -370440000.
             ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
             (($P SIMP) 4. 0.))
            ((MTIMES SIMP) 612360000. (($P SIMP) 1. 1.)
             ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
            ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
             (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
            ((MTIMES SIMP) -778260000. (($P SIMP) 1. 0.)
             (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
            ((MTIMES SIMP) 15500824500.
             ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
            ((MTIMES SIMP) 165900000.
             ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
             (($P SIMP) 4. 0.))
            ((MTIMES SIMP) -23835724500. (($P SIMP) 1. 1.)
             (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
            ((MTIMES SIMP) -2976750000. (($P SIMP) 2. 0.)
             (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
            ((MTIMES SIMP) 123480000. (($P SIMP) 1. 0.)
             (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
            ((MTIMES SIMP) -19766203100. (($P SIMP) 2. 1.)
             (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
            ((MTIMES SIMP) 8643600000.
             ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
            ((MTIMES SIMP) -123480000.
             ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
             (($P SIMP) 4. 0.))
            ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
             (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
            ((MTIMES SIMP) -2610368400. (($P SIMP) 2. 0.)
             (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
            ((MTIMES SIMP) 37648107500. (($P SIMP) 1. 0.)
             (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
            ((MTIMES SIMP) 347766720000. (($P SIMP) 3. 3.)
             (($P SIMP) 4. 0.))
            ((MTIMES SIMP) 11311477275. (($P SIMP) 1. 1.)
             ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
            ((MTIMES SIMP) -6952837500. (($P SIMP) 2. 0.)
             ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
            ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
             (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
            ((MTIMES SIMP) -446460000. (($P SIMP) 1. 0.)
             ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
            ((MTIMES SIMP) 28894320000. (($P SIMP) 1. 1.)
             (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
            ((MTIMES SIMP) -55227112500. (($P SIMP) 2. 0.)
             (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
            ((MTIMES SIMP) 8829124500. (($P SIMP) 1. 0.)
             (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
            ((MTIMES SIMP) -123480000.
             ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
             (($P SIMP) 4. 1.))
            ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
             (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
            ((MTIMES SIMP) 73883607500. (($P SIMP) 2. 0.)
             (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
            ((MTIMES SIMP) 15484392000. (($P SIMP) 1. 0.)
             (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
            ((MTIMES SIMP) 1332626535000. (($P SIMP) 3. 2.)
             (($P SIMP) 4. 1.))
            ((MTIMES SIMP) -40007615550. (($P SIMP) 1. 0.)
             (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
            ((MTIMES SIMP) -771289485750.
             ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
            ((MTIMES SIMP) -370440000.
             ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
             (($P SIMP) 4. 2.))
            ((MTIMES SIMP) -28894320000.
             ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
            ((MTIMES SIMP) 446460000.
             ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
             (($P SIMP) 4. 2.))
            ((MTIMES SIMP) 54671452500. (($P SIMP) 1. 1.)
             (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
            ((MTIMES SIMP) 2976750000.
             ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
            ((MTIMES SIMP) 61435500. (($P SIMP) 1. 0.)
             (($P SIMP) 2. 1.) (($P SIMP) 4. 2.))
            ((MTIMES SIMP) 55566000000. (($P SIMP) 2. 2.)
             (($P SIMP) 4. 2.))
            ((MTIMES SIMP) -43951472400. (($P SIMP) 1. 0.)
             (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
            ((MTIMES SIMP) -271032372000. (($P SIMP) 3. 1.)
             (($P SIMP) 4. 2.))
            ((MTIMES SIMP) -286098435000. (($P SIMP) 4. 0.)
             (($P SIMP) 4. 2.))
            ((MTIMES SIMP) 123480000.
             ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
            ((MTIMES SIMP) 6371568000. (($P SIMP) 1. 0.)
             (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
            ((MTIMES SIMP) -12604951100. (($P SIMP) 1. 0.)
             (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
            ((MTIMES SIMP) -215509203000. (($P SIMP) 2. 1.)
             (($P SIMP) 4. 3.))
            ((MTIMES SIMP) -167485920000. (($P SIMP) 3. 0.)
             (($P SIMP) 4. 3.))
            ((MTIMES SIMP) 14943553275.
             ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
            ((MTIMES SIMP) 412610955750. (($P SIMP) 1. 1.)
             (($P SIMP) 4. 4.))
            ((MTIMES SIMP) 59737860000. (($P SIMP) 2. 0.)
             (($P SIMP) 4. 4.))
            ((MTIMES SIMP) -104496000. (($P SIMP) 1. 0.)
             (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
            ((MTIMES SIMP) 104496000.
             ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
             (($P SIMP) 5. 0.))
            ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
             (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
            ((MTIMES SIMP) 17850699600. (($P SIMP) 2. 0.)
             (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
            ((MTIMES SIMP) -12435219600. (($P SIMP) 1. 0.)
             (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
            ((MTIMES SIMP) -5376162400. (($P SIMP) 1. 1.)
             (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
            ((MTIMES SIMP) -9549187200. (($P SIMP) 2. 0.)
             (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
            ((MTIMES SIMP) 9348102400. (($P SIMP) 1. 0.)
             (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
            ((MTIMES SIMP) -319433436000. (($P SIMP) 3. 2.)
             (($P SIMP) 5. 0.))
            ((MTIMES SIMP) 6258067200. (($P SIMP) 1. 0.)
             (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
            ((MTIMES SIMP) 368756136000. (($P SIMP) 4. 1.)
             (($P SIMP) 5. 0.))
            ((MTIMES SIMP) -23408646912.
             ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
            ((MTIMES SIMP) 104496000.
             ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
             (($P SIMP) 5. 1.))
            ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
             (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
            ((MTIMES SIMP) -36082698000.
             ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
            ((MTIMES SIMP) -5845392000. (($P SIMP) 1. 0.)
             (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
            ((MTIMES SIMP) -790017472800. (($P SIMP) 2. 2.)
             (($P SIMP) 5. 1.))
            ((MTIMES SIMP) 29446648000. (($P SIMP) 1. 0.)
             (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
            ((MTIMES SIMP) 865169323200. (($P SIMP) 3. 1.)
             (($P SIMP) 5. 1.))
            ((MTIMES SIMP) -89828383680. (($P SIMP) 4. 0.)
             (($P SIMP) 5. 1.))
            ((MTIMES SIMP) -104496000.
             ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
            ((MTIMES SIMP) -5267808000. (($P SIMP) 1. 0.)
             (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
            ((MTIMES SIMP) 12886098000. (($P SIMP) 1. 0.)
             (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
            ((MTIMES SIMP) 247693312800. (($P SIMP) 2. 1.)
             (($P SIMP) 5. 2.))
            ((MTIMES SIMP) 225351473760. (($P SIMP) 3. 0.)
             (($P SIMP) 5. 2.))
            ((MTIMES SIMP) -20082748000.
             ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
            ((MTIMES SIMP) -551036203200. (($P SIMP) 1. 1.)
             (($P SIMP) 5. 3.))
            ((MTIMES SIMP) 2634992640. (($P SIMP) 2. 0.)
             (($P SIMP) 5. 3.))
            ((MTIMES SIMP) -81345942720. (($P SIMP) 1. 0.)
             (($P SIMP) 5. 4.))
            ((MTIMES SIMP) 607282147584. (($P SIMP) 5. 5.))
            ((MTIMES SIMP) 1587600000.
             ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
            ((MTIMES SIMP) -5427840000. (($P SIMP) 1. 1.)
             (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
            ((MTIMES SIMP) 7813260000.
             ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
            ((MTIMES SIMP) 854670000. (($P SIMP) 1. 0.)
             (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
            ((MTIMES SIMP) 254080638000. (($P SIMP) 2. 2.)
             (($P SIMP) 6. 0.))
            ((MTIMES SIMP) -5662720000. (($P SIMP) 1. 0.)
             (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
            ((MTIMES SIMP) -255510192000. (($P SIMP) 3. 1.)
             (($P SIMP) 6. 0.))
            ((MTIMES SIMP) 11300654400. (($P SIMP) 4. 0.)
             (($P SIMP) 6. 0.))
            ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
             (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
            ((MTIMES SIMP) 1345650000. (($P SIMP) 1. 0.)
             (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
            ((MTIMES SIMP) -6006960000. (($P SIMP) 2. 1.)
             (($P SIMP) 6. 1.))
            ((MTIMES SIMP) -71086512000. (($P SIMP) 3. 0.)
             (($P SIMP) 6. 1.))
            ((MTIMES SIMP) 6561480000.
             ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
            ((MTIMES SIMP) 177150240000. (($P SIMP) 1. 1.)
             (($P SIMP) 6. 2.))
            ((MTIMES SIMP) -116617158000. (($P SIMP) 2. 0.)
             (($P SIMP) 6. 2.))
            ((MTIMES SIMP) 116534544000. (($P SIMP) 1. 0.)
             (($P SIMP) 6. 3.))
            ((MTIMES SIMP) -1256174740800. (($P SIMP) 6. 4.))
            ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
             (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
            ((MTIMES SIMP) -801360000. (($P SIMP) 1. 0.)
             (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
            ((MTIMES SIMP) -32628708000. (($P SIMP) 2. 1.)
             (($P SIMP) 7. 0.))
            ((MTIMES SIMP) 25637875200. (($P SIMP) 3. 0.)
             (($P SIMP) 7. 0.))
            ((MTIMES SIMP) -1805580000.
             ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
            ((MTIMES SIMP) -52980480000. (($P SIMP) 1. 1.)
             (($P SIMP) 7. 1.))
            ((MTIMES SIMP) 68103216000. (($P SIMP) 2. 0.)
             (($P SIMP) 7. 1.))
            ((MTIMES SIMP) -33493788000. (($P SIMP) 1. 0.)
             (($P SIMP) 7. 2.))
            ((MTIMES SIMP) 1017474393600. (($P SIMP) 7. 3.))
            ((MTIMES SIMP) 269482500.
             ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
            ((MTIMES SIMP) 16188732000. (($P SIMP) 1. 1.)
             (($P SIMP) 8. 0.))
            ((MTIMES SIMP) -15851576700. (($P SIMP) 2. 0.)
             (($P SIMP) 8. 0.))
            ((MTIMES SIMP) -3532347000. (($P SIMP) 1. 0.)
             (($P SIMP) 8. 1.))
            ((MTIMES SIMP) -456913920600. (($P SIMP) 8. 2.))
            ((MTIMES SIMP) 1395489600. (($P SIMP) 1. 0.)
             (($P SIMP) 9. 0.))
            ((MTIMES SIMP) 94471732800. (($P SIMP) 9. 1.))
            ((MTIMES SIMP) -6935292000. (($P SIMP) 10. 0.)))
           ((MLIST SIMP) 1.) ((MLIST SIMP) 1.))) 
(DSKSETQ $COEFFS_LIST0
         '((MLIST) ((MLIST) 1.)
           ((MLIST) -8890560000. 8890560000. -246960000. -408240000.
            -23520000. 270480000. 408240000. -14817600000. 102900000.
            170100000. -5460000. -10041636150. 246960000. 408240000.
            23520000. 5927040000. -23520000. -19262880000. -8703072000.
            -205800000. -334740000. 5628738500. 4321800000. 7038360000.
            6888101500. -270480000. -408240000. 23520000. 13335840000.
            20557152000. 2963520000. 5460000. 10485401500. 16395630300.
            -7591937500. -143977459500. 102900000. -7038360000.
            164640000. -17075201500. -6600954150. 1664897500.
            139161739500. -2126600000. -51861600000. -61740000.
            -102060000. 61740000. 129710000. 2583470750. -27650000.
            -3972620750. 496125000. -10290000.
            ((RAT SIMP) 4941550775. 3.) 360150000. 10290000. 970200000.
            217530700. ((RAT SIMP) -9412026875. 3.) -14490280000.
            ((RAT SIMP) -3770492425. 12.) -193134375. 61740000.
            74410000. -4815720000. -9204518750. 1471520750. 10290000.
            -2791530000. ((RAT SIMP) -18470901875. 3.) 1290366000.
            111052211250. ((RAT SIMP) 6667935925. 6.)
            ((RAT SIMP) -42849415875. 2.) -61740000. 4815720000.
            -74410000. 9111908750. -496125000. 10239250. 9261000000.
            3662622700. -22586031000. 7947178750. -10290000. 530964000.
            ((RAT SIMP) 3151237775. 3.) -17959100250. 6978580000.
            ((RAT SIMP) -4981184425. 12.) ((RAT SIMP) 22922830875. 2.)
            -1659385000. 4354000. -4354000. -198450000. -743779150.
            518134150. ((RAT SIMP) 336010150. 3.) -198941400.
            ((RAT SIMP) -584256400. 3.) 6654863250. 43458800.
            -2560806500. -40640012. -4354000. 661500000. 1503445750.
            -243558000. -32917394700. ((RAT SIMP) -1840415500. 3.)
            18024360900. 623808220. 4354000. -219492000. -536920750.
            10320554700. -4694822370. ((RAT SIMP) 1255171750. 3.)
            -11479920900. -54895680. 564902380. -1054309284. 13230000.
            45232000. 65110500. -7122250. -2117338650.
            ((RAT SIMP) -70784000. 3.) 1064625800.
            ((RAT SIMP) 47086060. 3.) -13230000. -11213750. -50058000.
            296193800. -54679000. 1476252000. 971809650. -485560600.
            1744687140. -869750. -1113000. 45317650. 17804080. 2507750.
            -73584000. -94587800. 46519150. -706579440.
            ((RAT SIMP) 213875. 4.) -3212050.
            ((RAT SIMP) -88064315. 28.) ((RAT SIMP) 1401725. 2.)
            ((RAT SIMP) 1269205335. 14.) ((RAT SIMP) 484545. 14.)
            ((RAT SIMP) -32802685. 14.) ((RAT SIMP) -688025. 36.))
           ((MLIST) 1.) ((MLIST) 1.))) 
(DSKSETQ $TMP_LIST0 '((MLIST) 1.)) 
(DSKSETQ $S00 '1.) 
(DSKSETQ $POW0 '0.) 
(DSKSETQ $LIST_OF_STATE_COEFFS0
         '((MLIST SIMP) ((MLIST SIMP) 1.)
           ((MLIST SIMP) -8890560000. 8890560000. -246960000.
            -408240000. -23520000. 270480000. 408240000. -14817600000.
            102900000. 170100000. -5460000. -10041636150. 246960000.
            408240000. 23520000. 5927040000. -23520000. -19262880000.
            -8703072000. -205800000. -334740000. 5628738500.
            4321800000. 7038360000. 6888101500. -270480000. -408240000.
            23520000. 13335840000. 20557152000. 2963520000. 5460000.
            10485401500. 16395630300. -7591937500. -143977459500.
            102900000. -7038360000. 164640000. -17075201500.
            -6600954150. 1664897500. 139161739500. -2126600000.
            -51861600000. -61740000. -102060000. 61740000. 129710000.
            2583470750. -27650000. -3972620750. 496125000. -10290000.
            ((RAT SIMP) 4941550775. 3.) 360150000. 10290000. 970200000.
            217530700. ((RAT SIMP) -9412026875. 3.) -14490280000.
            ((RAT SIMP) -3770492425. 12.) -193134375. 61740000.
            74410000. -4815720000. -9204518750. 1471520750. 10290000.
            -2791530000. ((RAT SIMP) -18470901875. 3.) 1290366000.
            111052211250. ((RAT SIMP) 6667935925. 6.)
            ((RAT SIMP) -42849415875. 2.) -61740000. 4815720000.
            -74410000. 9111908750. -496125000. 10239250. 9261000000.
            3662622700. -22586031000. 7947178750. -10290000. 530964000.
            ((RAT SIMP) 3151237775. 3.) -17959100250. 6978580000.
            ((RAT SIMP) -4981184425. 12.) ((RAT SIMP) 22922830875. 2.)
            -1659385000. 4354000. -4354000. -198450000. -743779150.
            518134150. ((RAT SIMP) 336010150. 3.) -198941400.
            ((RAT SIMP) -584256400. 3.) 6654863250. 43458800.
            -2560806500. -40640012. -4354000. 661500000. 1503445750.
            -243558000. -32917394700. ((RAT SIMP) -1840415500. 3.)
            18024360900. 623808220. 4354000. -219492000. -536920750.
            10320554700. -4694822370. ((RAT SIMP) 1255171750. 3.)
            -11479920900. -54895680. 564902380. -1054309284. 13230000.
            45232000. 65110500. -7122250. -2117338650.
            ((RAT SIMP) -70784000. 3.) 1064625800.
            ((RAT SIMP) 47086060. 3.) -13230000. -11213750. -50058000.
            296193800. -54679000. 1476252000. 971809650. -485560600.
            1744687140. -869750. -1113000. 45317650. 17804080. 2507750.
            -73584000. -94587800. 46519150. -706579440.
            ((RAT SIMP) 213875. 4.) -3212050.
            ((RAT SIMP) -88064315. 28.) ((RAT SIMP) 1401725. 2.)
            ((RAT SIMP) 1269205335. 14.) ((RAT SIMP) 484545. 14.)
            ((RAT SIMP) -32802685. 14.) ((RAT SIMP) -688025. 36.))
           ((MLIST SIMP) 1.) ((MLIST SIMP) 1.))) 
(DSKSETQ $NO_ADDEDNS0 '((MLIST) 1. 157. 1. 1.)) 
(DSKSETQ $OLDT0 '2223.03) 
(DSKSETQ $NEWT0 '2223.03) 
(DSKSETQ $LIST_OF_SUBSTATES0
         '((MLIST) 1. ((MTIMES SIMP) -6935292000. (($P SIMP) 10. 0.))
           1. 1.)) 
(DSKSETQ $SL0
         '((MLIST)
           (($MATRIX SIMP)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
           (($MATRIX SIMP)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 1.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
           (($MATRIX SIMP)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.))
           (($MATRIX SIMP)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0. 0. 0.)))) 
(DSKSETQ $NAS0 '|$noAlphas0|) 
(DSKSETQ $NAS_LIST0 '((MLIST) 0. 1. 0. 0.)) 
(DSKSETQ $INT0 '((|$k| SIMP) 2.)) 
(DSKSETQ $US0 '|$usedLevels0|) 
(DSKSETQ $ULPS0 '|$usedLevelsPowers0|) 
(DSKSETQ $ULPS_LIST0
         '((MLIST) ((MLIST SIMP)) ((MLIST SIMP) 10. 1.) ((MLIST SIMP))
           ((MLIST SIMP)))) 
(DSKSETQ $KS_RULES0
         '((MLIST SIMP) ((MEQUAL SIMP) ((|$k| SIMP) 1.) 0.)
           ((MEQUAL SIMP) ((|$k| SIMP) 2.)
            ((MTIMES SIMP) ((|$l| SIMP) 2. 10.) (($L SIMP) 2. 10.)))
           ((MEQUAL SIMP) ((|$k| SIMP) 3.) 0.)
           ((MEQUAL SIMP) ((|$k| SIMP) 4.) 0.))) 
(DSKSETQ $DS_RULES0
         '((MLIST SIMP)
           ((MLIST SIMP) ((MEQUAL SIMP) ((|$d| SIMP) 1. 2.) 0.)
            ((MEQUAL SIMP) ((|$d| SIMP) 1. 3.) 0.)
            ((MEQUAL SIMP) ((|$d| SIMP) 1. 4.) 0.))
           ((MLIST SIMP) ((MEQUAL SIMP) ((|$d| SIMP) 2. 3.) 0.)
            ((MEQUAL SIMP) ((|$d| SIMP) 2. 4.) 0.))
           ((MLIST SIMP) ((MEQUAL SIMP) ((|$d| SIMP) 3. 4.) 0.))
           ((MLIST SIMP)))) 
(DSKSETQ $EI0 '((|$l| SIMP) 2. 10.)) 
(DSKSETQ $EX_EI0 '((|$l| SIMP) 2. 10.)) 
(DSKSETQ $INTERMEDIATET0 '2223.04) 
(DSKSETQ $PARTIAL_AMP0
         '((MTIMES SIMP) ((RAT SIMP) -688025. 36.)
           ((|$Skk| SIMP) 2. 10. 2. 0.))) 
(DSKSETQ $INTERMEDIATET1 '2223.04) 
(DSKSETQ $FINAL_PARTIAL_AMP0
         '((MTIMES SIMP) 27741168000.
           ((MPLUS SIMP)
            ((MTIMES SIMP) (($PP SIMP) 1. 2.)
             ((MEXPT SIMP) (($XX SIMP) 1. 2.) 10.))
            ((MTIMES SIMP) (($PP SIMP) 2. 3.)
             ((MEXPT SIMP) (($XX SIMP) 2. 3.) 10.))
            ((MTIMES SIMP) (($PP SIMP) 2. 4.)
             ((MEXPT SIMP) (($XX SIMP) 2. 4.) 10.))))) 
(DSKSETQ $INTERMEDIATET2 '2223.04) 
(DSKSETQ $FINAL_PARTIAL_GF_ON_SHELL_AMP0
         '((MPLUS SIMP)
           ((MTIMES SIMP) 55482336000.
            ((MEXPT SIMP) (($XX SIMP) 1. 2.) 10.))
           ((MTIMES SIMP) 13870584000.
            ((MEXPT SIMP) (($XX SIMP) 2. 3.) 10.))
           ((MTIMES SIMP) 55482336000.
            ((MEXPT SIMP) (($XX SIMP) 2. 4.) 10.))
           ((MTIMES SIMP)
            ((MPLUS SIMP)
             ((MTIMES SIMP) -13870584000.
              ((MEXPT SIMP) (($XX SIMP) 1. 2.) 10.))
             ((MTIMES SIMP) 13870584000.
              ((MEXPT SIMP) (($XX SIMP) 2. 3.) 10.)))
            |$Ms|)
           ((MTIMES SIMP)
            ((MPLUS SIMP)
             ((MTIMES SIMP) 13870584000.
              ((MEXPT SIMP) (($XX SIMP) 2. 3.) 10.))
             ((MTIMES SIMP) -13870584000.
              ((MEXPT SIMP) (($XX SIMP) 2. 4.) 10.)))
            |$Mt|))) 
(DSKSETQ $INTERMEDIATET3 '2223.04) 
(DSKSETQ $INTERMEDIATET4 '2223.04) 
(DSKSETQ $FINAL_PARTIAL_GF_AMP0
         '((MPLUS SIMP)
           ((MTIMES SIMP) -1. |$Mt|
            ((MEXPT SIMP)
             ((MPLUS SIMP) 1. ((MTIMES SIMP RATSIMP) -10. |$om|)
              ((MTIMES SIMP) 45. ((MEXPT SIMP RATSIMP) |$om| 2.))
              ((MTIMES SIMP) -120. ((MEXPT SIMP RATSIMP) |$om| 3.))
              ((MTIMES SIMP) 210. ((MEXPT SIMP RATSIMP) |$om| 4.))
              ((MTIMES SIMP) -252. ((MEXPT SIMP RATSIMP) |$om| 5.))
              ((MTIMES SIMP) 210. ((MEXPT SIMP RATSIMP) |$om| 6.))
              ((MTIMES SIMP) -120. ((MEXPT SIMP RATSIMP) |$om| 7.))
              ((MTIMES SIMP) 45. ((MEXPT SIMP RATSIMP) |$om| 8.))
              ((MTIMES SIMP) -10. ((MEXPT SIMP RATSIMP) |$om| 9.))
              ((MEXPT SIMP RATSIMP) |$om| 10.)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -10. ((MTIMES SIMP RATSIMP) 100. |$om|)
                ((MTIMES SIMP) -450. ((MEXPT SIMP RATSIMP) |$om| 2.))
                ((MTIMES SIMP) 1200. ((MEXPT SIMP RATSIMP) |$om| 3.))
                ((MTIMES SIMP) -2100. ((MEXPT SIMP RATSIMP) |$om| 4.))
                ((MTIMES SIMP) 2520. ((MEXPT SIMP RATSIMP) |$om| 5.))
                ((MTIMES SIMP) -2100. ((MEXPT SIMP RATSIMP) |$om| 6.))
                ((MTIMES SIMP) 1200. ((MEXPT SIMP RATSIMP) |$om| 7.))
                ((MTIMES SIMP) -450. ((MEXPT SIMP RATSIMP) |$om| 8.))
                ((MTIMES SIMP) 100. ((MEXPT SIMP RATSIMP) |$om| 9.))
                ((MTIMES SIMP) -10. ((MEXPT SIMP RATSIMP) |$om| 10.)))
               |$Xi|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 45. ((MTIMES SIMP RATSIMP) -450. |$om|)
                ((MTIMES SIMP) 2025. ((MEXPT SIMP RATSIMP) |$om| 2.))
                ((MTIMES SIMP) -5400. ((MEXPT SIMP RATSIMP) |$om| 3.))
                ((MTIMES SIMP) 9450. ((MEXPT SIMP RATSIMP) |$om| 4.))
                ((MTIMES SIMP) -11340. ((MEXPT SIMP RATSIMP) |$om| 5.))
                ((MTIMES SIMP) 9450. ((MEXPT SIMP RATSIMP) |$om| 6.))
                ((MTIMES SIMP) -5400. ((MEXPT SIMP RATSIMP) |$om| 7.))
                ((MTIMES SIMP) 2025. ((MEXPT SIMP RATSIMP) |$om| 8.))
                ((MTIMES SIMP) -450. ((MEXPT SIMP RATSIMP) |$om| 9.))
                ((MTIMES SIMP) 45. ((MEXPT SIMP RATSIMP) |$om| 10.)))
               ((MEXPT SIMP RATSIMP) |$Xi| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -120. ((MTIMES SIMP RATSIMP) 1200. |$om|)
                ((MTIMES SIMP) -5400. ((MEXPT SIMP RATSIMP) |$om| 2.))
                ((MTIMES SIMP) 14400. ((MEXPT SIMP RATSIMP) |$om| 3.))
                ((MTIMES SIMP) -25200. ((MEXPT SIMP RATSIMP) |$om| 4.))
                ((MTIMES SIMP) 30240. ((MEXPT SIMP RATSIMP) |$om| 5.))
                ((MTIMES SIMP) -25200. ((MEXPT SIMP RATSIMP) |$om| 6.))
                ((MTIMES SIMP) 14400. ((MEXPT SIMP RATSIMP) |$om| 7.))
                ((MTIMES SIMP) -5400. ((MEXPT SIMP RATSIMP) |$om| 8.))
                ((MTIMES SIMP) 1200. ((MEXPT SIMP RATSIMP) |$om| 9.))
                ((MTIMES SIMP) -120. ((MEXPT SIMP RATSIMP) |$om| 10.)))
               ((MEXPT SIMP RATSIMP) |$Xi| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 210. ((MTIMES SIMP RATSIMP) -2100. |$om|)
                ((MTIMES SIMP) 9450. ((MEXPT SIMP RATSIMP) |$om| 2.))
                ((MTIMES SIMP) -25200. ((MEXPT SIMP RATSIMP) |$om| 3.))
                ((MTIMES SIMP) 44100. ((MEXPT SIMP RATSIMP) |$om| 4.))
                ((MTIMES SIMP) -52920. ((MEXPT SIMP RATSIMP) |$om| 5.))
                ((MTIMES SIMP) 44100. ((MEXPT SIMP RATSIMP) |$om| 6.))
                ((MTIMES SIMP) -25200. ((MEXPT SIMP RATSIMP) |$om| 7.))
                ((MTIMES SIMP) 9450. ((MEXPT SIMP RATSIMP) |$om| 8.))
                ((MTIMES SIMP) -2100. ((MEXPT SIMP RATSIMP) |$om| 9.))
                ((MTIMES SIMP) 210. ((MEXPT SIMP RATSIMP) |$om| 10.)))
               ((MEXPT SIMP RATSIMP) |$Xi| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -252. ((MTIMES SIMP RATSIMP) 2520. |$om|)
                ((MTIMES SIMP) -11340. ((MEXPT SIMP RATSIMP) |$om| 2.))
                ((MTIMES SIMP) 30240. ((MEXPT SIMP RATSIMP) |$om| 3.))
                ((MTIMES SIMP) -52920. ((MEXPT SIMP RATSIMP) |$om| 4.))
                ((MTIMES SIMP) 63504. ((MEXPT SIMP RATSIMP) |$om| 5.))
                ((MTIMES SIMP) -52920. ((MEXPT SIMP RATSIMP) |$om| 6.))
                ((MTIMES SIMP) 30240. ((MEXPT SIMP RATSIMP) |$om| 7.))
                ((MTIMES SIMP) -11340. ((MEXPT SIMP RATSIMP) |$om| 8.))
                ((MTIMES SIMP) 2520. ((MEXPT SIMP RATSIMP) |$om| 9.))
                ((MTIMES SIMP) -252. ((MEXPT SIMP RATSIMP) |$om| 10.)))
               ((MEXPT SIMP RATSIMP) |$Xi| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 210. ((MTIMES SIMP RATSIMP) -2100. |$om|)
                ((MTIMES SIMP) 9450. ((MEXPT SIMP RATSIMP) |$om| 2.))
                ((MTIMES SIMP) -25200. ((MEXPT SIMP RATSIMP) |$om| 3.))
                ((MTIMES SIMP) 44100. ((MEXPT SIMP RATSIMP) |$om| 4.))
                ((MTIMES SIMP) -52920. ((MEXPT SIMP RATSIMP) |$om| 5.))
                ((MTIMES SIMP) 44100. ((MEXPT SIMP RATSIMP) |$om| 6.))
                ((MTIMES SIMP) -25200. ((MEXPT SIMP RATSIMP) |$om| 7.))
                ((MTIMES SIMP) 9450. ((MEXPT SIMP RATSIMP) |$om| 8.))
                ((MTIMES SIMP) -2100. ((MEXPT SIMP RATSIMP) |$om| 9.))
                ((MTIMES SIMP) 210. ((MEXPT SIMP RATSIMP) |$om| 10.)))
               ((MEXPT SIMP RATSIMP) |$Xi| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -120. ((MTIMES SIMP RATSIMP) 1200. |$om|)
                ((MTIMES SIMP) -5400. ((MEXPT SIMP RATSIMP) |$om| 2.))
                ((MTIMES SIMP) 14400. ((MEXPT SIMP RATSIMP) |$om| 3.))
                ((MTIMES SIMP) -25200. ((MEXPT SIMP RATSIMP) |$om| 4.))
                ((MTIMES SIMP) 30240. ((MEXPT SIMP RATSIMP) |$om| 5.))
                ((MTIMES SIMP) -25200. ((MEXPT SIMP RATSIMP) |$om| 6.))
                ((MTIMES SIMP) 14400. ((MEXPT SIMP RATSIMP) |$om| 7.))
                ((MTIMES SIMP) -5400. ((MEXPT SIMP RATSIMP) |$om| 8.))
                ((MTIMES SIMP) 1200. ((MEXPT SIMP RATSIMP) |$om| 9.))
                ((MTIMES SIMP) -120. ((MEXPT SIMP RATSIMP) |$om| 10.)))
               ((MEXPT SIMP RATSIMP) |$Xi| 7.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 45. ((MTIMES SIMP RATSIMP) -450. |$om|)
                ((MTIMES SIMP) 2025. ((MEXPT SIMP RATSIMP) |$om| 2.))
                ((MTIMES SIMP) -5400. ((MEXPT SIMP RATSIMP) |$om| 3.))
                ((MTIMES SIMP) 9450. ((MEXPT SIMP RATSIMP) |$om| 4.))
                ((MTIMES SIMP) -11340. ((MEXPT SIMP RATSIMP) |$om| 5.))
                ((MTIMES SIMP) 9450. ((MEXPT SIMP RATSIMP) |$om| 6.))
                ((MTIMES SIMP) -5400. ((MEXPT SIMP RATSIMP) |$om| 7.))
                ((MTIMES SIMP) 2025. ((MEXPT SIMP RATSIMP) |$om| 8.))
                ((MTIMES SIMP) -450. ((MEXPT SIMP RATSIMP) |$om| 9.))
                ((MTIMES SIMP) 45. ((MEXPT SIMP RATSIMP) |$om| 10.)))
               ((MEXPT SIMP RATSIMP) |$Xi| 8.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -10. ((MTIMES SIMP RATSIMP) 100. |$om|)
                ((MTIMES SIMP) -450. ((MEXPT SIMP RATSIMP) |$om| 2.))
                ((MTIMES SIMP) 1200. ((MEXPT SIMP RATSIMP) |$om| 3.))
                ((MTIMES SIMP) -2100. ((MEXPT SIMP RATSIMP) |$om| 4.))
                ((MTIMES SIMP) 2520. ((MEXPT SIMP RATSIMP) |$om| 5.))
                ((MTIMES SIMP) -2100. ((MEXPT SIMP RATSIMP) |$om| 6.))
                ((MTIMES SIMP) 1200. ((MEXPT SIMP RATSIMP) |$om| 7.))
                ((MTIMES SIMP) -450. ((MEXPT SIMP RATSIMP) |$om| 8.))
                ((MTIMES SIMP) 100. ((MEXPT SIMP RATSIMP) |$om| 9.))
                ((MTIMES SIMP) -10. ((MEXPT SIMP RATSIMP) |$om| 10.)))
               ((MEXPT SIMP RATSIMP) |$Xi| 9.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1. ((MTIMES SIMP RATSIMP) -10. |$om|)
                ((MTIMES SIMP) 45. ((MEXPT SIMP RATSIMP) |$om| 2.))
                ((MTIMES SIMP) -120. ((MEXPT SIMP RATSIMP) |$om| 3.))
                ((MTIMES SIMP) 210. ((MEXPT SIMP RATSIMP) |$om| 4.))
                ((MTIMES SIMP) -252. ((MEXPT SIMP RATSIMP) |$om| 5.))
                ((MTIMES SIMP) 210. ((MEXPT SIMP RATSIMP) |$om| 6.))
                ((MTIMES SIMP) -120. ((MEXPT SIMP RATSIMP) |$om| 7.))
                ((MTIMES SIMP) 45. ((MEXPT SIMP RATSIMP) |$om| 8.))
                ((MTIMES SIMP) -10. ((MEXPT SIMP RATSIMP) |$om| 9.))
                ((MEXPT SIMP RATSIMP) |$om| 10.))
               ((MEXPT SIMP RATSIMP) |$Xi| 10.)))
             -1.)
            ((MPLUS SIMP)
             ((MTIMES SIMP)
              ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 138705840000. |$om|)
               ((MTIMES SIMP) -1248352560000.
                ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 4993410240000.
                ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -11651290560000.
                ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 17476935840000.
                ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -17476935840000.
                ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 11651290560000.
                ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -4993410240000.
                ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) 1248352560000.
                ((MEXPT SIMP RATSIMP) |$om| 9.))
               ((MTIMES SIMP) -138705840000.
                ((MEXPT SIMP RATSIMP) |$om| 10.)))
              |$Xi|)
             ((MTIMES SIMP)
              ((MPLUS SIMP)
               ((MTIMES SIMP RATSIMP) -1248352560000. |$om|)
               ((MTIMES SIMP) 10610996760000.
                ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -39947281920000.
                ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 87384679200000.
                ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -122338550880000.
                ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 113600082960000.
                ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -69907743360000.
                ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) 27463756320000.
                ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) -6241762800000.
                ((MEXPT SIMP RATSIMP) |$om| 9.))
               ((MTIMES SIMP) 624176280000.
                ((MEXPT SIMP RATSIMP) |$om| 10.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 2.))
             ((MTIMES SIMP)
              ((MPLUS SIMP)
               ((MTIMES SIMP RATSIMP) 4993410240000. |$om|)
               ((MTIMES SIMP) -39947281920000.
                ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 141479956800000.
                ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -291282264000000.
                ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 384492588480000.
                ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -337887426240000.
                ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 198071939520000.
                ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -74901153600000.
                ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) 16644700800000.
                ((MEXPT SIMP RATSIMP) |$om| 9.))
               ((MTIMES SIMP) -1664470080000.
                ((MEXPT SIMP RATSIMP) |$om| 10.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 3.))
             ((MTIMES SIMP)
              ((MPLUS SIMP)
               ((MTIMES SIMP RATSIMP) -11651290560000. |$om|)
               ((MTIMES SIMP) 87384679200000.
                ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -291282264000000.
                ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 568000414800000.
                ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -716554369440000.
                ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 608779931760000.
                ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -349538716800000.
                ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) 131077018800000.
                ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) -29128226400000.
                ((MEXPT SIMP RATSIMP) |$om| 9.))
               ((MTIMES SIMP) 2912822640000.
                ((MEXPT SIMP RATSIMP) |$om| 10.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 4.))
             ((MTIMES SIMP)
              ((MPLUS SIMP)
               ((MTIMES SIMP RATSIMP) 17476935840000. |$om|)
               ((MTIMES SIMP) -122338550880000.
                ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 384492588480000.
                ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -716554369440000.
                ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 877342179168000.
                ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -734031305280000.
                ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 419446460160000.
                ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -157292422560000.
                ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) 34953871680000.
                ((MEXPT SIMP RATSIMP) |$om| 9.))
               ((MTIMES SIMP) -3495387168000.
                ((MEXPT SIMP RATSIMP) |$om| 10.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 5.))
             ((MTIMES SIMP)
              ((MPLUS SIMP)
               ((MTIMES SIMP RATSIMP) -17476935840000. |$om|)
               ((MTIMES SIMP) 113600082960000.
                ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -337887426240000.
                ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 608779931760000.
                ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -734031305280000.
                ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 611692754400000.
                ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -349538716800000.
                ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) 131077018800000.
                ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) -29128226400000.
                ((MEXPT SIMP RATSIMP) |$om| 9.))
               ((MTIMES SIMP) 2912822640000.
                ((MEXPT SIMP RATSIMP) |$om| 10.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 6.))
             ((MTIMES SIMP)
              ((MPLUS SIMP)
               ((MTIMES SIMP RATSIMP) 11651290560000. |$om|)
               ((MTIMES SIMP) -69907743360000.
                ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 198071939520000.
                ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -349538716800000.
                ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 419446460160000.
                ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -349538716800000.
                ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 199736409600000.
                ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -74901153600000.
                ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) 16644700800000.
                ((MEXPT SIMP RATSIMP) |$om| 9.))
               ((MTIMES SIMP) -1664470080000.
                ((MEXPT SIMP RATSIMP) |$om| 10.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 7.))
             ((MTIMES SIMP)
              ((MPLUS SIMP)
               ((MTIMES SIMP RATSIMP) -4993410240000. |$om|)
               ((MTIMES SIMP) 27463756320000.
                ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -74901153600000.
                ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 131077018800000.
                ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -157292422560000.
                ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 131077018800000.
                ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -74901153600000.
                ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) 28087932600000.
                ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) -6241762800000.
                ((MEXPT SIMP RATSIMP) |$om| 9.))
               ((MTIMES SIMP) 624176280000.
                ((MEXPT SIMP RATSIMP) |$om| 10.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 8.))
             ((MTIMES SIMP)
              ((MPLUS SIMP)
               ((MTIMES SIMP RATSIMP) 1248352560000. |$om|)
               ((MTIMES SIMP) -6241762800000.
                ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 16644700800000.
                ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -29128226400000.
                ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 34953871680000.
                ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -29128226400000.
                ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 16644700800000.
                ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -6241762800000.
                ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) 1387058400000.
                ((MEXPT SIMP RATSIMP) |$om| 9.))
               ((MTIMES SIMP) -138705840000.
                ((MEXPT SIMP RATSIMP) |$om| 10.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 9.))
             ((MTIMES SIMP)
              ((MPLUS SIMP)
               ((MTIMES SIMP RATSIMP) -138705840000. |$om|)
               ((MTIMES SIMP) 624176280000.
                ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -1664470080000.
                ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 2912822640000.
                ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -3495387168000.
                ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 2912822640000.
                ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -1664470080000.
                ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) 624176280000.
                ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) -138705840000.
                ((MEXPT SIMP RATSIMP) |$om| 9.))
               ((MTIMES SIMP) 13870584000.
                ((MEXPT SIMP RATSIMP) |$om| 10.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 10.))))
           ((MTIMES SIMP)
            ((MEXPT SIMP)
             ((MPLUS SIMP) 1. ((MTIMES SIMP RATSIMP) -10. |$om|)
              ((MTIMES SIMP) 45. ((MEXPT SIMP RATSIMP) |$om| 2.))
              ((MTIMES SIMP) -120. ((MEXPT SIMP RATSIMP) |$om| 3.))
              ((MTIMES SIMP) 210. ((MEXPT SIMP RATSIMP) |$om| 4.))
              ((MTIMES SIMP) -252. ((MEXPT SIMP RATSIMP) |$om| 5.))
              ((MTIMES SIMP) 210. ((MEXPT SIMP RATSIMP) |$om| 6.))
              ((MTIMES SIMP) -120. ((MEXPT SIMP RATSIMP) |$om| 7.))
              ((MTIMES SIMP) 45. ((MEXPT SIMP RATSIMP) |$om| 8.))
              ((MTIMES SIMP) -10. ((MEXPT SIMP RATSIMP) |$om| 9.))
              ((MEXPT SIMP RATSIMP) |$om| 10.)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -10. ((MTIMES SIMP RATSIMP) 100. |$om|)
                ((MTIMES SIMP) -450. ((MEXPT SIMP RATSIMP) |$om| 2.))
                ((MTIMES SIMP) 1200. ((MEXPT SIMP RATSIMP) |$om| 3.))
                ((MTIMES SIMP) -2100. ((MEXPT SIMP RATSIMP) |$om| 4.))
                ((MTIMES SIMP) 2520. ((MEXPT SIMP RATSIMP) |$om| 5.))
                ((MTIMES SIMP) -2100. ((MEXPT SIMP RATSIMP) |$om| 6.))
                ((MTIMES SIMP) 1200. ((MEXPT SIMP RATSIMP) |$om| 7.))
                ((MTIMES SIMP) -450. ((MEXPT SIMP RATSIMP) |$om| 8.))
                ((MTIMES SIMP) 100. ((MEXPT SIMP RATSIMP) |$om| 9.))
                ((MTIMES SIMP) -10. ((MEXPT SIMP RATSIMP) |$om| 10.)))
               |$Xi|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 45. ((MTIMES SIMP RATSIMP) -450. |$om|)
                ((MTIMES SIMP) 2025. ((MEXPT SIMP RATSIMP) |$om| 2.))
                ((MTIMES SIMP) -5400. ((MEXPT SIMP RATSIMP) |$om| 3.))
                ((MTIMES SIMP) 9450. ((MEXPT SIMP RATSIMP) |$om| 4.))
                ((MTIMES SIMP) -11340. ((MEXPT SIMP RATSIMP) |$om| 5.))
                ((MTIMES SIMP) 9450. ((MEXPT SIMP RATSIMP) |$om| 6.))
                ((MTIMES SIMP) -5400. ((MEXPT SIMP RATSIMP) |$om| 7.))
                ((MTIMES SIMP) 2025. ((MEXPT SIMP RATSIMP) |$om| 8.))
                ((MTIMES SIMP) -450. ((MEXPT SIMP RATSIMP) |$om| 9.))
                ((MTIMES SIMP) 45. ((MEXPT SIMP RATSIMP) |$om| 10.)))
               ((MEXPT SIMP RATSIMP) |$Xi| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -120. ((MTIMES SIMP RATSIMP) 1200. |$om|)
                ((MTIMES SIMP) -5400. ((MEXPT SIMP RATSIMP) |$om| 2.))
                ((MTIMES SIMP) 14400. ((MEXPT SIMP RATSIMP) |$om| 3.))
                ((MTIMES SIMP) -25200. ((MEXPT SIMP RATSIMP) |$om| 4.))
                ((MTIMES SIMP) 30240. ((MEXPT SIMP RATSIMP) |$om| 5.))
                ((MTIMES SIMP) -25200. ((MEXPT SIMP RATSIMP) |$om| 6.))
                ((MTIMES SIMP) 14400. ((MEXPT SIMP RATSIMP) |$om| 7.))
                ((MTIMES SIMP) -5400. ((MEXPT SIMP RATSIMP) |$om| 8.))
                ((MTIMES SIMP) 1200. ((MEXPT SIMP RATSIMP) |$om| 9.))
                ((MTIMES SIMP) -120. ((MEXPT SIMP RATSIMP) |$om| 10.)))
               ((MEXPT SIMP RATSIMP) |$Xi| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 210. ((MTIMES SIMP RATSIMP) -2100. |$om|)
                ((MTIMES SIMP) 9450. ((MEXPT SIMP RATSIMP) |$om| 2.))
                ((MTIMES SIMP) -25200. ((MEXPT SIMP RATSIMP) |$om| 3.))
                ((MTIMES SIMP) 44100. ((MEXPT SIMP RATSIMP) |$om| 4.))
                ((MTIMES SIMP) -52920. ((MEXPT SIMP RATSIMP) |$om| 5.))
                ((MTIMES SIMP) 44100. ((MEXPT SIMP RATSIMP) |$om| 6.))
                ((MTIMES SIMP) -25200. ((MEXPT SIMP RATSIMP) |$om| 7.))
                ((MTIMES SIMP) 9450. ((MEXPT SIMP RATSIMP) |$om| 8.))
                ((MTIMES SIMP) -2100. ((MEXPT SIMP RATSIMP) |$om| 9.))
                ((MTIMES SIMP) 210. ((MEXPT SIMP RATSIMP) |$om| 10.)))
               ((MEXPT SIMP RATSIMP) |$Xi| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -252. ((MTIMES SIMP RATSIMP) 2520. |$om|)
                ((MTIMES SIMP) -11340. ((MEXPT SIMP RATSIMP) |$om| 2.))
                ((MTIMES SIMP) 30240. ((MEXPT SIMP RATSIMP) |$om| 3.))
                ((MTIMES SIMP) -52920. ((MEXPT SIMP RATSIMP) |$om| 4.))
                ((MTIMES SIMP) 63504. ((MEXPT SIMP RATSIMP) |$om| 5.))
                ((MTIMES SIMP) -52920. ((MEXPT SIMP RATSIMP) |$om| 6.))
                ((MTIMES SIMP) 30240. ((MEXPT SIMP RATSIMP) |$om| 7.))
                ((MTIMES SIMP) -11340. ((MEXPT SIMP RATSIMP) |$om| 8.))
                ((MTIMES SIMP) 2520. ((MEXPT SIMP RATSIMP) |$om| 9.))
                ((MTIMES SIMP) -252. ((MEXPT SIMP RATSIMP) |$om| 10.)))
               ((MEXPT SIMP RATSIMP) |$Xi| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 210. ((MTIMES SIMP RATSIMP) -2100. |$om|)
                ((MTIMES SIMP) 9450. ((MEXPT SIMP RATSIMP) |$om| 2.))
                ((MTIMES SIMP) -25200. ((MEXPT SIMP RATSIMP) |$om| 3.))
                ((MTIMES SIMP) 44100. ((MEXPT SIMP RATSIMP) |$om| 4.))
                ((MTIMES SIMP) -52920. ((MEXPT SIMP RATSIMP) |$om| 5.))
                ((MTIMES SIMP) 44100. ((MEXPT SIMP RATSIMP) |$om| 6.))
                ((MTIMES SIMP) -25200. ((MEXPT SIMP RATSIMP) |$om| 7.))
                ((MTIMES SIMP) 9450. ((MEXPT SIMP RATSIMP) |$om| 8.))
                ((MTIMES SIMP) -2100. ((MEXPT SIMP RATSIMP) |$om| 9.))
                ((MTIMES SIMP) 210. ((MEXPT SIMP RATSIMP) |$om| 10.)))
               ((MEXPT SIMP RATSIMP) |$Xi| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -120. ((MTIMES SIMP RATSIMP) 1200. |$om|)
                ((MTIMES SIMP) -5400. ((MEXPT SIMP RATSIMP) |$om| 2.))
                ((MTIMES SIMP) 14400. ((MEXPT SIMP RATSIMP) |$om| 3.))
                ((MTIMES SIMP) -25200. ((MEXPT SIMP RATSIMP) |$om| 4.))
                ((MTIMES SIMP) 30240. ((MEXPT SIMP RATSIMP) |$om| 5.))
                ((MTIMES SIMP) -25200. ((MEXPT SIMP RATSIMP) |$om| 6.))
                ((MTIMES SIMP) 14400. ((MEXPT SIMP RATSIMP) |$om| 7.))
                ((MTIMES SIMP) -5400. ((MEXPT SIMP RATSIMP) |$om| 8.))
                ((MTIMES SIMP) 1200. ((MEXPT SIMP RATSIMP) |$om| 9.))
                ((MTIMES SIMP) -120. ((MEXPT SIMP RATSIMP) |$om| 10.)))
               ((MEXPT SIMP RATSIMP) |$Xi| 7.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 45. ((MTIMES SIMP RATSIMP) -450. |$om|)
                ((MTIMES SIMP) 2025. ((MEXPT SIMP RATSIMP) |$om| 2.))
                ((MTIMES SIMP) -5400. ((MEXPT SIMP RATSIMP) |$om| 3.))
                ((MTIMES SIMP) 9450. ((MEXPT SIMP RATSIMP) |$om| 4.))
                ((MTIMES SIMP) -11340. ((MEXPT SIMP RATSIMP) |$om| 5.))
                ((MTIMES SIMP) 9450. ((MEXPT SIMP RATSIMP) |$om| 6.))
                ((MTIMES SIMP) -5400. ((MEXPT SIMP RATSIMP) |$om| 7.))
                ((MTIMES SIMP) 2025. ((MEXPT SIMP RATSIMP) |$om| 8.))
                ((MTIMES SIMP) -450. ((MEXPT SIMP RATSIMP) |$om| 9.))
                ((MTIMES SIMP) 45. ((MEXPT SIMP RATSIMP) |$om| 10.)))
               ((MEXPT SIMP RATSIMP) |$Xi| 8.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -10. ((MTIMES SIMP RATSIMP) 100. |$om|)
                ((MTIMES SIMP) -450. ((MEXPT SIMP RATSIMP) |$om| 2.))
                ((MTIMES SIMP) 1200. ((MEXPT SIMP RATSIMP) |$om| 3.))
                ((MTIMES SIMP) -2100. ((MEXPT SIMP RATSIMP) |$om| 4.))
                ((MTIMES SIMP) 2520. ((MEXPT SIMP RATSIMP) |$om| 5.))
                ((MTIMES SIMP) -2100. ((MEXPT SIMP RATSIMP) |$om| 6.))
                ((MTIMES SIMP) 1200. ((MEXPT SIMP RATSIMP) |$om| 7.))
                ((MTIMES SIMP) -450. ((MEXPT SIMP RATSIMP) |$om| 8.))
                ((MTIMES SIMP) 100. ((MEXPT SIMP RATSIMP) |$om| 9.))
                ((MTIMES SIMP) -10. ((MEXPT SIMP RATSIMP) |$om| 10.)))
               ((MEXPT SIMP RATSIMP) |$Xi| 9.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1. ((MTIMES SIMP RATSIMP) -10. |$om|)
                ((MTIMES SIMP) 45. ((MEXPT SIMP RATSIMP) |$om| 2.))
                ((MTIMES SIMP) -120. ((MEXPT SIMP RATSIMP) |$om| 3.))
                ((MTIMES SIMP) 210. ((MEXPT SIMP RATSIMP) |$om| 4.))
                ((MTIMES SIMP) -252. ((MEXPT SIMP RATSIMP) |$om| 5.))
                ((MTIMES SIMP) 210. ((MEXPT SIMP RATSIMP) |$om| 6.))
                ((MTIMES SIMP) -120. ((MEXPT SIMP RATSIMP) |$om| 7.))
                ((MTIMES SIMP) 45. ((MEXPT SIMP RATSIMP) |$om| 8.))
                ((MTIMES SIMP) -10. ((MEXPT SIMP RATSIMP) |$om| 9.))
                ((MEXPT SIMP RATSIMP) |$om| 10.))
               ((MEXPT SIMP RATSIMP) |$Xi| 10.)))
             -1.)
            ((MPLUS SIMP) 124835256000.
             ((MTIMES SIMP RATSIMP) -1248352560000. |$om|)
             ((MTIMES SIMP) 5617586520000.
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -14980230720000.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 26215403760000.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -31458484512000.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 26215403760000.
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -14980230720000.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 5617586520000.
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1248352560000.
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 124835256000.
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -693529200000.
               ((MTIMES SIMP RATSIMP) 6796586160000. |$om|)
               ((MTIMES SIMP) -29960461440000.
                ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 78230093760000.
                ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -133989841440000.
                ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 157292422560000.
                ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -128164196160000.
                ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 71572213440000.
                ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -26215403760000.
                ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) 5686939440000.
                ((MEXPT SIMP RATSIMP) |$om| 9.))
               ((MTIMES SIMP) -554823360000.
                ((MEXPT SIMP RATSIMP) |$om| 10.)))
              |$Xi|)
             ((MTIMES SIMP)
              ((MPLUS SIMP) 3120881400000.
               ((MTIMES SIMP RATSIMP) -29960461440000. |$om|)
               ((MTIMES SIMP) 129828666240000.
                ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -334558486080000.
                ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 568000414800000.
                ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -664123561920000.
                ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 541785011040000.
                ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -304598024640000.
                ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) 112975906680000.
                ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) -24967051200000.
                ((MEXPT SIMP RATSIMP) |$om| 9.))
               ((MTIMES SIMP) 2496705120000.
                ((MEXPT SIMP RATSIMP) |$om| 10.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 2.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -8322350400000.
               ((MTIMES SIMP RATSIMP) 78230093760000. |$om|)
               ((MTIMES SIMP) -334558486080000.
                ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 857202091200000.
                ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -1456411320000000.
                ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 1712739712320000.
                ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -1409806157760000.
                ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 800610108480000.
                ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -299604614400000.
                ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) 66578803200000.
                ((MEXPT SIMP RATSIMP) |$om| 9.))
               ((MTIMES SIMP) -6657880320000.
                ((MEXPT SIMP RATSIMP) |$om| 10.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 3.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 14564113200000.
               ((MTIMES SIMP RATSIMP) -133989841440000. |$om|)
               ((MTIMES SIMP) 568000414800000.
                ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -1456411320000000.
                ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 2490463357200000.
                ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -2953602156960000.
                ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 2449683840240000.
                ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -1398154867200000.
                ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) 524308075200000.
                ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) -116512905600000.
                ((MEXPT SIMP RATSIMP) |$om| 9.))
               ((MTIMES SIMP) 11651290560000.
                ((MEXPT SIMP RATSIMP) |$om| 10.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 4.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -17476935840000.
               ((MTIMES SIMP RATSIMP) 157292422560000. |$om|)
               ((MTIMES SIMP) -664123561920000.
                ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 1712739712320000.
                ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -2953602156960000.
                ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 3526845652512000.
                ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -2936125221120000.
                ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 1677785840640000.
                ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -629169690240000.
                ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) 139815486720000.
                ((MEXPT SIMP RATSIMP) |$om| 9.))
               ((MTIMES SIMP) -13981548672000.
                ((MEXPT SIMP RATSIMP) |$om| 10.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 5.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 14564113200000.
               ((MTIMES SIMP RATSIMP) -128164196160000. |$om|)
               ((MTIMES SIMP) 541785011040000.
                ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -1409806157760000.
                ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 2449683840240000.
                ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -2936125221120000.
                ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 2446771017600000.
                ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -1398154867200000.
                ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) 524308075200000.
                ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) -116512905600000.
                ((MEXPT SIMP RATSIMP) |$om| 9.))
               ((MTIMES SIMP) 11651290560000.
                ((MEXPT SIMP RATSIMP) |$om| 10.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 6.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -8322350400000.
               ((MTIMES SIMP RATSIMP) 71572213440000. |$om|)
               ((MTIMES SIMP) -304598024640000.
                ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 800610108480000.
                ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -1398154867200000.
                ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 1677785840640000.
                ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -1398154867200000.
                ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 798945638400000.
                ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -299604614400000.
                ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) 66578803200000.
                ((MEXPT SIMP RATSIMP) |$om| 9.))
               ((MTIMES SIMP) -6657880320000.
                ((MEXPT SIMP RATSIMP) |$om| 10.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 7.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 3120881400000.
               ((MTIMES SIMP RATSIMP) -26215403760000. |$om|)
               ((MTIMES SIMP) 112975906680000.
                ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -299604614400000.
                ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 524308075200000.
                ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -629169690240000.
                ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 524308075200000.
                ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -299604614400000.
                ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) 112351730400000.
                ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) -24967051200000.
                ((MEXPT SIMP RATSIMP) |$om| 9.))
               ((MTIMES SIMP) 2496705120000.
                ((MEXPT SIMP RATSIMP) |$om| 10.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 8.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -693529200000.
               ((MTIMES SIMP RATSIMP) 5686939440000. |$om|)
               ((MTIMES SIMP) -24967051200000.
                ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 66578803200000.
                ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -116512905600000.
                ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 139815486720000.
                ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -116512905600000.
                ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 66578803200000.
                ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -24967051200000.
                ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) 5548233600000.
                ((MEXPT SIMP RATSIMP) |$om| 9.))
               ((MTIMES SIMP) -554823360000.
                ((MEXPT SIMP RATSIMP) |$om| 10.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 9.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 69352920000.
               ((MTIMES SIMP RATSIMP) -554823360000. |$om|)
               ((MTIMES SIMP) 2496705120000.
                ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -6657880320000.
                ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 11651290560000.
                ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -13981548672000.
                ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 11651290560000.
                ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -6657880320000.
                ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) 2496705120000.
                ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) -554823360000.
                ((MEXPT SIMP RATSIMP) |$om| 9.))
               ((MTIMES SIMP) 55482336000.
                ((MEXPT SIMP RATSIMP) |$om| 10.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 10.))))
           ((MTIMES SIMP) |$Ms|
            ((MPLUS SIMP)
             ((MTIMES SIMP)
              ((MPLUS SIMP) -138705840000.
               ((MTIMES SIMP RATSIMP) 1248352560000. |$om|)
               ((MTIMES SIMP) -4993410240000.
                ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 11651290560000.
                ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -17476935840000.
                ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 17476935840000.
                ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -11651290560000.
                ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 4993410240000.
                ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -1248352560000.
                ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) 138705840000.
                ((MEXPT SIMP RATSIMP) |$om| 9.)))
              |$Xi|)
             ((MTIMES SIMP)
              ((MPLUS SIMP) 624176280000.
               ((MTIMES SIMP RATSIMP) -4993410240000. |$om|)
               ((MTIMES SIMP) 17476935840000.
                ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -34953871680000.
                ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 43692339600000.
                ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -34953871680000.
                ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 17476935840000.
                ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -4993410240000.
                ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) 624176280000.
                ((MEXPT SIMP RATSIMP) |$om| 8.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 2.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -1664470080000.
               ((MTIMES SIMP RATSIMP) 11651290560000. |$om|)
               ((MTIMES SIMP) -34953871680000.
                ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 58256452800000.
                ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -58256452800000.
                ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 34953871680000.
                ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -11651290560000.
                ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 1664470080000.
                ((MEXPT SIMP RATSIMP) |$om| 7.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 3.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 2912822640000.
               ((MTIMES SIMP RATSIMP) -17476935840000. |$om|)
               ((MTIMES SIMP) 43692339600000.
                ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -58256452800000.
                ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 43692339600000.
                ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -17476935840000.
                ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 2912822640000.
                ((MEXPT SIMP RATSIMP) |$om| 6.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 4.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -3495387168000.
               ((MTIMES SIMP RATSIMP) 17476935840000. |$om|)
               ((MTIMES SIMP) -34953871680000.
                ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 34953871680000.
                ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -17476935840000.
                ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 3495387168000.
                ((MEXPT SIMP RATSIMP) |$om| 5.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 5.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 2912822640000.
               ((MTIMES SIMP RATSIMP) -11651290560000. |$om|)
               ((MTIMES SIMP) 17476935840000.
                ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -11651290560000.
                ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 2912822640000.
                ((MEXPT SIMP RATSIMP) |$om| 4.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 6.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -1664470080000.
               ((MTIMES SIMP RATSIMP) 4993410240000. |$om|)
               ((MTIMES SIMP) -4993410240000.
                ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 1664470080000.
                ((MEXPT SIMP RATSIMP) |$om| 3.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 7.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 624176280000.
               ((MTIMES SIMP RATSIMP) -1248352560000. |$om|)
               ((MTIMES SIMP) 624176280000.
                ((MEXPT SIMP RATSIMP) |$om| 2.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 8.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -138705840000.
               ((MTIMES SIMP RATSIMP) 138705840000. |$om|))
              ((MEXPT SIMP RATSIMP) |$Xi| 9.))
             ((MTIMES SIMP) 13870584000.
              ((MEXPT SIMP RATSIMP) |$Xi| 10.)))
            ((MEXPT SIMP)
             ((MPLUS SIMP) 1. ((MTIMES SIMP RATSIMP) -10. |$om|)
              ((MTIMES SIMP) 45. ((MEXPT SIMP RATSIMP) |$om| 2.))
              ((MTIMES SIMP) -120. ((MEXPT SIMP RATSIMP) |$om| 3.))
              ((MTIMES SIMP) 210. ((MEXPT SIMP RATSIMP) |$om| 4.))
              ((MTIMES SIMP) -252. ((MEXPT SIMP RATSIMP) |$om| 5.))
              ((MTIMES SIMP) 210. ((MEXPT SIMP RATSIMP) |$om| 6.))
              ((MTIMES SIMP) -120. ((MEXPT SIMP RATSIMP) |$om| 7.))
              ((MTIMES SIMP) 45. ((MEXPT SIMP RATSIMP) |$om| 8.))
              ((MTIMES SIMP) -10. ((MEXPT SIMP RATSIMP) |$om| 9.))
              ((MEXPT SIMP RATSIMP) |$om| 10.)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -10. ((MTIMES SIMP RATSIMP) 100. |$om|)
                ((MTIMES SIMP) -450. ((MEXPT SIMP RATSIMP) |$om| 2.))
                ((MTIMES SIMP) 1200. ((MEXPT SIMP RATSIMP) |$om| 3.))
                ((MTIMES SIMP) -2100. ((MEXPT SIMP RATSIMP) |$om| 4.))
                ((MTIMES SIMP) 2520. ((MEXPT SIMP RATSIMP) |$om| 5.))
                ((MTIMES SIMP) -2100. ((MEXPT SIMP RATSIMP) |$om| 6.))
                ((MTIMES SIMP) 1200. ((MEXPT SIMP RATSIMP) |$om| 7.))
                ((MTIMES SIMP) -450. ((MEXPT SIMP RATSIMP) |$om| 8.))
                ((MTIMES SIMP) 100. ((MEXPT SIMP RATSIMP) |$om| 9.))
                ((MTIMES SIMP) -10. ((MEXPT SIMP RATSIMP) |$om| 10.)))
               |$Xi|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 45. ((MTIMES SIMP RATSIMP) -450. |$om|)
                ((MTIMES SIMP) 2025. ((MEXPT SIMP RATSIMP) |$om| 2.))
                ((MTIMES SIMP) -5400. ((MEXPT SIMP RATSIMP) |$om| 3.))
                ((MTIMES SIMP) 9450. ((MEXPT SIMP RATSIMP) |$om| 4.))
                ((MTIMES SIMP) -11340. ((MEXPT SIMP RATSIMP) |$om| 5.))
                ((MTIMES SIMP) 9450. ((MEXPT SIMP RATSIMP) |$om| 6.))
                ((MTIMES SIMP) -5400. ((MEXPT SIMP RATSIMP) |$om| 7.))
                ((MTIMES SIMP) 2025. ((MEXPT SIMP RATSIMP) |$om| 8.))
                ((MTIMES SIMP) -450. ((MEXPT SIMP RATSIMP) |$om| 9.))
                ((MTIMES SIMP) 45. ((MEXPT SIMP RATSIMP) |$om| 10.)))
               ((MEXPT SIMP RATSIMP) |$Xi| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -120. ((MTIMES SIMP RATSIMP) 1200. |$om|)
                ((MTIMES SIMP) -5400. ((MEXPT SIMP RATSIMP) |$om| 2.))
                ((MTIMES SIMP) 14400. ((MEXPT SIMP RATSIMP) |$om| 3.))
                ((MTIMES SIMP) -25200. ((MEXPT SIMP RATSIMP) |$om| 4.))
                ((MTIMES SIMP) 30240. ((MEXPT SIMP RATSIMP) |$om| 5.))
                ((MTIMES SIMP) -25200. ((MEXPT SIMP RATSIMP) |$om| 6.))
                ((MTIMES SIMP) 14400. ((MEXPT SIMP RATSIMP) |$om| 7.))
                ((MTIMES SIMP) -5400. ((MEXPT SIMP RATSIMP) |$om| 8.))
                ((MTIMES SIMP) 1200. ((MEXPT SIMP RATSIMP) |$om| 9.))
                ((MTIMES SIMP) -120. ((MEXPT SIMP RATSIMP) |$om| 10.)))
               ((MEXPT SIMP RATSIMP) |$Xi| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 210. ((MTIMES SIMP RATSIMP) -2100. |$om|)
                ((MTIMES SIMP) 9450. ((MEXPT SIMP RATSIMP) |$om| 2.))
                ((MTIMES SIMP) -25200. ((MEXPT SIMP RATSIMP) |$om| 3.))
                ((MTIMES SIMP) 44100. ((MEXPT SIMP RATSIMP) |$om| 4.))
                ((MTIMES SIMP) -52920. ((MEXPT SIMP RATSIMP) |$om| 5.))
                ((MTIMES SIMP) 44100. ((MEXPT SIMP RATSIMP) |$om| 6.))
                ((MTIMES SIMP) -25200. ((MEXPT SIMP RATSIMP) |$om| 7.))
                ((MTIMES SIMP) 9450. ((MEXPT SIMP RATSIMP) |$om| 8.))
                ((MTIMES SIMP) -2100. ((MEXPT SIMP RATSIMP) |$om| 9.))
                ((MTIMES SIMP) 210. ((MEXPT SIMP RATSIMP) |$om| 10.)))
               ((MEXPT SIMP RATSIMP) |$Xi| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -252. ((MTIMES SIMP RATSIMP) 2520. |$om|)
                ((MTIMES SIMP) -11340. ((MEXPT SIMP RATSIMP) |$om| 2.))
                ((MTIMES SIMP) 30240. ((MEXPT SIMP RATSIMP) |$om| 3.))
                ((MTIMES SIMP) -52920. ((MEXPT SIMP RATSIMP) |$om| 4.))
                ((MTIMES SIMP) 63504. ((MEXPT SIMP RATSIMP) |$om| 5.))
                ((MTIMES SIMP) -52920. ((MEXPT SIMP RATSIMP) |$om| 6.))
                ((MTIMES SIMP) 30240. ((MEXPT SIMP RATSIMP) |$om| 7.))
                ((MTIMES SIMP) -11340. ((MEXPT SIMP RATSIMP) |$om| 8.))
                ((MTIMES SIMP) 2520. ((MEXPT SIMP RATSIMP) |$om| 9.))
                ((MTIMES SIMP) -252. ((MEXPT SIMP RATSIMP) |$om| 10.)))
               ((MEXPT SIMP RATSIMP) |$Xi| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 210. ((MTIMES SIMP RATSIMP) -2100. |$om|)
                ((MTIMES SIMP) 9450. ((MEXPT SIMP RATSIMP) |$om| 2.))
                ((MTIMES SIMP) -25200. ((MEXPT SIMP RATSIMP) |$om| 3.))
                ((MTIMES SIMP) 44100. ((MEXPT SIMP RATSIMP) |$om| 4.))
                ((MTIMES SIMP) -52920. ((MEXPT SIMP RATSIMP) |$om| 5.))
                ((MTIMES SIMP) 44100. ((MEXPT SIMP RATSIMP) |$om| 6.))
                ((MTIMES SIMP) -25200. ((MEXPT SIMP RATSIMP) |$om| 7.))
                ((MTIMES SIMP) 9450. ((MEXPT SIMP RATSIMP) |$om| 8.))
                ((MTIMES SIMP) -2100. ((MEXPT SIMP RATSIMP) |$om| 9.))
                ((MTIMES SIMP) 210. ((MEXPT SIMP RATSIMP) |$om| 10.)))
               ((MEXPT SIMP RATSIMP) |$Xi| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -120. ((MTIMES SIMP RATSIMP) 1200. |$om|)
                ((MTIMES SIMP) -5400. ((MEXPT SIMP RATSIMP) |$om| 2.))
                ((MTIMES SIMP) 14400. ((MEXPT SIMP RATSIMP) |$om| 3.))
                ((MTIMES SIMP) -25200. ((MEXPT SIMP RATSIMP) |$om| 4.))
                ((MTIMES SIMP) 30240. ((MEXPT SIMP RATSIMP) |$om| 5.))
                ((MTIMES SIMP) -25200. ((MEXPT SIMP RATSIMP) |$om| 6.))
                ((MTIMES SIMP) 14400. ((MEXPT SIMP RATSIMP) |$om| 7.))
                ((MTIMES SIMP) -5400. ((MEXPT SIMP RATSIMP) |$om| 8.))
                ((MTIMES SIMP) 1200. ((MEXPT SIMP RATSIMP) |$om| 9.))
                ((MTIMES SIMP) -120. ((MEXPT SIMP RATSIMP) |$om| 10.)))
               ((MEXPT SIMP RATSIMP) |$Xi| 7.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 45. ((MTIMES SIMP RATSIMP) -450. |$om|)
                ((MTIMES SIMP) 2025. ((MEXPT SIMP RATSIMP) |$om| 2.))
                ((MTIMES SIMP) -5400. ((MEXPT SIMP RATSIMP) |$om| 3.))
                ((MTIMES SIMP) 9450. ((MEXPT SIMP RATSIMP) |$om| 4.))
                ((MTIMES SIMP) -11340. ((MEXPT SIMP RATSIMP) |$om| 5.))
                ((MTIMES SIMP) 9450. ((MEXPT SIMP RATSIMP) |$om| 6.))
                ((MTIMES SIMP) -5400. ((MEXPT SIMP RATSIMP) |$om| 7.))
                ((MTIMES SIMP) 2025. ((MEXPT SIMP RATSIMP) |$om| 8.))
                ((MTIMES SIMP) -450. ((MEXPT SIMP RATSIMP) |$om| 9.))
                ((MTIMES SIMP) 45. ((MEXPT SIMP RATSIMP) |$om| 10.)))
               ((MEXPT SIMP RATSIMP) |$Xi| 8.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -10. ((MTIMES SIMP RATSIMP) 100. |$om|)
                ((MTIMES SIMP) -450. ((MEXPT SIMP RATSIMP) |$om| 2.))
                ((MTIMES SIMP) 1200. ((MEXPT SIMP RATSIMP) |$om| 3.))
                ((MTIMES SIMP) -2100. ((MEXPT SIMP RATSIMP) |$om| 4.))
                ((MTIMES SIMP) 2520. ((MEXPT SIMP RATSIMP) |$om| 5.))
                ((MTIMES SIMP) -2100. ((MEXPT SIMP RATSIMP) |$om| 6.))
                ((MTIMES SIMP) 1200. ((MEXPT SIMP RATSIMP) |$om| 7.))
                ((MTIMES SIMP) -450. ((MEXPT SIMP RATSIMP) |$om| 8.))
                ((MTIMES SIMP) 100. ((MEXPT SIMP RATSIMP) |$om| 9.))
                ((MTIMES SIMP) -10. ((MEXPT SIMP RATSIMP) |$om| 10.)))
               ((MEXPT SIMP RATSIMP) |$Xi| 9.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1. ((MTIMES SIMP RATSIMP) -10. |$om|)
                ((MTIMES SIMP) 45. ((MEXPT SIMP RATSIMP) |$om| 2.))
                ((MTIMES SIMP) -120. ((MEXPT SIMP RATSIMP) |$om| 3.))
                ((MTIMES SIMP) 210. ((MEXPT SIMP RATSIMP) |$om| 4.))
                ((MTIMES SIMP) -252. ((MEXPT SIMP RATSIMP) |$om| 5.))
                ((MTIMES SIMP) 210. ((MEXPT SIMP RATSIMP) |$om| 6.))
                ((MTIMES SIMP) -120. ((MEXPT SIMP RATSIMP) |$om| 7.))
                ((MTIMES SIMP) 45. ((MEXPT SIMP RATSIMP) |$om| 8.))
                ((MTIMES SIMP) -10. ((MEXPT SIMP RATSIMP) |$om| 9.))
                ((MEXPT SIMP RATSIMP) |$om| 10.))
               ((MEXPT SIMP RATSIMP) |$Xi| 10.)))
             -1.)))) 
(DSKSETQ $MAXNSNT0 '((RAT SIMP) 11. 2.)) 
(DSKSETQ |$Ms_proj_amp0| '0.) 
(DSKSETQ |$Mt_Ms_proj_amp0| '0.) 
(DSKSETQ $INTERMEDIATET6 '2223.04) 
(DSKSETQ $INTERMEDIATET7 '2223.05) 
(DSKSETQ $OTHERFAC0 '(($K SIMP) 2. 0. |$ii454|)) 
(DSKSETQ |$Asss|
         '((MTIMES SIMP)
           ((MPLUS SIMP) -41572521200.
            ((MTIMES SIMP RATSIMP) 32342557184. |$Ms|)
            ((MTIMES SIMP) -5608537648.
             ((MEXPT SIMP RATSIMP) |$Ms| 2.))
            ((MTIMES SIMP) 146440000. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 332580169600.
              ((MTIMES SIMP RATSIMP) -254862435840. |$Ms|)
              ((MTIMES SIMP) 39440811680.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 1199217600.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -83145042400.
                ((MTIMES SIMP RATSIMP) 34384752480. |$Ms|)
                ((MTIMES SIMP) 3862835200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|))
             |$om|)
            ((MTIMES SIMP)
             ((MPLUS SIMP) -1170272316200.
              ((MTIMES SIMP RATSIMP) 904957240080. |$Ms|)
              ((MTIMES SIMP) -161128827360.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -1811980800.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 602392568400.
                ((MTIMES SIMP RATSIMP) -200461553760. |$Ms|)
                ((MTIMES SIMP) -32208731600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 1569792000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -76079959200.
                ((MTIMES SIMP RATSIMP) -10116597200. |$Ms|)
                ((MTIMES SIMP) 1569792000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 2402198967200.
              ((MTIMES SIMP RATSIMP) -1878277726080. |$Ms|)
              ((MTIMES SIMP) 438432700160.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -23235564800.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1861823107200.
                ((MTIMES SIMP RATSIMP) 595720423360. |$Ms|)
                ((MTIMES SIMP) 53244222400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -7900032000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 444382444800.
                ((MTIMES SIMP RATSIMP) 8366628800. |$Ms|)
                ((MTIMES SIMP) -11141760000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -31125024000.
                ((MTIMES SIMP RATSIMP) -3241728000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -3402120145600.
              ((MTIMES SIMP RATSIMP) 2822345883840. |$Ms|)
              ((MTIMES SIMP) -865574224480.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 91134120000.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 3199361239200.
                ((MTIMES SIMP RATSIMP) -1046615946080. |$Ms|)
                ((MTIMES SIMP) -1034016000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 15953280000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1031680641600.
                ((MTIMES SIMP RATSIMP) 39827526400. |$Ms|)
                ((MTIMES SIMP) 27299328000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 108937584000.
                ((MTIMES SIMP RATSIMP) 11346048000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 3767303883920.
              ((MTIMES SIMP RATSIMP) -3485936388480. |$Ms|)
              ((MTIMES SIMP) 1213525656000.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -145391232000.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -3485936388480.
                ((MTIMES SIMP RATSIMP) 1225363492704. |$Ms|)
                ((MTIMES SIMP) -62381188000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -17727360000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1213525656000.
                ((MTIMES SIMP RATSIMP) -62381188000. |$Ms|)
                ((MTIMES SIMP) -35454720000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -145391232000.
                ((MTIMES SIMP RATSIMP) -17727360000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -3402120145600.
              ((MTIMES SIMP RATSIMP) 3199361239200. |$Ms|)
              ((MTIMES SIMP) -1031680641600.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 108937584000.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 2822345883840.
                ((MTIMES SIMP RATSIMP) -1046615946080. |$Ms|)
                ((MTIMES SIMP) 39827526400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 11346048000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -865574224480.
                ((MTIMES SIMP RATSIMP) -1034016000. |$Ms|)
                ((MTIMES SIMP) 27299328000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 91134120000.
                ((MTIMES SIMP RATSIMP) 15953280000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 2402198967200.
              ((MTIMES SIMP RATSIMP) -1861823107200. |$Ms|)
              ((MTIMES SIMP) 444382444800.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -31125024000.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1878277726080.
                ((MTIMES SIMP RATSIMP) 595720423360. |$Ms|)
                ((MTIMES SIMP) 8366628800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -3241728000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 438432700160.
                ((MTIMES SIMP RATSIMP) 53244222400. |$Ms|)
                ((MTIMES SIMP) -11141760000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -23235564800.
                ((MTIMES SIMP RATSIMP) -7900032000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -1170272316200.
              ((MTIMES SIMP RATSIMP) 602392568400. |$Ms|)
              ((MTIMES SIMP) -76079959200.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 904957240080.
                ((MTIMES SIMP RATSIMP) -200461553760. |$Ms|)
                ((MTIMES SIMP) -10116597200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -161128827360.
                ((MTIMES SIMP RATSIMP) -32208731600. |$Ms|)
                ((MTIMES SIMP) 1569792000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1811980800.
                ((MTIMES SIMP RATSIMP) 1569792000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 332580169600.
              ((MTIMES SIMP RATSIMP) -83145042400. |$Ms|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -254862435840.
                ((MTIMES SIMP RATSIMP) 34384752480. |$Ms|))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 39440811680.
                ((MTIMES SIMP RATSIMP) 3862835200. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) 1199217600.
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 9.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -41572521200.
              ((MTIMES SIMP RATSIMP) 32342557184. |$Mt|)
              ((MTIMES SIMP) -5608537648.
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) 146440000.
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 10.)))
           ((MEXPT SIMP RATSIMP) |$Xi| 10.)
           ((MEXPT SIMP)
            ((MPLUS SIMP) 1. ((MTIMES SIMP RATSIMP) -10. |$om|)
             ((MTIMES SIMP) 45. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -120. ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 210. ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -252. ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 210. ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -120. ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 45. ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -10. ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MEXPT SIMP RATSIMP) |$om| 10.)
             ((MTIMES SIMP)
              ((MPLUS SIMP) -10. ((MTIMES SIMP RATSIMP) 100. |$om|)
               ((MTIMES SIMP) -450. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 1200. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -2100. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 2520. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -2100. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 1200. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -450. ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) 100. ((MEXPT SIMP RATSIMP) |$om| 9.))
               ((MTIMES SIMP) -10. ((MEXPT SIMP RATSIMP) |$om| 10.)))
              |$Xi|)
             ((MTIMES SIMP)
              ((MPLUS SIMP) 45. ((MTIMES SIMP RATSIMP) -450. |$om|)
               ((MTIMES SIMP) 2025. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -5400. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 9450. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -11340. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 9450. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -5400. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) 2025. ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) -450. ((MEXPT SIMP RATSIMP) |$om| 9.))
               ((MTIMES SIMP) 45. ((MEXPT SIMP RATSIMP) |$om| 10.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 2.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -120. ((MTIMES SIMP RATSIMP) 1200. |$om|)
               ((MTIMES SIMP) -5400. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 14400. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -25200. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 30240. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -25200. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 14400. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -5400. ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) 1200. ((MEXPT SIMP RATSIMP) |$om| 9.))
               ((MTIMES SIMP) -120. ((MEXPT SIMP RATSIMP) |$om| 10.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 3.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 210. ((MTIMES SIMP RATSIMP) -2100. |$om|)
               ((MTIMES SIMP) 9450. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -25200. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 44100. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -52920. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 44100. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -25200. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) 9450. ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) -2100. ((MEXPT SIMP RATSIMP) |$om| 9.))
               ((MTIMES SIMP) 210. ((MEXPT SIMP RATSIMP) |$om| 10.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 4.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -252. ((MTIMES SIMP RATSIMP) 2520. |$om|)
               ((MTIMES SIMP) -11340. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 30240. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -52920. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 63504. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -52920. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 30240. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -11340. ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) 2520. ((MEXPT SIMP RATSIMP) |$om| 9.))
               ((MTIMES SIMP) -252. ((MEXPT SIMP RATSIMP) |$om| 10.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 5.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 210. ((MTIMES SIMP RATSIMP) -2100. |$om|)
               ((MTIMES SIMP) 9450. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -25200. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 44100. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -52920. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 44100. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -25200. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) 9450. ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) -2100. ((MEXPT SIMP RATSIMP) |$om| 9.))
               ((MTIMES SIMP) 210. ((MEXPT SIMP RATSIMP) |$om| 10.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 6.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -120. ((MTIMES SIMP RATSIMP) 1200. |$om|)
               ((MTIMES SIMP) -5400. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 14400. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -25200. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 30240. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -25200. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 14400. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -5400. ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) 1200. ((MEXPT SIMP RATSIMP) |$om| 9.))
               ((MTIMES SIMP) -120. ((MEXPT SIMP RATSIMP) |$om| 10.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 7.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 45. ((MTIMES SIMP RATSIMP) -450. |$om|)
               ((MTIMES SIMP) 2025. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -5400. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 9450. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -11340. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 9450. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -5400. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) 2025. ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) -450. ((MEXPT SIMP RATSIMP) |$om| 9.))
               ((MTIMES SIMP) 45. ((MEXPT SIMP RATSIMP) |$om| 10.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 8.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -10. ((MTIMES SIMP RATSIMP) 100. |$om|)
               ((MTIMES SIMP) -450. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 1200. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -2100. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 2520. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -2100. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 1200. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -450. ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) 100. ((MEXPT SIMP RATSIMP) |$om| 9.))
               ((MTIMES SIMP) -10. ((MEXPT SIMP RATSIMP) |$om| 10.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 9.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 1. ((MTIMES SIMP RATSIMP) -10. |$om|)
               ((MTIMES SIMP) 45. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -120. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 210. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -252. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 210. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -120. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) 45. ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) -10. ((MEXPT SIMP RATSIMP) |$om| 9.))
               ((MEXPT SIMP RATSIMP) |$om| 10.))
              ((MEXPT SIMP RATSIMP) |$Xi| 10.)))
            -1.))) 
(DSKSETQ $TI1 '3945620835.) 
(DSKSETQ |$Assss0|
         '((MTIMES SIMP)
           ((MPLUS SIMP) -41572521200.
            ((MTIMES SIMP RATSIMP) 32342557184. |$Ms|)
            ((MTIMES SIMP) -5608537648.
             ((MEXPT SIMP RATSIMP) |$Ms| 2.))
            ((MTIMES SIMP) 146440000. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 332580169600.
              ((MTIMES SIMP RATSIMP) -254862435840. |$Ms|)
              ((MTIMES SIMP) 39440811680.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 1199217600.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -83145042400.
                ((MTIMES SIMP RATSIMP) 34384752480. |$Ms|)
                ((MTIMES SIMP) 3862835200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|))
             |$om|)
            ((MTIMES SIMP)
             ((MPLUS SIMP) -1170272316200.
              ((MTIMES SIMP RATSIMP) 904957240080. |$Ms|)
              ((MTIMES SIMP) -161128827360.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -1811980800.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 602392568400.
                ((MTIMES SIMP RATSIMP) -200461553760. |$Ms|)
                ((MTIMES SIMP) -32208731600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 1569792000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -76079959200.
                ((MTIMES SIMP RATSIMP) -10116597200. |$Ms|)
                ((MTIMES SIMP) 1569792000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 2402198967200.
              ((MTIMES SIMP RATSIMP) -1878277726080. |$Ms|)
              ((MTIMES SIMP) 438432700160.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -23235564800.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1861823107200.
                ((MTIMES SIMP RATSIMP) 595720423360. |$Ms|)
                ((MTIMES SIMP) 53244222400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -7900032000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 444382444800.
                ((MTIMES SIMP RATSIMP) 8366628800. |$Ms|)
                ((MTIMES SIMP) -11141760000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -31125024000.
                ((MTIMES SIMP RATSIMP) -3241728000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -3402120145600.
              ((MTIMES SIMP RATSIMP) 2822345883840. |$Ms|)
              ((MTIMES SIMP) -865574224480.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 91134120000.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 3199361239200.
                ((MTIMES SIMP RATSIMP) -1046615946080. |$Ms|)
                ((MTIMES SIMP) -1034016000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 15953280000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1031680641600.
                ((MTIMES SIMP RATSIMP) 39827526400. |$Ms|)
                ((MTIMES SIMP) 27299328000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 108937584000.
                ((MTIMES SIMP RATSIMP) 11346048000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 3767303883920.
              ((MTIMES SIMP RATSIMP) -3485936388480. |$Ms|)
              ((MTIMES SIMP) 1213525656000.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -145391232000.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -3485936388480.
                ((MTIMES SIMP RATSIMP) 1225363492704. |$Ms|)
                ((MTIMES SIMP) -62381188000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -17727360000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1213525656000.
                ((MTIMES SIMP RATSIMP) -62381188000. |$Ms|)
                ((MTIMES SIMP) -35454720000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -145391232000.
                ((MTIMES SIMP RATSIMP) -17727360000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -3402120145600.
              ((MTIMES SIMP RATSIMP) 3199361239200. |$Ms|)
              ((MTIMES SIMP) -1031680641600.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 108937584000.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 2822345883840.
                ((MTIMES SIMP RATSIMP) -1046615946080. |$Ms|)
                ((MTIMES SIMP) 39827526400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 11346048000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -865574224480.
                ((MTIMES SIMP RATSIMP) -1034016000. |$Ms|)
                ((MTIMES SIMP) 27299328000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 91134120000.
                ((MTIMES SIMP RATSIMP) 15953280000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 2402198967200.
              ((MTIMES SIMP RATSIMP) -1861823107200. |$Ms|)
              ((MTIMES SIMP) 444382444800.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -31125024000.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1878277726080.
                ((MTIMES SIMP RATSIMP) 595720423360. |$Ms|)
                ((MTIMES SIMP) 8366628800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -3241728000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 438432700160.
                ((MTIMES SIMP RATSIMP) 53244222400. |$Ms|)
                ((MTIMES SIMP) -11141760000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -23235564800.
                ((MTIMES SIMP RATSIMP) -7900032000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -1170272316200.
              ((MTIMES SIMP RATSIMP) 602392568400. |$Ms|)
              ((MTIMES SIMP) -76079959200.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 904957240080.
                ((MTIMES SIMP RATSIMP) -200461553760. |$Ms|)
                ((MTIMES SIMP) -10116597200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -161128827360.
                ((MTIMES SIMP RATSIMP) -32208731600. |$Ms|)
                ((MTIMES SIMP) 1569792000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1811980800.
                ((MTIMES SIMP RATSIMP) 1569792000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 332580169600.
              ((MTIMES SIMP RATSIMP) -83145042400. |$Ms|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -254862435840.
                ((MTIMES SIMP RATSIMP) 34384752480. |$Ms|))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 39440811680.
                ((MTIMES SIMP RATSIMP) 3862835200. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) 1199217600.
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 9.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -41572521200.
              ((MTIMES SIMP RATSIMP) 32342557184. |$Mt|)
              ((MTIMES SIMP) -5608537648.
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) 146440000.
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 10.)))
           ((MEXPT SIMP RATSIMP) |$Xi| 10.)
           ((MEXPT SIMP)
            ((MPLUS SIMP) 1. ((MTIMES SIMP RATSIMP) -10. |$om|)
             ((MTIMES SIMP) 45. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -120. ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 210. ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -252. ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 210. ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -120. ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 45. ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -10. ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MEXPT SIMP RATSIMP) |$om| 10.)
             ((MTIMES SIMP)
              ((MPLUS SIMP) -10. ((MTIMES SIMP RATSIMP) 100. |$om|)
               ((MTIMES SIMP) -450. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 1200. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -2100. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 2520. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -2100. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 1200. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -450. ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) 100. ((MEXPT SIMP RATSIMP) |$om| 9.))
               ((MTIMES SIMP) -10. ((MEXPT SIMP RATSIMP) |$om| 10.)))
              |$Xi|)
             ((MTIMES SIMP)
              ((MPLUS SIMP) 45. ((MTIMES SIMP RATSIMP) -450. |$om|)
               ((MTIMES SIMP) 2025. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -5400. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 9450. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -11340. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 9450. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -5400. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) 2025. ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) -450. ((MEXPT SIMP RATSIMP) |$om| 9.))
               ((MTIMES SIMP) 45. ((MEXPT SIMP RATSIMP) |$om| 10.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 2.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -120. ((MTIMES SIMP RATSIMP) 1200. |$om|)
               ((MTIMES SIMP) -5400. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 14400. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -25200. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 30240. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -25200. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 14400. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -5400. ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) 1200. ((MEXPT SIMP RATSIMP) |$om| 9.))
               ((MTIMES SIMP) -120. ((MEXPT SIMP RATSIMP) |$om| 10.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 3.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 210. ((MTIMES SIMP RATSIMP) -2100. |$om|)
               ((MTIMES SIMP) 9450. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -25200. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 44100. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -52920. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 44100. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -25200. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) 9450. ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) -2100. ((MEXPT SIMP RATSIMP) |$om| 9.))
               ((MTIMES SIMP) 210. ((MEXPT SIMP RATSIMP) |$om| 10.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 4.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -252. ((MTIMES SIMP RATSIMP) 2520. |$om|)
               ((MTIMES SIMP) -11340. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 30240. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -52920. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 63504. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -52920. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 30240. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -11340. ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) 2520. ((MEXPT SIMP RATSIMP) |$om| 9.))
               ((MTIMES SIMP) -252. ((MEXPT SIMP RATSIMP) |$om| 10.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 5.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 210. ((MTIMES SIMP RATSIMP) -2100. |$om|)
               ((MTIMES SIMP) 9450. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -25200. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 44100. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -52920. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 44100. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -25200. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) 9450. ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) -2100. ((MEXPT SIMP RATSIMP) |$om| 9.))
               ((MTIMES SIMP) 210. ((MEXPT SIMP RATSIMP) |$om| 10.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 6.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -120. ((MTIMES SIMP RATSIMP) 1200. |$om|)
               ((MTIMES SIMP) -5400. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 14400. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -25200. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 30240. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -25200. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 14400. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -5400. ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) 1200. ((MEXPT SIMP RATSIMP) |$om| 9.))
               ((MTIMES SIMP) -120. ((MEXPT SIMP RATSIMP) |$om| 10.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 7.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 45. ((MTIMES SIMP RATSIMP) -450. |$om|)
               ((MTIMES SIMP) 2025. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -5400. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 9450. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -11340. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 9450. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -5400. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) 2025. ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) -450. ((MEXPT SIMP RATSIMP) |$om| 9.))
               ((MTIMES SIMP) 45. ((MEXPT SIMP RATSIMP) |$om| 10.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 8.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -10. ((MTIMES SIMP RATSIMP) 100. |$om|)
               ((MTIMES SIMP) -450. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 1200. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -2100. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 2520. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -2100. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 1200. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -450. ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) 100. ((MEXPT SIMP RATSIMP) |$om| 9.))
               ((MTIMES SIMP) -10. ((MEXPT SIMP RATSIMP) |$om| 10.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 9.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 1. ((MTIMES SIMP RATSIMP) -10. |$om|)
               ((MTIMES SIMP) 45. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -120. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 210. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -252. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 210. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -120. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) 45. ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) -10. ((MEXPT SIMP RATSIMP) |$om| 9.))
               ((MEXPT SIMP RATSIMP) |$om| 10.))
              ((MEXPT SIMP RATSIMP) |$Xi| 10.)))
            -1.))) 
(DSKSETQ |$f_Assss|
         '((MTIMES SIMP)
           ((MPLUS SIMP) -41572521200.
            ((MTIMES SIMP RATSIMP) 32342557184. |$Ms|)
            ((MTIMES SIMP) -5608537648.
             ((MEXPT SIMP RATSIMP) |$Ms| 2.))
            ((MTIMES SIMP) 146440000. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 332580169600.
              ((MTIMES SIMP RATSIMP) -254862435840. |$Ms|)
              ((MTIMES SIMP) 39440811680.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 1199217600.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -83145042400.
                ((MTIMES SIMP RATSIMP) 34384752480. |$Ms|)
                ((MTIMES SIMP) 3862835200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|))
             |$om|)
            ((MTIMES SIMP)
             ((MPLUS SIMP) -1170272316200.
              ((MTIMES SIMP RATSIMP) 904957240080. |$Ms|)
              ((MTIMES SIMP) -161128827360.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -1811980800.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 602392568400.
                ((MTIMES SIMP RATSIMP) -200461553760. |$Ms|)
                ((MTIMES SIMP) -32208731600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 1569792000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -76079959200.
                ((MTIMES SIMP RATSIMP) -10116597200. |$Ms|)
                ((MTIMES SIMP) 1569792000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 2402198967200.
              ((MTIMES SIMP RATSIMP) -1878277726080. |$Ms|)
              ((MTIMES SIMP) 438432700160.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -23235564800.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1861823107200.
                ((MTIMES SIMP RATSIMP) 595720423360. |$Ms|)
                ((MTIMES SIMP) 53244222400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -7900032000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 444382444800.
                ((MTIMES SIMP RATSIMP) 8366628800. |$Ms|)
                ((MTIMES SIMP) -11141760000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -31125024000.
                ((MTIMES SIMP RATSIMP) -3241728000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -3402120145600.
              ((MTIMES SIMP RATSIMP) 2822345883840. |$Ms|)
              ((MTIMES SIMP) -865574224480.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 91134120000.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 3199361239200.
                ((MTIMES SIMP RATSIMP) -1046615946080. |$Ms|)
                ((MTIMES SIMP) -1034016000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 15953280000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1031680641600.
                ((MTIMES SIMP RATSIMP) 39827526400. |$Ms|)
                ((MTIMES SIMP) 27299328000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 108937584000.
                ((MTIMES SIMP RATSIMP) 11346048000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 3767303883920.
              ((MTIMES SIMP RATSIMP) -3485936388480. |$Ms|)
              ((MTIMES SIMP) 1213525656000.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -145391232000.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -3485936388480.
                ((MTIMES SIMP RATSIMP) 1225363492704. |$Ms|)
                ((MTIMES SIMP) -62381188000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -17727360000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1213525656000.
                ((MTIMES SIMP RATSIMP) -62381188000. |$Ms|)
                ((MTIMES SIMP) -35454720000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -145391232000.
                ((MTIMES SIMP RATSIMP) -17727360000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -3402120145600.
              ((MTIMES SIMP RATSIMP) 3199361239200. |$Ms|)
              ((MTIMES SIMP) -1031680641600.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 108937584000.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 2822345883840.
                ((MTIMES SIMP RATSIMP) -1046615946080. |$Ms|)
                ((MTIMES SIMP) 39827526400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 11346048000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -865574224480.
                ((MTIMES SIMP RATSIMP) -1034016000. |$Ms|)
                ((MTIMES SIMP) 27299328000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 91134120000.
                ((MTIMES SIMP RATSIMP) 15953280000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 2402198967200.
              ((MTIMES SIMP RATSIMP) -1861823107200. |$Ms|)
              ((MTIMES SIMP) 444382444800.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -31125024000.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1878277726080.
                ((MTIMES SIMP RATSIMP) 595720423360. |$Ms|)
                ((MTIMES SIMP) 8366628800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -3241728000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 438432700160.
                ((MTIMES SIMP RATSIMP) 53244222400. |$Ms|)
                ((MTIMES SIMP) -11141760000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -23235564800.
                ((MTIMES SIMP RATSIMP) -7900032000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -1170272316200.
              ((MTIMES SIMP RATSIMP) 602392568400. |$Ms|)
              ((MTIMES SIMP) -76079959200.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 904957240080.
                ((MTIMES SIMP RATSIMP) -200461553760. |$Ms|)
                ((MTIMES SIMP) -10116597200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -161128827360.
                ((MTIMES SIMP RATSIMP) -32208731600. |$Ms|)
                ((MTIMES SIMP) 1569792000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1811980800.
                ((MTIMES SIMP RATSIMP) 1569792000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 332580169600.
              ((MTIMES SIMP RATSIMP) -83145042400. |$Ms|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -254862435840.
                ((MTIMES SIMP RATSIMP) 34384752480. |$Ms|))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 39440811680.
                ((MTIMES SIMP RATSIMP) 3862835200. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) 1199217600.
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 9.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -41572521200.
              ((MTIMES SIMP RATSIMP) 32342557184. |$Mt|)
              ((MTIMES SIMP) -5608537648.
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) 146440000.
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 10.)))
           ((MEXPT SIMP RATSIMP) |$Xi| 10.)
           ((MEXPT SIMP)
            ((MPLUS SIMP) 1. ((MTIMES SIMP RATSIMP) -10. |$om|)
             ((MTIMES SIMP) 45. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -120. ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 210. ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -252. ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 210. ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -120. ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 45. ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -10. ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MEXPT SIMP RATSIMP) |$om| 10.)
             ((MTIMES SIMP)
              ((MPLUS SIMP) -10. ((MTIMES SIMP RATSIMP) 100. |$om|)
               ((MTIMES SIMP) -450. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 1200. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -2100. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 2520. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -2100. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 1200. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -450. ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) 100. ((MEXPT SIMP RATSIMP) |$om| 9.))
               ((MTIMES SIMP) -10. ((MEXPT SIMP RATSIMP) |$om| 10.)))
              |$Xi|)
             ((MTIMES SIMP)
              ((MPLUS SIMP) 45. ((MTIMES SIMP RATSIMP) -450. |$om|)
               ((MTIMES SIMP) 2025. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -5400. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 9450. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -11340. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 9450. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -5400. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) 2025. ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) -450. ((MEXPT SIMP RATSIMP) |$om| 9.))
               ((MTIMES SIMP) 45. ((MEXPT SIMP RATSIMP) |$om| 10.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 2.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -120. ((MTIMES SIMP RATSIMP) 1200. |$om|)
               ((MTIMES SIMP) -5400. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 14400. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -25200. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 30240. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -25200. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 14400. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -5400. ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) 1200. ((MEXPT SIMP RATSIMP) |$om| 9.))
               ((MTIMES SIMP) -120. ((MEXPT SIMP RATSIMP) |$om| 10.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 3.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 210. ((MTIMES SIMP RATSIMP) -2100. |$om|)
               ((MTIMES SIMP) 9450. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -25200. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 44100. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -52920. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 44100. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -25200. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) 9450. ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) -2100. ((MEXPT SIMP RATSIMP) |$om| 9.))
               ((MTIMES SIMP) 210. ((MEXPT SIMP RATSIMP) |$om| 10.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 4.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -252. ((MTIMES SIMP RATSIMP) 2520. |$om|)
               ((MTIMES SIMP) -11340. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 30240. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -52920. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 63504. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -52920. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 30240. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -11340. ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) 2520. ((MEXPT SIMP RATSIMP) |$om| 9.))
               ((MTIMES SIMP) -252. ((MEXPT SIMP RATSIMP) |$om| 10.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 5.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 210. ((MTIMES SIMP RATSIMP) -2100. |$om|)
               ((MTIMES SIMP) 9450. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -25200. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 44100. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -52920. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 44100. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -25200. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) 9450. ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) -2100. ((MEXPT SIMP RATSIMP) |$om| 9.))
               ((MTIMES SIMP) 210. ((MEXPT SIMP RATSIMP) |$om| 10.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 6.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -120. ((MTIMES SIMP RATSIMP) 1200. |$om|)
               ((MTIMES SIMP) -5400. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 14400. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -25200. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 30240. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -25200. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 14400. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -5400. ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) 1200. ((MEXPT SIMP RATSIMP) |$om| 9.))
               ((MTIMES SIMP) -120. ((MEXPT SIMP RATSIMP) |$om| 10.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 7.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 45. ((MTIMES SIMP RATSIMP) -450. |$om|)
               ((MTIMES SIMP) 2025. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -5400. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 9450. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -11340. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 9450. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -5400. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) 2025. ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) -450. ((MEXPT SIMP RATSIMP) |$om| 9.))
               ((MTIMES SIMP) 45. ((MEXPT SIMP RATSIMP) |$om| 10.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 8.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -10. ((MTIMES SIMP RATSIMP) 100. |$om|)
               ((MTIMES SIMP) -450. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 1200. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -2100. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 2520. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -2100. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 1200. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -450. ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) 100. ((MEXPT SIMP RATSIMP) |$om| 9.))
               ((MTIMES SIMP) -10. ((MEXPT SIMP RATSIMP) |$om| 10.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 9.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 1. ((MTIMES SIMP RATSIMP) -10. |$om|)
               ((MTIMES SIMP) 45. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -120. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 210. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -252. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 210. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -120. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) 45. ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) -10. ((MEXPT SIMP RATSIMP) |$om| 9.))
               ((MEXPT SIMP RATSIMP) |$om| 10.))
              ((MEXPT SIMP RATSIMP) |$Xi| 10.)))
            -1.))) 
(DSKSETQ $TI2 '3945620835.) 
(DSKSETQ $FINAL_AMP
         '((MTIMES SIMP FACTORED) 8.
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om|) -10.)
           ((MPLUS SIMP IRREDUCIBLE) -5196565150.
            ((MTIMES SIMP RATSIMP) 4042819648. |$Ms|)
            ((MTIMES SIMP) -701067206. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
            ((MTIMES SIMP) 18305000. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
            ((MTIMES SIMP RATSIMP) 41572521200. |$om|)
            ((MTIMES SIMP RATSIMP) -31857804480. |$Ms| |$om|)
            ((MTIMES SIMP) 4930101460. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$om|)
            ((MTIMES SIMP) 149902200. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$om|)
            ((MTIMES SIMP RATSIMP) -10393130300. |$Mt| |$om|)
            ((MTIMES SIMP RATSIMP) 4298094060. |$Ms| |$Mt| |$om|)
            ((MTIMES SIMP) 482854400. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| |$om|)
            ((MTIMES SIMP) -146284039525.
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 113119655010. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) -20141103420.
             ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) -226497600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 75299071050. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) -25057694220. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) -4026091450. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 196224000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) -9509994900. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) -1264574650. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 196224000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 300274870900.
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -234784715760. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) 54804087520. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -2904445600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -232727888400. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) 74465052920. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) 6655527800. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -987504000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) 55547805600. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) 1045828600. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -1392720000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -3890628000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -405216000. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -425265018200.
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 352793235480. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) -108196778060.
             ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 11391765000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 399920154900. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) -130826993260. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) -129252000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 1994160000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) -128960080200.
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 4978440800. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 3412416000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 13617198000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 1418256000. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 470912985490.
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -435742048560. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) 151690707000.
             ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -18173904000.
             ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -435742048560. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) 153170436588. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -7797648500. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -2215920000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) 151690707000.
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -7797648500. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -4431840000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -18173904000.
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -2215920000. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -425265018200.
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 399920154900. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) -128960080200.
             ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 13617198000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 352793235480. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) -130826993260. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 4978440800. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 1418256000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) -108196778060.
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) -129252000. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 3412416000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 11391765000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 1994160000. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 300274870900.
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -232727888400. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) 55547805600. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -3890628000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -234784715760. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) 74465052920. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) 1045828600. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -405216000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) 54804087520. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) 6655527800. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -1392720000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -2904445600. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -987504000. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -146284039525.
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) 75299071050. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) -9509994900. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) 113119655010. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) -25057694220. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) -1264574650. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) -20141103420.
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) -4026091450. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) 196224000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) -226497600. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) 196224000. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) 41572521200.
             ((MEXPT SIMP RATSIMP) |$om| 9.))
            ((MTIMES SIMP) -10393130300. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 9.))
            ((MTIMES SIMP) -31857804480. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 9.))
            ((MTIMES SIMP) 4298094060. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 9.))
            ((MTIMES SIMP) 4930101460. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 9.))
            ((MTIMES SIMP) 482854400. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 9.))
            ((MTIMES SIMP) 149902200. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 9.))
            ((MTIMES SIMP) -5196565150.
             ((MEXPT SIMP RATSIMP) |$om| 10.))
            ((MTIMES SIMP) 4042819648. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 10.))
            ((MTIMES SIMP) -701067206. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 10.))
            ((MTIMES SIMP) 18305000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 10.)))
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) -10.)
           ((MEXPT SIMP) |$Xi| 10.))) 
(DSKSETQ |$gh_TTTT|
         '((MTIMES SIMP FACTORED)
           ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
            ((MPLUS SIMP) 2. ((MTIMES SIMP) 2. |$Ms|)
             ((MTIMES SIMP) 2. |$Mt|)))
           ((MEXPT SIMP) |$om|
            ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 9.)
           ((MEXPT SIMP) |$Xi| -11.)
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|) 2.))) 
(DSKSETQ |$gh_TTTT_dx3|
         '((MTIMES SIMP FACTORED)
           ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
            ((MPLUS SIMP) 2. ((MTIMES SIMP) 2. |$Ms|)
             ((MTIMES SIMP) 2. |$Mt|)))
           ((MEXPT SIMP) |$om|
            ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 10.)
           ((MEXPT SIMP) |$Xi| -10.))) 
(DSKSETQ $FINAL_AMP_DX
         '((MTIMES SIMP FACTORED) 8.
           ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
            ((MPLUS SIMP) -8. ((MTIMES SIMP) 2. |$Ms|)
             ((MTIMES SIMP) 2. |$Mt|)))
           ((MEXPT SIMP) |$om|
            ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
           ((MPLUS SIMP IRREDUCIBLE) -5196565150.
            ((MTIMES SIMP RATSIMP) 4042819648. |$Ms|)
            ((MTIMES SIMP) -701067206. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
            ((MTIMES SIMP) 18305000. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
            ((MTIMES SIMP RATSIMP) 41572521200. |$om|)
            ((MTIMES SIMP RATSIMP) -31857804480. |$Ms| |$om|)
            ((MTIMES SIMP) 4930101460. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$om|)
            ((MTIMES SIMP) 149902200. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$om|)
            ((MTIMES SIMP RATSIMP) -10393130300. |$Mt| |$om|)
            ((MTIMES SIMP RATSIMP) 4298094060. |$Ms| |$Mt| |$om|)
            ((MTIMES SIMP) 482854400. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| |$om|)
            ((MTIMES SIMP) -146284039525.
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 113119655010. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) -20141103420.
             ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) -226497600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 75299071050. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) -25057694220. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) -4026091450. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 196224000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) -9509994900. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) -1264574650. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 196224000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 300274870900.
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -234784715760. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) 54804087520. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -2904445600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -232727888400. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) 74465052920. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) 6655527800. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -987504000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) 55547805600. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) 1045828600. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -1392720000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -3890628000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -405216000. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -425265018200.
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 352793235480. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) -108196778060.
             ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 11391765000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 399920154900. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) -130826993260. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) -129252000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 1994160000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) -128960080200.
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 4978440800. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 3412416000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 13617198000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 1418256000. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 470912985490.
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -435742048560. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) 151690707000.
             ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -18173904000.
             ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -435742048560. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) 153170436588. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -7797648500. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -2215920000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) 151690707000.
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -7797648500. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -4431840000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -18173904000.
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -2215920000. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -425265018200.
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 399920154900. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) -128960080200.
             ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 13617198000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 352793235480. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) -130826993260. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 4978440800. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 1418256000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) -108196778060.
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) -129252000. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 3412416000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 11391765000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 1994160000. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 300274870900.
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -232727888400. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) 55547805600. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -3890628000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -234784715760. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) 74465052920. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) 1045828600. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -405216000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) 54804087520. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) 6655527800. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -1392720000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -2904445600. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -987504000. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -146284039525.
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) 75299071050. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) -9509994900. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) 113119655010. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) -25057694220. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) -1264574650. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) -20141103420.
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) -4026091450. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) 196224000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) -226497600. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) 196224000. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) 41572521200.
             ((MEXPT SIMP RATSIMP) |$om| 9.))
            ((MTIMES SIMP) -10393130300. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 9.))
            ((MTIMES SIMP) -31857804480. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 9.))
            ((MTIMES SIMP) 4298094060. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 9.))
            ((MTIMES SIMP) 4930101460. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 9.))
            ((MTIMES SIMP) 482854400. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 9.))
            ((MTIMES SIMP) 149902200. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 9.))
            ((MTIMES SIMP) -5196565150.
             ((MEXPT SIMP RATSIMP) |$om| 10.))
            ((MTIMES SIMP) 4042819648. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 10.))
            ((MTIMES SIMP) -701067206. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 10.))
            ((MTIMES SIMP) 18305000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 10.))))) 
(DSKSETQ |$Mt| '|$Mt|) 
(RESTORE-FACTS '((($KIND) |$Mt| $INTEGER))) 
(ADD2LNC '|$Mt| $PROPS) 
(DEFPROP $R $FIXNUM MODE) 
(ADD2LNC '$R $PROPS) 
(DEFPROP $L0 $FIXNUM MODE) 
(ADD2LNC '$L0 $PROPS) 
(DEFPROP $INR_PQ $FIXNUM MODE) 
(ADD2LNC '$INR_PQ $PROPS) 
(DEFPROP $S $FIXNUM MODE) 
(ADD2LNC '$S $PROPS) 
(DEFPROP $NR $ANY MODE) 
(ADD2LNC '$NR $PROPS) 
(DEFPROP $IP $FIXNUM MODE) 
(ADD2LNC '$IP $PROPS) 
(DEFPROP $IQ $FIXNUM MODE) 
(ADD2LNC '$IQ $PROPS) 
(DEFPROP $NF0 $FIXNUM MODE) 
(ADD2LNC '$NF0 $PROPS) 
(DEFPROP $NT0 $FIXNUM MODE) 
(ADD2LNC '$NT0 $PROPS) 
(DEFPROP $C0 $FIXNUM MODE) 
(ADD2LNC '$C0 $PROPS) 
(DEFPROP $N_PQ $FIXNUM MODE) 
(ADD2LNC '$N_PQ $PROPS) 
(DEFPROP $NR0 $FIXNUM MODE) 
(ADD2LNC '$NR0 $PROPS) 
(DEFPROP $M $FIXNUM MODE) 
(ADD2LNC '$M $PROPS) 
(DEFPROP $N $FIXNUM MODE) 
(ADD2LNC '$N $PROPS) 
(DEFPROP $T $ANY MODE) 
(ADD2LNC '$T $PROPS) 
(DEFPROP $N0 $FIXNUM MODE) 
(ADD2LNC '$N0 $PROPS) 
(DEFPROP $M0 $FIXNUM MODE) 
(ADD2LNC '$M0 $PROPS) 
(DEFPROP $S0 $ANY MODE) 
(ADD2LNC '$S0 $PROPS) 
(DEFPROP $NS0 $ANY MODE) 
(ADD2LNC '$NS0 $PROPS) 
(DEFPROP $NA1 $FIXNUM MODE) 
(ADD2LNC '$NA1 $PROPS) 
(DEFPROP $NA2 $FIXNUM MODE) 
(ADD2LNC '$NA2 $PROPS) 
(DEFPROP $NA3 $FIXNUM MODE) 
(ADD2LNC '$NA3 $PROPS) 
(DEFPROP $NA4 $FIXNUM MODE) 
(ADD2LNC '$NA4 $PROPS) 
(DSKSETQ |$Ms| '|$Ms|) 
(RESTORE-FACTS '((($KIND) |$Ms| $INTEGER))) 
(ADD2LNC '|$Ms| $PROPS) 
(SETQ $LINENUM 103.) 
(SETQ *ALPHABET* (NCONC '(#\_ #\%) *ALPHABET*)) 
(DSKSETQ $CONTEXT '$INITIAL) 
(RESTORE-FACTS '((($KIND) |$Mt| $INTEGER) (($KIND) |$Ms| $INTEGER))) 

==> anc/lisp_results/TS10z2TT.lisp <==
;;; -*- Mode: LISP; package:maxima; syntax:common-lisp; -*- 
(in-package :maxima)
(DSKSETQ $%O0 '$DONE) 
(ADDLABEL '$%O0) 
(DSKSETQ $%I1 '(($BATCH) "10_exp_reggeon.v3.mat")) 
(ADDLABEL '$%I1) 
(DSKSETQ $%I2
         '(($DEFINE_VARIABLE) |$expand_reggeon_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I2) 
(DSKSETQ $%O2 'NIL) 
(ADDLABEL '$%O2) 
(DSKSETQ $%I3 '(($DEFINE_VARIABLE) |$dbg_all_terms| NIL $BOOLEAN)) 
(ADDLABEL '$%I3) 
(DSKSETQ $%O3 'NIL) 
(ADDLABEL '$%O3) 
(DSKSETQ $%I4 '(($DEFINE_VARIABLE) |$dbg_compute_levels| NIL $BOOLEAN)) 
(ADDLABEL '$%I4) 
(DSKSETQ $%O4 'NIL) 
(ADDLABEL '$%O4) 
(DSKSETQ $%I5 '(($DEFINE_VARIABLE) |$nn| 0. $INTEGER)) 
(ADDLABEL '$%I5) 
(DSKSETQ $%O5 '0.) 
(ADDLABEL '$%O5) 
(DSKSETQ $%I6 '(($KILL) |$nn|)) 
(ADDLABEL '$%I6) 
(DSKSETQ $%O6 '$DONE) 
(ADDLABEL '$%O6) 
(DSKSETQ $%I7
         '((MDEFINE) (($SET_NUMBER_OF_PARTICLE) |$nn0|)
           ((MPROG) ((MSETQ) |$nn| |$nn0|)
            (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.)
             ((MPLUS) |$nn0| 1.))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MSETQ) ((|$s| ARRAY) $R)
              ((MPLUS) ((|$k|) $R)
               (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S
                ((MPLUS) $R 1.) |$nn0|))))))) 
(ADDLABEL '$%I7) 
(DSKSETQ $%O7
         '((MDEFINE SIMP) (($SET_NUMBER_OF_PARTICLE) |$nn0|)
           ((MPROG) ((MSETQ) |$nn| |$nn0|)
            (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.)
             ((MPLUS) |$nn0| 1.))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MSETQ) ((|$s| ARRAY) $R)
              ((MPLUS) ((|$k|) $R)
               (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S
                ((MPLUS) $R 1.) |$nn0|))))))) 
(ADDLABEL '$%O7) 
(DSKSETQ $%I8
         '((MDEFINE) (($NOTZERO) $X)
           ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))) 
(ADDLABEL '$%I8) 
(DSKSETQ $%O8
         '((MDEFINE SIMP) (($NOTZERO) $X)
           ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))) 
(ADDLABEL '$%O8) 
(DSKSETQ $%I9
         '((MDEFINE)
           ((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
              ((MSETQ) $POW0
               ((MTIMES) 2.
                (($SUM)
                 (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0
                  $MAX_USED_LEVEL0)
                 $L0 2. $MAX_USED_LEVEL0)))
              ((MSETQ) $POW0
               ((MPLUS) $POW0
                (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2.
                 $MAX_USED_LEVEL0)))
              ((MCOND) |$dbg_compute_levels|
               (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T
               $FALSE)
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
            ((MRETURN) |$noAlphas0|)))) 
(ADDLABEL '$%I9) 
(DSKSETQ $%O9
         '((MDEFINE SIMP)
           ((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
              ((MSETQ) $POW0
               ((MTIMES) 2.
                (($SUM)
                 (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0
                  $MAX_USED_LEVEL0)
                 $L0 2. $MAX_USED_LEVEL0)))
              ((MSETQ) $POW0
               ((MPLUS) $POW0
                (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2.
                 $MAX_USED_LEVEL0)))
              ((MCOND) |$dbg_compute_levels|
               (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T
               $FALSE)
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
            ((MRETURN) |$noAlphas0|)))) 
(ADDLABEL '$%O9) 
(DSKSETQ $%I10
         '((MDEFINE)
           ((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevels0| ARRAY) $R)
                  (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
                   ((|$usedLevels0| ARRAY) $R)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevels0|)))) 
(ADDLABEL '$%I10) 
(DSKSETQ $%O10
         '((MDEFINE SIMP)
           ((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevels0| ARRAY) $R)
                  (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
                   ((|$usedLevels0| ARRAY) $R)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevels0|)))) 
(ADDLABEL '$%O10) 
(DSKSETQ $%I11
         '((MDEFINE)
           ((|$compute_levels_and_powers_used_no_zmV1|)
            $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
                  (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
                   ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevelsPowers0|)))) 
(ADDLABEL '$%I11) 
(DSKSETQ $%O11
         '((MDEFINE SIMP)
           ((|$compute_levels_and_powers_used_no_zmV1|)
            $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
                  (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
                   ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevelsPowers0|)))) 
(ADDLABEL '$%O11) 
(DSKSETQ $%I12
         '((MDEFINE) ((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
            ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
              ((MSETQ) |$Nlus0|
               (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
              ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
               ((MPROGN)
                ((MSETQ) $NR_PQ
                 ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R)
                  $INR_PQ))
                ((MSETQ) ((|$explK0| ARRAY) $R)
                 ((MPLUS) ((|$explK0| ARRAY) $R)
                  ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
              ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
               ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
              |$end_r_loop|))
            ((MRETURN) |$Ks_rules0|)))) 
(ADDLABEL '$%I12) 
(DSKSETQ $%O12
         '((MDEFINE SIMP) ((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
            ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
              ((MSETQ) |$Nlus0|
               (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
              ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
               ((MPROGN)
                ((MSETQ) $NR_PQ
                 ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R)
                  $INR_PQ))
                ((MSETQ) ((|$explK0| ARRAY) $R)
                 ((MPLUS) ((|$explK0| ARRAY) $R)
                  ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
              ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
               ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
              |$end_r_loop|))
            ((MRETURN) |$Ks_rules0|)))) 
(ADDLABEL '$%O12) 
(DSKSETQ $%I13
         '((MDEFINE) ((|$compute_Ds|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
            ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
             ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
              ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
               ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
                ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL
                 NIL NIL
                 ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL
                  NIL NIL NIL
                  ((MSETQ) ((|$explD0| ARRAY) $R $S)
                   ((MPLUS) ((|$explD0| ARRAY) $R $S)
                    ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
                     ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
                ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
                 (($ENDCONS)
                  ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
                  ((|$Ds_rules0| ARRAY) $R)))
                |$end_s_loop|))
              |$end_r_loop|))
            ((MRETURN) |$Ds_rules0|)))) 
(ADDLABEL '$%I13) 
(DSKSETQ $%O13
         '((MDEFINE SIMP) ((|$compute_Ds|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
            ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
             ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
              ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
               ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
                ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL
                 NIL NIL
                 ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL
                  NIL NIL NIL
                  ((MSETQ) ((|$explD0| ARRAY) $R $S)
                   ((MPLUS) ((|$explD0| ARRAY) $R $S)
                    ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
                     ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
                ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
                 (($ENDCONS)
                  ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
                  ((|$Ds_rules0| ARRAY) $R)))
                |$end_s_loop|))
              |$end_r_loop|))
            ((MRETURN) |$Ds_rules0|)))) 
(ADDLABEL '$%O13) 
(DSKSETQ $%I14
         '((MDEFINE) (($WICK) |$list_Nr0|)
           ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
            ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
            ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
            ((MSETQ) $WICK00
             ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
              ((MFACTORIAL) |$Nr0|)))
            ((MDO) $R 2. NIL NIL |$nn0| NIL
             ((MPROGN) ((MSETQ) $WICK0 0.)
              ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
              ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
                ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
                 ((MSETQ) $WICK0
                  ((MPLUS) $WICK0
                   ((MTIMES)
                    ((MQUOTIENT) 1.
                     ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
                    $CO0
                    ((MEXPT) ((|$s| ARRAY) $R)
                     ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
                 T $FALSE)))
              ((MSETQ) $WICK00 $WICK0)))
            ((MRETURN) $WICK00)))) 
(ADDLABEL '$%I14) 
(DSKSETQ $%O14
         '((MDEFINE SIMP) (($WICK) |$list_Nr0|)
           ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
            ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
            ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
            ((MSETQ) $WICK00
             ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
              ((MFACTORIAL) |$Nr0|)))
            ((MDO) $R 2. NIL NIL |$nn0| NIL
             ((MPROGN) ((MSETQ) $WICK0 0.)
              ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
              ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
                ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
                 ((MSETQ) $WICK0
                  ((MPLUS) $WICK0
                   ((MTIMES)
                    ((MQUOTIENT) 1.
                     ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
                    $CO0
                    ((MEXPT) ((|$s| ARRAY) $R)
                     ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
                 T $FALSE)))
              ((MSETQ) $WICK00 $WICK0)))
            ((MRETURN) $WICK00)))) 
(ADDLABEL '$%O14) 
(DSKSETQ $%I15
         '((MDEFINE)
           (($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
            |$Ds_rules0|)
           ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
            (($PRINT) "in computing 'Z' (do_all_term)")
            ((MSETQ) $EXPL_INT0 $INT0)
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN)
              ((MCOND) |$dbg_all_terms|
               (($PRINT)
                "in computing 'Z' (do_all_term) doing all terms for particle"
                $R)
               T $FALSE)
              ((MSETQ) $EXPL_INT0
               (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
                ((|$Ds_rules0| ARRAY) $R)))
              ((MSETQ) $NLEVELS0
               (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
              ((MCOND) |$dbg_all_terms|
               (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
              ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) " project to"
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  "^"
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.)))
                 T $FALSE)
                ((MSETQ) $EXPL_INT0
                 (($RATCOEF) $EXPL_INT0
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.))))
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
            ((MRETURN) $EXPL_INT0)))) 
(ADDLABEL '$%I15) 
(DSKSETQ $%O15
         '((MDEFINE SIMP)
           (($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
            |$Ds_rules0|)
           ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
            (($PRINT) "in computing 'Z' (do_all_term)")
            ((MSETQ) $EXPL_INT0 $INT0)
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN)
              ((MCOND) |$dbg_all_terms|
               (($PRINT)
                "in computing 'Z' (do_all_term) doing all terms for particle"
                $R)
               T $FALSE)
              ((MSETQ) $EXPL_INT0
               (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
                ((|$Ds_rules0| ARRAY) $R)))
              ((MSETQ) $NLEVELS0
               (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
              ((MCOND) |$dbg_all_terms|
               (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
              ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) " project to"
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  "^"
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.)))
                 T $FALSE)
                ((MSETQ) $EXPL_INT0
                 (($RATCOEF) $EXPL_INT0
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.))))
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
            ((MRETURN) $EXPL_INT0)))) 
(ADDLABEL '$%O15) 
(DSKSETQ $%I16
         '((MDEFINE) (($STATE2MATRIX) $STATE0 |$MaxLevel0|)
           ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
            ((MSETQ) $MAT0
             (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
              ((MPLUS) |$MaxLevel0| 1.)))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
                (($HIPOW) $STATE0 (($P) $IP $IQ)))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                ((MPLUS)
                 (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                 (($HIPOW) $STATE0 (($P) $IP $IQ))))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
            ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
             (($ERROR) "In state2matrix missing some contributions in"
              $STATE0 "since we are left with" $STATE00
              "after analysis")
             T $FALSE)
            ((MRETURN) (($COPYMATRIX) $MAT0))))) 
(ADDLABEL '$%I16) 
(DSKSETQ $%O16
         '((MDEFINE SIMP) (($STATE2MATRIX) $STATE0 |$MaxLevel0|)
           ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
            ((MSETQ) $MAT0
             (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
              ((MPLUS) |$MaxLevel0| 1.)))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
                (($HIPOW) $STATE0 (($P) $IP $IQ)))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                ((MPLUS)
                 (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                 (($HIPOW) $STATE0 (($P) $IP $IQ))))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
            ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
             (($ERROR) "In state2matrix missing some contributions in"
              $STATE0 "since we are left with" $STATE00
              "after analysis")
             T $FALSE)
            ((MRETURN) (($COPYMATRIX) $MAT0))))) 
(ADDLABEL '$%O16) 
(DSKSETQ $%I17 '((MSETQ) |$expand_reggeon_loaded| T)) 
(ADDLABEL '$%I17) 
(DSKSETQ $%O17 'T) 
(ADDLABEL '$%O17) 
(DSKSETQ $%O18
         '"/home/igor/tex/NoChaos/maxima.cov/STTT/10_exp_reggeon.v3.mat") 
(ADDLABEL '$%O18) 
(DSKSETQ $%I19
         '((MCOND) ((MNOT) |$expand_reggeon_loaded|)
           (($ERROR) "Cannot batch 10_exp_reggeon") T $FALSE)) 
(ADDLABEL '$%I19) 
(DSKSETQ $%O19 'NIL) 
(ADDLABEL '$%O19) 
(DSKSETQ $%I20 '(($BATCH) "20_der.v2.mat")) 
(ADDLABEL '$%I20) 
(DSKSETQ $%I21
         '(($DEFINE_VARIABLE) |$derivatives_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I21) 
(DSKSETQ $%O21 'NIL) 
(ADDLABEL '$%O21) 
(DSKSETQ $%I22 '(($DEFINE_VARIABLE) |$dbg_wrt_lambda| NIL $BOOLEAN)) 
(ADDLABEL '$%I22) 
(DSKSETQ $%O22 'NIL) 
(ADDLABEL '$%O22) 
(DSKSETQ $%I23 '(($DEFINE_VARIABLE) |$dbg_wrt_pair| NIL $BOOLEAN)) 
(ADDLABEL '$%I23) 
(DSKSETQ $%O23 'NIL) 
(ADDLABEL '$%O23) 
(DSKSETQ $%I24 '(($DEFINE_VARIABLE) |$dbg_wrt_states| NIL $BOOLEAN)) 
(ADDLABEL '$%I24) 
(DSKSETQ $%O24 'NIL) 
(ADDLABEL '$%O24) 
(DSKSETQ $%I25 '(($DEFINE_VARIABLE) |$dbg_wrt_contract| NIL $BOOLEAN)) 
(ADDLABEL '$%I25) 
(DSKSETQ $%O25 'NIL) 
(ADDLABEL '$%O25) 
(DSKSETQ $%I26 '(($DEFINE_VARIABLE) |$dbg_scalars| NIL $BOOLEAN)) 
(ADDLABEL '$%I26) 
(DSKSETQ $%O26 'NIL) 
(ADDLABEL '$%O26) 
(DSKSETQ $%I27 '((MSETQ) $INFLAG T)) 
(ADDLABEL '$%I27) 
(DSKSETQ $%O27 'T) 
(ADDLABEL '$%O27) 
(DSKSETQ $%I28 '((MSETQ) |$NIused| 0.)) 
(ADDLABEL '$%I28) 
(DSKSETQ $%O28 '0.) 
(ADDLABEL '$%O28) 
(DSKSETQ $%I29 '((MSETQ) |$objects_with_index| ((MLIST) $LA |$Sk| $K))) 
(ADDLABEL '$%I29) 
(DSKSETQ $%O29 '((MLIST SIMP) $LA |$Sk| $K)) 
(ADDLABEL '$%O29) 
(DSKSETQ $%I30
         '((MDEFINE)
           ((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
            $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LAK)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$laSk|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $KLA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$Skla|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I30) 
(DSKSETQ $%O30
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
            $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LAK)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$laSk|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $KLA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$Skla|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O30) 
(DSKSETQ $%I31
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $NPOW0 1.)
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LAK)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$laSk|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_lambda_other|)
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $KLA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$Skla|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_other_la|)
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I31) 
(DSKSETQ $%O31
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $NPOW0 1.)
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LAK)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$laSk|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_lambda_other|)
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $KLA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$Skla|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_other_la|)
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O31) 
(DSKSETQ $%I32
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
            $TERM0)
           ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
            ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
            ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.))
            ((MSETQ) $DER0 0.)
            ((MCOND) ((MGREATERP) $LEVEL10 0.)
             ((MSETQ) $DER00
              (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0|
               $TERM0))
             T
             ((MSETQ) $DER00
              ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
            ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
            ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
             ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
              ((MDO) $NT0 1. NIL NIL $LDER00 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_pair|
                 (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
                  "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
                 T $FALSE)
                ((MSETQ) $TMP_DER0
                 (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                  (($INPART) $DER00 $NT0)))
                ((MSETQ) $DER0
                 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
             T
             ((MPROGN)
              ((MCOND) |$dbg_wrt_pair|
               (($PRINT) "    SINGLE term: take der of" $DER00
                "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
               T $FALSE)
              ((MSETQ) $DER0
               (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                $DER00))))
            ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I32) 
(DSKSETQ $%O32
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
            $TERM0)
           ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
            ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
            ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.))
            ((MSETQ) $DER0 0.)
            ((MCOND) ((MGREATERP) $LEVEL10 0.)
             ((MSETQ) $DER00
              (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0|
               $TERM0))
             T
             ((MSETQ) $DER00
              ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
            ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
            ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
             ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
              ((MDO) $NT0 1. NIL NIL $LDER00 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_pair|
                 (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
                  "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
                 T $FALSE)
                ((MSETQ) $TMP_DER0
                 (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                  (($INPART) $DER00 $NT0)))
                ((MSETQ) $DER0
                 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
             T
             ((MPROGN)
              ((MCOND) |$dbg_wrt_pair|
               (($PRINT) "    SINGLE term: take der of" $DER00
                "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
               T $FALSE)
              ((MSETQ) $DER0
               (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                $DER00))))
            ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O32) 
(DSKSETQ $%I33
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
            $TERM0)
           ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
            ((MSETQ) $MAX_USED_LEVEL0
             (($LENGTH) $ONE_STATE_IN_MATRIX0))
            ((MSETQ) |$Der0| $TERM0)
            ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
             ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
              ((MCOND)
               ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
               ((MPROGN)
                ((MDO) $N_PQ 1. NIL NIL
                 (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
                 ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
                  ((MCOND)
                   (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
                   ((MPROGN)
                    ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
                     ((MSETQ) |$tmp_Der0|
                      ((MPLUS) |$tmp_Der0|
                       (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                        ((MPLUS) $L0 ((MMINUS) 1.))
                        ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
                    ((MSETQ) |$Der0| |$tmp_Der0|))
                   T
                   ((MSETQ) |$Der0|
                    (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                     ((MPLUS) $L0 ((MMINUS) 1.))
                     ((MPLUS) $C0 ((MMINUS) 1.)) |$Der0|)))))
                |$end_loop_c0|)
               T $FALSE)))
            ((MRETURN) |$Der0|)))) 
(ADDLABEL '$%I33) 
(DSKSETQ $%O33
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
            $TERM0)
           ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
            ((MSETQ) $MAX_USED_LEVEL0
             (($LENGTH) $ONE_STATE_IN_MATRIX0))
            ((MSETQ) |$Der0| $TERM0)
            ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
             ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
              ((MCOND)
               ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
               ((MPROGN)
                ((MDO) $N_PQ 1. NIL NIL
                 (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
                 ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
                  ((MCOND)
                   (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
                   ((MPROGN)
                    ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
                     ((MSETQ) |$tmp_Der0|
                      ((MPLUS) |$tmp_Der0|
                       (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                        ((MPLUS) $L0 ((MMINUS) 1.))
                        ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
                    ((MSETQ) |$Der0| |$tmp_Der0|))
                   T
                   ((MSETQ) |$Der0|
                    (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                     ((MPLUS) $L0 ((MMINUS) 1.))
                     ((MPLUS) $C0 ((MMINUS) 1.)) |$Der0|)))))
                |$end_loop_c0|)
               T $FALSE)))
            ((MRETURN) |$Der0|)))) 
(ADDLABEL '$%O33) 
(DSKSETQ $%I34
         '((MDEFINE)
           ((|$take_derivative_wrt_scalar_stateSV1|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
            ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
              ((MPROGN)
               ((MCOND) |$dbg_scalars|
                (($PRINT) "nr0=" $NR0 "out of"
                 (($LENGTH) $SCALARS_IN_MATRIX0))
                T $FALSE)
               ((MSETQ) |$tmp_DER0| 0.)
               ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
                ((MPROGN)
                 (($PRINT) "before length(DER0) is"
                  (($LENGTH) |$der0|))
                 ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
                  ((MSETQ) |$tmp_DER0|
                   ((MPLUS) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
                 ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
                T
                ((MPROGN)
                 ((MCOND) |$dbg_scalars|
                  (($PRINT) "SINGLE term " |$der0| "derivative wrt r="
                   $NR0 "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0)
                   "with nr=" $NR0)
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)))
              T $FALSE))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%I34) 
(DSKSETQ $%O34
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_scalar_stateSV1|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
            ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
              ((MPROGN)
               ((MCOND) |$dbg_scalars|
                (($PRINT) "nr0=" $NR0 "out of"
                 (($LENGTH) $SCALARS_IN_MATRIX0))
                T $FALSE)
               ((MSETQ) |$tmp_DER0| 0.)
               ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
                ((MPROGN)
                 (($PRINT) "before length(DER0) is"
                  (($LENGTH) |$der0|))
                 ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
                  ((MSETQ) |$tmp_DER0|
                   ((MPLUS) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
                 ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
                T
                ((MPROGN)
                 ((MCOND) |$dbg_scalars|
                  (($PRINT) "SINGLE term " |$der0| "derivative wrt r="
                   $NR0 "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0)
                   "with nr=" $NR0)
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)))
              T $FALSE))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%O34) 
(DSKSETQ $%I35
         '((MDEFINE)
           ((|$take_derivative_wrt_scalar_stateSV2|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
            ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
             ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
              (($PRINT)
               "in take_derivative_wrt_scalar_stateSV2 acting on" $LT0
               "terms")
              ((MDO) $NT0 1. NIL NIL $LT0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_states|
                 (($PRINT)
                  "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                  $NT0 "out of" $LT0 "now there are"
                  ((MCOND) ((MNOT) (($NUMBERP) |$der0|))
                   (($LENGTH) |$der0|) T 0.)
                  "terms")
                 T
                 ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                   $NT0 "(step 100) out of" $LT0)
                  T $FALSE))
                ((MSETQ) |$NIused| 0.)
                ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
                ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
                 NIL
                 ((MCOND)
                  ((MNOT)
                   ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                  ((MPROGN)
                   ((MSETQ) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
                   |$end_nr_loop|)
                  T $FALSE))
                ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
                |$end_t0_loop|)))
             T
             ((MPROGN) ((MSETQ) |$der0| $TERM0)
              ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
               NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                ((MPROGN)
                 ((MCOND) |$dbg_wrt_states|
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
                   |$der0| "derivative wrt r=" $NR0 "and"
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)
                T $FALSE))))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%I35) 
(DSKSETQ $%O35
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_scalar_stateSV2|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
            ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
             ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
              (($PRINT)
               "in take_derivative_wrt_scalar_stateSV2 acting on" $LT0
               "terms")
              ((MDO) $NT0 1. NIL NIL $LT0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_states|
                 (($PRINT)
                  "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                  $NT0 "out of" $LT0 "now there are"
                  ((MCOND) ((MNOT) (($NUMBERP) |$der0|))
                   (($LENGTH) |$der0|) T 0.)
                  "terms")
                 T
                 ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                   $NT0 "(step 100) out of" $LT0)
                  T $FALSE))
                ((MSETQ) |$NIused| 0.)
                ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
                ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
                 NIL
                 ((MCOND)
                  ((MNOT)
                   ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                  ((MPROGN)
                   ((MSETQ) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
                   |$end_nr_loop|)
                  T $FALSE))
                ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
                |$end_t0_loop|)))
             T
             ((MPROGN) ((MSETQ) |$der0| $TERM0)
              ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
               NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                ((MPROGN)
                 ((MCOND) |$dbg_wrt_states|
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
                   |$der0| "derivative wrt r=" $NR0 "and"
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)
                T $FALSE))))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%O35) 
(DSKSETQ $%I36
         '((MDEFINE) (($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0)
           ((MPROG)
            ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0
             $NPOW0 $OP0 $IND0 $NFAC0 $NR0 $NS0)
            ((MSETQ) $UTERM00 $UTERM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
             ((MRETURN) $UTERM0) T $FALSE)
            ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
            ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_contract|
               (($PRINT) "      Exam" $FAC0) T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
                ((MCOND)
                 ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
                  ((MNOT) ((MEQUAL) $NPOW0 2.)))
                 (($ERROR) "the power must be 2!! wrong term=" $UTERM0)
                 T $FALSE)
                ((MCOND)
                 ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
                 ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MCOND) ((MEQUAL) $OP0 $LA)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 |$Sk|)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 $K)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE))
               T
               ((MCOND)
                ((MAND) $ISOP0
                 (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
                ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
                 ((MCOND)
                  ((MNOT)
                   (($IS)
                    ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
                  ((MPROGN)
                   ((MSETQ) $OTHERFAC0
                    (($ASSOC) $IND0 $LIST_INDEX_FACS0))
                   ((MSETQ) $NR0 (($INPART) $FAC0 1.))
                   ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
                   ((MCOND) ((MLEQP) $NR0 $NS0)
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $FAC0 0.)
                        (($INPART) $OTHERFAC0 0.))
                       $NR0 (($INPART) $FAC0 2.) $NS0
                       (($INPART) $OTHERFAC0 2.))))
                    T
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $OTHERFAC0 0.)
                        (($INPART) $FAC0 0.))
                       $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                       (($INPART) $FAC0 2.)))))
                   ((MSETQ) $LIST_INDEX_FACS0
                    (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0)
                     $LIST_INDEX_FACS0)))
                  T
                  ((MSETQ) $LIST_INDEX_FACS0
                   (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
                T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
              |$end_fac_loop|))
            ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
             ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
            ((MRETURN) $CTERM0)))) 
(ADDLABEL '$%I36) 
(DSKSETQ $%O36
         '((MDEFINE SIMP) (($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0)
           ((MPROG)
            ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0
             $NPOW0 $OP0 $IND0 $NFAC0 $NR0 $NS0)
            ((MSETQ) $UTERM00 $UTERM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
             ((MRETURN) $UTERM0) T $FALSE)
            ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
            ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_contract|
               (($PRINT) "      Exam" $FAC0) T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
                ((MCOND)
                 ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
                  ((MNOT) ((MEQUAL) $NPOW0 2.)))
                 (($ERROR) "the power must be 2!! wrong term=" $UTERM0)
                 T $FALSE)
                ((MCOND)
                 ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
                 ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MCOND) ((MEQUAL) $OP0 $LA)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 |$Sk|)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 $K)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE))
               T
               ((MCOND)
                ((MAND) $ISOP0
                 (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
                ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
                 ((MCOND)
                  ((MNOT)
                   (($IS)
                    ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
                  ((MPROGN)
                   ((MSETQ) $OTHERFAC0
                    (($ASSOC) $IND0 $LIST_INDEX_FACS0))
                   ((MSETQ) $NR0 (($INPART) $FAC0 1.))
                   ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
                   ((MCOND) ((MLEQP) $NR0 $NS0)
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $FAC0 0.)
                        (($INPART) $OTHERFAC0 0.))
                       $NR0 (($INPART) $FAC0 2.) $NS0
                       (($INPART) $OTHERFAC0 2.))))
                    T
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $OTHERFAC0 0.)
                        (($INPART) $FAC0 0.))
                       $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                       (($INPART) $FAC0 2.)))))
                   ((MSETQ) $LIST_INDEX_FACS0
                    (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0)
                     $LIST_INDEX_FACS0)))
                  T
                  ((MSETQ) $LIST_INDEX_FACS0
                   (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
                T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
              |$end_fac_loop|))
            ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
             ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
            ((MRETURN) $CTERM0)))) 
(ADDLABEL '$%O36) 
(DSKSETQ $%I37
         '((MDEFINE) (($CONTRACT_PAIRS) |$utermS0|)
           ((MPROG) ((MLIST) $SUM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
             ((MPROGN) ((MSETQ) $SUM0 0.)
              ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
               ((MSETQ) $SUM0
                ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
             T
             ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
            ((MRETURN) $SUM0)))) 
(ADDLABEL '$%I37) 
(DSKSETQ $%O37
         '((MDEFINE SIMP) (($CONTRACT_PAIRS) |$utermS0|)
           ((MPROG) ((MLIST) $SUM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
             ((MPROGN) ((MSETQ) $SUM0 0.)
              ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
               ((MSETQ) $SUM0
                ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
             T
             ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
            ((MRETURN) $SUM0)))) 
(ADDLABEL '$%O37) 
(DSKSETQ $%I38 '((MSETQ) |$derivatives_loaded| T)) 
(ADDLABEL '$%I38) 
(DSKSETQ $%O38 'T) 
(ADDLABEL '$%O38) 
(DSKSETQ $%O39 '"/home/igor/tex/NoChaos/maxima.cov/STTT/20_der.v2.mat") 
(ADDLABEL '$%O39) 
(DSKSETQ $%I40
         '((MCOND) ((MNOT) |$derivatives_loaded|)
           (($ERROR) "Cannot batch 20_der") T $FALSE)) 
(ADDLABEL '$%I40) 
(DSKSETQ $%O40 'NIL) 
(ADDLABEL '$%O40) 
(DSKSETQ $%I41 '(($BATCH) "39_aux_functions_for_amplitudes.v0.mat")) 
(ADDLABEL '$%I41) 
(DSKSETQ $%I42 '(($DEFINE_VARIABLE) |$compute_pp_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I42) 
(DSKSETQ $%O42 'NIL) 
(ADDLABEL '$%O42) 
(DSKSETQ $%I43 '(($DEFINE_VARIABLE) $AP 2. $INTEGER)) 
(ADDLABEL '$%I43) 
(DSKSETQ $%O43 '2.) 
(ADDLABEL '$%O43) 
(DSKSETQ $%I44
         '((MDEFINE) (($TRUE_XX) $R $S)
           ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))) 
(ADDLABEL '$%I44) 
(DSKSETQ $%O44
         '((MDEFINE SIMP) (($TRUE_XX) $R $S)
           ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))) 
(ADDLABEL '$%O44) 
(DSKSETQ $%I45
         '((MDEFINE) ((|$otherN|) $M $N)
           ((MCOND)
            ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
             ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
            3. T
            ((MCOND)
             ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
              ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
             2. T
             ((MCOND)
              ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
               ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
              1. T $FALSE))))) 
(ADDLABEL '$%I45) 
(DSKSETQ $%O45
         '((MDEFINE SIMP) ((|$otherN|) $M $N)
           ((MCOND)
            ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
             ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
            3. T
            ((MCOND)
             ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
              ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
             2. T
             ((MCOND)
              ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
               ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
              1. T $FALSE))))) 
(ADDLABEL '$%O45) 
(DSKSETQ $%I46
         '((MDEFINE) (($COMPUTE_PP3) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MDO) $N 1. NIL NIL |$nn| NIL
              ((MCOND) ((MEQUAL) $M $N)
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
                 $AP))
               T
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
                 ((MPLUS)
                  ((MPLUS) 1.
                   ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))) 
(ADDLABEL '$%I46) 
(DSKSETQ $%O46
         '((MDEFINE SIMP) (($COMPUTE_PP3) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MDO) $N 1. NIL NIL |$nn| NIL
              ((MCOND) ((MEQUAL) $M $N)
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
                 $AP))
               T
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
                 ((MPLUS)
                  ((MPLUS) 1.
                   ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))) 
(ADDLABEL '$%O46) 
(DSKSETQ $%I47
         '((MDEFINE) (($PP3ONSHELL) $M $N) (($NUM_PP3 ARRAY) $M $N))) 
(ADDLABEL '$%I47) 
(DSKSETQ $%O47
         '((MDEFINE SIMP) (($PP3ONSHELL) $M $N)
           (($NUM_PP3 ARRAY) $M $N))) 
(ADDLABEL '$%O47) 
(DSKSETQ $%I48
         '((MSETQ) (($NUM_XX3 ARRAY) 1. 2.)
           ((MQUOTIENT) |$Xi| ((MPLUS) 1. ((MMINUS) |$Xi|))))) 
(ADDLABEL '$%I48) 
(DSKSETQ $%O48
         '((MTIMES SIMP)
           ((MEXPT SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$Xi|))
            -1.)
           |$Xi|)) 
(ADDLABEL '$%O48) 
(DSKSETQ $%I49 '((MSETQ) (($NUM_XX3 ARRAY) 1. 3.) |$Xi|)) 
(ADDLABEL '$%I49) 
(DSKSETQ $%O49 '|$Xi|) 
(ADDLABEL '$%O49) 
(DSKSETQ $%I50 '((MSETQ) (($NUM_XX3 ARRAY) 2. 3.) 1.)) 
(ADDLABEL '$%I50) 
(DSKSETQ $%O50 '1.) 
(ADDLABEL '$%O50) 
(DSKSETQ $%I51
         '((MDEFINE) (($TRUE_GF_XX3) $R $S) (($NUM_XX3 ARRAY) $R $S))) 
(ADDLABEL '$%I51) 
(DSKSETQ $%O51
         '((MDEFINE SIMP) (($TRUE_GF_XX3) $R $S)
           (($NUM_XX3 ARRAY) $R $S))) 
(ADDLABEL '$%O51) 
(DSKSETQ $%I52
         '((MDEFINE) (($GF_XX3) $M $N)
           ((MCOND) ((MEQUAL) $M 1.) |$x1| T
            ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
             ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
              |$x3|))))) 
(ADDLABEL '$%I52) 
(DSKSETQ $%O52
         '((MDEFINE SIMP) (($GF_XX3) $M $N)
           ((MCOND) ((MEQUAL) $M 1.) |$x1| T
            ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
             ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
              |$x3|))))) 
(ADDLABEL '$%O52) 
(DSKSETQ $%I53
         '((MDEFINE) (($COMPUTE_PP4) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
              ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
               $AP)))
            ((MSETQ) |$Mu|
             ((MPLUS)
              ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
              ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
            ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))) 
(ADDLABEL '$%I53) 
(DSKSETQ $%O53
         '((MDEFINE SIMP) (($COMPUTE_PP4) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
              ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
               $AP)))
            ((MSETQ) |$Mu|
             ((MPLUS)
              ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
              ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
            ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))) 
(ADDLABEL '$%O53) 
(DSKSETQ $%I54
         '((MDEFINE) (($PP4ONSHELL) $M $N) (($NUM_PP4 ARRAY) $M $N))) 
(ADDLABEL '$%I54) 
(DSKSETQ $%O54
         '((MDEFINE SIMP) (($PP4ONSHELL) $M $N)
           (($NUM_PP4 ARRAY) $M $N))) 
(ADDLABEL '$%O54) 
(DSKSETQ $%I55
         '((MDEFINE) (($COMPUTE_XX4))
           ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
            (($REMARRAY) $NUM_XX4)
            ((MSETQ) $GF_X_RULES
             ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
              ((MEQUAL) |$om|
               ((MQUOTIENT)
                ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
                 (($XX) 1. 3.))
                (($XX) 2. 4.)))))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
              ((MEQUAL)
               ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.)
                (($XX) 2. 4.))
               ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
            ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
            ((MSETQ) $SO_X13
             (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
            ((MSETQ) $XX4_LIST
             (($MAKELIST)
              (($MAKELIST)
               ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S))
               $S ((MPLUS) $R 1.) |$nn|)
              $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
            ((MSETQ) $XX4_LIST
             (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
            ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
            ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
             (($MAP) ":" ((MLIST) (($LHS) $GFXX0))
              ((MLIST) (($RHS) $GFXX0))))
            ((MSETQ) |$dx3_dOM|
             (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
            ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES))
            |$xx4_done|))) 
(ADDLABEL '$%I55) 
(DSKSETQ $%O55
         '((MDEFINE SIMP) (($COMPUTE_XX4))
           ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
            (($REMARRAY) $NUM_XX4)
            ((MSETQ) $GF_X_RULES
             ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
              ((MEQUAL) |$om|
               ((MQUOTIENT)
                ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
                 (($XX) 1. 3.))
                (($XX) 2. 4.)))))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
              ((MEQUAL)
               ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.)
                (($XX) 2. 4.))
               ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
            ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
            ((MSETQ) $SO_X13
             (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
            ((MSETQ) $XX4_LIST
             (($MAKELIST)
              (($MAKELIST)
               ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S))
               $S ((MPLUS) $R 1.) |$nn|)
              $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
            ((MSETQ) $XX4_LIST
             (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
            ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
            ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
             (($MAP) ":" ((MLIST) (($LHS) $GFXX0))
              ((MLIST) (($RHS) $GFXX0))))
            ((MSETQ) |$dx3_dOM|
             (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
            ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES))
            |$xx4_done|))) 
(ADDLABEL '$%O55) 
(DSKSETQ $%I56
         '((MDEFINE) (($TRUE_GF_XX4) $R $S) (($NUM_XX4 ARRAY) $R $S))) 
(ADDLABEL '$%I56) 
(DSKSETQ $%O56
         '((MDEFINE SIMP) (($TRUE_GF_XX4) $R $S)
           (($NUM_XX4 ARRAY) $R $S))) 
(ADDLABEL '$%O56) 
(DSKSETQ $%I57
         '((MDEFINE) ((|$check_cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
              ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
              ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
              ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
              ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
              ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
              ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
              ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
              ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
              ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%I57) 
(DSKSETQ $%O57
         '((MDEFINE SIMP) ((|$check_cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
              ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
              ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
              ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
              ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
              ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
              ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
              ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
              ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
              ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%O57) 
(DSKSETQ $%I58
         '((MDEFINE) ((|$cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%I58) 
(DSKSETQ $%O58
         '((MDEFINE SIMP) ((|$cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%O58) 
(DSKSETQ $%I59
         '((MDEFINE) ((|$check_cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%I59) 
(DSKSETQ $%O59
         '((MDEFINE SIMP) ((|$check_cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%O59) 
(DSKSETQ $%I60
         '((MDEFINE) ((|$cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%I60) 
(DSKSETQ $%O60
         '((MDEFINE SIMP) ((|$cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%O60) 
(DSKSETQ $%I61
         '((MDEFINE) ((|$check_swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%I61) 
(DSKSETQ $%O61
         '((MDEFINE SIMP) ((|$check_swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%O61) 
(DSKSETQ $%I62
         '((MDEFINE) ((|$swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%I62) 
(DSKSETQ $%O62
         '((MDEFINE SIMP) ((|$swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%O62) 
(DSKSETQ $%I63
         '((MDEFINE) ((|$swap_gfA_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|))) $AMP00)))) 
(ADDLABEL '$%I63) 
(DSKSETQ $%O63
         '((MDEFINE SIMP) ((|$swap_gfA_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|))) $AMP00)))) 
(ADDLABEL '$%O63) 
(DSKSETQ $%I64
         '((MDEFINE) (($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|)
           ((MPROG) ((MSETQ) |$nn| 4.)
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
            ((MSETQ) $GH_00
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) $GH_0P
             (($FACTOR)
              (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_0p|
             (($FACTOR)
              (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_pp|
             (($FACTOR)
              (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.)
               ((MEQUAL) |$Mt| 0.))))
            ((MSETQ) |$gh_TTT0|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTT|
             (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))) 
(ADDLABEL '$%I64) 
(DSKSETQ $%O64
         '((MDEFINE SIMP) (($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|)
           ((MPROG) ((MSETQ) |$nn| 4.)
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
            ((MSETQ) $GH_00
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) $GH_0P
             (($FACTOR)
              (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_0p|
             (($FACTOR)
              (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_pp|
             (($FACTOR)
              (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.)
               ((MEQUAL) |$Mt| 0.))))
            ((MSETQ) |$gh_TTT0|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTT|
             (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))) 
(ADDLABEL '$%O64) 
(DSKSETQ $%I65 '((MSETQ) |$compute_pp_loaded| T)) 
(ADDLABEL '$%I65) 
(DSKSETQ $%O65 'T) 
(ADDLABEL '$%O65) 
(DSKSETQ $%O66
         '"/home/igor/tex/NoChaos/maxima.cov/STTT/39_aux_functions_for_amplitudes.v0.mat") 
(ADDLABEL '$%O66) 
(DSKSETQ $%I67
         '((MCOND) ((MNOT) |$compute_pp_loaded|)
           (($ERROR) "Cannot batch 39_aux_functions_for_amplitudes") T
           $FALSE)) 
(ADDLABEL '$%I67) 
(DSKSETQ $%O67 'NIL) 
(ADDLABEL '$%O67) 
(DSKSETQ $%I68 '(($BATCH) "32_compute_4pts_amplitude.v0.3.mat")) 
(ADDLABEL '$%I68) 
(DSKSETQ $%I69 '(($DEFINE_VARIABLE) |$amp_4pts_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I69) 
(DSKSETQ $%O69 'NIL) 
(ADDLABEL '$%O69) 
(DSKSETQ $%I70
         '((MDEFINE) (($ORDERXX) $R $S)
           ((MCOND) ((MEQUAL) $R $S) 0. T
            ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
             ((MMINUS) (($XX) $S $R)))))) 
(ADDLABEL '$%I70) 
(DSKSETQ $%O70
         '((MDEFINE SIMP) (($ORDERXX) $R $S)
           ((MCOND) ((MEQUAL) $R $S) 0. T
            ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
             ((MMINUS) (($XX) $S $R)))))) 
(ADDLABEL '$%O70) 
(DSKSETQ $%I71
         '((MDEFINE) (($ORDERPP) $R $S)
           ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))) 
(ADDLABEL '$%I71) 
(DSKSETQ $%O71
         '((MDEFINE SIMP) (($ORDERPP) $R $S)
           ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))) 
(ADDLABEL '$%O71) 
(DSKSETQ $%I72
         '((MDEFINE) (($TRUE_KK) $R $M $S $N)
           ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))) 
(ADDLABEL '$%I72) 
(DSKSETQ $%O72
         '((MDEFINE SIMP) (($TRUE_KK) $R $M $S $N)
           ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))) 
(ADDLABEL '$%O72) 
(DSKSETQ $%I73
         '((MDEFINE) ((|$true_Skk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%I73) 
(DSKSETQ $%O73
         '((MDEFINE SIMP) ((|$true_Skk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%O73) 
(DSKSETQ $%I74
         '((MDEFINE) ((|$true_kSk|) $S $N $R $M)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%I74) 
(DSKSETQ $%O74
         '((MDEFINE SIMP) ((|$true_kSk|) $S $N $R $M)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%O74) 
(DSKSETQ $%I75
         '((MDEFINE) ((|$true_SkSk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
            (($SUM)
             (($SUM)
              ((MTIMES) (($ORDERPP) $T $U)
               ((MEXPT) (($ORDERXX) $R $T) $M)
               ((MEXPT) (($ORDERXX) $S $U) $N))
              $T 1. |$nn|)
             $U 1. |$nn|)))) 
(ADDLABEL '$%I75) 
(DSKSETQ $%O75
         '((MDEFINE SIMP) ((|$true_SkSk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
            (($SUM)
             (($SUM)
              ((MTIMES) (($ORDERPP) $T $U)
               ((MEXPT) (($ORDERXX) $R $T) $M)
               ((MEXPT) (($ORDERXX) $S $U) $N))
              $T 1. |$nn|)
             $U 1. |$nn|)))) 
(ADDLABEL '$%O75) 
(DSKSETQ $%I76
         '((MDEFINE) (($FROM_STATE_TO_ADDEND_LIST) $STATE0)
           ((MPROG)
            ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T
             $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
             ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
            ((MSETQ) $LIST0
             (($MAKELIST) (($INPART) $STATE0 $T) $T 1.
              (($LENGTH) $STATE0)))
            ((MRETURN) $LIST0)))) 
(ADDLABEL '$%I76) 
(DSKSETQ $%O76
         '((MDEFINE SIMP) (($FROM_STATE_TO_ADDEND_LIST) $STATE0)
           ((MPROG)
            ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T
             $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
             ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
            ((MSETQ) $LIST0
             (($MAKELIST) (($INPART) $STATE0 $T) $T 1.
              (($LENGTH) $STATE0)))
            ((MRETURN) $LIST0)))) 
(ADDLABEL '$%O76) 
(DSKSETQ $%I77
         '((MDEFINE)
           (($EXTRACT_AND_NORMALIZE_COEFFS)
            $LIST_OF_LISTS_OF_SUBSTATES0)
           ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
            ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
              ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
               ((MPROGN) ((MSETQ) $S00 $S0)
                ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                 ((MPROGN)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)))
                ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
                 ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                  ((MPROGN)
                   ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
                   ((MCOND) ((MGREATERP) $POW0 0.)
                    ((MSETQ) $S00
                     ((MTIMES)
                      ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                      ((MEXPT)
                       ((MQUOTIENT)
                        ((MQUOTIENT) ((MMINUS) 1.)
                         ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                        ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                       $POW0)))
                    T $FALSE))))
                ((MCOND)
                 ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
                  ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
                 (($ERROR)
                  "extract_and_normalize_coeffs cannot compute normalized coeff from"
                  $S0 "left over is" $S00)
                 T $FALSE)
                ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
              ((MSETQ) $COEFFS_LIST0
               (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
            ((MRETURN) $COEFFS_LIST0)))) 
(ADDLABEL '$%I77) 
(DSKSETQ $%O77
         '((MDEFINE SIMP)
           (($EXTRACT_AND_NORMALIZE_COEFFS)
            $LIST_OF_LISTS_OF_SUBSTATES0)
           ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
            ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
              ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
               ((MPROGN) ((MSETQ) $S00 $S0)
                ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                 ((MPROGN)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)))
                ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
                 ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                  ((MPROGN)
                   ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
                   ((MCOND) ((MGREATERP) $POW0 0.)
                    ((MSETQ) $S00
                     ((MTIMES)
                      ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                      ((MEXPT)
                       ((MQUOTIENT)
                        ((MQUOTIENT) ((MMINUS) 1.)
                         ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                        ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                       $POW0)))
                    T $FALSE))))
                ((MCOND)
                 ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
                  ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
                 (($ERROR)
                  "extract_and_normalize_coeffs cannot compute normalized coeff from"
                  $S0 "left over is" $S00)
                 T $FALSE)
                ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
              ((MSETQ) $COEFFS_LIST0
               (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
            ((MRETURN) $COEFFS_LIST0)))) 
(ADDLABEL '$%O77) 
(DSKSETQ $%I78
         '((MDEFINE) ((|$amplitudeN4V1|) $STATES_LIST0)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) |$Partials0|
                  (($ENDCONS)
                   ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                    $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                   |$Partials0|))
                 ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I78) 
(DSKSETQ $%O78
         '((MDEFINE SIMP) ((|$amplitudeN4V1|) $STATES_LIST0)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) |$Partials0|
                  (($ENDCONS)
                   ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                    $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                   |$Partials0|))
                 ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O78) 
(DSKSETQ $%I79
         '((MDEFINE)
           ((|$amplitudeN4V1_list|) $STATES_LIST0
            $CHECKPOINT_SAVE_FILENAME)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MPROGN)
              ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
               ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
                ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                 ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                  (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                   "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                   (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                   (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                   "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                   "s")
                  ((MSETQ) $LIST_OF_SUBSTATES0
                   ((MLIST)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                  (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                  ((MSETQ) $SL0
                   (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                    $LIST_OF_SUBSTATES0))
                  ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                  ((MSETQ) $NAS_LIST0
                   (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                  ((MSETQ) $US0
                   ((|$compute_levels_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS0
                   ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS_LIST0
                   (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                  ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                  ((MSETQ) $EI0
                   (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                    $DS_RULES0))
                  ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                  ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Computed the expression on which we must act with derivatives in"
                   ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                  ((MSETQ) $PARTIAL_AMP0
                   ((MTIMES)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
                    ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                     $EX_EI0)))
                  ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Taken the derivatives and computed the partial amplitude in"
                   ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                   "s")
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                    |$Partials0|))
                  |$end_3_loops|))))
              (($SAVE)
               (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_"
                (($STRING) $NA1) ".lisp")
               $NA1 $STATES_LIST0 |$Partials0|)
              |$end_na1_loop|))
            ((MRETURN) |$Partials0|)))) 
(ADDLABEL '$%I79) 
(DSKSETQ $%O79
         '((MDEFINE SIMP)
           ((|$amplitudeN4V1_list|) $STATES_LIST0
            $CHECKPOINT_SAVE_FILENAME)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MPROGN)
              ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
               ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
                ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                 ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                  (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                   "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                   (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                   (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                   "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                   "s")
                  ((MSETQ) $LIST_OF_SUBSTATES0
                   ((MLIST)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                  (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                  ((MSETQ) $SL0
                   (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                    $LIST_OF_SUBSTATES0))
                  ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                  ((MSETQ) $NAS_LIST0
                   (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                  ((MSETQ) $US0
                   ((|$compute_levels_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS0
                   ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS_LIST0
                   (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                  ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                  ((MSETQ) $EI0
                   (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                    $DS_RULES0))
                  ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                  ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Computed the expression on which we must act with derivatives in"
                   ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                  ((MSETQ) $PARTIAL_AMP0
                   ((MTIMES)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
                    ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                     $EX_EI0)))
                  ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Taken the derivatives and computed the partial amplitude in"
                   ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                   "s")
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                    |$Partials0|))
                  |$end_3_loops|))))
              (($SAVE)
               (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_"
                (($STRING) $NA1) ".lisp")
               $NA1 $STATES_LIST0 |$Partials0|)
              |$end_na1_loop|))
            ((MRETURN) |$Partials0|)))) 
(ADDLABEL '$%O79) 
(DSKSETQ $%I80
         '((MDEFINE)
           ((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                  (($RATSIMP)
                   (($EV) $FINAL_PARTIAL_AMP0
                    ((MEQUAL) $PP $PP4ONSHELL)
                    ((MEQUAL) $XX $TRUE_GF_XX4))))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I80) 
(DSKSETQ $%O80
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                  (($RATSIMP)
                   (($EV) $FINAL_PARTIAL_AMP0
                    ((MEQUAL) $PP $PP4ONSHELL)
                    ((MEQUAL) $XX $TRUE_GF_XX4))))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O80) 
(DSKSETQ $%I81
         '((MDEFINE)
           ((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I81) 
(DSKSETQ $%O81
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O81) 
(DSKSETQ $%I82
         '((MDEFINE)
           ((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratexpand the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
                  "terms")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I82) 
(DSKSETQ $%O82
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratexpand the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
                  "terms")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O82) 
(DSKSETQ $%I83 '((MSETQ) |$amp_4pts_loaded| T)) 
(ADDLABEL '$%I83) 
(DSKSETQ $%O83 'T) 
(ADDLABEL '$%O83) 
(DSKSETQ $%O84
         '"/home/igor/tex/NoChaos/maxima.cov/STTT/32_compute_4pts_amplitude.v0.3.mat") 
(ADDLABEL '$%O84) 
(DSKSETQ $%I85
         '((MCOND) ((MNOT) |$amp_4pts_loaded|)
           (($ERROR) "Cannot batch 32_compute_4pts_amplitude") T
           $FALSE)) 
(ADDLABEL '$%I85) 
(DSKSETQ $%O85 'NIL) 
(ADDLABEL '$%O85) 
(DSKSETQ $%I86 '(($BATCH) "40_define_test_states.v1.mat")) 
(ADDLABEL '$%I86) 
(DSKSETQ $%I87
         '((MDEFINE) ((|$SetStates|) |$dd0|)
           ((MPROG) ((MSETQ) |$Lev0| 2.)
            ((MSETQ) |$Null2|
             (($EV)
              ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
               ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
               ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
               ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 3.)
            ((MSETQ) |$Null3|
             (($EV)
              ((MPLUS)
               ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.)
                |$dd|)
               ((MMINUS)
                ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.)
                 |$dd|))
               ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
               ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 0.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 3.))
               ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$dd| |$dd0|)))
            ((MSETQ) |$Lev0| 4.)
            ((MSETQ) |$S4z|
             ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
              ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 5742. (($P) 2. 2.))
              ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
            ((MSETQ) |$S4m|
             ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
              ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 2268. (($P) 2. 2.))
              ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
              ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S4r1|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.) |$d|)
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.))
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 4.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r2|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.)
                |$d|)
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 4. 0.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
               ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r3|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 3. 1.))
               ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.))
               ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1|
             (($EV)
              ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
               ((MTIMES) 624. (($P) 3. 1.))
               ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 936. (($P) 2. 2.))
               ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES)
                ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
                 ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
            ((MSETQ) |$Null4r2|
             ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
              ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 4050. (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null4g|
             (($EV)
              ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|)
                2.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                8.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
                6.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|)
                72.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
               ((MTIMES) 6. (($P) 3. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
               ((MTIMES) 3. (($P) 2. 2.))
               ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
               ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
               ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
               ((MQUOTIENT)
                ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
                6.)
               ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.))
                72.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4cr|
             ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
              ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S6m|
             ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
              ((MTIMES) 28320. (($P) 5. 1.))
              ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 82400. (($P) 3. 3.))
              ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S6z|
             ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
              ((MTIMES) 1177320. (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
              ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 929500. (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
            ((MSETQ) |$Null6r16|
             ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
              ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
              ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 3074625000. (($P) 3. 3.))
              ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.))
              ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
              ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
            ((MSETQ) |$Null6g|
             (($EV)
              ((MPLUS)
               ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
               ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
               ((MQUOTIENT)
                ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|))
                4.)
               ((MQUOTIENT)
                ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|) 168.)
               ((MQUOTIENT)
                ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)
                 |$d|)
                280.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
               ((MQUOTIENT)
                ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MMINUS)
                 ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|) 378.)
               ((MQUOTIENT)
                ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
                 |$d|)
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.)
                 |$d|)
                945.)
               ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|) 2520.)
               ((MQUOTIENT)
                ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                140.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)
                 |$d|)
                252.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|) 7560.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.)))
                18.)
               ((MTIMES) 110. (($P) 5. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
               ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
               ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.))
                12.)
               ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
               ((MQUOTIENT)
                ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.))
                70.)
               ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
               ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.))
                7.)
               ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
               ((MQUOTIENT)
                ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.))
                54.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.))
                6.)
               ((MQUOTIENT)
                ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.)
                 (($P) 3. 0.))
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.)
                 (($P) 3. 0.))
                3780.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
                14.)
               ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
               ((MQUOTIENT)
                ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
                28.)
               ((MQUOTIENT)
                ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.))
                45.)
               ((MQUOTIENT)
                ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.))
                280.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
                 (($P) 2. 0.))
                140.)
               ((MQUOTIENT)
                ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.))
                630.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 1. 1.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
                37800.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 8.)
            ((MSETQ) |$S8m1|
             ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.)
               (($P) 7. 0.))
              ((MTIMES) 8289945720. (($P) 6. 2.))
              ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
              ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 0.))
              ((MTIMES) 8399122200. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 1.))
              ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 4515839300.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 300059350. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2066129100.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 47098800. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
            ((MSETQ) |$S8m2|
             ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) 51399096. (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
              ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
              ((MTIMES) 46431000. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
              ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1903750. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
              ((MTIMES) 419373360. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 6188984592. (($P) 5. 3.))
              ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 20048000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 8144150. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 23738400. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
              ((MTIMES) 359941680. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 5264441616. (($P) 5. 3.))
              ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 17416000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6809950. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 20437200. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S10z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
              ((MTIMES) 94471732800. (($P) 9. 1.))
              ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 1017474393600. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1805580000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
              ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.)
               (($P) 6. 1.))
              ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 607282147584. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 20082748000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 36082698000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 23408646912.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 28894320000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 771289485750.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 11311477275. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 612360000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 575909838000.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 816480000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 27552406000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 34574400000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 11854080000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 40166544600. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 2. 2.))))
            ((MSETQ) |$S10z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
              ((MTIMES) 65112321600. (($P) 9. 1.))
              ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 690708211200. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 7. 1.))
              ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
              ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 2261880000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 6. 0.))
              ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 376838832384. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 3.))
              ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 2.))
              ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 11114538000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 24356973312.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.)
               (($P) 4. 4.))
              ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6161648325.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 14804370000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
              ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1210524000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6667920000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 359389840950.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
               (($P) 4. 1.))
              ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1210524000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 338354074800.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 16134720000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 18276010200. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))))
            ((MSETQ) |$S103z|
             ((MPLUS)
              ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
              ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
              ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.)
               (($P) 9. 0.))
              ((MTIMES) 36360611332200. (($P) 8. 2.))
              ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
              ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
              ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1631223468000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.)
               (($P) 7. 0.))
              ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 7. 0.))
              ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) 372093476932800. (($P) 6. 4.))
              ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.)
               (($P) 6. 2.))
              ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
              ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.)
               (($P) 6. 0.))
              ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 540966535200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 6. 0.))
              ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.)
               (($P) 5. 3.))
              ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 1170019452000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.)
               (($P) 5. 2.))
              ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
              ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 4662858416400.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.)
               (($P) 5. 0.))
              ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
              ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 5. 0.))
              ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 805050582525.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 3.))
              ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 9453628800.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
              ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
              ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 4. 2.))
              ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 40416163200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 237200140800.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 112702665600.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
               (($P) 4. 1.))
              ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 161245123200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 4. 1.))
              ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 232452259200. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 324362765475. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.)
               (($P) 4. 0.))
              ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 811066032000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
              ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 7740984220200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
              ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 185345126400.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 430303104000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
              ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 3. 2.))
              ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 437098032000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 296415302400. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 37933056000. (($P) 1. 0.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 270273024000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 552463430400.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
              ((MTIMES) 300421900800. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
               ((MEXPT) (($P) 3. 0.) 3.))
              ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.)
               (($P) 2. 1.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 441839664000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 14224896000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 10668672000.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 8001504000.)
               ((MEXPT) (($P) 1. 0.) 2.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 99574272000.)
               ((MEXPT) (($P) 1. 1.) 3.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 3.))
              ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 16003008000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.)
               (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 4.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 3.))))
            |$states_defined|))) 
(ADDLABEL '$%I87) 
(DSKSETQ $%O87
         '((MDEFINE SIMP) ((|$SetStates|) |$dd0|)
           ((MPROG) ((MSETQ) |$Lev0| 2.)
            ((MSETQ) |$Null2|
             (($EV)
              ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
               ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
               ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
               ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 3.)
            ((MSETQ) |$Null3|
             (($EV)
              ((MPLUS)
               ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.)
                |$dd|)
               ((MMINUS)
                ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.)
                 |$dd|))
               ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
               ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 0.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 3.))
               ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$dd| |$dd0|)))
            ((MSETQ) |$Lev0| 4.)
            ((MSETQ) |$S4z|
             ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
              ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 5742. (($P) 2. 2.))
              ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
            ((MSETQ) |$S4m|
             ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
              ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 2268. (($P) 2. 2.))
              ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
              ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S4r1|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.) |$d|)
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.))
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 4.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r2|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.)
                |$d|)
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 4. 0.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
               ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r3|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 3. 1.))
               ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.))
               ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1|
             (($EV)
              ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
               ((MTIMES) 624. (($P) 3. 1.))
               ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 936. (($P) 2. 2.))
               ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES)
                ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
                 ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
            ((MSETQ) |$Null4r2|
             ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
              ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 4050. (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null4g|
             (($EV)
              ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|)
                2.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                8.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
                6.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|)
                72.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
               ((MTIMES) 6. (($P) 3. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
               ((MTIMES) 3. (($P) 2. 2.))
               ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
               ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
               ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
               ((MQUOTIENT)
                ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
                6.)
               ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.))
                72.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4cr|
             ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
              ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S6m|
             ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
              ((MTIMES) 28320. (($P) 5. 1.))
              ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 82400. (($P) 3. 3.))
              ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S6z|
             ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
              ((MTIMES) 1177320. (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
              ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 929500. (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
            ((MSETQ) |$Null6r16|
             ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
              ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
              ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 3074625000. (($P) 3. 3.))
              ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.))
              ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
              ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
            ((MSETQ) |$Null6g|
             (($EV)
              ((MPLUS)
               ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
               ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
               ((MQUOTIENT)
                ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|))
                4.)
               ((MQUOTIENT)
                ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|) 168.)
               ((MQUOTIENT)
                ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)
                 |$d|)
                280.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
               ((MQUOTIENT)
                ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MMINUS)
                 ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|) 378.)
               ((MQUOTIENT)
                ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
                 |$d|)
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.)
                 |$d|)
                945.)
               ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|) 2520.)
               ((MQUOTIENT)
                ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                140.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)
                 |$d|)
                252.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|) 7560.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.)))
                18.)
               ((MTIMES) 110. (($P) 5. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
               ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
               ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.))
                12.)
               ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
               ((MQUOTIENT)
                ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.))
                70.)
               ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
               ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.))
                7.)
               ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
               ((MQUOTIENT)
                ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.))
                54.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.))
                6.)
               ((MQUOTIENT)
                ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.)
                 (($P) 3. 0.))
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.)
                 (($P) 3. 0.))
                3780.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
                14.)
               ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
               ((MQUOTIENT)
                ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
                28.)
               ((MQUOTIENT)
                ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.))
                45.)
               ((MQUOTIENT)
                ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.))
                280.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
                 (($P) 2. 0.))
                140.)
               ((MQUOTIENT)
                ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.))
                630.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 1. 1.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
                37800.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 8.)
            ((MSETQ) |$S8m1|
             ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.)
               (($P) 7. 0.))
              ((MTIMES) 8289945720. (($P) 6. 2.))
              ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
              ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 0.))
              ((MTIMES) 8399122200. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 1.))
              ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 4515839300.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 300059350. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2066129100.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 47098800. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
            ((MSETQ) |$S8m2|
             ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) 51399096. (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
              ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
              ((MTIMES) 46431000. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
              ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1903750. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
              ((MTIMES) 419373360. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 6188984592. (($P) 5. 3.))
              ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 20048000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 8144150. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 23738400. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
              ((MTIMES) 359941680. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 5264441616. (($P) 5. 3.))
              ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 17416000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6809950. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 20437200. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S10z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
              ((MTIMES) 94471732800. (($P) 9. 1.))
              ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 1017474393600. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1805580000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
              ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.)
               (($P) 6. 1.))
              ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 607282147584. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 20082748000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 36082698000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 23408646912.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 28894320000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 771289485750.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 11311477275. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 612360000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 575909838000.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 816480000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 27552406000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 34574400000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 11854080000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 40166544600. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 2. 2.))))
            ((MSETQ) |$S10z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
              ((MTIMES) 65112321600. (($P) 9. 1.))
              ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 690708211200. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 7. 1.))
              ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
              ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 2261880000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 6. 0.))
              ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 376838832384. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 3.))
              ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 2.))
              ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 11114538000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 24356973312.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.)
               (($P) 4. 4.))
              ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6161648325.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 14804370000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
              ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1210524000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6667920000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 359389840950.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
               (($P) 4. 1.))
              ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1210524000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 338354074800.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 16134720000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 18276010200. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))))
            ((MSETQ) |$S103z|
             ((MPLUS)
              ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
              ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
              ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.)
               (($P) 9. 0.))
              ((MTIMES) 36360611332200. (($P) 8. 2.))
              ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
              ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
              ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1631223468000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.)
               (($P) 7. 0.))
              ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 7. 0.))
              ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) 372093476932800. (($P) 6. 4.))
              ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.)
               (($P) 6. 2.))
              ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
              ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.)
               (($P) 6. 0.))
              ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 540966535200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 6. 0.))
              ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.)
               (($P) 5. 3.))
              ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 1170019452000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.)
               (($P) 5. 2.))
              ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
              ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 4662858416400.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.)
               (($P) 5. 0.))
              ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
              ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 5. 0.))
              ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 805050582525.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 3.))
              ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 9453628800.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
              ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
              ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 4. 2.))
              ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 40416163200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 237200140800.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 112702665600.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
               (($P) 4. 1.))
              ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 161245123200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 4. 1.))
              ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 232452259200. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 324362765475. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.)
               (($P) 4. 0.))
              ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 811066032000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
              ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 7740984220200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
              ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 185345126400.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 430303104000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
              ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 3. 2.))
              ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 437098032000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 296415302400. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 37933056000. (($P) 1. 0.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 270273024000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 552463430400.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
              ((MTIMES) 300421900800. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
               ((MEXPT) (($P) 3. 0.) 3.))
              ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.)
               (($P) 2. 1.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 441839664000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 14224896000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 10668672000.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 8001504000.)
               ((MEXPT) (($P) 1. 0.) 2.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 99574272000.)
               ((MEXPT) (($P) 1. 1.) 3.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 3.))
              ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 16003008000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.)
               (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 4.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 3.))))
            |$states_defined|))) 
(ADDLABEL '$%O87) 
(DSKSETQ $%O88
         '"/home/igor/tex/NoChaos/maxima.cov/STTT/40_define_test_states.v1.mat") 
(ADDLABEL '$%O88) 
(DSKSETQ $%I89 '(($SET_NUMBER_OF_PARTICLE) 4.)) 
(ADDLABEL '$%I89) 
(DSKSETQ $%O89 '$DONE) 
(ADDLABEL '$%O89) 
(DSKSETQ $%I90 '((|$SetStates|) 26.)) 
(ADDLABEL '$%I90) 
(DSKSETQ $%O90 '|$states_defined|) 
(ADDLABEL '$%O90) 
(DSKSETQ $%I91 '(($BATCH) "SSSS_w_ghTTTT_dx3.mat")) 
(ADDLABEL '$%I91) 
(DSKSETQ $%I92
         '((MDEFINE)
           ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|)
            ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
            ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
            ((MSETQ) |$Asss|
             ((|$gf_amplitudeN4V2|)
              ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
              ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
            ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "Step0: amplitude computation time"
             ((MPLUS) $TI1 ((MMINUS) $TI0)))
            ((MRETURN) |$Asss|)))) 
(ADDLABEL '$%I92) 
(DSKSETQ $%O92
         '((MDEFINE SIMP)
           ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|)
            ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
            ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
            ((MSETQ) |$Asss|
             ((|$gf_amplitudeN4V2|)
              ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
              ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
            ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "Step0: amplitude computation time"
             ((MPLUS) $TI1 ((MMINUS) $TI0)))
            ((MRETURN) |$Asss|)))) 
(ADDLABEL '$%O92) 
(DSKSETQ $%I93 '((MDEFINE) ((|$SSSSstep1|) |$AmpS40|) |$AmpS40|)) 
(ADDLABEL '$%I93) 
(DSKSETQ $%O93 '((MDEFINE SIMP) ((|$SSSSstep1|) |$AmpS40|) |$AmpS40|)) 
(ADDLABEL '$%O93) 
(DSKSETQ $%I94
         '((MDEFINE)
           ((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
            ((MSETQ) |$Assss0|
             ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
              |$Sc4| |$l4| |$dd0|))
            ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
            ((MSETQ) |$f_Assss|
             (($RATSIMP)
              (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "simplification computation time"
             ((MPLUS) $TI2 ((MMINUS) $TI1)))
            ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
            (($PRINT) "computation times" $TI0 $TI1 $TI2)
            ((MSETQ) $GH_0
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt0|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) |$tttt|
             (($FACTOR)
              (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_0 |$tttt0|)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT_dx3|
             (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
            (($PRINT) "factors from ghosts and momenta and measure"
             |$gh_TTTT_dx3|)
            ((MSETQ) $FINAL_AMP_DX
             (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
            ((MRETURN)
             ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
              (($FACTOR) |$dx3_dOM|)))))) 
(ADDLABEL '$%I94) 
(DSKSETQ $%O94
         '((MDEFINE SIMP)
           ((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
            ((MSETQ) |$Assss0|
             ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
              |$Sc4| |$l4| |$dd0|))
            ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
            ((MSETQ) |$f_Assss|
             (($RATSIMP)
              (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "simplification computation time"
             ((MPLUS) $TI2 ((MMINUS) $TI1)))
            ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
            (($PRINT) "computation times" $TI0 $TI1 $TI2)
            ((MSETQ) $GH_0
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt0|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) |$tttt|
             (($FACTOR)
              (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_0 |$tttt0|)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT_dx3|
             (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
            (($PRINT) "factors from ghosts and momenta and measure"
             |$gh_TTTT_dx3|)
            ((MSETQ) $FINAL_AMP_DX
             (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
            ((MRETURN)
             ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
              (($FACTOR) |$dx3_dOM|)))))) 
(ADDLABEL '$%O94) 
(DSKSETQ $%O95
         '"/home/igor/tex/NoChaos/maxima.cov/STTT/SSSS_w_ghTTTT_dx3.mat") 
(ADDLABEL '$%O95) 
(DSKSETQ $%I96
         '(($EV) (($DECLARE) |$Ms| $INTEGER)
           (($DECLARE) |$Mt| $INTEGER) (($COMPILE) $ALL))) 
(ADDLABEL '$%I96) 
(DSKSETQ $%O96 '$DONE) 
(ADDLABEL '$%O96) 
(DSKSETQ $%I97
         '((MSETQ) |$qq|
           ((MSETQ) |$qq1| ((MSETQ) |$qq2| ((MSETQ) |$qq3| 1.))))) 
(ADDLABEL '$%I97) 
(DSKSETQ $%O97 '1.) 
(ADDLABEL '$%O97) 
(DSKSETQ $%I98
         '((MSETQ) |$nq|
           ((MSETQ) |$nq1| ((MSETQ) |$nq2| ((MSETQ) |$nq3| 0.))))) 
(ADDLABEL '$%I98) 
(DSKSETQ $%O98 '0.) 
(ADDLABEL '$%O98) 
(DSKSETQ $%I99 '((MSETQ) |$filename| "TS10z2TT.lisp")) 
(ADDLABEL '$%I99) 
(DSKSETQ $%O99 '"TS10z2TT.lisp") 
(ADDLABEL '$%O99) 
(DSKSETQ $%I100 '((MSETQ) |$qq1| |$S10z2|)) 
(ADDLABEL '$%I100) 
(DSKSETQ $%O100
         '((MPLUS SIMP)
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -987840000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 493920000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -538272000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -211680000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -282240000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 538272000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -740880000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 887600000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 297808000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 18276010200. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -1152480000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 538272000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1528800000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -870240000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 8890560000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6979392000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1481760000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -2073008000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 28865354000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -16134720000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -7408800000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -7021994000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 282240000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -538272000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 211680000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 16728768000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -297808000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 35591206000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -41558252400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -28984774000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -338354074800.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) -740880000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 7408800000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 1185408000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -33726406000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 26245762200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 5276614000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 354653434800. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 3841600000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -320060160000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 864360000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -897624000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -864360000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 584724000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7033624500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 312900000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15368524500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11840850000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222264000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -12051172700. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4033680000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10236358800. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7923867500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 158101440000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -903164325. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -2084197500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -864360000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1210524000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 6667920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -19580200500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 3007924500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 42183687500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 21707784000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 706144455000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -760732350. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -359389840950.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) 864360000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -6667920000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1210524000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 19024540500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -14804370000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 5882635500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2222640000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -6136822800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18131623200. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -73995075000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 148176000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -2914240700. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -90863551800. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -60799200000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -6161648325.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 107398030950. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -64729980000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 271824000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 7107435600. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1691955600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 9836573600. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5484931200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5864633600. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -243228636000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1347091200. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 275616936000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -24356973312.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) -271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -11114538000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -12619152000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -413747200800. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -3152072000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 377966635200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -105001606080. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 1505952000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -227982000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 84796480800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 77209342560. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 8564612000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -134957995200. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 147728931840. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -61431088320. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 376838832384. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 1587600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -8324160000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 3410316000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 3750990000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 185496318000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -845824000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -183256752000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 16200340800. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 4241970000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 20725200000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -28186032000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2261880000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 43731360000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -127285830000. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 88084752000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -812357985600. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -349776000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -20774628000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 18773798400. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -112140000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -22498560000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 56394288000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -25510428000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 690708211200. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) -55093500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 9414972000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -12279627900. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -2600955000. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) -316414042200. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 705211200. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 65112321600. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -5241852000. (($P SIMP) 10. 0.)))) 
(ADDLABEL '$%O100) 
(DSKSETQ $%I101 '((MSETQ) |$nq1| 10.)) 
(ADDLABEL '$%I101) 
(DSKSETQ $%O101 '10.) 
(ADDLABEL '$%O101) 
(DSKSETQ $%I102
         '((MSETQ) |$a1234|
           ((|$gf_SSSSV3|) |$qq| |$nq| |$qq1| |$nq1| |$qq2| |$nq2|
            |$qq3| |$nq3| ""))) 
(ADDLABEL '$%I102) 
(DSKSETQ $%O102
         '((MLIST SIMP)
           ((MTIMES SIMP FACTORED) -8.
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -8. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MPLUS SIMP IRREDUCIBLE) 1821445150.
             ((MTIMES SIMP RATSIMP) -1532765248. |$Ms|)
             ((MTIMES SIMP) 105070406. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) 28735000. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP RATSIMP) -14571561200. |$om|)
             ((MTIMES SIMP RATSIMP) 12984818880. |$Ms| |$om|)
             ((MTIMES SIMP) -1136930260.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$om|)
             ((MTIMES SIMP) -328654200. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP RATSIMP) 3642890300. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) -2333031660. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -369958400. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 51125759525.
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -48743779810. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 7792297020. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 621633600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -27184207050. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 16413355020. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 417832250. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 158144000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 3597066900. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -772548550. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 158144000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -103697510900.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 102622856560. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -26534929120.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1323901600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 87849392400. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -58107094520. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 9668517000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1356656000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -24275613600.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 12902696200. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -2804816000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 2197188000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1448160000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 144629978200.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -149761225880. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 54496854860.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -6452565000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -158532042900. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 118346743660. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -36634837600.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 4411120000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 60817936200.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -41196866400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 9479680000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -7690158000.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 5068560000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -159671593490.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 178780560560. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -74498067000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 10271184000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 178780560560. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -147912574188. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 55898960500.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -6833008000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -74498067000.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 55898960500. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -13666016000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 10271184000.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -6833008000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 144629978200.
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -158532042900. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 60817936200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -7690158000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -149761225880. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 118346743660. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -41196866400.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 5068560000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 54496854860.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -36634837600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 9479680000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -6452565000.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 4411120000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -103697510900.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 87849392400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -24275613600.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 2197188000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 102622856560. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -58107094520. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 12902696200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1448160000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -26534929120.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 9668517000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2804816000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 1323901600. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1356656000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 51125759525.
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -27184207050. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 3597066900. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -48743779810. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 16413355020. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -772548550. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 7792297020. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 417832250. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 158144000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 621633600. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 158144000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -14571561200.
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 3642890300. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 12984818880. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -2333031660. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -1136930260.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -369958400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -328654200. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1821445150.
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -1532765248. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 105070406. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 28735000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))))
           ((MTIMES SIMP FACTORED) -8.
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om|) -10.)
            ((MPLUS SIMP IRREDUCIBLE) 1821445150.
             ((MTIMES SIMP RATSIMP) -1532765248. |$Ms|)
             ((MTIMES SIMP) 105070406. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) 28735000. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP RATSIMP) -14571561200. |$om|)
             ((MTIMES SIMP RATSIMP) 12984818880. |$Ms| |$om|)
             ((MTIMES SIMP) -1136930260.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$om|)
             ((MTIMES SIMP) -328654200. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP RATSIMP) 3642890300. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) -2333031660. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -369958400. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 51125759525.
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -48743779810. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 7792297020. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 621633600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -27184207050. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 16413355020. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 417832250. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 158144000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 3597066900. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -772548550. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 158144000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -103697510900.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 102622856560. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -26534929120.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1323901600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 87849392400. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -58107094520. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 9668517000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1356656000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -24275613600.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 12902696200. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -2804816000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 2197188000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1448160000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 144629978200.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -149761225880. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 54496854860.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -6452565000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -158532042900. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 118346743660. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -36634837600.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 4411120000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 60817936200.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -41196866400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 9479680000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -7690158000.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 5068560000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -159671593490.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 178780560560. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -74498067000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 10271184000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 178780560560. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -147912574188. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 55898960500.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -6833008000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -74498067000.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 55898960500. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -13666016000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 10271184000.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -6833008000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 144629978200.
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -158532042900. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 60817936200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -7690158000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -149761225880. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 118346743660. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -41196866400.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 5068560000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 54496854860.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -36634837600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 9479680000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -6452565000.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 4411120000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -103697510900.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 87849392400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -24275613600.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 2197188000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 102622856560. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -58107094520. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 12902696200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1448160000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -26534929120.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 9668517000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2804816000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 1323901600. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1356656000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 51125759525.
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -27184207050. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 3597066900. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -48743779810. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 16413355020. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -772548550. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 7792297020. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 417832250. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 158144000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 621633600. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 158144000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -14571561200.
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 3642890300. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 12984818880. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -2333031660. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -1136930260.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -369958400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -328654200. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1821445150.
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -1532765248. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 105070406. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 28735000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) -10.)
            ((MEXPT SIMP) |$Xi| 10.))
           ((MTIMES SIMP FACTORED)
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) 2. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 10.)
            ((MEXPT SIMP) |$Xi| -10.))
           ((MTIMES SIMP FACTORED) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|)
            |$Xi|
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -2.)))) 
(ADDLABEL '$%O102) 
(DSKSETQ $%I103 '((|$a1234| ARRAY) 1.)) 
(ADDLABEL '$%I103) 
(DSKSETQ $%O103
         '((MTIMES SIMP FACTORED) -8.
           ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
            ((MPLUS SIMP) -8. ((MTIMES SIMP) 2. |$Ms|)
             ((MTIMES SIMP) 2. |$Mt|)))
           ((MEXPT SIMP) |$om|
            ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
           ((MPLUS SIMP IRREDUCIBLE) 1821445150.
            ((MTIMES SIMP RATSIMP) -1532765248. |$Ms|)
            ((MTIMES SIMP) 105070406. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
            ((MTIMES SIMP) 28735000. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
            ((MTIMES SIMP RATSIMP) -14571561200. |$om|)
            ((MTIMES SIMP RATSIMP) 12984818880. |$Ms| |$om|)
            ((MTIMES SIMP) -1136930260. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$om|)
            ((MTIMES SIMP) -328654200. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$om|)
            ((MTIMES SIMP RATSIMP) 3642890300. |$Mt| |$om|)
            ((MTIMES SIMP RATSIMP) -2333031660. |$Ms| |$Mt| |$om|)
            ((MTIMES SIMP) -369958400. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| |$om|)
            ((MTIMES SIMP) 51125759525.
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) -48743779810. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 7792297020. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 621633600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) -27184207050. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 16413355020. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 417832250. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 158144000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 3597066900. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) -772548550. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 158144000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) -103697510900.
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) 102622856560. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -26534929120.
             ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) 1323901600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) 87849392400. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -58107094520. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) 9668517000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -1356656000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -24275613600.
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) 12902696200. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -2804816000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) 2197188000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -1448160000. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) 144629978200.
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) -149761225880. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 54496854860. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) -6452565000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) -158532042900. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 118346743660. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) -36634837600.
             ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 4411120000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 60817936200. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) -41196866400. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 9479680000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) -7690158000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 5068560000. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) -159671593490.
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) 178780560560. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -74498067000.
             ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) 10271184000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) 178780560560. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -147912574188. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) 55898960500. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -6833008000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -74498067000.
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) 55898960500. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -13666016000.
             ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) 10271184000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -6833008000. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) 144629978200.
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) -158532042900. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 60817936200. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) -7690158000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) -149761225880. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 118346743660. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) -41196866400.
             ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 5068560000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 54496854860. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) -36634837600. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 9479680000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) -6452565000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 4411120000. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) -103697510900.
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) 87849392400. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -24275613600.
             ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) 2197188000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) 102622856560. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -58107094520. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) 12902696200. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -1448160000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -26534929120.
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) 9668517000. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -2804816000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) 1323901600. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -1356656000. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) 51125759525.
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) -27184207050. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) 3597066900. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) -48743779810. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) 16413355020. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) -772548550. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) 7792297020. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) 417832250. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) 158144000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) 621633600. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) 158144000. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) -14571561200.
             ((MEXPT SIMP RATSIMP) |$om| 9.))
            ((MTIMES SIMP) 3642890300. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 9.))
            ((MTIMES SIMP) 12984818880. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 9.))
            ((MTIMES SIMP) -2333031660. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 9.))
            ((MTIMES SIMP) -1136930260. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 9.))
            ((MTIMES SIMP) -369958400. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 9.))
            ((MTIMES SIMP) -328654200. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 9.))
            ((MTIMES SIMP) 1821445150.
             ((MEXPT SIMP RATSIMP) |$om| 10.))
            ((MTIMES SIMP) -1532765248. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 10.))
            ((MTIMES SIMP) 105070406. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 10.))
            ((MTIMES SIMP) 28735000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 10.))))) 
(ADDLABEL '$%O103) 
(DSKSETQ $%I104 '(($SAVE) |$filename| $ALL)) 
(ADDLABEL '$%I104) 
(DSKSETQ |$expand_reggeon_loaded| 'T) 
(ADD2LNC '|$expand_reggeon_loaded| $VALUES) 
(DEFPROP |$expand_reggeon_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$expand_reggeon_loaded| $PROPS) 
(DEFPROP |$expand_reggeon_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$expand_reggeon_loaded| $PROPS) 
(DSKSETQ |$dbg_all_terms| 'NIL) 
(ADD2LNC '|$dbg_all_terms| $VALUES) 
(DEFPROP |$dbg_all_terms| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_all_terms| $PROPS) 
(DEFPROP |$dbg_all_terms| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_all_terms| $PROPS) 
(DSKSETQ |$dbg_compute_levels| 'NIL) 
(ADD2LNC '|$dbg_compute_levels| $VALUES) 
(DEFPROP |$dbg_compute_levels| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_compute_levels| $PROPS) 
(DEFPROP |$dbg_compute_levels| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_compute_levels| $PROPS) 
(DSKSETQ |$derivatives_loaded| 'T) 
(ADD2LNC '|$derivatives_loaded| $VALUES) 
(DEFPROP |$derivatives_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$derivatives_loaded| $PROPS) 
(DEFPROP |$derivatives_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$derivatives_loaded| $PROPS) 
(DSKSETQ |$dbg_wrt_lambda| 'NIL) 
(ADD2LNC '|$dbg_wrt_lambda| $VALUES) 
(DEFPROP |$dbg_wrt_lambda| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_lambda| $PROPS) 
(DEFPROP |$dbg_wrt_lambda| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_lambda| $PROPS) 
(DSKSETQ |$dbg_wrt_pair| 'NIL) 
(ADD2LNC '|$dbg_wrt_pair| $VALUES) 
(DEFPROP |$dbg_wrt_pair| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_pair| $PROPS) 
(DEFPROP |$dbg_wrt_pair| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_pair| $PROPS) 
(DSKSETQ |$dbg_wrt_states| 'NIL) 
(ADD2LNC '|$dbg_wrt_states| $VALUES) 
(DEFPROP |$dbg_wrt_states| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_states| $PROPS) 
(DEFPROP |$dbg_wrt_states| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_states| $PROPS) 
(DSKSETQ |$dbg_wrt_contract| 'NIL) 
(ADD2LNC '|$dbg_wrt_contract| $VALUES) 
(DEFPROP |$dbg_wrt_contract| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_contract| $PROPS) 
(DEFPROP |$dbg_wrt_contract| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_contract| $PROPS) 
(DSKSETQ |$dbg_scalars| 'NIL) 
(ADD2LNC '|$dbg_scalars| $VALUES) 
(DEFPROP |$dbg_scalars| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_scalars| $PROPS) 
(DEFPROP |$dbg_scalars| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_scalars| $PROPS) 
(DSKSETQ |$NIused| '458.) 
(ADD2LNC '|$NIused| $VALUES) 
(DSKSETQ |$objects_with_index| '((MLIST SIMP) $LA |$Sk| $K)) 
(ADD2LNC '|$objects_with_index| $VALUES) 
(DSKSETQ |$compute_pp_loaded| 'T) 
(ADD2LNC '|$compute_pp_loaded| $VALUES) 
(DEFPROP |$compute_pp_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$compute_pp_loaded| $PROPS) 
(DEFPROP |$compute_pp_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$compute_pp_loaded| $PROPS) 
(DSKSETQ $AP '2.) 
(ADD2LNC '$AP $VALUES) 
(DEFPROP $AP ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '$AP $PROPS) 
(DEFPROP $AP $FIXNUM MODE) 
(ADD2LNC '$AP $PROPS) 
(DSKSETQ |$amp_4pts_loaded| 'T) 
(ADD2LNC '|$amp_4pts_loaded| $VALUES) 
(DEFPROP |$amp_4pts_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$amp_4pts_loaded| $PROPS) 
(DEFPROP |$amp_4pts_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$amp_4pts_loaded| $PROPS) 
(DSKSETQ |$nn| '4.) 
(ADD2LNC '|$nn| $VALUES) 
(DSKSETQ |$Lev0| '8.) 
(ADD2LNC '|$Lev0| $VALUES) 
(DSKSETQ |$Null2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -30. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.))
           ((MTIMES SIMP) -10. (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -50. (($P SIMP) 2. 0.)))) 
(ADD2LNC '|$Null2| $VALUES) 
(DSKSETQ |$Null3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 136. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.))
           ((MTIMES SIMP) 144. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.))
           ((MTIMES SIMP) 672. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 288. (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 800. (($P SIMP) 3. 0.)))) 
(ADD2LNC '|$Null3| $VALUES) 
(DSKSETQ |$S4z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4z| $VALUES) 
(DSKSETQ |$S4m|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 25. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 300. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -504. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 153. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 504. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 2268. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 1164. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -2016. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 2250. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4m| $VALUES) 
(DSKSETQ |$S4r1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 1512. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 18144. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) 54432. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 122472. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 734832. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -163296. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -979776. (($P SIMP) 3. 1.)))) 
(ADD2LNC '|$S4r1| $VALUES) 
(DSKSETQ |$S4r2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -1452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -5112. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 1452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -10512. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 1512. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -67122. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19320. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 92520. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 5850. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4r2| $VALUES) 
(DSKSETQ |$S4r3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -552. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -2412. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 552. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 1512. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -4896. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -37476. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 7728. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 49968. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -900. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4r3| $VALUES) 
(DSKSETQ |$Null4r1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 25. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -152. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -312. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1224. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -519. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 936. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 936. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 3004. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 624. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 4350. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4r1| $VALUES) 
(DSKSETQ |$Null4r2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -778. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -3696. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -3393. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -5640. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -15354. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -13050. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -36. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 4050. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 5088. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -5472. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 9000. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4r2| $VALUES) 
(DSKSETQ |$Null4g|
         '((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 37. 72.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 31. 6.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 29. 8.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 5. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 3. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 27. 2.) (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 75. 4.) (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4g| $VALUES) 
(DSKSETQ |$Null4cr|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -82. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -288. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -351. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -696. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1494. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1458. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 468. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 702. (($P SIMP) 2. 2.)))) 
(ADD2LNC '|$Null4cr| $VALUES) 
(DSKSETQ |$S6m|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 925. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -2700. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 1390. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5150. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -2315. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -5150. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -27000. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -2160. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 4320. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6480. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 14240. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 2160. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 30720. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 82400. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -1620. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -8640. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19860. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -7560. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -108600. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 6432. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 28320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$S6m| $VALUES) 
(DSKSETQ |$S6z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 6750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -20250. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 12275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -6750. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 15950. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 1900. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -7975. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 251225. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -43875. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9720. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 75700. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -337500. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 100680. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -191400. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 929500. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 79515. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -141150. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 214110. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1872750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18168. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1177320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -226500. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$S6z| $VALUES) 
(DSKSETQ |$Null6r16|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -251797. ((MEXPT SIMP) (($P SIMP) 1. 0.) 6.))
           ((MTIMES SIMP) -2092175. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -7110175. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -29761875.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -5461735. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -24201350.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -50991925.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -24404550.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -12108575. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -62731800.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -3421800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 69175800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -121746050. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 70097000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 59508925. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -294064625. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -775902375. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -23008900.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -19102900. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 11421000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -442111500. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -78516400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 529209500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1024096500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1110037500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 3074625000. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -149096700.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 40996125. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -116943750. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -1724253750. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1836843750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -221157000. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2713770000. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 83700000. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$Null6r16| $VALUES) 
(DSKSETQ |$Null6g|
         '((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 709. 5400.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 6.))
           ((MTIMES SIMP) ((RAT SIMP) 253. 420.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.) (($P SIMP) 1. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 1051. 315.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 603. 140.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 919. 56.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 5. 2.) (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 10547. 1260.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) ((RAT SIMP) 2831. 420.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 9. 2.) (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 667. 28.) (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 151. 7.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 5. 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 333. 14.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 66103. 3780.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 22. 3.) (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 104651. 1260.) (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 121. 6.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 19141. 378.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 415. 21.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 5. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 508. 21.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 884. 7.) (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 2245. 21.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) ((RAT SIMP) 11343. 140.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 5065. 42.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 295. 14.) (($P SIMP) 1. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 2175. 14.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 1613. 6.) (($P SIMP) 1. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -20. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 8125. 18.) (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$Null6g| $VALUES) 
(DSKSETQ |$S8m1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 3704400. ((MEXPT SIMP) (($P SIMP) 2. 0.) 4.))
           ((MTIMES SIMP) -4233600. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 47098800. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 4233600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 121564800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -95719050.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -168663600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -2066129100.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 2822400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -8467200. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 564480. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -134930880. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -164058060. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 446029860. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 1881600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 300059350. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -166168800. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -564480. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -89953920. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 240527460.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 193485600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6641529720. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -566729900. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -4515839300.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -2822400. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 31399200. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -303712860. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -1918948920. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -2176090560. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 218051350.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 3466376900. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 356247360. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -1693440. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 67465440. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4233600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -301960395. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 200500650.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 84091995. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 1532790000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 87908400. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -1519737120. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 922165425.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 1693440. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -67465440. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 329030595. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1768903290. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 2882147400. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -220555395.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -4130193690. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 514439100. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -384952680. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 8399122200. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -1354752. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 37184832. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -151277760. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -432712800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1501803216. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2179008. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 755612928. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -1367559072. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 442163232. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -14516463024. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 28910880. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 105066720. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 697965480. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 46425600. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 8289945720. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -120426480. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -2275704720. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 73716750. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8m1| $VALUES) 
(DSKSETQ |$S8m2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 11760. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -23520. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 364560. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 11760. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 769440. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -992250. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -1134000. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -13891500.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -7840. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -907200. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -1003948. (($P SIMP) 2. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 2996548. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 1903750. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -776160. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -604800. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1974148. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1268960. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 43927352. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -3903500. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -30054500.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 243040. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -1698748. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -12175352. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -12949440. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 1495750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 22998500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 4603200. (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 453600. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2003091. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 921690. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 624291. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 9218160. (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 412080. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -9684000. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4919625. ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -453600. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1842891. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 11683434. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 17523720. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1598091. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -27559434. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -94500. (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -3330600. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 46431000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 279360. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -676800. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2152800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -8285520. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 83520. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 5080320. (($P SIMP) 1. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -7653024. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 4110624. (($P SIMP) 1. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -83615280. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 118560. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 522720. (($P SIMP) 1. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 4197864. (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -122880. (($P SIMP) 1. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 51399096. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -856944. (($P SIMP) 1. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -14931216. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 366750. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8m2| $VALUES) 
(DSKSETQ |$S8z1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 63000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -126000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -12448800. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 23738400. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 12448800. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 63000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -35002800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19192950. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 11264400. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 618823800.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -42000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 23950080. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -68817420. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 10255140. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 8144150. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 20048000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -631680. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 26813220. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -22545600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1237619880. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -14149100. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 539448700.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -772800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -15677340. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -360009720. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -156750720. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 13777750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -223149500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 910342720. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -11975040.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 16215885. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19570950.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 28720755. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 462861000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10558800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222613440. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -73024875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 11975040. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2116485. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 529542090. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -18257400. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -12882555.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 512024310. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1212819300. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -247152360. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -4300632000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -10789632. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 10184832. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -262211040. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 135449328. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1209600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -383096448. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 384247584. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 356467104. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 6188984592. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 126077280. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -64299480. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -113561280. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2262735720. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -1427760. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 419373360. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -54920250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8z1| $VALUES) 
(DSKSETQ |$S8z2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -63000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -10823400. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 20437200. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 10823400. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -30038400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 17038350. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9601200. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 530541900.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -21000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 20139840. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -57671460. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7657020. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6809950. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 17416000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -416640. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 21328860. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -19210800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1064138040. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11458300. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 464137100.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -512400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -13549620. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -305834760. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -134722560. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 11726750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -191999500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 772506560. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -10069920.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 13616505. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -17038350.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 24652215. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 393876000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -9248400. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -194265120. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -64519875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 10069920. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -802305. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 453611970. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10546200. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10779615.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 439123230. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1028682900. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -208166280. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -3654567000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -9265536. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 8963136. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -220237920. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 118298544. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 604800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -328898304. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 324832032. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 300357792. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 5264441616. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 106609440. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -55667640. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -95941440. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -1931385960. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -848880. (($P SIMP) 1. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 359941680. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -46478250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8z2| $VALUES) 
(DSKSETQ |$S10z1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 8890560000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -493920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -47040000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -816480000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -680400000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21840000. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 40166544600. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 47040000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11854080000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -47040000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 38525760000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -17406144000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -823200000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1338960000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 22514954000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -34574400000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -28153440000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 27552406000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 816480000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 47040000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -26671680000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41114304000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -21840000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41941606000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -65582521200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -30367750000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -575909838000.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 28153440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -658560000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -68300806000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 26403816600.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 6659590000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 556646958000. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 17012800000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -414892800000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 612360000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -778260000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 15500824500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 165900000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -23835724500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2976750000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 123480000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19766203100. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 8643600000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2610368400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 37648107500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 347766720000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11311477275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -6952837500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -446460000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 28894320000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -55227112500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 8829124500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 73883607500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 15484392000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1332626535000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -40007615550. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -771289485750.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -28894320000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 446460000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 54671452500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2976750000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 61435500. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 55566000000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -43951472400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -271032372000. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -286098435000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 6371568000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -12604951100. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -215509203000. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -167485920000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 14943553275.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 412610955750. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 59737860000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -104496000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 17850699600. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -12435219600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5376162400. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -9549187200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 9348102400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -319433436000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 6258067200. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 368756136000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -23408646912.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -36082698000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -5845392000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -790017472800. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 29446648000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 865169323200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -89828383680. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -5267808000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 12886098000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 247693312800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 225351473760. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -20082748000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -551036203200. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 2634992640. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -81345942720. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 607282147584. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 1587600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5427840000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 7813260000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 854670000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 254080638000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5662720000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -255510192000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 11300654400. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 1345650000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -6006960000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -71086512000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 6561480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 177150240000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -116617158000. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 116534544000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -1256174740800. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -801360000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -32628708000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 25637875200. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -1805580000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -52980480000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 68103216000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -33493788000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 1017474393600. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) 269482500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 16188732000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -15851576700. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -3532347000. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) -456913920600. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 1395489600. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 94471732800. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -6935292000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S10z1| $VALUES) 
(DSKSETQ |$S10z2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -987840000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 493920000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -538272000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -211680000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -282240000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 538272000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -740880000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 887600000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 297808000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 18276010200. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -1152480000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 538272000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1528800000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -870240000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 8890560000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6979392000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1481760000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -2073008000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 28865354000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -16134720000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -7408800000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -7021994000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 282240000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -538272000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 211680000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 16728768000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -297808000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 35591206000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -41558252400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -28984774000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -338354074800.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) -740880000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 7408800000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 1185408000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -33726406000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 26245762200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 5276614000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 354653434800. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 3841600000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -320060160000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 864360000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -897624000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -864360000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 584724000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7033624500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 312900000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15368524500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11840850000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222264000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -12051172700. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4033680000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10236358800. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7923867500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 158101440000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -903164325. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -2084197500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -864360000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1210524000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 6667920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -19580200500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 3007924500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 42183687500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 21707784000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 706144455000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -760732350. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -359389840950.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) 864360000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -6667920000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1210524000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 19024540500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -14804370000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 5882635500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2222640000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -6136822800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18131623200. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -73995075000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 148176000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -2914240700. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -90863551800. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -60799200000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -6161648325.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 107398030950. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -64729980000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 271824000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 7107435600. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1691955600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 9836573600. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5484931200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5864633600. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -243228636000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1347091200. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 275616936000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -24356973312.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) -271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -11114538000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -12619152000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -413747200800. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -3152072000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 377966635200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -105001606080. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 1505952000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -227982000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 84796480800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 77209342560. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 8564612000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -134957995200. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 147728931840. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -61431088320. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 376838832384. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 1587600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -8324160000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 3410316000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 3750990000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 185496318000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -845824000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -183256752000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 16200340800. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 4241970000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 20725200000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -28186032000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2261880000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 43731360000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -127285830000. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 88084752000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -812357985600. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -349776000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -20774628000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 18773798400. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -112140000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -22498560000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 56394288000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -25510428000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 690708211200. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) -55093500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 9414972000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -12279627900. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -2600955000. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) -316414042200. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 705211200. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 65112321600. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -5241852000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S10z2| $VALUES) 
(DSKSETQ |$S103z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -8001504000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 4.))
           ((MTIMES SIMP) -32006016000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 16003008000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 99574272000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 21337344000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -196777728000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 104908608000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -45045504000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 3.))
           ((MTIMES SIMP) -99574272000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 47416320000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -8001504000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 48009024000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 194406912000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -92461824000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 43563744000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -1792336896000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -2576484288000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 7112448000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -14224896000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -501150988800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 514530374400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 441839664000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7112448000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 87761116800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -457630790400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 4061207808000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 134708448000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -106673616000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 6322176000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -167181974400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -3589526644200. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -5619712000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 3.))
           ((MTIMES SIMP) 132765696000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 300421900800. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -552463430400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -170698752000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -26156592000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -270273024000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 60928560000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 3839299430400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 4795698700800. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -294705600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 405817910400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -3905736870000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 3143109312000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -432673920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -3369517242000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 37933056000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -26119900800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 296415302400. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -437098032000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 2106707097600. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -2541052684800. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 3435312384000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 192470678400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -6213646698000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5520826256400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 1443258877200. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 62480247253200.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) 204252384000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -430303104000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -185345126400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 5319068874000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -7740984220200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -4520578045200. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -44612888821200. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 697085760000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 40182960384000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 15321398400.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15066475200. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15321398400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -202319308800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 923941588500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 121367736000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 2064731287500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -3029894910000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 75895747200. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 1456309992900. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -811066032000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 9453628800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 5207328000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -4368576128400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4017877831500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19190767680000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 324362765475. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -394125385500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -143345462400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 232452259200. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 256048128000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -4741513459200. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 4475838005100. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -6569242375500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -161245123200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 3944646216000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1380872467500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1179466142400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -127827325665000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2053316263950. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 75396325217850.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) -112702665600.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -237200140800.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -40416163200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -2692058273100. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 9439988670000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1453598968500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -11342131920000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -3345674864400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 11567302783200. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 17434459413000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -9453628800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 1869329145600. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 4020673836900. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -5866932670200. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 12281913504000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -805050582525.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -6720249875850. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 59658933348000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 66919708800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1500917040000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 2178181861200. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 163034924400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1618250440800. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1910158588800. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1613022297600. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 49111179012000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 438568300800. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -17279037720000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 10785603015936.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) 1991485440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -2648040595200. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -4662858416400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 7078970505600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 57583975615200. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -546142632000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -69884033083200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -27245214682560. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -85033670400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -6880443591600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 420527181600. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -35674605701280. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -1170019452000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 19828757793600. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -87175629112320. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -26971837583040. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) -271805393809152. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 168391440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 975316665600. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -540966535200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -2722302709200. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -33663814002000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -567494860800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 11635371216000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -9239591390400. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -2776289040000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 4976458318800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 17649435254400. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 40063922640000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 3509112859200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -10309655635200. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 40713698768400. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 33410065449600. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) 372093476932800. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 799527909600. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -48348316800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 4728322620000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -3565119398400. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -1631223468000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -9236108851200. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -18527478710400. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -4958602812000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) -126713247091200. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) 16108035300.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 1771370748000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 2953030572900. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 840041987400. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) 36360611332200. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) -1078772817600. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) -6400051876800. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -1301785884000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S103z| $VALUES) 
(DSKSETQ |$qq3| '1.) 
(ADD2LNC '|$qq3| $VALUES) 
(DSKSETQ |$qq2| '1.) 
(ADD2LNC '|$qq2| $VALUES) 
(DSKSETQ |$qq1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -987840000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 493920000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -538272000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -211680000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -282240000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 538272000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -740880000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 887600000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 297808000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 18276010200. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -1152480000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 538272000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1528800000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -870240000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 8890560000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6979392000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1481760000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -2073008000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 28865354000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -16134720000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -7408800000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -7021994000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 282240000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -538272000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 211680000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 16728768000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -297808000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 35591206000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -41558252400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -28984774000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -338354074800.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) -740880000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 7408800000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 1185408000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -33726406000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 26245762200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 5276614000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 354653434800. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 3841600000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -320060160000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 864360000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -897624000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -864360000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 584724000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7033624500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 312900000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15368524500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11840850000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222264000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -12051172700. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4033680000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10236358800. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7923867500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 158101440000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -903164325. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -2084197500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -864360000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1210524000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 6667920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -19580200500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 3007924500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 42183687500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 21707784000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 706144455000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -760732350. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -359389840950.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) 864360000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -6667920000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1210524000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 19024540500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -14804370000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 5882635500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2222640000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -6136822800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18131623200. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -73995075000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 148176000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -2914240700. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -90863551800. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -60799200000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -6161648325.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 107398030950. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -64729980000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 271824000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 7107435600. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1691955600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 9836573600. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5484931200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5864633600. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -243228636000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1347091200. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 275616936000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -24356973312.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) -271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -11114538000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -12619152000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -413747200800. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -3152072000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 377966635200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -105001606080. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 1505952000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -227982000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 84796480800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 77209342560. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 8564612000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -134957995200. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 147728931840. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -61431088320. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 376838832384. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 1587600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -8324160000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 3410316000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 3750990000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 185496318000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -845824000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -183256752000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 16200340800. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 4241970000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 20725200000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -28186032000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2261880000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 43731360000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -127285830000. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 88084752000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -812357985600. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -349776000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -20774628000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 18773798400. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -112140000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -22498560000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 56394288000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -25510428000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 690708211200. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) -55093500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 9414972000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -12279627900. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -2600955000. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) -316414042200. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 705211200. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 65112321600. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -5241852000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$qq1| $VALUES) 
(DSKSETQ |$qq| '1.) 
(ADD2LNC '|$qq| $VALUES) 
(DSKSETQ |$nq3| '0.) 
(ADD2LNC '|$nq3| $VALUES) 
(DSKSETQ |$nq2| '0.) 
(ADD2LNC '|$nq2| $VALUES) 
(DSKSETQ |$nq1| '10.) 
(ADD2LNC '|$nq1| $VALUES) 
(DSKSETQ |$nq| '0.) 
(ADD2LNC '|$nq| $VALUES) 
(DSKSETQ |$filename| '"TS10z2TT.lisp") 
(ADD2LNC '|$filename| $VALUES) 
(DSKSETQ |$Assss|
         '((MTIMES SIMP) -1.
           ((MPLUS SIMP) 14571561200.
            ((MTIMES SIMP RATSIMP) -12262121984. |$Ms|)
            ((MTIMES SIMP) 840563248. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
            ((MTIMES SIMP) 229880000. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -116572489600.
              ((MTIMES SIMP RATSIMP) 103878551040. |$Ms|)
              ((MTIMES SIMP) -9095442080.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -2629233600.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 29143122400.
                ((MTIMES SIMP RATSIMP) -18664253280. |$Ms|)
                ((MTIMES SIMP) -2959667200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|))
             |$om|)
            ((MTIMES SIMP)
             ((MPLUS SIMP) 409006076200.
              ((MTIMES SIMP RATSIMP) -389950238480. |$Ms|)
              ((MTIMES SIMP) 62338376160.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 4973068800.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -217473656400.
                ((MTIMES SIMP RATSIMP) 131306840160. |$Ms|)
                ((MTIMES SIMP) 3342658000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 1265152000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 28776535200.
                ((MTIMES SIMP RATSIMP) -6180388400. |$Ms|)
                ((MTIMES SIMP) 1265152000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -829580087200.
              ((MTIMES SIMP RATSIMP) 820982852480. |$Ms|)
              ((MTIMES SIMP) -212279432960.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 10591212800.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 702795139200.
                ((MTIMES SIMP RATSIMP) -464856756160. |$Ms|)
                ((MTIMES SIMP) 77348136000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -10853248000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -194204908800.
                ((MTIMES SIMP RATSIMP) 103221569600. |$Ms|)
                ((MTIMES SIMP) -22438528000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 17577504000.
                ((MTIMES SIMP RATSIMP) -11585280000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 1157039825600.
              ((MTIMES SIMP RATSIMP) -1198089807040. |$Ms|)
              ((MTIMES SIMP) 435974838880.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -51620520000.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1268256343200.
                ((MTIMES SIMP RATSIMP) 946773949280. |$Ms|)
                ((MTIMES SIMP) -293078700800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 35288960000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 486543489600.
                ((MTIMES SIMP RATSIMP) -329574931200. |$Ms|)
                ((MTIMES SIMP) 75837440000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -61521264000.
                ((MTIMES SIMP RATSIMP) 40548480000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -1277372747920.
              ((MTIMES SIMP RATSIMP) 1430244484480. |$Ms|)
              ((MTIMES SIMP) -595984536000.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 82169472000.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1430244484480.
                ((MTIMES SIMP RATSIMP) -1183300593504. |$Ms|)
                ((MTIMES SIMP) 447191684000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -54664064000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -595984536000.
                ((MTIMES SIMP RATSIMP) 447191684000. |$Ms|)
                ((MTIMES SIMP) -109328128000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 82169472000.
                ((MTIMES SIMP RATSIMP) -54664064000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 1157039825600.
              ((MTIMES SIMP RATSIMP) -1268256343200. |$Ms|)
              ((MTIMES SIMP) 486543489600.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -61521264000.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1198089807040.
                ((MTIMES SIMP RATSIMP) 946773949280. |$Ms|)
                ((MTIMES SIMP) -329574931200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 40548480000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 435974838880.
                ((MTIMES SIMP RATSIMP) -293078700800. |$Ms|)
                ((MTIMES SIMP) 75837440000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -51620520000.
                ((MTIMES SIMP RATSIMP) 35288960000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -829580087200.
              ((MTIMES SIMP RATSIMP) 702795139200. |$Ms|)
              ((MTIMES SIMP) -194204908800.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 17577504000.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 820982852480.
                ((MTIMES SIMP RATSIMP) -464856756160. |$Ms|)
                ((MTIMES SIMP) 103221569600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -11585280000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -212279432960.
                ((MTIMES SIMP RATSIMP) 77348136000. |$Ms|)
                ((MTIMES SIMP) -22438528000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 10591212800.
                ((MTIMES SIMP RATSIMP) -10853248000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 409006076200.
              ((MTIMES SIMP RATSIMP) -217473656400. |$Ms|)
              ((MTIMES SIMP) 28776535200.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -389950238480.
                ((MTIMES SIMP RATSIMP) 131306840160. |$Ms|)
                ((MTIMES SIMP) -6180388400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 62338376160.
                ((MTIMES SIMP RATSIMP) 3342658000. |$Ms|)
                ((MTIMES SIMP) 1265152000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 4973068800.
                ((MTIMES SIMP RATSIMP) 1265152000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -116572489600.
              ((MTIMES SIMP RATSIMP) 29143122400. |$Ms|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 103878551040.
                ((MTIMES SIMP RATSIMP) -18664253280. |$Ms|))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -9095442080.
                ((MTIMES SIMP RATSIMP) -2959667200. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) -2629233600.
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 9.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 14571561200.
              ((MTIMES SIMP RATSIMP) -12262121984. |$Mt|)
              ((MTIMES SIMP) 840563248.
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) 229880000.
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 10.)))
           ((MEXPT SIMP RATSIMP) |$Xi| 10.)
           ((MEXPT SIMP)
            ((MPLUS SIMP) 1. ((MTIMES SIMP RATSIMP) -10. |$om|)
             ((MTIMES SIMP) 45. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -120. ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 210. ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -252. ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 210. ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -120. ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 45. ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -10. ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MEXPT SIMP RATSIMP) |$om| 10.)
             ((MTIMES SIMP)
              ((MPLUS SIMP) -10. ((MTIMES SIMP RATSIMP) 100. |$om|)
               ((MTIMES SIMP) -450. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 1200. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -2100. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 2520. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -2100. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 1200. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -450. ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) 100. ((MEXPT SIMP RATSIMP) |$om| 9.))
               ((MTIMES SIMP) -10. ((MEXPT SIMP RATSIMP) |$om| 10.)))
              |$Xi|)
             ((MTIMES SIMP)
              ((MPLUS SIMP) 45. ((MTIMES SIMP RATSIMP) -450. |$om|)
               ((MTIMES SIMP) 2025. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -5400. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 9450. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -11340. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 9450. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -5400. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) 2025. ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) -450. ((MEXPT SIMP RATSIMP) |$om| 9.))
               ((MTIMES SIMP) 45. ((MEXPT SIMP RATSIMP) |$om| 10.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 2.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -120. ((MTIMES SIMP RATSIMP) 1200. |$om|)
               ((MTIMES SIMP) -5400. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 14400. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -25200. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 30240. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -25200. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 14400. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -5400. ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) 1200. ((MEXPT SIMP RATSIMP) |$om| 9.))
               ((MTIMES SIMP) -120. ((MEXPT SIMP RATSIMP) |$om| 10.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 3.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 210. ((MTIMES SIMP RATSIMP) -2100. |$om|)
               ((MTIMES SIMP) 9450. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -25200. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 44100. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -52920. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 44100. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -25200. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) 9450. ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) -2100. ((MEXPT SIMP RATSIMP) |$om| 9.))
               ((MTIMES SIMP) 210. ((MEXPT SIMP RATSIMP) |$om| 10.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 4.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -252. ((MTIMES SIMP RATSIMP) 2520. |$om|)
               ((MTIMES SIMP) -11340. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 30240. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -52920. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 63504. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -52920. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 30240. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -11340. ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) 2520. ((MEXPT SIMP RATSIMP) |$om| 9.))
               ((MTIMES SIMP) -252. ((MEXPT SIMP RATSIMP) |$om| 10.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 5.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 210. ((MTIMES SIMP RATSIMP) -2100. |$om|)
               ((MTIMES SIMP) 9450. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -25200. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 44100. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -52920. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 44100. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -25200. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) 9450. ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) -2100. ((MEXPT SIMP RATSIMP) |$om| 9.))
               ((MTIMES SIMP) 210. ((MEXPT SIMP RATSIMP) |$om| 10.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 6.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -120. ((MTIMES SIMP RATSIMP) 1200. |$om|)
               ((MTIMES SIMP) -5400. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 14400. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -25200. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 30240. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -25200. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 14400. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -5400. ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) 1200. ((MEXPT SIMP RATSIMP) |$om| 9.))
               ((MTIMES SIMP) -120. ((MEXPT SIMP RATSIMP) |$om| 10.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 7.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 45. ((MTIMES SIMP RATSIMP) -450. |$om|)
               ((MTIMES SIMP) 2025. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -5400. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 9450. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -11340. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 9450. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -5400. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) 2025. ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) -450. ((MEXPT SIMP RATSIMP) |$om| 9.))
               ((MTIMES SIMP) 45. ((MEXPT SIMP RATSIMP) |$om| 10.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 8.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -10. ((MTIMES SIMP RATSIMP) 100. |$om|)
               ((MTIMES SIMP) -450. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 1200. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -2100. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 2520. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -2100. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 1200. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -450. ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) 100. ((MEXPT SIMP RATSIMP) |$om| 9.))
               ((MTIMES SIMP) -10. ((MEXPT SIMP RATSIMP) |$om| 10.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 9.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 1. ((MTIMES SIMP RATSIMP) -10. |$om|)
               ((MTIMES SIMP) 45. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -120. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 210. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -252. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 210. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -120. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) 45. ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) -10. ((MEXPT SIMP RATSIMP) |$om| 9.))
               ((MEXPT SIMP RATSIMP) |$om| 10.))
              ((MEXPT SIMP RATSIMP) |$Xi| 10.)))
            -1.))) 
(ADD2LNC '|$Assss| $VALUES) 
(DSKSETQ $GH_0
         '((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 2.) -1.)
           ((MEXPT SIMP) (($XX SIMP) 1. 4.) -1.)
           ((MEXPT SIMP) (($XX SIMP) 2. 4.) -1.))) 
(ADD2LNC '$GH_0 $VALUES) 
(DSKSETQ |$tttt0|
         '((MTIMES SIMP)
           ((MEXPT SIMP) (($XX SIMP) 1. 2.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 2.)))
           ((MEXPT SIMP) (($XX SIMP) 1. 3.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 3.)))
           ((MEXPT SIMP) (($XX SIMP) 1. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 4.)))
           ((MEXPT SIMP) (($XX SIMP) 2. 3.)
            ((MTIMES SIMP) -4. (($PP SIMP) 2. 3.)))
           ((MEXPT SIMP) (($XX SIMP) 2. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 2. 4.)))
           ((MEXPT SIMP) (($XX SIMP) 3. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 3. 4.))))) 
(ADD2LNC '|$tttt0| $VALUES) 
(DSKSETQ |$tttt|
         '((MTIMES SIMP FACTORED)
           ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
            ((MPLUS SIMP) 2. ((MTIMES SIMP) 2. |$Ms|)
             ((MTIMES SIMP) 2. |$Mt|)))
           ((MEXPT SIMP) |$om|
            ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 8.)
           ((MEXPT SIMP) |$Xi| -12.)
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|) 2.))) 
(ADD2LNC '|$tttt| $VALUES) 
(DSKSETQ |$a1234|
         '((MLIST SIMP)
           ((MTIMES SIMP FACTORED) -8.
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -8. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MPLUS SIMP IRREDUCIBLE) 1821445150.
             ((MTIMES SIMP RATSIMP) -1532765248. |$Ms|)
             ((MTIMES SIMP) 105070406. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) 28735000. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP RATSIMP) -14571561200. |$om|)
             ((MTIMES SIMP RATSIMP) 12984818880. |$Ms| |$om|)
             ((MTIMES SIMP) -1136930260.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$om|)
             ((MTIMES SIMP) -328654200. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP RATSIMP) 3642890300. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) -2333031660. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -369958400. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 51125759525.
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -48743779810. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 7792297020. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 621633600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -27184207050. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 16413355020. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 417832250. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 158144000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 3597066900. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -772548550. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 158144000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -103697510900.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 102622856560. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -26534929120.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1323901600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 87849392400. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -58107094520. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 9668517000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1356656000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -24275613600.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 12902696200. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -2804816000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 2197188000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1448160000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 144629978200.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -149761225880. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 54496854860.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -6452565000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -158532042900. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 118346743660. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -36634837600.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 4411120000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 60817936200.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -41196866400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 9479680000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -7690158000.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 5068560000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -159671593490.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 178780560560. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -74498067000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 10271184000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 178780560560. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -147912574188. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 55898960500.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -6833008000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -74498067000.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 55898960500. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -13666016000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 10271184000.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -6833008000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 144629978200.
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -158532042900. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 60817936200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -7690158000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -149761225880. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 118346743660. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -41196866400.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 5068560000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 54496854860.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -36634837600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 9479680000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -6452565000.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 4411120000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -103697510900.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 87849392400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -24275613600.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 2197188000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 102622856560. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -58107094520. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 12902696200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1448160000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -26534929120.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 9668517000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2804816000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 1323901600. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1356656000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 51125759525.
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -27184207050. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 3597066900. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -48743779810. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 16413355020. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -772548550. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 7792297020. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 417832250. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 158144000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 621633600. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 158144000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -14571561200.
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 3642890300. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 12984818880. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -2333031660. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -1136930260.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -369958400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -328654200. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1821445150.
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -1532765248. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 105070406. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 28735000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))))
           ((MTIMES SIMP FACTORED) -8.
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om|) -10.)
            ((MPLUS SIMP IRREDUCIBLE) 1821445150.
             ((MTIMES SIMP RATSIMP) -1532765248. |$Ms|)
             ((MTIMES SIMP) 105070406. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) 28735000. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP RATSIMP) -14571561200. |$om|)
             ((MTIMES SIMP RATSIMP) 12984818880. |$Ms| |$om|)
             ((MTIMES SIMP) -1136930260.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$om|)
             ((MTIMES SIMP) -328654200. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP RATSIMP) 3642890300. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) -2333031660. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -369958400. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 51125759525.
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -48743779810. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 7792297020. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 621633600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -27184207050. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 16413355020. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 417832250. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 158144000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 3597066900. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -772548550. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 158144000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -103697510900.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 102622856560. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -26534929120.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1323901600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 87849392400. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -58107094520. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 9668517000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1356656000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -24275613600.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 12902696200. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -2804816000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 2197188000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1448160000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 144629978200.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -149761225880. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 54496854860.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -6452565000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -158532042900. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 118346743660. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -36634837600.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 4411120000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 60817936200.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -41196866400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 9479680000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -7690158000.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 5068560000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -159671593490.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 178780560560. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -74498067000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 10271184000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 178780560560. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -147912574188. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 55898960500.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -6833008000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -74498067000.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 55898960500. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -13666016000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 10271184000.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -6833008000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 144629978200.
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -158532042900. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 60817936200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -7690158000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -149761225880. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 118346743660. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -41196866400.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 5068560000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 54496854860.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -36634837600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 9479680000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -6452565000.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 4411120000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -103697510900.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 87849392400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -24275613600.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 2197188000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 102622856560. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -58107094520. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 12902696200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1448160000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -26534929120.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 9668517000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2804816000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 1323901600. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1356656000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 51125759525.
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -27184207050. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 3597066900. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -48743779810. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 16413355020. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -772548550. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 7792297020. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 417832250. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 158144000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 621633600. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 158144000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -14571561200.
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 3642890300. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 12984818880. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -2333031660. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -1136930260.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -369958400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -328654200. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 1821445150.
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -1532765248. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 105070406. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 28735000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) -10.)
            ((MEXPT SIMP) |$Xi| 10.))
           ((MTIMES SIMP FACTORED)
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) 2. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 10.)
            ((MEXPT SIMP) |$Xi| -10.))
           ((MTIMES SIMP FACTORED) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|)
            |$Xi|
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -2.)))) 
(ADD2LNC '|$a1234| $VALUES) 
(DEFPROP $SET_NUMBER_OF_PARTICLE %SET_NUMBER_OF_PARTICLE VERB) 
(MDEFPROP $SET_NUMBER_OF_PARTICLE
    ((LAMBDA) ((MLIST) |$nn0|)
     ((MPROG) ((MSETQ) |$nn| |$nn0|)
      (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.) ((MPLUS) |$nn0| 1.))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MSETQ) ((|$s| ARRAY) $R)
        ((MPLUS) ((|$k|) $R)
         (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S ((MPLUS) $R 1.)
          |$nn0|))))))
    MEXPR) 
(DEFPROP $SET_NUMBER_OF_PARTICLE $ANY FUNCTION-MODE) 
(ADD2LNC '(($SET_NUMBER_OF_PARTICLE) |$nn0|) $FUNCTIONS) 
(DEFPROP %SET_NUMBER_OF_PARTICLE $SET_NUMBER_OF_PARTICLE NOUN) 
(DEFPROP $NOTZERO %NOTZERO VERB) 
(MDEFPROP $NOTZERO
    ((LAMBDA) ((MLIST) $X) ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))
    MEXPR) 
(DEFPROP $NOTZERO $FIXNUM FUNCTION-MODE) 
(ADD2LNC '(($NOTZERO) $X) $FUNCTIONS) 
(DEFPROP %NOTZERO $NOTZERO NOUN) 
(DEFPROP |$compute_alphas_no_zmV1| |%compute_alphas_no_zmV1| VERB) 
(MDEFPROP |$compute_alphas_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
        ((MSETQ) $POW0
         ((MTIMES) 2.
          (($SUM)
           (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0 $MAX_USED_LEVEL0)
           $L0 2. $MAX_USED_LEVEL0)))
        ((MSETQ) $POW0
         ((MPLUS) $POW0
          (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2. $MAX_USED_LEVEL0)))
        ((MCOND) |$dbg_compute_levels|
         (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T $FALSE)
        ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
      ((MRETURN) |$noAlphas0|)))
    MEXPR) 
(DEFPROP |$compute_alphas_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_alphas_no_zmV1| |$compute_alphas_no_zmV1| NOUN) 
(DEFPROP |$compute_levels_used_no_zmV1| |%compute_levels_used_no_zmV1|
         VERB) 
(MDEFPROP |$compute_levels_used_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
        ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
         ((MPROGN)
          ((MSETQ) $POW0
           ((MPLUS)
            (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
             ((MPLUS) $L0 ((MMINUS) 1.)))
            (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0 $MAX_USED_LEVEL0)))
          ((MCOND) ((MGREATERP) $POW0 0.)
           ((MSETQ) ((|$usedLevels0| ARRAY) $R)
            (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
             ((|$usedLevels0| ARRAY) $R)))
           T $FALSE)))))
      ((MRETURN) |$usedLevels0|)))
    MEXPR) 
(DEFPROP |$compute_levels_used_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_levels_used_no_zmV1| |$compute_levels_used_no_zmV1|
         NOUN) 
(DEFPROP |$compute_levels_and_powers_used_no_zmV1|
         |%compute_levels_and_powers_used_no_zmV1| VERB) 
(MDEFPROP |$compute_levels_and_powers_used_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
        ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
         ((MPROGN)
          ((MSETQ) $POW0
           ((MPLUS)
            (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
             ((MPLUS) $L0 ((MMINUS) 1.)))
            ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
            (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
             $MAX_USED_LEVEL0)))
          ((MCOND) ((MGREATERP) $POW0 0.)
           ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
            (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
             ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
           T $FALSE)))))
      ((MRETURN) |$usedLevelsPowers0|)))
    MEXPR) 
(DEFPROP |$compute_levels_and_powers_used_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_levels_and_powers_used_no_zmV1|)
           $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_levels_and_powers_used_no_zmV1|
         |$compute_levels_and_powers_used_no_zmV1| NOUN) 
(DEFPROP |$compute_Ks_no_zmV1| |%compute_Ks_no_zmV1| VERB) 
(MDEFPROP |$compute_Ks_no_zmV1|
    ((LAMBDA) ((MLIST) $LEVEL_USED_ARRAY0)
     ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
      ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
      ((MDO) $R 1. NIL NIL |$nn| NIL
       ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
        ((MSETQ) |$Nlus0| (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
        ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
         ((MPROGN)
          ((MSETQ) $NR_PQ
           ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R) $INR_PQ))
          ((MSETQ) ((|$explK0| ARRAY) $R)
           ((MPLUS) ((|$explK0| ARRAY) $R)
            ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
        ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
         ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
        |$end_r_loop|))
      ((MRETURN) |$Ks_rules0|)))
    MEXPR) 
(DEFPROP |$compute_Ks_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0) $FUNCTIONS) 
(DEFPROP |%compute_Ks_no_zmV1| |$compute_Ks_no_zmV1| NOUN) 
(DEFPROP |$compute_Ds| |%compute_Ds| VERB) 
(MDEFPROP |$compute_Ds|
    ((LAMBDA) ((MLIST) $LEVEL_USED_ARRAY0)
     ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
      ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
      ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
       ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
        ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
         ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
          ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL NIL
           NIL
           ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL NIL NIL
            NIL
            ((MSETQ) ((|$explD0| ARRAY) $R $S)
             ((MPLUS) ((|$explD0| ARRAY) $R $S)
              ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
               ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
          ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
           (($ENDCONS)
            ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
            ((|$Ds_rules0| ARRAY) $R)))
          |$end_s_loop|))
        |$end_r_loop|))
      ((MRETURN) |$Ds_rules0|)))
    MEXPR) 
(DEFPROP |$compute_Ds| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_Ds|) $LEVEL_USED_ARRAY0) $FUNCTIONS) 
(DEFPROP |%compute_Ds| |$compute_Ds| NOUN) 
(DSKSETQ $WICK '$WICK) 
(DEFPROP $WICK %WICK VERB) 
(MDEFPROP $WICK
    ((LAMBDA) ((MLIST) |$list_Nr0|)
     ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
      ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
      ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
      ((MSETQ) $WICK00
       ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
        ((MFACTORIAL) |$Nr0|)))
      ((MDO) $R 2. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $WICK0 0.)
        ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
        ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
         ((MPROGN) ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
          ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
           ((MSETQ) $WICK0
            ((MPLUS) $WICK0
             ((MTIMES)
              ((MQUOTIENT) 1.
               ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
              $CO0
              ((MEXPT) ((|$s| ARRAY) $R)
               ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
           T $FALSE)))
        ((MSETQ) $WICK00 $WICK0)))
      ((MRETURN) $WICK00)))
    MEXPR) 
(DEFPROP $WICK $ANY FUNCTION-MODE) 
(ADD2LNC '(($WICK) |$list_Nr0|) $FUNCTIONS) 
(DEFPROP %WICK $WICK NOUN) 
(DEFPROP $DO_ALL_TERM %DO_ALL_TERM VERB) 
(MDEFPROP $DO_ALL_TERM
    ((LAMBDA) ((MLIST) $INT0 $LEVELS_POWERS0 |$Ks_rules0| |$Ds_rules0|)
     ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
      (($PRINT) "in computing 'Z' (do_all_term)")
      ((MSETQ) $EXPL_INT0 $INT0)
      ((MDO) $R 1. NIL NIL |$nn| NIL
       ((MPROGN)
        ((MCOND) |$dbg_all_terms|
         (($PRINT)
          "in computing 'Z' (do_all_term) doing all terms for particle"
          $R)
         T $FALSE)
        ((MSETQ) $EXPL_INT0
         (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
          ((|$Ds_rules0| ARRAY) $R)))
        ((MSETQ) $NLEVELS0 (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
        ((MCOND) |$dbg_all_terms|
         (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
        ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
         ((MPROGN)
          ((MCOND) |$dbg_all_terms|
           (($PRINT) " project to"
            (($L) $R
             ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
            "^"
            ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
             ((MPLUS) $L0 1.)))
           T $FALSE)
          ((MSETQ) $EXPL_INT0
           (($RATCOEF) $EXPL_INT0
            (($L) $R
             ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
            ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
             ((MPLUS) $L0 1.))))
          ((MCOND) |$dbg_all_terms|
           (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
      ((MRETURN) $EXPL_INT0)))
    MEXPR) 
(DEFPROP $DO_ALL_TERM $ANY FUNCTION-MODE) 
(ADD2LNC '(($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
           |$Ds_rules0|)
         $FUNCTIONS) 
(DEFPROP %DO_ALL_TERM $DO_ALL_TERM NOUN) 
(DEFPROP $STATE2MATRIX %STATE2MATRIX VERB) 
(MDEFPROP $STATE2MATRIX
    ((LAMBDA) ((MLIST) $STATE0 |$MaxLevel0|)
     ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
      ((MSETQ) $MAT0
       (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
        ((MPLUS) |$MaxLevel0| 1.)))
      ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
       ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
        ((MPROGN)
         ((MSETQ) (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
          (($HIPOW) $STATE0 (($P) $IP $IQ)))
         ((MSETQ) $STATE00
          ((MQUOTIENT) $STATE00
           ((MEXPT) (($P) $IP $IQ)
            (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
      ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
       ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
        ((MPROGN)
         ((MSETQ) (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
          ((MPLUS) (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
           (($HIPOW) $STATE0 (($P) $IP $IQ))))
         ((MSETQ) $STATE00
          ((MQUOTIENT) $STATE00
           ((MEXPT) (($P) $IP $IQ) (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
      ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
       (($ERROR) "In state2matrix missing some contributions in"
        $STATE0 "since we are left with" $STATE00 "after analysis")
       T $FALSE)
      ((MRETURN) (($COPYMATRIX) $MAT0))))
    MEXPR) 
(DEFPROP $STATE2MATRIX $ANY FUNCTION-MODE) 
(ADD2LNC '(($STATE2MATRIX) $STATE0 |$MaxLevel0|) $FUNCTIONS) 
(DEFPROP %STATE2MATRIX $STATE2MATRIX NOUN) 
(DEFPROP |$take_derivative_wrt_lambdaV1|
         |%take_derivative_wrt_lambdaV1| VERB) 
(MDEFPROP |$take_derivative_wrt_lambdaV1|
    ((LAMBDA) ((MLIST) $NR0 $LEVEL0 $INDEX0 $TERM0)
     ((MPROG)
      ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0 $NPOW0
       $OP0)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
       ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
       ((MSETQ) $TERM00 $TERM0))
      ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $NEWTERM00 0.)
        ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MSETQ) $OP0 (($INPART) $FAC0 0.))
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MCOND) ((MGREATERP) $NPOW0 2.)
            (($ERROR)
             "la() has one index and it cannot occour with a power bigger than 2! term="
             $TERM00)
            T
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$l|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$ll|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
             ((MEXPT) ((MMINUS) 1.) $LEVEL0)
             ((MFACTORIAL)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
             ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LAK)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$laSk|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
              $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LALA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$ll|)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
             ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
             ((MFACTORIAL)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
             ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $KLA)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$Skla|)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LALA)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA2)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) 2. $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          |$end_pow_op|)
         T
         ((MCOND) $ISOP0
          ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$l|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0) $TERM00
              $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) $LEVEL0)
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LAK)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$laSk|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
               $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LA2)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) 2.
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $KLA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$Skla|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
               $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MPROGN)
             ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
              ((MSETQ) $NEWTERM00 (($SUBSTINPART) |$Dim| $TERM00 $NF0))
              T
              ((MPROGN)
               ((MSETQ) $NEWTERM00 (($SUBSTINPART) 1. $TERM00 $NF0))
               ((MSETQ) $NEWTERM00
                (($SUBSTITUTE) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                 $NEWTERM00))))
             |$end_lambda|)
            T $FALSE)
           |$end_if_op|)
          T $FALSE))
        ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
      ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_lambdaV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_lambdaV1|
         |$take_derivative_wrt_lambdaV1| NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA %TAKE_DERIVATIVE_WRT_LAMBDA VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA
    ((LAMBDA) ((MLIST) $NR0 $LEVEL0 $INDEX0 $TERM0)
     ((MPROG)
      ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0 $NPOW0
       $OP0)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
       ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
       ((MSETQ) $TERM00 $TERM0))
      ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $NEWTERM00 0.)
        ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0)) ((MSETQ) $NPOW0 1.)
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MSETQ) $OP0 (($INPART) $FAC0 0.))
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MCOND) ((MGREATERP) $NPOW0 2.)
            (($ERROR)
             "la() has one index and it cannot occour with a power bigger than 2! term="
             $TERM00)
            T
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$l|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MPROGN)
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0
              (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
               $NF0 2.)))
            ((MCOND) ((MEQUAL) $OP0 |$ll|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               ((MEXPT) ((MMINUS) 1.) $LEVEL0)
               ((MFACTORIAL)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
               ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LAK)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 |$laSk|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LALA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)))
             T $FALSE)
            |$end_lambda_other|)
           T $FALSE)
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MPROGN)
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0
              (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
               $NF0 2.)))
            ((MCOND) ((MEQUAL) $OP0 |$ll|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
               ((MFACTORIAL)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
               ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $KLA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 |$Skla|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LALA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)))
             T $FALSE)
            |$end_other_la|)
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA2)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) 2. $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          |$end_pow_op|)
         T
         ((MCOND) $ISOP0
          ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$l|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0) $TERM00
              $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) $LEVEL0)
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LAK)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$laSk|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
               $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LA2)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) 2.
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $KLA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$Skla|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
               $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MPROGN)
             ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
              ((MSETQ) $NEWTERM00 (($SUBSTINPART) |$Dim| $TERM00 $NF0))
              T
              ((MPROGN)
               ((MSETQ) $NEWTERM00 (($SUBSTINPART) 1. $TERM00 $NF0))
               ((MSETQ) $NEWTERM00
                (($SUBSTITUTE) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                 $NEWTERM00))))
             |$end_lambda|)
            T $FALSE)
           |$end_if_op|)
          T $FALSE))
        ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
      ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_LAMBDA $TAKE_DERIVATIVE_WRT_LAMBDA NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR
         %TAKE_DERIVATIVE_WRT_SCALAR_PAIR VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR
    ((LAMBDA) ((MLIST) $NR0 $LEVEL10 $LEVEL20 $TERM0)
     ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
      ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
      ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.)) ((MSETQ) $DER0 0.)
      ((MCOND) ((MGREATERP) $LEVEL10 0.)
       ((MSETQ) $DER00
        (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0| $TERM0))
       T ((MSETQ) $DER00 ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
      ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
      ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
       ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
        ((MDO) $NT0 1. NIL NIL $LDER00 NIL
         ((MPROGN)
          ((MCOND) |$dbg_wrt_pair|
           (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
            "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
           T $FALSE)
          ((MSETQ) $TMP_DER0
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
            (($INPART) $DER00 $NT0)))
          ((MSETQ) $DER0 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
       T
       ((MPROGN)
        ((MCOND) |$dbg_wrt_pair|
         (($PRINT) "    SINGLE term: take der of" $DER00 "wrt lambda("
          $NR0 $LEVEL20 |$newII0| ")")
         T $FALSE)
        ((MSETQ) $DER0
         (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0| $DER00))))
      ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0)) ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
           $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_SCALAR_PAIR
         $TAKE_DERIVATIVE_WRT_SCALAR_PAIR NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_STATE %TAKE_DERIVATIVE_WRT_STATE VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_STATE
    ((LAMBDA) ((MLIST) $NR0 $ONE_STATE_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
      ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $ONE_STATE_IN_MATRIX0))
      ((MSETQ) |$Der0| $TERM0)
      ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
       ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
        ((MCOND)
         ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
         ((MPROGN)
          ((MDO) $N_PQ 1. NIL NIL
           (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
           ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
             ((MPROGN)
              ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
               ((MSETQ) |$tmp_Der0|
                ((MPLUS) |$tmp_Der0|
                 (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                  ((MPLUS) $L0 ((MMINUS) 1.))
                  ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
              ((MSETQ) |$Der0| |$tmp_Der0|))
             T
             ((MSETQ) |$Der0|
              (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
               ((MPLUS) $L0 ((MMINUS) 1.)) ((MPLUS) $C0 ((MMINUS) 1.))
               |$Der0|)))))
          |$end_loop_c0|)
         T $FALSE)))
      ((MRETURN) |$Der0|)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_STATE $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_STATE $TAKE_DERIVATIVE_WRT_STATE NOUN) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV1|
         |%take_derivative_wrt_scalar_stateSV1| VERB) 
(MDEFPROP |$take_derivative_wrt_scalar_stateSV1|
    ((LAMBDA) ((MLIST) $SCALARS_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
      ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
      ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
       ((MCOND)
        ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
        ((MPROGN)
         ((MCOND) |$dbg_scalars|
          (($PRINT) "nr0=" $NR0 "out of"
           (($LENGTH) $SCALARS_IN_MATRIX0))
          T $FALSE)
         ((MSETQ) |$tmp_DER0| 0.)
         ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
          ((MPROGN)
           (($PRINT) "before length(DER0) is" (($LENGTH) |$der0|))
           ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
            ((MSETQ) |$tmp_DER0|
             ((MPLUS) |$tmp_DER0|
              (($TAKE_DERIVATIVE_WRT_STATE) $NR0
               (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
           ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
          T
          ((MPROGN)
           ((MCOND) |$dbg_scalars|
            (($PRINT) "SINGLE term " |$der0| "derivative wrt r=" $NR0
             "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0) "with nr=" $NR0)
            T $FALSE)
           ((MSETQ) |$der0|
            (($TAKE_DERIVATIVE_WRT_STATE) $NR0
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
           |$end_single|)))
        T $FALSE))
      ((MRETURN) |$der0|)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_scalar_stateSV1|) $SCALARS_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_scalar_stateSV1|
         |$take_derivative_wrt_scalar_stateSV1| NOUN) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV2|
         |%take_derivative_wrt_scalar_stateSV2| VERB) 
(MDEFPROP |$take_derivative_wrt_scalar_stateSV2|
    ((LAMBDA) ((MLIST) $SCALARS_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
      ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
       ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
        (($PRINT) "in take_derivative_wrt_scalar_stateSV2 acting on"
         $LT0 "terms")
        ((MDO) $NT0 1. NIL NIL $LT0 NIL
         ((MPROGN)
          ((MCOND) |$dbg_wrt_states|
           (($PRINT) "in take_derivative_wrt_scalar_stateSV2 EXAM term"
            $NT0 "out of" $LT0 "now there are"
            ((MCOND) ((MNOT) (($NUMBERP) |$der0|)) (($LENGTH) |$der0|)
             T 0.)
            "terms")
           T
           ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
            (($PRINT)
             "in take_derivative_wrt_scalar_stateSV2 EXAM term" $NT0
             "(step 100) out of" $LT0)
            T $FALSE))
          ((MSETQ) |$NIused| 0.)
          ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
          ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
           ((MCOND)
            ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
            ((MPROGN)
             ((MSETQ) |$tmp_DER0|
              (($TAKE_DERIVATIVE_WRT_STATE) $NR0
               (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
             |$end_nr_loop|)
            T $FALSE))
          ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
          |$end_t0_loop|)))
       T
       ((MPROGN) ((MSETQ) |$der0| $TERM0)
        ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
         ((MCOND)
          ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
          ((MPROGN)
           ((MCOND) |$dbg_wrt_states|
            (($PRINT)
             "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
             |$der0| "derivative wrt r=" $NR0 "and"
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
            T $FALSE)
           ((MSETQ) |$der0|
            (($TAKE_DERIVATIVE_WRT_STATE) $NR0
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
           |$end_single|)
          T $FALSE))))
      ((MRETURN) |$der0|)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV2| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_scalar_stateSV2|) $SCALARS_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_scalar_stateSV2|
         |$take_derivative_wrt_scalar_stateSV2| NOUN) 
(DEFPROP $CONTRACT_PAIRS_IN_ONE_TERM %CONTRACT_PAIRS_IN_ONE_TERM VERB) 
(MDEFPROP $CONTRACT_PAIRS_IN_ONE_TERM
    ((LAMBDA) ((MLIST) $UTERM0)
     ((MPROG)
      ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0 $NPOW0
       $OP0 $IND0 $NFAC0 $NR0 $NS0)
      ((MSETQ) $UTERM00 $UTERM0)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
       ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
       ((MRETURN) $UTERM0) T $FALSE)
      ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
      ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_contract| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
            ((MNOT) ((MEQUAL) $NPOW0 2.)))
           (($ERROR) "the power must be 2!! wrong term=" $UTERM0) T
           $FALSE)
          ((MCOND) ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
           ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MCOND) ((MEQUAL) $OP0 $LA)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE)
          ((MCOND) ((MEQUAL) $OP0 |$Sk|)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE)
          ((MCOND) ((MEQUAL) $OP0 $K)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE))
         T
         ((MCOND)
          ((MAND) $ISOP0
           (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
          ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
           ((MCOND)
            ((MNOT)
             (($IS) ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
            ((MPROGN)
             ((MSETQ) $OTHERFAC0 (($ASSOC) $IND0 $LIST_INDEX_FACS0))
             ((MSETQ) $NR0 (($INPART) $FAC0 1.))
             ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
             ((MCOND) ((MLEQP) $NR0 $NS0)
              ((MSETQ) $CTERM0
               ((MTIMES) $CTERM0
                ((MQAPPLY)
                 (($CONCAT) (($INPART) $FAC0 0.)
                  (($INPART) $OTHERFAC0 0.))
                 $NR0 (($INPART) $FAC0 2.) $NS0
                 (($INPART) $OTHERFAC0 2.))))
              T
              ((MSETQ) $CTERM0
               ((MTIMES) $CTERM0
                ((MQAPPLY)
                 (($CONCAT) (($INPART) $OTHERFAC0 0.)
                  (($INPART) $FAC0 0.))
                 $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                 (($INPART) $FAC0 2.)))))
             ((MSETQ) $LIST_INDEX_FACS0
              (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0) $LIST_INDEX_FACS0)))
            T
            ((MSETQ) $LIST_INDEX_FACS0
             (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
          T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
        |$end_fac_loop|))
      ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
       ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
       ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
      ((MRETURN) $CTERM0)))
    MEXPR) 
(DEFPROP $CONTRACT_PAIRS_IN_ONE_TERM $ANY FUNCTION-MODE) 
(ADD2LNC '(($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0) $FUNCTIONS) 
(DEFPROP %CONTRACT_PAIRS_IN_ONE_TERM $CONTRACT_PAIRS_IN_ONE_TERM NOUN) 
(DEFPROP $CONTRACT_PAIRS %CONTRACT_PAIRS VERB) 
(MDEFPROP $CONTRACT_PAIRS
    ((LAMBDA) ((MLIST) |$utermS0|)
     ((MPROG) ((MLIST) $SUM0)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
       ((MPROGN) ((MSETQ) $SUM0 0.)
        ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
         ((MSETQ) $SUM0
          ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
       T ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
      ((MRETURN) $SUM0)))
    MEXPR) 
(DEFPROP $CONTRACT_PAIRS $ANY FUNCTION-MODE) 
(ADD2LNC '(($CONTRACT_PAIRS) |$utermS0|) $FUNCTIONS) 
(DEFPROP %CONTRACT_PAIRS $CONTRACT_PAIRS NOUN) 
(DEFPROP $TRUE_XX %TRUE_XX VERB) 
(MDEFPROP $TRUE_XX
    ((LAMBDA) ((MLIST) $R $S)
     ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))
    MEXPR) 
(DEFPROP $TRUE_XX $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_XX) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_XX $TRUE_XX NOUN) 
(DEFPROP |$otherN| |%otherN| VERB) 
(MDEFPROP |$otherN|
    ((LAMBDA) ((MLIST) $M $N)
     ((MCOND)
      ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
       ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
      3. T
      ((MCOND)
       ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
        ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
       2. T
       ((MCOND)
        ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
         ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
        1. T $FALSE))))
    MEXPR) 
(DEFPROP |$otherN| $BOOLEAN FUNCTION-MODE) 
(ADD2LNC '((|$otherN|) $M $N) $FUNCTIONS) 
(DEFPROP |%otherN| |$otherN| NOUN) 
(DEFPROP $COMPUTE_PP3 %COMPUTE_PP3 VERB) 
(MDEFPROP $COMPUTE_PP3
    ((LAMBDA) ((MLIST) ((MLIST) |$n|))
     ((MPROG)
      ((MDO) $M 1. NIL NIL |$nn| NIL
       ((MDO) $N 1. NIL NIL |$nn| NIL
        ((MCOND) ((MEQUAL) $M $N)
         ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
          ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))) $AP))
         T
         ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
          ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
           ((MPLUS)
            ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
            ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
            ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))
    MEXPR) 
(DEFPROP $COMPUTE_PP3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_PP3) ((MLIST) |$n|)) $FUNCTIONS) 
(MDEFPROP $COMPUTE_PP3 T MLEXPRP) 
(DEFPROP %COMPUTE_PP3 $COMPUTE_PP3 NOUN) 
(DEFPROP $PP3ONSHELL %PP3ONSHELL VERB) 
(MDEFPROP $PP3ONSHELL
    ((LAMBDA) ((MLIST) $M $N) (($NUM_PP3 ARRAY) $M $N)) MEXPR) 
(DEFPROP $PP3ONSHELL $ANY FUNCTION-MODE) 
(ADD2LNC '(($PP3ONSHELL) $M $N) $FUNCTIONS) 
(DEFPROP %PP3ONSHELL $PP3ONSHELL NOUN) 
(DEFPROP $TRUE_GF_XX3 %TRUE_GF_XX3 VERB) 
(MDEFPROP $TRUE_GF_XX3
    ((LAMBDA) ((MLIST) $R $S) (($NUM_XX3 ARRAY) $R $S)) MEXPR) 
(DEFPROP $TRUE_GF_XX3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_GF_XX3) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_GF_XX3 $TRUE_GF_XX3 NOUN) 
(DEFPROP $GF_XX3 %GF_XX3 VERB) 
(MDEFPROP $GF_XX3
    ((LAMBDA) ((MLIST) $M $N)
     ((MCOND) ((MEQUAL) $M 1.) |$x1| T
      ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
       ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
        |$x3|))))
    MEXPR) 
(DEFPROP $GF_XX3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($GF_XX3) $M $N) $FUNCTIONS) 
(DEFPROP %GF_XX3 $GF_XX3 NOUN) 
(DSKSETQ $COMPUTE_PP4 '$COMPUTE_PP4) 
(DEFPROP $COMPUTE_PP4 %COMPUTE_PP4 VERB) 
(MDEFPROP $COMPUTE_PP4
    ((LAMBDA) ((MLIST) ((MLIST) |$n|))
     ((MPROG)
      ((MDO) $M 1. NIL NIL |$nn| NIL
       ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
        ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))) $AP)))
      ((MSETQ) |$Mu|
       ((MPLUS)
        ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
        ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Ms|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Mt|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
       (($RATSIMP)
        ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
         ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
          ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
      ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Ms|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Mt|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
       (($RATSIMP)
        ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
         ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.) ((MMINUS) 2.)
          ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))
    MEXPR) 
(DEFPROP $COMPUTE_PP4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_PP4) ((MLIST) |$n|)) $FUNCTIONS) 
(MDEFPROP $COMPUTE_PP4 T MLEXPRP) 
(DEFPROP %COMPUTE_PP4 $COMPUTE_PP4 NOUN) 
(DEFPROP $PP4ONSHELL %PP4ONSHELL VERB) 
(MDEFPROP $PP4ONSHELL
    ((LAMBDA) ((MLIST) $M $N) (($NUM_PP4 ARRAY) $M $N)) MEXPR) 
(DEFPROP $PP4ONSHELL $ANY FUNCTION-MODE) 
(ADD2LNC '(($PP4ONSHELL) $M $N) $FUNCTIONS) 
(DEFPROP %PP4ONSHELL $PP4ONSHELL NOUN) 
(DEFPROP $COMPUTE_XX4 %COMPUTE_XX4 VERB) 
(MDEFPROP $COMPUTE_XX4
    ((LAMBDA) ((MLIST))
     ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
      (($REMARRAY) $NUM_XX4)
      ((MSETQ) $GF_X_RULES
       ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
      ((MSETQ) $EQ_XX40
       ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
        ((MEQUAL) |$om|
         ((MQUOTIENT)
          ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
           (($XX) 1. 3.))
          (($XX) 2. 4.)))))
      ((MSETQ) $EQ_XX40
       ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
        ((MEQUAL)
         ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.) (($XX) 2. 4.))
         ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
      ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
      ((MSETQ) $SO_X13
       (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
      ((MSETQ) $XX4_LIST
       (($MAKELIST)
        (($MAKELIST)
         ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S)) $S
         ((MPLUS) $R 1.) |$nn|)
        $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
      ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
      ((MSETQ) $XX4_LIST
       (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
      ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
      ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
       (($MAP) ":" ((MLIST) (($LHS) $GFXX0)) ((MLIST) (($RHS) $GFXX0))))
      ((MSETQ) |$dx3_dOM| (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
      ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES)) |$xx4_done|))
    MEXPR) 
(DEFPROP $COMPUTE_XX4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_XX4)) $FUNCTIONS) 
(DEFPROP %COMPUTE_XX4 $COMPUTE_XX4 NOUN) 
(DEFPROP $TRUE_GF_XX4 %TRUE_GF_XX4 VERB) 
(MDEFPROP $TRUE_GF_XX4
    ((LAMBDA) ((MLIST) $R $S) (($NUM_XX4 ARRAY) $R $S)) MEXPR) 
(DEFPROP $TRUE_GF_XX4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_GF_XX4) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_GF_XX4 $TRUE_GF_XX4 NOUN) 
(DEFPROP |$check_cyc_A_234| |%check_cyc_A_234| VERB) 
(MDEFPROP |$check_cyc_A_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
        ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
        ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
        ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
        ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
        ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
        ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
        ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
        ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
        ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
        ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
        ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_cyc_A_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_cyc_A_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_cyc_A_234| |$check_cyc_A_234| NOUN) 
(DEFPROP |$cyc_A_234| |%cyc_A_234| VERB) 
(MDEFPROP |$cyc_A_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
        ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
        ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$cyc_A_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$cyc_A_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%cyc_A_234| |$cyc_A_234| NOUN) 
(DEFPROP |$check_cyc_gfA_234| |%check_cyc_gfA_234| VERB) 
(MDEFPROP |$check_cyc_gfA_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
        ((MEQUAL) |$om| ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_cyc_gfA_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_cyc_gfA_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_cyc_gfA_234| |$check_cyc_gfA_234| NOUN) 
(DEFPROP |$cyc_gfA_234| |%cyc_gfA_234| VERB) 
(MDEFPROP |$cyc_gfA_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST)
        ((MEQUAL) |$om| ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
       $AMP00)))
    MEXPR) 
(DEFPROP |$cyc_gfA_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$cyc_gfA_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%cyc_gfA_234| |$cyc_gfA_234| NOUN) 
(DEFPROP |$check_swap_A_23| |%check_swap_A_23| VERB) 
(MDEFPROP |$check_swap_A_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
        ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_swap_A_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_swap_A_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_swap_A_23| |$check_swap_A_23| NOUN) 
(DEFPROP |$swap_A_23| |%swap_A_23| VERB) 
(MDEFPROP |$swap_A_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
        ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$swap_A_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$swap_A_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%swap_A_23| |$swap_A_23| NOUN) 
(DEFPROP |$swap_gfA_23| |%swap_gfA_23| VERB) 
(MDEFPROP |$swap_gfA_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE) ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$swap_gfA_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$swap_gfA_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%swap_gfA_23| |$swap_gfA_23| NOUN) 
(DEFPROP $TEST_MEASURE %TEST_MEASURE VERB) 
(MDEFPROP $TEST_MEASURE
    ((LAMBDA) ((MLIST) |$l1| |$l2| |$l3| |$l4|)
     ((MPROG) ((MSETQ) |$nn| 4.)
      (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
      ((MSETQ) $GH_00
       ((MQUOTIENT) 1.
        ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
      ((MSETQ) |$tttt_00|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
           ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
           ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
      ((MSETQ) |$tttt_00|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
      ((MSETQ) $GH_0P
       (($FACTOR)
        (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) (($XX) 1. 2.)
          ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.)) (($XX) 1. 3.)
           (($XX) 2. 4.))))))
      ((MSETQ) |$TTTT_0p|
       (($FACTOR)
        (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) (($XX) 1. 2.)
          ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.)) (($XX) 1. 3.)
           (($XX) 2. 4.))))))
      ((MSETQ) |$TTTT_pp|
       (($FACTOR)
        (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.))))
      ((MSETQ) |$gh_TTT0|
       (($FACTOR)
        (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
         ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTT|
       (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))
    MEXPR) 
(DEFPROP $TEST_MEASURE $ANY FUNCTION-MODE) 
(ADD2LNC '(($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|) $FUNCTIONS) 
(DEFPROP %TEST_MEASURE $TEST_MEASURE NOUN) 
(DEFPROP $ORDERXX %ORDERXX VERB) 
(MDEFPROP $ORDERXX
    ((LAMBDA) ((MLIST) $R $S)
     ((MCOND) ((MEQUAL) $R $S) 0. T
      ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
       ((MMINUS) (($XX) $S $R)))))
    MEXPR) 
(DEFPROP $ORDERXX $ANY FUNCTION-MODE) 
(ADD2LNC '(($ORDERXX) $R $S) $FUNCTIONS) 
(DEFPROP %ORDERXX $ORDERXX NOUN) 
(DEFPROP $ORDERPP %ORDERPP VERB) 
(MDEFPROP $ORDERPP
    ((LAMBDA) ((MLIST) $R $S)
     ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))
    MEXPR) 
(DEFPROP $ORDERPP $ANY FUNCTION-MODE) 
(ADD2LNC '(($ORDERPP) $R $S) $FUNCTIONS) 
(DEFPROP %ORDERPP $ORDERPP NOUN) 
(DEFPROP $TRUE_KK %TRUE_KK VERB) 
(MDEFPROP $TRUE_KK
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))
    MEXPR) 
(DEFPROP $TRUE_KK $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_KK) $R $M $S $N) $FUNCTIONS) 
(DEFPROP %TRUE_KK $TRUE_KK NOUN) 
(DEFPROP |$true_Skk| |%true_Skk| VERB) 
(MDEFPROP |$true_Skk|
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
      (($SUM)
       ((MTIMES) (($ORDERPP) $T $S) ((MEXPT) (($ORDERXX) $R $T) $M)) $T
       1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_Skk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_Skk|) $R $M $S $N) $FUNCTIONS) 
(DEFPROP |%true_Skk| |$true_Skk| NOUN) 
(DEFPROP |$true_kSk| |%true_kSk| VERB) 
(MDEFPROP |$true_kSk|
    ((LAMBDA) ((MLIST) $S $N $R $M)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
      (($SUM)
       ((MTIMES) (($ORDERPP) $T $S) ((MEXPT) (($ORDERXX) $R $T) $M)) $T
       1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_kSk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_kSk|) $S $N $R $M) $FUNCTIONS) 
(DEFPROP |%true_kSk| |$true_kSk| NOUN) 
(DEFPROP |$true_SkSk| |%true_SkSk| VERB) 
(MDEFPROP |$true_SkSk|
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
      (($SUM)
       (($SUM)
        ((MTIMES) (($ORDERPP) $T $U) ((MEXPT) (($ORDERXX) $R $T) $M)
         ((MEXPT) (($ORDERXX) $S $U) $N))
        $T 1. |$nn|)
       $U 1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_SkSk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_SkSk|) $R $M $S $N) $FUNCTIONS) 
(DEFPROP |%true_SkSk| |$true_SkSk| NOUN) 
(DEFPROP $FROM_STATE_TO_ADDEND_LIST %FROM_STATE_TO_ADDEND_LIST VERB) 
(MDEFPROP $FROM_STATE_TO_ADDEND_LIST
    ((LAMBDA) ((MLIST) $STATE0)
     ((MPROG)
      ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T $FALSE)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
       ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
      ((MSETQ) $LIST0
       (($MAKELIST) (($INPART) $STATE0 $T) $T 1. (($LENGTH) $STATE0)))
      ((MRETURN) $LIST0)))
    MEXPR) 
(DEFPROP $FROM_STATE_TO_ADDEND_LIST $ANY FUNCTION-MODE) 
(ADD2LNC '(($FROM_STATE_TO_ADDEND_LIST) $STATE0) $FUNCTIONS) 
(DEFPROP %FROM_STATE_TO_ADDEND_LIST $FROM_STATE_TO_ADDEND_LIST NOUN) 
(DEFPROP $EXTRACT_AND_NORMALIZE_COEFFS %EXTRACT_AND_NORMALIZE_COEFFS
         VERB) 
(MDEFPROP $EXTRACT_AND_NORMALIZE_COEFFS
    ((LAMBDA) ((MLIST) $LIST_OF_LISTS_OF_SUBSTATES0)
     ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
      ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
       ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
        ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
         ((MPROGN) ((MSETQ) $S00 $S0)
          ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
           ((MPROGN) ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
            ((MCOND) ((MGREATERP) $POW0 0.)
             ((MSETQ) $S00
              ((MTIMES)
               ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
               ((MEXPT)
                ((MQUOTIENT) 1.
                 ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                $POW0)))
             T $FALSE)
            ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
            ((MCOND) ((MGREATERP) $POW0 0.)
             ((MSETQ) $S00
              ((MTIMES)
               ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
               ((MEXPT)
                ((MQUOTIENT) 1.
                 ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                $POW0)))
             T $FALSE)))
          ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
           ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
            ((MPROGN) ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
             ((MCOND) ((MGREATERP) $POW0 0.)
              ((MSETQ) $S00
               ((MTIMES)
                ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                ((MEXPT)
                 ((MQUOTIENT)
                  ((MQUOTIENT) ((MMINUS) 1.)
                   ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                  ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                 $POW0)))
              T $FALSE))))
          ((MCOND)
           ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
            ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
           (($ERROR)
            "extract_and_normalize_coeffs cannot compute normalized coeff from"
            $S0 "left over is" $S00)
           T $FALSE)
          ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
        ((MSETQ) $COEFFS_LIST0 (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
      ((MRETURN) $COEFFS_LIST0)))
    MEXPR) 
(DEFPROP $EXTRACT_AND_NORMALIZE_COEFFS $ANY FUNCTION-MODE) 
(ADD2LNC '(($EXTRACT_AND_NORMALIZE_COEFFS)
           $LIST_OF_LISTS_OF_SUBSTATES0)
         $FUNCTIONS) 
(DEFPROP %EXTRACT_AND_NORMALIZE_COEFFS $EXTRACT_AND_NORMALIZE_COEFFS
         NOUN) 
(DEFPROP |$amplitudeN4V1| |%amplitudeN4V1| VERB) 
(MDEFPROP |$amplitudeN4V1|
    ((LAMBDA) ((MLIST) $STATES_LIST0)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) |$Partials0|
            (($ENDCONS)
             ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4) $LIST_OF_SUBSTATES0
              $PARTIAL_AMP0)
             |$Partials0|))
           ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$amplitudeN4V1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$amplitudeN4V1|) $STATES_LIST0) $FUNCTIONS) 
(DEFPROP |%amplitudeN4V1| |$amplitudeN4V1| NOUN) 
(DEFPROP |$amplitudeN4V1_list| |%amplitudeN4V1_list| VERB) 
(MDEFPROP |$amplitudeN4V1_list|
    ((LAMBDA) ((MLIST) $STATES_LIST0 $CHECKPOINT_SAVE_FILENAME)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MPROGN)
        ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
         ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
          ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
           ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
            (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
             $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
             (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
             (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
             "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
            ((MSETQ) $LIST_OF_SUBSTATES0
             ((MLIST)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
            (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
            ((MSETQ) $SL0
             (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
              $LIST_OF_SUBSTATES0))
            ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
            ((MSETQ) $NAS_LIST0
             (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
            ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
            ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
            ((MSETQ) $ULPS0
             ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
            ((MSETQ) $ULPS_LIST0
             (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
            ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
            ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
            ((MSETQ) $EI0
             (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
            ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
            ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
            (($PRINT)
             "Computed the expression on which we must act with derivatives in"
             ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
            ((MSETQ) $PARTIAL_AMP0
             ((MTIMES)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
               $NA1)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
               $NA2)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
               $NA3)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
               $NA4)
              ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
            ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
            (($PRINT)
             "Taken the derivatives and computed the partial amplitude in"
             ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
              |$Partials0|))
            |$end_3_loops|))))
        (($SAVE)
         (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_" (($STRING) $NA1)
          ".lisp")
         $NA1 $STATES_LIST0 |$Partials0|)
        |$end_na1_loop|))
      ((MRETURN) |$Partials0|)))
    MEXPR) 
(DEFPROP |$amplitudeN4V1_list| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$amplitudeN4V1_list|) $STATES_LIST0
           $CHECKPOINT_SAVE_FILENAME)
         $FUNCTIONS) 
(DEFPROP |%amplitudeN4V1_list| |$amplitudeN4V1_list| NOUN) 
(DEFPROP |$gf_amplitudeN4V1| |%gf_amplitudeN4V1| VERB) 
(MDEFPROP |$gf_amplitudeN4V1|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0
            (($RATSIMP)
             (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)
              ((MEQUAL) $XX $TRUE_GF_XX4))))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V1| |$gf_amplitudeN4V1| NOUN) 
(DEFPROP |$gf_amplitudeN4V2| |%gf_amplitudeN4V2| VERB) 
(MDEFPROP |$gf_amplitudeN4V2|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| |$Mt|))
           ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp the amplitude"
            ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
           ((MSETQ) $MAXNSNT0
            ((MPLUS)
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              (($SUM)
               (($SUM) ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                2. (($LENGTH) (($SL0 ARRAY) $NR0)))
               $NR0 1. |$nn0|))))
           ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
            ((MPROGN)
             ((MSETQ) |$Ms_proj_amp0|
              (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| $NS0))
             ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
              ((MDO) $NT0 0. NIL NIL
               ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
               ((MPROGN)
                (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                 "terms")
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATSIMP)
                  (($EV) |$Mt_Ms_proj_amp0|
                   ((MEQUAL) $XX $TRUE_GF_XX4))))
                ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                 ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                  ((MTIMES) |$Mt_Ms_proj_amp0| ((MEXPT) |$Ms| $NS0)
                   ((MEXPT) |$Mt| $NT0))))))
              T $FALSE)))
           ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude fully gauge fixed in"
            ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp-ed the amplitude in"
            ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6)) "s")
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V2| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V2| |$gf_amplitudeN4V2| NOUN) 
(DEFPROP |$gf_amplitudeN4V2_1| |%gf_amplitudeN4V2_1| VERB) 
(MDEFPROP |$gf_amplitudeN4V2_1|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| |$Mt|))
           ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratexpand the amplitude"
            ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
            "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
            "terms")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
           ((MSETQ) $MAXNSNT0
            ((MPLUS)
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              (($SUM)
               (($SUM) ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                2. (($LENGTH) (($SL0 ARRAY) $NR0)))
               $NR0 1. |$nn0|))))
           ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
            ((MPROGN)
             ((MSETQ) |$Ms_proj_amp0|
              (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| $NS0))
             ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
              ((MDO) $NT0 0. NIL NIL
               ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
               ((MPROGN)
                (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                 "terms")
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATSIMP)
                  (($EV) |$Mt_Ms_proj_amp0|
                   ((MEQUAL) $XX $TRUE_GF_XX4))))
                ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                 ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                  ((MTIMES) |$Mt_Ms_proj_amp0| ((MEXPT) |$Ms| $NS0)
                   ((MEXPT) |$Mt| $NT0))))))
              T $FALSE)))
           ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude fully gauge fixed in"
            ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp-ed the amplitude in"
            ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6)) "s")
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V2_1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V2_1| |$gf_amplitudeN4V2_1| NOUN) 
(DEFPROP |$SetStates| |%SetStates| VERB) 
(MDEFPROP |$SetStates|
    ((LAMBDA) ((MLIST) |$dd0|)
     ((MPROG) ((MSETQ) |$Lev0| 2.)
      ((MSETQ) |$Null2|
       (($EV)
        ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
         ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
         ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
         ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Lev0| 3.)
      ((MSETQ) |$Null3|
       (($EV)
        ((MPLUS)
         ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.) |$dd|)
         ((MMINUS)
          ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.) |$dd|))
         ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
         ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 1.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
         ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 2. 0.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 3.))
         ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$dd| |$dd0|)))
      ((MSETQ) |$Lev0| 4.)
      ((MSETQ) |$S4z|
       ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
        ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 5742. (($P) 2. 2.))
        ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
      ((MSETQ) |$S4m|
       ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
        ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 2268. (($P) 2. 2.))
        ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
        ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$S4r1|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
          (($P) 3. 1.) |$d|)
         ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.) |$d|)
         ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
          (($P) 3. 1.))
         ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 0.) 4.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$S4r2|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.) ((MEXPT) |$d| 2.))
         ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.) ((MEXPT) |$d| 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.) |$d|)
         ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.) |$d|)
         ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 4. 0.))
         ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
         ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
         ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.))
         ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
         ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 2. 1.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 2. 1.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$S4r3|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.) ((MEXPT) |$d| 2.))
         ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.) ((MEXPT) |$d| 2.))
         ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.) |$d|)
         ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 3. 1.))
         ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
         ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.))
         ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4r1|
       (($EV)
        ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
         ((MTIMES) 624. (($P) 3. 1.))
         ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 936. (($P) 2. 2.))
         ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
         ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES)
          ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
           ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
      ((MSETQ) |$Null4r2|
       ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
        ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 4050. (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$Null4g|
       (($EV)
        ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|) 2.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|) 8.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|) 6.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|) 72.)
         ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
         ((MTIMES) 6. (($P) 3. 1.))
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
         ((MTIMES) 3. (($P) 2. 2.))
         ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
         ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
         ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
         ((MQUOTIENT)
          ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)) 6.)
         ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.)) 72.))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4cr|
       ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
        ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$S6m|
       ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
        ((MTIMES) 28320. (($P) 5. 1.))
        ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 82400. (($P) 3. 3.))
        ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
      ((MSETQ) |$S6z|
       ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
        ((MTIMES) 1177320. (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
        ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) 929500. (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
        ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.))
        ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
      ((MSETQ) |$Null6r16|
       ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
        ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
        ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 3074625000. (($P) 3. 3.))
        ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.))
        ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
        ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
      ((MSETQ) |$Null6g|
       (($EV)
        ((MPLUS) ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
         ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
         ((MQUOTIENT) ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
         ((MQUOTIENT)
          ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|)) 4.)
         ((MQUOTIENT) ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|)
          168.)
         ((MQUOTIENT)
          ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.) |$d|)
          280.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
         ((MQUOTIENT) ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
         ((MQUOTIENT)
          ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|)) 3.)
         ((MQUOTIENT)
          ((MMINUS)
           ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
          3.)
         ((MQUOTIENT) ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|)
          378.)
         ((MQUOTIENT)
          ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.) |$d|)
          1260.)
         ((MQUOTIENT)
          ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.) |$d|)
          945.)
         ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|) 4.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|) 4.)
         ((MQUOTIENT) ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|)
          2520.)
         ((MQUOTIENT)
          ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 2. 0.) 2.) |$d|)
          140.)
         ((MQUOTIENT)
          ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.) |$d|)
          252.)
         ((MQUOTIENT) ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|)
          7560.)
         ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.))) 18.)
         ((MTIMES) 110. (($P) 5. 1.))
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
         ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.)) 7.)
         ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.)) 12.)
         ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
         ((MQUOTIENT)
          ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)) 70.)
         ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
         ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.)) 7.)
         ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
         ((MQUOTIENT)
          ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)) 7.)
         ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.)) 54.)
         ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.)) 6.)
         ((MQUOTIENT)
          ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
          1260.)
         ((MQUOTIENT)
          ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)) 3.)
         ((MQUOTIENT)
          ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.))
          3780.)
         ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)) 14.)
         ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
         ((MQUOTIENT)
          ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)) 28.)
         ((MQUOTIENT)
          ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.)) 420.)
         ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.)) 45.)
         ((MQUOTIENT)
          ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 2. 0.) 2.))
          280.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.))
          2.)
         ((MQUOTIENT)
          ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
           (($P) 2. 0.))
          140.)
         ((MQUOTIENT)
          ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)) 630.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 1. 1.) 2.))
          2.)
         ((MQUOTIENT)
          ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.)) 420.)
         ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
          37800.))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Lev0| 8.)
      ((MSETQ) |$S8m1|
       ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
        ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
        ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) 8289945720. (($P) 6. 2.))
        ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
        ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 5. 0.))
        ((MTIMES) 8399122200. (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 1.))
        ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 1.))
        ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 4515839300.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 300059350. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
        ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2066129100.) ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 47098800. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
      ((MSETQ) |$S8m2|
       ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
        ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
        ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) 51399096. (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
        ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
        ((MTIMES) 46431000. (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 1.))
        ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 1903750. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
      ((MSETQ) |$S8z1|
       ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
        ((MTIMES) 419373360. (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 6188984592. (($P) 5. 3.))
        ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 20048000. (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 8144150. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 2.))
        ((MTIMES) 23738400. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
      ((MSETQ) |$S8z2|
       ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
        ((MTIMES) 359941680. (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 5264441616. (($P) 5. 3.))
        ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 17416000. (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6809950. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 2.))
        ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 2. 2.))
        ((MTIMES) 20437200. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.))))
      ((MSETQ) |$S10z1|
       ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
        ((MTIMES) 94471732800. (($P) 9. 1.))
        ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
        ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 8. 0.))
        ((MTIMES) 1017474393600. (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1805580000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
        ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.) (($P) 6. 0.))
        ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 6. 0.))
        ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) 607282147584. (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 20082748000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 3.))
        ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 36082698000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 23408646912.) ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 5. 0.))
        ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 3.))
        ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 2.))
        ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
        ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 28894320000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 771289485750.) ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
        ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.) (($P) 4. 1.))
        ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
        ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 11311477275. (($P) 1. 1.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 4. 0.))
        ((MTIMES) 612360000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 3.))
        ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
        ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 575909838000.) ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 2.))
        ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 816480000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 2.))
        ((MTIMES) 27552406000. (($P) 2. 0.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 34574400000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 11854080000.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 3. 1.))
        ((MTIMES) 493920000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 40166544600. (($P) 2. 2.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
        ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.) (($P) 2. 2.))))
      ((MSETQ) |$S10z2|
       ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
        ((MTIMES) 65112321600. (($P) 9. 1.))
        ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
        ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 8. 0.))
        ((MTIMES) 690708211200. (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
        ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 2261880000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.) (($P) 6. 0.))
        ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 6. 0.))
        ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) 376838832384. (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
        ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 2.))
        ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 2.))
        ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 11114538000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 24356973312.) ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 5. 0.))
        ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 6161648325.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 14804370000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1210524000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 6667920000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 359389840950.) ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
        ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.) (($P) 4. 1.))
        ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 1210524000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 3.))
        ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 338354074800.) ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 2.))
        ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
        ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 16134720000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) 18276010200. (($P) 2. 2.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 493920000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))))
      ((MSETQ) |$S103z|
       ((MPLUS) ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
        ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
        ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) 36360611332200. (($P) 8. 2.))
        ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 8. 0.))
        ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1631223468000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) 372093476932800. (($P) 6. 4.))
        ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 6. 2.))
        ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
         (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 540966535200.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 6. 0.))
        ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 1170019452000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 2.))
        ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 5. 1.))
        ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 4662858416400.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 66919708800.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 5. 0.))
        ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.) (($P) 5. 0.))
        ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 66919708800.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 805050582525.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 4.))
        ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 9453628800.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 4. 3.))
        ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 4. 2.))
        ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 40416163200.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 237200140800.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 112702665600.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
         (($P) 4. 1.))
        ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 4. 1.))
        ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 161245123200.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 4. 1.))
        ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 232452259200. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 324362765475. (($P) 1. 1.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 811066032000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 7740984220200.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 3.))
        ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 185345126400.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 430303104000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 3. 3.))
        ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 3. 3.))
        ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 437098032000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) 296415302400. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 2.))
        ((MTIMES) 37933056000. (($P) 1. 0.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 270273024000.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 552463430400.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 3. 1.))
        ((MTIMES) 300421900800. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
         ((MEXPT) (($P) 3. 0.) 3.))
        ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 441839664000. (($P) 1. 0.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 0.))
        ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 14224896000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 10668672000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 8001504000.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 99574272000.) ((MEXPT) (($P) 1. 1.) 3.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 3.))
        ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 16003008000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 4.))
        ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 0.) 3.))))
      |$states_defined|))
    MEXPR) 
(DEFPROP |$SetStates| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SetStates|) |$dd0|) $FUNCTIONS) 
(DEFPROP |%SetStates| |$SetStates| NOUN) 
(DEFPROP |$SSSSstep0| |%SSSSstep0| VERB) 
(MDEFPROP |$SSSSstep0|
    ((LAMBDA)
     ((MLIST) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4| |$l4|
      |$dd0|)
     ((MPROG) ((MLIST) |$d|)
      ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
      ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
      ((MSETQ) |$Asss|
       ((|$gf_amplitudeN4V2|) ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
        ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
      ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
      (($PRINT) "Step0: amplitude computation time"
       ((MPLUS) $TI1 ((MMINUS) $TI0)))
      ((MRETURN) |$Asss|)))
    MEXPR) 
(DEFPROP |$SSSSstep0| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
           |$l4| |$dd0|)
         $FUNCTIONS) 
(DEFPROP |%SSSSstep0| |$SSSSstep0| NOUN) 
(DEFPROP |$SSSSstep1| |%SSSSstep1| VERB) 
(MDEFPROP |$SSSSstep1| ((LAMBDA) ((MLIST) |$AmpS40|) |$AmpS40|) MEXPR) 
(DEFPROP |$SSSSstep1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SSSSstep1|) |$AmpS40|) $FUNCTIONS) 
(DEFPROP |%SSSSstep1| |$SSSSstep1| NOUN) 
(DEFPROP |$gf_SSSSV3| |%gf_SSSSV3| VERB) 
(MDEFPROP |$gf_SSSSV3|
    ((LAMBDA)
     ((MLIST) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4| |$l4|
      |$dd0|)
     ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
      (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
      ((MSETQ) |$Assss0|
       ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
        |$l4| |$dd0|))
      ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
      ((MSETQ) |$f_Assss|
       (($RATSIMP)
        (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
      (($PRINT) "simplification computation time"
       ((MPLUS) $TI2 ((MMINUS) $TI1)))
      ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
      (($PRINT) "computation times" $TI0 $TI1 $TI2)
      ((MSETQ) $GH_0
       ((MQUOTIENT) 1.
        ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
      ((MSETQ) |$tttt0|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
      ((MSETQ) |$tttt|
       (($FACTOR)
        (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTTT|
       (($FACTOR)
        (($EV) ((MTIMES) $GH_0 |$tttt0|) ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTTT_dx3|
       (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
      (($PRINT) "factors from ghosts and momenta and measure"
       |$gh_TTTT_dx3|)
      ((MSETQ) $FINAL_AMP_DX
       (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
      ((MRETURN)
       ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
        (($FACTOR) |$dx3_dOM|)))))
    MEXPR) 
(DEFPROP |$gf_SSSSV3| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
           |$l4| |$dd0|)
         $FUNCTIONS) 
(DEFPROP |%gf_SSSSV3| |$gf_SSSSV3| NOUN) 
(DSKSETQ $NUM_XX3 '$NUM_XX3) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_XX3) 
(MREMPROP '$NUM_XX3 'ARRAY) 
(MPUTPROP '$NUM_XX3 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2. NIL NIL (((1. 3.) . |$Xi|))
      (((1. 2.) (MTIMES SIMP)
        ((MEXPT SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$Xi|)) -1.)
        |$Xi|)
       ((2. 3.) . 1.)))) 
(ADD2LNC '$NUM_XX3 $ARRAYS) 
(DSKSETQ |$usedLevels0| '|$usedLevels0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$usedLevels0| 'HASHAR) 
(MPUTPROP '|$usedLevels0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MLIST)) ((MLIST) 10.) ((MLIST)) ((MLIST)) |#####|)) 
(ADD2LNC '|$usedLevels0| $ARRAYS) 
(DSKSETQ |$usedLevelsPowers0| '|$usedLevelsPowers0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$usedLevelsPowers0| 'HASHAR) 
(MPUTPROP '|$usedLevelsPowers0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MLIST)) ((MLIST) 10. 1.) ((MLIST)) ((MLIST)) |#####|)) 
(ADD2LNC '|$usedLevelsPowers0| $ARRAYS) 
(DSKSETQ |$noAlphas0| '|$noAlphas0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$noAlphas0| 'HASHAR) 
(MPUTPROP '|$noAlphas0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA '(|#####| 0. 1. 0. 0. |#####|)) 
(ADD2LNC '|$noAlphas0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$explK0| 'HASHAR) 
(MPUTPROP '|$explK0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| 0.
              ((MTIMES SIMP) ((|$l| SIMP) 2. 10.) (($L SIMP) 2. 10.))
              0. 0. |#####|)) 
(ADD2LNC '|$explK0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$explD0| 'HASHAR) 
(MPUTPROP '|$explD0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6. 6.) 
(FILLARRAY AAAAA
    '(|#####| |#####| |#####| |#####| |#####| |#####| |#####| |#####|
              0. 0. 0. |#####| |#####| |#####| |#####| 0. 0. |#####|
              |#####| |#####| |#####| |#####| 0. |#####| |#####|
              |#####| |#####| |#####| |#####| |#####| |#####| |#####|
              |#####| |#####| |#####| |#####|)) 
(ADD2LNC '|$explD0| $ARRAYS) 
(DSKSETQ |$s| '|$s|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$s|) 
(MREMPROP '|$s| 'ARRAY) 
(MPUTPROP '|$s| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 4. 1. (((4.) (|$k| SIMP) 4.))
      (((1.) (MPLUS SIMP) ((|$k| SIMP) 1.)
        ((MTIMES SIMP) ((|$d| SIMP) 1. 2.) (($X SIMP) 2.))
        ((MTIMES SIMP) ((|$d| SIMP) 1. 3.) (($X SIMP) 3.))
        ((MTIMES SIMP) ((|$d| SIMP) 1. 4.) (($X SIMP) 4.))))
      (((2.) (MPLUS SIMP) ((|$k| SIMP) 2.)
        ((MTIMES SIMP) ((|$d| SIMP) 2. 3.) (($X SIMP) 3.))
        ((MTIMES SIMP) ((|$d| SIMP) 2. 4.) (($X SIMP) 4.))))
      (((3.) (MPLUS SIMP) ((|$k| SIMP) 3.)
        ((MTIMES SIMP) ((|$d| SIMP) 3. 4.) (($X SIMP) 4.)))))) 
(ADD2LNC '|$s| $ARRAYS) 
(DSKSETQ $NUM_PP4 '$NUM_PP4) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_PP4) 
(MREMPROP '$NUM_PP4 'ARRAY) 
(MPUTPROP '$NUM_PP4 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 10. 2.
      (((2. 2.) (RAT SIMP) -9. 2.) ((4. 4.) (RAT SIMP) 1. 2.)) NIL NIL
      NIL NIL NIL
      (((1. 3.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Mt|))))
      (((2. 3.) (MTIMES SIMP) ((RAT SIMP) 1. 2.)
        ((MPLUS SIMP) 1. |$Ms| |$Mt|)))
      (((1. 1.) (RAT SIMP) 1. 2.) ((3. 3.) (RAT SIMP) 1. 2.)) NIL NIL
      NIL NIL
      (((1. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 2.)
        ((MPLUS SIMP) -4. |$Ms| |$Mt|)))
      (((2. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 8. ((MTIMES SIMP) -2. |$Mt|))))
      (((1. 2.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 8. ((MTIMES SIMP) -2. |$Ms|)))
       ((3. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))))) 
(ADD2LNC '$NUM_PP4 $ARRAYS) 
(DSKSETQ $NUM_XX4 '$NUM_XX4) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_XX4) 
(MREMPROP '$NUM_XX4 'ARRAY) 
(MPUTPROP '$NUM_XX4 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 6. 2. NIL NIL NIL NIL NIL (((1. 4.) (MEXPT SIMP) |$Xi| -1.))
      (((1. 3.) (MTIMES SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|)
        ((MEXPT SIMP)
         ((MPLUS SIMP) ((MTIMES SIMP) -1. |$Xi|)
          ((MEXPT SIMP RATSIMP) |$Xi| 2.))
         -1.))
       ((2. 4.) . 1.))
      (((1. 2.) (MEXPT SIMP) ((MPLUS SIMP) -1. |$Xi|) -1.)
       ((2. 3.) (MTIMES SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|)
        ((MEXPT SIMP)
         ((MPLUS SIMP) -1. |$om|
          ((MTIMES SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$om|))
           |$Xi|))
         -1.))
       ((3. 4.) (MTIMES SIMP) ((MEXPT SIMP) |$om| -1.)
        ((MEXPT SIMP) |$Xi| -1.) ((MPLUS SIMP) -1. |$om| |$Xi|))))) 
(ADD2LNC '$NUM_XX4 $ARRAYS) 
(DSKSETQ $INFLAG 'T) 
(DSKSETQ $K '$K) 
(DEFPROP $K $ANY MODE) 
(ADD2LNC '$K $PROPS) 
(DSKSETQ |$Mt| '|$Mt|) 
(RESTORE-FACTS '((($KIND) |$Mt| $INTEGER))) 
(ADD2LNC '|$Mt| $PROPS) 
(DEFPROP $R $FIXNUM MODE) 
(ADD2LNC '$R $PROPS) 
(DEFPROP $L0 $FIXNUM MODE) 
(ADD2LNC '$L0 $PROPS) 
(DEFPROP $INR_PQ $FIXNUM MODE) 
(ADD2LNC '$INR_PQ $PROPS) 
(DEFPROP $S $FIXNUM MODE) 
(ADD2LNC '$S $PROPS) 
(DEFPROP $NR $ANY MODE) 
(ADD2LNC '$NR $PROPS) 
(DEFPROP $IP $FIXNUM MODE) 
(ADD2LNC '$IP $PROPS) 
(DEFPROP $IQ $FIXNUM MODE) 
(ADD2LNC '$IQ $PROPS) 
(DEFPROP $NF0 $FIXNUM MODE) 
(ADD2LNC '$NF0 $PROPS) 
(DEFPROP $NT0 $FIXNUM MODE) 
(ADD2LNC '$NT0 $PROPS) 
(DEFPROP $C0 $FIXNUM MODE) 
(ADD2LNC '$C0 $PROPS) 
(DEFPROP $N_PQ $FIXNUM MODE) 
(ADD2LNC '$N_PQ $PROPS) 
(DEFPROP $NR0 $FIXNUM MODE) 
(ADD2LNC '$NR0 $PROPS) 
(DEFPROP $M $FIXNUM MODE) 
(ADD2LNC '$M $PROPS) 
(DEFPROP $N $FIXNUM MODE) 
(ADD2LNC '$N $PROPS) 
(DEFPROP $T $ANY MODE) 
(ADD2LNC '$T $PROPS) 
(DEFPROP $N0 $FIXNUM MODE) 
(ADD2LNC '$N0 $PROPS) 
(DEFPROP $M0 $FIXNUM MODE) 
(ADD2LNC '$M0 $PROPS) 
(DEFPROP $S0 $ANY MODE) 
(ADD2LNC '$S0 $PROPS) 
(DEFPROP $NS0 $ANY MODE) 
(ADD2LNC '$NS0 $PROPS) 
(DEFPROP $NA1 $FIXNUM MODE) 
(ADD2LNC '$NA1 $PROPS) 
(DEFPROP $NA2 $FIXNUM MODE) 
(ADD2LNC '$NA2 $PROPS) 
(DEFPROP $NA3 $FIXNUM MODE) 
(ADD2LNC '$NA3 $PROPS) 
(DEFPROP $NA4 $FIXNUM MODE) 
(ADD2LNC '$NA4 $PROPS) 
(DSKSETQ |$Ms| '|$Ms|) 
(RESTORE-FACTS '((($KIND) |$Ms| $INTEGER))) 
(ADD2LNC '|$Ms| $PROPS) 
(SETQ $LINENUM 104.) 
(SETQ *ALPHABET* (NCONC '(#\_ #\%) *ALPHABET*)) 
(DSKSETQ $CONTEXT '$INITIAL) 
(RESTORE-FACTS '((($KIND) |$Mt| $INTEGER) (($KIND) |$Ms| $INTEGER))) 

==> anc/lisp_results/TS4zS4zT.lisp <==
;;; -*- Mode: LISP; package:maxima; syntax:common-lisp; -*- 
(in-package :maxima)
(DSKSETQ $%O0 '$DONE) 
(ADDLABEL '$%O0) 
(DSKSETQ $%I1 '(($BATCH) "10_exp_reggeon.v3.mat")) 
(ADDLABEL '$%I1) 
(DSKSETQ $%I2
         '(($DEFINE_VARIABLE) |$expand_reggeon_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I2) 
(DSKSETQ $%O2 'NIL) 
(ADDLABEL '$%O2) 
(DSKSETQ $%I3 '(($DEFINE_VARIABLE) |$dbg_all_terms| NIL $BOOLEAN)) 
(ADDLABEL '$%I3) 
(DSKSETQ $%O3 'NIL) 
(ADDLABEL '$%O3) 
(DSKSETQ $%I4 '(($DEFINE_VARIABLE) |$dbg_compute_levels| NIL $BOOLEAN)) 
(ADDLABEL '$%I4) 
(DSKSETQ $%O4 'NIL) 
(ADDLABEL '$%O4) 
(DSKSETQ $%I5 '(($DEFINE_VARIABLE) |$nn| 0. $INTEGER)) 
(ADDLABEL '$%I5) 
(DSKSETQ $%O5 '0.) 
(ADDLABEL '$%O5) 
(DSKSETQ $%I6 '(($KILL) |$nn|)) 
(ADDLABEL '$%I6) 
(DSKSETQ $%O6 '$DONE) 
(ADDLABEL '$%O6) 
(DSKSETQ $%I7
         '((MDEFINE) (($SET_NUMBER_OF_PARTICLE) |$nn0|)
           ((MPROG) ((MSETQ) |$nn| |$nn0|)
            (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.)
             ((MPLUS) |$nn0| 1.))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MSETQ) ((|$s| ARRAY) $R)
              ((MPLUS) ((|$k|) $R)
               (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S
                ((MPLUS) $R 1.) |$nn0|))))))) 
(ADDLABEL '$%I7) 
(DSKSETQ $%O7
         '((MDEFINE SIMP) (($SET_NUMBER_OF_PARTICLE) |$nn0|)
           ((MPROG) ((MSETQ) |$nn| |$nn0|)
            (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.)
             ((MPLUS) |$nn0| 1.))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MSETQ) ((|$s| ARRAY) $R)
              ((MPLUS) ((|$k|) $R)
               (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S
                ((MPLUS) $R 1.) |$nn0|))))))) 
(ADDLABEL '$%O7) 
(DSKSETQ $%I8
         '((MDEFINE) (($NOTZERO) $X)
           ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))) 
(ADDLABEL '$%I8) 
(DSKSETQ $%O8
         '((MDEFINE SIMP) (($NOTZERO) $X)
           ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))) 
(ADDLABEL '$%O8) 
(DSKSETQ $%I9
         '((MDEFINE)
           ((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
              ((MSETQ) $POW0
               ((MTIMES) 2.
                (($SUM)
                 (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0
                  $MAX_USED_LEVEL0)
                 $L0 2. $MAX_USED_LEVEL0)))
              ((MSETQ) $POW0
               ((MPLUS) $POW0
                (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2.
                 $MAX_USED_LEVEL0)))
              ((MCOND) |$dbg_compute_levels|
               (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T
               $FALSE)
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
            ((MRETURN) |$noAlphas0|)))) 
(ADDLABEL '$%I9) 
(DSKSETQ $%O9
         '((MDEFINE SIMP)
           ((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
              ((MSETQ) $POW0
               ((MTIMES) 2.
                (($SUM)
                 (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0
                  $MAX_USED_LEVEL0)
                 $L0 2. $MAX_USED_LEVEL0)))
              ((MSETQ) $POW0
               ((MPLUS) $POW0
                (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2.
                 $MAX_USED_LEVEL0)))
              ((MCOND) |$dbg_compute_levels|
               (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T
               $FALSE)
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
            ((MRETURN) |$noAlphas0|)))) 
(ADDLABEL '$%O9) 
(DSKSETQ $%I10
         '((MDEFINE)
           ((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevels0| ARRAY) $R)
                  (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
                   ((|$usedLevels0| ARRAY) $R)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevels0|)))) 
(ADDLABEL '$%I10) 
(DSKSETQ $%O10
         '((MDEFINE SIMP)
           ((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevels0| ARRAY) $R)
                  (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
                   ((|$usedLevels0| ARRAY) $R)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevels0|)))) 
(ADDLABEL '$%O10) 
(DSKSETQ $%I11
         '((MDEFINE)
           ((|$compute_levels_and_powers_used_no_zmV1|)
            $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
                  (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
                   ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevelsPowers0|)))) 
(ADDLABEL '$%I11) 
(DSKSETQ $%O11
         '((MDEFINE SIMP)
           ((|$compute_levels_and_powers_used_no_zmV1|)
            $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
                  (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
                   ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevelsPowers0|)))) 
(ADDLABEL '$%O11) 
(DSKSETQ $%I12
         '((MDEFINE) ((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
            ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
              ((MSETQ) |$Nlus0|
               (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
              ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
               ((MPROGN)
                ((MSETQ) $NR_PQ
                 ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R)
                  $INR_PQ))
                ((MSETQ) ((|$explK0| ARRAY) $R)
                 ((MPLUS) ((|$explK0| ARRAY) $R)
                  ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
              ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
               ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
              |$end_r_loop|))
            ((MRETURN) |$Ks_rules0|)))) 
(ADDLABEL '$%I12) 
(DSKSETQ $%O12
         '((MDEFINE SIMP) ((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
            ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
              ((MSETQ) |$Nlus0|
               (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
              ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
               ((MPROGN)
                ((MSETQ) $NR_PQ
                 ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R)
                  $INR_PQ))
                ((MSETQ) ((|$explK0| ARRAY) $R)
                 ((MPLUS) ((|$explK0| ARRAY) $R)
                  ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
              ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
               ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
              |$end_r_loop|))
            ((MRETURN) |$Ks_rules0|)))) 
(ADDLABEL '$%O12) 
(DSKSETQ $%I13
         '((MDEFINE) ((|$compute_Ds|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
            ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
             ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
              ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
               ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
                ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL
                 NIL NIL
                 ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL
                  NIL NIL NIL
                  ((MSETQ) ((|$explD0| ARRAY) $R $S)
                   ((MPLUS) ((|$explD0| ARRAY) $R $S)
                    ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
                     ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
                ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
                 (($ENDCONS)
                  ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
                  ((|$Ds_rules0| ARRAY) $R)))
                |$end_s_loop|))
              |$end_r_loop|))
            ((MRETURN) |$Ds_rules0|)))) 
(ADDLABEL '$%I13) 
(DSKSETQ $%O13
         '((MDEFINE SIMP) ((|$compute_Ds|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
            ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
             ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
              ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
               ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
                ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL
                 NIL NIL
                 ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL
                  NIL NIL NIL
                  ((MSETQ) ((|$explD0| ARRAY) $R $S)
                   ((MPLUS) ((|$explD0| ARRAY) $R $S)
                    ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
                     ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
                ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
                 (($ENDCONS)
                  ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
                  ((|$Ds_rules0| ARRAY) $R)))
                |$end_s_loop|))
              |$end_r_loop|))
            ((MRETURN) |$Ds_rules0|)))) 
(ADDLABEL '$%O13) 
(DSKSETQ $%I14
         '((MDEFINE) (($WICK) |$list_Nr0|)
           ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
            ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
            ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
            ((MSETQ) $WICK00
             ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
              ((MFACTORIAL) |$Nr0|)))
            ((MDO) $R 2. NIL NIL |$nn0| NIL
             ((MPROGN) ((MSETQ) $WICK0 0.)
              ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
              ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
                ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
                 ((MSETQ) $WICK0
                  ((MPLUS) $WICK0
                   ((MTIMES)
                    ((MQUOTIENT) 1.
                     ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
                    $CO0
                    ((MEXPT) ((|$s| ARRAY) $R)
                     ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
                 T $FALSE)))
              ((MSETQ) $WICK00 $WICK0)))
            ((MRETURN) $WICK00)))) 
(ADDLABEL '$%I14) 
(DSKSETQ $%O14
         '((MDEFINE SIMP) (($WICK) |$list_Nr0|)
           ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
            ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
            ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
            ((MSETQ) $WICK00
             ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
              ((MFACTORIAL) |$Nr0|)))
            ((MDO) $R 2. NIL NIL |$nn0| NIL
             ((MPROGN) ((MSETQ) $WICK0 0.)
              ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
              ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
                ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
                 ((MSETQ) $WICK0
                  ((MPLUS) $WICK0
                   ((MTIMES)
                    ((MQUOTIENT) 1.
                     ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
                    $CO0
                    ((MEXPT) ((|$s| ARRAY) $R)
                     ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
                 T $FALSE)))
              ((MSETQ) $WICK00 $WICK0)))
            ((MRETURN) $WICK00)))) 
(ADDLABEL '$%O14) 
(DSKSETQ $%I15
         '((MDEFINE)
           (($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
            |$Ds_rules0|)
           ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
            (($PRINT) "in computing 'Z' (do_all_term)")
            ((MSETQ) $EXPL_INT0 $INT0)
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN)
              ((MCOND) |$dbg_all_terms|
               (($PRINT)
                "in computing 'Z' (do_all_term) doing all terms for particle"
                $R)
               T $FALSE)
              ((MSETQ) $EXPL_INT0
               (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
                ((|$Ds_rules0| ARRAY) $R)))
              ((MSETQ) $NLEVELS0
               (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
              ((MCOND) |$dbg_all_terms|
               (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
              ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) " project to"
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  "^"
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.)))
                 T $FALSE)
                ((MSETQ) $EXPL_INT0
                 (($RATCOEF) $EXPL_INT0
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.))))
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
            ((MRETURN) $EXPL_INT0)))) 
(ADDLABEL '$%I15) 
(DSKSETQ $%O15
         '((MDEFINE SIMP)
           (($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
            |$Ds_rules0|)
           ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
            (($PRINT) "in computing 'Z' (do_all_term)")
            ((MSETQ) $EXPL_INT0 $INT0)
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN)
              ((MCOND) |$dbg_all_terms|
               (($PRINT)
                "in computing 'Z' (do_all_term) doing all terms for particle"
                $R)
               T $FALSE)
              ((MSETQ) $EXPL_INT0
               (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
                ((|$Ds_rules0| ARRAY) $R)))
              ((MSETQ) $NLEVELS0
               (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
              ((MCOND) |$dbg_all_terms|
               (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
              ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) " project to"
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  "^"
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.)))
                 T $FALSE)
                ((MSETQ) $EXPL_INT0
                 (($RATCOEF) $EXPL_INT0
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.))))
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
            ((MRETURN) $EXPL_INT0)))) 
(ADDLABEL '$%O15) 
(DSKSETQ $%I16
         '((MDEFINE) (($STATE2MATRIX) $STATE0 |$MaxLevel0|)
           ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
            ((MSETQ) $MAT0
             (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
              ((MPLUS) |$MaxLevel0| 1.)))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
                (($HIPOW) $STATE0 (($P) $IP $IQ)))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                ((MPLUS)
                 (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                 (($HIPOW) $STATE0 (($P) $IP $IQ))))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
            ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
             (($ERROR) "In state2matrix missing some contributions in"
              $STATE0 "since we are left with" $STATE00
              "after analysis")
             T $FALSE)
            ((MRETURN) (($COPYMATRIX) $MAT0))))) 
(ADDLABEL '$%I16) 
(DSKSETQ $%O16
         '((MDEFINE SIMP) (($STATE2MATRIX) $STATE0 |$MaxLevel0|)
           ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
            ((MSETQ) $MAT0
             (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
              ((MPLUS) |$MaxLevel0| 1.)))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
                (($HIPOW) $STATE0 (($P) $IP $IQ)))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                ((MPLUS)
                 (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                 (($HIPOW) $STATE0 (($P) $IP $IQ))))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
            ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
             (($ERROR) "In state2matrix missing some contributions in"
              $STATE0 "since we are left with" $STATE00
              "after analysis")
             T $FALSE)
            ((MRETURN) (($COPYMATRIX) $MAT0))))) 
(ADDLABEL '$%O16) 
(DSKSETQ $%I17 '((MSETQ) |$expand_reggeon_loaded| T)) 
(ADDLABEL '$%I17) 
(DSKSETQ $%O17 'T) 
(ADDLABEL '$%O17) 
(DSKSETQ $%O18
         '"/home/igor/tex/NoChaos/maxima.cov/SSTT/10_exp_reggeon.v3.mat") 
(ADDLABEL '$%O18) 
(DSKSETQ $%I19
         '((MCOND) ((MNOT) |$expand_reggeon_loaded|)
           (($ERROR) "Cannot batch 10_exp_reggeon") T $FALSE)) 
(ADDLABEL '$%I19) 
(DSKSETQ $%O19 'NIL) 
(ADDLABEL '$%O19) 
(DSKSETQ $%I20 '(($BATCH) "20_der.v2.mat")) 
(ADDLABEL '$%I20) 
(DSKSETQ $%I21
         '(($DEFINE_VARIABLE) |$derivatives_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I21) 
(DSKSETQ $%O21 'NIL) 
(ADDLABEL '$%O21) 
(DSKSETQ $%I22 '(($DEFINE_VARIABLE) |$dbg_wrt_lambda| NIL $BOOLEAN)) 
(ADDLABEL '$%I22) 
(DSKSETQ $%O22 'NIL) 
(ADDLABEL '$%O22) 
(DSKSETQ $%I23 '(($DEFINE_VARIABLE) |$dbg_wrt_pair| NIL $BOOLEAN)) 
(ADDLABEL '$%I23) 
(DSKSETQ $%O23 'NIL) 
(ADDLABEL '$%O23) 
(DSKSETQ $%I24 '(($DEFINE_VARIABLE) |$dbg_wrt_states| NIL $BOOLEAN)) 
(ADDLABEL '$%I24) 
(DSKSETQ $%O24 'NIL) 
(ADDLABEL '$%O24) 
(DSKSETQ $%I25 '(($DEFINE_VARIABLE) |$dbg_wrt_contract| NIL $BOOLEAN)) 
(ADDLABEL '$%I25) 
(DSKSETQ $%O25 'NIL) 
(ADDLABEL '$%O25) 
(DSKSETQ $%I26 '(($DEFINE_VARIABLE) |$dbg_scalars| NIL $BOOLEAN)) 
(ADDLABEL '$%I26) 
(DSKSETQ $%O26 'NIL) 
(ADDLABEL '$%O26) 
(DSKSETQ $%I27 '((MSETQ) $INFLAG T)) 
(ADDLABEL '$%I27) 
(DSKSETQ $%O27 'T) 
(ADDLABEL '$%O27) 
(DSKSETQ $%I28 '((MSETQ) |$NIused| 0.)) 
(ADDLABEL '$%I28) 
(DSKSETQ $%O28 '0.) 
(ADDLABEL '$%O28) 
(DSKSETQ $%I29 '((MSETQ) |$objects_with_index| ((MLIST) $LA |$Sk| $K))) 
(ADDLABEL '$%I29) 
(DSKSETQ $%O29 '((MLIST SIMP) $LA |$Sk| $K)) 
(ADDLABEL '$%O29) 
(DSKSETQ $%I30
         '((MDEFINE)
           ((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
            $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LAK)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$laSk|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $KLA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$Skla|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I30) 
(DSKSETQ $%O30
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
            $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LAK)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$laSk|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $KLA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$Skla|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O30) 
(DSKSETQ $%I31
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $NPOW0 1.)
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LAK)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$laSk|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_lambda_other|)
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $KLA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$Skla|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_other_la|)
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I31) 
(DSKSETQ $%O31
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $NPOW0 1.)
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LAK)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$laSk|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_lambda_other|)
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $KLA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$Skla|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_other_la|)
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O31) 
(DSKSETQ $%I32
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
            $TERM0)
           ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
            ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
            ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.))
            ((MSETQ) $DER0 0.)
            ((MCOND) ((MGREATERP) $LEVEL10 0.)
             ((MSETQ) $DER00
              (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0|
               $TERM0))
             T
             ((MSETQ) $DER00
              ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
            ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
            ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
             ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
              ((MDO) $NT0 1. NIL NIL $LDER00 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_pair|
                 (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
                  "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
                 T $FALSE)
                ((MSETQ) $TMP_DER0
                 (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                  (($INPART) $DER00 $NT0)))
                ((MSETQ) $DER0
                 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
             T
             ((MPROGN)
              ((MCOND) |$dbg_wrt_pair|
               (($PRINT) "    SINGLE term: take der of" $DER00
                "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
               T $FALSE)
              ((MSETQ) $DER0
               (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                $DER00))))
            ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I32) 
(DSKSETQ $%O32
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
            $TERM0)
           ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
            ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
            ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.))
            ((MSETQ) $DER0 0.)
            ((MCOND) ((MGREATERP) $LEVEL10 0.)
             ((MSETQ) $DER00
              (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0|
               $TERM0))
             T
             ((MSETQ) $DER00
              ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
            ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
            ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
             ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
              ((MDO) $NT0 1. NIL NIL $LDER00 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_pair|
                 (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
                  "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
                 T $FALSE)
                ((MSETQ) $TMP_DER0
                 (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                  (($INPART) $DER00 $NT0)))
                ((MSETQ) $DER0
                 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
             T
             ((MPROGN)
              ((MCOND) |$dbg_wrt_pair|
               (($PRINT) "    SINGLE term: take der of" $DER00
                "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
               T $FALSE)
              ((MSETQ) $DER0
               (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                $DER00))))
            ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O32) 
(DSKSETQ $%I33
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
            $TERM0)
           ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
            ((MSETQ) $MAX_USED_LEVEL0
             (($LENGTH) $ONE_STATE_IN_MATRIX0))
            ((MSETQ) |$Der0| $TERM0)
            ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
             ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
              ((MCOND)
               ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
               ((MPROGN)
                ((MDO) $N_PQ 1. NIL NIL
                 (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
                 ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
                  ((MCOND)
                   (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
                   ((MPROGN)
                    ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
                     ((MSETQ) |$tmp_Der0|
                      ((MPLUS) |$tmp_Der0|
                       (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                        ((MPLUS) $L0 ((MMINUS) 1.))
                        ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
                    ((MSETQ) |$Der0| |$tmp_Der0|))
                   T
                   ((MSETQ) |$Der0|
                    (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                     ((MPLUS) $L0 ((MMINUS) 1.))
                     ((MPLUS) $C0 ((MMINUS) 1.)) |$Der0|)))))
                |$end_loop_c0|)
               T $FALSE)))
            ((MRETURN) |$Der0|)))) 
(ADDLABEL '$%I33) 
(DSKSETQ $%O33
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
            $TERM0)
           ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
            ((MSETQ) $MAX_USED_LEVEL0
             (($LENGTH) $ONE_STATE_IN_MATRIX0))
            ((MSETQ) |$Der0| $TERM0)
            ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
             ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
              ((MCOND)
               ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
               ((MPROGN)
                ((MDO) $N_PQ 1. NIL NIL
                 (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
                 ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
                  ((MCOND)
                   (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
                   ((MPROGN)
                    ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
                     ((MSETQ) |$tmp_Der0|
                      ((MPLUS) |$tmp_Der0|
                       (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                        ((MPLUS) $L0 ((MMINUS) 1.))
                        ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
                    ((MSETQ) |$Der0| |$tmp_Der0|))
                   T
                   ((MSETQ) |$Der0|
                    (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                     ((MPLUS) $L0 ((MMINUS) 1.))
                     ((MPLUS) $C0 ((MMINUS) 1.)) |$Der0|)))))
                |$end_loop_c0|)
               T $FALSE)))
            ((MRETURN) |$Der0|)))) 
(ADDLABEL '$%O33) 
(DSKSETQ $%I34
         '((MDEFINE)
           ((|$take_derivative_wrt_scalar_stateSV1|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
            ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
              ((MPROGN)
               ((MCOND) |$dbg_scalars|
                (($PRINT) "nr0=" $NR0 "out of"
                 (($LENGTH) $SCALARS_IN_MATRIX0))
                T $FALSE)
               ((MSETQ) |$tmp_DER0| 0.)
               ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
                ((MPROGN)
                 (($PRINT) "before length(DER0) is"
                  (($LENGTH) |$der0|))
                 ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
                  ((MSETQ) |$tmp_DER0|
                   ((MPLUS) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
                 ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
                T
                ((MPROGN)
                 ((MCOND) |$dbg_scalars|
                  (($PRINT) "SINGLE term " |$der0| "derivative wrt r="
                   $NR0 "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0)
                   "with nr=" $NR0)
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)))
              T $FALSE))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%I34) 
(DSKSETQ $%O34
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_scalar_stateSV1|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
            ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
              ((MPROGN)
               ((MCOND) |$dbg_scalars|
                (($PRINT) "nr0=" $NR0 "out of"
                 (($LENGTH) $SCALARS_IN_MATRIX0))
                T $FALSE)
               ((MSETQ) |$tmp_DER0| 0.)
               ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
                ((MPROGN)
                 (($PRINT) "before length(DER0) is"
                  (($LENGTH) |$der0|))
                 ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
                  ((MSETQ) |$tmp_DER0|
                   ((MPLUS) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
                 ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
                T
                ((MPROGN)
                 ((MCOND) |$dbg_scalars|
                  (($PRINT) "SINGLE term " |$der0| "derivative wrt r="
                   $NR0 "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0)
                   "with nr=" $NR0)
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)))
              T $FALSE))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%O34) 
(DSKSETQ $%I35
         '((MDEFINE)
           ((|$take_derivative_wrt_scalar_stateSV2|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
            ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
             ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
              (($PRINT)
               "in take_derivative_wrt_scalar_stateSV2 acting on" $LT0
               "terms")
              ((MDO) $NT0 1. NIL NIL $LT0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_states|
                 (($PRINT)
                  "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                  $NT0 "out of" $LT0 "now there are"
                  ((MCOND) ((MNOT) (($NUMBERP) |$der0|))
                   (($LENGTH) |$der0|) T 0.)
                  "terms")
                 T
                 ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                   $NT0 "(step 100) out of" $LT0)
                  T $FALSE))
                ((MSETQ) |$NIused| 0.)
                ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
                ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
                 NIL
                 ((MCOND)
                  ((MNOT)
                   ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                  ((MPROGN)
                   ((MSETQ) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
                   |$end_nr_loop|)
                  T $FALSE))
                ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
                |$end_t0_loop|)))
             T
             ((MPROGN) ((MSETQ) |$der0| $TERM0)
              ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
               NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                ((MPROGN)
                 ((MCOND) |$dbg_wrt_states|
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
                   |$der0| "derivative wrt r=" $NR0 "and"
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)
                T $FALSE))))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%I35) 
(DSKSETQ $%O35
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_scalar_stateSV2|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
            ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
             ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
              (($PRINT)
               "in take_derivative_wrt_scalar_stateSV2 acting on" $LT0
               "terms")
              ((MDO) $NT0 1. NIL NIL $LT0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_states|
                 (($PRINT)
                  "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                  $NT0 "out of" $LT0 "now there are"
                  ((MCOND) ((MNOT) (($NUMBERP) |$der0|))
                   (($LENGTH) |$der0|) T 0.)
                  "terms")
                 T
                 ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                   $NT0 "(step 100) out of" $LT0)
                  T $FALSE))
                ((MSETQ) |$NIused| 0.)
                ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
                ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
                 NIL
                 ((MCOND)
                  ((MNOT)
                   ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                  ((MPROGN)
                   ((MSETQ) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
                   |$end_nr_loop|)
                  T $FALSE))
                ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
                |$end_t0_loop|)))
             T
             ((MPROGN) ((MSETQ) |$der0| $TERM0)
              ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
               NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                ((MPROGN)
                 ((MCOND) |$dbg_wrt_states|
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
                   |$der0| "derivative wrt r=" $NR0 "and"
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)
                T $FALSE))))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%O35) 
(DSKSETQ $%I36
         '((MDEFINE) (($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0)
           ((MPROG)
            ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0
             $NPOW0 $OP0 $IND0 $NFAC0 $NR0 $NS0)
            ((MSETQ) $UTERM00 $UTERM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
             ((MRETURN) $UTERM0) T $FALSE)
            ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
            ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_contract|
               (($PRINT) "      Exam" $FAC0) T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
                ((MCOND)
                 ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
                  ((MNOT) ((MEQUAL) $NPOW0 2.)))
                 (($ERROR) "the power must be 2!! wrong term=" $UTERM0)
                 T $FALSE)
                ((MCOND)
                 ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
                 ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MCOND) ((MEQUAL) $OP0 $LA)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 |$Sk|)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 $K)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE))
               T
               ((MCOND)
                ((MAND) $ISOP0
                 (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
                ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
                 ((MCOND)
                  ((MNOT)
                   (($IS)
                    ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
                  ((MPROGN)
                   ((MSETQ) $OTHERFAC0
                    (($ASSOC) $IND0 $LIST_INDEX_FACS0))
                   ((MSETQ) $NR0 (($INPART) $FAC0 1.))
                   ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
                   ((MCOND) ((MLEQP) $NR0 $NS0)
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $FAC0 0.)
                        (($INPART) $OTHERFAC0 0.))
                       $NR0 (($INPART) $FAC0 2.) $NS0
                       (($INPART) $OTHERFAC0 2.))))
                    T
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $OTHERFAC0 0.)
                        (($INPART) $FAC0 0.))
                       $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                       (($INPART) $FAC0 2.)))))
                   ((MSETQ) $LIST_INDEX_FACS0
                    (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0)
                     $LIST_INDEX_FACS0)))
                  T
                  ((MSETQ) $LIST_INDEX_FACS0
                   (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
                T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
              |$end_fac_loop|))
            ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
             ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
            ((MRETURN) $CTERM0)))) 
(ADDLABEL '$%I36) 
(DSKSETQ $%O36
         '((MDEFINE SIMP) (($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0)
           ((MPROG)
            ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0
             $NPOW0 $OP0 $IND0 $NFAC0 $NR0 $NS0)
            ((MSETQ) $UTERM00 $UTERM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
             ((MRETURN) $UTERM0) T $FALSE)
            ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
            ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_contract|
               (($PRINT) "      Exam" $FAC0) T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
                ((MCOND)
                 ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
                  ((MNOT) ((MEQUAL) $NPOW0 2.)))
                 (($ERROR) "the power must be 2!! wrong term=" $UTERM0)
                 T $FALSE)
                ((MCOND)
                 ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
                 ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MCOND) ((MEQUAL) $OP0 $LA)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 |$Sk|)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 $K)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE))
               T
               ((MCOND)
                ((MAND) $ISOP0
                 (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
                ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
                 ((MCOND)
                  ((MNOT)
                   (($IS)
                    ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
                  ((MPROGN)
                   ((MSETQ) $OTHERFAC0
                    (($ASSOC) $IND0 $LIST_INDEX_FACS0))
                   ((MSETQ) $NR0 (($INPART) $FAC0 1.))
                   ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
                   ((MCOND) ((MLEQP) $NR0 $NS0)
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $FAC0 0.)
                        (($INPART) $OTHERFAC0 0.))
                       $NR0 (($INPART) $FAC0 2.) $NS0
                       (($INPART) $OTHERFAC0 2.))))
                    T
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $OTHERFAC0 0.)
                        (($INPART) $FAC0 0.))
                       $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                       (($INPART) $FAC0 2.)))))
                   ((MSETQ) $LIST_INDEX_FACS0
                    (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0)
                     $LIST_INDEX_FACS0)))
                  T
                  ((MSETQ) $LIST_INDEX_FACS0
                   (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
                T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
              |$end_fac_loop|))
            ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
             ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
            ((MRETURN) $CTERM0)))) 
(ADDLABEL '$%O36) 
(DSKSETQ $%I37
         '((MDEFINE) (($CONTRACT_PAIRS) |$utermS0|)
           ((MPROG) ((MLIST) $SUM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
             ((MPROGN) ((MSETQ) $SUM0 0.)
              ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
               ((MSETQ) $SUM0
                ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
             T
             ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
            ((MRETURN) $SUM0)))) 
(ADDLABEL '$%I37) 
(DSKSETQ $%O37
         '((MDEFINE SIMP) (($CONTRACT_PAIRS) |$utermS0|)
           ((MPROG) ((MLIST) $SUM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
             ((MPROGN) ((MSETQ) $SUM0 0.)
              ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
               ((MSETQ) $SUM0
                ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
             T
             ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
            ((MRETURN) $SUM0)))) 
(ADDLABEL '$%O37) 
(DSKSETQ $%I38 '((MSETQ) |$derivatives_loaded| T)) 
(ADDLABEL '$%I38) 
(DSKSETQ $%O38 'T) 
(ADDLABEL '$%O38) 
(DSKSETQ $%O39 '"/home/igor/tex/NoChaos/maxima.cov/SSTT/20_der.v2.mat") 
(ADDLABEL '$%O39) 
(DSKSETQ $%I40
         '((MCOND) ((MNOT) |$derivatives_loaded|)
           (($ERROR) "Cannot batch 20_der") T $FALSE)) 
(ADDLABEL '$%I40) 
(DSKSETQ $%O40 'NIL) 
(ADDLABEL '$%O40) 
(DSKSETQ $%I41 '(($BATCH) "39_aux_functions_for_amplitudes.v0.mat")) 
(ADDLABEL '$%I41) 
(DSKSETQ $%I42 '(($DEFINE_VARIABLE) |$compute_pp_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I42) 
(DSKSETQ $%O42 'NIL) 
(ADDLABEL '$%O42) 
(DSKSETQ $%I43 '(($DEFINE_VARIABLE) $AP 2. $INTEGER)) 
(ADDLABEL '$%I43) 
(DSKSETQ $%O43 '2.) 
(ADDLABEL '$%O43) 
(DSKSETQ $%I44
         '((MDEFINE) (($TRUE_XX) $R $S)
           ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))) 
(ADDLABEL '$%I44) 
(DSKSETQ $%O44
         '((MDEFINE SIMP) (($TRUE_XX) $R $S)
           ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))) 
(ADDLABEL '$%O44) 
(DSKSETQ $%I45
         '((MDEFINE) ((|$otherN|) $M $N)
           ((MCOND)
            ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
             ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
            3. T
            ((MCOND)
             ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
              ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
             2. T
             ((MCOND)
              ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
               ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
              1. T $FALSE))))) 
(ADDLABEL '$%I45) 
(DSKSETQ $%O45
         '((MDEFINE SIMP) ((|$otherN|) $M $N)
           ((MCOND)
            ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
             ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
            3. T
            ((MCOND)
             ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
              ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
             2. T
             ((MCOND)
              ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
               ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
              1. T $FALSE))))) 
(ADDLABEL '$%O45) 
(DSKSETQ $%I46
         '((MDEFINE) (($COMPUTE_PP3) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MDO) $N 1. NIL NIL |$nn| NIL
              ((MCOND) ((MEQUAL) $M $N)
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
                 $AP))
               T
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
                 ((MPLUS)
                  ((MPLUS) 1.
                   ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))) 
(ADDLABEL '$%I46) 
(DSKSETQ $%O46
         '((MDEFINE SIMP) (($COMPUTE_PP3) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MDO) $N 1. NIL NIL |$nn| NIL
              ((MCOND) ((MEQUAL) $M $N)
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
                 $AP))
               T
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
                 ((MPLUS)
                  ((MPLUS) 1.
                   ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))) 
(ADDLABEL '$%O46) 
(DSKSETQ $%I47
         '((MDEFINE) (($PP3ONSHELL) $M $N) (($NUM_PP3 ARRAY) $M $N))) 
(ADDLABEL '$%I47) 
(DSKSETQ $%O47
         '((MDEFINE SIMP) (($PP3ONSHELL) $M $N)
           (($NUM_PP3 ARRAY) $M $N))) 
(ADDLABEL '$%O47) 
(DSKSETQ $%I48
         '((MSETQ) (($NUM_XX3 ARRAY) 1. 2.)
           ((MQUOTIENT) |$Xi| ((MPLUS) 1. ((MMINUS) |$Xi|))))) 
(ADDLABEL '$%I48) 
(DSKSETQ $%O48
         '((MTIMES SIMP)
           ((MEXPT SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$Xi|))
            -1.)
           |$Xi|)) 
(ADDLABEL '$%O48) 
(DSKSETQ $%I49 '((MSETQ) (($NUM_XX3 ARRAY) 1. 3.) |$Xi|)) 
(ADDLABEL '$%I49) 
(DSKSETQ $%O49 '|$Xi|) 
(ADDLABEL '$%O49) 
(DSKSETQ $%I50 '((MSETQ) (($NUM_XX3 ARRAY) 2. 3.) 1.)) 
(ADDLABEL '$%I50) 
(DSKSETQ $%O50 '1.) 
(ADDLABEL '$%O50) 
(DSKSETQ $%I51
         '((MDEFINE) (($TRUE_GF_XX3) $R $S) (($NUM_XX3 ARRAY) $R $S))) 
(ADDLABEL '$%I51) 
(DSKSETQ $%O51
         '((MDEFINE SIMP) (($TRUE_GF_XX3) $R $S)
           (($NUM_XX3 ARRAY) $R $S))) 
(ADDLABEL '$%O51) 
(DSKSETQ $%I52
         '((MDEFINE) (($GF_XX3) $M $N)
           ((MCOND) ((MEQUAL) $M 1.) |$x1| T
            ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
             ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
              |$x3|))))) 
(ADDLABEL '$%I52) 
(DSKSETQ $%O52
         '((MDEFINE SIMP) (($GF_XX3) $M $N)
           ((MCOND) ((MEQUAL) $M 1.) |$x1| T
            ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
             ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
              |$x3|))))) 
(ADDLABEL '$%O52) 
(DSKSETQ $%I53
         '((MDEFINE) (($COMPUTE_PP4) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
              ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
               $AP)))
            ((MSETQ) |$Mu|
             ((MPLUS)
              ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
              ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
            ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))) 
(ADDLABEL '$%I53) 
(DSKSETQ $%O53
         '((MDEFINE SIMP) (($COMPUTE_PP4) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
              ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
               $AP)))
            ((MSETQ) |$Mu|
             ((MPLUS)
              ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
              ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
            ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))) 
(ADDLABEL '$%O53) 
(DSKSETQ $%I54
         '((MDEFINE) (($PP4ONSHELL) $M $N) (($NUM_PP4 ARRAY) $M $N))) 
(ADDLABEL '$%I54) 
(DSKSETQ $%O54
         '((MDEFINE SIMP) (($PP4ONSHELL) $M $N)
           (($NUM_PP4 ARRAY) $M $N))) 
(ADDLABEL '$%O54) 
(DSKSETQ $%I55
         '((MDEFINE) (($COMPUTE_XX4))
           ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
            (($REMARRAY) $NUM_XX4)
            ((MSETQ) $GF_X_RULES
             ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
              ((MEQUAL) |$om|
               ((MQUOTIENT)
                ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
                 (($XX) 1. 3.))
                (($XX) 2. 4.)))))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
              ((MEQUAL)
               ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.)
                (($XX) 2. 4.))
               ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
            ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
            ((MSETQ) $SO_X13
             (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
            ((MSETQ) $XX4_LIST
             (($MAKELIST)
              (($MAKELIST)
               ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S))
               $S ((MPLUS) $R 1.) |$nn|)
              $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
            ((MSETQ) $XX4_LIST
             (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
            ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
            ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
             (($MAP) ":" ((MLIST) (($LHS) $GFXX0))
              ((MLIST) (($RHS) $GFXX0))))
            ((MSETQ) |$dx3_dOM|
             (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
            ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES))
            |$xx4_done|))) 
(ADDLABEL '$%I55) 
(DSKSETQ $%O55
         '((MDEFINE SIMP) (($COMPUTE_XX4))
           ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
            (($REMARRAY) $NUM_XX4)
            ((MSETQ) $GF_X_RULES
             ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
              ((MEQUAL) |$om|
               ((MQUOTIENT)
                ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
                 (($XX) 1. 3.))
                (($XX) 2. 4.)))))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
              ((MEQUAL)
               ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.)
                (($XX) 2. 4.))
               ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
            ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
            ((MSETQ) $SO_X13
             (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
            ((MSETQ) $XX4_LIST
             (($MAKELIST)
              (($MAKELIST)
               ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S))
               $S ((MPLUS) $R 1.) |$nn|)
              $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
            ((MSETQ) $XX4_LIST
             (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
            ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
            ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
             (($MAP) ":" ((MLIST) (($LHS) $GFXX0))
              ((MLIST) (($RHS) $GFXX0))))
            ((MSETQ) |$dx3_dOM|
             (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
            ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES))
            |$xx4_done|))) 
(ADDLABEL '$%O55) 
(DSKSETQ $%I56
         '((MDEFINE) (($TRUE_GF_XX4) $R $S) (($NUM_XX4 ARRAY) $R $S))) 
(ADDLABEL '$%I56) 
(DSKSETQ $%O56
         '((MDEFINE SIMP) (($TRUE_GF_XX4) $R $S)
           (($NUM_XX4 ARRAY) $R $S))) 
(ADDLABEL '$%O56) 
(DSKSETQ $%I57
         '((MDEFINE) ((|$check_cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
              ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
              ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
              ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
              ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
              ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
              ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
              ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
              ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
              ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%I57) 
(DSKSETQ $%O57
         '((MDEFINE SIMP) ((|$check_cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
              ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
              ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
              ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
              ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
              ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
              ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
              ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
              ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
              ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%O57) 
(DSKSETQ $%I58
         '((MDEFINE) ((|$cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%I58) 
(DSKSETQ $%O58
         '((MDEFINE SIMP) ((|$cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%O58) 
(DSKSETQ $%I59
         '((MDEFINE) ((|$check_cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%I59) 
(DSKSETQ $%O59
         '((MDEFINE SIMP) ((|$check_cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%O59) 
(DSKSETQ $%I60
         '((MDEFINE) ((|$cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%I60) 
(DSKSETQ $%O60
         '((MDEFINE SIMP) ((|$cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%O60) 
(DSKSETQ $%I61
         '((MDEFINE) ((|$check_swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%I61) 
(DSKSETQ $%O61
         '((MDEFINE SIMP) ((|$check_swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%O61) 
(DSKSETQ $%I62
         '((MDEFINE) ((|$swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%I62) 
(DSKSETQ $%O62
         '((MDEFINE SIMP) ((|$swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%O62) 
(DSKSETQ $%I63
         '((MDEFINE) ((|$swap_gfA_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|))) $AMP00)))) 
(ADDLABEL '$%I63) 
(DSKSETQ $%O63
         '((MDEFINE SIMP) ((|$swap_gfA_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|))) $AMP00)))) 
(ADDLABEL '$%O63) 
(DSKSETQ $%I64
         '((MDEFINE) (($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|)
           ((MPROG) ((MSETQ) |$nn| 4.)
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
            ((MSETQ) $GH_00
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) $GH_0P
             (($FACTOR)
              (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_0p|
             (($FACTOR)
              (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_pp|
             (($FACTOR)
              (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.)
               ((MEQUAL) |$Mt| 0.))))
            ((MSETQ) |$gh_TTT0|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTT|
             (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))) 
(ADDLABEL '$%I64) 
(DSKSETQ $%O64
         '((MDEFINE SIMP) (($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|)
           ((MPROG) ((MSETQ) |$nn| 4.)
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
            ((MSETQ) $GH_00
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) $GH_0P
             (($FACTOR)
              (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_0p|
             (($FACTOR)
              (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_pp|
             (($FACTOR)
              (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.)
               ((MEQUAL) |$Mt| 0.))))
            ((MSETQ) |$gh_TTT0|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTT|
             (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))) 
(ADDLABEL '$%O64) 
(DSKSETQ $%I65 '((MSETQ) |$compute_pp_loaded| T)) 
(ADDLABEL '$%I65) 
(DSKSETQ $%O65 'T) 
(ADDLABEL '$%O65) 
(DSKSETQ $%O66
         '"/home/igor/tex/NoChaos/maxima.cov/SSTT/39_aux_functions_for_amplitudes.v0.mat") 
(ADDLABEL '$%O66) 
(DSKSETQ $%I67
         '((MCOND) ((MNOT) |$compute_pp_loaded|)
           (($ERROR) "Cannot batch 39_aux_functions_for_amplitudes") T
           $FALSE)) 
(ADDLABEL '$%I67) 
(DSKSETQ $%O67 'NIL) 
(ADDLABEL '$%O67) 
(DSKSETQ $%I68 '(($BATCH) "32_compute_4pts_amplitude.v0.3.mat")) 
(ADDLABEL '$%I68) 
(DSKSETQ $%I69 '(($DEFINE_VARIABLE) |$amp_4pts_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I69) 
(DSKSETQ $%O69 'NIL) 
(ADDLABEL '$%O69) 
(DSKSETQ $%I70
         '((MDEFINE) (($ORDERXX) $R $S)
           ((MCOND) ((MEQUAL) $R $S) 0. T
            ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
             ((MMINUS) (($XX) $S $R)))))) 
(ADDLABEL '$%I70) 
(DSKSETQ $%O70
         '((MDEFINE SIMP) (($ORDERXX) $R $S)
           ((MCOND) ((MEQUAL) $R $S) 0. T
            ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
             ((MMINUS) (($XX) $S $R)))))) 
(ADDLABEL '$%O70) 
(DSKSETQ $%I71
         '((MDEFINE) (($ORDERPP) $R $S)
           ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))) 
(ADDLABEL '$%I71) 
(DSKSETQ $%O71
         '((MDEFINE SIMP) (($ORDERPP) $R $S)
           ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))) 
(ADDLABEL '$%O71) 
(DSKSETQ $%I72
         '((MDEFINE) (($TRUE_KK) $R $M $S $N)
           ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))) 
(ADDLABEL '$%I72) 
(DSKSETQ $%O72
         '((MDEFINE SIMP) (($TRUE_KK) $R $M $S $N)
           ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))) 
(ADDLABEL '$%O72) 
(DSKSETQ $%I73
         '((MDEFINE) ((|$true_Skk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%I73) 
(DSKSETQ $%O73
         '((MDEFINE SIMP) ((|$true_Skk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%O73) 
(DSKSETQ $%I74
         '((MDEFINE) ((|$true_kSk|) $S $N $R $M)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%I74) 
(DSKSETQ $%O74
         '((MDEFINE SIMP) ((|$true_kSk|) $S $N $R $M)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%O74) 
(DSKSETQ $%I75
         '((MDEFINE) ((|$true_SkSk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
            (($SUM)
             (($SUM)
              ((MTIMES) (($ORDERPP) $T $U)
               ((MEXPT) (($ORDERXX) $R $T) $M)
               ((MEXPT) (($ORDERXX) $S $U) $N))
              $T 1. |$nn|)
             $U 1. |$nn|)))) 
(ADDLABEL '$%I75) 
(DSKSETQ $%O75
         '((MDEFINE SIMP) ((|$true_SkSk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
            (($SUM)
             (($SUM)
              ((MTIMES) (($ORDERPP) $T $U)
               ((MEXPT) (($ORDERXX) $R $T) $M)
               ((MEXPT) (($ORDERXX) $S $U) $N))
              $T 1. |$nn|)
             $U 1. |$nn|)))) 
(ADDLABEL '$%O75) 
(DSKSETQ $%I76
         '((MDEFINE) (($FROM_STATE_TO_ADDEND_LIST) $STATE0)
           ((MPROG)
            ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T
             $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
             ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
            ((MSETQ) $LIST0
             (($MAKELIST) (($INPART) $STATE0 $T) $T 1.
              (($LENGTH) $STATE0)))
            ((MRETURN) $LIST0)))) 
(ADDLABEL '$%I76) 
(DSKSETQ $%O76
         '((MDEFINE SIMP) (($FROM_STATE_TO_ADDEND_LIST) $STATE0)
           ((MPROG)
            ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T
             $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
             ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
            ((MSETQ) $LIST0
             (($MAKELIST) (($INPART) $STATE0 $T) $T 1.
              (($LENGTH) $STATE0)))
            ((MRETURN) $LIST0)))) 
(ADDLABEL '$%O76) 
(DSKSETQ $%I77
         '((MDEFINE)
           (($EXTRACT_AND_NORMALIZE_COEFFS)
            $LIST_OF_LISTS_OF_SUBSTATES0)
           ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
            ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
              ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
               ((MPROGN) ((MSETQ) $S00 $S0)
                ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                 ((MPROGN)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)))
                ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
                 ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                  ((MPROGN)
                   ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
                   ((MCOND) ((MGREATERP) $POW0 0.)
                    ((MSETQ) $S00
                     ((MTIMES)
                      ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                      ((MEXPT)
                       ((MQUOTIENT)
                        ((MQUOTIENT) ((MMINUS) 1.)
                         ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                        ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                       $POW0)))
                    T $FALSE))))
                ((MCOND)
                 ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
                  ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
                 (($ERROR)
                  "extract_and_normalize_coeffs cannot compute normalized coeff from"
                  $S0 "left over is" $S00)
                 T $FALSE)
                ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
              ((MSETQ) $COEFFS_LIST0
               (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
            ((MRETURN) $COEFFS_LIST0)))) 
(ADDLABEL '$%I77) 
(DSKSETQ $%O77
         '((MDEFINE SIMP)
           (($EXTRACT_AND_NORMALIZE_COEFFS)
            $LIST_OF_LISTS_OF_SUBSTATES0)
           ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
            ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
              ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
               ((MPROGN) ((MSETQ) $S00 $S0)
                ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                 ((MPROGN)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)))
                ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
                 ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                  ((MPROGN)
                   ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
                   ((MCOND) ((MGREATERP) $POW0 0.)
                    ((MSETQ) $S00
                     ((MTIMES)
                      ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                      ((MEXPT)
                       ((MQUOTIENT)
                        ((MQUOTIENT) ((MMINUS) 1.)
                         ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                        ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                       $POW0)))
                    T $FALSE))))
                ((MCOND)
                 ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
                  ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
                 (($ERROR)
                  "extract_and_normalize_coeffs cannot compute normalized coeff from"
                  $S0 "left over is" $S00)
                 T $FALSE)
                ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
              ((MSETQ) $COEFFS_LIST0
               (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
            ((MRETURN) $COEFFS_LIST0)))) 
(ADDLABEL '$%O77) 
(DSKSETQ $%I78
         '((MDEFINE) ((|$amplitudeN4V1|) $STATES_LIST0)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) |$Partials0|
                  (($ENDCONS)
                   ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                    $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                   |$Partials0|))
                 ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I78) 
(DSKSETQ $%O78
         '((MDEFINE SIMP) ((|$amplitudeN4V1|) $STATES_LIST0)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) |$Partials0|
                  (($ENDCONS)
                   ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                    $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                   |$Partials0|))
                 ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O78) 
(DSKSETQ $%I79
         '((MDEFINE)
           ((|$amplitudeN4V1_list|) $STATES_LIST0
            $CHECKPOINT_SAVE_FILENAME)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MPROGN)
              ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
               ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
                ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                 ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                  (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                   "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                   (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                   (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                   "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                   "s")
                  ((MSETQ) $LIST_OF_SUBSTATES0
                   ((MLIST)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                  (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                  ((MSETQ) $SL0
                   (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                    $LIST_OF_SUBSTATES0))
                  ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                  ((MSETQ) $NAS_LIST0
                   (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                  ((MSETQ) $US0
                   ((|$compute_levels_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS0
                   ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS_LIST0
                   (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                  ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                  ((MSETQ) $EI0
                   (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                    $DS_RULES0))
                  ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                  ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Computed the expression on which we must act with derivatives in"
                   ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                  ((MSETQ) $PARTIAL_AMP0
                   ((MTIMES)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
                    ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                     $EX_EI0)))
                  ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Taken the derivatives and computed the partial amplitude in"
                   ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                   "s")
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                    |$Partials0|))
                  |$end_3_loops|))))
              (($SAVE)
               (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_"
                (($STRING) $NA1) ".lisp")
               $NA1 $STATES_LIST0 |$Partials0|)
              |$end_na1_loop|))
            ((MRETURN) |$Partials0|)))) 
(ADDLABEL '$%I79) 
(DSKSETQ $%O79
         '((MDEFINE SIMP)
           ((|$amplitudeN4V1_list|) $STATES_LIST0
            $CHECKPOINT_SAVE_FILENAME)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MPROGN)
              ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
               ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
                ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                 ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                  (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                   "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                   (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                   (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                   "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                   "s")
                  ((MSETQ) $LIST_OF_SUBSTATES0
                   ((MLIST)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                  (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                  ((MSETQ) $SL0
                   (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                    $LIST_OF_SUBSTATES0))
                  ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                  ((MSETQ) $NAS_LIST0
                   (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                  ((MSETQ) $US0
                   ((|$compute_levels_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS0
                   ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS_LIST0
                   (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                  ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                  ((MSETQ) $EI0
                   (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                    $DS_RULES0))
                  ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                  ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Computed the expression on which we must act with derivatives in"
                   ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                  ((MSETQ) $PARTIAL_AMP0
                   ((MTIMES)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
                    ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                     $EX_EI0)))
                  ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Taken the derivatives and computed the partial amplitude in"
                   ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                   "s")
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                    |$Partials0|))
                  |$end_3_loops|))))
              (($SAVE)
               (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_"
                (($STRING) $NA1) ".lisp")
               $NA1 $STATES_LIST0 |$Partials0|)
              |$end_na1_loop|))
            ((MRETURN) |$Partials0|)))) 
(ADDLABEL '$%O79) 
(DSKSETQ $%I80
         '((MDEFINE)
           ((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                  (($RATSIMP)
                   (($EV) $FINAL_PARTIAL_AMP0
                    ((MEQUAL) $PP $PP4ONSHELL)
                    ((MEQUAL) $XX $TRUE_GF_XX4))))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I80) 
(DSKSETQ $%O80
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                  (($RATSIMP)
                   (($EV) $FINAL_PARTIAL_AMP0
                    ((MEQUAL) $PP $PP4ONSHELL)
                    ((MEQUAL) $XX $TRUE_GF_XX4))))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O80) 
(DSKSETQ $%I81
         '((MDEFINE)
           ((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I81) 
(DSKSETQ $%O81
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O81) 
(DSKSETQ $%I82
         '((MDEFINE)
           ((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratexpand the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
                  "terms")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I82) 
(DSKSETQ $%O82
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratexpand the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
                  "terms")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O82) 
(DSKSETQ $%I83 '((MSETQ) |$amp_4pts_loaded| T)) 
(ADDLABEL '$%I83) 
(DSKSETQ $%O83 'T) 
(ADDLABEL '$%O83) 
(DSKSETQ $%O84
         '"/home/igor/tex/NoChaos/maxima.cov/SSTT/32_compute_4pts_amplitude.v0.3.mat") 
(ADDLABEL '$%O84) 
(DSKSETQ $%I85
         '((MCOND) ((MNOT) |$amp_4pts_loaded|)
           (($ERROR) "Cannot batch 32_compute_4pts_amplitude") T
           $FALSE)) 
(ADDLABEL '$%I85) 
(DSKSETQ $%O85 'NIL) 
(ADDLABEL '$%O85) 
(DSKSETQ $%I86 '(($BATCH) "40_define_test_states.v1.mat")) 
(ADDLABEL '$%I86) 
(DSKSETQ $%I87
         '((MDEFINE) ((|$SetStates|) |$dd0|)
           ((MPROG) ((MSETQ) |$Lev0| 2.)
            ((MSETQ) |$Null2|
             (($EV)
              ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
               ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
               ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
               ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 3.)
            ((MSETQ) |$Null3|
             (($EV)
              ((MPLUS)
               ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.)
                |$dd|)
               ((MMINUS)
                ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.)
                 |$dd|))
               ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
               ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 0.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 3.))
               ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$dd| |$dd0|)))
            ((MSETQ) |$Lev0| 4.)
            ((MSETQ) |$S4z|
             ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
              ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 5742. (($P) 2. 2.))
              ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
            ((MSETQ) |$S4m|
             ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
              ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 2268. (($P) 2. 2.))
              ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
              ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S4r1|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.) |$d|)
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.))
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 4.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r2|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.)
                |$d|)
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 4. 0.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
               ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r3|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 3. 1.))
               ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.))
               ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1|
             (($EV)
              ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
               ((MTIMES) 624. (($P) 3. 1.))
               ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 936. (($P) 2. 2.))
               ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES)
                ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
                 ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
            ((MSETQ) |$Null4r2|
             ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
              ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 4050. (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null4g|
             (($EV)
              ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|)
                2.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                8.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
                6.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|)
                72.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
               ((MTIMES) 6. (($P) 3. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
               ((MTIMES) 3. (($P) 2. 2.))
               ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
               ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
               ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
               ((MQUOTIENT)
                ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
                6.)
               ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.))
                72.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4cr|
             ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
              ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S6m|
             ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
              ((MTIMES) 28320. (($P) 5. 1.))
              ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 82400. (($P) 3. 3.))
              ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S6z|
             ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
              ((MTIMES) 1177320. (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
              ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 929500. (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
            ((MSETQ) |$Null6r16|
             ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
              ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
              ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 3074625000. (($P) 3. 3.))
              ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.))
              ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
              ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
            ((MSETQ) |$Null6g|
             (($EV)
              ((MPLUS)
               ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
               ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
               ((MQUOTIENT)
                ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|))
                4.)
               ((MQUOTIENT)
                ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|) 168.)
               ((MQUOTIENT)
                ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)
                 |$d|)
                280.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
               ((MQUOTIENT)
                ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MMINUS)
                 ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|) 378.)
               ((MQUOTIENT)
                ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
                 |$d|)
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.)
                 |$d|)
                945.)
               ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|) 2520.)
               ((MQUOTIENT)
                ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                140.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)
                 |$d|)
                252.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|) 7560.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.)))
                18.)
               ((MTIMES) 110. (($P) 5. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
               ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
               ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.))
                12.)
               ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
               ((MQUOTIENT)
                ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.))
                70.)
               ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
               ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.))
                7.)
               ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
               ((MQUOTIENT)
                ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.))
                54.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.))
                6.)
               ((MQUOTIENT)
                ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.)
                 (($P) 3. 0.))
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.)
                 (($P) 3. 0.))
                3780.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
                14.)
               ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
               ((MQUOTIENT)
                ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
                28.)
               ((MQUOTIENT)
                ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.))
                45.)
               ((MQUOTIENT)
                ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.))
                280.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
                 (($P) 2. 0.))
                140.)
               ((MQUOTIENT)
                ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.))
                630.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 1. 1.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
                37800.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 8.)
            ((MSETQ) |$S8m1|
             ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.)
               (($P) 7. 0.))
              ((MTIMES) 8289945720. (($P) 6. 2.))
              ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
              ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 0.))
              ((MTIMES) 8399122200. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 1.))
              ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 4515839300.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 300059350. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2066129100.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 47098800. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
            ((MSETQ) |$S8m2|
             ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) 51399096. (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
              ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
              ((MTIMES) 46431000. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
              ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1903750. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
              ((MTIMES) 419373360. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 6188984592. (($P) 5. 3.))
              ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 20048000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 8144150. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 23738400. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
              ((MTIMES) 359941680. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 5264441616. (($P) 5. 3.))
              ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 17416000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6809950. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 20437200. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S10z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
              ((MTIMES) 94471732800. (($P) 9. 1.))
              ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 1017474393600. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1805580000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
              ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.)
               (($P) 6. 1.))
              ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 607282147584. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 20082748000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 36082698000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 23408646912.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 28894320000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 771289485750.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 11311477275. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 612360000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 575909838000.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 816480000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 27552406000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 34574400000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 11854080000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 40166544600. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 2. 2.))))
            ((MSETQ) |$S10z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
              ((MTIMES) 65112321600. (($P) 9. 1.))
              ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 690708211200. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 7. 1.))
              ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
              ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 2261880000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 6. 0.))
              ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 376838832384. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 3.))
              ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 2.))
              ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 11114538000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 24356973312.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.)
               (($P) 4. 4.))
              ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6161648325.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 14804370000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
              ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1210524000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6667920000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 359389840950.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
               (($P) 4. 1.))
              ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1210524000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 338354074800.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 16134720000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 18276010200. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))))
            ((MSETQ) |$S103z|
             ((MPLUS)
              ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
              ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
              ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.)
               (($P) 9. 0.))
              ((MTIMES) 36360611332200. (($P) 8. 2.))
              ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
              ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
              ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1631223468000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.)
               (($P) 7. 0.))
              ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 7. 0.))
              ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) 372093476932800. (($P) 6. 4.))
              ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.)
               (($P) 6. 2.))
              ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
              ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.)
               (($P) 6. 0.))
              ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 540966535200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 6. 0.))
              ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.)
               (($P) 5. 3.))
              ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 1170019452000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.)
               (($P) 5. 2.))
              ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
              ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 4662858416400.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.)
               (($P) 5. 0.))
              ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
              ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 5. 0.))
              ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 805050582525.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 3.))
              ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 9453628800.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
              ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
              ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 4. 2.))
              ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 40416163200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 237200140800.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 112702665600.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
               (($P) 4. 1.))
              ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 161245123200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 4. 1.))
              ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 232452259200. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 324362765475. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.)
               (($P) 4. 0.))
              ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 811066032000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
              ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 7740984220200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
              ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 185345126400.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 430303104000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
              ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 3. 2.))
              ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 437098032000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 296415302400. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 37933056000. (($P) 1. 0.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 270273024000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 552463430400.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
              ((MTIMES) 300421900800. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
               ((MEXPT) (($P) 3. 0.) 3.))
              ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.)
               (($P) 2. 1.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 441839664000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 14224896000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 10668672000.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 8001504000.)
               ((MEXPT) (($P) 1. 0.) 2.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 99574272000.)
               ((MEXPT) (($P) 1. 1.) 3.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 3.))
              ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 16003008000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.)
               (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 4.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 3.))))
            |$states_defined|))) 
(ADDLABEL '$%I87) 
(DSKSETQ $%O87
         '((MDEFINE SIMP) ((|$SetStates|) |$dd0|)
           ((MPROG) ((MSETQ) |$Lev0| 2.)
            ((MSETQ) |$Null2|
             (($EV)
              ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
               ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
               ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
               ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 3.)
            ((MSETQ) |$Null3|
             (($EV)
              ((MPLUS)
               ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.)
                |$dd|)
               ((MMINUS)
                ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.)
                 |$dd|))
               ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
               ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 0.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 3.))
               ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$dd| |$dd0|)))
            ((MSETQ) |$Lev0| 4.)
            ((MSETQ) |$S4z|
             ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
              ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 5742. (($P) 2. 2.))
              ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
            ((MSETQ) |$S4m|
             ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
              ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 2268. (($P) 2. 2.))
              ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
              ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S4r1|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.) |$d|)
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.))
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 4.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r2|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.)
                |$d|)
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 4. 0.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
               ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r3|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 3. 1.))
               ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.))
               ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1|
             (($EV)
              ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
               ((MTIMES) 624. (($P) 3. 1.))
               ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 936. (($P) 2. 2.))
               ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES)
                ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
                 ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
            ((MSETQ) |$Null4r2|
             ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
              ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 4050. (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null4g|
             (($EV)
              ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|)
                2.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                8.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
                6.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|)
                72.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
               ((MTIMES) 6. (($P) 3. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
               ((MTIMES) 3. (($P) 2. 2.))
               ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
               ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
               ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
               ((MQUOTIENT)
                ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
                6.)
               ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.))
                72.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4cr|
             ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
              ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S6m|
             ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
              ((MTIMES) 28320. (($P) 5. 1.))
              ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 82400. (($P) 3. 3.))
              ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S6z|
             ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
              ((MTIMES) 1177320. (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
              ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 929500. (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
            ((MSETQ) |$Null6r16|
             ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
              ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
              ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 3074625000. (($P) 3. 3.))
              ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.))
              ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
              ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
            ((MSETQ) |$Null6g|
             (($EV)
              ((MPLUS)
               ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
               ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
               ((MQUOTIENT)
                ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|))
                4.)
               ((MQUOTIENT)
                ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|) 168.)
               ((MQUOTIENT)
                ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)
                 |$d|)
                280.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
               ((MQUOTIENT)
                ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MMINUS)
                 ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|) 378.)
               ((MQUOTIENT)
                ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
                 |$d|)
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.)
                 |$d|)
                945.)
               ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|) 2520.)
               ((MQUOTIENT)
                ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                140.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)
                 |$d|)
                252.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|) 7560.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.)))
                18.)
               ((MTIMES) 110. (($P) 5. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
               ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
               ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.))
                12.)
               ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
               ((MQUOTIENT)
                ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.))
                70.)
               ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
               ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.))
                7.)
               ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
               ((MQUOTIENT)
                ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.))
                54.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.))
                6.)
               ((MQUOTIENT)
                ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.)
                 (($P) 3. 0.))
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.)
                 (($P) 3. 0.))
                3780.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
                14.)
               ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
               ((MQUOTIENT)
                ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
                28.)
               ((MQUOTIENT)
                ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.))
                45.)
               ((MQUOTIENT)
                ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.))
                280.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
                 (($P) 2. 0.))
                140.)
               ((MQUOTIENT)
                ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.))
                630.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 1. 1.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
                37800.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 8.)
            ((MSETQ) |$S8m1|
             ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.)
               (($P) 7. 0.))
              ((MTIMES) 8289945720. (($P) 6. 2.))
              ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
              ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 0.))
              ((MTIMES) 8399122200. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 1.))
              ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 4515839300.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 300059350. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2066129100.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 47098800. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
            ((MSETQ) |$S8m2|
             ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) 51399096. (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
              ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
              ((MTIMES) 46431000. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
              ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1903750. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
              ((MTIMES) 419373360. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 6188984592. (($P) 5. 3.))
              ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 20048000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 8144150. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 23738400. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
              ((MTIMES) 359941680. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 5264441616. (($P) 5. 3.))
              ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 17416000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6809950. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 20437200. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S10z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
              ((MTIMES) 94471732800. (($P) 9. 1.))
              ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 1017474393600. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1805580000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
              ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.)
               (($P) 6. 1.))
              ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 607282147584. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 20082748000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 36082698000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 23408646912.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 28894320000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 771289485750.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 11311477275. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 612360000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 575909838000.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 816480000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 27552406000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 34574400000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 11854080000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 40166544600. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 2. 2.))))
            ((MSETQ) |$S10z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
              ((MTIMES) 65112321600. (($P) 9. 1.))
              ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 690708211200. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 7. 1.))
              ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
              ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 2261880000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 6. 0.))
              ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 376838832384. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 3.))
              ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 2.))
              ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 11114538000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 24356973312.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.)
               (($P) 4. 4.))
              ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6161648325.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 14804370000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
              ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1210524000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6667920000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 359389840950.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
               (($P) 4. 1.))
              ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1210524000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 338354074800.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 16134720000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 18276010200. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))))
            ((MSETQ) |$S103z|
             ((MPLUS)
              ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
              ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
              ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.)
               (($P) 9. 0.))
              ((MTIMES) 36360611332200. (($P) 8. 2.))
              ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
              ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
              ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1631223468000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.)
               (($P) 7. 0.))
              ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 7. 0.))
              ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) 372093476932800. (($P) 6. 4.))
              ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.)
               (($P) 6. 2.))
              ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
              ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.)
               (($P) 6. 0.))
              ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 540966535200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 6. 0.))
              ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.)
               (($P) 5. 3.))
              ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 1170019452000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.)
               (($P) 5. 2.))
              ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
              ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 4662858416400.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.)
               (($P) 5. 0.))
              ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
              ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 5. 0.))
              ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 805050582525.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 3.))
              ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 9453628800.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
              ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
              ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 4. 2.))
              ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 40416163200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 237200140800.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 112702665600.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
               (($P) 4. 1.))
              ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 161245123200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 4. 1.))
              ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 232452259200. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 324362765475. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.)
               (($P) 4. 0.))
              ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 811066032000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
              ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 7740984220200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
              ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 185345126400.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 430303104000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
              ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 3. 2.))
              ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 437098032000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 296415302400. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 37933056000. (($P) 1. 0.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 270273024000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 552463430400.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
              ((MTIMES) 300421900800. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
               ((MEXPT) (($P) 3. 0.) 3.))
              ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.)
               (($P) 2. 1.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 441839664000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 14224896000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 10668672000.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 8001504000.)
               ((MEXPT) (($P) 1. 0.) 2.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 99574272000.)
               ((MEXPT) (($P) 1. 1.) 3.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 3.))
              ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 16003008000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.)
               (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 4.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 3.))))
            |$states_defined|))) 
(ADDLABEL '$%O87) 
(DSKSETQ $%O88
         '"/home/igor/tex/NoChaos/maxima.cov/SSTT/40_define_test_states.v1.mat") 
(ADDLABEL '$%O88) 
(DSKSETQ $%I89 '(($SET_NUMBER_OF_PARTICLE) 4.)) 
(ADDLABEL '$%I89) 
(DSKSETQ $%O89 '$DONE) 
(ADDLABEL '$%O89) 
(DSKSETQ $%I90 '((|$SetStates|) 26.)) 
(ADDLABEL '$%I90) 
(DSKSETQ $%O90 '|$states_defined|) 
(ADDLABEL '$%O90) 
(DSKSETQ $%I91 '(($BATCH) "SSSS_w_ghTTTT_dx3.mat")) 
(ADDLABEL '$%I91) 
(DSKSETQ $%I92
         '((MDEFINE)
           ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|)
            ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
            ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
            ((MSETQ) |$Asss|
             ((|$gf_amplitudeN4V2|)
              ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
              ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
            ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "Step0: amplitude computation time"
             ((MPLUS) $TI1 ((MMINUS) $TI0)))
            ((MRETURN) |$Asss|)))) 
(ADDLABEL '$%I92) 
(DSKSETQ $%O92
         '((MDEFINE SIMP)
           ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|)
            ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
            ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
            ((MSETQ) |$Asss|
             ((|$gf_amplitudeN4V2|)
              ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
              ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
            ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "Step0: amplitude computation time"
             ((MPLUS) $TI1 ((MMINUS) $TI0)))
            ((MRETURN) |$Asss|)))) 
(ADDLABEL '$%O92) 
(DSKSETQ $%I93 '((MDEFINE) ((|$SSSSstep1|) |$AmpS40|) |$AmpS40|)) 
(ADDLABEL '$%I93) 
(DSKSETQ $%O93 '((MDEFINE SIMP) ((|$SSSSstep1|) |$AmpS40|) |$AmpS40|)) 
(ADDLABEL '$%O93) 
(DSKSETQ $%I94
         '((MDEFINE)
           ((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
            ((MSETQ) |$Assss0|
             ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
              |$Sc4| |$l4| |$dd0|))
            ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
            ((MSETQ) |$f_Assss|
             (($RATSIMP)
              (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "simplification computation time"
             ((MPLUS) $TI2 ((MMINUS) $TI1)))
            ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
            (($PRINT) "computation times" $TI0 $TI1 $TI2)
            ((MSETQ) $GH_0
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt0|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) |$tttt|
             (($FACTOR)
              (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_0 |$tttt0|)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT_dx3|
             (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
            (($PRINT) "factors from ghosts and momenta and measure"
             |$gh_TTTT_dx3|)
            ((MSETQ) $FINAL_AMP_DX
             (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
            ((MRETURN)
             ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
              (($FACTOR) |$dx3_dOM|)))))) 
(ADDLABEL '$%I94) 
(DSKSETQ $%O94
         '((MDEFINE SIMP)
           ((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
            ((MSETQ) |$Assss0|
             ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
              |$Sc4| |$l4| |$dd0|))
            ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
            ((MSETQ) |$f_Assss|
             (($RATSIMP)
              (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "simplification computation time"
             ((MPLUS) $TI2 ((MMINUS) $TI1)))
            ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
            (($PRINT) "computation times" $TI0 $TI1 $TI2)
            ((MSETQ) $GH_0
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt0|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) |$tttt|
             (($FACTOR)
              (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_0 |$tttt0|)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT_dx3|
             (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
            (($PRINT) "factors from ghosts and momenta and measure"
             |$gh_TTTT_dx3|)
            ((MSETQ) $FINAL_AMP_DX
             (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
            ((MRETURN)
             ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
              (($FACTOR) |$dx3_dOM|)))))) 
(ADDLABEL '$%O94) 
(DSKSETQ $%O95
         '"/home/igor/tex/NoChaos/maxima.cov/SSTT/SSSS_w_ghTTTT_dx3.mat") 
(ADDLABEL '$%O95) 
(DSKSETQ $%I96
         '(($EV) (($DECLARE) |$Ms| $INTEGER)
           (($DECLARE) |$Mt| $INTEGER) (($COMPILE) $ALL))) 
(ADDLABEL '$%I96) 
(DSKSETQ $%O96 '$DONE) 
(ADDLABEL '$%O96) 
(DSKSETQ $%I97
         '((MSETQ) |$qq|
           ((MSETQ) |$qq1| ((MSETQ) |$qq2| ((MSETQ) |$qq3| 1.))))) 
(ADDLABEL '$%I97) 
(DSKSETQ $%O97 '1.) 
(ADDLABEL '$%O97) 
(DSKSETQ $%I98
         '((MSETQ) |$nq|
           ((MSETQ) |$nq1| ((MSETQ) |$nq2| ((MSETQ) |$nq3| 0.))))) 
(ADDLABEL '$%I98) 
(DSKSETQ $%O98 '0.) 
(ADDLABEL '$%O98) 
(DSKSETQ $%I99 '((MSETQ) |$filename| "TS4zS4zT.lisp")) 
(ADDLABEL '$%I99) 
(DSKSETQ $%O99 '"TS4zS4zT.lisp") 
(ADDLABEL '$%O99) 
(DSKSETQ $%I100 '((MSETQ) |$qq2| |$S4z|)) 
(ADDLABEL '$%I100) 
(DSKSETQ $%O100
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADDLABEL '$%O100) 
(DSKSETQ $%I101 '((MSETQ) |$nq2| 4.)) 
(ADDLABEL '$%I101) 
(DSKSETQ $%O101 '4.) 
(ADDLABEL '$%O101) 
(DSKSETQ $%I102 '((MSETQ) |$qq1| |$S4z|)) 
(ADDLABEL '$%I102) 
(DSKSETQ $%O102
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADDLABEL '$%O102) 
(DSKSETQ $%I103 '((MSETQ) |$nq1| 4.)) 
(ADDLABEL '$%I103) 
(DSKSETQ $%O103 '4.) 
(ADDLABEL '$%O103) 
(DSKSETQ $%I104
         '((MSETQ) |$a1234|
           ((|$gf_SSSSV3|) |$qq| |$nq| |$qq1| |$nq1| |$qq2| |$nq2|
            |$qq3| |$nq3| ""))) 
(ADDLABEL '$%I104) 
(DSKSETQ $%O104
         '((MLIST SIMP)
           ((MTIMES SIMP FACTORED) 128.
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -6. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MPLUS SIMP IRREDUCIBLE) 32258.
             ((MTIMES SIMP RATSIMP) 24892. |$Ms|)
             ((MTIMES SIMP) -26694. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) -12152. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) 7688. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP RATSIMP) -193548. |$om|)
             ((MTIMES SIMP RATSIMP) 34. |$Ms| |$om|)
             ((MTIMES SIMP) 363652. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP) 107704. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP) -72912. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$om|)
             ((MTIMES SIMP RATSIMP) 64516. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) 49784. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -111952. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -84320. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 17748656. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -1270678. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -1457317. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -743226. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 245784. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -4912006. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -4636687. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -280066. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 599232. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 364820. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 687656. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 304112. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 5412868. ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -9191952. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1423920. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1379852. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -345744. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -13257802. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 7643964. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 3126090. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1429664. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 5847204. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 42438. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1512096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -644448. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -399840. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 73302816. ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 6127016. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -4301216. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -301056. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 172872. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 6127016. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -1685384. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -4104144. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1345344. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -4301216. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -4104144. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2462096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -301056. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1345344. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 172872. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 5412868. ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -13257802. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 5847204. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -644448. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -9191952. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 7643964. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 42438. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -399840. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1423920. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 3126090. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1512096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1379852. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1429664. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -345744. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 17748656. ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -4912006. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 364820. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1270678. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -4636687. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 687656. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1457317. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -280066. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 304112. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -743226. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 599232. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 245784. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -193548. ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 64516. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 34. |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 49784. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 363652. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -111952. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 107704. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -84320. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -72912. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 32258. ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 24892. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -26694. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -12152. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 7688. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))))
           ((MTIMES SIMP FACTORED) 128.
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om|) -8.)
            ((MEXPT SIMP) |$om| -4.)
            ((MPLUS SIMP IRREDUCIBLE) 32258.
             ((MTIMES SIMP RATSIMP) 24892. |$Ms|)
             ((MTIMES SIMP) -26694. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) -12152. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) 7688. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP RATSIMP) -193548. |$om|)
             ((MTIMES SIMP RATSIMP) 34. |$Ms| |$om|)
             ((MTIMES SIMP) 363652. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP) 107704. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP) -72912. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$om|)
             ((MTIMES SIMP RATSIMP) 64516. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) 49784. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -111952. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -84320. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 17748656. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -1270678. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -1457317. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -743226. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 245784. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -4912006. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -4636687. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -280066. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 599232. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 364820. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 687656. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 304112. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 5412868. ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -9191952. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1423920. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1379852. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -345744. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -13257802. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 7643964. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 3126090. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1429664. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 5847204. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 42438. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1512096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -644448. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -399840. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 73302816. ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 6127016. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -4301216. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -301056. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 172872. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 6127016. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -1685384. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -4104144. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1345344. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -4301216. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -4104144. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2462096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -301056. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1345344. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 172872. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 5412868. ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -13257802. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 5847204. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -644448. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -9191952. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 7643964. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 42438. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -399840. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1423920. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 3126090. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1512096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1379852. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1429664. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -345744. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 17748656. ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -4912006. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 364820. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1270678. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -4636687. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 687656. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1457317. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -280066. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 304112. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -743226. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 599232. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 245784. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -193548. ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 64516. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 34. |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 49784. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 363652. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -111952. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 107704. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -84320. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -72912. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 32258. ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 24892. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -26694. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -12152. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 7688. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) -8.)
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             8.))
           ((MTIMES SIMP FACTORED)
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) 2. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) 2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 8.)
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -8.))
           ((MTIMES SIMP FACTORED) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|)
            |$Xi|
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -2.)))) 
(ADDLABEL '$%O104) 
(DSKSETQ $%I105 '((|$a1234| ARRAY) 1.)) 
(ADDLABEL '$%I105) 
(DSKSETQ $%O105
         '((MTIMES SIMP FACTORED) 128.
           ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
            ((MPLUS SIMP) -6. ((MTIMES SIMP) 2. |$Ms|)
             ((MTIMES SIMP) 2. |$Mt|)))
           ((MEXPT SIMP) |$om|
            ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
           ((MPLUS SIMP IRREDUCIBLE) 32258.
            ((MTIMES SIMP RATSIMP) 24892. |$Ms|)
            ((MTIMES SIMP) -26694. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
            ((MTIMES SIMP) -12152. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
            ((MTIMES SIMP) 7688. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
            ((MTIMES SIMP RATSIMP) -193548. |$om|)
            ((MTIMES SIMP RATSIMP) 34. |$Ms| |$om|)
            ((MTIMES SIMP) 363652. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$om|)
            ((MTIMES SIMP) 107704. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$om|)
            ((MTIMES SIMP) -72912. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
             |$om|)
            ((MTIMES SIMP RATSIMP) 64516. |$Mt| |$om|)
            ((MTIMES SIMP RATSIMP) 49784. |$Ms| |$Mt| |$om|)
            ((MTIMES SIMP) -111952. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| |$om|)
            ((MTIMES SIMP) -84320. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$Mt| |$om|)
            ((MTIMES SIMP) 17748656. ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) -1270678. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) -1457317. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) -743226. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 245784. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) -4912006. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) -4636687. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) -280066. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 599232. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 364820. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 687656. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 304112. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 5412868. ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -9191952. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) 1423920. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) 1379852. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -345744. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -13257802. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) 7643964. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) 3126090. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -1429664. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) 5847204. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) 42438. |$Ms| ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -1512096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -644448. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -399840. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) 73302816. ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 6127016. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) -4301216. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) -301056. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 172872. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 6127016. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) -1685384. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) -4104144. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 1345344. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) -4301216. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) -4104144. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 2462096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) -301056. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 1345344. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 172872. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 5412868. ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -13257802. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) 5847204. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -644448. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -9191952. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) 7643964. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) 42438. ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -399840. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) 1423920. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) 3126090. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -1512096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) 1379852. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -1429664. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -345744. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) 17748656. ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) -4912006. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 364820. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) -1270678. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) -4636687. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 687656. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) -1457317. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) -280066. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 304112. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) -743226. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 599232. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 245784. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) -193548. ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) 64516. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) 34. |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) 49784. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) 363652. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -111952. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) 107704. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -84320. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -72912. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) 32258. ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) 24892. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) -26694. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) -12152. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) 7688. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
             ((MEXPT SIMP RATSIMP) |$om| 8.))))) 
(ADDLABEL '$%O105) 
(DSKSETQ $%I106 '(($SAVE) |$filename| $ALL)) 
(ADDLABEL '$%I106) 
(DSKSETQ |$expand_reggeon_loaded| 'T) 
(ADD2LNC '|$expand_reggeon_loaded| $VALUES) 
(DEFPROP |$expand_reggeon_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$expand_reggeon_loaded| $PROPS) 
(DEFPROP |$expand_reggeon_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$expand_reggeon_loaded| $PROPS) 
(DSKSETQ |$dbg_all_terms| 'NIL) 
(ADD2LNC '|$dbg_all_terms| $VALUES) 
(DEFPROP |$dbg_all_terms| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_all_terms| $PROPS) 
(DEFPROP |$dbg_all_terms| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_all_terms| $PROPS) 
(DSKSETQ |$dbg_compute_levels| 'NIL) 
(ADD2LNC '|$dbg_compute_levels| $VALUES) 
(DEFPROP |$dbg_compute_levels| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_compute_levels| $PROPS) 
(DEFPROP |$dbg_compute_levels| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_compute_levels| $PROPS) 
(DSKSETQ |$derivatives_loaded| 'T) 
(ADD2LNC '|$derivatives_loaded| $VALUES) 
(DEFPROP |$derivatives_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$derivatives_loaded| $PROPS) 
(DEFPROP |$derivatives_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$derivatives_loaded| $PROPS) 
(DSKSETQ |$dbg_wrt_lambda| 'NIL) 
(ADD2LNC '|$dbg_wrt_lambda| $VALUES) 
(DEFPROP |$dbg_wrt_lambda| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_lambda| $PROPS) 
(DEFPROP |$dbg_wrt_lambda| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_lambda| $PROPS) 
(DSKSETQ |$dbg_wrt_pair| 'NIL) 
(ADD2LNC '|$dbg_wrt_pair| $VALUES) 
(DEFPROP |$dbg_wrt_pair| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_pair| $PROPS) 
(DEFPROP |$dbg_wrt_pair| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_pair| $PROPS) 
(DSKSETQ |$dbg_wrt_states| 'NIL) 
(ADD2LNC '|$dbg_wrt_states| $VALUES) 
(DEFPROP |$dbg_wrt_states| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_states| $PROPS) 
(DEFPROP |$dbg_wrt_states| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_states| $PROPS) 
(DSKSETQ |$dbg_wrt_contract| 'NIL) 
(ADD2LNC '|$dbg_wrt_contract| $VALUES) 
(DEFPROP |$dbg_wrt_contract| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_contract| $PROPS) 
(DEFPROP |$dbg_wrt_contract| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_contract| $PROPS) 
(DSKSETQ |$dbg_scalars| 'NIL) 
(ADD2LNC '|$dbg_scalars| $VALUES) 
(DEFPROP |$dbg_scalars| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_scalars| $PROPS) 
(DEFPROP |$dbg_scalars| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_scalars| $PROPS) 
(DSKSETQ |$NIused| '2.) 
(ADD2LNC '|$NIused| $VALUES) 
(DSKSETQ |$objects_with_index| '((MLIST SIMP) $LA |$Sk| $K)) 
(ADD2LNC '|$objects_with_index| $VALUES) 
(DSKSETQ |$compute_pp_loaded| 'T) 
(ADD2LNC '|$compute_pp_loaded| $VALUES) 
(DEFPROP |$compute_pp_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$compute_pp_loaded| $PROPS) 
(DEFPROP |$compute_pp_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$compute_pp_loaded| $PROPS) 
(DSKSETQ $AP '2.) 
(ADD2LNC '$AP $VALUES) 
(DEFPROP $AP ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '$AP $PROPS) 
(DEFPROP $AP $FIXNUM MODE) 
(ADD2LNC '$AP $PROPS) 
(DSKSETQ |$amp_4pts_loaded| 'T) 
(ADD2LNC '|$amp_4pts_loaded| $VALUES) 
(DEFPROP |$amp_4pts_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$amp_4pts_loaded| $PROPS) 
(DEFPROP |$amp_4pts_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$amp_4pts_loaded| $PROPS) 
(DSKSETQ |$nn| '4.) 
(ADD2LNC '|$nn| $VALUES) 
(DSKSETQ |$Lev0| '8.) 
(ADD2LNC '|$Lev0| $VALUES) 
(DSKSETQ |$Null2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -30. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.))
           ((MTIMES SIMP) -10. (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -50. (($P SIMP) 2. 0.)))) 
(ADD2LNC '|$Null2| $VALUES) 
(DSKSETQ |$Null3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 136. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.))
           ((MTIMES SIMP) 144. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.))
           ((MTIMES SIMP) 672. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 288. (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 800. (($P SIMP) 3. 0.)))) 
(ADD2LNC '|$Null3| $VALUES) 
(DSKSETQ |$S4z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4z| $VALUES) 
(DSKSETQ |$S4m|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 25. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 300. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -504. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 153. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 504. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 2268. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 1164. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -2016. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 2250. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4m| $VALUES) 
(DSKSETQ |$S4r1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 1512. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 18144. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) 54432. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 122472. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 734832. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -163296. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -979776. (($P SIMP) 3. 1.)))) 
(ADD2LNC '|$S4r1| $VALUES) 
(DSKSETQ |$S4r2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -1452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -5112. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 1452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -10512. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 1512. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -67122. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19320. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 92520. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 5850. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4r2| $VALUES) 
(DSKSETQ |$S4r3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -552. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -2412. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 552. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 1512. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -4896. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -37476. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 7728. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 49968. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -900. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4r3| $VALUES) 
(DSKSETQ |$Null4r1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 25. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -152. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -312. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1224. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -519. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 936. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 936. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 3004. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 624. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 4350. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4r1| $VALUES) 
(DSKSETQ |$Null4r2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -778. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -3696. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -3393. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -5640. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -15354. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -13050. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -36. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 4050. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 5088. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -5472. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 9000. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4r2| $VALUES) 
(DSKSETQ |$Null4g|
         '((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 37. 72.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 31. 6.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 29. 8.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 5. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 3. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 27. 2.) (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 75. 4.) (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4g| $VALUES) 
(DSKSETQ |$Null4cr|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -82. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -288. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -351. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -696. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1494. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1458. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 468. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 702. (($P SIMP) 2. 2.)))) 
(ADD2LNC '|$Null4cr| $VALUES) 
(DSKSETQ |$S6m|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 925. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -2700. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 1390. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5150. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -2315. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -5150. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -27000. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -2160. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 4320. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6480. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 14240. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 2160. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 30720. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 82400. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -1620. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -8640. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19860. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -7560. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -108600. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 6432. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 28320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$S6m| $VALUES) 
(DSKSETQ |$S6z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 6750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -20250. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 12275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -6750. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 15950. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 1900. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -7975. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 251225. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -43875. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9720. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 75700. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -337500. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 100680. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -191400. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 929500. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 79515. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -141150. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 214110. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1872750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18168. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1177320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -226500. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$S6z| $VALUES) 
(DSKSETQ |$Null6r16|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -251797. ((MEXPT SIMP) (($P SIMP) 1. 0.) 6.))
           ((MTIMES SIMP) -2092175. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -7110175. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -29761875.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -5461735. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -24201350.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -50991925.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -24404550.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -12108575. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -62731800.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -3421800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 69175800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -121746050. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 70097000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 59508925. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -294064625. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -775902375. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -23008900.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -19102900. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 11421000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -442111500. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -78516400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 529209500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1024096500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1110037500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 3074625000. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -149096700.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 40996125. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -116943750. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -1724253750. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1836843750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -221157000. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2713770000. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 83700000. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$Null6r16| $VALUES) 
(DSKSETQ |$Null6g|
         '((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 709. 5400.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 6.))
           ((MTIMES SIMP) ((RAT SIMP) 253. 420.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.) (($P SIMP) 1. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 1051. 315.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 603. 140.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 919. 56.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 5. 2.) (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 10547. 1260.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) ((RAT SIMP) 2831. 420.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 9. 2.) (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 667. 28.) (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 151. 7.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 5. 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 333. 14.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 66103. 3780.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 22. 3.) (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 104651. 1260.) (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 121. 6.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 19141. 378.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 415. 21.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 5. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 508. 21.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 884. 7.) (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 2245. 21.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) ((RAT SIMP) 11343. 140.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 5065. 42.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 295. 14.) (($P SIMP) 1. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 2175. 14.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 1613. 6.) (($P SIMP) 1. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -20. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 8125. 18.) (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$Null6g| $VALUES) 
(DSKSETQ |$S8m1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 3704400. ((MEXPT SIMP) (($P SIMP) 2. 0.) 4.))
           ((MTIMES SIMP) -4233600. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 47098800. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 4233600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 121564800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -95719050.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -168663600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -2066129100.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 2822400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -8467200. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 564480. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -134930880. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -164058060. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 446029860. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 1881600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 300059350. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -166168800. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -564480. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -89953920. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 240527460.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 193485600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6641529720. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -566729900. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -4515839300.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -2822400. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 31399200. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -303712860. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -1918948920. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -2176090560. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 218051350.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 3466376900. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 356247360. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -1693440. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 67465440. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4233600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -301960395. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 200500650.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 84091995. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 1532790000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 87908400. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -1519737120. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 922165425.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 1693440. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -67465440. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 329030595. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1768903290. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 2882147400. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -220555395.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -4130193690. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 514439100. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -384952680. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 8399122200. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -1354752. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 37184832. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -151277760. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -432712800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1501803216. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2179008. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 755612928. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -1367559072. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 442163232. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -14516463024. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 28910880. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 105066720. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 697965480. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 46425600. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 8289945720. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -120426480. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -2275704720. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 73716750. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8m1| $VALUES) 
(DSKSETQ |$S8m2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 11760. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -23520. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 364560. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 11760. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 769440. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -992250. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -1134000. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -13891500.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -7840. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -907200. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -1003948. (($P SIMP) 2. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 2996548. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 1903750. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -776160. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -604800. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1974148. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1268960. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 43927352. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -3903500. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -30054500.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 243040. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -1698748. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -12175352. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -12949440. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 1495750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 22998500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 4603200. (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 453600. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2003091. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 921690. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 624291. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 9218160. (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 412080. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -9684000. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4919625. ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -453600. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1842891. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 11683434. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 17523720. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1598091. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -27559434. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -94500. (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -3330600. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 46431000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 279360. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -676800. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2152800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -8285520. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 83520. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 5080320. (($P SIMP) 1. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -7653024. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 4110624. (($P SIMP) 1. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -83615280. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 118560. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 522720. (($P SIMP) 1. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 4197864. (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -122880. (($P SIMP) 1. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 51399096. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -856944. (($P SIMP) 1. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -14931216. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 366750. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8m2| $VALUES) 
(DSKSETQ |$S8z1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 63000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -126000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -12448800. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 23738400. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 12448800. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 63000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -35002800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19192950. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 11264400. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 618823800.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -42000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 23950080. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -68817420. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 10255140. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 8144150. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 20048000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -631680. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 26813220. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -22545600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1237619880. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -14149100. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 539448700.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -772800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -15677340. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -360009720. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -156750720. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 13777750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -223149500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 910342720. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -11975040.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 16215885. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19570950.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 28720755. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 462861000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10558800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222613440. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -73024875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 11975040. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2116485. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 529542090. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -18257400. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -12882555.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 512024310. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1212819300. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -247152360. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -4300632000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -10789632. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 10184832. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -262211040. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 135449328. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1209600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -383096448. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 384247584. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 356467104. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 6188984592. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 126077280. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -64299480. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -113561280. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2262735720. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -1427760. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 419373360. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -54920250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8z1| $VALUES) 
(DSKSETQ |$S8z2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -63000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -10823400. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 20437200. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 10823400. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -30038400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 17038350. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9601200. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 530541900.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -21000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 20139840. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -57671460. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7657020. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6809950. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 17416000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -416640. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 21328860. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -19210800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1064138040. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11458300. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 464137100.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -512400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -13549620. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -305834760. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -134722560. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 11726750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -191999500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 772506560. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -10069920.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 13616505. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -17038350.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 24652215. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 393876000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -9248400. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -194265120. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -64519875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 10069920. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -802305. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 453611970. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10546200. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10779615.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 439123230. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1028682900. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -208166280. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -3654567000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -9265536. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 8963136. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -220237920. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 118298544. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 604800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -328898304. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 324832032. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 300357792. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 5264441616. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 106609440. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -55667640. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -95941440. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -1931385960. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -848880. (($P SIMP) 1. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 359941680. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -46478250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8z2| $VALUES) 
(DSKSETQ |$S10z1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 8890560000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -493920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -47040000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -816480000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -680400000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21840000. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 40166544600. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 47040000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11854080000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -47040000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 38525760000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -17406144000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -823200000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1338960000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 22514954000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -34574400000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -28153440000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 27552406000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 816480000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 47040000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -26671680000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41114304000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -21840000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41941606000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -65582521200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -30367750000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -575909838000.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 28153440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -658560000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -68300806000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 26403816600.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 6659590000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 556646958000. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 17012800000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -414892800000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 612360000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -778260000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 15500824500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 165900000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -23835724500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2976750000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 123480000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19766203100. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 8643600000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2610368400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 37648107500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 347766720000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11311477275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -6952837500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -446460000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 28894320000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -55227112500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 8829124500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 73883607500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 15484392000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1332626535000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -40007615550. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -771289485750.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -28894320000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 446460000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 54671452500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2976750000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 61435500. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 55566000000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -43951472400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -271032372000. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -286098435000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 6371568000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -12604951100. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -215509203000. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -167485920000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 14943553275.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 412610955750. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 59737860000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -104496000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 17850699600. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -12435219600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5376162400. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -9549187200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 9348102400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -319433436000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 6258067200. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 368756136000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -23408646912.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -36082698000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -5845392000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -790017472800. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 29446648000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 865169323200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -89828383680. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -5267808000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 12886098000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 247693312800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 225351473760. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -20082748000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -551036203200. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 2634992640. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -81345942720. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 607282147584. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 1587600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5427840000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 7813260000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 854670000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 254080638000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5662720000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -255510192000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 11300654400. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 1345650000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -6006960000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -71086512000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 6561480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 177150240000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -116617158000. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 116534544000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -1256174740800. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -801360000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -32628708000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 25637875200. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -1805580000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -52980480000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 68103216000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -33493788000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 1017474393600. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) 269482500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 16188732000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -15851576700. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -3532347000. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) -456913920600. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 1395489600. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 94471732800. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -6935292000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S10z1| $VALUES) 
(DSKSETQ |$S10z2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -987840000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 493920000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -538272000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -211680000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -282240000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 538272000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -740880000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 887600000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 297808000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 18276010200. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -1152480000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 538272000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1528800000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -870240000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 8890560000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6979392000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1481760000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -2073008000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 28865354000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -16134720000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -7408800000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -7021994000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 282240000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -538272000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 211680000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 16728768000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -297808000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 35591206000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -41558252400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -28984774000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -338354074800.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) -740880000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 7408800000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 1185408000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -33726406000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 26245762200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 5276614000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 354653434800. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 3841600000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -320060160000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 864360000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -897624000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -864360000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 584724000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7033624500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 312900000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15368524500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11840850000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222264000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -12051172700. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4033680000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10236358800. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7923867500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 158101440000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -903164325. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -2084197500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -864360000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1210524000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 6667920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -19580200500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 3007924500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 42183687500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 21707784000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 706144455000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -760732350. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -359389840950.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) 864360000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -6667920000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1210524000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 19024540500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -14804370000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 5882635500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2222640000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -6136822800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18131623200. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -73995075000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 148176000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -2914240700. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -90863551800. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -60799200000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -6161648325.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 107398030950. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -64729980000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 271824000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 7107435600. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1691955600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 9836573600. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5484931200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5864633600. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -243228636000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1347091200. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 275616936000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -24356973312.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) -271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -11114538000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -12619152000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -413747200800. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -3152072000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 377966635200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -105001606080. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 1505952000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -227982000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 84796480800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 77209342560. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 8564612000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -134957995200. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 147728931840. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -61431088320. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 376838832384. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 1587600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -8324160000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 3410316000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 3750990000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 185496318000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -845824000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -183256752000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 16200340800. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 4241970000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 20725200000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -28186032000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2261880000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 43731360000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -127285830000. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 88084752000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -812357985600. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -349776000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -20774628000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 18773798400. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -112140000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -22498560000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 56394288000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -25510428000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 690708211200. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) -55093500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 9414972000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -12279627900. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -2600955000. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) -316414042200. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 705211200. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 65112321600. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -5241852000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S10z2| $VALUES) 
(DSKSETQ |$S103z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -8001504000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 4.))
           ((MTIMES SIMP) -32006016000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 16003008000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 99574272000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 21337344000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -196777728000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 104908608000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -45045504000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 3.))
           ((MTIMES SIMP) -99574272000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 47416320000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -8001504000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 48009024000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 194406912000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -92461824000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 43563744000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -1792336896000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -2576484288000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 7112448000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -14224896000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -501150988800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 514530374400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 441839664000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7112448000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 87761116800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -457630790400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 4061207808000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 134708448000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -106673616000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 6322176000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -167181974400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -3589526644200. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -5619712000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 3.))
           ((MTIMES SIMP) 132765696000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 300421900800. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -552463430400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -170698752000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -26156592000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -270273024000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 60928560000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 3839299430400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 4795698700800. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -294705600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 405817910400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -3905736870000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 3143109312000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -432673920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -3369517242000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 37933056000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -26119900800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 296415302400. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -437098032000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 2106707097600. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -2541052684800. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 3435312384000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 192470678400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -6213646698000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5520826256400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 1443258877200. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 62480247253200.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) 204252384000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -430303104000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -185345126400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 5319068874000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -7740984220200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -4520578045200. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -44612888821200. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 697085760000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 40182960384000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 15321398400.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15066475200. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15321398400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -202319308800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 923941588500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 121367736000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 2064731287500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -3029894910000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 75895747200. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 1456309992900. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -811066032000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 9453628800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 5207328000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -4368576128400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4017877831500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19190767680000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 324362765475. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -394125385500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -143345462400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 232452259200. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 256048128000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -4741513459200. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 4475838005100. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -6569242375500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -161245123200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 3944646216000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1380872467500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1179466142400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -127827325665000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2053316263950. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 75396325217850.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) -112702665600.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -237200140800.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -40416163200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -2692058273100. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 9439988670000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1453598968500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -11342131920000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -3345674864400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 11567302783200. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 17434459413000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -9453628800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 1869329145600. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 4020673836900. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -5866932670200. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 12281913504000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -805050582525.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -6720249875850. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 59658933348000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 66919708800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1500917040000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 2178181861200. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 163034924400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1618250440800. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1910158588800. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1613022297600. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 49111179012000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 438568300800. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -17279037720000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 10785603015936.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) 1991485440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -2648040595200. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -4662858416400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 7078970505600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 57583975615200. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -546142632000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -69884033083200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -27245214682560. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -85033670400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -6880443591600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 420527181600. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -35674605701280. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -1170019452000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 19828757793600. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -87175629112320. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -26971837583040. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) -271805393809152. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 168391440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 975316665600. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -540966535200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -2722302709200. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -33663814002000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -567494860800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 11635371216000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -9239591390400. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -2776289040000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 4976458318800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 17649435254400. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 40063922640000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 3509112859200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -10309655635200. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 40713698768400. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 33410065449600. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) 372093476932800. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 799527909600. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -48348316800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 4728322620000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -3565119398400. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -1631223468000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -9236108851200. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -18527478710400. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -4958602812000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) -126713247091200. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) 16108035300.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 1771370748000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 2953030572900. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 840041987400. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) 36360611332200. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) -1078772817600. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) -6400051876800. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -1301785884000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S103z| $VALUES) 
(DSKSETQ |$qq3| '1.) 
(ADD2LNC '|$qq3| $VALUES) 
(DSKSETQ |$qq2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$qq2| $VALUES) 
(DSKSETQ |$qq1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$qq1| $VALUES) 
(DSKSETQ |$qq| '1.) 
(ADD2LNC '|$qq| $VALUES) 
(DSKSETQ |$nq3| '0.) 
(ADD2LNC '|$nq3| $VALUES) 
(DSKSETQ |$nq2| '4.) 
(ADD2LNC '|$nq2| $VALUES) 
(DSKSETQ |$nq1| '4.) 
(ADD2LNC '|$nq1| $VALUES) 
(DSKSETQ |$nq| '0.) 
(ADD2LNC '|$nq| $VALUES) 
(DSKSETQ |$filename| '"TS4zS4zT.lisp") 
(ADD2LNC '|$filename| $VALUES) 
(DSKSETQ |$Assss|
         '((MTIMES SIMP)
           ((MPLUS SIMP) 4129024.
            ((MTIMES SIMP RATSIMP) 3186176. |$Ms|)
            ((MTIMES SIMP) -3416832. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
            ((MTIMES SIMP) -1555456. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
            ((MTIMES SIMP) 984064. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -57806336.
              ((MTIMES SIMP RATSIMP) -25485056. |$Ms|)
              ((MTIMES SIMP) 73882112. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 26229760. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -17205248.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 8258048.
                ((MTIMES SIMP RATSIMP) 6372352. |$Ms|)
                ((MTIMES SIMP) -14329856.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -10792960.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|))
             |$om|)
            ((MTIMES SIMP)
             ((MPLUS SIMP) 2585633792.
              ((MTIMES SIMP RATSIMP) -73468672. |$Ms|)
              ((MTIMES SIMP) -654587520.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -248974592.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 133676032.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -694801152.
                ((MTIMES SIMP RATSIMP) -644474752. |$Ms|)
                ((MTIMES SIMP) 78790400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 163045376.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 46696960.
                ((MTIMES SIMP RATSIMP) 88019968. |$Ms|)
                ((MTIMES SIMP) 38926336.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -18406678016.
              ((MTIMES SIMP RATSIMP) -53699584. |$Ms|)
              ((MTIMES SIMP) 3169225728.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 1410801152.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -612362240.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 3564120832.
                ((MTIMES SIMP RATSIMP) 5904820736. |$Ms|)
                ((MTIMES SIMP) 285691136.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -1098813440.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 374866432.
                ((MTIMES SIMP RATSIMP) -698727680. |$Ms|)
                ((MTIMES SIMP) -504958976.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -82489344.
                ((MTIMES SIMP RATSIMP) -51179520. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 69127550464.
              ((MTIMES SIMP RATSIMP) 5865495552. |$Ms|)
              ((MTIMES SIMP) -10077509632.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -4996129792.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 1848577024.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -3706832896.
                ((MTIMES SIMP RATSIMP) -25017886208. |$Ms|)
                ((MTIMES SIMP) -3927731200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 4388233216.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -5230577664.
                ((MTIMES SIMP RATSIMP) 1895772160. |$Ms|)
                ((MTIMES SIMP) 2953472000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 621379584.
                ((MTIMES SIMP RATSIMP) 581640192. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP) 22127616. ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -184157299200.
              ((MTIMES SIMP RATSIMP) -31984920320. |$Ms|)
              ((MTIMES SIMP) 24151929344.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 11550758912.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -3886346240.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -19179274240.
                ((MTIMES SIMP RATSIMP) 63782064640. |$Ms|)
                ((MTIMES SIMP) 16416405248.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -11603529728.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 22928056320.
                ((MTIMES SIMP RATSIMP) -174237440. |$Ms|)
                ((MTIMES SIMP) -10313961472.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1824799232.
                ((MTIMES SIMP RATSIMP) -2993655808. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP) -221276160.
               ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 381177828352.
              ((MTIMES SIMP RATSIMP) 89498084096. |$Ms|)
              ((MTIMES SIMP) -47322945792.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -17784729088.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 5850277888.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 81767037696.
                ((MTIMES SIMP RATSIMP) -111154832512. |$Ms|)
                ((MTIMES SIMP) -38779421184.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 21452505088.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -55704159872.
                ((MTIMES SIMP RATSIMP) -12089014528. |$Ms|)
                ((MTIMES SIMP) 23975012352.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 2032317184.
                ((MTIMES SIMP RATSIMP) 9228443648. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP) 1005075456.
               ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -603684041216.
              ((MTIMES SIMP RATSIMP) -159673298432. |$Ms|)
              ((MTIMES SIMP) 75948954624.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 17937640448.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -6367981568.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -158910649600.
                ((MTIMES SIMP RATSIMP) 146135255040. |$Ms|)
                ((MTIMES SIMP) 58482485760.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -28483739648.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 87249203712.
                ((MTIMES SIMP RATSIMP) 36345994752. |$Ms|)
                ((MTIMES SIMP) -39107321856.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 2103954432.
                ((MTIMES SIMP RATSIMP) -18974314496. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP) -2739308544.
               ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 706821366272.
              ((MTIMES SIMP RATSIMP) 193596247552. |$Ms|)
              ((MTIMES SIMP) -94949617920.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -10744403968.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 4983761920.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 193596247552.
                ((MTIMES SIMP RATSIMP) -158022638592. |$Ms|)
                ((MTIMES SIMP) -57909697536.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 27402158080.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -94949617920.
                ((MTIMES SIMP RATSIMP) -57909697536. |$Ms|)
                ((MTIMES SIMP) 45917663232.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -10744403968.
                ((MTIMES SIMP RATSIMP) 27402158080. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP) 4983761920.
               ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -603684041216.
              ((MTIMES SIMP RATSIMP) -158910649600. |$Ms|)
              ((MTIMES SIMP) 87249203712.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 2103954432.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -2739308544.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -159673298432.
                ((MTIMES SIMP RATSIMP) 146135255040. |$Ms|)
                ((MTIMES SIMP) 36345994752.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -18974314496.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 75948954624.
                ((MTIMES SIMP RATSIMP) 58482485760. |$Ms|)
                ((MTIMES SIMP) -39107321856.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 17937640448.
                ((MTIMES SIMP RATSIMP) -28483739648. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP) -6367981568.
               ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
             ((MEXPT SIMP RATSIMP) |$om| 9.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 381177828352.
              ((MTIMES SIMP RATSIMP) 81767037696. |$Ms|)
              ((MTIMES SIMP) -55704159872.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 2032317184.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 1005075456.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 89498084096.
                ((MTIMES SIMP RATSIMP) -111154832512. |$Ms|)
                ((MTIMES SIMP) -12089014528.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 9228443648.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -47322945792.
                ((MTIMES SIMP RATSIMP) -38779421184. |$Ms|)
                ((MTIMES SIMP) 23975012352.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -17784729088.
                ((MTIMES SIMP RATSIMP) 21452505088. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP) 5850277888.
               ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
             ((MEXPT SIMP RATSIMP) |$om| 10.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -184157299200.
              ((MTIMES SIMP RATSIMP) -19179274240. |$Ms|)
              ((MTIMES SIMP) 22928056320.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -1824799232.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -221276160.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -31984920320.
                ((MTIMES SIMP RATSIMP) 63782064640. |$Ms|)
                ((MTIMES SIMP) -174237440.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -2993655808.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 24151929344.
                ((MTIMES SIMP RATSIMP) 16416405248. |$Ms|)
                ((MTIMES SIMP) -10313961472.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 11550758912.
                ((MTIMES SIMP RATSIMP) -11603529728. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP) -3886346240.
               ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
             ((MEXPT SIMP RATSIMP) |$om| 11.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 69127550464.
              ((MTIMES SIMP RATSIMP) -3706832896. |$Ms|)
              ((MTIMES SIMP) -5230577664.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 621379584.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 22127616. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 5865495552.
                ((MTIMES SIMP RATSIMP) -25017886208. |$Ms|)
                ((MTIMES SIMP) 1895772160.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 581640192.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -10077509632.
                ((MTIMES SIMP RATSIMP) -3927731200. |$Ms|)
                ((MTIMES SIMP) 2953472000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -4996129792.
                ((MTIMES SIMP RATSIMP) 4388233216. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP) 1848577024.
               ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
             ((MEXPT SIMP RATSIMP) |$om| 12.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -18406678016.
              ((MTIMES SIMP RATSIMP) 3564120832. |$Ms|)
              ((MTIMES SIMP) 374866432.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -82489344.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -53699584.
                ((MTIMES SIMP RATSIMP) 5904820736. |$Ms|)
                ((MTIMES SIMP) -698727680.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -51179520.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 3169225728.
                ((MTIMES SIMP RATSIMP) 285691136. |$Ms|)
                ((MTIMES SIMP) -504958976.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1410801152.
                ((MTIMES SIMP RATSIMP) -1098813440. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP) -612362240.
               ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
             ((MEXPT SIMP RATSIMP) |$om| 13.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 2585633792.
              ((MTIMES SIMP RATSIMP) -694801152. |$Ms|)
              ((MTIMES SIMP) 46696960. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -73468672.
                ((MTIMES SIMP RATSIMP) -644474752. |$Ms|)
                ((MTIMES SIMP) 88019968.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -654587520.
                ((MTIMES SIMP RATSIMP) 78790400. |$Ms|)
                ((MTIMES SIMP) 38926336.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -248974592.
                ((MTIMES SIMP RATSIMP) 163045376. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP) 133676032.
               ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
             ((MEXPT SIMP RATSIMP) |$om| 14.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -57806336.
              ((MTIMES SIMP RATSIMP) 8258048. |$Ms|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -25485056.
                ((MTIMES SIMP RATSIMP) 6372352. |$Ms|))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 73882112.
                ((MTIMES SIMP RATSIMP) -14329856. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 26229760.
                ((MTIMES SIMP RATSIMP) -10792960. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP) -17205248.
               ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
             ((MEXPT SIMP RATSIMP) |$om| 15.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 4129024.
              ((MTIMES SIMP RATSIMP) 3186176. |$Mt|)
              ((MTIMES SIMP) -3416832. ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) -1555456. ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP) 984064. ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
             ((MEXPT SIMP RATSIMP) |$om| 16.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -33032192.
              ((MTIMES SIMP RATSIMP) -25489408. |$Ms|)
              ((MTIMES SIMP) 27334656. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 12443648. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -7872512. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 429418496.
                ((MTIMES SIMP RATSIMP) 178391040. |$Ms|)
                ((MTIMES SIMP) -563722240.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -197394432.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 129769472.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -66064384.
                  ((MTIMES SIMP RATSIMP) -50978816. |$Ms|)
                  ((MTIMES SIMP) 114638848.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 86343680.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|))
               |$om|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -20255651840.
                ((MTIMES SIMP RATSIMP) 766140416. |$Ms|)
                ((MTIMES SIMP) 4672977920.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 1794402304.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -939638784.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 5492344832.
                  ((MTIMES SIMP RATSIMP) 5104819200. |$Ms|)
                  ((MTIMES SIMP) -515684352.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -1218019328.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -373575680.
                  ((MTIMES SIMP RATSIMP) -704159744. |$Ms|)
                  ((MTIMES SIMP) -311410688.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 126997772288.
                ((MTIMES SIMP RATSIMP) 1195737088. |$Ms|)
                ((MTIMES SIMP) -20680827904.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -9492006912.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 3959259136.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -23020621824.
                  ((MTIMES SIMP RATSIMP) -42133746688. |$Ms|)
                  ((MTIMES SIMP) -2801213440.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 7572488192.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -3372507136.
                  ((MTIMES SIMP RATSIMP) 4885661696. |$Ms|)
                  ((MTIMES SIMP) 3728261120.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 659914752.
                  ((MTIMES SIMP RATSIMP) 409436160. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -426022631424.
                ((MTIMES SIMP RATSIMP) -45728227328. |$Ms|)
                ((MTIMES SIMP) 59939249152.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 30477031424.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -10829357056.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 6634041344.
                  ((MTIMES SIMP RATSIMP) 158009342976. |$Ms|)
                  ((MTIMES SIMP) 28620636160.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -27533377536.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 38472114176.
                  ((MTIMES SIMP RATSIMP) -10280515584. |$Ms|)
                  ((MTIMES SIMP) -19899514880.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -4311121920.
                  ((MTIMES SIMP RATSIMP) -4243685376. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -177020928.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1047235762176.
                ((MTIMES SIMP RATSIMP) 210151135232. |$Ms|)
                ((MTIMES SIMP) -133276185600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -61929039872.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 20261412864.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 160068235264.
                  ((MTIMES SIMP RATSIMP) -352247174144. |$Ms|)
                  ((MTIMES SIMP) -102710605824.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 65294860288.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -144952336384.
                  ((MTIMES SIMP RATSIMP) -8886616064. |$Ms|)
                  ((MTIMES SIMP) 62612176896.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 10287271936.
                  ((MTIMES SIMP RATSIMP) 19705561088. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 1593188352.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -2002186864640.
                ((MTIMES SIMP RATSIMP) -505833537536. |$Ms|)
                ((MTIMES SIMP) 245307380736.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 80348792832.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -26540810240.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -494068066304.
                  ((MTIMES SIMP RATSIMP) 536991485952. |$Ms|)
                  ((MTIMES SIMP) 207524763648.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -106325180416.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 300680942592.
                  ((MTIMES SIMP RATSIMP) 87825500160. |$Ms|)
                  ((MTIMES SIMP) -129187921920.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -5971265536.
                  ((MTIMES SIMP RATSIMP) -54121988096. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -6447415296.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 2827285465088.
                ((MTIMES SIMP RATSIMP) 771552849920. |$Ms|)
                ((MTIMES SIMP) -362284256256.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -63152330752.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 24403042304.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 777217130496.
                  ((MTIMES SIMP RATSIMP) -632090554368. |$Ms|)
                  ((MTIMES SIMP) -260335122432.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 121544736768.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -397312687104.
                  ((MTIMES SIMP RATSIMP) -202942457856. |$Ms|)
                  ((MTIMES SIMP) 183670652928.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -22802900992.
                  ((MTIMES SIMP RATSIMP) 97672527872. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 15467053056.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 7.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -2827285465088.
                ((MTIMES SIMP RATSIMP) -777217130496. |$Ms|)
                ((MTIMES SIMP) 397312687104.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 22802900992.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -15467053056.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -771552849920.
                  ((MTIMES SIMP RATSIMP) 632090554368. |$Ms|)
                  ((MTIMES SIMP) 202942457856.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -97672527872.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 362284256256.
                  ((MTIMES SIMP RATSIMP) 260335122432. |$Ms|)
                  ((MTIMES SIMP) -183670652928.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 63152330752.
                  ((MTIMES SIMP RATSIMP) -121544736768. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -24403042304.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 8.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 2002186864640.
                ((MTIMES SIMP RATSIMP) 494068066304. |$Ms|)
                ((MTIMES SIMP) -300680942592.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 5971265536.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 6447415296.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 505833537536.
                  ((MTIMES SIMP RATSIMP) -536991485952. |$Ms|)
                  ((MTIMES SIMP) -87825500160.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 54121988096.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -245307380736.
                  ((MTIMES SIMP RATSIMP) -207524763648. |$Ms|)
                  ((MTIMES SIMP) 129187921920.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -80348792832.
                  ((MTIMES SIMP RATSIMP) 106325180416. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 26540810240.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 9.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1047235762176.
                ((MTIMES SIMP RATSIMP) -160068235264. |$Ms|)
                ((MTIMES SIMP) 144952336384.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -10287271936.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -1593188352.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -210151135232.
                  ((MTIMES SIMP RATSIMP) 352247174144. |$Ms|)
                  ((MTIMES SIMP) 8886616064.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -19705561088.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 133276185600.
                  ((MTIMES SIMP RATSIMP) 102710605824. |$Ms|)
                  ((MTIMES SIMP) -62612176896.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 61929039872.
                  ((MTIMES SIMP RATSIMP) -65294860288. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -20261412864.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 10.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 426022631424.
                ((MTIMES SIMP RATSIMP) -6634041344. |$Ms|)
                ((MTIMES SIMP) -38472114176.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 4311121920.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 177020928.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 45728227328.
                  ((MTIMES SIMP RATSIMP) -158009342976. |$Ms|)
                  ((MTIMES SIMP) 10280515584.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 4243685376.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -59939249152.
                  ((MTIMES SIMP RATSIMP) -28620636160. |$Ms|)
                  ((MTIMES SIMP) 19899514880.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -30477031424.
                  ((MTIMES SIMP RATSIMP) 27533377536. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 10829357056.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 11.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -126997772288.
                ((MTIMES SIMP RATSIMP) 23020621824. |$Ms|)
                ((MTIMES SIMP) 3372507136.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -659914752.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -1195737088.
                  ((MTIMES SIMP RATSIMP) 42133746688. |$Ms|)
                  ((MTIMES SIMP) -4885661696.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -409436160.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 20680827904.
                  ((MTIMES SIMP RATSIMP) 2801213440. |$Ms|)
                  ((MTIMES SIMP) -3728261120.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 9492006912.
                  ((MTIMES SIMP RATSIMP) -7572488192. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -3959259136.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 12.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 20255651840.
                ((MTIMES SIMP RATSIMP) -5492344832. |$Ms|)
                ((MTIMES SIMP) 373575680.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -766140416.
                  ((MTIMES SIMP RATSIMP) -5104819200. |$Ms|)
                  ((MTIMES SIMP) 704159744.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -4672977920.
                  ((MTIMES SIMP RATSIMP) 515684352. |$Ms|)
                  ((MTIMES SIMP) 311410688.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -1794402304.
                  ((MTIMES SIMP RATSIMP) 1218019328. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 939638784.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 13.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -429418496.
                ((MTIMES SIMP RATSIMP) 66064384. |$Ms|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -178391040.
                  ((MTIMES SIMP RATSIMP) 50978816. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 563722240.
                  ((MTIMES SIMP RATSIMP) -114638848. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 197394432.
                  ((MTIMES SIMP RATSIMP) -86343680. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -129769472.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 14.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 33032192.
                ((MTIMES SIMP RATSIMP) 25489408. |$Mt|)
                ((MTIMES SIMP) -27334656.
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) -12443648.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 7872512.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 15.)))
             |$Xi|)
            ((MTIMES SIMP)
             ((MPLUS SIMP) 115612672.
              ((MTIMES SIMP RATSIMP) 89212928. |$Ms|)
              ((MTIMES SIMP) -95671296.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -43552768.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 27553792. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1387352064.
                ((MTIMES SIMP RATSIMP) -535155712. |$Ms|)
                ((MTIMES SIMP) 1877356544.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 647327744.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -426639360.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 231225344.
                  ((MTIMES SIMP RATSIMP) 178425856. |$Ms|)
                  ((MTIMES SIMP) -401235968.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -302202880.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|))
               |$om|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 69507429376.
                ((MTIMES SIMP RATSIMP) -3216647168. |$Ms|)
                ((MTIMES SIMP) -14478066176.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -5633080320.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 2862096384.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -18991981568.
                  ((MTIMES SIMP RATSIMP) -17688441344. |$Ms|)
                  ((MTIMES SIMP) 1403659264.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 3960864768.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 1307514880.
                  ((MTIMES SIMP RATSIMP) 2464559104. |$Ms|)
                  ((MTIMES SIMP) 1089937408.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -374984773632.
                ((MTIMES SIMP RATSIMP) -7401726976. |$Ms|)
                ((MTIMES SIMP) 57904831488.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 27588943872.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -10995310592.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 61580194816.
                  ((MTIMES SIMP RATSIMP) 129779672064. |$Ms|)
                  ((MTIMES SIMP) 11207906304.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -22542843904.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 13111289856.
                  ((MTIMES SIMP RATSIMP) -14635256832. |$Ms|)
                  ((MTIMES SIMP) -11958976512.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -2309701632.
                  ((MTIMES SIMP RATSIMP) -1433026560. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1116094436352.
                ((MTIMES SIMP RATSIMP) 152647068672. |$Ms|)
                ((MTIMES SIMP) -151882540544.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -79080666112.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 26907439104.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 38361050112.
                  ((MTIMES SIMP RATSIMP) -423253028352. |$Ms|)
                  ((MTIMES SIMP) -88964320256.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 73823977472.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -121541109760.
                  ((MTIMES SIMP RATSIMP) 21346547712. |$Ms|)
                  ((MTIMES SIMP) 57689325568.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 12779225088.
                  ((MTIMES SIMP RATSIMP) 13419872256. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 619573248.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -2549230731264.
                ((MTIMES SIMP RATSIMP) -582881904640. |$Ms|)
                ((MTIMES SIMP) 314584109056.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 137670973440.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -44007505920.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -521877773312.
                  ((MTIMES SIMP RATSIMP) 809612081152. |$Ms|)
                  ((MTIMES SIMP) 270522800128.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -154708033536.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 385792067584.
                  ((MTIMES SIMP RATSIMP) 52449703936. |$Ms|)
                  ((MTIMES SIMP) -161453293568.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -23226226688.
                  ((MTIMES SIMP RATSIMP) -55549591552. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -4956585984.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 4458423294976.
                ((MTIMES SIMP RATSIMP) 1187535476736. |$Ms|)
                ((MTIMES SIMP) -543991723520.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -143549801472.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 48885329920.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 1207360458752.
                  ((MTIMES SIMP RATSIMP) -1069858119680. |$Ms|)
                  ((MTIMES SIMP) -455813872640.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 217430097920.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -666591231488.
                  ((MTIMES SIMP RATSIMP) -254939546624. |$Ms|)
                  ((MTIMES SIMP) 290704433152.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -2326797312.
                  ((MTIMES SIMP RATSIMP) 133877366784. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 17609367552.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -5437075832832.
                ((MTIMES SIMP RATSIMP) -1512899497984. |$Ms|)
                ((MTIMES SIMP) 724003173376.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 77483356160.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -36525318144.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -1512899497984.
                  ((MTIMES SIMP RATSIMP) 1142458820608. |$Ms|)
                  ((MTIMES SIMP) 455359055872.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -207976480768.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 724003173376.
                  ((MTIMES SIMP RATSIMP) 455359055872. |$Ms|)
                  ((MTIMES SIMP) -352142852096.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 77483356160.
                  ((MTIMES SIMP RATSIMP) -207976480768. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -36525318144.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 7.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 4458423294976.
                ((MTIMES SIMP RATSIMP) 1207360458752. |$Ms|)
                ((MTIMES SIMP) -666591231488.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -2326797312.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 17609367552.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 1187535476736.
                  ((MTIMES SIMP RATSIMP) -1069858119680. |$Ms|)
                  ((MTIMES SIMP) -254939546624.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 133877366784.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -543991723520.
                  ((MTIMES SIMP RATSIMP) -455813872640. |$Ms|)
                  ((MTIMES SIMP) 290704433152.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -143549801472.
                  ((MTIMES SIMP RATSIMP) 217430097920. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 48885329920.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 8.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -2549230731264.
                ((MTIMES SIMP RATSIMP) -521877773312. |$Ms|)
                ((MTIMES SIMP) 385792067584.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -23226226688.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -4956585984.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -582881904640.
                  ((MTIMES SIMP RATSIMP) 809612081152. |$Ms|)
                  ((MTIMES SIMP) 52449703936.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -55549591552.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 314584109056.
                  ((MTIMES SIMP RATSIMP) 270522800128. |$Ms|)
                  ((MTIMES SIMP) -161453293568.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 137670973440.
                  ((MTIMES SIMP RATSIMP) -154708033536. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -44007505920.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 9.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1116094436352.
                ((MTIMES SIMP RATSIMP) 38361050112. |$Ms|)
                ((MTIMES SIMP) -121541109760.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 12779225088.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 619573248.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 152647068672.
                  ((MTIMES SIMP RATSIMP) -423253028352. |$Ms|)
                  ((MTIMES SIMP) 21346547712.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 13419872256.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -151882540544.
                  ((MTIMES SIMP RATSIMP) -88964320256. |$Ms|)
                  ((MTIMES SIMP) 57689325568.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -79080666112.
                  ((MTIMES SIMP RATSIMP) 73823977472. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 26907439104.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 10.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -374984773632.
                ((MTIMES SIMP RATSIMP) 61580194816. |$Ms|)
                ((MTIMES SIMP) 13111289856.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -2309701632.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -7401726976.
                  ((MTIMES SIMP RATSIMP) 129779672064. |$Ms|)
                  ((MTIMES SIMP) -14635256832.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -1433026560.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 57904831488.
                  ((MTIMES SIMP RATSIMP) 11207906304. |$Ms|)
                  ((MTIMES SIMP) -11958976512.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 27588943872.
                  ((MTIMES SIMP RATSIMP) -22542843904. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -10995310592.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 11.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 69507429376.
                ((MTIMES SIMP RATSIMP) -18991981568. |$Ms|)
                ((MTIMES SIMP) 1307514880.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -3216647168.
                  ((MTIMES SIMP RATSIMP) -17688441344. |$Ms|)
                  ((MTIMES SIMP) 2464559104.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -14478066176.
                  ((MTIMES SIMP RATSIMP) 1403659264. |$Ms|)
                  ((MTIMES SIMP) 1089937408.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -5633080320.
                  ((MTIMES SIMP RATSIMP) 3960864768. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 2862096384.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 12.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1387352064.
                ((MTIMES SIMP RATSIMP) 231225344. |$Ms|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -535155712.
                  ((MTIMES SIMP RATSIMP) 178425856. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 1877356544.
                  ((MTIMES SIMP RATSIMP) -401235968. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 647327744.
                  ((MTIMES SIMP RATSIMP) -302202880. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -426639360.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 13.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 115612672.
                ((MTIMES SIMP RATSIMP) 89212928. |$Mt|)
                ((MTIMES SIMP) -95671296.
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) -43552768.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 27553792.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 14.)))
             ((MEXPT SIMP RATSIMP) |$Xi| 2.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -231225344.
              ((MTIMES SIMP RATSIMP) -178425856. |$Ms|)
              ((MTIMES SIMP) 191342592.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 87105536. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -55107584.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 2543478784.
                ((MTIMES SIMP RATSIMP) 891885568. |$Ms|)
                ((MTIMES SIMP) -3563370496.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -1207549952.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 798171136.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -462450688.
                  ((MTIMES SIMP RATSIMP) -356851712. |$Ms|)
                  ((MTIMES SIMP) 802471936.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 604405760.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|))
               |$om|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -136471379968.
                ((MTIMES SIMP RATSIMP) 7325179904. |$Ms|)
                ((MTIMES SIMP) 25392761856.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 10058610688.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -4926021632.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 37521512448.
                  ((MTIMES SIMP RATSIMP) 35020030976. |$Ms|)
                  ((MTIMES SIMP) -2004846592.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -7317323776.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -2615029760.
                  ((MTIMES SIMP RATSIMP) -4929118208. |$Ms|)
                  ((MTIMES SIMP) -2179874816.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 613498167296.
                ((MTIMES SIMP RATSIMP) 22128633856. |$Ms|)
                ((MTIMES SIMP) -90416901120.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -45119277056.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 17064599552.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -85638877184.
                  ((MTIMES SIMP RATSIMP) -224539313152. |$Ms|)
                  ((MTIMES SIMP) -24420659200.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 37768364032.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -28837609472.
                  ((MTIMES SIMP RATSIMP) 24341395456. |$Ms|)
                  ((MTIMES SIMP) 21738078208.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 4619403264.
                  ((MTIMES SIMP RATSIMP) 2866053120. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1618690705408.
                ((MTIMES SIMP RATSIMP) -283165503488. |$Ms|)
                ((MTIMES SIMP) 213348179968.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 113042055168.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -36750278656.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -162360977408.
                  ((MTIMES SIMP RATSIMP) 621966743552. |$Ms|)
                  ((MTIMES SIMP) 153507981312.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -109879590912.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 214244610048.
                  ((MTIMES SIMP RATSIMP) -18351699968. |$Ms|)
                  ((MTIMES SIMP) -93640572928.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -20939046912.
                  ((MTIMES SIMP RATSIMP) -23973691392. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -1239146496.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 3479770757120.
                ((MTIMES SIMP RATSIMP) 882598305792. |$Ms|)
                ((MTIMES SIMP) -415820038144.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -162299891712.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 51264733184.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 881394569216.
                  ((MTIMES SIMP RATSIMP) -997257418752. |$Ms|)
                  ((MTIMES SIMP) -387537618944.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 199536476160.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -557339525120.
                  ((MTIMES SIMP RATSIMP) -123251107840. |$Ms|)
                  ((MTIMES SIMP) 229266014208.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 25513406464.
                  ((MTIMES SIMP RATSIMP) 87125491712. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 8674025472.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -5437075832832.
                ((MTIMES SIMP RATSIMP) -1492472647680. |$Ms|)
                ((MTIMES SIMP) 672163408896.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 124799711232.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -46505926656.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -1533326348288.
                  ((MTIMES SIMP RATSIMP) 1142458820608. |$Ms|)
                  ((MTIMES SIMP) 524090126336.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -235323719680.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 775842937856.
                  ((MTIMES SIMP RATSIMP) 386627985408. |$Ms|)
                  ((MTIMES SIMP) -352142852096.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 30167001088.
                  ((MTIMES SIMP RATSIMP) -180629241856. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -26544709632.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 5437075832832.
                ((MTIMES SIMP RATSIMP) 1533326348288. |$Ms|)
                ((MTIMES SIMP) -775842937856.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -30167001088.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 26544709632.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 1492472647680.
                  ((MTIMES SIMP RATSIMP) -1142458820608. |$Ms|)
                  ((MTIMES SIMP) -386627985408.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 180629241856.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -672163408896.
                  ((MTIMES SIMP RATSIMP) -524090126336. |$Ms|)
                  ((MTIMES SIMP) 352142852096.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -124799711232.
                  ((MTIMES SIMP RATSIMP) 235323719680. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 46505926656.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 7.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -3479770757120.
                ((MTIMES SIMP RATSIMP) -881394569216. |$Ms|)
                ((MTIMES SIMP) 557339525120.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -25513406464.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -8674025472.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -882598305792.
                  ((MTIMES SIMP RATSIMP) 997257418752. |$Ms|)
                  ((MTIMES SIMP) 123251107840.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -87125491712.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 415820038144.
                  ((MTIMES SIMP RATSIMP) 387537618944. |$Ms|)
                  ((MTIMES SIMP) -229266014208.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 162299891712.
                  ((MTIMES SIMP RATSIMP) -199536476160. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -51264733184.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 8.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1618690705408.
                ((MTIMES SIMP RATSIMP) 162360977408. |$Ms|)
                ((MTIMES SIMP) -214244610048.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 20939046912.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 1239146496.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 283165503488.
                  ((MTIMES SIMP RATSIMP) -621966743552. |$Ms|)
                  ((MTIMES SIMP) 18351699968.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 23973691392.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -213348179968.
                  ((MTIMES SIMP RATSIMP) -153507981312. |$Ms|)
                  ((MTIMES SIMP) 93640572928.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -113042055168.
                  ((MTIMES SIMP RATSIMP) 109879590912. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 36750278656.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 9.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -613498167296.
                ((MTIMES SIMP RATSIMP) 85638877184. |$Ms|)
                ((MTIMES SIMP) 28837609472.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -4619403264.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -22128633856.
                  ((MTIMES SIMP RATSIMP) 224539313152. |$Ms|)
                  ((MTIMES SIMP) -24341395456.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -2866053120.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 90416901120.
                  ((MTIMES SIMP RATSIMP) 24420659200. |$Ms|)
                  ((MTIMES SIMP) -21738078208.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 45119277056.
                  ((MTIMES SIMP RATSIMP) -37768364032. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -17064599552.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 10.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 136471379968.
                ((MTIMES SIMP RATSIMP) -37521512448. |$Ms|)
                ((MTIMES SIMP) 2615029760.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -7325179904.
                  ((MTIMES SIMP RATSIMP) -35020030976. |$Ms|)
                  ((MTIMES SIMP) 4929118208.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -25392761856.
                  ((MTIMES SIMP RATSIMP) 2004846592. |$Ms|)
                  ((MTIMES SIMP) 2179874816.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -10058610688.
                  ((MTIMES SIMP RATSIMP) 7317323776. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 4926021632.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 11.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -2543478784.
                ((MTIMES SIMP RATSIMP) 462450688. |$Ms|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -891885568.
                  ((MTIMES SIMP RATSIMP) 356851712. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 3563370496.
                  ((MTIMES SIMP RATSIMP) -802471936. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 1207549952.
                  ((MTIMES SIMP RATSIMP) -604405760. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -798171136.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 12.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 231225344.
                ((MTIMES SIMP RATSIMP) 178425856. |$Mt|)
                ((MTIMES SIMP) -191342592.
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) -87105536.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 55107584.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 13.)))
             ((MEXPT SIMP RATSIMP) |$Xi| 3.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 289031680.
              ((MTIMES SIMP RATSIMP) 223032320. |$Ms|)
              ((MTIMES SIMP) -239178240.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -108881920.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 68884480. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -2890316800.
                ((MTIMES SIMP RATSIMP) -891824640. |$Ms|)
                ((MTIMES SIMP) 4215034880.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 1400555520.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -928829440.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 578063360.
                  ((MTIMES SIMP RATSIMP) 446064640. |$Ms|)
                  ((MTIMES SIMP) -1003089920.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -755507200.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|))
               |$om|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 167698908160.
                ((MTIMES SIMP RATSIMP) -10048299520. |$Ms|)
                ((MTIMES SIMP) -27525917440.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -11172707840.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 5228697600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -46323827200.
                  ((MTIMES SIMP RATSIMP) -43328974080. |$Ms|)
                  ((MTIMES SIMP) 1502968320.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 8391147520.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 3268787200.
                  ((MTIMES SIMP RATSIMP) 6161397760. |$Ms|)
                  ((MTIMES SIMP) 2724843520.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -599173800960.
                ((MTIMES SIMP RATSIMP) -37709091840. |$Ms|)
                ((MTIMES SIMP) 85495208960.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 45226388480.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -16102051840.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 60724769280.
                  ((MTIMES SIMP RATSIMP) 237345167360. |$Ms|)
                  ((MTIMES SIMP) 32028792320.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -38819307520.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 39315799040.
                  ((MTIMES SIMP RATSIMP) -24265346560. |$Ms|)
                  ((MTIMES SIMP) -24447754240.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -5774254080.
                  ((MTIMES SIMP RATSIMP) -3582566400. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1424189580800.
                ((MTIMES SIMP RATSIMP) 316247787520. |$Ms|)
                ((MTIMES SIMP) -181190016000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -96076180480.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 29835796480.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 263675991040.
                  ((MTIMES SIMP RATSIMP) -540113262080. |$Ms|)
                  ((MTIMES SIMP) -159856184320.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 98530181120.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -228489963520.
                  ((MTIMES SIMP RATSIMP) -1325721600. |$Ms|)
                  ((MTIMES SIMP) 92602961920.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 20399554560.
                  ((MTIMES SIMP RATSIMP) 26384547840. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 1548933120.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -2925523865600.
                ((MTIMES SIMP RATSIMP) -787000094720. |$Ms|)
                ((MTIMES SIMP) 338585031680.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 106798684160.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -34245120000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -838067220480.
                  ((MTIMES SIMP RATSIMP) 706458511360. |$Ms|)
                  ((MTIMES SIMP) 324565839360.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -150890414080.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 468184442880.
                  ((MTIMES SIMP RATSIMP) 152738163200. |$Ms|)
                  ((MTIMES SIMP) -193979555840.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -11492203520.
                  ((MTIMES SIMP RATSIMP) -82522316800. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -9293598720.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 3870820925440.
                ((MTIMES SIMP RATSIMP) 1078590714880. |$Ms|)
                ((MTIMES SIMP) -501619229440.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -49200954880.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 23887288320.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 1078590714880.
                  ((MTIMES SIMP RATSIMP) -721615014400. |$Ms|)
                  ((MTIMES SIMP) -330546818560.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 143264235520.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -501619229440.
                  ((MTIMES SIMP RATSIMP) -330546818560. |$Ms|)
                  ((MTIMES SIMP) 246199009280.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -49200954880.
                  ((MTIMES SIMP RATSIMP) 143264235520. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 23887288320.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -2925523865600.
                ((MTIMES SIMP RATSIMP) -838067220480. |$Ms|)
                ((MTIMES SIMP) 468184442880.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -11492203520.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -9293598720.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -787000094720.
                  ((MTIMES SIMP RATSIMP) 706458511360. |$Ms|)
                  ((MTIMES SIMP) 152738163200.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -82522316800.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 338585031680.
                  ((MTIMES SIMP RATSIMP) 324565839360. |$Ms|)
                  ((MTIMES SIMP) -193979555840.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 106798684160.
                  ((MTIMES SIMP RATSIMP) -150890414080. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -34245120000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 7.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1424189580800.
                ((MTIMES SIMP RATSIMP) 263675991040. |$Ms|)
                ((MTIMES SIMP) -228489963520.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 20399554560.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 1548933120.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 316247787520.
                  ((MTIMES SIMP RATSIMP) -540113262080. |$Ms|)
                  ((MTIMES SIMP) -1325721600.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 26384547840.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -181190016000.
                  ((MTIMES SIMP RATSIMP) -159856184320. |$Ms|)
                  ((MTIMES SIMP) 92602961920.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -96076180480.
                  ((MTIMES SIMP RATSIMP) 98530181120. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 29835796480.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 8.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -599173800960.
                ((MTIMES SIMP RATSIMP) 60724769280. |$Ms|)
                ((MTIMES SIMP) 39315799040.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -5774254080.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -37709091840.
                  ((MTIMES SIMP RATSIMP) 237345167360. |$Ms|)
                  ((MTIMES SIMP) -24265346560.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -3582566400.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 85495208960.
                  ((MTIMES SIMP RATSIMP) 32028792320. |$Ms|)
                  ((MTIMES SIMP) -24447754240.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 45226388480.
                  ((MTIMES SIMP RATSIMP) -38819307520. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -16102051840.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 9.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 167698908160.
                ((MTIMES SIMP RATSIMP) -46323827200. |$Ms|)
                ((MTIMES SIMP) 3268787200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -10048299520.
                  ((MTIMES SIMP RATSIMP) -43328974080. |$Ms|)
                  ((MTIMES SIMP) 6161397760.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -27525917440.
                  ((MTIMES SIMP RATSIMP) 1502968320. |$Ms|)
                  ((MTIMES SIMP) 2724843520.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -11172707840.
                  ((MTIMES SIMP RATSIMP) 8391147520. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 5228697600.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 10.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -2890316800.
                ((MTIMES SIMP RATSIMP) 578063360. |$Ms|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -891824640.
                  ((MTIMES SIMP RATSIMP) 446064640. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 4215034880.
                  ((MTIMES SIMP RATSIMP) -1003089920. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 1400555520.
                  ((MTIMES SIMP RATSIMP) -755507200. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -928829440.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 11.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 289031680.
                ((MTIMES SIMP RATSIMP) 223032320. |$Mt|)
                ((MTIMES SIMP) -239178240.
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) -108881920.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 68884480.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 12.)))
             ((MEXPT SIMP RATSIMP) |$Xi| 4.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -231225344.
              ((MTIMES SIMP RATSIMP) -178425856. |$Ms|)
              ((MTIMES SIMP) 191342592.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 87105536. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -55107584.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 2081028096.
                ((MTIMES SIMP RATSIMP) 535033856. |$Ms|)
                ((MTIMES SIMP) -3180685312.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -1033338880.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 687955968.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -462450688.
                  ((MTIMES SIMP RATSIMP) -356851712. |$Ms|)
                  ((MTIMES SIMP) 802471936.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 604405760.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|))
               |$om|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -132078098432.
                ((MTIMES SIMP RATSIMP) 8573673472. |$Ms|)
                ((MTIMES SIMP) 18840048640.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 7904827392.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -3495002112.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 36596611072.
                  ((MTIMES SIMP RATSIMP) 34306327552. |$Ms|)
                  ((MTIMES SIMP) -399902720.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -6108512256.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -2615029760.
                  ((MTIMES SIMP RATSIMP) -4929118208. |$Ms|)
                  ((MTIMES SIMP) -2179874816.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 347260942336.
                ((MTIMES SIMP RATSIMP) 38740946944. |$Ms|)
                ((MTIMES SIMP) -49556118528.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -28276283392.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 9386639360.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -11983204352.
                  ((MTIMES SIMP RATSIMP) -155569806336. |$Ms|)
                  ((MTIMES SIMP) -26022936576.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 24946933760.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -34067668992.
                  ((MTIMES SIMP RATSIMP) 14483159040. |$Ms|)
                  ((MTIMES SIMP) 17378328576.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 4619403264.
                  ((MTIMES SIMP RATSIMP) 2866053120. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -792090722304.
                ((MTIMES SIMP RATSIMP) -214257283072. |$Ms|)
                ((MTIMES SIMP) 95395894272.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 48584660992.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -14481997824.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -222923997184.
                  ((MTIMES SIMP RATSIMP) 276520803328. |$Ms|)
                  ((MTIMES SIMP) 101862010880.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -53877211136.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 148724301824.
                  ((MTIMES SIMP RATSIMP) 15543736320. |$Ms|)
                  ((MTIMES SIMP) -56704040960.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -11700240384.
                  ((MTIMES SIMP RATSIMP) -18241585152. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -1239146496.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1548328370176.
                ((MTIMES SIMP RATSIMP) 415342792704. |$Ms|)
                ((MTIMES SIMP) -175472131072.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -36854286336.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 12914098176.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 447529779200.
                  ((MTIMES SIMP RATSIMP) -288646005760. |$Ms|)
                  ((MTIMES SIMP) -157790660608.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 66835120128.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -225823252480.
                  ((MTIMES SIMP RATSIMP) -106646794240. |$Ms|)
                  ((MTIMES SIMP) 98479603712.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -2506477568.
                  ((MTIMES SIMP RATSIMP) 47776268288. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 6195732480.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1548328370176.
                ((MTIMES SIMP RATSIMP) -447529779200. |$Ms|)
                ((MTIMES SIMP) 225823252480.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 2506477568.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -6195732480.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -415342792704.
                  ((MTIMES SIMP RATSIMP) 288646005760. |$Ms|)
                  ((MTIMES SIMP) 106646794240.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -47776268288.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 175472131072.
                  ((MTIMES SIMP RATSIMP) 157790660608. |$Ms|)
                  ((MTIMES SIMP) -98479603712.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 36854286336.
                  ((MTIMES SIMP RATSIMP) -66835120128. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -12914098176.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 792090722304.
                ((MTIMES SIMP RATSIMP) 222923997184. |$Ms|)
                ((MTIMES SIMP) -148724301824.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 11700240384.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 1239146496.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 214257283072.
                  ((MTIMES SIMP RATSIMP) -276520803328. |$Ms|)
                  ((MTIMES SIMP) -15543736320.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 18241585152.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -95395894272.
                  ((MTIMES SIMP RATSIMP) -101862010880. |$Ms|)
                  ((MTIMES SIMP) 56704040960.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -48584660992.
                  ((MTIMES SIMP RATSIMP) 53877211136. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 14481997824.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 7.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -347260942336.
                ((MTIMES SIMP RATSIMP) 11983204352. |$Ms|)
                ((MTIMES SIMP) 34067668992.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -4619403264.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -38740946944.
                  ((MTIMES SIMP RATSIMP) 155569806336. |$Ms|)
                  ((MTIMES SIMP) -14483159040.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -2866053120.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 49556118528.
                  ((MTIMES SIMP RATSIMP) 26022936576. |$Ms|)
                  ((MTIMES SIMP) -17378328576.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 28276283392.
                  ((MTIMES SIMP RATSIMP) -24946933760. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -9386639360.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 8.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 132078098432.
                ((MTIMES SIMP RATSIMP) -36596611072. |$Ms|)
                ((MTIMES SIMP) 2615029760.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -8573673472.
                  ((MTIMES SIMP RATSIMP) -34306327552. |$Ms|)
                  ((MTIMES SIMP) 4929118208.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -18840048640.
                  ((MTIMES SIMP RATSIMP) 399902720. |$Ms|)
                  ((MTIMES SIMP) 2179874816.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -7904827392.
                  ((MTIMES SIMP RATSIMP) 6108512256. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 3495002112.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 9.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -2081028096.
                ((MTIMES SIMP RATSIMP) 462450688. |$Ms|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -535033856.
                  ((MTIMES SIMP RATSIMP) 356851712. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 3180685312.
                  ((MTIMES SIMP RATSIMP) -802471936. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 1033338880.
                  ((MTIMES SIMP RATSIMP) -604405760. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -687955968.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 10.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 231225344.
                ((MTIMES SIMP RATSIMP) 178425856. |$Mt|)
                ((MTIMES SIMP) -191342592.
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) -87105536.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 55107584.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 11.)))
             ((MEXPT SIMP RATSIMP) |$Xi| 5.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 115612672.
              ((MTIMES SIMP RATSIMP) 89212928. |$Ms|)
              ((MTIMES SIMP) -95671296.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -43552768.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 27553792. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -924901376.
                ((MTIMES SIMP RATSIMP) -178304000. |$Ms|)
                ((MTIMES SIMP) 1494671360.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 473116672.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -316424192.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 231225344.
                  ((MTIMES SIMP RATSIMP) 178425856. |$Ms|)
                  ((MTIMES SIMP) -401235968.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -302202880.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|))
               |$om|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 65114147840.
                ((MTIMES SIMP RATSIMP) -4465140736. |$Ms|)
                ((MTIMES SIMP) -7925352960.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -3479297024.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 1431076864.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -18067080192.
                  ((MTIMES SIMP RATSIMP) -16974737920. |$Ms|)
                  ((MTIMES SIMP) -201284608.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 2752053248.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 1307514880.
                  ((MTIMES SIMP RATSIMP) 2464559104. |$Ms|)
                  ((MTIMES SIMP) 1089937408.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -108516323328.
                ((MTIMES SIMP RATSIMP) -23835614208. |$Ms|)
                ((MTIMES SIMP) 16852706304.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 10658844672.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -3262242816.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -12075478016.
                  ((MTIMES SIMP RATSIMP) 60810165248. |$Ms|)
                  ((MTIMES SIMP) 12810183680.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -9721413632.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 18341349376.
                  ((MTIMES SIMP RATSIMP) -4777020416. |$Ms|)
                  ((MTIMES SIMP) -7599226880.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -2309701632.
                  ((MTIMES SIMP RATSIMP) -1433026560. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 287529037824.
                ((MTIMES SIMP RATSIMP) 83293027328. |$Ms|)
                ((MTIMES SIMP) -30845240832.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -13633485824.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 3978756096.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 99386520576.
                  ((MTIMES SIMP RATSIMP) -77450236416. |$Ms|)
                  ((MTIMES SIMP) -38120821760.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 17217191936.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -56020801536.
                  ((MTIMES SIMP RATSIMP) -12548888576. |$Ms|)
                  ((MTIMES SIMP) 20752793600.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 3540418560.
                  ((MTIMES SIMP RATSIMP) 7687766016. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 619573248.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -486635147264.
                ((MTIMES SIMP RATSIMP) -124378369024. |$Ms|)
                ((MTIMES SIMP) 56890824704.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 4793657344.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -2478292992.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -124378369024.
                  ((MTIMES SIMP RATSIMP) 66872766464. |$Ms|)
                  ((MTIMES SIMP) 40774508544.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -16200368128.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 56890824704.
                  ((MTIMES SIMP RATSIMP) 40774508544. |$Ms|)
                  ((MTIMES SIMP) -28487008256.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 4793657344.
                  ((MTIMES SIMP RATSIMP) -16200368128. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -2478292992.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 287529037824.
                ((MTIMES SIMP RATSIMP) 99386520576. |$Ms|)
                ((MTIMES SIMP) -56020801536.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 3540418560.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 619573248.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 83293027328.
                  ((MTIMES SIMP RATSIMP) -77450236416. |$Ms|)
                  ((MTIMES SIMP) -12548888576.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 7687766016.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -30845240832.
                  ((MTIMES SIMP RATSIMP) -38120821760. |$Ms|)
                  ((MTIMES SIMP) 20752793600.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -13633485824.
                  ((MTIMES SIMP RATSIMP) 17217191936. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 3978756096.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -108516323328.
                ((MTIMES SIMP RATSIMP) -12075478016. |$Ms|)
                ((MTIMES SIMP) 18341349376.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -2309701632.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -23835614208.
                  ((MTIMES SIMP RATSIMP) 60810165248. |$Ms|)
                  ((MTIMES SIMP) -4777020416.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -1433026560.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 16852706304.
                  ((MTIMES SIMP RATSIMP) 12810183680. |$Ms|)
                  ((MTIMES SIMP) -7599226880.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 10658844672.
                  ((MTIMES SIMP RATSIMP) -9721413632. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -3262242816.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 7.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 65114147840.
                ((MTIMES SIMP RATSIMP) -18067080192. |$Ms|)
                ((MTIMES SIMP) 1307514880.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -4465140736.
                  ((MTIMES SIMP RATSIMP) -16974737920. |$Ms|)
                  ((MTIMES SIMP) 2464559104.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -7925352960.
                  ((MTIMES SIMP RATSIMP) -201284608. |$Ms|)
                  ((MTIMES SIMP) 1089937408.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -3479297024.
                  ((MTIMES SIMP RATSIMP) 2752053248. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 1431076864.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 8.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -924901376.
                ((MTIMES SIMP RATSIMP) 231225344. |$Ms|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -178304000.
                  ((MTIMES SIMP RATSIMP) 178425856. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 1494671360.
                  ((MTIMES SIMP RATSIMP) -401235968. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 473116672.
                  ((MTIMES SIMP RATSIMP) -302202880. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -316424192.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 9.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 115612672.
                ((MTIMES SIMP RATSIMP) 89212928. |$Mt|)
                ((MTIMES SIMP) -95671296.
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) -43552768.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 27553792.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 10.)))
             ((MEXPT SIMP RATSIMP) |$Xi| 6.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -33032192.
              ((MTIMES SIMP RATSIMP) -25489408. |$Ms|)
              ((MTIMES SIMP) 27334656. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 12443648. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -7872512. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 231225344.
                ((MTIMES SIMP RATSIMP) 25454592. |$Ms|)
                ((MTIMES SIMP) -399714304.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -122732544.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 82534400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -66064384.
                  ((MTIMES SIMP RATSIMP) -50978816. |$Ms|)
                  ((MTIMES SIMP) 114638848.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 86343680.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|))
               |$om|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -18372816896.
                ((MTIMES SIMP RATSIMP) 1301209088. |$Ms|)
                ((MTIMES SIMP) 1864672256.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 871352320.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -326344704.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 5095958528.
                  ((MTIMES SIMP RATSIMP) 4798946304. |$Ms|)
                  ((MTIMES SIMP) 172148736.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -699957248.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -373575680.
                  ((MTIMES SIMP RATSIMP) -704159744. |$Ms|)
                  ((MTIMES SIMP) -311410688.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 12631846912.
                ((MTIMES SIMP RATSIMP) 8111384576. |$Ms|)
                ((MTIMES SIMP) -2950386688.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -2174031872.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 605724672.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 8546095104.
                  ((MTIMES SIMP RATSIMP) -12575386624. |$Ms|)
                  ((MTIMES SIMP) -3487903744.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 2077589504.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -5613961216.
                  ((MTIMES SIMP RATSIMP) 660703232. |$Ms|)
                  ((MTIMES SIMP) 1859796992.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 659914752.
                  ((MTIMES SIMP RATSIMP) 409436160. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -69519306752.
                ((MTIMES SIMP RATSIMP) -15686623232. |$Ms|)
                ((MTIMES SIMP) 5862539264.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 1721249792.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -531062784.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -19850053632.
                  ((MTIMES SIMP RATSIMP) 9553252352. |$Ms|)
                  ((MTIMES SIMP) 7403759616.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -2841608192.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 10391982080.
                  ((MTIMES SIMP RATSIMP) 4246099968. |$Ms|)
                  ((MTIMES SIMP) -4069572608.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -351633408.
                  ((MTIMES SIMP RATSIMP) -1787068416. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -177020928.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 69519306752.
                ((MTIMES SIMP RATSIMP) 19850053632. |$Ms|)
                ((MTIMES SIMP) -10391982080.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 351633408.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 177020928.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 15686623232.
                  ((MTIMES SIMP RATSIMP) -9553252352. |$Ms|)
                  ((MTIMES SIMP) -4246099968.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 1787068416.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -5862539264.
                  ((MTIMES SIMP RATSIMP) -7403759616. |$Ms|)
                  ((MTIMES SIMP) 4069572608.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -1721249792.
                  ((MTIMES SIMP RATSIMP) 2841608192. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 531062784.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -12631846912.
                ((MTIMES SIMP RATSIMP) -8546095104. |$Ms|)
                ((MTIMES SIMP) 5613961216.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -659914752.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -8111384576.
                  ((MTIMES SIMP RATSIMP) 12575386624. |$Ms|)
                  ((MTIMES SIMP) -660703232.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -409436160.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 2950386688.
                  ((MTIMES SIMP RATSIMP) 3487903744. |$Ms|)
                  ((MTIMES SIMP) -1859796992.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 2174031872.
                  ((MTIMES SIMP RATSIMP) -2077589504. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -605724672.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 18372816896.
                ((MTIMES SIMP RATSIMP) -5095958528. |$Ms|)
                ((MTIMES SIMP) 373575680.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -1301209088.
                  ((MTIMES SIMP RATSIMP) -4798946304. |$Ms|)
                  ((MTIMES SIMP) 704159744.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -1864672256.
                  ((MTIMES SIMP RATSIMP) -172148736. |$Ms|)
                  ((MTIMES SIMP) 311410688.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -871352320.
                  ((MTIMES SIMP RATSIMP) 699957248. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 326344704.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 7.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -231225344.
                ((MTIMES SIMP RATSIMP) 66064384. |$Ms|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -25454592.
                  ((MTIMES SIMP RATSIMP) 50978816. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 399714304.
                  ((MTIMES SIMP RATSIMP) -114638848. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 122732544.
                  ((MTIMES SIMP RATSIMP) -86343680. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -82534400.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 8.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 33032192.
                ((MTIMES SIMP RATSIMP) 25489408. |$Mt|)
                ((MTIMES SIMP) -27334656.
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) -12443648.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 7872512.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 9.)))
             ((MEXPT SIMP RATSIMP) |$Xi| 7.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 4129024.
              ((MTIMES SIMP RATSIMP) 3186176. |$Ms|)
              ((MTIMES SIMP) -3416832. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -1555456. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 984064. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -24774144.
                ((MTIMES SIMP RATSIMP) 4352. |$Ms|)
                ((MTIMES SIMP) 46547456.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 13786112.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -9332736.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 8258048.
                  ((MTIMES SIMP RATSIMP) 6372352. |$Ms|)
                  ((MTIMES SIMP) -14329856.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -10792960.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|))
               |$om|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 2271827968.
                ((MTIMES SIMP RATSIMP) -162646784. |$Ms|)
                ((MTIMES SIMP) -186536576.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -95132928.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 31460352.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -628736768.
                  ((MTIMES SIMP RATSIMP) -593495936. |$Ms|)
                  ((MTIMES SIMP) -35848448.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 76701696.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 46696960.
                  ((MTIMES SIMP RATSIMP) 88019968. |$Ms|)
                  ((MTIMES SIMP) 38926336.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 692847104.
                ((MTIMES SIMP RATSIMP) -1176569856. |$Ms|)
                ((MTIMES SIMP) 182261760.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 176621056.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -44255232.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -1696998656.
                  ((MTIMES SIMP RATSIMP) 978427392. |$Ms|)
                  ((MTIMES SIMP) 400139520.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -182996992.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 748442112.
                  ((MTIMES SIMP RATSIMP) 5432064. |$Ms|)
                  ((MTIMES SIMP) -193548288.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -82489344.
                  ((MTIMES SIMP RATSIMP) -51179520. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 9382760448.
                ((MTIMES SIMP RATSIMP) 784258048. |$Ms|)
                ((MTIMES SIMP) -550555648.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -38535168.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 22127616.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 784258048.
                  ((MTIMES SIMP RATSIMP) -215729152. |$Ms|)
                  ((MTIMES SIMP) -525330432.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 172204032.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -550555648.
                  ((MTIMES SIMP RATSIMP) -525330432. |$Ms|)
                  ((MTIMES SIMP) 315148288.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -38535168.
                  ((MTIMES SIMP RATSIMP) 172204032. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 22127616.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 692847104.
                ((MTIMES SIMP RATSIMP) -1696998656. |$Ms|)
                ((MTIMES SIMP) 748442112.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -82489344.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -1176569856.
                  ((MTIMES SIMP RATSIMP) 978427392. |$Ms|)
                  ((MTIMES SIMP) 5432064.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -51179520.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 182261760.
                  ((MTIMES SIMP RATSIMP) 400139520. |$Ms|)
                  ((MTIMES SIMP) -193548288.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 176621056.
                  ((MTIMES SIMP RATSIMP) -182996992. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -44255232.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 2271827968.
                ((MTIMES SIMP RATSIMP) -628736768. |$Ms|)
                ((MTIMES SIMP) 46696960.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -162646784.
                  ((MTIMES SIMP RATSIMP) -593495936. |$Ms|)
                  ((MTIMES SIMP) 88019968.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -186536576.
                  ((MTIMES SIMP RATSIMP) -35848448. |$Ms|)
                  ((MTIMES SIMP) 38926336.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -95132928.
                  ((MTIMES SIMP RATSIMP) 76701696. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 31460352.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -24774144.
                ((MTIMES SIMP RATSIMP) 8258048. |$Ms|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 4352.
                  ((MTIMES SIMP RATSIMP) 6372352. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 46547456.
                  ((MTIMES SIMP RATSIMP) -14329856. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 13786112.
                  ((MTIMES SIMP RATSIMP) -10792960. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -9332736.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 7.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 4129024.
                ((MTIMES SIMP RATSIMP) 3186176. |$Mt|)
                ((MTIMES SIMP) -3416832.
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) -1555456.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 984064. ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 8.)))
             ((MEXPT SIMP RATSIMP) |$Xi| 8.)))
           ((MEXPT SIMP)
            ((MPLUS SIMP) ((MEXPT SIMP RATSIMP) |$om| 4.)
             ((MTIMES SIMP) -8. ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 28. ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -56. ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 70. ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -56. ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 28. ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -8. ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MEXPT SIMP RATSIMP) |$om| 12.)
             ((MTIMES SIMP)
              ((MPLUS SIMP)
               ((MTIMES SIMP) -8. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 64. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -224. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 448. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -560. ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) 448. ((MEXPT SIMP RATSIMP) |$om| 9.))
               ((MTIMES SIMP) -224. ((MEXPT SIMP RATSIMP) |$om| 10.))
               ((MTIMES SIMP) 64. ((MEXPT SIMP RATSIMP) |$om| 11.))
               ((MTIMES SIMP) -8. ((MEXPT SIMP RATSIMP) |$om| 12.)))
              |$Xi|)
             ((MTIMES SIMP)
              ((MPLUS SIMP)
               ((MTIMES SIMP) 28. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -224. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 784. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -1568. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) 1960. ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) -1568. ((MEXPT SIMP RATSIMP) |$om| 9.))
               ((MTIMES SIMP) 784. ((MEXPT SIMP RATSIMP) |$om| 10.))
               ((MTIMES SIMP) -224. ((MEXPT SIMP RATSIMP) |$om| 11.))
               ((MTIMES SIMP) 28. ((MEXPT SIMP RATSIMP) |$om| 12.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 2.))
             ((MTIMES SIMP)
              ((MPLUS SIMP)
               ((MTIMES SIMP) -56. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 448. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -1568. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 3136. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -3920. ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) 3136. ((MEXPT SIMP RATSIMP) |$om| 9.))
               ((MTIMES SIMP) -1568. ((MEXPT SIMP RATSIMP) |$om| 10.))
               ((MTIMES SIMP) 448. ((MEXPT SIMP RATSIMP) |$om| 11.))
               ((MTIMES SIMP) -56. ((MEXPT SIMP RATSIMP) |$om| 12.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 3.))
             ((MTIMES SIMP)
              ((MPLUS SIMP)
               ((MTIMES SIMP) 70. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -560. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 1960. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -3920. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) 4900. ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) -3920. ((MEXPT SIMP RATSIMP) |$om| 9.))
               ((MTIMES SIMP) 1960. ((MEXPT SIMP RATSIMP) |$om| 10.))
               ((MTIMES SIMP) -560. ((MEXPT SIMP RATSIMP) |$om| 11.))
               ((MTIMES SIMP) 70. ((MEXPT SIMP RATSIMP) |$om| 12.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 4.))
             ((MTIMES SIMP)
              ((MPLUS SIMP)
               ((MTIMES SIMP) -56. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 448. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -1568. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 3136. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -3920. ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) 3136. ((MEXPT SIMP RATSIMP) |$om| 9.))
               ((MTIMES SIMP) -1568. ((MEXPT SIMP RATSIMP) |$om| 10.))
               ((MTIMES SIMP) 448. ((MEXPT SIMP RATSIMP) |$om| 11.))
               ((MTIMES SIMP) -56. ((MEXPT SIMP RATSIMP) |$om| 12.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 5.))
             ((MTIMES SIMP)
              ((MPLUS SIMP)
               ((MTIMES SIMP) 28. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -224. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 784. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -1568. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) 1960. ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) -1568. ((MEXPT SIMP RATSIMP) |$om| 9.))
               ((MTIMES SIMP) 784. ((MEXPT SIMP RATSIMP) |$om| 10.))
               ((MTIMES SIMP) -224. ((MEXPT SIMP RATSIMP) |$om| 11.))
               ((MTIMES SIMP) 28. ((MEXPT SIMP RATSIMP) |$om| 12.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 6.))
             ((MTIMES SIMP)
              ((MPLUS SIMP)
               ((MTIMES SIMP) -8. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 64. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -224. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 448. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -560. ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) 448. ((MEXPT SIMP RATSIMP) |$om| 9.))
               ((MTIMES SIMP) -224. ((MEXPT SIMP RATSIMP) |$om| 10.))
               ((MTIMES SIMP) 64. ((MEXPT SIMP RATSIMP) |$om| 11.))
               ((MTIMES SIMP) -8. ((MEXPT SIMP RATSIMP) |$om| 12.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 7.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) ((MEXPT SIMP RATSIMP) |$om| 4.)
               ((MTIMES SIMP) -8. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 28. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -56. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) 70. ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) -56. ((MEXPT SIMP RATSIMP) |$om| 9.))
               ((MTIMES SIMP) 28. ((MEXPT SIMP RATSIMP) |$om| 10.))
               ((MTIMES SIMP) -8. ((MEXPT SIMP RATSIMP) |$om| 11.))
               ((MEXPT SIMP RATSIMP) |$om| 12.))
              ((MEXPT SIMP RATSIMP) |$Xi| 8.)))
            -1.))) 
(ADD2LNC '|$Assss| $VALUES) 
(DSKSETQ $GH_0
         '((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 2.) -1.)
           ((MEXPT SIMP) (($XX SIMP) 1. 4.) -1.)
           ((MEXPT SIMP) (($XX SIMP) 2. 4.) -1.))) 
(ADD2LNC '$GH_0 $VALUES) 
(DSKSETQ |$tttt0|
         '((MTIMES SIMP)
           ((MEXPT SIMP) (($XX SIMP) 1. 2.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 2.)))
           ((MEXPT SIMP) (($XX SIMP) 1. 3.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 3.)))
           ((MEXPT SIMP) (($XX SIMP) 1. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 4.)))
           ((MEXPT SIMP) (($XX SIMP) 2. 3.)
            ((MTIMES SIMP) -4. (($PP SIMP) 2. 3.)))
           ((MEXPT SIMP) (($XX SIMP) 2. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 2. 4.)))
           ((MEXPT SIMP) (($XX SIMP) 3. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 3. 4.))))) 
(ADD2LNC '|$tttt0| $VALUES) 
(DSKSETQ |$tttt|
         '((MTIMES SIMP FACTORED)
           ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
            ((MPLUS SIMP) 2. ((MTIMES SIMP) 2. |$Ms|)
             ((MTIMES SIMP) 2. |$Mt|)))
           ((MEXPT SIMP) |$om|
            ((MPLUS SIMP) 2. ((MTIMES SIMP) -2. |$Ms|)))
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 6.)
           ((MEXPT SIMP) |$Xi| -2.)
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
            -6.))) 
(ADD2LNC '|$tttt| $VALUES) 
(DSKSETQ |$a1234|
         '((MLIST SIMP)
           ((MTIMES SIMP FACTORED) 128.
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -6. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MPLUS SIMP IRREDUCIBLE) 32258.
             ((MTIMES SIMP RATSIMP) 24892. |$Ms|)
             ((MTIMES SIMP) -26694. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) -12152. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) 7688. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP RATSIMP) -193548. |$om|)
             ((MTIMES SIMP RATSIMP) 34. |$Ms| |$om|)
             ((MTIMES SIMP) 363652. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP) 107704. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP) -72912. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$om|)
             ((MTIMES SIMP RATSIMP) 64516. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) 49784. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -111952. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -84320. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 17748656. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -1270678. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -1457317. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -743226. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 245784. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -4912006. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -4636687. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -280066. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 599232. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 364820. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 687656. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 304112. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 5412868. ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -9191952. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1423920. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1379852. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -345744. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -13257802. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 7643964. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 3126090. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1429664. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 5847204. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 42438. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1512096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -644448. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -399840. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 73302816. ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 6127016. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -4301216. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -301056. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 172872. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 6127016. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -1685384. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -4104144. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1345344. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -4301216. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -4104144. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2462096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -301056. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1345344. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 172872. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 5412868. ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -13257802. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 5847204. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -644448. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -9191952. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 7643964. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 42438. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -399840. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1423920. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 3126090. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1512096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1379852. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1429664. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -345744. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 17748656. ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -4912006. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 364820. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1270678. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -4636687. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 687656. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1457317. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -280066. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 304112. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -743226. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 599232. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 245784. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -193548. ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 64516. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 34. |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 49784. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 363652. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -111952. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 107704. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -84320. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -72912. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 32258. ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 24892. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -26694. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -12152. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 7688. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))))
           ((MTIMES SIMP FACTORED) 128.
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om|) -8.)
            ((MEXPT SIMP) |$om| -4.)
            ((MPLUS SIMP IRREDUCIBLE) 32258.
             ((MTIMES SIMP RATSIMP) 24892. |$Ms|)
             ((MTIMES SIMP) -26694. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) -12152. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) 7688. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP RATSIMP) -193548. |$om|)
             ((MTIMES SIMP RATSIMP) 34. |$Ms| |$om|)
             ((MTIMES SIMP) 363652. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP) 107704. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP) -72912. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$om|)
             ((MTIMES SIMP RATSIMP) 64516. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) 49784. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -111952. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -84320. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 17748656. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -1270678. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -1457317. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -743226. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 245784. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -4912006. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -4636687. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -280066. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 599232. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 364820. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 687656. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 304112. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 5412868. ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -9191952. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1423920. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1379852. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -345744. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -13257802. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 7643964. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 3126090. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1429664. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 5847204. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 42438. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1512096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -644448. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -399840. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 73302816. ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 6127016. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -4301216. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -301056. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 172872. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 6127016. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -1685384. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -4104144. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1345344. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -4301216. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -4104144. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2462096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -301056. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1345344. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 172872. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 5412868. ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -13257802. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 5847204. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -644448. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -9191952. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 7643964. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 42438. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -399840. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1423920. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 3126090. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1512096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1379852. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1429664. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -345744. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 17748656. ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -4912006. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 364820. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1270678. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -4636687. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 687656. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -1457317. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -280066. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 304112. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -743226. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 599232. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 245784. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -193548. ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 64516. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 34. |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 49784. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 363652. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -111952. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 107704. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -84320. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -72912. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 32258. ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 24892. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -26694. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -12152. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 7688. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) -8.)
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             8.))
           ((MTIMES SIMP FACTORED)
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) 2. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) 2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 8.)
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -8.))
           ((MTIMES SIMP FACTORED) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|)
            |$Xi|
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -2.)))) 
(ADD2LNC '|$a1234| $VALUES) 
(DEFPROP $SET_NUMBER_OF_PARTICLE %SET_NUMBER_OF_PARTICLE VERB) 
(MDEFPROP $SET_NUMBER_OF_PARTICLE
    ((LAMBDA) ((MLIST) |$nn0|)
     ((MPROG) ((MSETQ) |$nn| |$nn0|)
      (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.) ((MPLUS) |$nn0| 1.))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MSETQ) ((|$s| ARRAY) $R)
        ((MPLUS) ((|$k|) $R)
         (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S ((MPLUS) $R 1.)
          |$nn0|))))))
    MEXPR) 
(DEFPROP $SET_NUMBER_OF_PARTICLE $ANY FUNCTION-MODE) 
(ADD2LNC '(($SET_NUMBER_OF_PARTICLE) |$nn0|) $FUNCTIONS) 
(DEFPROP %SET_NUMBER_OF_PARTICLE $SET_NUMBER_OF_PARTICLE NOUN) 
(DEFPROP $NOTZERO %NOTZERO VERB) 
(MDEFPROP $NOTZERO
    ((LAMBDA) ((MLIST) $X) ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))
    MEXPR) 
(DEFPROP $NOTZERO $FIXNUM FUNCTION-MODE) 
(ADD2LNC '(($NOTZERO) $X) $FUNCTIONS) 
(DEFPROP %NOTZERO $NOTZERO NOUN) 
(DEFPROP |$compute_alphas_no_zmV1| |%compute_alphas_no_zmV1| VERB) 
(MDEFPROP |$compute_alphas_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
        ((MSETQ) $POW0
         ((MTIMES) 2.
          (($SUM)
           (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0 $MAX_USED_LEVEL0)
           $L0 2. $MAX_USED_LEVEL0)))
        ((MSETQ) $POW0
         ((MPLUS) $POW0
          (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2. $MAX_USED_LEVEL0)))
        ((MCOND) |$dbg_compute_levels|
         (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T $FALSE)
        ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
      ((MRETURN) |$noAlphas0|)))
    MEXPR) 
(DEFPROP |$compute_alphas_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_alphas_no_zmV1| |$compute_alphas_no_zmV1| NOUN) 
(DEFPROP |$compute_levels_used_no_zmV1| |%compute_levels_used_no_zmV1|
         VERB) 
(MDEFPROP |$compute_levels_used_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
        ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
         ((MPROGN)
          ((MSETQ) $POW0
           ((MPLUS)
            (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
             ((MPLUS) $L0 ((MMINUS) 1.)))
            (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0 $MAX_USED_LEVEL0)))
          ((MCOND) ((MGREATERP) $POW0 0.)
           ((MSETQ) ((|$usedLevels0| ARRAY) $R)
            (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
             ((|$usedLevels0| ARRAY) $R)))
           T $FALSE)))))
      ((MRETURN) |$usedLevels0|)))
    MEXPR) 
(DEFPROP |$compute_levels_used_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_levels_used_no_zmV1| |$compute_levels_used_no_zmV1|
         NOUN) 
(DEFPROP |$compute_levels_and_powers_used_no_zmV1|
         |%compute_levels_and_powers_used_no_zmV1| VERB) 
(MDEFPROP |$compute_levels_and_powers_used_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
        ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
         ((MPROGN)
          ((MSETQ) $POW0
           ((MPLUS)
            (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
             ((MPLUS) $L0 ((MMINUS) 1.)))
            ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
            (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
             $MAX_USED_LEVEL0)))
          ((MCOND) ((MGREATERP) $POW0 0.)
           ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
            (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
             ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
           T $FALSE)))))
      ((MRETURN) |$usedLevelsPowers0|)))
    MEXPR) 
(DEFPROP |$compute_levels_and_powers_used_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_levels_and_powers_used_no_zmV1|)
           $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_levels_and_powers_used_no_zmV1|
         |$compute_levels_and_powers_used_no_zmV1| NOUN) 
(DEFPROP |$compute_Ks_no_zmV1| |%compute_Ks_no_zmV1| VERB) 
(MDEFPROP |$compute_Ks_no_zmV1|
    ((LAMBDA) ((MLIST) $LEVEL_USED_ARRAY0)
     ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
      ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
      ((MDO) $R 1. NIL NIL |$nn| NIL
       ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
        ((MSETQ) |$Nlus0| (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
        ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
         ((MPROGN)
          ((MSETQ) $NR_PQ
           ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R) $INR_PQ))
          ((MSETQ) ((|$explK0| ARRAY) $R)
           ((MPLUS) ((|$explK0| ARRAY) $R)
            ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
        ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
         ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
        |$end_r_loop|))
      ((MRETURN) |$Ks_rules0|)))
    MEXPR) 
(DEFPROP |$compute_Ks_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0) $FUNCTIONS) 
(DEFPROP |%compute_Ks_no_zmV1| |$compute_Ks_no_zmV1| NOUN) 
(DEFPROP |$compute_Ds| |%compute_Ds| VERB) 
(MDEFPROP |$compute_Ds|
    ((LAMBDA) ((MLIST) $LEVEL_USED_ARRAY0)
     ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
      ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
      ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
       ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
        ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
         ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
          ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL NIL
           NIL
           ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL NIL NIL
            NIL
            ((MSETQ) ((|$explD0| ARRAY) $R $S)
             ((MPLUS) ((|$explD0| ARRAY) $R $S)
              ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
               ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
          ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
           (($ENDCONS)
            ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
            ((|$Ds_rules0| ARRAY) $R)))
          |$end_s_loop|))
        |$end_r_loop|))
      ((MRETURN) |$Ds_rules0|)))
    MEXPR) 
(DEFPROP |$compute_Ds| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_Ds|) $LEVEL_USED_ARRAY0) $FUNCTIONS) 
(DEFPROP |%compute_Ds| |$compute_Ds| NOUN) 
(DSKSETQ $WICK '$WICK) 
(DEFPROP $WICK %WICK VERB) 
(MDEFPROP $WICK
    ((LAMBDA) ((MLIST) |$list_Nr0|)
     ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
      ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
      ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
      ((MSETQ) $WICK00
       ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
        ((MFACTORIAL) |$Nr0|)))
      ((MDO) $R 2. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $WICK0 0.)
        ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
        ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
         ((MPROGN) ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
          ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
           ((MSETQ) $WICK0
            ((MPLUS) $WICK0
             ((MTIMES)
              ((MQUOTIENT) 1.
               ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
              $CO0
              ((MEXPT) ((|$s| ARRAY) $R)
               ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
           T $FALSE)))
        ((MSETQ) $WICK00 $WICK0)))
      ((MRETURN) $WICK00)))
    MEXPR) 
(DEFPROP $WICK $ANY FUNCTION-MODE) 
(ADD2LNC '(($WICK) |$list_Nr0|) $FUNCTIONS) 
(DEFPROP %WICK $WICK NOUN) 
(DEFPROP $DO_ALL_TERM %DO_ALL_TERM VERB) 
(MDEFPROP $DO_ALL_TERM
    ((LAMBDA) ((MLIST) $INT0 $LEVELS_POWERS0 |$Ks_rules0| |$Ds_rules0|)
     ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
      (($PRINT) "in computing 'Z' (do_all_term)")
      ((MSETQ) $EXPL_INT0 $INT0)
      ((MDO) $R 1. NIL NIL |$nn| NIL
       ((MPROGN)
        ((MCOND) |$dbg_all_terms|
         (($PRINT)
          "in computing 'Z' (do_all_term) doing all terms for particle"
          $R)
         T $FALSE)
        ((MSETQ) $EXPL_INT0
         (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
          ((|$Ds_rules0| ARRAY) $R)))
        ((MSETQ) $NLEVELS0 (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
        ((MCOND) |$dbg_all_terms|
         (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
        ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
         ((MPROGN)
          ((MCOND) |$dbg_all_terms|
           (($PRINT) " project to"
            (($L) $R
             ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
            "^"
            ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
             ((MPLUS) $L0 1.)))
           T $FALSE)
          ((MSETQ) $EXPL_INT0
           (($RATCOEF) $EXPL_INT0
            (($L) $R
             ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
            ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
             ((MPLUS) $L0 1.))))
          ((MCOND) |$dbg_all_terms|
           (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
      ((MRETURN) $EXPL_INT0)))
    MEXPR) 
(DEFPROP $DO_ALL_TERM $ANY FUNCTION-MODE) 
(ADD2LNC '(($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
           |$Ds_rules0|)
         $FUNCTIONS) 
(DEFPROP %DO_ALL_TERM $DO_ALL_TERM NOUN) 
(DEFPROP $STATE2MATRIX %STATE2MATRIX VERB) 
(MDEFPROP $STATE2MATRIX
    ((LAMBDA) ((MLIST) $STATE0 |$MaxLevel0|)
     ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
      ((MSETQ) $MAT0
       (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
        ((MPLUS) |$MaxLevel0| 1.)))
      ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
       ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
        ((MPROGN)
         ((MSETQ) (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
          (($HIPOW) $STATE0 (($P) $IP $IQ)))
         ((MSETQ) $STATE00
          ((MQUOTIENT) $STATE00
           ((MEXPT) (($P) $IP $IQ)
            (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
      ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
       ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
        ((MPROGN)
         ((MSETQ) (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
          ((MPLUS) (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
           (($HIPOW) $STATE0 (($P) $IP $IQ))))
         ((MSETQ) $STATE00
          ((MQUOTIENT) $STATE00
           ((MEXPT) (($P) $IP $IQ) (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
      ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
       (($ERROR) "In state2matrix missing some contributions in"
        $STATE0 "since we are left with" $STATE00 "after analysis")
       T $FALSE)
      ((MRETURN) (($COPYMATRIX) $MAT0))))
    MEXPR) 
(DEFPROP $STATE2MATRIX $ANY FUNCTION-MODE) 
(ADD2LNC '(($STATE2MATRIX) $STATE0 |$MaxLevel0|) $FUNCTIONS) 
(DEFPROP %STATE2MATRIX $STATE2MATRIX NOUN) 
(DEFPROP |$take_derivative_wrt_lambdaV1|
         |%take_derivative_wrt_lambdaV1| VERB) 
(MDEFPROP |$take_derivative_wrt_lambdaV1|
    ((LAMBDA) ((MLIST) $NR0 $LEVEL0 $INDEX0 $TERM0)
     ((MPROG)
      ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0 $NPOW0
       $OP0)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
       ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
       ((MSETQ) $TERM00 $TERM0))
      ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $NEWTERM00 0.)
        ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MSETQ) $OP0 (($INPART) $FAC0 0.))
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MCOND) ((MGREATERP) $NPOW0 2.)
            (($ERROR)
             "la() has one index and it cannot occour with a power bigger than 2! term="
             $TERM00)
            T
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$l|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$ll|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
             ((MEXPT) ((MMINUS) 1.) $LEVEL0)
             ((MFACTORIAL)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
             ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LAK)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$laSk|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
              $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LALA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$ll|)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
             ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
             ((MFACTORIAL)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
             ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $KLA)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$Skla|)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LALA)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA2)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) 2. $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          |$end_pow_op|)
         T
         ((MCOND) $ISOP0
          ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$l|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0) $TERM00
              $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) $LEVEL0)
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LAK)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$laSk|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
               $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LA2)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) 2.
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $KLA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$Skla|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
               $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MPROGN)
             ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
              ((MSETQ) $NEWTERM00 (($SUBSTINPART) |$Dim| $TERM00 $NF0))
              T
              ((MPROGN)
               ((MSETQ) $NEWTERM00 (($SUBSTINPART) 1. $TERM00 $NF0))
               ((MSETQ) $NEWTERM00
                (($SUBSTITUTE) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                 $NEWTERM00))))
             |$end_lambda|)
            T $FALSE)
           |$end_if_op|)
          T $FALSE))
        ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
      ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_lambdaV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_lambdaV1|
         |$take_derivative_wrt_lambdaV1| NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA %TAKE_DERIVATIVE_WRT_LAMBDA VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA
    ((LAMBDA) ((MLIST) $NR0 $LEVEL0 $INDEX0 $TERM0)
     ((MPROG)
      ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0 $NPOW0
       $OP0)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
       ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
       ((MSETQ) $TERM00 $TERM0))
      ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $NEWTERM00 0.)
        ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0)) ((MSETQ) $NPOW0 1.)
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MSETQ) $OP0 (($INPART) $FAC0 0.))
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MCOND) ((MGREATERP) $NPOW0 2.)
            (($ERROR)
             "la() has one index and it cannot occour with a power bigger than 2! term="
             $TERM00)
            T
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$l|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MPROGN)
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0
              (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
               $NF0 2.)))
            ((MCOND) ((MEQUAL) $OP0 |$ll|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               ((MEXPT) ((MMINUS) 1.) $LEVEL0)
               ((MFACTORIAL)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
               ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LAK)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 |$laSk|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LALA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)))
             T $FALSE)
            |$end_lambda_other|)
           T $FALSE)
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MPROGN)
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0
              (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
               $NF0 2.)))
            ((MCOND) ((MEQUAL) $OP0 |$ll|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
               ((MFACTORIAL)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
               ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $KLA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 |$Skla|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LALA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)))
             T $FALSE)
            |$end_other_la|)
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA2)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) 2. $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          |$end_pow_op|)
         T
         ((MCOND) $ISOP0
          ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$l|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0) $TERM00
              $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) $LEVEL0)
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LAK)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$laSk|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
               $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LA2)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) 2.
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $KLA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$Skla|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
               $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MPROGN)
             ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
              ((MSETQ) $NEWTERM00 (($SUBSTINPART) |$Dim| $TERM00 $NF0))
              T
              ((MPROGN)
               ((MSETQ) $NEWTERM00 (($SUBSTINPART) 1. $TERM00 $NF0))
               ((MSETQ) $NEWTERM00
                (($SUBSTITUTE) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                 $NEWTERM00))))
             |$end_lambda|)
            T $FALSE)
           |$end_if_op|)
          T $FALSE))
        ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
      ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_LAMBDA $TAKE_DERIVATIVE_WRT_LAMBDA NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR
         %TAKE_DERIVATIVE_WRT_SCALAR_PAIR VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR
    ((LAMBDA) ((MLIST) $NR0 $LEVEL10 $LEVEL20 $TERM0)
     ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
      ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
      ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.)) ((MSETQ) $DER0 0.)
      ((MCOND) ((MGREATERP) $LEVEL10 0.)
       ((MSETQ) $DER00
        (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0| $TERM0))
       T ((MSETQ) $DER00 ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
      ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
      ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
       ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
        ((MDO) $NT0 1. NIL NIL $LDER00 NIL
         ((MPROGN)
          ((MCOND) |$dbg_wrt_pair|
           (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
            "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
           T $FALSE)
          ((MSETQ) $TMP_DER0
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
            (($INPART) $DER00 $NT0)))
          ((MSETQ) $DER0 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
       T
       ((MPROGN)
        ((MCOND) |$dbg_wrt_pair|
         (($PRINT) "    SINGLE term: take der of" $DER00 "wrt lambda("
          $NR0 $LEVEL20 |$newII0| ")")
         T $FALSE)
        ((MSETQ) $DER0
         (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0| $DER00))))
      ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0)) ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
           $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_SCALAR_PAIR
         $TAKE_DERIVATIVE_WRT_SCALAR_PAIR NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_STATE %TAKE_DERIVATIVE_WRT_STATE VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_STATE
    ((LAMBDA) ((MLIST) $NR0 $ONE_STATE_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
      ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $ONE_STATE_IN_MATRIX0))
      ((MSETQ) |$Der0| $TERM0)
      ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
       ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
        ((MCOND)
         ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
         ((MPROGN)
          ((MDO) $N_PQ 1. NIL NIL
           (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
           ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
             ((MPROGN)
              ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
               ((MSETQ) |$tmp_Der0|
                ((MPLUS) |$tmp_Der0|
                 (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                  ((MPLUS) $L0 ((MMINUS) 1.))
                  ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
              ((MSETQ) |$Der0| |$tmp_Der0|))
             T
             ((MSETQ) |$Der0|
              (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
               ((MPLUS) $L0 ((MMINUS) 1.)) ((MPLUS) $C0 ((MMINUS) 1.))
               |$Der0|)))))
          |$end_loop_c0|)
         T $FALSE)))
      ((MRETURN) |$Der0|)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_STATE $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_STATE $TAKE_DERIVATIVE_WRT_STATE NOUN) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV1|
         |%take_derivative_wrt_scalar_stateSV1| VERB) 
(MDEFPROP |$take_derivative_wrt_scalar_stateSV1|
    ((LAMBDA) ((MLIST) $SCALARS_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
      ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
      ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
       ((MCOND)
        ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
        ((MPROGN)
         ((MCOND) |$dbg_scalars|
          (($PRINT) "nr0=" $NR0 "out of"
           (($LENGTH) $SCALARS_IN_MATRIX0))
          T $FALSE)
         ((MSETQ) |$tmp_DER0| 0.)
         ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
          ((MPROGN)
           (($PRINT) "before length(DER0) is" (($LENGTH) |$der0|))
           ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
            ((MSETQ) |$tmp_DER0|
             ((MPLUS) |$tmp_DER0|
              (($TAKE_DERIVATIVE_WRT_STATE) $NR0
               (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
           ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
          T
          ((MPROGN)
           ((MCOND) |$dbg_scalars|
            (($PRINT) "SINGLE term " |$der0| "derivative wrt r=" $NR0
             "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0) "with nr=" $NR0)
            T $FALSE)
           ((MSETQ) |$der0|
            (($TAKE_DERIVATIVE_WRT_STATE) $NR0
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
           |$end_single|)))
        T $FALSE))
      ((MRETURN) |$der0|)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_scalar_stateSV1|) $SCALARS_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_scalar_stateSV1|
         |$take_derivative_wrt_scalar_stateSV1| NOUN) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV2|
         |%take_derivative_wrt_scalar_stateSV2| VERB) 
(MDEFPROP |$take_derivative_wrt_scalar_stateSV2|
    ((LAMBDA) ((MLIST) $SCALARS_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
      ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
       ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
        (($PRINT) "in take_derivative_wrt_scalar_stateSV2 acting on"
         $LT0 "terms")
        ((MDO) $NT0 1. NIL NIL $LT0 NIL
         ((MPROGN)
          ((MCOND) |$dbg_wrt_states|
           (($PRINT) "in take_derivative_wrt_scalar_stateSV2 EXAM term"
            $NT0 "out of" $LT0 "now there are"
            ((MCOND) ((MNOT) (($NUMBERP) |$der0|)) (($LENGTH) |$der0|)
             T 0.)
            "terms")
           T
           ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
            (($PRINT)
             "in take_derivative_wrt_scalar_stateSV2 EXAM term" $NT0
             "(step 100) out of" $LT0)
            T $FALSE))
          ((MSETQ) |$NIused| 0.)
          ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
          ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
           ((MCOND)
            ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
            ((MPROGN)
             ((MSETQ) |$tmp_DER0|
              (($TAKE_DERIVATIVE_WRT_STATE) $NR0
               (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
             |$end_nr_loop|)
            T $FALSE))
          ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
          |$end_t0_loop|)))
       T
       ((MPROGN) ((MSETQ) |$der0| $TERM0)
        ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
         ((MCOND)
          ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
          ((MPROGN)
           ((MCOND) |$dbg_wrt_states|
            (($PRINT)
             "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
             |$der0| "derivative wrt r=" $NR0 "and"
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
            T $FALSE)
           ((MSETQ) |$der0|
            (($TAKE_DERIVATIVE_WRT_STATE) $NR0
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
           |$end_single|)
          T $FALSE))))
      ((MRETURN) |$der0|)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV2| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_scalar_stateSV2|) $SCALARS_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_scalar_stateSV2|
         |$take_derivative_wrt_scalar_stateSV2| NOUN) 
(DEFPROP $CONTRACT_PAIRS_IN_ONE_TERM %CONTRACT_PAIRS_IN_ONE_TERM VERB) 
(MDEFPROP $CONTRACT_PAIRS_IN_ONE_TERM
    ((LAMBDA) ((MLIST) $UTERM0)
     ((MPROG)
      ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0 $NPOW0
       $OP0 $IND0 $NFAC0 $NR0 $NS0)
      ((MSETQ) $UTERM00 $UTERM0)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
       ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
       ((MRETURN) $UTERM0) T $FALSE)
      ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
      ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_contract| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
            ((MNOT) ((MEQUAL) $NPOW0 2.)))
           (($ERROR) "the power must be 2!! wrong term=" $UTERM0) T
           $FALSE)
          ((MCOND) ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
           ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MCOND) ((MEQUAL) $OP0 $LA)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE)
          ((MCOND) ((MEQUAL) $OP0 |$Sk|)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE)
          ((MCOND) ((MEQUAL) $OP0 $K)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE))
         T
         ((MCOND)
          ((MAND) $ISOP0
           (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
          ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
           ((MCOND)
            ((MNOT)
             (($IS) ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
            ((MPROGN)
             ((MSETQ) $OTHERFAC0 (($ASSOC) $IND0 $LIST_INDEX_FACS0))
             ((MSETQ) $NR0 (($INPART) $FAC0 1.))
             ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
             ((MCOND) ((MLEQP) $NR0 $NS0)
              ((MSETQ) $CTERM0
               ((MTIMES) $CTERM0
                ((MQAPPLY)
                 (($CONCAT) (($INPART) $FAC0 0.)
                  (($INPART) $OTHERFAC0 0.))
                 $NR0 (($INPART) $FAC0 2.) $NS0
                 (($INPART) $OTHERFAC0 2.))))
              T
              ((MSETQ) $CTERM0
               ((MTIMES) $CTERM0
                ((MQAPPLY)
                 (($CONCAT) (($INPART) $OTHERFAC0 0.)
                  (($INPART) $FAC0 0.))
                 $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                 (($INPART) $FAC0 2.)))))
             ((MSETQ) $LIST_INDEX_FACS0
              (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0) $LIST_INDEX_FACS0)))
            T
            ((MSETQ) $LIST_INDEX_FACS0
             (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
          T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
        |$end_fac_loop|))
      ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
       ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
       ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
      ((MRETURN) $CTERM0)))
    MEXPR) 
(DEFPROP $CONTRACT_PAIRS_IN_ONE_TERM $ANY FUNCTION-MODE) 
(ADD2LNC '(($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0) $FUNCTIONS) 
(DEFPROP %CONTRACT_PAIRS_IN_ONE_TERM $CONTRACT_PAIRS_IN_ONE_TERM NOUN) 
(DEFPROP $CONTRACT_PAIRS %CONTRACT_PAIRS VERB) 
(MDEFPROP $CONTRACT_PAIRS
    ((LAMBDA) ((MLIST) |$utermS0|)
     ((MPROG) ((MLIST) $SUM0)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
       ((MPROGN) ((MSETQ) $SUM0 0.)
        ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
         ((MSETQ) $SUM0
          ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
       T ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
      ((MRETURN) $SUM0)))
    MEXPR) 
(DEFPROP $CONTRACT_PAIRS $ANY FUNCTION-MODE) 
(ADD2LNC '(($CONTRACT_PAIRS) |$utermS0|) $FUNCTIONS) 
(DEFPROP %CONTRACT_PAIRS $CONTRACT_PAIRS NOUN) 
(DEFPROP $TRUE_XX %TRUE_XX VERB) 
(MDEFPROP $TRUE_XX
    ((LAMBDA) ((MLIST) $R $S)
     ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))
    MEXPR) 
(DEFPROP $TRUE_XX $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_XX) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_XX $TRUE_XX NOUN) 
(DEFPROP |$otherN| |%otherN| VERB) 
(MDEFPROP |$otherN|
    ((LAMBDA) ((MLIST) $M $N)
     ((MCOND)
      ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
       ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
      3. T
      ((MCOND)
       ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
        ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
       2. T
       ((MCOND)
        ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
         ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
        1. T $FALSE))))
    MEXPR) 
(DEFPROP |$otherN| $BOOLEAN FUNCTION-MODE) 
(ADD2LNC '((|$otherN|) $M $N) $FUNCTIONS) 
(DEFPROP |%otherN| |$otherN| NOUN) 
(DEFPROP $COMPUTE_PP3 %COMPUTE_PP3 VERB) 
(MDEFPROP $COMPUTE_PP3
    ((LAMBDA) ((MLIST) ((MLIST) |$n|))
     ((MPROG)
      ((MDO) $M 1. NIL NIL |$nn| NIL
       ((MDO) $N 1. NIL NIL |$nn| NIL
        ((MCOND) ((MEQUAL) $M $N)
         ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
          ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))) $AP))
         T
         ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
          ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
           ((MPLUS)
            ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
            ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
            ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))
    MEXPR) 
(DEFPROP $COMPUTE_PP3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_PP3) ((MLIST) |$n|)) $FUNCTIONS) 
(MDEFPROP $COMPUTE_PP3 T MLEXPRP) 
(DEFPROP %COMPUTE_PP3 $COMPUTE_PP3 NOUN) 
(DEFPROP $PP3ONSHELL %PP3ONSHELL VERB) 
(MDEFPROP $PP3ONSHELL
    ((LAMBDA) ((MLIST) $M $N) (($NUM_PP3 ARRAY) $M $N)) MEXPR) 
(DEFPROP $PP3ONSHELL $ANY FUNCTION-MODE) 
(ADD2LNC '(($PP3ONSHELL) $M $N) $FUNCTIONS) 
(DEFPROP %PP3ONSHELL $PP3ONSHELL NOUN) 
(DEFPROP $TRUE_GF_XX3 %TRUE_GF_XX3 VERB) 
(MDEFPROP $TRUE_GF_XX3
    ((LAMBDA) ((MLIST) $R $S) (($NUM_XX3 ARRAY) $R $S)) MEXPR) 
(DEFPROP $TRUE_GF_XX3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_GF_XX3) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_GF_XX3 $TRUE_GF_XX3 NOUN) 
(DEFPROP $GF_XX3 %GF_XX3 VERB) 
(MDEFPROP $GF_XX3
    ((LAMBDA) ((MLIST) $M $N)
     ((MCOND) ((MEQUAL) $M 1.) |$x1| T
      ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
       ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
        |$x3|))))
    MEXPR) 
(DEFPROP $GF_XX3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($GF_XX3) $M $N) $FUNCTIONS) 
(DEFPROP %GF_XX3 $GF_XX3 NOUN) 
(DSKSETQ $COMPUTE_PP4 '$COMPUTE_PP4) 
(DEFPROP $COMPUTE_PP4 %COMPUTE_PP4 VERB) 
(MDEFPROP $COMPUTE_PP4
    ((LAMBDA) ((MLIST) ((MLIST) |$n|))
     ((MPROG)
      ((MDO) $M 1. NIL NIL |$nn| NIL
       ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
        ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))) $AP)))
      ((MSETQ) |$Mu|
       ((MPLUS)
        ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
        ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Ms|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Mt|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
       (($RATSIMP)
        ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
         ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
          ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
      ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Ms|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Mt|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
       (($RATSIMP)
        ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
         ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.) ((MMINUS) 2.)
          ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))
    MEXPR) 
(DEFPROP $COMPUTE_PP4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_PP4) ((MLIST) |$n|)) $FUNCTIONS) 
(MDEFPROP $COMPUTE_PP4 T MLEXPRP) 
(DEFPROP %COMPUTE_PP4 $COMPUTE_PP4 NOUN) 
(DEFPROP $PP4ONSHELL %PP4ONSHELL VERB) 
(MDEFPROP $PP4ONSHELL
    ((LAMBDA) ((MLIST) $M $N) (($NUM_PP4 ARRAY) $M $N)) MEXPR) 
(DEFPROP $PP4ONSHELL $ANY FUNCTION-MODE) 
(ADD2LNC '(($PP4ONSHELL) $M $N) $FUNCTIONS) 
(DEFPROP %PP4ONSHELL $PP4ONSHELL NOUN) 
(DEFPROP $COMPUTE_XX4 %COMPUTE_XX4 VERB) 
(MDEFPROP $COMPUTE_XX4
    ((LAMBDA) ((MLIST))
     ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
      (($REMARRAY) $NUM_XX4)
      ((MSETQ) $GF_X_RULES
       ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
      ((MSETQ) $EQ_XX40
       ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
        ((MEQUAL) |$om|
         ((MQUOTIENT)
          ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
           (($XX) 1. 3.))
          (($XX) 2. 4.)))))
      ((MSETQ) $EQ_XX40
       ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
        ((MEQUAL)
         ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.) (($XX) 2. 4.))
         ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
      ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
      ((MSETQ) $SO_X13
       (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
      ((MSETQ) $XX4_LIST
       (($MAKELIST)
        (($MAKELIST)
         ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S)) $S
         ((MPLUS) $R 1.) |$nn|)
        $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
      ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
      ((MSETQ) $XX4_LIST
       (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
      ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
      ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
       (($MAP) ":" ((MLIST) (($LHS) $GFXX0)) ((MLIST) (($RHS) $GFXX0))))
      ((MSETQ) |$dx3_dOM| (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
      ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES)) |$xx4_done|))
    MEXPR) 
(DEFPROP $COMPUTE_XX4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_XX4)) $FUNCTIONS) 
(DEFPROP %COMPUTE_XX4 $COMPUTE_XX4 NOUN) 
(DEFPROP $TRUE_GF_XX4 %TRUE_GF_XX4 VERB) 
(MDEFPROP $TRUE_GF_XX4
    ((LAMBDA) ((MLIST) $R $S) (($NUM_XX4 ARRAY) $R $S)) MEXPR) 
(DEFPROP $TRUE_GF_XX4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_GF_XX4) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_GF_XX4 $TRUE_GF_XX4 NOUN) 
(DEFPROP |$check_cyc_A_234| |%check_cyc_A_234| VERB) 
(MDEFPROP |$check_cyc_A_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
        ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
        ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
        ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
        ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
        ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
        ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
        ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
        ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
        ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
        ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
        ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_cyc_A_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_cyc_A_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_cyc_A_234| |$check_cyc_A_234| NOUN) 
(DEFPROP |$cyc_A_234| |%cyc_A_234| VERB) 
(MDEFPROP |$cyc_A_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
        ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
        ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$cyc_A_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$cyc_A_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%cyc_A_234| |$cyc_A_234| NOUN) 
(DEFPROP |$check_cyc_gfA_234| |%check_cyc_gfA_234| VERB) 
(MDEFPROP |$check_cyc_gfA_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
        ((MEQUAL) |$om| ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_cyc_gfA_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_cyc_gfA_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_cyc_gfA_234| |$check_cyc_gfA_234| NOUN) 
(DEFPROP |$cyc_gfA_234| |%cyc_gfA_234| VERB) 
(MDEFPROP |$cyc_gfA_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST)
        ((MEQUAL) |$om| ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
       $AMP00)))
    MEXPR) 
(DEFPROP |$cyc_gfA_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$cyc_gfA_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%cyc_gfA_234| |$cyc_gfA_234| NOUN) 
(DEFPROP |$check_swap_A_23| |%check_swap_A_23| VERB) 
(MDEFPROP |$check_swap_A_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
        ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_swap_A_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_swap_A_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_swap_A_23| |$check_swap_A_23| NOUN) 
(DEFPROP |$swap_A_23| |%swap_A_23| VERB) 
(MDEFPROP |$swap_A_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
        ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$swap_A_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$swap_A_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%swap_A_23| |$swap_A_23| NOUN) 
(DEFPROP |$swap_gfA_23| |%swap_gfA_23| VERB) 
(MDEFPROP |$swap_gfA_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE) ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$swap_gfA_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$swap_gfA_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%swap_gfA_23| |$swap_gfA_23| NOUN) 
(DEFPROP $TEST_MEASURE %TEST_MEASURE VERB) 
(MDEFPROP $TEST_MEASURE
    ((LAMBDA) ((MLIST) |$l1| |$l2| |$l3| |$l4|)
     ((MPROG) ((MSETQ) |$nn| 4.)
      (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
      ((MSETQ) $GH_00
       ((MQUOTIENT) 1.
        ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
      ((MSETQ) |$tttt_00|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
           ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
           ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
      ((MSETQ) |$tttt_00|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
      ((MSETQ) $GH_0P
       (($FACTOR)
        (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) (($XX) 1. 2.)
          ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.)) (($XX) 1. 3.)
           (($XX) 2. 4.))))))
      ((MSETQ) |$TTTT_0p|
       (($FACTOR)
        (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) (($XX) 1. 2.)
          ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.)) (($XX) 1. 3.)
           (($XX) 2. 4.))))))
      ((MSETQ) |$TTTT_pp|
       (($FACTOR)
        (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.))))
      ((MSETQ) |$gh_TTT0|
       (($FACTOR)
        (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
         ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTT|
       (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))
    MEXPR) 
(DEFPROP $TEST_MEASURE $ANY FUNCTION-MODE) 
(ADD2LNC '(($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|) $FUNCTIONS) 
(DEFPROP %TEST_MEASURE $TEST_MEASURE NOUN) 
(DEFPROP $ORDERXX %ORDERXX VERB) 
(MDEFPROP $ORDERXX
    ((LAMBDA) ((MLIST) $R $S)
     ((MCOND) ((MEQUAL) $R $S) 0. T
      ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
       ((MMINUS) (($XX) $S $R)))))
    MEXPR) 
(DEFPROP $ORDERXX $ANY FUNCTION-MODE) 
(ADD2LNC '(($ORDERXX) $R $S) $FUNCTIONS) 
(DEFPROP %ORDERXX $ORDERXX NOUN) 
(DEFPROP $ORDERPP %ORDERPP VERB) 
(MDEFPROP $ORDERPP
    ((LAMBDA) ((MLIST) $R $S)
     ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))
    MEXPR) 
(DEFPROP $ORDERPP $ANY FUNCTION-MODE) 
(ADD2LNC '(($ORDERPP) $R $S) $FUNCTIONS) 
(DEFPROP %ORDERPP $ORDERPP NOUN) 
(DEFPROP $TRUE_KK %TRUE_KK VERB) 
(MDEFPROP $TRUE_KK
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))
    MEXPR) 
(DEFPROP $TRUE_KK $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_KK) $R $M $S $N) $FUNCTIONS) 
(DEFPROP %TRUE_KK $TRUE_KK NOUN) 
(DEFPROP |$true_Skk| |%true_Skk| VERB) 
(MDEFPROP |$true_Skk|
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
      (($SUM)
       ((MTIMES) (($ORDERPP) $T $S) ((MEXPT) (($ORDERXX) $R $T) $M)) $T
       1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_Skk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_Skk|) $R $M $S $N) $FUNCTIONS) 
(DEFPROP |%true_Skk| |$true_Skk| NOUN) 
(DEFPROP |$true_kSk| |%true_kSk| VERB) 
(MDEFPROP |$true_kSk|
    ((LAMBDA) ((MLIST) $S $N $R $M)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
      (($SUM)
       ((MTIMES) (($ORDERPP) $T $S) ((MEXPT) (($ORDERXX) $R $T) $M)) $T
       1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_kSk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_kSk|) $S $N $R $M) $FUNCTIONS) 
(DEFPROP |%true_kSk| |$true_kSk| NOUN) 
(DEFPROP |$true_SkSk| |%true_SkSk| VERB) 
(MDEFPROP |$true_SkSk|
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
      (($SUM)
       (($SUM)
        ((MTIMES) (($ORDERPP) $T $U) ((MEXPT) (($ORDERXX) $R $T) $M)
         ((MEXPT) (($ORDERXX) $S $U) $N))
        $T 1. |$nn|)
       $U 1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_SkSk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_SkSk|) $R $M $S $N) $FUNCTIONS) 
(DEFPROP |%true_SkSk| |$true_SkSk| NOUN) 
(DEFPROP $FROM_STATE_TO_ADDEND_LIST %FROM_STATE_TO_ADDEND_LIST VERB) 
(MDEFPROP $FROM_STATE_TO_ADDEND_LIST
    ((LAMBDA) ((MLIST) $STATE0)
     ((MPROG)
      ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T $FALSE)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
       ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
      ((MSETQ) $LIST0
       (($MAKELIST) (($INPART) $STATE0 $T) $T 1. (($LENGTH) $STATE0)))
      ((MRETURN) $LIST0)))
    MEXPR) 
(DEFPROP $FROM_STATE_TO_ADDEND_LIST $ANY FUNCTION-MODE) 
(ADD2LNC '(($FROM_STATE_TO_ADDEND_LIST) $STATE0) $FUNCTIONS) 
(DEFPROP %FROM_STATE_TO_ADDEND_LIST $FROM_STATE_TO_ADDEND_LIST NOUN) 
(DEFPROP $EXTRACT_AND_NORMALIZE_COEFFS %EXTRACT_AND_NORMALIZE_COEFFS
         VERB) 
(MDEFPROP $EXTRACT_AND_NORMALIZE_COEFFS
    ((LAMBDA) ((MLIST) $LIST_OF_LISTS_OF_SUBSTATES0)
     ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
      ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
       ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
        ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
         ((MPROGN) ((MSETQ) $S00 $S0)
          ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
           ((MPROGN) ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
            ((MCOND) ((MGREATERP) $POW0 0.)
             ((MSETQ) $S00
              ((MTIMES)
               ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
               ((MEXPT)
                ((MQUOTIENT) 1.
                 ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                $POW0)))
             T $FALSE)
            ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
            ((MCOND) ((MGREATERP) $POW0 0.)
             ((MSETQ) $S00
              ((MTIMES)
               ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
               ((MEXPT)
                ((MQUOTIENT) 1.
                 ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                $POW0)))
             T $FALSE)))
          ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
           ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
            ((MPROGN) ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
             ((MCOND) ((MGREATERP) $POW0 0.)
              ((MSETQ) $S00
               ((MTIMES)
                ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                ((MEXPT)
                 ((MQUOTIENT)
                  ((MQUOTIENT) ((MMINUS) 1.)
                   ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                  ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                 $POW0)))
              T $FALSE))))
          ((MCOND)
           ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
            ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
           (($ERROR)
            "extract_and_normalize_coeffs cannot compute normalized coeff from"
            $S0 "left over is" $S00)
           T $FALSE)
          ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
        ((MSETQ) $COEFFS_LIST0 (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
      ((MRETURN) $COEFFS_LIST0)))
    MEXPR) 
(DEFPROP $EXTRACT_AND_NORMALIZE_COEFFS $ANY FUNCTION-MODE) 
(ADD2LNC '(($EXTRACT_AND_NORMALIZE_COEFFS)
           $LIST_OF_LISTS_OF_SUBSTATES0)
         $FUNCTIONS) 
(DEFPROP %EXTRACT_AND_NORMALIZE_COEFFS $EXTRACT_AND_NORMALIZE_COEFFS
         NOUN) 
(DEFPROP |$amplitudeN4V1| |%amplitudeN4V1| VERB) 
(MDEFPROP |$amplitudeN4V1|
    ((LAMBDA) ((MLIST) $STATES_LIST0)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) |$Partials0|
            (($ENDCONS)
             ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4) $LIST_OF_SUBSTATES0
              $PARTIAL_AMP0)
             |$Partials0|))
           ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$amplitudeN4V1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$amplitudeN4V1|) $STATES_LIST0) $FUNCTIONS) 
(DEFPROP |%amplitudeN4V1| |$amplitudeN4V1| NOUN) 
(DEFPROP |$amplitudeN4V1_list| |%amplitudeN4V1_list| VERB) 
(MDEFPROP |$amplitudeN4V1_list|
    ((LAMBDA) ((MLIST) $STATES_LIST0 $CHECKPOINT_SAVE_FILENAME)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MPROGN)
        ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
         ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
          ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
           ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
            (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
             $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
             (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
             (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
             "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
            ((MSETQ) $LIST_OF_SUBSTATES0
             ((MLIST)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
            (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
            ((MSETQ) $SL0
             (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
              $LIST_OF_SUBSTATES0))
            ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
            ((MSETQ) $NAS_LIST0
             (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
            ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
            ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
            ((MSETQ) $ULPS0
             ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
            ((MSETQ) $ULPS_LIST0
             (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
            ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
            ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
            ((MSETQ) $EI0
             (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
            ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
            ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
            (($PRINT)
             "Computed the expression on which we must act with derivatives in"
             ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
            ((MSETQ) $PARTIAL_AMP0
             ((MTIMES)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
               $NA1)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
               $NA2)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
               $NA3)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
               $NA4)
              ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
            ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
            (($PRINT)
             "Taken the derivatives and computed the partial amplitude in"
             ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
              |$Partials0|))
            |$end_3_loops|))))
        (($SAVE)
         (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_" (($STRING) $NA1)
          ".lisp")
         $NA1 $STATES_LIST0 |$Partials0|)
        |$end_na1_loop|))
      ((MRETURN) |$Partials0|)))
    MEXPR) 
(DEFPROP |$amplitudeN4V1_list| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$amplitudeN4V1_list|) $STATES_LIST0
           $CHECKPOINT_SAVE_FILENAME)
         $FUNCTIONS) 
(DEFPROP |%amplitudeN4V1_list| |$amplitudeN4V1_list| NOUN) 
(DEFPROP |$gf_amplitudeN4V1| |%gf_amplitudeN4V1| VERB) 
(MDEFPROP |$gf_amplitudeN4V1|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0
            (($RATSIMP)
             (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)
              ((MEQUAL) $XX $TRUE_GF_XX4))))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V1| |$gf_amplitudeN4V1| NOUN) 
(DEFPROP |$gf_amplitudeN4V2| |%gf_amplitudeN4V2| VERB) 
(MDEFPROP |$gf_amplitudeN4V2|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| |$Mt|))
           ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp the amplitude"
            ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
           ((MSETQ) $MAXNSNT0
            ((MPLUS)
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              (($SUM)
               (($SUM) ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                2. (($LENGTH) (($SL0 ARRAY) $NR0)))
               $NR0 1. |$nn0|))))
           ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
            ((MPROGN)
             ((MSETQ) |$Ms_proj_amp0|
              (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| $NS0))
             ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
              ((MDO) $NT0 0. NIL NIL
               ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
               ((MPROGN)
                (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                 "terms")
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATSIMP)
                  (($EV) |$Mt_Ms_proj_amp0|
                   ((MEQUAL) $XX $TRUE_GF_XX4))))
                ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                 ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                  ((MTIMES) |$Mt_Ms_proj_amp0| ((MEXPT) |$Ms| $NS0)
                   ((MEXPT) |$Mt| $NT0))))))
              T $FALSE)))
           ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude fully gauge fixed in"
            ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp-ed the amplitude in"
            ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6)) "s")
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V2| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V2| |$gf_amplitudeN4V2| NOUN) 
(DEFPROP |$gf_amplitudeN4V2_1| |%gf_amplitudeN4V2_1| VERB) 
(MDEFPROP |$gf_amplitudeN4V2_1|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| |$Mt|))
           ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratexpand the amplitude"
            ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
            "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
            "terms")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
           ((MSETQ) $MAXNSNT0
            ((MPLUS)
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              (($SUM)
               (($SUM) ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                2. (($LENGTH) (($SL0 ARRAY) $NR0)))
               $NR0 1. |$nn0|))))
           ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
            ((MPROGN)
             ((MSETQ) |$Ms_proj_amp0|
              (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| $NS0))
             ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
              ((MDO) $NT0 0. NIL NIL
               ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
               ((MPROGN)
                (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                 "terms")
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATSIMP)
                  (($EV) |$Mt_Ms_proj_amp0|
                   ((MEQUAL) $XX $TRUE_GF_XX4))))
                ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                 ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                  ((MTIMES) |$Mt_Ms_proj_amp0| ((MEXPT) |$Ms| $NS0)
                   ((MEXPT) |$Mt| $NT0))))))
              T $FALSE)))
           ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude fully gauge fixed in"
            ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp-ed the amplitude in"
            ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6)) "s")
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V2_1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V2_1| |$gf_amplitudeN4V2_1| NOUN) 
(DEFPROP |$SetStates| |%SetStates| VERB) 
(MDEFPROP |$SetStates|
    ((LAMBDA) ((MLIST) |$dd0|)
     ((MPROG) ((MSETQ) |$Lev0| 2.)
      ((MSETQ) |$Null2|
       (($EV)
        ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
         ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
         ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
         ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Lev0| 3.)
      ((MSETQ) |$Null3|
       (($EV)
        ((MPLUS)
         ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.) |$dd|)
         ((MMINUS)
          ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.) |$dd|))
         ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
         ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 1.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
         ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 2. 0.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 3.))
         ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$dd| |$dd0|)))
      ((MSETQ) |$Lev0| 4.)
      ((MSETQ) |$S4z|
       ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
        ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 5742. (($P) 2. 2.))
        ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
      ((MSETQ) |$S4m|
       ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
        ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 2268. (($P) 2. 2.))
        ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
        ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$S4r1|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
          (($P) 3. 1.) |$d|)
         ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.) |$d|)
         ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
          (($P) 3. 1.))
         ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 0.) 4.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$S4r2|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.) ((MEXPT) |$d| 2.))
         ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.) ((MEXPT) |$d| 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.) |$d|)
         ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.) |$d|)
         ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 4. 0.))
         ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
         ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
         ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.))
         ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
         ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 2. 1.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 2. 1.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$S4r3|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.) ((MEXPT) |$d| 2.))
         ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.) ((MEXPT) |$d| 2.))
         ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.) |$d|)
         ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 3. 1.))
         ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
         ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.))
         ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4r1|
       (($EV)
        ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
         ((MTIMES) 624. (($P) 3. 1.))
         ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 936. (($P) 2. 2.))
         ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
         ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES)
          ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
           ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
      ((MSETQ) |$Null4r2|
       ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
        ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 4050. (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$Null4g|
       (($EV)
        ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|) 2.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|) 8.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|) 6.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|) 72.)
         ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
         ((MTIMES) 6. (($P) 3. 1.))
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
         ((MTIMES) 3. (($P) 2. 2.))
         ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
         ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
         ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
         ((MQUOTIENT)
          ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)) 6.)
         ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.)) 72.))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4cr|
       ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
        ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$S6m|
       ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
        ((MTIMES) 28320. (($P) 5. 1.))
        ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 82400. (($P) 3. 3.))
        ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
      ((MSETQ) |$S6z|
       ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
        ((MTIMES) 1177320. (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
        ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) 929500. (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
        ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.))
        ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
      ((MSETQ) |$Null6r16|
       ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
        ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
        ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 3074625000. (($P) 3. 3.))
        ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.))
        ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
        ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
      ((MSETQ) |$Null6g|
       (($EV)
        ((MPLUS) ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
         ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
         ((MQUOTIENT) ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
         ((MQUOTIENT)
          ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|)) 4.)
         ((MQUOTIENT) ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|)
          168.)
         ((MQUOTIENT)
          ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.) |$d|)
          280.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
         ((MQUOTIENT) ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
         ((MQUOTIENT)
          ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|)) 3.)
         ((MQUOTIENT)
          ((MMINUS)
           ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
          3.)
         ((MQUOTIENT) ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|)
          378.)
         ((MQUOTIENT)
          ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.) |$d|)
          1260.)
         ((MQUOTIENT)
          ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.) |$d|)
          945.)
         ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|) 4.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|) 4.)
         ((MQUOTIENT) ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|)
          2520.)
         ((MQUOTIENT)
          ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 2. 0.) 2.) |$d|)
          140.)
         ((MQUOTIENT)
          ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.) |$d|)
          252.)
         ((MQUOTIENT) ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|)
          7560.)
         ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.))) 18.)
         ((MTIMES) 110. (($P) 5. 1.))
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
         ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.)) 7.)
         ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.)) 12.)
         ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
         ((MQUOTIENT)
          ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)) 70.)
         ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
         ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.)) 7.)
         ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
         ((MQUOTIENT)
          ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)) 7.)
         ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.)) 54.)
         ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.)) 6.)
         ((MQUOTIENT)
          ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
          1260.)
         ((MQUOTIENT)
          ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)) 3.)
         ((MQUOTIENT)
          ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.))
          3780.)
         ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)) 14.)
         ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
         ((MQUOTIENT)
          ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)) 28.)
         ((MQUOTIENT)
          ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.)) 420.)
         ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.)) 45.)
         ((MQUOTIENT)
          ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 2. 0.) 2.))
          280.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.))
          2.)
         ((MQUOTIENT)
          ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
           (($P) 2. 0.))
          140.)
         ((MQUOTIENT)
          ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)) 630.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 1. 1.) 2.))
          2.)
         ((MQUOTIENT)
          ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.)) 420.)
         ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
          37800.))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Lev0| 8.)
      ((MSETQ) |$S8m1|
       ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
        ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
        ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) 8289945720. (($P) 6. 2.))
        ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
        ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 5. 0.))
        ((MTIMES) 8399122200. (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 1.))
        ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 1.))
        ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 4515839300.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 300059350. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
        ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2066129100.) ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 47098800. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
      ((MSETQ) |$S8m2|
       ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
        ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
        ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) 51399096. (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
        ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
        ((MTIMES) 46431000. (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 1.))
        ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 1903750. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
      ((MSETQ) |$S8z1|
       ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
        ((MTIMES) 419373360. (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 6188984592. (($P) 5. 3.))
        ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 20048000. (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 8144150. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 2.))
        ((MTIMES) 23738400. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
      ((MSETQ) |$S8z2|
       ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
        ((MTIMES) 359941680. (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 5264441616. (($P) 5. 3.))
        ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 17416000. (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6809950. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 2.))
        ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 2. 2.))
        ((MTIMES) 20437200. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.))))
      ((MSETQ) |$S10z1|
       ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
        ((MTIMES) 94471732800. (($P) 9. 1.))
        ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
        ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 8. 0.))
        ((MTIMES) 1017474393600. (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1805580000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
        ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.) (($P) 6. 0.))
        ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 6. 0.))
        ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) 607282147584. (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 20082748000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 3.))
        ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 36082698000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 23408646912.) ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 5. 0.))
        ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 3.))
        ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 2.))
        ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
        ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 28894320000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 771289485750.) ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
        ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.) (($P) 4. 1.))
        ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
        ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 11311477275. (($P) 1. 1.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 4. 0.))
        ((MTIMES) 612360000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 3.))
        ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
        ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 575909838000.) ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 2.))
        ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 816480000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 2.))
        ((MTIMES) 27552406000. (($P) 2. 0.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 34574400000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 11854080000.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 3. 1.))
        ((MTIMES) 493920000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 40166544600. (($P) 2. 2.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
        ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.) (($P) 2. 2.))))
      ((MSETQ) |$S10z2|
       ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
        ((MTIMES) 65112321600. (($P) 9. 1.))
        ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
        ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 8. 0.))
        ((MTIMES) 690708211200. (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
        ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 2261880000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.) (($P) 6. 0.))
        ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 6. 0.))
        ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) 376838832384. (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
        ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 2.))
        ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 2.))
        ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 11114538000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 24356973312.) ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 5. 0.))
        ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 6161648325.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 14804370000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1210524000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 6667920000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 359389840950.) ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
        ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.) (($P) 4. 1.))
        ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 1210524000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 3.))
        ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 338354074800.) ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 2.))
        ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
        ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 16134720000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) 18276010200. (($P) 2. 2.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 493920000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))))
      ((MSETQ) |$S103z|
       ((MPLUS) ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
        ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
        ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) 36360611332200. (($P) 8. 2.))
        ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 8. 0.))
        ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1631223468000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) 372093476932800. (($P) 6. 4.))
        ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 6. 2.))
        ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
         (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 540966535200.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 6. 0.))
        ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 1170019452000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 2.))
        ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 5. 1.))
        ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 4662858416400.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 66919708800.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 5. 0.))
        ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.) (($P) 5. 0.))
        ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 66919708800.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 805050582525.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 4.))
        ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 9453628800.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 4. 3.))
        ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 4. 2.))
        ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 40416163200.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 237200140800.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 112702665600.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
         (($P) 4. 1.))
        ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 4. 1.))
        ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 161245123200.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 4. 1.))
        ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 232452259200. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 324362765475. (($P) 1. 1.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 811066032000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 7740984220200.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 3.))
        ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 185345126400.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 430303104000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 3. 3.))
        ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 3. 3.))
        ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 437098032000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) 296415302400. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 2.))
        ((MTIMES) 37933056000. (($P) 1. 0.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 270273024000.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 552463430400.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 3. 1.))
        ((MTIMES) 300421900800. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
         ((MEXPT) (($P) 3. 0.) 3.))
        ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 441839664000. (($P) 1. 0.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 0.))
        ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 14224896000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 10668672000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 8001504000.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 99574272000.) ((MEXPT) (($P) 1. 1.) 3.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 3.))
        ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 16003008000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 4.))
        ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 0.) 3.))))
      |$states_defined|))
    MEXPR) 
(DEFPROP |$SetStates| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SetStates|) |$dd0|) $FUNCTIONS) 
(DEFPROP |%SetStates| |$SetStates| NOUN) 
(DEFPROP |$SSSSstep0| |%SSSSstep0| VERB) 
(MDEFPROP |$SSSSstep0|
    ((LAMBDA)
     ((MLIST) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4| |$l4|
      |$dd0|)
     ((MPROG) ((MLIST) |$d|)
      ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
      ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
      ((MSETQ) |$Asss|
       ((|$gf_amplitudeN4V2|) ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
        ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
      ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
      (($PRINT) "Step0: amplitude computation time"
       ((MPLUS) $TI1 ((MMINUS) $TI0)))
      ((MRETURN) |$Asss|)))
    MEXPR) 
(DEFPROP |$SSSSstep0| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
           |$l4| |$dd0|)
         $FUNCTIONS) 
(DEFPROP |%SSSSstep0| |$SSSSstep0| NOUN) 
(DEFPROP |$SSSSstep1| |%SSSSstep1| VERB) 
(MDEFPROP |$SSSSstep1| ((LAMBDA) ((MLIST) |$AmpS40|) |$AmpS40|) MEXPR) 
(DEFPROP |$SSSSstep1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SSSSstep1|) |$AmpS40|) $FUNCTIONS) 
(DEFPROP |%SSSSstep1| |$SSSSstep1| NOUN) 
(DEFPROP |$gf_SSSSV3| |%gf_SSSSV3| VERB) 
(MDEFPROP |$gf_SSSSV3|
    ((LAMBDA)
     ((MLIST) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4| |$l4|
      |$dd0|)
     ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
      (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
      ((MSETQ) |$Assss0|
       ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
        |$l4| |$dd0|))
      ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
      ((MSETQ) |$f_Assss|
       (($RATSIMP)
        (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
      (($PRINT) "simplification computation time"
       ((MPLUS) $TI2 ((MMINUS) $TI1)))
      ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
      (($PRINT) "computation times" $TI0 $TI1 $TI2)
      ((MSETQ) $GH_0
       ((MQUOTIENT) 1.
        ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
      ((MSETQ) |$tttt0|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
      ((MSETQ) |$tttt|
       (($FACTOR)
        (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTTT|
       (($FACTOR)
        (($EV) ((MTIMES) $GH_0 |$tttt0|) ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTTT_dx3|
       (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
      (($PRINT) "factors from ghosts and momenta and measure"
       |$gh_TTTT_dx3|)
      ((MSETQ) $FINAL_AMP_DX
       (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
      ((MRETURN)
       ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
        (($FACTOR) |$dx3_dOM|)))))
    MEXPR) 
(DEFPROP |$gf_SSSSV3| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
           |$l4| |$dd0|)
         $FUNCTIONS) 
(DEFPROP |%gf_SSSSV3| |$gf_SSSSV3| NOUN) 
(DSKSETQ $NUM_XX3 '$NUM_XX3) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_XX3) 
(MREMPROP '$NUM_XX3 'ARRAY) 
(MPUTPROP '$NUM_XX3 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2. NIL NIL (((1. 3.) . |$Xi|))
      (((1. 2.) (MTIMES SIMP)
        ((MEXPT SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$Xi|)) -1.)
        |$Xi|)
       ((2. 3.) . 1.)))) 
(ADD2LNC '$NUM_XX3 $ARRAYS) 
(DSKSETQ |$usedLevels0| '|$usedLevels0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$usedLevels0| 'HASHAR) 
(MPUTPROP '|$usedLevels0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MLIST)) ((MLIST) 4.) ((MLIST) 4.) ((MLIST)) |#####|)) 
(ADD2LNC '|$usedLevels0| $ARRAYS) 
(DSKSETQ |$usedLevelsPowers0| '|$usedLevelsPowers0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$usedLevelsPowers0| 'HASHAR) 
(MPUTPROP '|$usedLevelsPowers0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MLIST)) ((MLIST) 4. 1.) ((MLIST) 4. 1.) ((MLIST))
              |#####|)) 
(ADD2LNC '|$usedLevelsPowers0| $ARRAYS) 
(DSKSETQ |$noAlphas0| '|$noAlphas0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$noAlphas0| 'HASHAR) 
(MPUTPROP '|$noAlphas0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA '(|#####| 0. 1. 1. 0. |#####|)) 
(ADD2LNC '|$noAlphas0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$explK0| 'HASHAR) 
(MPUTPROP '|$explK0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| 0. ((MTIMES SIMP) ((|$l| SIMP) 2. 4.) (($L SIMP) 2. 4.))
              ((MTIMES SIMP) ((|$l| SIMP) 3. 4.) (($L SIMP) 3. 4.)) 0.
              |#####|)) 
(ADD2LNC '|$explK0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$explD0| 'HASHAR) 
(MPUTPROP '|$explD0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6. 6.) 
(FILLARRAY AAAAA
    '(|#####| |#####| |#####| |#####| |#####| |#####| |#####| |#####|
              0. 0. 0. |#####| |#####| |#####| |#####|
              ((MTIMES SIMP) (($L SIMP) 2. 4.)
               ((|$ll| SIMP) 2. 4. 3. 4.) (($L SIMP) 3. 4.))
              0. |#####| |#####| |#####| |#####| |#####| 0. |#####|
              |#####| |#####| |#####| |#####| |#####| |#####| |#####|
              |#####| |#####| |#####| |#####| |#####|)) 
(ADD2LNC '|$explD0| $ARRAYS) 
(DSKSETQ |$s| '|$s|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$s|) 
(MREMPROP '|$s| 'ARRAY) 
(MPUTPROP '|$s| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 4. 1. (((4.) (|$k| SIMP) 4.))
      (((1.) (MPLUS SIMP) ((|$k| SIMP) 1.)
        ((MTIMES SIMP) ((|$d| SIMP) 1. 2.) (($X SIMP) 2.))
        ((MTIMES SIMP) ((|$d| SIMP) 1. 3.) (($X SIMP) 3.))
        ((MTIMES SIMP) ((|$d| SIMP) 1. 4.) (($X SIMP) 4.))))
      (((2.) (MPLUS SIMP) ((|$k| SIMP) 2.)
        ((MTIMES SIMP) ((|$d| SIMP) 2. 3.) (($X SIMP) 3.))
        ((MTIMES SIMP) ((|$d| SIMP) 2. 4.) (($X SIMP) 4.))))
      (((3.) (MPLUS SIMP) ((|$k| SIMP) 3.)
        ((MTIMES SIMP) ((|$d| SIMP) 3. 4.) (($X SIMP) 4.)))))) 
(ADD2LNC '|$s| $ARRAYS) 
(DSKSETQ $NUM_PP4 '$NUM_PP4) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_PP4) 
(MREMPROP '$NUM_PP4 'ARRAY) 
(MPUTPROP '$NUM_PP4 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 10. 2.
      (((2. 2.) (RAT SIMP) -3. 2.) ((4. 4.) (RAT SIMP) 1. 2.)) NIL NIL
      NIL NIL NIL
      (((1. 3.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 2. ((MTIMES SIMP) -2. |$Mt|))))
      (((2. 3.) (MTIMES SIMP) ((RAT SIMP) 1. 2.)
        ((MPLUS SIMP) 1. |$Ms| |$Mt|)))
      (((1. 1.) (RAT SIMP) 1. 2.) ((3. 3.) (RAT SIMP) -3. 2.)) NIL NIL
      NIL NIL
      (((1. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 2.)
        ((MPLUS SIMP) -3. |$Ms| |$Mt|)))
      (((2. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 2. ((MTIMES SIMP) -2. |$Mt|))))
      (((1. 2.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 2. ((MTIMES SIMP) -2. |$Ms|)))
       ((3. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 2. ((MTIMES SIMP) -2. |$Ms|)))))) 
(ADD2LNC '$NUM_PP4 $ARRAYS) 
(DSKSETQ $NUM_XX4 '$NUM_XX4) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_XX4) 
(MREMPROP '$NUM_XX4 'ARRAY) 
(MPUTPROP '$NUM_XX4 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 6. 2. NIL NIL NIL NIL NIL (((1. 4.) (MEXPT SIMP) |$Xi| -1.))
      (((1. 3.) (MTIMES SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|)
        ((MEXPT SIMP)
         ((MPLUS SIMP) ((MTIMES SIMP) -1. |$Xi|)
          ((MEXPT SIMP RATSIMP) |$Xi| 2.))
         -1.))
       ((2. 4.) . 1.))
      (((1. 2.) (MEXPT SIMP) ((MPLUS SIMP) -1. |$Xi|) -1.)
       ((2. 3.) (MTIMES SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|)
        ((MEXPT SIMP)
         ((MPLUS SIMP) -1. |$om|
          ((MTIMES SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$om|))
           |$Xi|))
         -1.))
       ((3. 4.) (MTIMES SIMP) ((MEXPT SIMP) |$om| -1.)
        ((MEXPT SIMP) |$Xi| -1.) ((MPLUS SIMP) -1. |$om| |$Xi|))))) 
(ADD2LNC '$NUM_XX4 $ARRAYS) 
(DSKSETQ $INFLAG 'T) 
(DSKSETQ $K '$K) 
(DEFPROP $K $ANY MODE) 
(ADD2LNC '$K $PROPS) 
(DSKSETQ |$Mt| '|$Mt|) 
(RESTORE-FACTS '((($KIND) |$Mt| $INTEGER))) 
(ADD2LNC '|$Mt| $PROPS) 
(DEFPROP $R $FIXNUM MODE) 
(ADD2LNC '$R $PROPS) 
(DEFPROP $L0 $FIXNUM MODE) 
(ADD2LNC '$L0 $PROPS) 
(DEFPROP $INR_PQ $FIXNUM MODE) 
(ADD2LNC '$INR_PQ $PROPS) 
(DEFPROP $S $FIXNUM MODE) 
(ADD2LNC '$S $PROPS) 
(DEFPROP $NR $ANY MODE) 
(ADD2LNC '$NR $PROPS) 
(DEFPROP $IP $FIXNUM MODE) 
(ADD2LNC '$IP $PROPS) 
(DEFPROP $IQ $FIXNUM MODE) 
(ADD2LNC '$IQ $PROPS) 
(DEFPROP $NF0 $FIXNUM MODE) 
(ADD2LNC '$NF0 $PROPS) 
(DEFPROP $NT0 $FIXNUM MODE) 
(ADD2LNC '$NT0 $PROPS) 
(DEFPROP $C0 $FIXNUM MODE) 
(ADD2LNC '$C0 $PROPS) 
(DEFPROP $N_PQ $FIXNUM MODE) 
(ADD2LNC '$N_PQ $PROPS) 
(DEFPROP $NR0 $FIXNUM MODE) 
(ADD2LNC '$NR0 $PROPS) 
(DEFPROP $M $FIXNUM MODE) 
(ADD2LNC '$M $PROPS) 
(DEFPROP $N $FIXNUM MODE) 
(ADD2LNC '$N $PROPS) 
(DEFPROP $T $ANY MODE) 
(ADD2LNC '$T $PROPS) 
(DEFPROP $N0 $FIXNUM MODE) 
(ADD2LNC '$N0 $PROPS) 
(DEFPROP $M0 $FIXNUM MODE) 
(ADD2LNC '$M0 $PROPS) 
(DEFPROP $S0 $ANY MODE) 
(ADD2LNC '$S0 $PROPS) 
(DEFPROP $NS0 $ANY MODE) 
(ADD2LNC '$NS0 $PROPS) 
(DEFPROP $NA1 $FIXNUM MODE) 
(ADD2LNC '$NA1 $PROPS) 
(DEFPROP $NA2 $FIXNUM MODE) 
(ADD2LNC '$NA2 $PROPS) 
(DEFPROP $NA3 $FIXNUM MODE) 
(ADD2LNC '$NA3 $PROPS) 
(DEFPROP $NA4 $FIXNUM MODE) 
(ADD2LNC '$NA4 $PROPS) 
(DSKSETQ |$Ms| '|$Ms|) 
(RESTORE-FACTS '((($KIND) |$Ms| $INTEGER))) 
(ADD2LNC '|$Ms| $PROPS) 
(SETQ $LINENUM 106.) 
(SETQ *ALPHABET* (NCONC '(#\_ #\%) *ALPHABET*)) 
(DSKSETQ $CONTEXT '$INITIAL) 
(RESTORE-FACTS '((($KIND) |$Mt| $INTEGER) (($KIND) |$Ms| $INTEGER))) 

==> anc/lisp_results/TS4zTS4z.lisp <==
;;; -*- Mode: LISP; package:maxima; syntax:common-lisp; -*- 
(in-package :maxima)
(DSKSETQ $%O0 '$DONE) 
(ADDLABEL '$%O0) 
(DSKSETQ $%I1 '(($BATCH) "10_exp_reggeon.v3.mat")) 
(ADDLABEL '$%I1) 
(DSKSETQ $%I2
         '(($DEFINE_VARIABLE) |$expand_reggeon_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I2) 
(DSKSETQ $%O2 'NIL) 
(ADDLABEL '$%O2) 
(DSKSETQ $%I3 '(($DEFINE_VARIABLE) |$dbg_all_terms| NIL $BOOLEAN)) 
(ADDLABEL '$%I3) 
(DSKSETQ $%O3 'NIL) 
(ADDLABEL '$%O3) 
(DSKSETQ $%I4 '(($DEFINE_VARIABLE) |$dbg_compute_levels| NIL $BOOLEAN)) 
(ADDLABEL '$%I4) 
(DSKSETQ $%O4 'NIL) 
(ADDLABEL '$%O4) 
(DSKSETQ $%I5 '(($DEFINE_VARIABLE) |$nn| 0. $INTEGER)) 
(ADDLABEL '$%I5) 
(DSKSETQ $%O5 '0.) 
(ADDLABEL '$%O5) 
(DSKSETQ $%I6 '(($KILL) |$nn|)) 
(ADDLABEL '$%I6) 
(DSKSETQ $%O6 '$DONE) 
(ADDLABEL '$%O6) 
(DSKSETQ $%I7
         '((MDEFINE) (($SET_NUMBER_OF_PARTICLE) |$nn0|)
           ((MPROG) ((MSETQ) |$nn| |$nn0|)
            (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.)
             ((MPLUS) |$nn0| 1.))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MSETQ) ((|$s| ARRAY) $R)
              ((MPLUS) ((|$k|) $R)
               (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S
                ((MPLUS) $R 1.) |$nn0|))))))) 
(ADDLABEL '$%I7) 
(DSKSETQ $%O7
         '((MDEFINE SIMP) (($SET_NUMBER_OF_PARTICLE) |$nn0|)
           ((MPROG) ((MSETQ) |$nn| |$nn0|)
            (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.)
             ((MPLUS) |$nn0| 1.))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MSETQ) ((|$s| ARRAY) $R)
              ((MPLUS) ((|$k|) $R)
               (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S
                ((MPLUS) $R 1.) |$nn0|))))))) 
(ADDLABEL '$%O7) 
(DSKSETQ $%I8
         '((MDEFINE) (($NOTZERO) $X)
           ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))) 
(ADDLABEL '$%I8) 
(DSKSETQ $%O8
         '((MDEFINE SIMP) (($NOTZERO) $X)
           ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))) 
(ADDLABEL '$%O8) 
(DSKSETQ $%I9
         '((MDEFINE)
           ((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
              ((MSETQ) $POW0
               ((MTIMES) 2.
                (($SUM)
                 (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0
                  $MAX_USED_LEVEL0)
                 $L0 2. $MAX_USED_LEVEL0)))
              ((MSETQ) $POW0
               ((MPLUS) $POW0
                (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2.
                 $MAX_USED_LEVEL0)))
              ((MCOND) |$dbg_compute_levels|
               (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T
               $FALSE)
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
            ((MRETURN) |$noAlphas0|)))) 
(ADDLABEL '$%I9) 
(DSKSETQ $%O9
         '((MDEFINE SIMP)
           ((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
              ((MSETQ) $POW0
               ((MTIMES) 2.
                (($SUM)
                 (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0
                  $MAX_USED_LEVEL0)
                 $L0 2. $MAX_USED_LEVEL0)))
              ((MSETQ) $POW0
               ((MPLUS) $POW0
                (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2.
                 $MAX_USED_LEVEL0)))
              ((MCOND) |$dbg_compute_levels|
               (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T
               $FALSE)
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
            ((MRETURN) |$noAlphas0|)))) 
(ADDLABEL '$%O9) 
(DSKSETQ $%I10
         '((MDEFINE)
           ((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevels0| ARRAY) $R)
                  (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
                   ((|$usedLevels0| ARRAY) $R)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevels0|)))) 
(ADDLABEL '$%I10) 
(DSKSETQ $%O10
         '((MDEFINE SIMP)
           ((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevels0| ARRAY) $R)
                  (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
                   ((|$usedLevels0| ARRAY) $R)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevels0|)))) 
(ADDLABEL '$%O10) 
(DSKSETQ $%I11
         '((MDEFINE)
           ((|$compute_levels_and_powers_used_no_zmV1|)
            $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
                  (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
                   ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevelsPowers0|)))) 
(ADDLABEL '$%I11) 
(DSKSETQ $%O11
         '((MDEFINE SIMP)
           ((|$compute_levels_and_powers_used_no_zmV1|)
            $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
                  (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
                   ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevelsPowers0|)))) 
(ADDLABEL '$%O11) 
(DSKSETQ $%I12
         '((MDEFINE) ((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
            ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
              ((MSETQ) |$Nlus0|
               (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
              ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
               ((MPROGN)
                ((MSETQ) $NR_PQ
                 ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R)
                  $INR_PQ))
                ((MSETQ) ((|$explK0| ARRAY) $R)
                 ((MPLUS) ((|$explK0| ARRAY) $R)
                  ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
              ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
               ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
              |$end_r_loop|))
            ((MRETURN) |$Ks_rules0|)))) 
(ADDLABEL '$%I12) 
(DSKSETQ $%O12
         '((MDEFINE SIMP) ((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
            ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
              ((MSETQ) |$Nlus0|
               (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
              ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
               ((MPROGN)
                ((MSETQ) $NR_PQ
                 ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R)
                  $INR_PQ))
                ((MSETQ) ((|$explK0| ARRAY) $R)
                 ((MPLUS) ((|$explK0| ARRAY) $R)
                  ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
              ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
               ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
              |$end_r_loop|))
            ((MRETURN) |$Ks_rules0|)))) 
(ADDLABEL '$%O12) 
(DSKSETQ $%I13
         '((MDEFINE) ((|$compute_Ds|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
            ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
             ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
              ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
               ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
                ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL
                 NIL NIL
                 ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL
                  NIL NIL NIL
                  ((MSETQ) ((|$explD0| ARRAY) $R $S)
                   ((MPLUS) ((|$explD0| ARRAY) $R $S)
                    ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
                     ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
                ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
                 (($ENDCONS)
                  ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
                  ((|$Ds_rules0| ARRAY) $R)))
                |$end_s_loop|))
              |$end_r_loop|))
            ((MRETURN) |$Ds_rules0|)))) 
(ADDLABEL '$%I13) 
(DSKSETQ $%O13
         '((MDEFINE SIMP) ((|$compute_Ds|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
            ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
             ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
              ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
               ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
                ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL
                 NIL NIL
                 ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL
                  NIL NIL NIL
                  ((MSETQ) ((|$explD0| ARRAY) $R $S)
                   ((MPLUS) ((|$explD0| ARRAY) $R $S)
                    ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
                     ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
                ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
                 (($ENDCONS)
                  ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
                  ((|$Ds_rules0| ARRAY) $R)))
                |$end_s_loop|))
              |$end_r_loop|))
            ((MRETURN) |$Ds_rules0|)))) 
(ADDLABEL '$%O13) 
(DSKSETQ $%I14
         '((MDEFINE) (($WICK) |$list_Nr0|)
           ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
            ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
            ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
            ((MSETQ) $WICK00
             ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
              ((MFACTORIAL) |$Nr0|)))
            ((MDO) $R 2. NIL NIL |$nn0| NIL
             ((MPROGN) ((MSETQ) $WICK0 0.)
              ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
              ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
                ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
                 ((MSETQ) $WICK0
                  ((MPLUS) $WICK0
                   ((MTIMES)
                    ((MQUOTIENT) 1.
                     ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
                    $CO0
                    ((MEXPT) ((|$s| ARRAY) $R)
                     ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
                 T $FALSE)))
              ((MSETQ) $WICK00 $WICK0)))
            ((MRETURN) $WICK00)))) 
(ADDLABEL '$%I14) 
(DSKSETQ $%O14
         '((MDEFINE SIMP) (($WICK) |$list_Nr0|)
           ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
            ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
            ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
            ((MSETQ) $WICK00
             ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
              ((MFACTORIAL) |$Nr0|)))
            ((MDO) $R 2. NIL NIL |$nn0| NIL
             ((MPROGN) ((MSETQ) $WICK0 0.)
              ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
              ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
                ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
                 ((MSETQ) $WICK0
                  ((MPLUS) $WICK0
                   ((MTIMES)
                    ((MQUOTIENT) 1.
                     ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
                    $CO0
                    ((MEXPT) ((|$s| ARRAY) $R)
                     ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
                 T $FALSE)))
              ((MSETQ) $WICK00 $WICK0)))
            ((MRETURN) $WICK00)))) 
(ADDLABEL '$%O14) 
(DSKSETQ $%I15
         '((MDEFINE)
           (($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
            |$Ds_rules0|)
           ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
            (($PRINT) "in computing 'Z' (do_all_term)")
            ((MSETQ) $EXPL_INT0 $INT0)
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN)
              ((MCOND) |$dbg_all_terms|
               (($PRINT)
                "in computing 'Z' (do_all_term) doing all terms for particle"
                $R)
               T $FALSE)
              ((MSETQ) $EXPL_INT0
               (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
                ((|$Ds_rules0| ARRAY) $R)))
              ((MSETQ) $NLEVELS0
               (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
              ((MCOND) |$dbg_all_terms|
               (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
              ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) " project to"
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  "^"
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.)))
                 T $FALSE)
                ((MSETQ) $EXPL_INT0
                 (($RATCOEF) $EXPL_INT0
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.))))
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
            ((MRETURN) $EXPL_INT0)))) 
(ADDLABEL '$%I15) 
(DSKSETQ $%O15
         '((MDEFINE SIMP)
           (($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
            |$Ds_rules0|)
           ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
            (($PRINT) "in computing 'Z' (do_all_term)")
            ((MSETQ) $EXPL_INT0 $INT0)
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN)
              ((MCOND) |$dbg_all_terms|
               (($PRINT)
                "in computing 'Z' (do_all_term) doing all terms for particle"
                $R)
               T $FALSE)
              ((MSETQ) $EXPL_INT0
               (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
                ((|$Ds_rules0| ARRAY) $R)))
              ((MSETQ) $NLEVELS0
               (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
              ((MCOND) |$dbg_all_terms|
               (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
              ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) " project to"
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  "^"
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.)))
                 T $FALSE)
                ((MSETQ) $EXPL_INT0
                 (($RATCOEF) $EXPL_INT0
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.))))
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
            ((MRETURN) $EXPL_INT0)))) 
(ADDLABEL '$%O15) 
(DSKSETQ $%I16
         '((MDEFINE) (($STATE2MATRIX) $STATE0 |$MaxLevel0|)
           ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
            ((MSETQ) $MAT0
             (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
              ((MPLUS) |$MaxLevel0| 1.)))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
                (($HIPOW) $STATE0 (($P) $IP $IQ)))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                ((MPLUS)
                 (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                 (($HIPOW) $STATE0 (($P) $IP $IQ))))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
            ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
             (($ERROR) "In state2matrix missing some contributions in"
              $STATE0 "since we are left with" $STATE00
              "after analysis")
             T $FALSE)
            ((MRETURN) (($COPYMATRIX) $MAT0))))) 
(ADDLABEL '$%I16) 
(DSKSETQ $%O16
         '((MDEFINE SIMP) (($STATE2MATRIX) $STATE0 |$MaxLevel0|)
           ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
            ((MSETQ) $MAT0
             (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
              ((MPLUS) |$MaxLevel0| 1.)))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
                (($HIPOW) $STATE0 (($P) $IP $IQ)))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                ((MPLUS)
                 (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                 (($HIPOW) $STATE0 (($P) $IP $IQ))))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
            ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
             (($ERROR) "In state2matrix missing some contributions in"
              $STATE0 "since we are left with" $STATE00
              "after analysis")
             T $FALSE)
            ((MRETURN) (($COPYMATRIX) $MAT0))))) 
(ADDLABEL '$%O16) 
(DSKSETQ $%I17 '((MSETQ) |$expand_reggeon_loaded| T)) 
(ADDLABEL '$%I17) 
(DSKSETQ $%O17 'T) 
(ADDLABEL '$%O17) 
(DSKSETQ $%O18
         '"/home/igor/tex/NoChaos/maxima.cov/SSTT/10_exp_reggeon.v3.mat") 
(ADDLABEL '$%O18) 
(DSKSETQ $%I19
         '((MCOND) ((MNOT) |$expand_reggeon_loaded|)
           (($ERROR) "Cannot batch 10_exp_reggeon") T $FALSE)) 
(ADDLABEL '$%I19) 
(DSKSETQ $%O19 'NIL) 
(ADDLABEL '$%O19) 
(DSKSETQ $%I20 '(($BATCH) "20_der.v2.mat")) 
(ADDLABEL '$%I20) 
(DSKSETQ $%I21
         '(($DEFINE_VARIABLE) |$derivatives_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I21) 
(DSKSETQ $%O21 'NIL) 
(ADDLABEL '$%O21) 
(DSKSETQ $%I22 '(($DEFINE_VARIABLE) |$dbg_wrt_lambda| NIL $BOOLEAN)) 
(ADDLABEL '$%I22) 
(DSKSETQ $%O22 'NIL) 
(ADDLABEL '$%O22) 
(DSKSETQ $%I23 '(($DEFINE_VARIABLE) |$dbg_wrt_pair| NIL $BOOLEAN)) 
(ADDLABEL '$%I23) 
(DSKSETQ $%O23 'NIL) 
(ADDLABEL '$%O23) 
(DSKSETQ $%I24 '(($DEFINE_VARIABLE) |$dbg_wrt_states| NIL $BOOLEAN)) 
(ADDLABEL '$%I24) 
(DSKSETQ $%O24 'NIL) 
(ADDLABEL '$%O24) 
(DSKSETQ $%I25 '(($DEFINE_VARIABLE) |$dbg_wrt_contract| NIL $BOOLEAN)) 
(ADDLABEL '$%I25) 
(DSKSETQ $%O25 'NIL) 
(ADDLABEL '$%O25) 
(DSKSETQ $%I26 '(($DEFINE_VARIABLE) |$dbg_scalars| NIL $BOOLEAN)) 
(ADDLABEL '$%I26) 
(DSKSETQ $%O26 'NIL) 
(ADDLABEL '$%O26) 
(DSKSETQ $%I27 '((MSETQ) $INFLAG T)) 
(ADDLABEL '$%I27) 
(DSKSETQ $%O27 'T) 
(ADDLABEL '$%O27) 
(DSKSETQ $%I28 '((MSETQ) |$NIused| 0.)) 
(ADDLABEL '$%I28) 
(DSKSETQ $%O28 '0.) 
(ADDLABEL '$%O28) 
(DSKSETQ $%I29 '((MSETQ) |$objects_with_index| ((MLIST) $LA |$Sk| $K))) 
(ADDLABEL '$%I29) 
(DSKSETQ $%O29 '((MLIST SIMP) $LA |$Sk| $K)) 
(ADDLABEL '$%O29) 
(DSKSETQ $%I30
         '((MDEFINE)
           ((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
            $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LAK)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$laSk|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $KLA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$Skla|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I30) 
(DSKSETQ $%O30
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
            $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LAK)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$laSk|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $KLA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$Skla|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O30) 
(DSKSETQ $%I31
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $NPOW0 1.)
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LAK)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$laSk|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_lambda_other|)
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $KLA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$Skla|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_other_la|)
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I31) 
(DSKSETQ $%O31
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $NPOW0 1.)
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LAK)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$laSk|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_lambda_other|)
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $KLA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$Skla|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_other_la|)
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O31) 
(DSKSETQ $%I32
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
            $TERM0)
           ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
            ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
            ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.))
            ((MSETQ) $DER0 0.)
            ((MCOND) ((MGREATERP) $LEVEL10 0.)
             ((MSETQ) $DER00
              (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0|
               $TERM0))
             T
             ((MSETQ) $DER00
              ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
            ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
            ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
             ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
              ((MDO) $NT0 1. NIL NIL $LDER00 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_pair|
                 (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
                  "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
                 T $FALSE)
                ((MSETQ) $TMP_DER0
                 (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                  (($INPART) $DER00 $NT0)))
                ((MSETQ) $DER0
                 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
             T
             ((MPROGN)
              ((MCOND) |$dbg_wrt_pair|
               (($PRINT) "    SINGLE term: take der of" $DER00
                "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
               T $FALSE)
              ((MSETQ) $DER0
               (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                $DER00))))
            ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I32) 
(DSKSETQ $%O32
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
            $TERM0)
           ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
            ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
            ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.))
            ((MSETQ) $DER0 0.)
            ((MCOND) ((MGREATERP) $LEVEL10 0.)
             ((MSETQ) $DER00
              (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0|
               $TERM0))
             T
             ((MSETQ) $DER00
              ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
            ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
            ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
             ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
              ((MDO) $NT0 1. NIL NIL $LDER00 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_pair|
                 (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
                  "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
                 T $FALSE)
                ((MSETQ) $TMP_DER0
                 (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                  (($INPART) $DER00 $NT0)))
                ((MSETQ) $DER0
                 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
             T
             ((MPROGN)
              ((MCOND) |$dbg_wrt_pair|
               (($PRINT) "    SINGLE term: take der of" $DER00
                "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
               T $FALSE)
              ((MSETQ) $DER0
               (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                $DER00))))
            ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O32) 
(DSKSETQ $%I33
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
            $TERM0)
           ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
            ((MSETQ) $MAX_USED_LEVEL0
             (($LENGTH) $ONE_STATE_IN_MATRIX0))
            ((MSETQ) |$Der0| $TERM0)
            ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
             ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
              ((MCOND)
               ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
               ((MPROGN)
                ((MDO) $N_PQ 1. NIL NIL
                 (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
                 ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
                  ((MCOND)
                   (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
                   ((MPROGN)
                    ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
                     ((MSETQ) |$tmp_Der0|
                      ((MPLUS) |$tmp_Der0|
                       (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                        ((MPLUS) $L0 ((MMINUS) 1.))
                        ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
                    ((MSETQ) |$Der0| |$tmp_Der0|))
                   T
                   ((MSETQ) |$Der0|
                    (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                     ((MPLUS) $L0 ((MMINUS) 1.))
                     ((MPLUS) $C0 ((MMINUS) 1.)) |$Der0|)))))
                |$end_loop_c0|)
               T $FALSE)))
            ((MRETURN) |$Der0|)))) 
(ADDLABEL '$%I33) 
(DSKSETQ $%O33
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
            $TERM0)
           ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
            ((MSETQ) $MAX_USED_LEVEL0
             (($LENGTH) $ONE_STATE_IN_MATRIX0))
            ((MSETQ) |$Der0| $TERM0)
            ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
             ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
              ((MCOND)
               ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
               ((MPROGN)
                ((MDO) $N_PQ 1. NIL NIL
                 (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
                 ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
                  ((MCOND)
                   (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
                   ((MPROGN)
                    ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
                     ((MSETQ) |$tmp_Der0|
                      ((MPLUS) |$tmp_Der0|
                       (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                        ((MPLUS) $L0 ((MMINUS) 1.))
                        ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
                    ((MSETQ) |$Der0| |$tmp_Der0|))
                   T
                   ((MSETQ) |$Der0|
                    (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                     ((MPLUS) $L0 ((MMINUS) 1.))
                     ((MPLUS) $C0 ((MMINUS) 1.)) |$Der0|)))))
                |$end_loop_c0|)
               T $FALSE)))
            ((MRETURN) |$Der0|)))) 
(ADDLABEL '$%O33) 
(DSKSETQ $%I34
         '((MDEFINE)
           ((|$take_derivative_wrt_scalar_stateSV1|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
            ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
              ((MPROGN)
               ((MCOND) |$dbg_scalars|
                (($PRINT) "nr0=" $NR0 "out of"
                 (($LENGTH) $SCALARS_IN_MATRIX0))
                T $FALSE)
               ((MSETQ) |$tmp_DER0| 0.)
               ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
                ((MPROGN)
                 (($PRINT) "before length(DER0) is"
                  (($LENGTH) |$der0|))
                 ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
                  ((MSETQ) |$tmp_DER0|
                   ((MPLUS) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
                 ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
                T
                ((MPROGN)
                 ((MCOND) |$dbg_scalars|
                  (($PRINT) "SINGLE term " |$der0| "derivative wrt r="
                   $NR0 "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0)
                   "with nr=" $NR0)
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)))
              T $FALSE))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%I34) 
(DSKSETQ $%O34
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_scalar_stateSV1|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
            ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
              ((MPROGN)
               ((MCOND) |$dbg_scalars|
                (($PRINT) "nr0=" $NR0 "out of"
                 (($LENGTH) $SCALARS_IN_MATRIX0))
                T $FALSE)
               ((MSETQ) |$tmp_DER0| 0.)
               ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
                ((MPROGN)
                 (($PRINT) "before length(DER0) is"
                  (($LENGTH) |$der0|))
                 ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
                  ((MSETQ) |$tmp_DER0|
                   ((MPLUS) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
                 ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
                T
                ((MPROGN)
                 ((MCOND) |$dbg_scalars|
                  (($PRINT) "SINGLE term " |$der0| "derivative wrt r="
                   $NR0 "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0)
                   "with nr=" $NR0)
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)))
              T $FALSE))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%O34) 
(DSKSETQ $%I35
         '((MDEFINE)
           ((|$take_derivative_wrt_scalar_stateSV2|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
            ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
             ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
              (($PRINT)
               "in take_derivative_wrt_scalar_stateSV2 acting on" $LT0
               "terms")
              ((MDO) $NT0 1. NIL NIL $LT0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_states|
                 (($PRINT)
                  "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                  $NT0 "out of" $LT0 "now there are"
                  ((MCOND) ((MNOT) (($NUMBERP) |$der0|))
                   (($LENGTH) |$der0|) T 0.)
                  "terms")
                 T
                 ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                   $NT0 "(step 100) out of" $LT0)
                  T $FALSE))
                ((MSETQ) |$NIused| 0.)
                ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
                ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
                 NIL
                 ((MCOND)
                  ((MNOT)
                   ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                  ((MPROGN)
                   ((MSETQ) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
                   |$end_nr_loop|)
                  T $FALSE))
                ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
                |$end_t0_loop|)))
             T
             ((MPROGN) ((MSETQ) |$der0| $TERM0)
              ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
               NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                ((MPROGN)
                 ((MCOND) |$dbg_wrt_states|
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
                   |$der0| "derivative wrt r=" $NR0 "and"
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)
                T $FALSE))))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%I35) 
(DSKSETQ $%O35
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_scalar_stateSV2|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
            ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
             ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
              (($PRINT)
               "in take_derivative_wrt_scalar_stateSV2 acting on" $LT0
               "terms")
              ((MDO) $NT0 1. NIL NIL $LT0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_states|
                 (($PRINT)
                  "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                  $NT0 "out of" $LT0 "now there are"
                  ((MCOND) ((MNOT) (($NUMBERP) |$der0|))
                   (($LENGTH) |$der0|) T 0.)
                  "terms")
                 T
                 ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                   $NT0 "(step 100) out of" $LT0)
                  T $FALSE))
                ((MSETQ) |$NIused| 0.)
                ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
                ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
                 NIL
                 ((MCOND)
                  ((MNOT)
                   ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                  ((MPROGN)
                   ((MSETQ) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
                   |$end_nr_loop|)
                  T $FALSE))
                ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
                |$end_t0_loop|)))
             T
             ((MPROGN) ((MSETQ) |$der0| $TERM0)
              ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
               NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                ((MPROGN)
                 ((MCOND) |$dbg_wrt_states|
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
                   |$der0| "derivative wrt r=" $NR0 "and"
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)
                T $FALSE))))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%O35) 
(DSKSETQ $%I36
         '((MDEFINE) (($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0)
           ((MPROG)
            ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0
             $NPOW0 $OP0 $IND0 $NFAC0 $NR0 $NS0)
            ((MSETQ) $UTERM00 $UTERM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
             ((MRETURN) $UTERM0) T $FALSE)
            ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
            ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_contract|
               (($PRINT) "      Exam" $FAC0) T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
                ((MCOND)
                 ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
                  ((MNOT) ((MEQUAL) $NPOW0 2.)))
                 (($ERROR) "the power must be 2!! wrong term=" $UTERM0)
                 T $FALSE)
                ((MCOND)
                 ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
                 ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MCOND) ((MEQUAL) $OP0 $LA)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 |$Sk|)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 $K)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE))
               T
               ((MCOND)
                ((MAND) $ISOP0
                 (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
                ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
                 ((MCOND)
                  ((MNOT)
                   (($IS)
                    ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
                  ((MPROGN)
                   ((MSETQ) $OTHERFAC0
                    (($ASSOC) $IND0 $LIST_INDEX_FACS0))
                   ((MSETQ) $NR0 (($INPART) $FAC0 1.))
                   ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
                   ((MCOND) ((MLEQP) $NR0 $NS0)
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $FAC0 0.)
                        (($INPART) $OTHERFAC0 0.))
                       $NR0 (($INPART) $FAC0 2.) $NS0
                       (($INPART) $OTHERFAC0 2.))))
                    T
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $OTHERFAC0 0.)
                        (($INPART) $FAC0 0.))
                       $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                       (($INPART) $FAC0 2.)))))
                   ((MSETQ) $LIST_INDEX_FACS0
                    (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0)
                     $LIST_INDEX_FACS0)))
                  T
                  ((MSETQ) $LIST_INDEX_FACS0
                   (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
                T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
              |$end_fac_loop|))
            ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
             ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
            ((MRETURN) $CTERM0)))) 
(ADDLABEL '$%I36) 
(DSKSETQ $%O36
         '((MDEFINE SIMP) (($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0)
           ((MPROG)
            ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0
             $NPOW0 $OP0 $IND0 $NFAC0 $NR0 $NS0)
            ((MSETQ) $UTERM00 $UTERM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
             ((MRETURN) $UTERM0) T $FALSE)
            ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
            ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_contract|
               (($PRINT) "      Exam" $FAC0) T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
                ((MCOND)
                 ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
                  ((MNOT) ((MEQUAL) $NPOW0 2.)))
                 (($ERROR) "the power must be 2!! wrong term=" $UTERM0)
                 T $FALSE)
                ((MCOND)
                 ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
                 ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MCOND) ((MEQUAL) $OP0 $LA)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 |$Sk|)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 $K)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE))
               T
               ((MCOND)
                ((MAND) $ISOP0
                 (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
                ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
                 ((MCOND)
                  ((MNOT)
                   (($IS)
                    ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
                  ((MPROGN)
                   ((MSETQ) $OTHERFAC0
                    (($ASSOC) $IND0 $LIST_INDEX_FACS0))
                   ((MSETQ) $NR0 (($INPART) $FAC0 1.))
                   ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
                   ((MCOND) ((MLEQP) $NR0 $NS0)
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $FAC0 0.)
                        (($INPART) $OTHERFAC0 0.))
                       $NR0 (($INPART) $FAC0 2.) $NS0
                       (($INPART) $OTHERFAC0 2.))))
                    T
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $OTHERFAC0 0.)
                        (($INPART) $FAC0 0.))
                       $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                       (($INPART) $FAC0 2.)))))
                   ((MSETQ) $LIST_INDEX_FACS0
                    (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0)
                     $LIST_INDEX_FACS0)))
                  T
                  ((MSETQ) $LIST_INDEX_FACS0
                   (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
                T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
              |$end_fac_loop|))
            ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
             ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
            ((MRETURN) $CTERM0)))) 
(ADDLABEL '$%O36) 
(DSKSETQ $%I37
         '((MDEFINE) (($CONTRACT_PAIRS) |$utermS0|)
           ((MPROG) ((MLIST) $SUM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
             ((MPROGN) ((MSETQ) $SUM0 0.)
              ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
               ((MSETQ) $SUM0
                ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
             T
             ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
            ((MRETURN) $SUM0)))) 
(ADDLABEL '$%I37) 
(DSKSETQ $%O37
         '((MDEFINE SIMP) (($CONTRACT_PAIRS) |$utermS0|)
           ((MPROG) ((MLIST) $SUM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
             ((MPROGN) ((MSETQ) $SUM0 0.)
              ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
               ((MSETQ) $SUM0
                ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
             T
             ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
            ((MRETURN) $SUM0)))) 
(ADDLABEL '$%O37) 
(DSKSETQ $%I38 '((MSETQ) |$derivatives_loaded| T)) 
(ADDLABEL '$%I38) 
(DSKSETQ $%O38 'T) 
(ADDLABEL '$%O38) 
(DSKSETQ $%O39 '"/home/igor/tex/NoChaos/maxima.cov/SSTT/20_der.v2.mat") 
(ADDLABEL '$%O39) 
(DSKSETQ $%I40
         '((MCOND) ((MNOT) |$derivatives_loaded|)
           (($ERROR) "Cannot batch 20_der") T $FALSE)) 
(ADDLABEL '$%I40) 
(DSKSETQ $%O40 'NIL) 
(ADDLABEL '$%O40) 
(DSKSETQ $%I41 '(($BATCH) "39_aux_functions_for_amplitudes.v0.mat")) 
(ADDLABEL '$%I41) 
(DSKSETQ $%I42 '(($DEFINE_VARIABLE) |$compute_pp_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I42) 
(DSKSETQ $%O42 'NIL) 
(ADDLABEL '$%O42) 
(DSKSETQ $%I43 '(($DEFINE_VARIABLE) $AP 2. $INTEGER)) 
(ADDLABEL '$%I43) 
(DSKSETQ $%O43 '2.) 
(ADDLABEL '$%O43) 
(DSKSETQ $%I44
         '((MDEFINE) (($TRUE_XX) $R $S)
           ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))) 
(ADDLABEL '$%I44) 
(DSKSETQ $%O44
         '((MDEFINE SIMP) (($TRUE_XX) $R $S)
           ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))) 
(ADDLABEL '$%O44) 
(DSKSETQ $%I45
         '((MDEFINE) ((|$otherN|) $M $N)
           ((MCOND)
            ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
             ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
            3. T
            ((MCOND)
             ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
              ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
             2. T
             ((MCOND)
              ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
               ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
              1. T $FALSE))))) 
(ADDLABEL '$%I45) 
(DSKSETQ $%O45
         '((MDEFINE SIMP) ((|$otherN|) $M $N)
           ((MCOND)
            ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
             ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
            3. T
            ((MCOND)
             ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
              ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
             2. T
             ((MCOND)
              ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
               ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
              1. T $FALSE))))) 
(ADDLABEL '$%O45) 
(DSKSETQ $%I46
         '((MDEFINE) (($COMPUTE_PP3) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MDO) $N 1. NIL NIL |$nn| NIL
              ((MCOND) ((MEQUAL) $M $N)
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
                 $AP))
               T
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
                 ((MPLUS)
                  ((MPLUS) 1.
                   ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))) 
(ADDLABEL '$%I46) 
(DSKSETQ $%O46
         '((MDEFINE SIMP) (($COMPUTE_PP3) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MDO) $N 1. NIL NIL |$nn| NIL
              ((MCOND) ((MEQUAL) $M $N)
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
                 $AP))
               T
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
                 ((MPLUS)
                  ((MPLUS) 1.
                   ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))) 
(ADDLABEL '$%O46) 
(DSKSETQ $%I47
         '((MDEFINE) (($PP3ONSHELL) $M $N) (($NUM_PP3 ARRAY) $M $N))) 
(ADDLABEL '$%I47) 
(DSKSETQ $%O47
         '((MDEFINE SIMP) (($PP3ONSHELL) $M $N)
           (($NUM_PP3 ARRAY) $M $N))) 
(ADDLABEL '$%O47) 
(DSKSETQ $%I48
         '((MSETQ) (($NUM_XX3 ARRAY) 1. 2.)
           ((MQUOTIENT) |$Xi| ((MPLUS) 1. ((MMINUS) |$Xi|))))) 
(ADDLABEL '$%I48) 
(DSKSETQ $%O48
         '((MTIMES SIMP)
           ((MEXPT SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$Xi|))
            -1.)
           |$Xi|)) 
(ADDLABEL '$%O48) 
(DSKSETQ $%I49 '((MSETQ) (($NUM_XX3 ARRAY) 1. 3.) |$Xi|)) 
(ADDLABEL '$%I49) 
(DSKSETQ $%O49 '|$Xi|) 
(ADDLABEL '$%O49) 
(DSKSETQ $%I50 '((MSETQ) (($NUM_XX3 ARRAY) 2. 3.) 1.)) 
(ADDLABEL '$%I50) 
(DSKSETQ $%O50 '1.) 
(ADDLABEL '$%O50) 
(DSKSETQ $%I51
         '((MDEFINE) (($TRUE_GF_XX3) $R $S) (($NUM_XX3 ARRAY) $R $S))) 
(ADDLABEL '$%I51) 
(DSKSETQ $%O51
         '((MDEFINE SIMP) (($TRUE_GF_XX3) $R $S)
           (($NUM_XX3 ARRAY) $R $S))) 
(ADDLABEL '$%O51) 
(DSKSETQ $%I52
         '((MDEFINE) (($GF_XX3) $M $N)
           ((MCOND) ((MEQUAL) $M 1.) |$x1| T
            ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
             ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
              |$x3|))))) 
(ADDLABEL '$%I52) 
(DSKSETQ $%O52
         '((MDEFINE SIMP) (($GF_XX3) $M $N)
           ((MCOND) ((MEQUAL) $M 1.) |$x1| T
            ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
             ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
              |$x3|))))) 
(ADDLABEL '$%O52) 
(DSKSETQ $%I53
         '((MDEFINE) (($COMPUTE_PP4) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
              ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
               $AP)))
            ((MSETQ) |$Mu|
             ((MPLUS)
              ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
              ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
            ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))) 
(ADDLABEL '$%I53) 
(DSKSETQ $%O53
         '((MDEFINE SIMP) (($COMPUTE_PP4) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
              ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
               $AP)))
            ((MSETQ) |$Mu|
             ((MPLUS)
              ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
              ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
            ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))) 
(ADDLABEL '$%O53) 
(DSKSETQ $%I54
         '((MDEFINE) (($PP4ONSHELL) $M $N) (($NUM_PP4 ARRAY) $M $N))) 
(ADDLABEL '$%I54) 
(DSKSETQ $%O54
         '((MDEFINE SIMP) (($PP4ONSHELL) $M $N)
           (($NUM_PP4 ARRAY) $M $N))) 
(ADDLABEL '$%O54) 
(DSKSETQ $%I55
         '((MDEFINE) (($COMPUTE_XX4))
           ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
            (($REMARRAY) $NUM_XX4)
            ((MSETQ) $GF_X_RULES
             ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
              ((MEQUAL) |$om|
               ((MQUOTIENT)
                ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
                 (($XX) 1. 3.))
                (($XX) 2. 4.)))))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
              ((MEQUAL)
               ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.)
                (($XX) 2. 4.))
               ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
            ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
            ((MSETQ) $SO_X13
             (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
            ((MSETQ) $XX4_LIST
             (($MAKELIST)
              (($MAKELIST)
               ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S))
               $S ((MPLUS) $R 1.) |$nn|)
              $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
            ((MSETQ) $XX4_LIST
             (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
            ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
            ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
             (($MAP) ":" ((MLIST) (($LHS) $GFXX0))
              ((MLIST) (($RHS) $GFXX0))))
            ((MSETQ) |$dx3_dOM|
             (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
            ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES))
            |$xx4_done|))) 
(ADDLABEL '$%I55) 
(DSKSETQ $%O55
         '((MDEFINE SIMP) (($COMPUTE_XX4))
           ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
            (($REMARRAY) $NUM_XX4)
            ((MSETQ) $GF_X_RULES
             ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
              ((MEQUAL) |$om|
               ((MQUOTIENT)
                ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
                 (($XX) 1. 3.))
                (($XX) 2. 4.)))))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
              ((MEQUAL)
               ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.)
                (($XX) 2. 4.))
               ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
            ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
            ((MSETQ) $SO_X13
             (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
            ((MSETQ) $XX4_LIST
             (($MAKELIST)
              (($MAKELIST)
               ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S))
               $S ((MPLUS) $R 1.) |$nn|)
              $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
            ((MSETQ) $XX4_LIST
             (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
            ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
            ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
             (($MAP) ":" ((MLIST) (($LHS) $GFXX0))
              ((MLIST) (($RHS) $GFXX0))))
            ((MSETQ) |$dx3_dOM|
             (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
            ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES))
            |$xx4_done|))) 
(ADDLABEL '$%O55) 
(DSKSETQ $%I56
         '((MDEFINE) (($TRUE_GF_XX4) $R $S) (($NUM_XX4 ARRAY) $R $S))) 
(ADDLABEL '$%I56) 
(DSKSETQ $%O56
         '((MDEFINE SIMP) (($TRUE_GF_XX4) $R $S)
           (($NUM_XX4 ARRAY) $R $S))) 
(ADDLABEL '$%O56) 
(DSKSETQ $%I57
         '((MDEFINE) ((|$check_cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
              ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
              ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
              ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
              ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
              ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
              ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
              ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
              ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
              ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%I57) 
(DSKSETQ $%O57
         '((MDEFINE SIMP) ((|$check_cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
              ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
              ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
              ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
              ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
              ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
              ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
              ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
              ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
              ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%O57) 
(DSKSETQ $%I58
         '((MDEFINE) ((|$cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%I58) 
(DSKSETQ $%O58
         '((MDEFINE SIMP) ((|$cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%O58) 
(DSKSETQ $%I59
         '((MDEFINE) ((|$check_cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%I59) 
(DSKSETQ $%O59
         '((MDEFINE SIMP) ((|$check_cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%O59) 
(DSKSETQ $%I60
         '((MDEFINE) ((|$cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%I60) 
(DSKSETQ $%O60
         '((MDEFINE SIMP) ((|$cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%O60) 
(DSKSETQ $%I61
         '((MDEFINE) ((|$check_swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%I61) 
(DSKSETQ $%O61
         '((MDEFINE SIMP) ((|$check_swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%O61) 
(DSKSETQ $%I62
         '((MDEFINE) ((|$swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%I62) 
(DSKSETQ $%O62
         '((MDEFINE SIMP) ((|$swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%O62) 
(DSKSETQ $%I63
         '((MDEFINE) ((|$swap_gfA_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|))) $AMP00)))) 
(ADDLABEL '$%I63) 
(DSKSETQ $%O63
         '((MDEFINE SIMP) ((|$swap_gfA_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|))) $AMP00)))) 
(ADDLABEL '$%O63) 
(DSKSETQ $%I64
         '((MDEFINE) (($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|)
           ((MPROG) ((MSETQ) |$nn| 4.)
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
            ((MSETQ) $GH_00
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) $GH_0P
             (($FACTOR)
              (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_0p|
             (($FACTOR)
              (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_pp|
             (($FACTOR)
              (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.)
               ((MEQUAL) |$Mt| 0.))))
            ((MSETQ) |$gh_TTT0|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTT|
             (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))) 
(ADDLABEL '$%I64) 
(DSKSETQ $%O64
         '((MDEFINE SIMP) (($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|)
           ((MPROG) ((MSETQ) |$nn| 4.)
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
            ((MSETQ) $GH_00
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) $GH_0P
             (($FACTOR)
              (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_0p|
             (($FACTOR)
              (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_pp|
             (($FACTOR)
              (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.)
               ((MEQUAL) |$Mt| 0.))))
            ((MSETQ) |$gh_TTT0|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTT|
             (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))) 
(ADDLABEL '$%O64) 
(DSKSETQ $%I65 '((MSETQ) |$compute_pp_loaded| T)) 
(ADDLABEL '$%I65) 
(DSKSETQ $%O65 'T) 
(ADDLABEL '$%O65) 
(DSKSETQ $%O66
         '"/home/igor/tex/NoChaos/maxima.cov/SSTT/39_aux_functions_for_amplitudes.v0.mat") 
(ADDLABEL '$%O66) 
(DSKSETQ $%I67
         '((MCOND) ((MNOT) |$compute_pp_loaded|)
           (($ERROR) "Cannot batch 39_aux_functions_for_amplitudes") T
           $FALSE)) 
(ADDLABEL '$%I67) 
(DSKSETQ $%O67 'NIL) 
(ADDLABEL '$%O67) 
(DSKSETQ $%I68 '(($BATCH) "32_compute_4pts_amplitude.v0.3.mat")) 
(ADDLABEL '$%I68) 
(DSKSETQ $%I69 '(($DEFINE_VARIABLE) |$amp_4pts_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I69) 
(DSKSETQ $%O69 'NIL) 
(ADDLABEL '$%O69) 
(DSKSETQ $%I70
         '((MDEFINE) (($ORDERXX) $R $S)
           ((MCOND) ((MEQUAL) $R $S) 0. T
            ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
             ((MMINUS) (($XX) $S $R)))))) 
(ADDLABEL '$%I70) 
(DSKSETQ $%O70
         '((MDEFINE SIMP) (($ORDERXX) $R $S)
           ((MCOND) ((MEQUAL) $R $S) 0. T
            ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
             ((MMINUS) (($XX) $S $R)))))) 
(ADDLABEL '$%O70) 
(DSKSETQ $%I71
         '((MDEFINE) (($ORDERPP) $R $S)
           ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))) 
(ADDLABEL '$%I71) 
(DSKSETQ $%O71
         '((MDEFINE SIMP) (($ORDERPP) $R $S)
           ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))) 
(ADDLABEL '$%O71) 
(DSKSETQ $%I72
         '((MDEFINE) (($TRUE_KK) $R $M $S $N)
           ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))) 
(ADDLABEL '$%I72) 
(DSKSETQ $%O72
         '((MDEFINE SIMP) (($TRUE_KK) $R $M $S $N)
           ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))) 
(ADDLABEL '$%O72) 
(DSKSETQ $%I73
         '((MDEFINE) ((|$true_Skk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%I73) 
(DSKSETQ $%O73
         '((MDEFINE SIMP) ((|$true_Skk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%O73) 
(DSKSETQ $%I74
         '((MDEFINE) ((|$true_kSk|) $S $N $R $M)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%I74) 
(DSKSETQ $%O74
         '((MDEFINE SIMP) ((|$true_kSk|) $S $N $R $M)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%O74) 
(DSKSETQ $%I75
         '((MDEFINE) ((|$true_SkSk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
            (($SUM)
             (($SUM)
              ((MTIMES) (($ORDERPP) $T $U)
               ((MEXPT) (($ORDERXX) $R $T) $M)
               ((MEXPT) (($ORDERXX) $S $U) $N))
              $T 1. |$nn|)
             $U 1. |$nn|)))) 
(ADDLABEL '$%I75) 
(DSKSETQ $%O75
         '((MDEFINE SIMP) ((|$true_SkSk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
            (($SUM)
             (($SUM)
              ((MTIMES) (($ORDERPP) $T $U)
               ((MEXPT) (($ORDERXX) $R $T) $M)
               ((MEXPT) (($ORDERXX) $S $U) $N))
              $T 1. |$nn|)
             $U 1. |$nn|)))) 
(ADDLABEL '$%O75) 
(DSKSETQ $%I76
         '((MDEFINE) (($FROM_STATE_TO_ADDEND_LIST) $STATE0)
           ((MPROG)
            ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T
             $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
             ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
            ((MSETQ) $LIST0
             (($MAKELIST) (($INPART) $STATE0 $T) $T 1.
              (($LENGTH) $STATE0)))
            ((MRETURN) $LIST0)))) 
(ADDLABEL '$%I76) 
(DSKSETQ $%O76
         '((MDEFINE SIMP) (($FROM_STATE_TO_ADDEND_LIST) $STATE0)
           ((MPROG)
            ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T
             $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
             ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
            ((MSETQ) $LIST0
             (($MAKELIST) (($INPART) $STATE0 $T) $T 1.
              (($LENGTH) $STATE0)))
            ((MRETURN) $LIST0)))) 
(ADDLABEL '$%O76) 
(DSKSETQ $%I77
         '((MDEFINE)
           (($EXTRACT_AND_NORMALIZE_COEFFS)
            $LIST_OF_LISTS_OF_SUBSTATES0)
           ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
            ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
              ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
               ((MPROGN) ((MSETQ) $S00 $S0)
                ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                 ((MPROGN)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)))
                ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
                 ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                  ((MPROGN)
                   ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
                   ((MCOND) ((MGREATERP) $POW0 0.)
                    ((MSETQ) $S00
                     ((MTIMES)
                      ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                      ((MEXPT)
                       ((MQUOTIENT)
                        ((MQUOTIENT) ((MMINUS) 1.)
                         ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                        ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                       $POW0)))
                    T $FALSE))))
                ((MCOND)
                 ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
                  ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
                 (($ERROR)
                  "extract_and_normalize_coeffs cannot compute normalized coeff from"
                  $S0 "left over is" $S00)
                 T $FALSE)
                ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
              ((MSETQ) $COEFFS_LIST0
               (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
            ((MRETURN) $COEFFS_LIST0)))) 
(ADDLABEL '$%I77) 
(DSKSETQ $%O77
         '((MDEFINE SIMP)
           (($EXTRACT_AND_NORMALIZE_COEFFS)
            $LIST_OF_LISTS_OF_SUBSTATES0)
           ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
            ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
              ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
               ((MPROGN) ((MSETQ) $S00 $S0)
                ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                 ((MPROGN)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)))
                ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
                 ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                  ((MPROGN)
                   ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
                   ((MCOND) ((MGREATERP) $POW0 0.)
                    ((MSETQ) $S00
                     ((MTIMES)
                      ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                      ((MEXPT)
                       ((MQUOTIENT)
                        ((MQUOTIENT) ((MMINUS) 1.)
                         ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                        ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                       $POW0)))
                    T $FALSE))))
                ((MCOND)
                 ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
                  ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
                 (($ERROR)
                  "extract_and_normalize_coeffs cannot compute normalized coeff from"
                  $S0 "left over is" $S00)
                 T $FALSE)
                ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
              ((MSETQ) $COEFFS_LIST0
               (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
            ((MRETURN) $COEFFS_LIST0)))) 
(ADDLABEL '$%O77) 
(DSKSETQ $%I78
         '((MDEFINE) ((|$amplitudeN4V1|) $STATES_LIST0)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) |$Partials0|
                  (($ENDCONS)
                   ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                    $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                   |$Partials0|))
                 ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I78) 
(DSKSETQ $%O78
         '((MDEFINE SIMP) ((|$amplitudeN4V1|) $STATES_LIST0)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) |$Partials0|
                  (($ENDCONS)
                   ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                    $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                   |$Partials0|))
                 ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O78) 
(DSKSETQ $%I79
         '((MDEFINE)
           ((|$amplitudeN4V1_list|) $STATES_LIST0
            $CHECKPOINT_SAVE_FILENAME)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MPROGN)
              ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
               ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
                ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                 ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                  (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                   "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                   (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                   (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                   "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                   "s")
                  ((MSETQ) $LIST_OF_SUBSTATES0
                   ((MLIST)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                  (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                  ((MSETQ) $SL0
                   (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                    $LIST_OF_SUBSTATES0))
                  ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                  ((MSETQ) $NAS_LIST0
                   (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                  ((MSETQ) $US0
                   ((|$compute_levels_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS0
                   ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS_LIST0
                   (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                  ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                  ((MSETQ) $EI0
                   (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                    $DS_RULES0))
                  ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                  ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Computed the expression on which we must act with derivatives in"
                   ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                  ((MSETQ) $PARTIAL_AMP0
                   ((MTIMES)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
                    ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                     $EX_EI0)))
                  ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Taken the derivatives and computed the partial amplitude in"
                   ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                   "s")
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                    |$Partials0|))
                  |$end_3_loops|))))
              (($SAVE)
               (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_"
                (($STRING) $NA1) ".lisp")
               $NA1 $STATES_LIST0 |$Partials0|)
              |$end_na1_loop|))
            ((MRETURN) |$Partials0|)))) 
(ADDLABEL '$%I79) 
(DSKSETQ $%O79
         '((MDEFINE SIMP)
           ((|$amplitudeN4V1_list|) $STATES_LIST0
            $CHECKPOINT_SAVE_FILENAME)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MPROGN)
              ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
               ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
                ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                 ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                  (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                   "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                   (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                   (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                   "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                   "s")
                  ((MSETQ) $LIST_OF_SUBSTATES0
                   ((MLIST)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                  (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                  ((MSETQ) $SL0
                   (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                    $LIST_OF_SUBSTATES0))
                  ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                  ((MSETQ) $NAS_LIST0
                   (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                  ((MSETQ) $US0
                   ((|$compute_levels_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS0
                   ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS_LIST0
                   (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                  ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                  ((MSETQ) $EI0
                   (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                    $DS_RULES0))
                  ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                  ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Computed the expression on which we must act with derivatives in"
                   ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                  ((MSETQ) $PARTIAL_AMP0
                   ((MTIMES)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
                    ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                     $EX_EI0)))
                  ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Taken the derivatives and computed the partial amplitude in"
                   ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                   "s")
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                    |$Partials0|))
                  |$end_3_loops|))))
              (($SAVE)
               (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_"
                (($STRING) $NA1) ".lisp")
               $NA1 $STATES_LIST0 |$Partials0|)
              |$end_na1_loop|))
            ((MRETURN) |$Partials0|)))) 
(ADDLABEL '$%O79) 
(DSKSETQ $%I80
         '((MDEFINE)
           ((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                  (($RATSIMP)
                   (($EV) $FINAL_PARTIAL_AMP0
                    ((MEQUAL) $PP $PP4ONSHELL)
                    ((MEQUAL) $XX $TRUE_GF_XX4))))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I80) 
(DSKSETQ $%O80
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                  (($RATSIMP)
                   (($EV) $FINAL_PARTIAL_AMP0
                    ((MEQUAL) $PP $PP4ONSHELL)
                    ((MEQUAL) $XX $TRUE_GF_XX4))))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O80) 
(DSKSETQ $%I81
         '((MDEFINE)
           ((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I81) 
(DSKSETQ $%O81
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O81) 
(DSKSETQ $%I82
         '((MDEFINE)
           ((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratexpand the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
                  "terms")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I82) 
(DSKSETQ $%O82
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratexpand the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
                  "terms")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O82) 
(DSKSETQ $%I83 '((MSETQ) |$amp_4pts_loaded| T)) 
(ADDLABEL '$%I83) 
(DSKSETQ $%O83 'T) 
(ADDLABEL '$%O83) 
(DSKSETQ $%O84
         '"/home/igor/tex/NoChaos/maxima.cov/SSTT/32_compute_4pts_amplitude.v0.3.mat") 
(ADDLABEL '$%O84) 
(DSKSETQ $%I85
         '((MCOND) ((MNOT) |$amp_4pts_loaded|)
           (($ERROR) "Cannot batch 32_compute_4pts_amplitude") T
           $FALSE)) 
(ADDLABEL '$%I85) 
(DSKSETQ $%O85 'NIL) 
(ADDLABEL '$%O85) 
(DSKSETQ $%I86 '(($BATCH) "40_define_test_states.v1.mat")) 
(ADDLABEL '$%I86) 
(DSKSETQ $%I87
         '((MDEFINE) ((|$SetStates|) |$dd0|)
           ((MPROG) ((MSETQ) |$Lev0| 2.)
            ((MSETQ) |$Null2|
             (($EV)
              ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
               ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
               ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
               ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 3.)
            ((MSETQ) |$Null3|
             (($EV)
              ((MPLUS)
               ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.)
                |$dd|)
               ((MMINUS)
                ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.)
                 |$dd|))
               ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
               ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 0.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 3.))
               ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$dd| |$dd0|)))
            ((MSETQ) |$Lev0| 4.)
            ((MSETQ) |$S4z|
             ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
              ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 5742. (($P) 2. 2.))
              ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
            ((MSETQ) |$S4m|
             ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
              ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 2268. (($P) 2. 2.))
              ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
              ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S4r1|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.) |$d|)
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.))
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 4.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r2|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.)
                |$d|)
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 4. 0.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
               ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r3|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 3. 1.))
               ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.))
               ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1|
             (($EV)
              ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
               ((MTIMES) 624. (($P) 3. 1.))
               ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 936. (($P) 2. 2.))
               ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES)
                ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
                 ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
            ((MSETQ) |$Null4r2|
             ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
              ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 4050. (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null4g|
             (($EV)
              ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|)
                2.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                8.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
                6.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|)
                72.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
               ((MTIMES) 6. (($P) 3. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
               ((MTIMES) 3. (($P) 2. 2.))
               ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
               ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
               ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
               ((MQUOTIENT)
                ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
                6.)
               ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.))
                72.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4cr|
             ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
              ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S6m|
             ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
              ((MTIMES) 28320. (($P) 5. 1.))
              ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 82400. (($P) 3. 3.))
              ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S6z|
             ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
              ((MTIMES) 1177320. (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
              ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 929500. (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
            ((MSETQ) |$Null6r16|
             ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
              ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
              ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 3074625000. (($P) 3. 3.))
              ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.))
              ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
              ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
            ((MSETQ) |$Null6g|
             (($EV)
              ((MPLUS)
               ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
               ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
               ((MQUOTIENT)
                ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|))
                4.)
               ((MQUOTIENT)
                ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|) 168.)
               ((MQUOTIENT)
                ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)
                 |$d|)
                280.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
               ((MQUOTIENT)
                ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MMINUS)
                 ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|) 378.)
               ((MQUOTIENT)
                ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
                 |$d|)
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.)
                 |$d|)
                945.)
               ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|) 2520.)
               ((MQUOTIENT)
                ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                140.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)
                 |$d|)
                252.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|) 7560.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.)))
                18.)
               ((MTIMES) 110. (($P) 5. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
               ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
               ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.))
                12.)
               ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
               ((MQUOTIENT)
                ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.))
                70.)
               ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
               ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.))
                7.)
               ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
               ((MQUOTIENT)
                ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.))
                54.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.))
                6.)
               ((MQUOTIENT)
                ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.)
                 (($P) 3. 0.))
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.)
                 (($P) 3. 0.))
                3780.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
                14.)
               ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
               ((MQUOTIENT)
                ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
                28.)
               ((MQUOTIENT)
                ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.))
                45.)
               ((MQUOTIENT)
                ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.))
                280.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
                 (($P) 2. 0.))
                140.)
               ((MQUOTIENT)
                ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.))
                630.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 1. 1.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
                37800.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 8.)
            ((MSETQ) |$S8m1|
             ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.)
               (($P) 7. 0.))
              ((MTIMES) 8289945720. (($P) 6. 2.))
              ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
              ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 0.))
              ((MTIMES) 8399122200. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 1.))
              ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 4515839300.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 300059350. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2066129100.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 47098800. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
            ((MSETQ) |$S8m2|
             ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) 51399096. (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
              ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
              ((MTIMES) 46431000. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
              ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1903750. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
              ((MTIMES) 419373360. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 6188984592. (($P) 5. 3.))
              ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 20048000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 8144150. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 23738400. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
              ((MTIMES) 359941680. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 5264441616. (($P) 5. 3.))
              ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 17416000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6809950. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 20437200. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S10z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
              ((MTIMES) 94471732800. (($P) 9. 1.))
              ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 1017474393600. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1805580000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
              ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.)
               (($P) 6. 1.))
              ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 607282147584. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 20082748000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 36082698000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 23408646912.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 28894320000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 771289485750.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 11311477275. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 612360000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 575909838000.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 816480000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 27552406000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 34574400000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 11854080000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 40166544600. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 2. 2.))))
            ((MSETQ) |$S10z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
              ((MTIMES) 65112321600. (($P) 9. 1.))
              ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 690708211200. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 7. 1.))
              ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
              ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 2261880000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 6. 0.))
              ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 376838832384. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 3.))
              ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 2.))
              ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 11114538000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 24356973312.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.)
               (($P) 4. 4.))
              ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6161648325.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 14804370000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
              ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1210524000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6667920000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 359389840950.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
               (($P) 4. 1.))
              ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1210524000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 338354074800.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 16134720000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 18276010200. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))))
            ((MSETQ) |$S103z|
             ((MPLUS)
              ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
              ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
              ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.)
               (($P) 9. 0.))
              ((MTIMES) 36360611332200. (($P) 8. 2.))
              ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
              ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
              ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1631223468000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.)
               (($P) 7. 0.))
              ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 7. 0.))
              ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) 372093476932800. (($P) 6. 4.))
              ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.)
               (($P) 6. 2.))
              ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
              ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.)
               (($P) 6. 0.))
              ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 540966535200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 6. 0.))
              ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.)
               (($P) 5. 3.))
              ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 1170019452000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.)
               (($P) 5. 2.))
              ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
              ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 4662858416400.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.)
               (($P) 5. 0.))
              ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
              ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 5. 0.))
              ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 805050582525.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 3.))
              ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 9453628800.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
              ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
              ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 4. 2.))
              ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 40416163200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 237200140800.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 112702665600.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
               (($P) 4. 1.))
              ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 161245123200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 4. 1.))
              ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 232452259200. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 324362765475. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.)
               (($P) 4. 0.))
              ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 811066032000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
              ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 7740984220200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
              ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 185345126400.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 430303104000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
              ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 3. 2.))
              ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 437098032000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 296415302400. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 37933056000. (($P) 1. 0.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 270273024000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 552463430400.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
              ((MTIMES) 300421900800. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
               ((MEXPT) (($P) 3. 0.) 3.))
              ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.)
               (($P) 2. 1.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 441839664000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 14224896000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 10668672000.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 8001504000.)
               ((MEXPT) (($P) 1. 0.) 2.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 99574272000.)
               ((MEXPT) (($P) 1. 1.) 3.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 3.))
              ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 16003008000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.)
               (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 4.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 3.))))
            |$states_defined|))) 
(ADDLABEL '$%I87) 
(DSKSETQ $%O87
         '((MDEFINE SIMP) ((|$SetStates|) |$dd0|)
           ((MPROG) ((MSETQ) |$Lev0| 2.)
            ((MSETQ) |$Null2|
             (($EV)
              ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
               ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
               ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
               ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 3.)
            ((MSETQ) |$Null3|
             (($EV)
              ((MPLUS)
               ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.)
                |$dd|)
               ((MMINUS)
                ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.)
                 |$dd|))
               ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
               ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 0.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 3.))
               ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$dd| |$dd0|)))
            ((MSETQ) |$Lev0| 4.)
            ((MSETQ) |$S4z|
             ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
              ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 5742. (($P) 2. 2.))
              ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
            ((MSETQ) |$S4m|
             ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
              ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 2268. (($P) 2. 2.))
              ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
              ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S4r1|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.) |$d|)
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.))
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 4.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r2|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.)
                |$d|)
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 4. 0.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
               ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r3|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 3. 1.))
               ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.))
               ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1|
             (($EV)
              ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
               ((MTIMES) 624. (($P) 3. 1.))
               ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 936. (($P) 2. 2.))
               ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES)
                ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
                 ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
            ((MSETQ) |$Null4r2|
             ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
              ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 4050. (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null4g|
             (($EV)
              ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|)
                2.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                8.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
                6.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|)
                72.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
               ((MTIMES) 6. (($P) 3. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
               ((MTIMES) 3. (($P) 2. 2.))
               ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
               ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
               ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
               ((MQUOTIENT)
                ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
                6.)
               ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.))
                72.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4cr|
             ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
              ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S6m|
             ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
              ((MTIMES) 28320. (($P) 5. 1.))
              ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 82400. (($P) 3. 3.))
              ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S6z|
             ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
              ((MTIMES) 1177320. (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
              ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 929500. (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
            ((MSETQ) |$Null6r16|
             ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
              ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
              ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 3074625000. (($P) 3. 3.))
              ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.))
              ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
              ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
            ((MSETQ) |$Null6g|
             (($EV)
              ((MPLUS)
               ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
               ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
               ((MQUOTIENT)
                ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|))
                4.)
               ((MQUOTIENT)
                ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|) 168.)
               ((MQUOTIENT)
                ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)
                 |$d|)
                280.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
               ((MQUOTIENT)
                ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MMINUS)
                 ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|) 378.)
               ((MQUOTIENT)
                ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
                 |$d|)
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.)
                 |$d|)
                945.)
               ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|) 2520.)
               ((MQUOTIENT)
                ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                140.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)
                 |$d|)
                252.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|) 7560.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.)))
                18.)
               ((MTIMES) 110. (($P) 5. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
               ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
               ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.))
                12.)
               ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
               ((MQUOTIENT)
                ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.))
                70.)
               ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
               ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.))
                7.)
               ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
               ((MQUOTIENT)
                ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.))
                54.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.))
                6.)
               ((MQUOTIENT)
                ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.)
                 (($P) 3. 0.))
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.)
                 (($P) 3. 0.))
                3780.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
                14.)
               ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
               ((MQUOTIENT)
                ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
                28.)
               ((MQUOTIENT)
                ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.))
                45.)
               ((MQUOTIENT)
                ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.))
                280.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
                 (($P) 2. 0.))
                140.)
               ((MQUOTIENT)
                ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.))
                630.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 1. 1.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
                37800.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 8.)
            ((MSETQ) |$S8m1|
             ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.)
               (($P) 7. 0.))
              ((MTIMES) 8289945720. (($P) 6. 2.))
              ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
              ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 0.))
              ((MTIMES) 8399122200. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 1.))
              ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 4515839300.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 300059350. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2066129100.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 47098800. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
            ((MSETQ) |$S8m2|
             ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) 51399096. (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
              ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
              ((MTIMES) 46431000. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
              ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1903750. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
              ((MTIMES) 419373360. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 6188984592. (($P) 5. 3.))
              ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 20048000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 8144150. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 23738400. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
              ((MTIMES) 359941680. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 5264441616. (($P) 5. 3.))
              ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 17416000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6809950. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 20437200. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S10z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
              ((MTIMES) 94471732800. (($P) 9. 1.))
              ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 1017474393600. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1805580000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
              ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.)
               (($P) 6. 1.))
              ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 607282147584. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 20082748000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 36082698000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 23408646912.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 28894320000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 771289485750.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 11311477275. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 612360000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 575909838000.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 816480000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 27552406000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 34574400000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 11854080000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 40166544600. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 2. 2.))))
            ((MSETQ) |$S10z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
              ((MTIMES) 65112321600. (($P) 9. 1.))
              ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 690708211200. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 7. 1.))
              ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
              ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 2261880000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 6. 0.))
              ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 376838832384. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 3.))
              ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 2.))
              ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 11114538000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 24356973312.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.)
               (($P) 4. 4.))
              ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6161648325.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 14804370000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
              ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1210524000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6667920000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 359389840950.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
               (($P) 4. 1.))
              ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1210524000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 338354074800.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 16134720000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 18276010200. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))))
            ((MSETQ) |$S103z|
             ((MPLUS)
              ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
              ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
              ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.)
               (($P) 9. 0.))
              ((MTIMES) 36360611332200. (($P) 8. 2.))
              ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
              ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
              ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1631223468000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.)
               (($P) 7. 0.))
              ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 7. 0.))
              ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) 372093476932800. (($P) 6. 4.))
              ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.)
               (($P) 6. 2.))
              ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
              ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.)
               (($P) 6. 0.))
              ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 540966535200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 6. 0.))
              ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.)
               (($P) 5. 3.))
              ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 1170019452000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.)
               (($P) 5. 2.))
              ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
              ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 4662858416400.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.)
               (($P) 5. 0.))
              ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
              ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 5. 0.))
              ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 805050582525.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 3.))
              ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 9453628800.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
              ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
              ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 4. 2.))
              ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 40416163200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 237200140800.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 112702665600.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
               (($P) 4. 1.))
              ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 161245123200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 4. 1.))
              ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 232452259200. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 324362765475. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.)
               (($P) 4. 0.))
              ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 811066032000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
              ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 7740984220200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
              ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 185345126400.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 430303104000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
              ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 3. 2.))
              ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 437098032000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 296415302400. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 37933056000. (($P) 1. 0.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 270273024000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 552463430400.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
              ((MTIMES) 300421900800. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
               ((MEXPT) (($P) 3. 0.) 3.))
              ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.)
               (($P) 2. 1.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 441839664000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 14224896000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 10668672000.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 8001504000.)
               ((MEXPT) (($P) 1. 0.) 2.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 99574272000.)
               ((MEXPT) (($P) 1. 1.) 3.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 3.))
              ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 16003008000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.)
               (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 4.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 3.))))
            |$states_defined|))) 
(ADDLABEL '$%O87) 
(DSKSETQ $%O88
         '"/home/igor/tex/NoChaos/maxima.cov/SSTT/40_define_test_states.v1.mat") 
(ADDLABEL '$%O88) 
(DSKSETQ $%I89 '(($SET_NUMBER_OF_PARTICLE) 4.)) 
(ADDLABEL '$%I89) 
(DSKSETQ $%O89 '$DONE) 
(ADDLABEL '$%O89) 
(DSKSETQ $%I90 '((|$SetStates|) 26.)) 
(ADDLABEL '$%I90) 
(DSKSETQ $%O90 '|$states_defined|) 
(ADDLABEL '$%O90) 
(DSKSETQ $%I91 '(($BATCH) "SSSS_w_ghTTTT_dx3.mat")) 
(ADDLABEL '$%I91) 
(DSKSETQ $%I92
         '((MDEFINE)
           ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|)
            ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
            ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
            ((MSETQ) |$Asss|
             ((|$gf_amplitudeN4V2|)
              ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
              ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
            ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "Step0: amplitude computation time"
             ((MPLUS) $TI1 ((MMINUS) $TI0)))
            ((MRETURN) |$Asss|)))) 
(ADDLABEL '$%I92) 
(DSKSETQ $%O92
         '((MDEFINE SIMP)
           ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|)
            ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
            ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
            ((MSETQ) |$Asss|
             ((|$gf_amplitudeN4V2|)
              ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
              ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
            ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "Step0: amplitude computation time"
             ((MPLUS) $TI1 ((MMINUS) $TI0)))
            ((MRETURN) |$Asss|)))) 
(ADDLABEL '$%O92) 
(DSKSETQ $%I93 '((MDEFINE) ((|$SSSSstep1|) |$AmpS40|) |$AmpS40|)) 
(ADDLABEL '$%I93) 
(DSKSETQ $%O93 '((MDEFINE SIMP) ((|$SSSSstep1|) |$AmpS40|) |$AmpS40|)) 
(ADDLABEL '$%O93) 
(DSKSETQ $%I94
         '((MDEFINE)
           ((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
            ((MSETQ) |$Assss0|
             ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
              |$Sc4| |$l4| |$dd0|))
            ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
            ((MSETQ) |$f_Assss|
             (($RATSIMP)
              (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "simplification computation time"
             ((MPLUS) $TI2 ((MMINUS) $TI1)))
            ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
            (($PRINT) "computation times" $TI0 $TI1 $TI2)
            ((MSETQ) $GH_0
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt0|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) |$tttt|
             (($FACTOR)
              (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_0 |$tttt0|)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT_dx3|
             (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
            (($PRINT) "factors from ghosts and momenta and measure"
             |$gh_TTTT_dx3|)
            ((MSETQ) $FINAL_AMP_DX
             (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
            ((MRETURN)
             ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
              (($FACTOR) |$dx3_dOM|)))))) 
(ADDLABEL '$%I94) 
(DSKSETQ $%O94
         '((MDEFINE SIMP)
           ((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
            ((MSETQ) |$Assss0|
             ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
              |$Sc4| |$l4| |$dd0|))
            ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
            ((MSETQ) |$f_Assss|
             (($RATSIMP)
              (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "simplification computation time"
             ((MPLUS) $TI2 ((MMINUS) $TI1)))
            ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
            (($PRINT) "computation times" $TI0 $TI1 $TI2)
            ((MSETQ) $GH_0
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt0|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) |$tttt|
             (($FACTOR)
              (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_0 |$tttt0|)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT_dx3|
             (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
            (($PRINT) "factors from ghosts and momenta and measure"
             |$gh_TTTT_dx3|)
            ((MSETQ) $FINAL_AMP_DX
             (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
            ((MRETURN)
             ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
              (($FACTOR) |$dx3_dOM|)))))) 
(ADDLABEL '$%O94) 
(DSKSETQ $%O95
         '"/home/igor/tex/NoChaos/maxima.cov/SSTT/SSSS_w_ghTTTT_dx3.mat") 
(ADDLABEL '$%O95) 
(DSKSETQ $%I96
         '(($EV) (($DECLARE) |$Ms| $INTEGER)
           (($DECLARE) |$Mt| $INTEGER) (($COMPILE) $ALL))) 
(ADDLABEL '$%I96) 
(DSKSETQ $%O96 '$DONE) 
(ADDLABEL '$%O96) 
(DSKSETQ $%I97
         '((MSETQ) |$qq|
           ((MSETQ) |$qq1| ((MSETQ) |$qq2| ((MSETQ) |$qq3| 1.))))) 
(ADDLABEL '$%I97) 
(DSKSETQ $%O97 '1.) 
(ADDLABEL '$%O97) 
(DSKSETQ $%I98
         '((MSETQ) |$nq|
           ((MSETQ) |$nq1| ((MSETQ) |$nq2| ((MSETQ) |$nq3| 0.))))) 
(ADDLABEL '$%I98) 
(DSKSETQ $%O98 '0.) 
(ADDLABEL '$%O98) 
(DSKSETQ $%I99 '((MSETQ) |$filename| "TS4zTS4z.lisp")) 
(ADDLABEL '$%I99) 
(DSKSETQ $%O99 '"TS4zTS4z.lisp") 
(ADDLABEL '$%O99) 
(DSKSETQ $%I100 '((MSETQ) |$qq1| |$S4z|)) 
(ADDLABEL '$%I100) 
(DSKSETQ $%O100
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADDLABEL '$%O100) 
(DSKSETQ $%I101 '((MSETQ) |$nq1| 4.)) 
(ADDLABEL '$%I101) 
(DSKSETQ $%O101 '4.) 
(ADDLABEL '$%O101) 
(DSKSETQ $%I102 '((MSETQ) |$qq3| |$S4z|)) 
(ADDLABEL '$%I102) 
(DSKSETQ $%O102
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADDLABEL '$%O102) 
(DSKSETQ $%I103 '((MSETQ) |$nq3| 4.)) 
(ADDLABEL '$%I103) 
(DSKSETQ $%O103 '4.) 
(ADDLABEL '$%O103) 
(DSKSETQ $%I104
         '((MSETQ) |$a1234|
           ((|$gf_SSSSV3|) |$qq| |$nq| |$qq1| |$nq1| |$qq2| |$nq2|
            |$qq3| |$nq3| ""))) 
(ADDLABEL '$%I104) 
(DSKSETQ $%O104
         '((MLIST SIMP)
           ((MTIMES SIMP FACTORED) 128.
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -6. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MPLUS SIMP IRREDUCIBLE) 32258.
             ((MTIMES SIMP RATSIMP) 24892. |$Ms|)
             ((MTIMES SIMP) -26694. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) -12152. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) 7688. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP RATSIMP) -193548. |$om|)
             ((MTIMES SIMP RATSIMP) -234222. |$Ms| |$om|)
             ((MTIMES SIMP) 123588. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP) 46200. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP) -72912. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$om|)
             ((MTIMES SIMP RATSIMP) 64516. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) 49784. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -111952. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -84320. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 9835536. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -3398124. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 1332198. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 223368. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 245784. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 3001114. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 2267215. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 1222594. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 599232. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 364820. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 687656. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 304112. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -53885652. ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 23244084. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -9686268. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1360560. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -345744. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -16963882. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -15594150. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -5127006. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1429664. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -4169436. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3702678. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1512096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -644448. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -399840. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 195120828. ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -52532190. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 23329458. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2217312. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 172872. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 46703256. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 40260669. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 10160280. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1345344. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 13416256. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 8920710. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2462096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2140320. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1345344. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 172872. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -431601336.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 51355188. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -24226344. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1163520. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -77456400. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -52005912. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -9165078. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -399840. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -20672240. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -11115586. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1512096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -3502900. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1429664. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -345744. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 525928572. ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -18477936. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 9238968. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 83570508. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 33871986. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2873106. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 17723387. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 6180626. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 304112. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2888214. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 599232. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 245784. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -326980800.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -54809820. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -8679780. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -7696806. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1118784. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1082360. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -84320. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -72912. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 81745200. ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 15872400. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1118925. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 151822. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 7688. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))))
           ((MTIMES SIMP FACTORED) 128.
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om|) -4.)
            ((MEXPT SIMP) |$om| -4.)
            ((MPLUS SIMP IRREDUCIBLE) 32258.
             ((MTIMES SIMP RATSIMP) 24892. |$Ms|)
             ((MTIMES SIMP) -26694. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) -12152. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) 7688. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP RATSIMP) -193548. |$om|)
             ((MTIMES SIMP RATSIMP) -234222. |$Ms| |$om|)
             ((MTIMES SIMP) 123588. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP) 46200. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP) -72912. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$om|)
             ((MTIMES SIMP RATSIMP) 64516. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) 49784. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -111952. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -84320. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 9835536. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -3398124. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 1332198. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 223368. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 245784. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 3001114. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 2267215. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 1222594. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 599232. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 364820. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 687656. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 304112. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -53885652. ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 23244084. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -9686268. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1360560. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -345744. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -16963882. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -15594150. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -5127006. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1429664. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -4169436. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3702678. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1512096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -644448. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -399840. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 195120828. ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -52532190. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 23329458. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2217312. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 172872. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 46703256. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 40260669. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 10160280. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1345344. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 13416256. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 8920710. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2462096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2140320. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1345344. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 172872. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -431601336.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 51355188. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -24226344. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1163520. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -77456400. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -52005912. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -9165078. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -399840. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -20672240. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -11115586. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1512096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -3502900. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1429664. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -345744. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 525928572. ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -18477936. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 9238968. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 83570508. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 33871986. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2873106. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 17723387. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 6180626. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 304112. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2888214. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 599232. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 245784. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -326980800.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -54809820. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -8679780. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -7696806. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1118784. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1082360. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -84320. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -72912. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 81745200. ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 15872400. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1118925. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 151822. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 7688. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))))
           ((MTIMES SIMP FACTORED)
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -2. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) 2. ((MTIMES SIMP) -2. |$Ms|))))
           ((MTIMES SIMP FACTORED) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|)
            |$Xi|
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -2.)))) 
(ADDLABEL '$%O104) 
(DSKSETQ $%I105 '((|$a1234| ARRAY) 1.)) 
(ADDLABEL '$%I105) 
(DSKSETQ $%O105
         '((MTIMES SIMP FACTORED) 128.
           ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
            ((MPLUS SIMP) -6. ((MTIMES SIMP) 2. |$Ms|)
             ((MTIMES SIMP) 2. |$Mt|)))
           ((MEXPT SIMP) |$om|
            ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
           ((MPLUS SIMP IRREDUCIBLE) 32258.
            ((MTIMES SIMP RATSIMP) 24892. |$Ms|)
            ((MTIMES SIMP) -26694. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
            ((MTIMES SIMP) -12152. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
            ((MTIMES SIMP) 7688. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
            ((MTIMES SIMP RATSIMP) -193548. |$om|)
            ((MTIMES SIMP RATSIMP) -234222. |$Ms| |$om|)
            ((MTIMES SIMP) 123588. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$om|)
            ((MTIMES SIMP) 46200. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$om|)
            ((MTIMES SIMP) -72912. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
             |$om|)
            ((MTIMES SIMP RATSIMP) 64516. |$Mt| |$om|)
            ((MTIMES SIMP RATSIMP) 49784. |$Ms| |$Mt| |$om|)
            ((MTIMES SIMP) -111952. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| |$om|)
            ((MTIMES SIMP) -84320. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$Mt| |$om|)
            ((MTIMES SIMP) 9835536. ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) -3398124. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 1332198. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 223368. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 245784. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 3001114. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 2267215. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 1222594. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 599232. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 364820. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 687656. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 304112. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) -53885652. ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) 23244084. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -9686268. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -1360560. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -345744. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -16963882. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -15594150. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -5127006. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -1429664. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -4169436. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -3702678. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -1512096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -644448. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -399840. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) 195120828. ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) -52532190. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 23329458. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 2217312. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 172872. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 46703256. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 40260669. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 10160280. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 1345344. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 13416256. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 8920710. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 2462096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 2140320. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 1345344. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 172872. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) -431601336. ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) 51355188. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -24226344. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -1163520. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -77456400. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -52005912. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -9165078. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -399840. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -20672240. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -11115586. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -1512096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -3502900. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -1429664. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -345744. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) 525928572. ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) -18477936. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 9238968. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 83570508. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 33871986. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 2873106. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 17723387. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 6180626. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 304112. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 2888214. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 599232. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 245784. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) -326980800. ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -54809820. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -8679780. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -7696806. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -1118784. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -1082360. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -84320. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -72912. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) 81745200. ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) 15872400. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) 1118925. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) 151822. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) 7688. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
             ((MEXPT SIMP RATSIMP) |$om| 8.))))) 
(ADDLABEL '$%O105) 
(DSKSETQ $%I106 '(($SAVE) |$filename| $ALL)) 
(ADDLABEL '$%I106) 
(DSKSETQ |$expand_reggeon_loaded| 'T) 
(ADD2LNC '|$expand_reggeon_loaded| $VALUES) 
(DEFPROP |$expand_reggeon_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$expand_reggeon_loaded| $PROPS) 
(DEFPROP |$expand_reggeon_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$expand_reggeon_loaded| $PROPS) 
(DSKSETQ |$dbg_all_terms| 'NIL) 
(ADD2LNC '|$dbg_all_terms| $VALUES) 
(DEFPROP |$dbg_all_terms| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_all_terms| $PROPS) 
(DEFPROP |$dbg_all_terms| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_all_terms| $PROPS) 
(DSKSETQ |$dbg_compute_levels| 'NIL) 
(ADD2LNC '|$dbg_compute_levels| $VALUES) 
(DEFPROP |$dbg_compute_levels| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_compute_levels| $PROPS) 
(DEFPROP |$dbg_compute_levels| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_compute_levels| $PROPS) 
(DSKSETQ |$derivatives_loaded| 'T) 
(ADD2LNC '|$derivatives_loaded| $VALUES) 
(DEFPROP |$derivatives_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$derivatives_loaded| $PROPS) 
(DEFPROP |$derivatives_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$derivatives_loaded| $PROPS) 
(DSKSETQ |$dbg_wrt_lambda| 'NIL) 
(ADD2LNC '|$dbg_wrt_lambda| $VALUES) 
(DEFPROP |$dbg_wrt_lambda| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_lambda| $PROPS) 
(DEFPROP |$dbg_wrt_lambda| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_lambda| $PROPS) 
(DSKSETQ |$dbg_wrt_pair| 'NIL) 
(ADD2LNC '|$dbg_wrt_pair| $VALUES) 
(DEFPROP |$dbg_wrt_pair| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_pair| $PROPS) 
(DEFPROP |$dbg_wrt_pair| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_pair| $PROPS) 
(DSKSETQ |$dbg_wrt_states| 'NIL) 
(ADD2LNC '|$dbg_wrt_states| $VALUES) 
(DEFPROP |$dbg_wrt_states| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_states| $PROPS) 
(DEFPROP |$dbg_wrt_states| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_states| $PROPS) 
(DSKSETQ |$dbg_wrt_contract| 'NIL) 
(ADD2LNC '|$dbg_wrt_contract| $VALUES) 
(DEFPROP |$dbg_wrt_contract| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_contract| $PROPS) 
(DEFPROP |$dbg_wrt_contract| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_contract| $PROPS) 
(DSKSETQ |$dbg_scalars| 'NIL) 
(ADD2LNC '|$dbg_scalars| $VALUES) 
(DEFPROP |$dbg_scalars| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_scalars| $PROPS) 
(DEFPROP |$dbg_scalars| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_scalars| $PROPS) 
(DSKSETQ |$NIused| '2.) 
(ADD2LNC '|$NIused| $VALUES) 
(DSKSETQ |$objects_with_index| '((MLIST SIMP) $LA |$Sk| $K)) 
(ADD2LNC '|$objects_with_index| $VALUES) 
(DSKSETQ |$compute_pp_loaded| 'T) 
(ADD2LNC '|$compute_pp_loaded| $VALUES) 
(DEFPROP |$compute_pp_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$compute_pp_loaded| $PROPS) 
(DEFPROP |$compute_pp_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$compute_pp_loaded| $PROPS) 
(DSKSETQ $AP '2.) 
(ADD2LNC '$AP $VALUES) 
(DEFPROP $AP ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '$AP $PROPS) 
(DEFPROP $AP $FIXNUM MODE) 
(ADD2LNC '$AP $PROPS) 
(DSKSETQ |$amp_4pts_loaded| 'T) 
(ADD2LNC '|$amp_4pts_loaded| $VALUES) 
(DEFPROP |$amp_4pts_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$amp_4pts_loaded| $PROPS) 
(DEFPROP |$amp_4pts_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$amp_4pts_loaded| $PROPS) 
(DSKSETQ |$nn| '4.) 
(ADD2LNC '|$nn| $VALUES) 
(DSKSETQ |$Lev0| '8.) 
(ADD2LNC '|$Lev0| $VALUES) 
(DSKSETQ |$Null2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -30. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.))
           ((MTIMES SIMP) -10. (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -50. (($P SIMP) 2. 0.)))) 
(ADD2LNC '|$Null2| $VALUES) 
(DSKSETQ |$Null3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 136. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.))
           ((MTIMES SIMP) 144. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.))
           ((MTIMES SIMP) 672. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 288. (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 800. (($P SIMP) 3. 0.)))) 
(ADD2LNC '|$Null3| $VALUES) 
(DSKSETQ |$S4z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4z| $VALUES) 
(DSKSETQ |$S4m|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 25. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 300. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -504. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 153. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 504. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 2268. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 1164. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -2016. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 2250. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4m| $VALUES) 
(DSKSETQ |$S4r1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 1512. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 18144. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) 54432. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 122472. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 734832. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -163296. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -979776. (($P SIMP) 3. 1.)))) 
(ADD2LNC '|$S4r1| $VALUES) 
(DSKSETQ |$S4r2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -1452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -5112. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 1452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -10512. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 1512. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -67122. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19320. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 92520. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 5850. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4r2| $VALUES) 
(DSKSETQ |$S4r3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -552. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -2412. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 552. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 1512. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -4896. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -37476. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 7728. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 49968. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -900. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4r3| $VALUES) 
(DSKSETQ |$Null4r1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 25. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -152. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -312. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1224. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -519. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 936. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 936. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 3004. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 624. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 4350. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4r1| $VALUES) 
(DSKSETQ |$Null4r2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -778. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -3696. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -3393. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -5640. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -15354. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -13050. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -36. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 4050. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 5088. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -5472. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 9000. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4r2| $VALUES) 
(DSKSETQ |$Null4g|
         '((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 37. 72.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 31. 6.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 29. 8.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 5. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 3. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 27. 2.) (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 75. 4.) (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4g| $VALUES) 
(DSKSETQ |$Null4cr|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -82. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -288. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -351. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -696. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1494. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1458. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 468. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 702. (($P SIMP) 2. 2.)))) 
(ADD2LNC '|$Null4cr| $VALUES) 
(DSKSETQ |$S6m|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 925. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -2700. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 1390. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5150. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -2315. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -5150. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -27000. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -2160. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 4320. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6480. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 14240. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 2160. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 30720. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 82400. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -1620. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -8640. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19860. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -7560. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -108600. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 6432. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 28320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$S6m| $VALUES) 
(DSKSETQ |$S6z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 6750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -20250. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 12275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -6750. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 15950. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 1900. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -7975. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 251225. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -43875. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9720. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 75700. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -337500. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 100680. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -191400. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 929500. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 79515. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -141150. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 214110. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1872750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18168. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1177320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -226500. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$S6z| $VALUES) 
(DSKSETQ |$Null6r16|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -251797. ((MEXPT SIMP) (($P SIMP) 1. 0.) 6.))
           ((MTIMES SIMP) -2092175. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -7110175. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -29761875.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -5461735. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -24201350.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -50991925.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -24404550.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -12108575. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -62731800.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -3421800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 69175800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -121746050. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 70097000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 59508925. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -294064625. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -775902375. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -23008900.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -19102900. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 11421000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -442111500. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -78516400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 529209500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1024096500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1110037500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 3074625000. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -149096700.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 40996125. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -116943750. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -1724253750. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1836843750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -221157000. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2713770000. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 83700000. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$Null6r16| $VALUES) 
(DSKSETQ |$Null6g|
         '((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 709. 5400.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 6.))
           ((MTIMES SIMP) ((RAT SIMP) 253. 420.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.) (($P SIMP) 1. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 1051. 315.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 603. 140.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 919. 56.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 5. 2.) (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 10547. 1260.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) ((RAT SIMP) 2831. 420.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 9. 2.) (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 667. 28.) (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 151. 7.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 5. 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 333. 14.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 66103. 3780.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 22. 3.) (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 104651. 1260.) (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 121. 6.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 19141. 378.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 415. 21.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 5. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 508. 21.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 884. 7.) (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 2245. 21.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) ((RAT SIMP) 11343. 140.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 5065. 42.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 295. 14.) (($P SIMP) 1. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 2175. 14.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 1613. 6.) (($P SIMP) 1. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -20. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 8125. 18.) (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$Null6g| $VALUES) 
(DSKSETQ |$S8m1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 3704400. ((MEXPT SIMP) (($P SIMP) 2. 0.) 4.))
           ((MTIMES SIMP) -4233600. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 47098800. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 4233600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 121564800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -95719050.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -168663600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -2066129100.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 2822400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -8467200. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 564480. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -134930880. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -164058060. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 446029860. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 1881600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 300059350. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -166168800. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -564480. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -89953920. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 240527460.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 193485600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6641529720. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -566729900. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -4515839300.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -2822400. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 31399200. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -303712860. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -1918948920. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -2176090560. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 218051350.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 3466376900. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 356247360. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -1693440. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 67465440. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4233600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -301960395. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 200500650.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 84091995. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 1532790000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 87908400. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -1519737120. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 922165425.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 1693440. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -67465440. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 329030595. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1768903290. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 2882147400. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -220555395.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -4130193690. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 514439100. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -384952680. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 8399122200. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -1354752. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 37184832. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -151277760. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -432712800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1501803216. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2179008. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 755612928. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -1367559072. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 442163232. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -14516463024. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 28910880. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 105066720. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 697965480. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 46425600. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 8289945720. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -120426480. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -2275704720. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 73716750. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8m1| $VALUES) 
(DSKSETQ |$S8m2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 11760. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -23520. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 364560. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 11760. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 769440. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -992250. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -1134000. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -13891500.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -7840. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -907200. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -1003948. (($P SIMP) 2. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 2996548. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 1903750. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -776160. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -604800. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1974148. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1268960. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 43927352. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -3903500. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -30054500.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 243040. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -1698748. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -12175352. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -12949440. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 1495750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 22998500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 4603200. (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 453600. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2003091. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 921690. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 624291. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 9218160. (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 412080. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -9684000. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4919625. ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -453600. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1842891. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 11683434. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 17523720. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1598091. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -27559434. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -94500. (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -3330600. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 46431000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 279360. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -676800. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2152800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -8285520. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 83520. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 5080320. (($P SIMP) 1. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -7653024. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 4110624. (($P SIMP) 1. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -83615280. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 118560. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 522720. (($P SIMP) 1. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 4197864. (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -122880. (($P SIMP) 1. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 51399096. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -856944. (($P SIMP) 1. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -14931216. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 366750. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8m2| $VALUES) 
(DSKSETQ |$S8z1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 63000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -126000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -12448800. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 23738400. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 12448800. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 63000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -35002800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19192950. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 11264400. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 618823800.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -42000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 23950080. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -68817420. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 10255140. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 8144150. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 20048000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -631680. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 26813220. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -22545600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1237619880. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -14149100. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 539448700.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -772800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -15677340. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -360009720. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -156750720. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 13777750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -223149500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 910342720. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -11975040.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 16215885. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19570950.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 28720755. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 462861000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10558800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222613440. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -73024875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 11975040. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2116485. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 529542090. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -18257400. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -12882555.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 512024310. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1212819300. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -247152360. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -4300632000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -10789632. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 10184832. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -262211040. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 135449328. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1209600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -383096448. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 384247584. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 356467104. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 6188984592. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 126077280. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -64299480. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -113561280. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2262735720. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -1427760. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 419373360. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -54920250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8z1| $VALUES) 
(DSKSETQ |$S8z2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -63000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -10823400. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 20437200. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 10823400. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -30038400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 17038350. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9601200. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 530541900.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -21000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 20139840. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -57671460. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7657020. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6809950. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 17416000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -416640. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 21328860. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -19210800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1064138040. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11458300. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 464137100.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -512400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -13549620. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -305834760. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -134722560. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 11726750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -191999500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 772506560. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -10069920.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 13616505. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -17038350.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 24652215. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 393876000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -9248400. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -194265120. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -64519875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 10069920. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -802305. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 453611970. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10546200. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10779615.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 439123230. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1028682900. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -208166280. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -3654567000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -9265536. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 8963136. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -220237920. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 118298544. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 604800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -328898304. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 324832032. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 300357792. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 5264441616. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 106609440. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -55667640. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -95941440. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -1931385960. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -848880. (($P SIMP) 1. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 359941680. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -46478250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8z2| $VALUES) 
(DSKSETQ |$S10z1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 8890560000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -493920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -47040000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -816480000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -680400000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21840000. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 40166544600. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 47040000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11854080000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -47040000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 38525760000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -17406144000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -823200000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1338960000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 22514954000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -34574400000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -28153440000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 27552406000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 816480000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 47040000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -26671680000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41114304000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -21840000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41941606000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -65582521200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -30367750000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -575909838000.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 28153440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -658560000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -68300806000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 26403816600.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 6659590000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 556646958000. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 17012800000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -414892800000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 612360000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -778260000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 15500824500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 165900000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -23835724500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2976750000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 123480000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19766203100. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 8643600000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2610368400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 37648107500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 347766720000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11311477275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -6952837500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -446460000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 28894320000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -55227112500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 8829124500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 73883607500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 15484392000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1332626535000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -40007615550. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -771289485750.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -28894320000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 446460000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 54671452500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2976750000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 61435500. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 55566000000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -43951472400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -271032372000. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -286098435000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 6371568000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -12604951100. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -215509203000. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -167485920000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 14943553275.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 412610955750. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 59737860000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -104496000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 17850699600. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -12435219600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5376162400. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -9549187200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 9348102400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -319433436000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 6258067200. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 368756136000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -23408646912.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -36082698000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -5845392000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -790017472800. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 29446648000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 865169323200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -89828383680. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -5267808000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 12886098000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 247693312800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 225351473760. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -20082748000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -551036203200. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 2634992640. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -81345942720. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 607282147584. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 1587600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5427840000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 7813260000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 854670000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 254080638000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5662720000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -255510192000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 11300654400. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 1345650000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -6006960000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -71086512000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 6561480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 177150240000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -116617158000. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 116534544000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -1256174740800. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -801360000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -32628708000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 25637875200. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -1805580000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -52980480000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 68103216000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -33493788000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 1017474393600. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) 269482500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 16188732000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -15851576700. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -3532347000. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) -456913920600. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 1395489600. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 94471732800. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -6935292000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S10z1| $VALUES) 
(DSKSETQ |$S10z2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -987840000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 493920000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -538272000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -211680000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -282240000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 538272000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -740880000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 887600000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 297808000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 18276010200. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -1152480000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 538272000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1528800000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -870240000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 8890560000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6979392000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1481760000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -2073008000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 28865354000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -16134720000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -7408800000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -7021994000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 282240000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -538272000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 211680000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 16728768000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -297808000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 35591206000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -41558252400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -28984774000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -338354074800.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) -740880000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 7408800000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 1185408000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -33726406000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 26245762200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 5276614000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 354653434800. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 3841600000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -320060160000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 864360000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -897624000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -864360000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 584724000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7033624500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 312900000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15368524500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11840850000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222264000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -12051172700. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4033680000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10236358800. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7923867500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 158101440000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -903164325. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -2084197500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -864360000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1210524000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 6667920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -19580200500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 3007924500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 42183687500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 21707784000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 706144455000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -760732350. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -359389840950.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) 864360000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -6667920000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1210524000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 19024540500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -14804370000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 5882635500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2222640000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -6136822800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18131623200. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -73995075000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 148176000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -2914240700. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -90863551800. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -60799200000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -6161648325.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 107398030950. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -64729980000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 271824000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 7107435600. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1691955600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 9836573600. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5484931200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5864633600. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -243228636000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1347091200. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 275616936000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -24356973312.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) -271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -11114538000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -12619152000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -413747200800. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -3152072000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 377966635200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -105001606080. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 1505952000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -227982000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 84796480800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 77209342560. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 8564612000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -134957995200. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 147728931840. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -61431088320. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 376838832384. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 1587600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -8324160000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 3410316000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 3750990000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 185496318000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -845824000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -183256752000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 16200340800. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 4241970000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 20725200000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -28186032000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2261880000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 43731360000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -127285830000. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 88084752000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -812357985600. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -349776000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -20774628000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 18773798400. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -112140000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -22498560000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 56394288000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -25510428000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 690708211200. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) -55093500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 9414972000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -12279627900. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -2600955000. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) -316414042200. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 705211200. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 65112321600. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -5241852000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S10z2| $VALUES) 
(DSKSETQ |$S103z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -8001504000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 4.))
           ((MTIMES SIMP) -32006016000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 16003008000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 99574272000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 21337344000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -196777728000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 104908608000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -45045504000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 3.))
           ((MTIMES SIMP) -99574272000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 47416320000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -8001504000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 48009024000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 194406912000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -92461824000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 43563744000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -1792336896000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -2576484288000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 7112448000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -14224896000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -501150988800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 514530374400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 441839664000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7112448000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 87761116800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -457630790400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 4061207808000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 134708448000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -106673616000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 6322176000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -167181974400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -3589526644200. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -5619712000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 3.))
           ((MTIMES SIMP) 132765696000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 300421900800. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -552463430400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -170698752000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -26156592000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -270273024000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 60928560000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 3839299430400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 4795698700800. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -294705600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 405817910400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -3905736870000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 3143109312000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -432673920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -3369517242000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 37933056000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -26119900800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 296415302400. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -437098032000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 2106707097600. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -2541052684800. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 3435312384000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 192470678400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -6213646698000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5520826256400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 1443258877200. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 62480247253200.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) 204252384000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -430303104000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -185345126400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 5319068874000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -7740984220200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -4520578045200. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -44612888821200. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 697085760000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 40182960384000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 15321398400.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15066475200. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15321398400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -202319308800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 923941588500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 121367736000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 2064731287500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -3029894910000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 75895747200. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 1456309992900. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -811066032000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 9453628800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 5207328000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -4368576128400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4017877831500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19190767680000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 324362765475. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -394125385500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -143345462400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 232452259200. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 256048128000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -4741513459200. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 4475838005100. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -6569242375500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -161245123200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 3944646216000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1380872467500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1179466142400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -127827325665000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2053316263950. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 75396325217850.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) -112702665600.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -237200140800.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -40416163200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -2692058273100. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 9439988670000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1453598968500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -11342131920000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -3345674864400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 11567302783200. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 17434459413000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -9453628800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 1869329145600. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 4020673836900. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -5866932670200. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 12281913504000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -805050582525.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -6720249875850. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 59658933348000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 66919708800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1500917040000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 2178181861200. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 163034924400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1618250440800. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1910158588800. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1613022297600. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 49111179012000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 438568300800. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -17279037720000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 10785603015936.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) 1991485440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -2648040595200. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -4662858416400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 7078970505600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 57583975615200. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -546142632000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -69884033083200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -27245214682560. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -85033670400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -6880443591600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 420527181600. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -35674605701280. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -1170019452000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 19828757793600. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -87175629112320. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -26971837583040. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) -271805393809152. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 168391440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 975316665600. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -540966535200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -2722302709200. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -33663814002000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -567494860800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 11635371216000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -9239591390400. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -2776289040000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 4976458318800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 17649435254400. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 40063922640000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 3509112859200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -10309655635200. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 40713698768400. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 33410065449600. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) 372093476932800. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 799527909600. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -48348316800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 4728322620000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -3565119398400. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -1631223468000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -9236108851200. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -18527478710400. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -4958602812000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) -126713247091200. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) 16108035300.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 1771370748000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 2953030572900. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 840041987400. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) 36360611332200. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) -1078772817600. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) -6400051876800. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -1301785884000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S103z| $VALUES) 
(DSKSETQ |$qq3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$qq3| $VALUES) 
(DSKSETQ |$qq2| '1.) 
(ADD2LNC '|$qq2| $VALUES) 
(DSKSETQ |$qq1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$qq1| $VALUES) 
(DSKSETQ |$qq| '1.) 
(ADD2LNC '|$qq| $VALUES) 
(DSKSETQ |$nq3| '4.) 
(ADD2LNC '|$nq3| $VALUES) 
(DSKSETQ |$nq2| '0.) 
(ADD2LNC '|$nq2| $VALUES) 
(DSKSETQ |$nq1| '4.) 
(ADD2LNC '|$nq1| $VALUES) 
(DSKSETQ |$nq| '0.) 
(ADD2LNC '|$nq| $VALUES) 
(DSKSETQ |$filename| '"TS4zTS4z.lisp") 
(ADD2LNC '|$filename| $VALUES) 
(DSKSETQ |$Assss|
         '((MTIMES SIMP)
           ((MEXPT SIMP)
            ((MPLUS SIMP) ((MEXPT SIMP RATSIMP) |$om| 4.)
             ((MTIMES SIMP) -4. ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 6. ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -4. ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            -1.)
           ((MPLUS SIMP) 4129024.
            ((MTIMES SIMP RATSIMP) 3186176. |$Ms|)
            ((MTIMES SIMP) -3416832. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
            ((MTIMES SIMP) -1555456. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
            ((MTIMES SIMP) 984064. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -24774144.
              ((MTIMES SIMP RATSIMP) -29980416. |$Ms|)
              ((MTIMES SIMP) 15819264. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 5913600. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -9332736. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 8258048.
                ((MTIMES SIMP RATSIMP) 6372352. |$Ms|)
                ((MTIMES SIMP) -14329856.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -10792960.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|))
             |$om|)
            ((MTIMES SIMP)
             ((MPLUS SIMP) 1258948608.
              ((MTIMES SIMP RATSIMP) -434959872. |$Ms|)
              ((MTIMES SIMP) 170521344.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 28591104. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 31460352. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 384142592.
                ((MTIMES SIMP RATSIMP) 290203520. |$Ms|)
                ((MTIMES SIMP) 156492032.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 76701696.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 46696960.
                ((MTIMES SIMP RATSIMP) 88019968. |$Ms|)
                ((MTIMES SIMP) 38926336.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -6897363456.
              ((MTIMES SIMP RATSIMP) 2975242752. |$Ms|)
              ((MTIMES SIMP) -1239842304.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -174151680.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -44255232.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -2171376896.
                ((MTIMES SIMP RATSIMP) -1996051200. |$Ms|)
                ((MTIMES SIMP) -656256768.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -182996992.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -533687808.
                ((MTIMES SIMP RATSIMP) -473942784. |$Ms|)
                ((MTIMES SIMP) -193548288.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -82489344.
                ((MTIMES SIMP RATSIMP) -51179520. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 24975465984.
              ((MTIMES SIMP RATSIMP) -6724120320. |$Ms|)
              ((MTIMES SIMP) 2986170624.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 283815936.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 22127616. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 5978016768.
                ((MTIMES SIMP RATSIMP) 5153365632. |$Ms|)
                ((MTIMES SIMP) 1300515840.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 172204032.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1717280768.
                ((MTIMES SIMP RATSIMP) 1141850880. |$Ms|)
                ((MTIMES SIMP) 315148288.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 273960960.
                ((MTIMES SIMP RATSIMP) 172204032. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP) 22127616. ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -55244971008.
              ((MTIMES SIMP RATSIMP) 6573464064. |$Ms|)
              ((MTIMES SIMP) -3100972032.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -148930560.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -9914419200.
                ((MTIMES SIMP RATSIMP) -6656756736. |$Ms|)
                ((MTIMES SIMP) -1173129984.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -51179520.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -2646046720.
                ((MTIMES SIMP RATSIMP) -1422795008. |$Ms|)
                ((MTIMES SIMP) -193548288.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -448371200.
                ((MTIMES SIMP RATSIMP) -182996992. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP) -44255232.
               ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 67318857216.
              ((MTIMES SIMP RATSIMP) -2365175808. |$Ms|)
              ((MTIMES SIMP) 1182587904.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 10697025024.
                ((MTIMES SIMP RATSIMP) 4335614208. |$Ms|)
                ((MTIMES SIMP) 367757568.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 2268593536.
                ((MTIMES SIMP RATSIMP) 791120128. |$Ms|)
                ((MTIMES SIMP) 38926336.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 369691392.
                ((MTIMES SIMP RATSIMP) 76701696. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP) 31460352. ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -41853542400.
              ((MTIMES SIMP)
               ((MPLUS SIMP) -7015656960.
                ((MTIMES SIMP RATSIMP) -1111011840. |$Ms|))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -985191168.
                ((MTIMES SIMP RATSIMP) -143204352. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -138542080.
                ((MTIMES SIMP RATSIMP) -10792960. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP) -9332736. ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 10463385600.
              ((MTIMES SIMP RATSIMP) 2031667200. |$Mt|)
              ((MTIMES SIMP) 143222400.
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) 19433216. ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP) 984064. ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
             ((MEXPT SIMP RATSIMP) |$om| 8.))))) 
(ADD2LNC '|$Assss| $VALUES) 
(DSKSETQ $GH_0
         '((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 2.) -1.)
           ((MEXPT SIMP) (($XX SIMP) 1. 4.) -1.)
           ((MEXPT SIMP) (($XX SIMP) 2. 4.) -1.))) 
(ADD2LNC '$GH_0 $VALUES) 
(DSKSETQ |$tttt0|
         '((MTIMES SIMP)
           ((MEXPT SIMP) (($XX SIMP) 1. 2.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 2.)))
           ((MEXPT SIMP) (($XX SIMP) 1. 3.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 3.)))
           ((MEXPT SIMP) (($XX SIMP) 1. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 4.)))
           ((MEXPT SIMP) (($XX SIMP) 2. 3.)
            ((MTIMES SIMP) -4. (($PP SIMP) 2. 3.)))
           ((MEXPT SIMP) (($XX SIMP) 2. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 2. 4.)))
           ((MEXPT SIMP) (($XX SIMP) 3. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 3. 4.))))) 
(ADD2LNC '|$tttt0| $VALUES) 
(DSKSETQ |$tttt|
         '((MTIMES SIMP FACTORED)
           ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
            ((MPLUS SIMP) -2. ((MTIMES SIMP) 2. |$Ms|)
             ((MTIMES SIMP) 2. |$Mt|)))
           ((MEXPT SIMP) |$om|
            ((MPLUS SIMP) 2. ((MTIMES SIMP) -2. |$Ms|)))
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) -2.)
           ((MEXPT SIMP) |$Xi| -2.)
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|) 2.))) 
(ADD2LNC '|$tttt| $VALUES) 
(DSKSETQ |$a1234|
         '((MLIST SIMP)
           ((MTIMES SIMP FACTORED) 128.
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -6. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MPLUS SIMP IRREDUCIBLE) 32258.
             ((MTIMES SIMP RATSIMP) 24892. |$Ms|)
             ((MTIMES SIMP) -26694. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) -12152. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) 7688. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP RATSIMP) -193548. |$om|)
             ((MTIMES SIMP RATSIMP) -234222. |$Ms| |$om|)
             ((MTIMES SIMP) 123588. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP) 46200. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP) -72912. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$om|)
             ((MTIMES SIMP RATSIMP) 64516. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) 49784. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -111952. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -84320. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 9835536. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -3398124. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 1332198. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 223368. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 245784. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 3001114. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 2267215. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 1222594. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 599232. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 364820. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 687656. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 304112. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -53885652. ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 23244084. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -9686268. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1360560. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -345744. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -16963882. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -15594150. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -5127006. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1429664. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -4169436. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3702678. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1512096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -644448. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -399840. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 195120828. ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -52532190. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 23329458. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2217312. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 172872. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 46703256. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 40260669. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 10160280. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1345344. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 13416256. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 8920710. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2462096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2140320. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1345344. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 172872. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -431601336.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 51355188. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -24226344. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1163520. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -77456400. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -52005912. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -9165078. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -399840. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -20672240. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -11115586. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1512096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -3502900. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1429664. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -345744. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 525928572. ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -18477936. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 9238968. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 83570508. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 33871986. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2873106. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 17723387. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 6180626. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 304112. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2888214. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 599232. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 245784. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -326980800.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -54809820. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -8679780. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -7696806. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1118784. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1082360. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -84320. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -72912. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 81745200. ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 15872400. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1118925. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 151822. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 7688. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))))
           ((MTIMES SIMP FACTORED) 128.
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om|) -4.)
            ((MEXPT SIMP) |$om| -4.)
            ((MPLUS SIMP IRREDUCIBLE) 32258.
             ((MTIMES SIMP RATSIMP) 24892. |$Ms|)
             ((MTIMES SIMP) -26694. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) -12152. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) 7688. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP RATSIMP) -193548. |$om|)
             ((MTIMES SIMP RATSIMP) -234222. |$Ms| |$om|)
             ((MTIMES SIMP) 123588. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP) 46200. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP) -72912. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$om|)
             ((MTIMES SIMP RATSIMP) 64516. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) 49784. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -111952. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -84320. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 9835536. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -3398124. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 1332198. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 223368. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 245784. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 3001114. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 2267215. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 1222594. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 599232. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 364820. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 687656. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 304112. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -53885652. ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 23244084. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -9686268. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1360560. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -345744. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -16963882. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -15594150. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -5127006. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1429664. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -4169436. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3702678. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1512096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -644448. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -399840. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 195120828. ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -52532190. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 23329458. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2217312. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 172872. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 46703256. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 40260669. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 10160280. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1345344. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 13416256. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 8920710. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2462096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2140320. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1345344. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 172872. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -431601336.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 51355188. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -24226344. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1163520. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -77456400. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -52005912. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -9165078. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -399840. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -20672240. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -11115586. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1512096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -3502900. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1429664. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -345744. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 525928572. ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -18477936. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 9238968. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 83570508. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 33871986. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2873106. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 17723387. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 6180626. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 304112. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2888214. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 599232. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 245784. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -326980800.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -54809820. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -8679780. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -7696806. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1118784. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1082360. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -84320. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -72912. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 81745200. ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 15872400. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 1118925. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 151822. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 7688. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))))
           ((MTIMES SIMP FACTORED)
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -2. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) 2. ((MTIMES SIMP) -2. |$Ms|))))
           ((MTIMES SIMP FACTORED) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|)
            |$Xi|
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -2.)))) 
(ADD2LNC '|$a1234| $VALUES) 
(DEFPROP $SET_NUMBER_OF_PARTICLE %SET_NUMBER_OF_PARTICLE VERB) 
(MDEFPROP $SET_NUMBER_OF_PARTICLE
    ((LAMBDA) ((MLIST) |$nn0|)
     ((MPROG) ((MSETQ) |$nn| |$nn0|)
      (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.) ((MPLUS) |$nn0| 1.))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MSETQ) ((|$s| ARRAY) $R)
        ((MPLUS) ((|$k|) $R)
         (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S ((MPLUS) $R 1.)
          |$nn0|))))))
    MEXPR) 
(DEFPROP $SET_NUMBER_OF_PARTICLE $ANY FUNCTION-MODE) 
(ADD2LNC '(($SET_NUMBER_OF_PARTICLE) |$nn0|) $FUNCTIONS) 
(DEFPROP %SET_NUMBER_OF_PARTICLE $SET_NUMBER_OF_PARTICLE NOUN) 
(DEFPROP $NOTZERO %NOTZERO VERB) 
(MDEFPROP $NOTZERO
    ((LAMBDA) ((MLIST) $X) ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))
    MEXPR) 
(DEFPROP $NOTZERO $FIXNUM FUNCTION-MODE) 
(ADD2LNC '(($NOTZERO) $X) $FUNCTIONS) 
(DEFPROP %NOTZERO $NOTZERO NOUN) 
(DEFPROP |$compute_alphas_no_zmV1| |%compute_alphas_no_zmV1| VERB) 
(MDEFPROP |$compute_alphas_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
        ((MSETQ) $POW0
         ((MTIMES) 2.
          (($SUM)
           (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0 $MAX_USED_LEVEL0)
           $L0 2. $MAX_USED_LEVEL0)))
        ((MSETQ) $POW0
         ((MPLUS) $POW0
          (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2. $MAX_USED_LEVEL0)))
        ((MCOND) |$dbg_compute_levels|
         (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T $FALSE)
        ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
      ((MRETURN) |$noAlphas0|)))
    MEXPR) 
(DEFPROP |$compute_alphas_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_alphas_no_zmV1| |$compute_alphas_no_zmV1| NOUN) 
(DEFPROP |$compute_levels_used_no_zmV1| |%compute_levels_used_no_zmV1|
         VERB) 
(MDEFPROP |$compute_levels_used_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
        ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
         ((MPROGN)
          ((MSETQ) $POW0
           ((MPLUS)
            (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
             ((MPLUS) $L0 ((MMINUS) 1.)))
            (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0 $MAX_USED_LEVEL0)))
          ((MCOND) ((MGREATERP) $POW0 0.)
           ((MSETQ) ((|$usedLevels0| ARRAY) $R)
            (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
             ((|$usedLevels0| ARRAY) $R)))
           T $FALSE)))))
      ((MRETURN) |$usedLevels0|)))
    MEXPR) 
(DEFPROP |$compute_levels_used_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_levels_used_no_zmV1| |$compute_levels_used_no_zmV1|
         NOUN) 
(DEFPROP |$compute_levels_and_powers_used_no_zmV1|
         |%compute_levels_and_powers_used_no_zmV1| VERB) 
(MDEFPROP |$compute_levels_and_powers_used_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
        ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
         ((MPROGN)
          ((MSETQ) $POW0
           ((MPLUS)
            (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
             ((MPLUS) $L0 ((MMINUS) 1.)))
            ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
            (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
             $MAX_USED_LEVEL0)))
          ((MCOND) ((MGREATERP) $POW0 0.)
           ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
            (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
             ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
           T $FALSE)))))
      ((MRETURN) |$usedLevelsPowers0|)))
    MEXPR) 
(DEFPROP |$compute_levels_and_powers_used_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_levels_and_powers_used_no_zmV1|)
           $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_levels_and_powers_used_no_zmV1|
         |$compute_levels_and_powers_used_no_zmV1| NOUN) 
(DEFPROP |$compute_Ks_no_zmV1| |%compute_Ks_no_zmV1| VERB) 
(MDEFPROP |$compute_Ks_no_zmV1|
    ((LAMBDA) ((MLIST) $LEVEL_USED_ARRAY0)
     ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
      ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
      ((MDO) $R 1. NIL NIL |$nn| NIL
       ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
        ((MSETQ) |$Nlus0| (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
        ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
         ((MPROGN)
          ((MSETQ) $NR_PQ
           ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R) $INR_PQ))
          ((MSETQ) ((|$explK0| ARRAY) $R)
           ((MPLUS) ((|$explK0| ARRAY) $R)
            ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
        ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
         ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
        |$end_r_loop|))
      ((MRETURN) |$Ks_rules0|)))
    MEXPR) 
(DEFPROP |$compute_Ks_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0) $FUNCTIONS) 
(DEFPROP |%compute_Ks_no_zmV1| |$compute_Ks_no_zmV1| NOUN) 
(DEFPROP |$compute_Ds| |%compute_Ds| VERB) 
(MDEFPROP |$compute_Ds|
    ((LAMBDA) ((MLIST) $LEVEL_USED_ARRAY0)
     ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
      ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
      ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
       ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
        ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
         ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
          ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL NIL
           NIL
           ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL NIL NIL
            NIL
            ((MSETQ) ((|$explD0| ARRAY) $R $S)
             ((MPLUS) ((|$explD0| ARRAY) $R $S)
              ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
               ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
          ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
           (($ENDCONS)
            ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
            ((|$Ds_rules0| ARRAY) $R)))
          |$end_s_loop|))
        |$end_r_loop|))
      ((MRETURN) |$Ds_rules0|)))
    MEXPR) 
(DEFPROP |$compute_Ds| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_Ds|) $LEVEL_USED_ARRAY0) $FUNCTIONS) 
(DEFPROP |%compute_Ds| |$compute_Ds| NOUN) 
(DSKSETQ $WICK '$WICK) 
(DEFPROP $WICK %WICK VERB) 
(MDEFPROP $WICK
    ((LAMBDA) ((MLIST) |$list_Nr0|)
     ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
      ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
      ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
      ((MSETQ) $WICK00
       ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
        ((MFACTORIAL) |$Nr0|)))
      ((MDO) $R 2. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $WICK0 0.)
        ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
        ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
         ((MPROGN) ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
          ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
           ((MSETQ) $WICK0
            ((MPLUS) $WICK0
             ((MTIMES)
              ((MQUOTIENT) 1.
               ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
              $CO0
              ((MEXPT) ((|$s| ARRAY) $R)
               ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
           T $FALSE)))
        ((MSETQ) $WICK00 $WICK0)))
      ((MRETURN) $WICK00)))
    MEXPR) 
(DEFPROP $WICK $ANY FUNCTION-MODE) 
(ADD2LNC '(($WICK) |$list_Nr0|) $FUNCTIONS) 
(DEFPROP %WICK $WICK NOUN) 
(DEFPROP $DO_ALL_TERM %DO_ALL_TERM VERB) 
(MDEFPROP $DO_ALL_TERM
    ((LAMBDA) ((MLIST) $INT0 $LEVELS_POWERS0 |$Ks_rules0| |$Ds_rules0|)
     ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
      (($PRINT) "in computing 'Z' (do_all_term)")
      ((MSETQ) $EXPL_INT0 $INT0)
      ((MDO) $R 1. NIL NIL |$nn| NIL
       ((MPROGN)
        ((MCOND) |$dbg_all_terms|
         (($PRINT)
          "in computing 'Z' (do_all_term) doing all terms for particle"
          $R)
         T $FALSE)
        ((MSETQ) $EXPL_INT0
         (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
          ((|$Ds_rules0| ARRAY) $R)))
        ((MSETQ) $NLEVELS0 (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
        ((MCOND) |$dbg_all_terms|
         (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
        ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
         ((MPROGN)
          ((MCOND) |$dbg_all_terms|
           (($PRINT) " project to"
            (($L) $R
             ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
            "^"
            ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
             ((MPLUS) $L0 1.)))
           T $FALSE)
          ((MSETQ) $EXPL_INT0
           (($RATCOEF) $EXPL_INT0
            (($L) $R
             ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
            ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
             ((MPLUS) $L0 1.))))
          ((MCOND) |$dbg_all_terms|
           (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
      ((MRETURN) $EXPL_INT0)))
    MEXPR) 
(DEFPROP $DO_ALL_TERM $ANY FUNCTION-MODE) 
(ADD2LNC '(($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
           |$Ds_rules0|)
         $FUNCTIONS) 
(DEFPROP %DO_ALL_TERM $DO_ALL_TERM NOUN) 
(DEFPROP $STATE2MATRIX %STATE2MATRIX VERB) 
(MDEFPROP $STATE2MATRIX
    ((LAMBDA) ((MLIST) $STATE0 |$MaxLevel0|)
     ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
      ((MSETQ) $MAT0
       (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
        ((MPLUS) |$MaxLevel0| 1.)))
      ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
       ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
        ((MPROGN)
         ((MSETQ) (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
          (($HIPOW) $STATE0 (($P) $IP $IQ)))
         ((MSETQ) $STATE00
          ((MQUOTIENT) $STATE00
           ((MEXPT) (($P) $IP $IQ)
            (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
      ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
       ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
        ((MPROGN)
         ((MSETQ) (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
          ((MPLUS) (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
           (($HIPOW) $STATE0 (($P) $IP $IQ))))
         ((MSETQ) $STATE00
          ((MQUOTIENT) $STATE00
           ((MEXPT) (($P) $IP $IQ) (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
      ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
       (($ERROR) "In state2matrix missing some contributions in"
        $STATE0 "since we are left with" $STATE00 "after analysis")
       T $FALSE)
      ((MRETURN) (($COPYMATRIX) $MAT0))))
    MEXPR) 
(DEFPROP $STATE2MATRIX $ANY FUNCTION-MODE) 
(ADD2LNC '(($STATE2MATRIX) $STATE0 |$MaxLevel0|) $FUNCTIONS) 
(DEFPROP %STATE2MATRIX $STATE2MATRIX NOUN) 
(DEFPROP |$take_derivative_wrt_lambdaV1|
         |%take_derivative_wrt_lambdaV1| VERB) 
(MDEFPROP |$take_derivative_wrt_lambdaV1|
    ((LAMBDA) ((MLIST) $NR0 $LEVEL0 $INDEX0 $TERM0)
     ((MPROG)
      ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0 $NPOW0
       $OP0)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
       ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
       ((MSETQ) $TERM00 $TERM0))
      ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $NEWTERM00 0.)
        ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MSETQ) $OP0 (($INPART) $FAC0 0.))
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MCOND) ((MGREATERP) $NPOW0 2.)
            (($ERROR)
             "la() has one index and it cannot occour with a power bigger than 2! term="
             $TERM00)
            T
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$l|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$ll|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
             ((MEXPT) ((MMINUS) 1.) $LEVEL0)
             ((MFACTORIAL)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
             ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LAK)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$laSk|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
              $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LALA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$ll|)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
             ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
             ((MFACTORIAL)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
             ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $KLA)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$Skla|)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LALA)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA2)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) 2. $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          |$end_pow_op|)
         T
         ((MCOND) $ISOP0
          ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$l|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0) $TERM00
              $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) $LEVEL0)
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LAK)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$laSk|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
               $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LA2)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) 2.
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $KLA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$Skla|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
               $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MPROGN)
             ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
              ((MSETQ) $NEWTERM00 (($SUBSTINPART) |$Dim| $TERM00 $NF0))
              T
              ((MPROGN)
               ((MSETQ) $NEWTERM00 (($SUBSTINPART) 1. $TERM00 $NF0))
               ((MSETQ) $NEWTERM00
                (($SUBSTITUTE) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                 $NEWTERM00))))
             |$end_lambda|)
            T $FALSE)
           |$end_if_op|)
          T $FALSE))
        ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
      ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_lambdaV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_lambdaV1|
         |$take_derivative_wrt_lambdaV1| NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA %TAKE_DERIVATIVE_WRT_LAMBDA VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA
    ((LAMBDA) ((MLIST) $NR0 $LEVEL0 $INDEX0 $TERM0)
     ((MPROG)
      ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0 $NPOW0
       $OP0)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
       ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
       ((MSETQ) $TERM00 $TERM0))
      ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $NEWTERM00 0.)
        ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0)) ((MSETQ) $NPOW0 1.)
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MSETQ) $OP0 (($INPART) $FAC0 0.))
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MCOND) ((MGREATERP) $NPOW0 2.)
            (($ERROR)
             "la() has one index and it cannot occour with a power bigger than 2! term="
             $TERM00)
            T
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$l|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MPROGN)
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0
              (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
               $NF0 2.)))
            ((MCOND) ((MEQUAL) $OP0 |$ll|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               ((MEXPT) ((MMINUS) 1.) $LEVEL0)
               ((MFACTORIAL)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
               ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LAK)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 |$laSk|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LALA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)))
             T $FALSE)
            |$end_lambda_other|)
           T $FALSE)
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MPROGN)
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0
              (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
               $NF0 2.)))
            ((MCOND) ((MEQUAL) $OP0 |$ll|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
               ((MFACTORIAL)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
               ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $KLA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 |$Skla|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LALA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)))
             T $FALSE)
            |$end_other_la|)
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA2)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) 2. $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          |$end_pow_op|)
         T
         ((MCOND) $ISOP0
          ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$l|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0) $TERM00
              $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) $LEVEL0)
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LAK)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$laSk|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
               $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LA2)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) 2.
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $KLA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$Skla|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
               $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MPROGN)
             ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
              ((MSETQ) $NEWTERM00 (($SUBSTINPART) |$Dim| $TERM00 $NF0))
              T
              ((MPROGN)
               ((MSETQ) $NEWTERM00 (($SUBSTINPART) 1. $TERM00 $NF0))
               ((MSETQ) $NEWTERM00
                (($SUBSTITUTE) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                 $NEWTERM00))))
             |$end_lambda|)
            T $FALSE)
           |$end_if_op|)
          T $FALSE))
        ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
      ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_LAMBDA $TAKE_DERIVATIVE_WRT_LAMBDA NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR
         %TAKE_DERIVATIVE_WRT_SCALAR_PAIR VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR
    ((LAMBDA) ((MLIST) $NR0 $LEVEL10 $LEVEL20 $TERM0)
     ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
      ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
      ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.)) ((MSETQ) $DER0 0.)
      ((MCOND) ((MGREATERP) $LEVEL10 0.)
       ((MSETQ) $DER00
        (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0| $TERM0))
       T ((MSETQ) $DER00 ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
      ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
      ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
       ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
        ((MDO) $NT0 1. NIL NIL $LDER00 NIL
         ((MPROGN)
          ((MCOND) |$dbg_wrt_pair|
           (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
            "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
           T $FALSE)
          ((MSETQ) $TMP_DER0
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
            (($INPART) $DER00 $NT0)))
          ((MSETQ) $DER0 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
       T
       ((MPROGN)
        ((MCOND) |$dbg_wrt_pair|
         (($PRINT) "    SINGLE term: take der of" $DER00 "wrt lambda("
          $NR0 $LEVEL20 |$newII0| ")")
         T $FALSE)
        ((MSETQ) $DER0
         (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0| $DER00))))
      ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0)) ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
           $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_SCALAR_PAIR
         $TAKE_DERIVATIVE_WRT_SCALAR_PAIR NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_STATE %TAKE_DERIVATIVE_WRT_STATE VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_STATE
    ((LAMBDA) ((MLIST) $NR0 $ONE_STATE_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
      ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $ONE_STATE_IN_MATRIX0))
      ((MSETQ) |$Der0| $TERM0)
      ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
       ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
        ((MCOND)
         ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
         ((MPROGN)
          ((MDO) $N_PQ 1. NIL NIL
           (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
           ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
             ((MPROGN)
              ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
               ((MSETQ) |$tmp_Der0|
                ((MPLUS) |$tmp_Der0|
                 (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                  ((MPLUS) $L0 ((MMINUS) 1.))
                  ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
              ((MSETQ) |$Der0| |$tmp_Der0|))
             T
             ((MSETQ) |$Der0|
              (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
               ((MPLUS) $L0 ((MMINUS) 1.)) ((MPLUS) $C0 ((MMINUS) 1.))
               |$Der0|)))))
          |$end_loop_c0|)
         T $FALSE)))
      ((MRETURN) |$Der0|)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_STATE $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_STATE $TAKE_DERIVATIVE_WRT_STATE NOUN) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV1|
         |%take_derivative_wrt_scalar_stateSV1| VERB) 
(MDEFPROP |$take_derivative_wrt_scalar_stateSV1|
    ((LAMBDA) ((MLIST) $SCALARS_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
      ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
      ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
       ((MCOND)
        ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
        ((MPROGN)
         ((MCOND) |$dbg_scalars|
          (($PRINT) "nr0=" $NR0 "out of"
           (($LENGTH) $SCALARS_IN_MATRIX0))
          T $FALSE)
         ((MSETQ) |$tmp_DER0| 0.)
         ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
          ((MPROGN)
           (($PRINT) "before length(DER0) is" (($LENGTH) |$der0|))
           ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
            ((MSETQ) |$tmp_DER0|
             ((MPLUS) |$tmp_DER0|
              (($TAKE_DERIVATIVE_WRT_STATE) $NR0
               (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
           ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
          T
          ((MPROGN)
           ((MCOND) |$dbg_scalars|
            (($PRINT) "SINGLE term " |$der0| "derivative wrt r=" $NR0
             "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0) "with nr=" $NR0)
            T $FALSE)
           ((MSETQ) |$der0|
            (($TAKE_DERIVATIVE_WRT_STATE) $NR0
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
           |$end_single|)))
        T $FALSE))
      ((MRETURN) |$der0|)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_scalar_stateSV1|) $SCALARS_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_scalar_stateSV1|
         |$take_derivative_wrt_scalar_stateSV1| NOUN) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV2|
         |%take_derivative_wrt_scalar_stateSV2| VERB) 
(MDEFPROP |$take_derivative_wrt_scalar_stateSV2|
    ((LAMBDA) ((MLIST) $SCALARS_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
      ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
       ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
        (($PRINT) "in take_derivative_wrt_scalar_stateSV2 acting on"
         $LT0 "terms")
        ((MDO) $NT0 1. NIL NIL $LT0 NIL
         ((MPROGN)
          ((MCOND) |$dbg_wrt_states|
           (($PRINT) "in take_derivative_wrt_scalar_stateSV2 EXAM term"
            $NT0 "out of" $LT0 "now there are"
            ((MCOND) ((MNOT) (($NUMBERP) |$der0|)) (($LENGTH) |$der0|)
             T 0.)
            "terms")
           T
           ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
            (($PRINT)
             "in take_derivative_wrt_scalar_stateSV2 EXAM term" $NT0
             "(step 100) out of" $LT0)
            T $FALSE))
          ((MSETQ) |$NIused| 0.)
          ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
          ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
           ((MCOND)
            ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
            ((MPROGN)
             ((MSETQ) |$tmp_DER0|
              (($TAKE_DERIVATIVE_WRT_STATE) $NR0
               (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
             |$end_nr_loop|)
            T $FALSE))
          ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
          |$end_t0_loop|)))
       T
       ((MPROGN) ((MSETQ) |$der0| $TERM0)
        ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
         ((MCOND)
          ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
          ((MPROGN)
           ((MCOND) |$dbg_wrt_states|
            (($PRINT)
             "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
             |$der0| "derivative wrt r=" $NR0 "and"
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
            T $FALSE)
           ((MSETQ) |$der0|
            (($TAKE_DERIVATIVE_WRT_STATE) $NR0
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
           |$end_single|)
          T $FALSE))))
      ((MRETURN) |$der0|)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV2| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_scalar_stateSV2|) $SCALARS_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_scalar_stateSV2|
         |$take_derivative_wrt_scalar_stateSV2| NOUN) 
(DEFPROP $CONTRACT_PAIRS_IN_ONE_TERM %CONTRACT_PAIRS_IN_ONE_TERM VERB) 
(MDEFPROP $CONTRACT_PAIRS_IN_ONE_TERM
    ((LAMBDA) ((MLIST) $UTERM0)
     ((MPROG)
      ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0 $NPOW0
       $OP0 $IND0 $NFAC0 $NR0 $NS0)
      ((MSETQ) $UTERM00 $UTERM0)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
       ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
       ((MRETURN) $UTERM0) T $FALSE)
      ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
      ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_contract| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
            ((MNOT) ((MEQUAL) $NPOW0 2.)))
           (($ERROR) "the power must be 2!! wrong term=" $UTERM0) T
           $FALSE)
          ((MCOND) ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
           ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MCOND) ((MEQUAL) $OP0 $LA)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE)
          ((MCOND) ((MEQUAL) $OP0 |$Sk|)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE)
          ((MCOND) ((MEQUAL) $OP0 $K)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE))
         T
         ((MCOND)
          ((MAND) $ISOP0
           (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
          ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
           ((MCOND)
            ((MNOT)
             (($IS) ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
            ((MPROGN)
             ((MSETQ) $OTHERFAC0 (($ASSOC) $IND0 $LIST_INDEX_FACS0))
             ((MSETQ) $NR0 (($INPART) $FAC0 1.))
             ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
             ((MCOND) ((MLEQP) $NR0 $NS0)
              ((MSETQ) $CTERM0
               ((MTIMES) $CTERM0
                ((MQAPPLY)
                 (($CONCAT) (($INPART) $FAC0 0.)
                  (($INPART) $OTHERFAC0 0.))
                 $NR0 (($INPART) $FAC0 2.) $NS0
                 (($INPART) $OTHERFAC0 2.))))
              T
              ((MSETQ) $CTERM0
               ((MTIMES) $CTERM0
                ((MQAPPLY)
                 (($CONCAT) (($INPART) $OTHERFAC0 0.)
                  (($INPART) $FAC0 0.))
                 $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                 (($INPART) $FAC0 2.)))))
             ((MSETQ) $LIST_INDEX_FACS0
              (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0) $LIST_INDEX_FACS0)))
            T
            ((MSETQ) $LIST_INDEX_FACS0
             (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
          T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
        |$end_fac_loop|))
      ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
       ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
       ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
      ((MRETURN) $CTERM0)))
    MEXPR) 
(DEFPROP $CONTRACT_PAIRS_IN_ONE_TERM $ANY FUNCTION-MODE) 
(ADD2LNC '(($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0) $FUNCTIONS) 
(DEFPROP %CONTRACT_PAIRS_IN_ONE_TERM $CONTRACT_PAIRS_IN_ONE_TERM NOUN) 
(DEFPROP $CONTRACT_PAIRS %CONTRACT_PAIRS VERB) 
(MDEFPROP $CONTRACT_PAIRS
    ((LAMBDA) ((MLIST) |$utermS0|)
     ((MPROG) ((MLIST) $SUM0)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
       ((MPROGN) ((MSETQ) $SUM0 0.)
        ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
         ((MSETQ) $SUM0
          ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
       T ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
      ((MRETURN) $SUM0)))
    MEXPR) 
(DEFPROP $CONTRACT_PAIRS $ANY FUNCTION-MODE) 
(ADD2LNC '(($CONTRACT_PAIRS) |$utermS0|) $FUNCTIONS) 
(DEFPROP %CONTRACT_PAIRS $CONTRACT_PAIRS NOUN) 
(DEFPROP $TRUE_XX %TRUE_XX VERB) 
(MDEFPROP $TRUE_XX
    ((LAMBDA) ((MLIST) $R $S)
     ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))
    MEXPR) 
(DEFPROP $TRUE_XX $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_XX) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_XX $TRUE_XX NOUN) 
(DEFPROP |$otherN| |%otherN| VERB) 
(MDEFPROP |$otherN|
    ((LAMBDA) ((MLIST) $M $N)
     ((MCOND)
      ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
       ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
      3. T
      ((MCOND)
       ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
        ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
       2. T
       ((MCOND)
        ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
         ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
        1. T $FALSE))))
    MEXPR) 
(DEFPROP |$otherN| $BOOLEAN FUNCTION-MODE) 
(ADD2LNC '((|$otherN|) $M $N) $FUNCTIONS) 
(DEFPROP |%otherN| |$otherN| NOUN) 
(DEFPROP $COMPUTE_PP3 %COMPUTE_PP3 VERB) 
(MDEFPROP $COMPUTE_PP3
    ((LAMBDA) ((MLIST) ((MLIST) |$n|))
     ((MPROG)
      ((MDO) $M 1. NIL NIL |$nn| NIL
       ((MDO) $N 1. NIL NIL |$nn| NIL
        ((MCOND) ((MEQUAL) $M $N)
         ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
          ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))) $AP))
         T
         ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
          ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
           ((MPLUS)
            ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
            ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
            ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))
    MEXPR) 
(DEFPROP $COMPUTE_PP3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_PP3) ((MLIST) |$n|)) $FUNCTIONS) 
(MDEFPROP $COMPUTE_PP3 T MLEXPRP) 
(DEFPROP %COMPUTE_PP3 $COMPUTE_PP3 NOUN) 
(DEFPROP $PP3ONSHELL %PP3ONSHELL VERB) 
(MDEFPROP $PP3ONSHELL
    ((LAMBDA) ((MLIST) $M $N) (($NUM_PP3 ARRAY) $M $N)) MEXPR) 
(DEFPROP $PP3ONSHELL $ANY FUNCTION-MODE) 
(ADD2LNC '(($PP3ONSHELL) $M $N) $FUNCTIONS) 
(DEFPROP %PP3ONSHELL $PP3ONSHELL NOUN) 
(DEFPROP $TRUE_GF_XX3 %TRUE_GF_XX3 VERB) 
(MDEFPROP $TRUE_GF_XX3
    ((LAMBDA) ((MLIST) $R $S) (($NUM_XX3 ARRAY) $R $S)) MEXPR) 
(DEFPROP $TRUE_GF_XX3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_GF_XX3) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_GF_XX3 $TRUE_GF_XX3 NOUN) 
(DEFPROP $GF_XX3 %GF_XX3 VERB) 
(MDEFPROP $GF_XX3
    ((LAMBDA) ((MLIST) $M $N)
     ((MCOND) ((MEQUAL) $M 1.) |$x1| T
      ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
       ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
        |$x3|))))
    MEXPR) 
(DEFPROP $GF_XX3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($GF_XX3) $M $N) $FUNCTIONS) 
(DEFPROP %GF_XX3 $GF_XX3 NOUN) 
(DSKSETQ $COMPUTE_PP4 '$COMPUTE_PP4) 
(DEFPROP $COMPUTE_PP4 %COMPUTE_PP4 VERB) 
(MDEFPROP $COMPUTE_PP4
    ((LAMBDA) ((MLIST) ((MLIST) |$n|))
     ((MPROG)
      ((MDO) $M 1. NIL NIL |$nn| NIL
       ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
        ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))) $AP)))
      ((MSETQ) |$Mu|
       ((MPLUS)
        ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
        ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Ms|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Mt|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
       (($RATSIMP)
        ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
         ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
          ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
      ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Ms|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Mt|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
       (($RATSIMP)
        ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
         ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.) ((MMINUS) 2.)
          ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))
    MEXPR) 
(DEFPROP $COMPUTE_PP4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_PP4) ((MLIST) |$n|)) $FUNCTIONS) 
(MDEFPROP $COMPUTE_PP4 T MLEXPRP) 
(DEFPROP %COMPUTE_PP4 $COMPUTE_PP4 NOUN) 
(DEFPROP $PP4ONSHELL %PP4ONSHELL VERB) 
(MDEFPROP $PP4ONSHELL
    ((LAMBDA) ((MLIST) $M $N) (($NUM_PP4 ARRAY) $M $N)) MEXPR) 
(DEFPROP $PP4ONSHELL $ANY FUNCTION-MODE) 
(ADD2LNC '(($PP4ONSHELL) $M $N) $FUNCTIONS) 
(DEFPROP %PP4ONSHELL $PP4ONSHELL NOUN) 
(DEFPROP $COMPUTE_XX4 %COMPUTE_XX4 VERB) 
(MDEFPROP $COMPUTE_XX4
    ((LAMBDA) ((MLIST))
     ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
      (($REMARRAY) $NUM_XX4)
      ((MSETQ) $GF_X_RULES
       ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
      ((MSETQ) $EQ_XX40
       ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
        ((MEQUAL) |$om|
         ((MQUOTIENT)
          ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
           (($XX) 1. 3.))
          (($XX) 2. 4.)))))
      ((MSETQ) $EQ_XX40
       ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
        ((MEQUAL)
         ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.) (($XX) 2. 4.))
         ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
      ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
      ((MSETQ) $SO_X13
       (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
      ((MSETQ) $XX4_LIST
       (($MAKELIST)
        (($MAKELIST)
         ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S)) $S
         ((MPLUS) $R 1.) |$nn|)
        $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
      ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
      ((MSETQ) $XX4_LIST
       (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
      ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
      ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
       (($MAP) ":" ((MLIST) (($LHS) $GFXX0)) ((MLIST) (($RHS) $GFXX0))))
      ((MSETQ) |$dx3_dOM| (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
      ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES)) |$xx4_done|))
    MEXPR) 
(DEFPROP $COMPUTE_XX4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_XX4)) $FUNCTIONS) 
(DEFPROP %COMPUTE_XX4 $COMPUTE_XX4 NOUN) 
(DEFPROP $TRUE_GF_XX4 %TRUE_GF_XX4 VERB) 
(MDEFPROP $TRUE_GF_XX4
    ((LAMBDA) ((MLIST) $R $S) (($NUM_XX4 ARRAY) $R $S)) MEXPR) 
(DEFPROP $TRUE_GF_XX4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_GF_XX4) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_GF_XX4 $TRUE_GF_XX4 NOUN) 
(DEFPROP |$check_cyc_A_234| |%check_cyc_A_234| VERB) 
(MDEFPROP |$check_cyc_A_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
        ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
        ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
        ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
        ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
        ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
        ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
        ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
        ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
        ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
        ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
        ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_cyc_A_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_cyc_A_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_cyc_A_234| |$check_cyc_A_234| NOUN) 
(DEFPROP |$cyc_A_234| |%cyc_A_234| VERB) 
(MDEFPROP |$cyc_A_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
        ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
        ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$cyc_A_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$cyc_A_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%cyc_A_234| |$cyc_A_234| NOUN) 
(DEFPROP |$check_cyc_gfA_234| |%check_cyc_gfA_234| VERB) 
(MDEFPROP |$check_cyc_gfA_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
        ((MEQUAL) |$om| ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_cyc_gfA_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_cyc_gfA_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_cyc_gfA_234| |$check_cyc_gfA_234| NOUN) 
(DEFPROP |$cyc_gfA_234| |%cyc_gfA_234| VERB) 
(MDEFPROP |$cyc_gfA_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST)
        ((MEQUAL) |$om| ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
       $AMP00)))
    MEXPR) 
(DEFPROP |$cyc_gfA_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$cyc_gfA_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%cyc_gfA_234| |$cyc_gfA_234| NOUN) 
(DEFPROP |$check_swap_A_23| |%check_swap_A_23| VERB) 
(MDEFPROP |$check_swap_A_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
        ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_swap_A_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_swap_A_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_swap_A_23| |$check_swap_A_23| NOUN) 
(DEFPROP |$swap_A_23| |%swap_A_23| VERB) 
(MDEFPROP |$swap_A_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
        ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$swap_A_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$swap_A_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%swap_A_23| |$swap_A_23| NOUN) 
(DEFPROP |$swap_gfA_23| |%swap_gfA_23| VERB) 
(MDEFPROP |$swap_gfA_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE) ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$swap_gfA_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$swap_gfA_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%swap_gfA_23| |$swap_gfA_23| NOUN) 
(DEFPROP $TEST_MEASURE %TEST_MEASURE VERB) 
(MDEFPROP $TEST_MEASURE
    ((LAMBDA) ((MLIST) |$l1| |$l2| |$l3| |$l4|)
     ((MPROG) ((MSETQ) |$nn| 4.)
      (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
      ((MSETQ) $GH_00
       ((MQUOTIENT) 1.
        ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
      ((MSETQ) |$tttt_00|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
           ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
           ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
      ((MSETQ) |$tttt_00|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
      ((MSETQ) $GH_0P
       (($FACTOR)
        (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) (($XX) 1. 2.)
          ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.)) (($XX) 1. 3.)
           (($XX) 2. 4.))))))
      ((MSETQ) |$TTTT_0p|
       (($FACTOR)
        (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) (($XX) 1. 2.)
          ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.)) (($XX) 1. 3.)
           (($XX) 2. 4.))))))
      ((MSETQ) |$TTTT_pp|
       (($FACTOR)
        (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.))))
      ((MSETQ) |$gh_TTT0|
       (($FACTOR)
        (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
         ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTT|
       (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))
    MEXPR) 
(DEFPROP $TEST_MEASURE $ANY FUNCTION-MODE) 
(ADD2LNC '(($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|) $FUNCTIONS) 
(DEFPROP %TEST_MEASURE $TEST_MEASURE NOUN) 
(DEFPROP $ORDERXX %ORDERXX VERB) 
(MDEFPROP $ORDERXX
    ((LAMBDA) ((MLIST) $R $S)
     ((MCOND) ((MEQUAL) $R $S) 0. T
      ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
       ((MMINUS) (($XX) $S $R)))))
    MEXPR) 
(DEFPROP $ORDERXX $ANY FUNCTION-MODE) 
(ADD2LNC '(($ORDERXX) $R $S) $FUNCTIONS) 
(DEFPROP %ORDERXX $ORDERXX NOUN) 
(DEFPROP $ORDERPP %ORDERPP VERB) 
(MDEFPROP $ORDERPP
    ((LAMBDA) ((MLIST) $R $S)
     ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))
    MEXPR) 
(DEFPROP $ORDERPP $ANY FUNCTION-MODE) 
(ADD2LNC '(($ORDERPP) $R $S) $FUNCTIONS) 
(DEFPROP %ORDERPP $ORDERPP NOUN) 
(DEFPROP $TRUE_KK %TRUE_KK VERB) 
(MDEFPROP $TRUE_KK
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))
    MEXPR) 
(DEFPROP $TRUE_KK $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_KK) $R $M $S $N) $FUNCTIONS) 
(DEFPROP %TRUE_KK $TRUE_KK NOUN) 
(DEFPROP |$true_Skk| |%true_Skk| VERB) 
(MDEFPROP |$true_Skk|
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
      (($SUM)
       ((MTIMES) (($ORDERPP) $T $S) ((MEXPT) (($ORDERXX) $R $T) $M)) $T
       1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_Skk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_Skk|) $R $M $S $N) $FUNCTIONS) 
(DEFPROP |%true_Skk| |$true_Skk| NOUN) 
(DEFPROP |$true_kSk| |%true_kSk| VERB) 
(MDEFPROP |$true_kSk|
    ((LAMBDA) ((MLIST) $S $N $R $M)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
      (($SUM)
       ((MTIMES) (($ORDERPP) $T $S) ((MEXPT) (($ORDERXX) $R $T) $M)) $T
       1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_kSk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_kSk|) $S $N $R $M) $FUNCTIONS) 
(DEFPROP |%true_kSk| |$true_kSk| NOUN) 
(DEFPROP |$true_SkSk| |%true_SkSk| VERB) 
(MDEFPROP |$true_SkSk|
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
      (($SUM)
       (($SUM)
        ((MTIMES) (($ORDERPP) $T $U) ((MEXPT) (($ORDERXX) $R $T) $M)
         ((MEXPT) (($ORDERXX) $S $U) $N))
        $T 1. |$nn|)
       $U 1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_SkSk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_SkSk|) $R $M $S $N) $FUNCTIONS) 
(DEFPROP |%true_SkSk| |$true_SkSk| NOUN) 
(DEFPROP $FROM_STATE_TO_ADDEND_LIST %FROM_STATE_TO_ADDEND_LIST VERB) 
(MDEFPROP $FROM_STATE_TO_ADDEND_LIST
    ((LAMBDA) ((MLIST) $STATE0)
     ((MPROG)
      ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T $FALSE)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
       ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
      ((MSETQ) $LIST0
       (($MAKELIST) (($INPART) $STATE0 $T) $T 1. (($LENGTH) $STATE0)))
      ((MRETURN) $LIST0)))
    MEXPR) 
(DEFPROP $FROM_STATE_TO_ADDEND_LIST $ANY FUNCTION-MODE) 
(ADD2LNC '(($FROM_STATE_TO_ADDEND_LIST) $STATE0) $FUNCTIONS) 
(DEFPROP %FROM_STATE_TO_ADDEND_LIST $FROM_STATE_TO_ADDEND_LIST NOUN) 
(DEFPROP $EXTRACT_AND_NORMALIZE_COEFFS %EXTRACT_AND_NORMALIZE_COEFFS
         VERB) 
(MDEFPROP $EXTRACT_AND_NORMALIZE_COEFFS
    ((LAMBDA) ((MLIST) $LIST_OF_LISTS_OF_SUBSTATES0)
     ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
      ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
       ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
        ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
         ((MPROGN) ((MSETQ) $S00 $S0)
          ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
           ((MPROGN) ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
            ((MCOND) ((MGREATERP) $POW0 0.)
             ((MSETQ) $S00
              ((MTIMES)
               ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
               ((MEXPT)
                ((MQUOTIENT) 1.
                 ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                $POW0)))
             T $FALSE)
            ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
            ((MCOND) ((MGREATERP) $POW0 0.)
             ((MSETQ) $S00
              ((MTIMES)
               ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
               ((MEXPT)
                ((MQUOTIENT) 1.
                 ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                $POW0)))
             T $FALSE)))
          ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
           ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
            ((MPROGN) ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
             ((MCOND) ((MGREATERP) $POW0 0.)
              ((MSETQ) $S00
               ((MTIMES)
                ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                ((MEXPT)
                 ((MQUOTIENT)
                  ((MQUOTIENT) ((MMINUS) 1.)
                   ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                  ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                 $POW0)))
              T $FALSE))))
          ((MCOND)
           ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
            ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
           (($ERROR)
            "extract_and_normalize_coeffs cannot compute normalized coeff from"
            $S0 "left over is" $S00)
           T $FALSE)
          ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
        ((MSETQ) $COEFFS_LIST0 (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
      ((MRETURN) $COEFFS_LIST0)))
    MEXPR) 
(DEFPROP $EXTRACT_AND_NORMALIZE_COEFFS $ANY FUNCTION-MODE) 
(ADD2LNC '(($EXTRACT_AND_NORMALIZE_COEFFS)
           $LIST_OF_LISTS_OF_SUBSTATES0)
         $FUNCTIONS) 
(DEFPROP %EXTRACT_AND_NORMALIZE_COEFFS $EXTRACT_AND_NORMALIZE_COEFFS
         NOUN) 
(DEFPROP |$amplitudeN4V1| |%amplitudeN4V1| VERB) 
(MDEFPROP |$amplitudeN4V1|
    ((LAMBDA) ((MLIST) $STATES_LIST0)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) |$Partials0|
            (($ENDCONS)
             ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4) $LIST_OF_SUBSTATES0
              $PARTIAL_AMP0)
             |$Partials0|))
           ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$amplitudeN4V1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$amplitudeN4V1|) $STATES_LIST0) $FUNCTIONS) 
(DEFPROP |%amplitudeN4V1| |$amplitudeN4V1| NOUN) 
(DEFPROP |$amplitudeN4V1_list| |%amplitudeN4V1_list| VERB) 
(MDEFPROP |$amplitudeN4V1_list|
    ((LAMBDA) ((MLIST) $STATES_LIST0 $CHECKPOINT_SAVE_FILENAME)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MPROGN)
        ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
         ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
          ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
           ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
            (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
             $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
             (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
             (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
             "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
            ((MSETQ) $LIST_OF_SUBSTATES0
             ((MLIST)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
            (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
            ((MSETQ) $SL0
             (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
              $LIST_OF_SUBSTATES0))
            ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
            ((MSETQ) $NAS_LIST0
             (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
            ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
            ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
            ((MSETQ) $ULPS0
             ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
            ((MSETQ) $ULPS_LIST0
             (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
            ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
            ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
            ((MSETQ) $EI0
             (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
            ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
            ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
            (($PRINT)
             "Computed the expression on which we must act with derivatives in"
             ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
            ((MSETQ) $PARTIAL_AMP0
             ((MTIMES)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
               $NA1)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
               $NA2)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
               $NA3)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
               $NA4)
              ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
            ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
            (($PRINT)
             "Taken the derivatives and computed the partial amplitude in"
             ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
              |$Partials0|))
            |$end_3_loops|))))
        (($SAVE)
         (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_" (($STRING) $NA1)
          ".lisp")
         $NA1 $STATES_LIST0 |$Partials0|)
        |$end_na1_loop|))
      ((MRETURN) |$Partials0|)))
    MEXPR) 
(DEFPROP |$amplitudeN4V1_list| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$amplitudeN4V1_list|) $STATES_LIST0
           $CHECKPOINT_SAVE_FILENAME)
         $FUNCTIONS) 
(DEFPROP |%amplitudeN4V1_list| |$amplitudeN4V1_list| NOUN) 
(DEFPROP |$gf_amplitudeN4V1| |%gf_amplitudeN4V1| VERB) 
(MDEFPROP |$gf_amplitudeN4V1|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0
            (($RATSIMP)
             (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)
              ((MEQUAL) $XX $TRUE_GF_XX4))))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V1| |$gf_amplitudeN4V1| NOUN) 
(DEFPROP |$gf_amplitudeN4V2| |%gf_amplitudeN4V2| VERB) 
(MDEFPROP |$gf_amplitudeN4V2|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| |$Mt|))
           ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp the amplitude"
            ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
           ((MSETQ) $MAXNSNT0
            ((MPLUS)
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              (($SUM)
               (($SUM) ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                2. (($LENGTH) (($SL0 ARRAY) $NR0)))
               $NR0 1. |$nn0|))))
           ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
            ((MPROGN)
             ((MSETQ) |$Ms_proj_amp0|
              (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| $NS0))
             ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
              ((MDO) $NT0 0. NIL NIL
               ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
               ((MPROGN)
                (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                 "terms")
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATSIMP)
                  (($EV) |$Mt_Ms_proj_amp0|
                   ((MEQUAL) $XX $TRUE_GF_XX4))))
                ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                 ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                  ((MTIMES) |$Mt_Ms_proj_amp0| ((MEXPT) |$Ms| $NS0)
                   ((MEXPT) |$Mt| $NT0))))))
              T $FALSE)))
           ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude fully gauge fixed in"
            ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp-ed the amplitude in"
            ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6)) "s")
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V2| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V2| |$gf_amplitudeN4V2| NOUN) 
(DEFPROP |$gf_amplitudeN4V2_1| |%gf_amplitudeN4V2_1| VERB) 
(MDEFPROP |$gf_amplitudeN4V2_1|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| |$Mt|))
           ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratexpand the amplitude"
            ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
            "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
            "terms")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
           ((MSETQ) $MAXNSNT0
            ((MPLUS)
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              (($SUM)
               (($SUM) ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                2. (($LENGTH) (($SL0 ARRAY) $NR0)))
               $NR0 1. |$nn0|))))
           ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
            ((MPROGN)
             ((MSETQ) |$Ms_proj_amp0|
              (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| $NS0))
             ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
              ((MDO) $NT0 0. NIL NIL
               ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
               ((MPROGN)
                (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                 "terms")
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATSIMP)
                  (($EV) |$Mt_Ms_proj_amp0|
                   ((MEQUAL) $XX $TRUE_GF_XX4))))
                ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                 ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                  ((MTIMES) |$Mt_Ms_proj_amp0| ((MEXPT) |$Ms| $NS0)
                   ((MEXPT) |$Mt| $NT0))))))
              T $FALSE)))
           ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude fully gauge fixed in"
            ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp-ed the amplitude in"
            ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6)) "s")
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V2_1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V2_1| |$gf_amplitudeN4V2_1| NOUN) 
(DEFPROP |$SetStates| |%SetStates| VERB) 
(MDEFPROP |$SetStates|
    ((LAMBDA) ((MLIST) |$dd0|)
     ((MPROG) ((MSETQ) |$Lev0| 2.)
      ((MSETQ) |$Null2|
       (($EV)
        ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
         ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
         ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
         ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Lev0| 3.)
      ((MSETQ) |$Null3|
       (($EV)
        ((MPLUS)
         ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.) |$dd|)
         ((MMINUS)
          ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.) |$dd|))
         ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
         ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 1.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
         ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 2. 0.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 3.))
         ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$dd| |$dd0|)))
      ((MSETQ) |$Lev0| 4.)
      ((MSETQ) |$S4z|
       ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
        ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 5742. (($P) 2. 2.))
        ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
      ((MSETQ) |$S4m|
       ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
        ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 2268. (($P) 2. 2.))
        ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
        ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$S4r1|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
          (($P) 3. 1.) |$d|)
         ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.) |$d|)
         ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
          (($P) 3. 1.))
         ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 0.) 4.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$S4r2|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.) ((MEXPT) |$d| 2.))
         ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.) ((MEXPT) |$d| 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.) |$d|)
         ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.) |$d|)
         ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 4. 0.))
         ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
         ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
         ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.))
         ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
         ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 2. 1.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 2. 1.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$S4r3|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.) ((MEXPT) |$d| 2.))
         ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.) ((MEXPT) |$d| 2.))
         ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.) |$d|)
         ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 3. 1.))
         ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
         ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.))
         ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4r1|
       (($EV)
        ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
         ((MTIMES) 624. (($P) 3. 1.))
         ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 936. (($P) 2. 2.))
         ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
         ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES)
          ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
           ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
      ((MSETQ) |$Null4r2|
       ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
        ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 4050. (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$Null4g|
       (($EV)
        ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|) 2.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|) 8.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|) 6.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|) 72.)
         ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
         ((MTIMES) 6. (($P) 3. 1.))
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
         ((MTIMES) 3. (($P) 2. 2.))
         ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
         ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
         ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
         ((MQUOTIENT)
          ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)) 6.)
         ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.)) 72.))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4cr|
       ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
        ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$S6m|
       ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
        ((MTIMES) 28320. (($P) 5. 1.))
        ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 82400. (($P) 3. 3.))
        ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
      ((MSETQ) |$S6z|
       ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
        ((MTIMES) 1177320. (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
        ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) 929500. (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
        ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.))
        ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
      ((MSETQ) |$Null6r16|
       ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
        ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
        ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 3074625000. (($P) 3. 3.))
        ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.))
        ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
        ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
      ((MSETQ) |$Null6g|
       (($EV)
        ((MPLUS) ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
         ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
         ((MQUOTIENT) ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
         ((MQUOTIENT)
          ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|)) 4.)
         ((MQUOTIENT) ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|)
          168.)
         ((MQUOTIENT)
          ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.) |$d|)
          280.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
         ((MQUOTIENT) ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
         ((MQUOTIENT)
          ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|)) 3.)
         ((MQUOTIENT)
          ((MMINUS)
           ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
          3.)
         ((MQUOTIENT) ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|)
          378.)
         ((MQUOTIENT)
          ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.) |$d|)
          1260.)
         ((MQUOTIENT)
          ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.) |$d|)
          945.)
         ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|) 4.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|) 4.)
         ((MQUOTIENT) ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|)
          2520.)
         ((MQUOTIENT)
          ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 2. 0.) 2.) |$d|)
          140.)
         ((MQUOTIENT)
          ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.) |$d|)
          252.)
         ((MQUOTIENT) ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|)
          7560.)
         ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.))) 18.)
         ((MTIMES) 110. (($P) 5. 1.))
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
         ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.)) 7.)
         ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.)) 12.)
         ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
         ((MQUOTIENT)
          ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)) 70.)
         ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
         ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.)) 7.)
         ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
         ((MQUOTIENT)
          ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)) 7.)
         ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.)) 54.)
         ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.)) 6.)
         ((MQUOTIENT)
          ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
          1260.)
         ((MQUOTIENT)
          ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)) 3.)
         ((MQUOTIENT)
          ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.))
          3780.)
         ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)) 14.)
         ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
         ((MQUOTIENT)
          ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)) 28.)
         ((MQUOTIENT)
          ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.)) 420.)
         ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.)) 45.)
         ((MQUOTIENT)
          ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 2. 0.) 2.))
          280.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.))
          2.)
         ((MQUOTIENT)
          ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
           (($P) 2. 0.))
          140.)
         ((MQUOTIENT)
          ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)) 630.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 1. 1.) 2.))
          2.)
         ((MQUOTIENT)
          ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.)) 420.)
         ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
          37800.))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Lev0| 8.)
      ((MSETQ) |$S8m1|
       ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
        ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
        ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) 8289945720. (($P) 6. 2.))
        ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
        ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 5. 0.))
        ((MTIMES) 8399122200. (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 1.))
        ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 1.))
        ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 4515839300.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 300059350. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
        ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2066129100.) ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 47098800. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
      ((MSETQ) |$S8m2|
       ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
        ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
        ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) 51399096. (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
        ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
        ((MTIMES) 46431000. (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 1.))
        ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 1903750. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
      ((MSETQ) |$S8z1|
       ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
        ((MTIMES) 419373360. (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 6188984592. (($P) 5. 3.))
        ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 20048000. (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 8144150. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 2.))
        ((MTIMES) 23738400. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
      ((MSETQ) |$S8z2|
       ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
        ((MTIMES) 359941680. (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 5264441616. (($P) 5. 3.))
        ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 17416000. (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6809950. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 2.))
        ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 2. 2.))
        ((MTIMES) 20437200. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.))))
      ((MSETQ) |$S10z1|
       ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
        ((MTIMES) 94471732800. (($P) 9. 1.))
        ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
        ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 8. 0.))
        ((MTIMES) 1017474393600. (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1805580000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
        ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.) (($P) 6. 0.))
        ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 6. 0.))
        ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) 607282147584. (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 20082748000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 3.))
        ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 36082698000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 23408646912.) ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 5. 0.))
        ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 3.))
        ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 2.))
        ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
        ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 28894320000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 771289485750.) ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
        ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.) (($P) 4. 1.))
        ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
        ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 11311477275. (($P) 1. 1.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 4. 0.))
        ((MTIMES) 612360000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 3.))
        ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
        ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 575909838000.) ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 2.))
        ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 816480000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 2.))
        ((MTIMES) 27552406000. (($P) 2. 0.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 34574400000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 11854080000.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 3. 1.))
        ((MTIMES) 493920000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 40166544600. (($P) 2. 2.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
        ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.) (($P) 2. 2.))))
      ((MSETQ) |$S10z2|
       ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
        ((MTIMES) 65112321600. (($P) 9. 1.))
        ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
        ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 8. 0.))
        ((MTIMES) 690708211200. (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
        ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 2261880000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.) (($P) 6. 0.))
        ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 6. 0.))
        ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) 376838832384. (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
        ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 2.))
        ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 2.))
        ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 11114538000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 24356973312.) ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 5. 0.))
        ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 6161648325.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 14804370000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1210524000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 6667920000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 359389840950.) ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
        ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.) (($P) 4. 1.))
        ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 1210524000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 3.))
        ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 338354074800.) ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 2.))
        ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
        ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 16134720000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) 18276010200. (($P) 2. 2.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 493920000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))))
      ((MSETQ) |$S103z|
       ((MPLUS) ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
        ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
        ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) 36360611332200. (($P) 8. 2.))
        ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 8. 0.))
        ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1631223468000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) 372093476932800. (($P) 6. 4.))
        ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 6. 2.))
        ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
         (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 540966535200.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 6. 0.))
        ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 1170019452000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 2.))
        ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 5. 1.))
        ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 4662858416400.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 66919708800.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 5. 0.))
        ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.) (($P) 5. 0.))
        ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 66919708800.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 805050582525.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 4.))
        ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 9453628800.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 4. 3.))
        ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 4. 2.))
        ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 40416163200.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 237200140800.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 112702665600.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
         (($P) 4. 1.))
        ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 4. 1.))
        ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 161245123200.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 4. 1.))
        ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 232452259200. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 324362765475. (($P) 1. 1.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 811066032000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 7740984220200.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 3.))
        ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 185345126400.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 430303104000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 3. 3.))
        ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 3. 3.))
        ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 437098032000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) 296415302400. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 2.))
        ((MTIMES) 37933056000. (($P) 1. 0.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 270273024000.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 552463430400.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 3. 1.))
        ((MTIMES) 300421900800. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
         ((MEXPT) (($P) 3. 0.) 3.))
        ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 441839664000. (($P) 1. 0.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 0.))
        ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 14224896000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 10668672000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 8001504000.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 99574272000.) ((MEXPT) (($P) 1. 1.) 3.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 3.))
        ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 16003008000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 4.))
        ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 0.) 3.))))
      |$states_defined|))
    MEXPR) 
(DEFPROP |$SetStates| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SetStates|) |$dd0|) $FUNCTIONS) 
(DEFPROP |%SetStates| |$SetStates| NOUN) 
(DEFPROP |$SSSSstep0| |%SSSSstep0| VERB) 
(MDEFPROP |$SSSSstep0|
    ((LAMBDA)
     ((MLIST) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4| |$l4|
      |$dd0|)
     ((MPROG) ((MLIST) |$d|)
      ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
      ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
      ((MSETQ) |$Asss|
       ((|$gf_amplitudeN4V2|) ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
        ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
      ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
      (($PRINT) "Step0: amplitude computation time"
       ((MPLUS) $TI1 ((MMINUS) $TI0)))
      ((MRETURN) |$Asss|)))
    MEXPR) 
(DEFPROP |$SSSSstep0| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
           |$l4| |$dd0|)
         $FUNCTIONS) 
(DEFPROP |%SSSSstep0| |$SSSSstep0| NOUN) 
(DEFPROP |$SSSSstep1| |%SSSSstep1| VERB) 
(MDEFPROP |$SSSSstep1| ((LAMBDA) ((MLIST) |$AmpS40|) |$AmpS40|) MEXPR) 
(DEFPROP |$SSSSstep1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SSSSstep1|) |$AmpS40|) $FUNCTIONS) 
(DEFPROP |%SSSSstep1| |$SSSSstep1| NOUN) 
(DEFPROP |$gf_SSSSV3| |%gf_SSSSV3| VERB) 
(MDEFPROP |$gf_SSSSV3|
    ((LAMBDA)
     ((MLIST) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4| |$l4|
      |$dd0|)
     ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
      (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
      ((MSETQ) |$Assss0|
       ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
        |$l4| |$dd0|))
      ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
      ((MSETQ) |$f_Assss|
       (($RATSIMP)
        (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
      (($PRINT) "simplification computation time"
       ((MPLUS) $TI2 ((MMINUS) $TI1)))
      ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
      (($PRINT) "computation times" $TI0 $TI1 $TI2)
      ((MSETQ) $GH_0
       ((MQUOTIENT) 1.
        ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
      ((MSETQ) |$tttt0|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
      ((MSETQ) |$tttt|
       (($FACTOR)
        (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTTT|
       (($FACTOR)
        (($EV) ((MTIMES) $GH_0 |$tttt0|) ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTTT_dx3|
       (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
      (($PRINT) "factors from ghosts and momenta and measure"
       |$gh_TTTT_dx3|)
      ((MSETQ) $FINAL_AMP_DX
       (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
      ((MRETURN)
       ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
        (($FACTOR) |$dx3_dOM|)))))
    MEXPR) 
(DEFPROP |$gf_SSSSV3| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
           |$l4| |$dd0|)
         $FUNCTIONS) 
(DEFPROP |%gf_SSSSV3| |$gf_SSSSV3| NOUN) 
(DSKSETQ $NUM_XX3 '$NUM_XX3) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_XX3) 
(MREMPROP '$NUM_XX3 'ARRAY) 
(MPUTPROP '$NUM_XX3 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2. NIL NIL (((1. 3.) . |$Xi|))
      (((1. 2.) (MTIMES SIMP)
        ((MEXPT SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$Xi|)) -1.)
        |$Xi|)
       ((2. 3.) . 1.)))) 
(ADD2LNC '$NUM_XX3 $ARRAYS) 
(DSKSETQ |$usedLevels0| '|$usedLevels0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$usedLevels0| 'HASHAR) 
(MPUTPROP '|$usedLevels0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MLIST)) ((MLIST) 4.) ((MLIST)) ((MLIST) 4.) |#####|)) 
(ADD2LNC '|$usedLevels0| $ARRAYS) 
(DSKSETQ |$usedLevelsPowers0| '|$usedLevelsPowers0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$usedLevelsPowers0| 'HASHAR) 
(MPUTPROP '|$usedLevelsPowers0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MLIST)) ((MLIST) 4. 1.) ((MLIST)) ((MLIST) 4. 1.)
              |#####|)) 
(ADD2LNC '|$usedLevelsPowers0| $ARRAYS) 
(DSKSETQ |$noAlphas0| '|$noAlphas0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$noAlphas0| 'HASHAR) 
(MPUTPROP '|$noAlphas0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA '(|#####| 0. 1. 0. 1. |#####|)) 
(ADD2LNC '|$noAlphas0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$explK0| 'HASHAR) 
(MPUTPROP '|$explK0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| 0. ((MTIMES SIMP) ((|$l| SIMP) 2. 4.) (($L SIMP) 2. 4.))
              0. ((MTIMES SIMP) ((|$l| SIMP) 4. 4.) (($L SIMP) 4. 4.))
              |#####|)) 
(ADD2LNC '|$explK0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$explD0| 'HASHAR) 
(MPUTPROP '|$explD0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6. 6.) 
(FILLARRAY AAAAA
    '(|#####| |#####| |#####| |#####| |#####| |#####| |#####| |#####|
              0. 0. 0. |#####| |#####| |#####| |#####| 0.
              ((MTIMES SIMP) (($L SIMP) 2. 4.)
               ((|$ll| SIMP) 2. 4. 4. 4.) (($L SIMP) 4. 4.))
              |#####| |#####| |#####| |#####| |#####| 0. |#####|
              |#####| |#####| |#####| |#####| |#####| |#####| |#####|
              |#####| |#####| |#####| |#####| |#####|)) 
(ADD2LNC '|$explD0| $ARRAYS) 
(DSKSETQ |$s| '|$s|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$s|) 
(MREMPROP '|$s| 'ARRAY) 
(MPUTPROP '|$s| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 4. 1. (((4.) (|$k| SIMP) 4.))
      (((1.) (MPLUS SIMP) ((|$k| SIMP) 1.)
        ((MTIMES SIMP) ((|$d| SIMP) 1. 2.) (($X SIMP) 2.))
        ((MTIMES SIMP) ((|$d| SIMP) 1. 3.) (($X SIMP) 3.))
        ((MTIMES SIMP) ((|$d| SIMP) 1. 4.) (($X SIMP) 4.))))
      (((2.) (MPLUS SIMP) ((|$k| SIMP) 2.)
        ((MTIMES SIMP) ((|$d| SIMP) 2. 3.) (($X SIMP) 3.))
        ((MTIMES SIMP) ((|$d| SIMP) 2. 4.) (($X SIMP) 4.))))
      (((3.) (MPLUS SIMP) ((|$k| SIMP) 3.)
        ((MTIMES SIMP) ((|$d| SIMP) 3. 4.) (($X SIMP) 4.)))))) 
(ADD2LNC '|$s| $ARRAYS) 
(DSKSETQ $NUM_PP4 '$NUM_PP4) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_PP4) 
(MREMPROP '$NUM_PP4 'ARRAY) 
(MPUTPROP '$NUM_PP4 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 10. 2.
      (((2. 2.) (RAT SIMP) -3. 2.) ((4. 4.) (RAT SIMP) -3. 2.)) NIL NIL
      NIL NIL NIL
      (((1. 3.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Mt|))))
      (((2. 3.) (MTIMES SIMP) ((RAT SIMP) 1. 2.)
        ((MPLUS SIMP) -1. |$Ms| |$Mt|)))
      (((1. 1.) (RAT SIMP) 1. 2.) ((3. 3.) (RAT SIMP) 1. 2.)) NIL NIL
      NIL NIL
      (((1. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 2.)
        ((MPLUS SIMP) -1. |$Ms| |$Mt|)))
      (((2. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 6. ((MTIMES SIMP) -2. |$Mt|))))
      (((1. 2.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 2. ((MTIMES SIMP) -2. |$Ms|)))
       ((3. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 2. ((MTIMES SIMP) -2. |$Ms|)))))) 
(ADD2LNC '$NUM_PP4 $ARRAYS) 
(DSKSETQ $NUM_XX4 '$NUM_XX4) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_XX4) 
(MREMPROP '$NUM_XX4 'ARRAY) 
(MPUTPROP '$NUM_XX4 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 6. 2. NIL NIL NIL NIL NIL (((1. 4.) (MEXPT SIMP) |$Xi| -1.))
      (((1. 3.) (MTIMES SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|)
        ((MEXPT SIMP)
         ((MPLUS SIMP) ((MTIMES SIMP) -1. |$Xi|)
          ((MEXPT SIMP RATSIMP) |$Xi| 2.))
         -1.))
       ((2. 4.) . 1.))
      (((1. 2.) (MEXPT SIMP) ((MPLUS SIMP) -1. |$Xi|) -1.)
       ((2. 3.) (MTIMES SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|)
        ((MEXPT SIMP)
         ((MPLUS SIMP) -1. |$om|
          ((MTIMES SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$om|))
           |$Xi|))
         -1.))
       ((3. 4.) (MTIMES SIMP) ((MEXPT SIMP) |$om| -1.)
        ((MEXPT SIMP) |$Xi| -1.) ((MPLUS SIMP) -1. |$om| |$Xi|))))) 
(ADD2LNC '$NUM_XX4 $ARRAYS) 
(DSKSETQ $INFLAG 'T) 
(DSKSETQ $K '$K) 
(DEFPROP $K $ANY MODE) 
(ADD2LNC '$K $PROPS) 
(DSKSETQ |$Mt| '|$Mt|) 
(RESTORE-FACTS '((($KIND) |$Mt| $INTEGER))) 
(ADD2LNC '|$Mt| $PROPS) 
(DEFPROP $R $FIXNUM MODE) 
(ADD2LNC '$R $PROPS) 
(DEFPROP $L0 $FIXNUM MODE) 
(ADD2LNC '$L0 $PROPS) 
(DEFPROP $INR_PQ $FIXNUM MODE) 
(ADD2LNC '$INR_PQ $PROPS) 
(DEFPROP $S $FIXNUM MODE) 
(ADD2LNC '$S $PROPS) 
(DEFPROP $NR $ANY MODE) 
(ADD2LNC '$NR $PROPS) 
(DEFPROP $IP $FIXNUM MODE) 
(ADD2LNC '$IP $PROPS) 
(DEFPROP $IQ $FIXNUM MODE) 
(ADD2LNC '$IQ $PROPS) 
(DEFPROP $NF0 $FIXNUM MODE) 
(ADD2LNC '$NF0 $PROPS) 
(DEFPROP $NT0 $FIXNUM MODE) 
(ADD2LNC '$NT0 $PROPS) 
(DEFPROP $C0 $FIXNUM MODE) 
(ADD2LNC '$C0 $PROPS) 
(DEFPROP $N_PQ $FIXNUM MODE) 
(ADD2LNC '$N_PQ $PROPS) 
(DEFPROP $NR0 $FIXNUM MODE) 
(ADD2LNC '$NR0 $PROPS) 
(DEFPROP $M $FIXNUM MODE) 
(ADD2LNC '$M $PROPS) 
(DEFPROP $N $FIXNUM MODE) 
(ADD2LNC '$N $PROPS) 
(DEFPROP $T $ANY MODE) 
(ADD2LNC '$T $PROPS) 
(DEFPROP $N0 $FIXNUM MODE) 
(ADD2LNC '$N0 $PROPS) 
(DEFPROP $M0 $FIXNUM MODE) 
(ADD2LNC '$M0 $PROPS) 
(DEFPROP $S0 $ANY MODE) 
(ADD2LNC '$S0 $PROPS) 
(DEFPROP $NS0 $ANY MODE) 
(ADD2LNC '$NS0 $PROPS) 
(DEFPROP $NA1 $FIXNUM MODE) 
(ADD2LNC '$NA1 $PROPS) 
(DEFPROP $NA2 $FIXNUM MODE) 
(ADD2LNC '$NA2 $PROPS) 
(DEFPROP $NA3 $FIXNUM MODE) 
(ADD2LNC '$NA3 $PROPS) 
(DEFPROP $NA4 $FIXNUM MODE) 
(ADD2LNC '$NA4 $PROPS) 
(DSKSETQ |$Ms| '|$Ms|) 
(RESTORE-FACTS '((($KIND) |$Ms| $INTEGER))) 
(ADD2LNC '|$Ms| $PROPS) 
(SETQ $LINENUM 106.) 
(SETQ *ALPHABET* (NCONC '(#\_ #\%) *ALPHABET*)) 
(DSKSETQ $CONTEXT '$INITIAL) 
(RESTORE-FACTS '((($KIND) |$Mt| $INTEGER) (($KIND) |$Ms| $INTEGER))) 

==> anc/lisp_results/TS4zTT.lisp <==
;;; -*- Mode: LISP; package:maxima; syntax:common-lisp; -*- 
(in-package :maxima)
(DSKSETQ $%O0 '$DONE) 
(ADDLABEL '$%O0) 
(DSKSETQ $%I1 '(($BATCH) "10_exp_reggeon.v3.mat")) 
(ADDLABEL '$%I1) 
(DSKSETQ $%I2
         '(($DEFINE_VARIABLE) |$expand_reggeon_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I2) 
(DSKSETQ $%O2 'NIL) 
(ADDLABEL '$%O2) 
(DSKSETQ $%I3 '(($DEFINE_VARIABLE) |$dbg_all_terms| NIL $BOOLEAN)) 
(ADDLABEL '$%I3) 
(DSKSETQ $%O3 'NIL) 
(ADDLABEL '$%O3) 
(DSKSETQ $%I4 '(($DEFINE_VARIABLE) |$dbg_compute_levels| NIL $BOOLEAN)) 
(ADDLABEL '$%I4) 
(DSKSETQ $%O4 'NIL) 
(ADDLABEL '$%O4) 
(DSKSETQ $%I5 '(($DEFINE_VARIABLE) |$nn| 0. $INTEGER)) 
(ADDLABEL '$%I5) 
(DSKSETQ $%O5 '0.) 
(ADDLABEL '$%O5) 
(DSKSETQ $%I6 '(($KILL) |$nn|)) 
(ADDLABEL '$%I6) 
(DSKSETQ $%O6 '$DONE) 
(ADDLABEL '$%O6) 
(DSKSETQ $%I7
         '((MDEFINE) (($SET_NUMBER_OF_PARTICLE) |$nn0|)
           ((MPROG) ((MSETQ) |$nn| |$nn0|)
            (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.)
             ((MPLUS) |$nn0| 1.))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MSETQ) ((|$s| ARRAY) $R)
              ((MPLUS) ((|$k|) $R)
               (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S
                ((MPLUS) $R 1.) |$nn0|))))))) 
(ADDLABEL '$%I7) 
(DSKSETQ $%O7
         '((MDEFINE SIMP) (($SET_NUMBER_OF_PARTICLE) |$nn0|)
           ((MPROG) ((MSETQ) |$nn| |$nn0|)
            (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.)
             ((MPLUS) |$nn0| 1.))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MSETQ) ((|$s| ARRAY) $R)
              ((MPLUS) ((|$k|) $R)
               (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S
                ((MPLUS) $R 1.) |$nn0|))))))) 
(ADDLABEL '$%O7) 
(DSKSETQ $%I8
         '((MDEFINE) (($NOTZERO) $X)
           ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))) 
(ADDLABEL '$%I8) 
(DSKSETQ $%O8
         '((MDEFINE SIMP) (($NOTZERO) $X)
           ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))) 
(ADDLABEL '$%O8) 
(DSKSETQ $%I9
         '((MDEFINE)
           ((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
              ((MSETQ) $POW0
               ((MTIMES) 2.
                (($SUM)
                 (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0
                  $MAX_USED_LEVEL0)
                 $L0 2. $MAX_USED_LEVEL0)))
              ((MSETQ) $POW0
               ((MPLUS) $POW0
                (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2.
                 $MAX_USED_LEVEL0)))
              ((MCOND) |$dbg_compute_levels|
               (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T
               $FALSE)
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
            ((MRETURN) |$noAlphas0|)))) 
(ADDLABEL '$%I9) 
(DSKSETQ $%O9
         '((MDEFINE SIMP)
           ((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
              ((MSETQ) $POW0
               ((MTIMES) 2.
                (($SUM)
                 (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0
                  $MAX_USED_LEVEL0)
                 $L0 2. $MAX_USED_LEVEL0)))
              ((MSETQ) $POW0
               ((MPLUS) $POW0
                (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2.
                 $MAX_USED_LEVEL0)))
              ((MCOND) |$dbg_compute_levels|
               (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T
               $FALSE)
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
            ((MRETURN) |$noAlphas0|)))) 
(ADDLABEL '$%O9) 
(DSKSETQ $%I10
         '((MDEFINE)
           ((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevels0| ARRAY) $R)
                  (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
                   ((|$usedLevels0| ARRAY) $R)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevels0|)))) 
(ADDLABEL '$%I10) 
(DSKSETQ $%O10
         '((MDEFINE SIMP)
           ((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevels0| ARRAY) $R)
                  (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
                   ((|$usedLevels0| ARRAY) $R)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevels0|)))) 
(ADDLABEL '$%O10) 
(DSKSETQ $%I11
         '((MDEFINE)
           ((|$compute_levels_and_powers_used_no_zmV1|)
            $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
                  (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
                   ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevelsPowers0|)))) 
(ADDLABEL '$%I11) 
(DSKSETQ $%O11
         '((MDEFINE SIMP)
           ((|$compute_levels_and_powers_used_no_zmV1|)
            $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
                  (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
                   ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevelsPowers0|)))) 
(ADDLABEL '$%O11) 
(DSKSETQ $%I12
         '((MDEFINE) ((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
            ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
              ((MSETQ) |$Nlus0|
               (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
              ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
               ((MPROGN)
                ((MSETQ) $NR_PQ
                 ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R)
                  $INR_PQ))
                ((MSETQ) ((|$explK0| ARRAY) $R)
                 ((MPLUS) ((|$explK0| ARRAY) $R)
                  ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
              ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
               ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
              |$end_r_loop|))
            ((MRETURN) |$Ks_rules0|)))) 
(ADDLABEL '$%I12) 
(DSKSETQ $%O12
         '((MDEFINE SIMP) ((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
            ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
              ((MSETQ) |$Nlus0|
               (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
              ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
               ((MPROGN)
                ((MSETQ) $NR_PQ
                 ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R)
                  $INR_PQ))
                ((MSETQ) ((|$explK0| ARRAY) $R)
                 ((MPLUS) ((|$explK0| ARRAY) $R)
                  ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
              ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
               ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
              |$end_r_loop|))
            ((MRETURN) |$Ks_rules0|)))) 
(ADDLABEL '$%O12) 
(DSKSETQ $%I13
         '((MDEFINE) ((|$compute_Ds|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
            ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
             ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
              ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
               ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
                ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL
                 NIL NIL
                 ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL
                  NIL NIL NIL
                  ((MSETQ) ((|$explD0| ARRAY) $R $S)
                   ((MPLUS) ((|$explD0| ARRAY) $R $S)
                    ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
                     ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
                ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
                 (($ENDCONS)
                  ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
                  ((|$Ds_rules0| ARRAY) $R)))
                |$end_s_loop|))
              |$end_r_loop|))
            ((MRETURN) |$Ds_rules0|)))) 
(ADDLABEL '$%I13) 
(DSKSETQ $%O13
         '((MDEFINE SIMP) ((|$compute_Ds|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
            ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
             ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
              ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
               ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
                ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL
                 NIL NIL
                 ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL
                  NIL NIL NIL
                  ((MSETQ) ((|$explD0| ARRAY) $R $S)
                   ((MPLUS) ((|$explD0| ARRAY) $R $S)
                    ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
                     ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
                ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
                 (($ENDCONS)
                  ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
                  ((|$Ds_rules0| ARRAY) $R)))
                |$end_s_loop|))
              |$end_r_loop|))
            ((MRETURN) |$Ds_rules0|)))) 
(ADDLABEL '$%O13) 
(DSKSETQ $%I14
         '((MDEFINE) (($WICK) |$list_Nr0|)
           ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
            ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
            ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
            ((MSETQ) $WICK00
             ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
              ((MFACTORIAL) |$Nr0|)))
            ((MDO) $R 2. NIL NIL |$nn0| NIL
             ((MPROGN) ((MSETQ) $WICK0 0.)
              ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
              ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
                ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
                 ((MSETQ) $WICK0
                  ((MPLUS) $WICK0
                   ((MTIMES)
                    ((MQUOTIENT) 1.
                     ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
                    $CO0
                    ((MEXPT) ((|$s| ARRAY) $R)
                     ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
                 T $FALSE)))
              ((MSETQ) $WICK00 $WICK0)))
            ((MRETURN) $WICK00)))) 
(ADDLABEL '$%I14) 
(DSKSETQ $%O14
         '((MDEFINE SIMP) (($WICK) |$list_Nr0|)
           ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
            ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
            ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
            ((MSETQ) $WICK00
             ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
              ((MFACTORIAL) |$Nr0|)))
            ((MDO) $R 2. NIL NIL |$nn0| NIL
             ((MPROGN) ((MSETQ) $WICK0 0.)
              ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
              ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
                ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
                 ((MSETQ) $WICK0
                  ((MPLUS) $WICK0
                   ((MTIMES)
                    ((MQUOTIENT) 1.
                     ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
                    $CO0
                    ((MEXPT) ((|$s| ARRAY) $R)
                     ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
                 T $FALSE)))
              ((MSETQ) $WICK00 $WICK0)))
            ((MRETURN) $WICK00)))) 
(ADDLABEL '$%O14) 
(DSKSETQ $%I15
         '((MDEFINE)
           (($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
            |$Ds_rules0|)
           ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
            (($PRINT) "in computing 'Z' (do_all_term)")
            ((MSETQ) $EXPL_INT0 $INT0)
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN)
              ((MCOND) |$dbg_all_terms|
               (($PRINT)
                "in computing 'Z' (do_all_term) doing all terms for particle"
                $R)
               T $FALSE)
              ((MSETQ) $EXPL_INT0
               (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
                ((|$Ds_rules0| ARRAY) $R)))
              ((MSETQ) $NLEVELS0
               (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
              ((MCOND) |$dbg_all_terms|
               (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
              ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) " project to"
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  "^"
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.)))
                 T $FALSE)
                ((MSETQ) $EXPL_INT0
                 (($RATCOEF) $EXPL_INT0
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.))))
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
            ((MRETURN) $EXPL_INT0)))) 
(ADDLABEL '$%I15) 
(DSKSETQ $%O15
         '((MDEFINE SIMP)
           (($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
            |$Ds_rules0|)
           ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
            (($PRINT) "in computing 'Z' (do_all_term)")
            ((MSETQ) $EXPL_INT0 $INT0)
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN)
              ((MCOND) |$dbg_all_terms|
               (($PRINT)
                "in computing 'Z' (do_all_term) doing all terms for particle"
                $R)
               T $FALSE)
              ((MSETQ) $EXPL_INT0
               (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
                ((|$Ds_rules0| ARRAY) $R)))
              ((MSETQ) $NLEVELS0
               (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
              ((MCOND) |$dbg_all_terms|
               (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
              ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) " project to"
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  "^"
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.)))
                 T $FALSE)
                ((MSETQ) $EXPL_INT0
                 (($RATCOEF) $EXPL_INT0
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.))))
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
            ((MRETURN) $EXPL_INT0)))) 
(ADDLABEL '$%O15) 
(DSKSETQ $%I16
         '((MDEFINE) (($STATE2MATRIX) $STATE0 |$MaxLevel0|)
           ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
            ((MSETQ) $MAT0
             (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
              ((MPLUS) |$MaxLevel0| 1.)))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
                (($HIPOW) $STATE0 (($P) $IP $IQ)))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                ((MPLUS)
                 (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                 (($HIPOW) $STATE0 (($P) $IP $IQ))))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
            ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
             (($ERROR) "In state2matrix missing some contributions in"
              $STATE0 "since we are left with" $STATE00
              "after analysis")
             T $FALSE)
            ((MRETURN) (($COPYMATRIX) $MAT0))))) 
(ADDLABEL '$%I16) 
(DSKSETQ $%O16
         '((MDEFINE SIMP) (($STATE2MATRIX) $STATE0 |$MaxLevel0|)
           ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
            ((MSETQ) $MAT0
             (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
              ((MPLUS) |$MaxLevel0| 1.)))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
                (($HIPOW) $STATE0 (($P) $IP $IQ)))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                ((MPLUS)
                 (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                 (($HIPOW) $STATE0 (($P) $IP $IQ))))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
            ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
             (($ERROR) "In state2matrix missing some contributions in"
              $STATE0 "since we are left with" $STATE00
              "after analysis")
             T $FALSE)
            ((MRETURN) (($COPYMATRIX) $MAT0))))) 
(ADDLABEL '$%O16) 
(DSKSETQ $%I17 '((MSETQ) |$expand_reggeon_loaded| T)) 
(ADDLABEL '$%I17) 
(DSKSETQ $%O17 'T) 
(ADDLABEL '$%O17) 
(DSKSETQ $%O18
         '"/home/igor/tex/NoChaos/maxima.cov/STTT/10_exp_reggeon.v3.mat") 
(ADDLABEL '$%O18) 
(DSKSETQ $%I19
         '((MCOND) ((MNOT) |$expand_reggeon_loaded|)
           (($ERROR) "Cannot batch 10_exp_reggeon") T $FALSE)) 
(ADDLABEL '$%I19) 
(DSKSETQ $%O19 'NIL) 
(ADDLABEL '$%O19) 
(DSKSETQ $%I20 '(($BATCH) "20_der.v2.mat")) 
(ADDLABEL '$%I20) 
(DSKSETQ $%I21
         '(($DEFINE_VARIABLE) |$derivatives_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I21) 
(DSKSETQ $%O21 'NIL) 
(ADDLABEL '$%O21) 
(DSKSETQ $%I22 '(($DEFINE_VARIABLE) |$dbg_wrt_lambda| NIL $BOOLEAN)) 
(ADDLABEL '$%I22) 
(DSKSETQ $%O22 'NIL) 
(ADDLABEL '$%O22) 
(DSKSETQ $%I23 '(($DEFINE_VARIABLE) |$dbg_wrt_pair| NIL $BOOLEAN)) 
(ADDLABEL '$%I23) 
(DSKSETQ $%O23 'NIL) 
(ADDLABEL '$%O23) 
(DSKSETQ $%I24 '(($DEFINE_VARIABLE) |$dbg_wrt_states| NIL $BOOLEAN)) 
(ADDLABEL '$%I24) 
(DSKSETQ $%O24 'NIL) 
(ADDLABEL '$%O24) 
(DSKSETQ $%I25 '(($DEFINE_VARIABLE) |$dbg_wrt_contract| NIL $BOOLEAN)) 
(ADDLABEL '$%I25) 
(DSKSETQ $%O25 'NIL) 
(ADDLABEL '$%O25) 
(DSKSETQ $%I26 '(($DEFINE_VARIABLE) |$dbg_scalars| NIL $BOOLEAN)) 
(ADDLABEL '$%I26) 
(DSKSETQ $%O26 'NIL) 
(ADDLABEL '$%O26) 
(DSKSETQ $%I27 '((MSETQ) $INFLAG T)) 
(ADDLABEL '$%I27) 
(DSKSETQ $%O27 'T) 
(ADDLABEL '$%O27) 
(DSKSETQ $%I28 '((MSETQ) |$NIused| 0.)) 
(ADDLABEL '$%I28) 
(DSKSETQ $%O28 '0.) 
(ADDLABEL '$%O28) 
(DSKSETQ $%I29 '((MSETQ) |$objects_with_index| ((MLIST) $LA |$Sk| $K))) 
(ADDLABEL '$%I29) 
(DSKSETQ $%O29 '((MLIST SIMP) $LA |$Sk| $K)) 
(ADDLABEL '$%O29) 
(DSKSETQ $%I30
         '((MDEFINE)
           ((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
            $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LAK)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$laSk|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $KLA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$Skla|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I30) 
(DSKSETQ $%O30
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
            $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LAK)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$laSk|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $KLA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$Skla|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O30) 
(DSKSETQ $%I31
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $NPOW0 1.)
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LAK)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$laSk|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_lambda_other|)
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $KLA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$Skla|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_other_la|)
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I31) 
(DSKSETQ $%O31
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $NPOW0 1.)
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LAK)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$laSk|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_lambda_other|)
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $KLA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$Skla|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_other_la|)
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O31) 
(DSKSETQ $%I32
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
            $TERM0)
           ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
            ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
            ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.))
            ((MSETQ) $DER0 0.)
            ((MCOND) ((MGREATERP) $LEVEL10 0.)
             ((MSETQ) $DER00
              (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0|
               $TERM0))
             T
             ((MSETQ) $DER00
              ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
            ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
            ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
             ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
              ((MDO) $NT0 1. NIL NIL $LDER00 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_pair|
                 (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
                  "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
                 T $FALSE)
                ((MSETQ) $TMP_DER0
                 (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                  (($INPART) $DER00 $NT0)))
                ((MSETQ) $DER0
                 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
             T
             ((MPROGN)
              ((MCOND) |$dbg_wrt_pair|
               (($PRINT) "    SINGLE term: take der of" $DER00
                "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
               T $FALSE)
              ((MSETQ) $DER0
               (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                $DER00))))
            ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I32) 
(DSKSETQ $%O32
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
            $TERM0)
           ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
            ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
            ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.))
            ((MSETQ) $DER0 0.)
            ((MCOND) ((MGREATERP) $LEVEL10 0.)
             ((MSETQ) $DER00
              (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0|
               $TERM0))
             T
             ((MSETQ) $DER00
              ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
            ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
            ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
             ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
              ((MDO) $NT0 1. NIL NIL $LDER00 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_pair|
                 (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
                  "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
                 T $FALSE)
                ((MSETQ) $TMP_DER0
                 (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                  (($INPART) $DER00 $NT0)))
                ((MSETQ) $DER0
                 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
             T
             ((MPROGN)
              ((MCOND) |$dbg_wrt_pair|
               (($PRINT) "    SINGLE term: take der of" $DER00
                "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
               T $FALSE)
              ((MSETQ) $DER0
               (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                $DER00))))
            ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O32) 
(DSKSETQ $%I33
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
            $TERM0)
           ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
            ((MSETQ) $MAX_USED_LEVEL0
             (($LENGTH) $ONE_STATE_IN_MATRIX0))
            ((MSETQ) |$Der0| $TERM0)
            ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
             ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
              ((MCOND)
               ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
               ((MPROGN)
                ((MDO) $N_PQ 1. NIL NIL
                 (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
                 ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
                  ((MCOND)
                   (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
                   ((MPROGN)
                    ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
                     ((MSETQ) |$tmp_Der0|
                      ((MPLUS) |$tmp_Der0|
                       (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                        ((MPLUS) $L0 ((MMINUS) 1.))
                        ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
                    ((MSETQ) |$Der0| |$tmp_Der0|))
                   T
                   ((MSETQ) |$Der0|
                    (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                     ((MPLUS) $L0 ((MMINUS) 1.))
                     ((MPLUS) $C0 ((MMINUS) 1.)) |$Der0|)))))
                |$end_loop_c0|)
               T $FALSE)))
            ((MRETURN) |$Der0|)))) 
(ADDLABEL '$%I33) 
(DSKSETQ $%O33
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
            $TERM0)
           ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
            ((MSETQ) $MAX_USED_LEVEL0
             (($LENGTH) $ONE_STATE_IN_MATRIX0))
            ((MSETQ) |$Der0| $TERM0)
            ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
             ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
              ((MCOND)
               ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
               ((MPROGN)
                ((MDO) $N_PQ 1. NIL NIL
                 (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
                 ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
                  ((MCOND)
                   (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
                   ((MPROGN)
                    ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
                     ((MSETQ) |$tmp_Der0|
                      ((MPLUS) |$tmp_Der0|
                       (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                        ((MPLUS) $L0 ((MMINUS) 1.))
                        ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
                    ((MSETQ) |$Der0| |$tmp_Der0|))
                   T
                   ((MSETQ) |$Der0|
                    (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                     ((MPLUS) $L0 ((MMINUS) 1.))
                     ((MPLUS) $C0 ((MMINUS) 1.)) |$Der0|)))))
                |$end_loop_c0|)
               T $FALSE)))
            ((MRETURN) |$Der0|)))) 
(ADDLABEL '$%O33) 
(DSKSETQ $%I34
         '((MDEFINE)
           ((|$take_derivative_wrt_scalar_stateSV1|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
            ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
              ((MPROGN)
               ((MCOND) |$dbg_scalars|
                (($PRINT) "nr0=" $NR0 "out of"
                 (($LENGTH) $SCALARS_IN_MATRIX0))
                T $FALSE)
               ((MSETQ) |$tmp_DER0| 0.)
               ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
                ((MPROGN)
                 (($PRINT) "before length(DER0) is"
                  (($LENGTH) |$der0|))
                 ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
                  ((MSETQ) |$tmp_DER0|
                   ((MPLUS) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
                 ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
                T
                ((MPROGN)
                 ((MCOND) |$dbg_scalars|
                  (($PRINT) "SINGLE term " |$der0| "derivative wrt r="
                   $NR0 "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0)
                   "with nr=" $NR0)
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)))
              T $FALSE))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%I34) 
(DSKSETQ $%O34
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_scalar_stateSV1|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
            ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
              ((MPROGN)
               ((MCOND) |$dbg_scalars|
                (($PRINT) "nr0=" $NR0 "out of"
                 (($LENGTH) $SCALARS_IN_MATRIX0))
                T $FALSE)
               ((MSETQ) |$tmp_DER0| 0.)
               ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
                ((MPROGN)
                 (($PRINT) "before length(DER0) is"
                  (($LENGTH) |$der0|))
                 ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
                  ((MSETQ) |$tmp_DER0|
                   ((MPLUS) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
                 ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
                T
                ((MPROGN)
                 ((MCOND) |$dbg_scalars|
                  (($PRINT) "SINGLE term " |$der0| "derivative wrt r="
                   $NR0 "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0)
                   "with nr=" $NR0)
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)))
              T $FALSE))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%O34) 
(DSKSETQ $%I35
         '((MDEFINE)
           ((|$take_derivative_wrt_scalar_stateSV2|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
            ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
             ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
              (($PRINT)
               "in take_derivative_wrt_scalar_stateSV2 acting on" $LT0
               "terms")
              ((MDO) $NT0 1. NIL NIL $LT0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_states|
                 (($PRINT)
                  "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                  $NT0 "out of" $LT0 "now there are"
                  ((MCOND) ((MNOT) (($NUMBERP) |$der0|))
                   (($LENGTH) |$der0|) T 0.)
                  "terms")
                 T
                 ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                   $NT0 "(step 100) out of" $LT0)
                  T $FALSE))
                ((MSETQ) |$NIused| 0.)
                ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
                ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
                 NIL
                 ((MCOND)
                  ((MNOT)
                   ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                  ((MPROGN)
                   ((MSETQ) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
                   |$end_nr_loop|)
                  T $FALSE))
                ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
                |$end_t0_loop|)))
             T
             ((MPROGN) ((MSETQ) |$der0| $TERM0)
              ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
               NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                ((MPROGN)
                 ((MCOND) |$dbg_wrt_states|
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
                   |$der0| "derivative wrt r=" $NR0 "and"
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)
                T $FALSE))))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%I35) 
(DSKSETQ $%O35
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_scalar_stateSV2|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
            ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
             ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
              (($PRINT)
               "in take_derivative_wrt_scalar_stateSV2 acting on" $LT0
               "terms")
              ((MDO) $NT0 1. NIL NIL $LT0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_states|
                 (($PRINT)
                  "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                  $NT0 "out of" $LT0 "now there are"
                  ((MCOND) ((MNOT) (($NUMBERP) |$der0|))
                   (($LENGTH) |$der0|) T 0.)
                  "terms")
                 T
                 ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                   $NT0 "(step 100) out of" $LT0)
                  T $FALSE))
                ((MSETQ) |$NIused| 0.)
                ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
                ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
                 NIL
                 ((MCOND)
                  ((MNOT)
                   ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                  ((MPROGN)
                   ((MSETQ) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
                   |$end_nr_loop|)
                  T $FALSE))
                ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
                |$end_t0_loop|)))
             T
             ((MPROGN) ((MSETQ) |$der0| $TERM0)
              ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
               NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                ((MPROGN)
                 ((MCOND) |$dbg_wrt_states|
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
                   |$der0| "derivative wrt r=" $NR0 "and"
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)
                T $FALSE))))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%O35) 
(DSKSETQ $%I36
         '((MDEFINE) (($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0)
           ((MPROG)
            ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0
             $NPOW0 $OP0 $IND0 $NFAC0 $NR0 $NS0)
            ((MSETQ) $UTERM00 $UTERM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
             ((MRETURN) $UTERM0) T $FALSE)
            ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
            ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_contract|
               (($PRINT) "      Exam" $FAC0) T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
                ((MCOND)
                 ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
                  ((MNOT) ((MEQUAL) $NPOW0 2.)))
                 (($ERROR) "the power must be 2!! wrong term=" $UTERM0)
                 T $FALSE)
                ((MCOND)
                 ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
                 ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MCOND) ((MEQUAL) $OP0 $LA)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 |$Sk|)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 $K)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE))
               T
               ((MCOND)
                ((MAND) $ISOP0
                 (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
                ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
                 ((MCOND)
                  ((MNOT)
                   (($IS)
                    ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
                  ((MPROGN)
                   ((MSETQ) $OTHERFAC0
                    (($ASSOC) $IND0 $LIST_INDEX_FACS0))
                   ((MSETQ) $NR0 (($INPART) $FAC0 1.))
                   ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
                   ((MCOND) ((MLEQP) $NR0 $NS0)
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $FAC0 0.)
                        (($INPART) $OTHERFAC0 0.))
                       $NR0 (($INPART) $FAC0 2.) $NS0
                       (($INPART) $OTHERFAC0 2.))))
                    T
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $OTHERFAC0 0.)
                        (($INPART) $FAC0 0.))
                       $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                       (($INPART) $FAC0 2.)))))
                   ((MSETQ) $LIST_INDEX_FACS0
                    (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0)
                     $LIST_INDEX_FACS0)))
                  T
                  ((MSETQ) $LIST_INDEX_FACS0
                   (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
                T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
              |$end_fac_loop|))
            ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
             ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
            ((MRETURN) $CTERM0)))) 
(ADDLABEL '$%I36) 
(DSKSETQ $%O36
         '((MDEFINE SIMP) (($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0)
           ((MPROG)
            ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0
             $NPOW0 $OP0 $IND0 $NFAC0 $NR0 $NS0)
            ((MSETQ) $UTERM00 $UTERM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
             ((MRETURN) $UTERM0) T $FALSE)
            ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
            ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_contract|
               (($PRINT) "      Exam" $FAC0) T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
                ((MCOND)
                 ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
                  ((MNOT) ((MEQUAL) $NPOW0 2.)))
                 (($ERROR) "the power must be 2!! wrong term=" $UTERM0)
                 T $FALSE)
                ((MCOND)
                 ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
                 ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MCOND) ((MEQUAL) $OP0 $LA)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 |$Sk|)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 $K)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE))
               T
               ((MCOND)
                ((MAND) $ISOP0
                 (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
                ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
                 ((MCOND)
                  ((MNOT)
                   (($IS)
                    ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
                  ((MPROGN)
                   ((MSETQ) $OTHERFAC0
                    (($ASSOC) $IND0 $LIST_INDEX_FACS0))
                   ((MSETQ) $NR0 (($INPART) $FAC0 1.))
                   ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
                   ((MCOND) ((MLEQP) $NR0 $NS0)
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $FAC0 0.)
                        (($INPART) $OTHERFAC0 0.))
                       $NR0 (($INPART) $FAC0 2.) $NS0
                       (($INPART) $OTHERFAC0 2.))))
                    T
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $OTHERFAC0 0.)
                        (($INPART) $FAC0 0.))
                       $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                       (($INPART) $FAC0 2.)))))
                   ((MSETQ) $LIST_INDEX_FACS0
                    (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0)
                     $LIST_INDEX_FACS0)))
                  T
                  ((MSETQ) $LIST_INDEX_FACS0
                   (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
                T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
              |$end_fac_loop|))
            ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
             ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
            ((MRETURN) $CTERM0)))) 
(ADDLABEL '$%O36) 
(DSKSETQ $%I37
         '((MDEFINE) (($CONTRACT_PAIRS) |$utermS0|)
           ((MPROG) ((MLIST) $SUM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
             ((MPROGN) ((MSETQ) $SUM0 0.)
              ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
               ((MSETQ) $SUM0
                ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
             T
             ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
            ((MRETURN) $SUM0)))) 
(ADDLABEL '$%I37) 
(DSKSETQ $%O37
         '((MDEFINE SIMP) (($CONTRACT_PAIRS) |$utermS0|)
           ((MPROG) ((MLIST) $SUM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
             ((MPROGN) ((MSETQ) $SUM0 0.)
              ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
               ((MSETQ) $SUM0
                ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
             T
             ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
            ((MRETURN) $SUM0)))) 
(ADDLABEL '$%O37) 
(DSKSETQ $%I38 '((MSETQ) |$derivatives_loaded| T)) 
(ADDLABEL '$%I38) 
(DSKSETQ $%O38 'T) 
(ADDLABEL '$%O38) 
(DSKSETQ $%O39 '"/home/igor/tex/NoChaos/maxima.cov/STTT/20_der.v2.mat") 
(ADDLABEL '$%O39) 
(DSKSETQ $%I40
         '((MCOND) ((MNOT) |$derivatives_loaded|)
           (($ERROR) "Cannot batch 20_der") T $FALSE)) 
(ADDLABEL '$%I40) 
(DSKSETQ $%O40 'NIL) 
(ADDLABEL '$%O40) 
(DSKSETQ $%I41 '(($BATCH) "39_aux_functions_for_amplitudes.v0.mat")) 
(ADDLABEL '$%I41) 
(DSKSETQ $%I42 '(($DEFINE_VARIABLE) |$compute_pp_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I42) 
(DSKSETQ $%O42 'NIL) 
(ADDLABEL '$%O42) 
(DSKSETQ $%I43 '(($DEFINE_VARIABLE) $AP 2. $INTEGER)) 
(ADDLABEL '$%I43) 
(DSKSETQ $%O43 '2.) 
(ADDLABEL '$%O43) 
(DSKSETQ $%I44
         '((MDEFINE) (($TRUE_XX) $R $S)
           ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))) 
(ADDLABEL '$%I44) 
(DSKSETQ $%O44
         '((MDEFINE SIMP) (($TRUE_XX) $R $S)
           ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))) 
(ADDLABEL '$%O44) 
(DSKSETQ $%I45
         '((MDEFINE) ((|$otherN|) $M $N)
           ((MCOND)
            ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
             ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
            3. T
            ((MCOND)
             ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
              ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
             2. T
             ((MCOND)
              ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
               ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
              1. T $FALSE))))) 
(ADDLABEL '$%I45) 
(DSKSETQ $%O45
         '((MDEFINE SIMP) ((|$otherN|) $M $N)
           ((MCOND)
            ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
             ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
            3. T
            ((MCOND)
             ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
              ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
             2. T
             ((MCOND)
              ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
               ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
              1. T $FALSE))))) 
(ADDLABEL '$%O45) 
(DSKSETQ $%I46
         '((MDEFINE) (($COMPUTE_PP3) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MDO) $N 1. NIL NIL |$nn| NIL
              ((MCOND) ((MEQUAL) $M $N)
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
                 $AP))
               T
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
                 ((MPLUS)
                  ((MPLUS) 1.
                   ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))) 
(ADDLABEL '$%I46) 
(DSKSETQ $%O46
         '((MDEFINE SIMP) (($COMPUTE_PP3) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MDO) $N 1. NIL NIL |$nn| NIL
              ((MCOND) ((MEQUAL) $M $N)
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
                 $AP))
               T
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
                 ((MPLUS)
                  ((MPLUS) 1.
                   ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))) 
(ADDLABEL '$%O46) 
(DSKSETQ $%I47
         '((MDEFINE) (($PP3ONSHELL) $M $N) (($NUM_PP3 ARRAY) $M $N))) 
(ADDLABEL '$%I47) 
(DSKSETQ $%O47
         '((MDEFINE SIMP) (($PP3ONSHELL) $M $N)
           (($NUM_PP3 ARRAY) $M $N))) 
(ADDLABEL '$%O47) 
(DSKSETQ $%I48
         '((MSETQ) (($NUM_XX3 ARRAY) 1. 2.)
           ((MQUOTIENT) |$Xi| ((MPLUS) 1. ((MMINUS) |$Xi|))))) 
(ADDLABEL '$%I48) 
(DSKSETQ $%O48
         '((MTIMES SIMP)
           ((MEXPT SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$Xi|))
            -1.)
           |$Xi|)) 
(ADDLABEL '$%O48) 
(DSKSETQ $%I49 '((MSETQ) (($NUM_XX3 ARRAY) 1. 3.) |$Xi|)) 
(ADDLABEL '$%I49) 
(DSKSETQ $%O49 '|$Xi|) 
(ADDLABEL '$%O49) 
(DSKSETQ $%I50 '((MSETQ) (($NUM_XX3 ARRAY) 2. 3.) 1.)) 
(ADDLABEL '$%I50) 
(DSKSETQ $%O50 '1.) 
(ADDLABEL '$%O50) 
(DSKSETQ $%I51
         '((MDEFINE) (($TRUE_GF_XX3) $R $S) (($NUM_XX3 ARRAY) $R $S))) 
(ADDLABEL '$%I51) 
(DSKSETQ $%O51
         '((MDEFINE SIMP) (($TRUE_GF_XX3) $R $S)
           (($NUM_XX3 ARRAY) $R $S))) 
(ADDLABEL '$%O51) 
(DSKSETQ $%I52
         '((MDEFINE) (($GF_XX3) $M $N)
           ((MCOND) ((MEQUAL) $M 1.) |$x1| T
            ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
             ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
              |$x3|))))) 
(ADDLABEL '$%I52) 
(DSKSETQ $%O52
         '((MDEFINE SIMP) (($GF_XX3) $M $N)
           ((MCOND) ((MEQUAL) $M 1.) |$x1| T
            ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
             ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
              |$x3|))))) 
(ADDLABEL '$%O52) 
(DSKSETQ $%I53
         '((MDEFINE) (($COMPUTE_PP4) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
              ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
               $AP)))
            ((MSETQ) |$Mu|
             ((MPLUS)
              ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
              ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
            ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))) 
(ADDLABEL '$%I53) 
(DSKSETQ $%O53
         '((MDEFINE SIMP) (($COMPUTE_PP4) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
              ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
               $AP)))
            ((MSETQ) |$Mu|
             ((MPLUS)
              ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
              ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
            ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))) 
(ADDLABEL '$%O53) 
(DSKSETQ $%I54
         '((MDEFINE) (($PP4ONSHELL) $M $N) (($NUM_PP4 ARRAY) $M $N))) 
(ADDLABEL '$%I54) 
(DSKSETQ $%O54
         '((MDEFINE SIMP) (($PP4ONSHELL) $M $N)
           (($NUM_PP4 ARRAY) $M $N))) 
(ADDLABEL '$%O54) 
(DSKSETQ $%I55
         '((MDEFINE) (($COMPUTE_XX4))
           ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
            (($REMARRAY) $NUM_XX4)
            ((MSETQ) $GF_X_RULES
             ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
              ((MEQUAL) |$om|
               ((MQUOTIENT)
                ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
                 (($XX) 1. 3.))
                (($XX) 2. 4.)))))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
              ((MEQUAL)
               ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.)
                (($XX) 2. 4.))
               ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
            ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
            ((MSETQ) $SO_X13
             (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
            ((MSETQ) $XX4_LIST
             (($MAKELIST)
              (($MAKELIST)
               ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S))
               $S ((MPLUS) $R 1.) |$nn|)
              $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
            ((MSETQ) $XX4_LIST
             (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
            ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
            ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
             (($MAP) ":" ((MLIST) (($LHS) $GFXX0))
              ((MLIST) (($RHS) $GFXX0))))
            ((MSETQ) |$dx3_dOM|
             (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
            ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES))
            |$xx4_done|))) 
(ADDLABEL '$%I55) 
(DSKSETQ $%O55
         '((MDEFINE SIMP) (($COMPUTE_XX4))
           ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
            (($REMARRAY) $NUM_XX4)
            ((MSETQ) $GF_X_RULES
             ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
              ((MEQUAL) |$om|
               ((MQUOTIENT)
                ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
                 (($XX) 1. 3.))
                (($XX) 2. 4.)))))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
              ((MEQUAL)
               ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.)
                (($XX) 2. 4.))
               ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
            ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
            ((MSETQ) $SO_X13
             (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
            ((MSETQ) $XX4_LIST
             (($MAKELIST)
              (($MAKELIST)
               ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S))
               $S ((MPLUS) $R 1.) |$nn|)
              $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
            ((MSETQ) $XX4_LIST
             (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
            ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
            ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
             (($MAP) ":" ((MLIST) (($LHS) $GFXX0))
              ((MLIST) (($RHS) $GFXX0))))
            ((MSETQ) |$dx3_dOM|
             (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
            ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES))
            |$xx4_done|))) 
(ADDLABEL '$%O55) 
(DSKSETQ $%I56
         '((MDEFINE) (($TRUE_GF_XX4) $R $S) (($NUM_XX4 ARRAY) $R $S))) 
(ADDLABEL '$%I56) 
(DSKSETQ $%O56
         '((MDEFINE SIMP) (($TRUE_GF_XX4) $R $S)
           (($NUM_XX4 ARRAY) $R $S))) 
(ADDLABEL '$%O56) 
(DSKSETQ $%I57
         '((MDEFINE) ((|$check_cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
              ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
              ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
              ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
              ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
              ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
              ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
              ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
              ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
              ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%I57) 
(DSKSETQ $%O57
         '((MDEFINE SIMP) ((|$check_cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
              ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
              ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
              ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
              ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
              ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
              ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
              ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
              ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
              ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%O57) 
(DSKSETQ $%I58
         '((MDEFINE) ((|$cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%I58) 
(DSKSETQ $%O58
         '((MDEFINE SIMP) ((|$cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%O58) 
(DSKSETQ $%I59
         '((MDEFINE) ((|$check_cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%I59) 
(DSKSETQ $%O59
         '((MDEFINE SIMP) ((|$check_cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%O59) 
(DSKSETQ $%I60
         '((MDEFINE) ((|$cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%I60) 
(DSKSETQ $%O60
         '((MDEFINE SIMP) ((|$cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%O60) 
(DSKSETQ $%I61
         '((MDEFINE) ((|$check_swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%I61) 
(DSKSETQ $%O61
         '((MDEFINE SIMP) ((|$check_swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%O61) 
(DSKSETQ $%I62
         '((MDEFINE) ((|$swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%I62) 
(DSKSETQ $%O62
         '((MDEFINE SIMP) ((|$swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%O62) 
(DSKSETQ $%I63
         '((MDEFINE) ((|$swap_gfA_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|))) $AMP00)))) 
(ADDLABEL '$%I63) 
(DSKSETQ $%O63
         '((MDEFINE SIMP) ((|$swap_gfA_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|))) $AMP00)))) 
(ADDLABEL '$%O63) 
(DSKSETQ $%I64
         '((MDEFINE) (($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|)
           ((MPROG) ((MSETQ) |$nn| 4.)
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
            ((MSETQ) $GH_00
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) $GH_0P
             (($FACTOR)
              (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_0p|
             (($FACTOR)
              (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_pp|
             (($FACTOR)
              (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.)
               ((MEQUAL) |$Mt| 0.))))
            ((MSETQ) |$gh_TTT0|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTT|
             (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))) 
(ADDLABEL '$%I64) 
(DSKSETQ $%O64
         '((MDEFINE SIMP) (($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|)
           ((MPROG) ((MSETQ) |$nn| 4.)
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
            ((MSETQ) $GH_00
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) $GH_0P
             (($FACTOR)
              (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_0p|
             (($FACTOR)
              (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_pp|
             (($FACTOR)
              (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.)
               ((MEQUAL) |$Mt| 0.))))
            ((MSETQ) |$gh_TTT0|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTT|
             (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))) 
(ADDLABEL '$%O64) 
(DSKSETQ $%I65 '((MSETQ) |$compute_pp_loaded| T)) 
(ADDLABEL '$%I65) 
(DSKSETQ $%O65 'T) 
(ADDLABEL '$%O65) 
(DSKSETQ $%O66
         '"/home/igor/tex/NoChaos/maxima.cov/STTT/39_aux_functions_for_amplitudes.v0.mat") 
(ADDLABEL '$%O66) 
(DSKSETQ $%I67
         '((MCOND) ((MNOT) |$compute_pp_loaded|)
           (($ERROR) "Cannot batch 39_aux_functions_for_amplitudes") T
           $FALSE)) 
(ADDLABEL '$%I67) 
(DSKSETQ $%O67 'NIL) 
(ADDLABEL '$%O67) 
(DSKSETQ $%I68 '(($BATCH) "32_compute_4pts_amplitude.v0.3.mat")) 
(ADDLABEL '$%I68) 
(DSKSETQ $%I69 '(($DEFINE_VARIABLE) |$amp_4pts_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I69) 
(DSKSETQ $%O69 'NIL) 
(ADDLABEL '$%O69) 
(DSKSETQ $%I70
         '((MDEFINE) (($ORDERXX) $R $S)
           ((MCOND) ((MEQUAL) $R $S) 0. T
            ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
             ((MMINUS) (($XX) $S $R)))))) 
(ADDLABEL '$%I70) 
(DSKSETQ $%O70
         '((MDEFINE SIMP) (($ORDERXX) $R $S)
           ((MCOND) ((MEQUAL) $R $S) 0. T
            ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
             ((MMINUS) (($XX) $S $R)))))) 
(ADDLABEL '$%O70) 
(DSKSETQ $%I71
         '((MDEFINE) (($ORDERPP) $R $S)
           ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))) 
(ADDLABEL '$%I71) 
(DSKSETQ $%O71
         '((MDEFINE SIMP) (($ORDERPP) $R $S)
           ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))) 
(ADDLABEL '$%O71) 
(DSKSETQ $%I72
         '((MDEFINE) (($TRUE_KK) $R $M $S $N)
           ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))) 
(ADDLABEL '$%I72) 
(DSKSETQ $%O72
         '((MDEFINE SIMP) (($TRUE_KK) $R $M $S $N)
           ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))) 
(ADDLABEL '$%O72) 
(DSKSETQ $%I73
         '((MDEFINE) ((|$true_Skk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%I73) 
(DSKSETQ $%O73
         '((MDEFINE SIMP) ((|$true_Skk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%O73) 
(DSKSETQ $%I74
         '((MDEFINE) ((|$true_kSk|) $S $N $R $M)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%I74) 
(DSKSETQ $%O74
         '((MDEFINE SIMP) ((|$true_kSk|) $S $N $R $M)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%O74) 
(DSKSETQ $%I75
         '((MDEFINE) ((|$true_SkSk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
            (($SUM)
             (($SUM)
              ((MTIMES) (($ORDERPP) $T $U)
               ((MEXPT) (($ORDERXX) $R $T) $M)
               ((MEXPT) (($ORDERXX) $S $U) $N))
              $T 1. |$nn|)
             $U 1. |$nn|)))) 
(ADDLABEL '$%I75) 
(DSKSETQ $%O75
         '((MDEFINE SIMP) ((|$true_SkSk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
            (($SUM)
             (($SUM)
              ((MTIMES) (($ORDERPP) $T $U)
               ((MEXPT) (($ORDERXX) $R $T) $M)
               ((MEXPT) (($ORDERXX) $S $U) $N))
              $T 1. |$nn|)
             $U 1. |$nn|)))) 
(ADDLABEL '$%O75) 
(DSKSETQ $%I76
         '((MDEFINE) (($FROM_STATE_TO_ADDEND_LIST) $STATE0)
           ((MPROG)
            ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T
             $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
             ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
            ((MSETQ) $LIST0
             (($MAKELIST) (($INPART) $STATE0 $T) $T 1.
              (($LENGTH) $STATE0)))
            ((MRETURN) $LIST0)))) 
(ADDLABEL '$%I76) 
(DSKSETQ $%O76
         '((MDEFINE SIMP) (($FROM_STATE_TO_ADDEND_LIST) $STATE0)
           ((MPROG)
            ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T
             $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
             ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
            ((MSETQ) $LIST0
             (($MAKELIST) (($INPART) $STATE0 $T) $T 1.
              (($LENGTH) $STATE0)))
            ((MRETURN) $LIST0)))) 
(ADDLABEL '$%O76) 
(DSKSETQ $%I77
         '((MDEFINE)
           (($EXTRACT_AND_NORMALIZE_COEFFS)
            $LIST_OF_LISTS_OF_SUBSTATES0)
           ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
            ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
              ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
               ((MPROGN) ((MSETQ) $S00 $S0)
                ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                 ((MPROGN)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)))
                ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
                 ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                  ((MPROGN)
                   ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
                   ((MCOND) ((MGREATERP) $POW0 0.)
                    ((MSETQ) $S00
                     ((MTIMES)
                      ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                      ((MEXPT)
                       ((MQUOTIENT)
                        ((MQUOTIENT) ((MMINUS) 1.)
                         ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                        ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                       $POW0)))
                    T $FALSE))))
                ((MCOND)
                 ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
                  ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
                 (($ERROR)
                  "extract_and_normalize_coeffs cannot compute normalized coeff from"
                  $S0 "left over is" $S00)
                 T $FALSE)
                ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
              ((MSETQ) $COEFFS_LIST0
               (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
            ((MRETURN) $COEFFS_LIST0)))) 
(ADDLABEL '$%I77) 
(DSKSETQ $%O77
         '((MDEFINE SIMP)
           (($EXTRACT_AND_NORMALIZE_COEFFS)
            $LIST_OF_LISTS_OF_SUBSTATES0)
           ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
            ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
              ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
               ((MPROGN) ((MSETQ) $S00 $S0)
                ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                 ((MPROGN)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)))
                ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
                 ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                  ((MPROGN)
                   ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
                   ((MCOND) ((MGREATERP) $POW0 0.)
                    ((MSETQ) $S00
                     ((MTIMES)
                      ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                      ((MEXPT)
                       ((MQUOTIENT)
                        ((MQUOTIENT) ((MMINUS) 1.)
                         ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                        ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                       $POW0)))
                    T $FALSE))))
                ((MCOND)
                 ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
                  ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
                 (($ERROR)
                  "extract_and_normalize_coeffs cannot compute normalized coeff from"
                  $S0 "left over is" $S00)
                 T $FALSE)
                ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
              ((MSETQ) $COEFFS_LIST0
               (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
            ((MRETURN) $COEFFS_LIST0)))) 
(ADDLABEL '$%O77) 
(DSKSETQ $%I78
         '((MDEFINE) ((|$amplitudeN4V1|) $STATES_LIST0)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) |$Partials0|
                  (($ENDCONS)
                   ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                    $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                   |$Partials0|))
                 ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I78) 
(DSKSETQ $%O78
         '((MDEFINE SIMP) ((|$amplitudeN4V1|) $STATES_LIST0)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) |$Partials0|
                  (($ENDCONS)
                   ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                    $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                   |$Partials0|))
                 ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O78) 
(DSKSETQ $%I79
         '((MDEFINE)
           ((|$amplitudeN4V1_list|) $STATES_LIST0
            $CHECKPOINT_SAVE_FILENAME)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MPROGN)
              ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
               ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
                ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                 ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                  (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                   "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                   (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                   (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                   "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                   "s")
                  ((MSETQ) $LIST_OF_SUBSTATES0
                   ((MLIST)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                  (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                  ((MSETQ) $SL0
                   (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                    $LIST_OF_SUBSTATES0))
                  ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                  ((MSETQ) $NAS_LIST0
                   (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                  ((MSETQ) $US0
                   ((|$compute_levels_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS0
                   ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS_LIST0
                   (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                  ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                  ((MSETQ) $EI0
                   (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                    $DS_RULES0))
                  ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                  ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Computed the expression on which we must act with derivatives in"
                   ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                  ((MSETQ) $PARTIAL_AMP0
                   ((MTIMES)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
                    ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                     $EX_EI0)))
                  ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Taken the derivatives and computed the partial amplitude in"
                   ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                   "s")
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                    |$Partials0|))
                  |$end_3_loops|))))
              (($SAVE)
               (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_"
                (($STRING) $NA1) ".lisp")
               $NA1 $STATES_LIST0 |$Partials0|)
              |$end_na1_loop|))
            ((MRETURN) |$Partials0|)))) 
(ADDLABEL '$%I79) 
(DSKSETQ $%O79
         '((MDEFINE SIMP)
           ((|$amplitudeN4V1_list|) $STATES_LIST0
            $CHECKPOINT_SAVE_FILENAME)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MPROGN)
              ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
               ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
                ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                 ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                  (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                   "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                   (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                   (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                   "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                   "s")
                  ((MSETQ) $LIST_OF_SUBSTATES0
                   ((MLIST)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                  (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                  ((MSETQ) $SL0
                   (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                    $LIST_OF_SUBSTATES0))
                  ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                  ((MSETQ) $NAS_LIST0
                   (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                  ((MSETQ) $US0
                   ((|$compute_levels_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS0
                   ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS_LIST0
                   (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                  ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                  ((MSETQ) $EI0
                   (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                    $DS_RULES0))
                  ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                  ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Computed the expression on which we must act with derivatives in"
                   ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                  ((MSETQ) $PARTIAL_AMP0
                   ((MTIMES)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
                    ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                     $EX_EI0)))
                  ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Taken the derivatives and computed the partial amplitude in"
                   ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                   "s")
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                    |$Partials0|))
                  |$end_3_loops|))))
              (($SAVE)
               (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_"
                (($STRING) $NA1) ".lisp")
               $NA1 $STATES_LIST0 |$Partials0|)
              |$end_na1_loop|))
            ((MRETURN) |$Partials0|)))) 
(ADDLABEL '$%O79) 
(DSKSETQ $%I80
         '((MDEFINE)
           ((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                  (($RATSIMP)
                   (($EV) $FINAL_PARTIAL_AMP0
                    ((MEQUAL) $PP $PP4ONSHELL)
                    ((MEQUAL) $XX $TRUE_GF_XX4))))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I80) 
(DSKSETQ $%O80
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                  (($RATSIMP)
                   (($EV) $FINAL_PARTIAL_AMP0
                    ((MEQUAL) $PP $PP4ONSHELL)
                    ((MEQUAL) $XX $TRUE_GF_XX4))))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O80) 
(DSKSETQ $%I81
         '((MDEFINE)
           ((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I81) 
(DSKSETQ $%O81
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O81) 
(DSKSETQ $%I82
         '((MDEFINE)
           ((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratexpand the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
                  "terms")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I82) 
(DSKSETQ $%O82
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratexpand the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
                  "terms")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O82) 
(DSKSETQ $%I83 '((MSETQ) |$amp_4pts_loaded| T)) 
(ADDLABEL '$%I83) 
(DSKSETQ $%O83 'T) 
(ADDLABEL '$%O83) 
(DSKSETQ $%O84
         '"/home/igor/tex/NoChaos/maxima.cov/STTT/32_compute_4pts_amplitude.v0.3.mat") 
(ADDLABEL '$%O84) 
(DSKSETQ $%I85
         '((MCOND) ((MNOT) |$amp_4pts_loaded|)
           (($ERROR) "Cannot batch 32_compute_4pts_amplitude") T
           $FALSE)) 
(ADDLABEL '$%I85) 
(DSKSETQ $%O85 'NIL) 
(ADDLABEL '$%O85) 
(DSKSETQ $%I86 '(($BATCH) "40_define_test_states.v1.mat")) 
(ADDLABEL '$%I86) 
(DSKSETQ $%I87
         '((MDEFINE) ((|$SetStates|) |$dd0|)
           ((MPROG) ((MSETQ) |$Lev0| 2.)
            ((MSETQ) |$Null2|
             (($EV)
              ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
               ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
               ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
               ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 3.)
            ((MSETQ) |$Null3|
             (($EV)
              ((MPLUS)
               ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.)
                |$dd|)
               ((MMINUS)
                ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.)
                 |$dd|))
               ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
               ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 0.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 3.))
               ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$dd| |$dd0|)))
            ((MSETQ) |$Lev0| 4.)
            ((MSETQ) |$S4z|
             ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
              ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 5742. (($P) 2. 2.))
              ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
            ((MSETQ) |$S4m|
             ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
              ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 2268. (($P) 2. 2.))
              ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
              ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S4r1|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.) |$d|)
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.))
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 4.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r2|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.)
                |$d|)
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 4. 0.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
               ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r3|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 3. 1.))
               ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.))
               ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1|
             (($EV)
              ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
               ((MTIMES) 624. (($P) 3. 1.))
               ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 936. (($P) 2. 2.))
               ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES)
                ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
                 ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
            ((MSETQ) |$Null4r2|
             ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
              ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 4050. (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null4g|
             (($EV)
              ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|)
                2.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                8.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
                6.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|)
                72.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
               ((MTIMES) 6. (($P) 3. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
               ((MTIMES) 3. (($P) 2. 2.))
               ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
               ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
               ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
               ((MQUOTIENT)
                ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
                6.)
               ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.))
                72.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4cr|
             ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
              ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S6m|
             ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
              ((MTIMES) 28320. (($P) 5. 1.))
              ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 82400. (($P) 3. 3.))
              ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S6z|
             ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
              ((MTIMES) 1177320. (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
              ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 929500. (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
            ((MSETQ) |$Null6r16|
             ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
              ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
              ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 3074625000. (($P) 3. 3.))
              ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.))
              ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
              ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
            ((MSETQ) |$Null6g|
             (($EV)
              ((MPLUS)
               ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
               ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
               ((MQUOTIENT)
                ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|))
                4.)
               ((MQUOTIENT)
                ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|) 168.)
               ((MQUOTIENT)
                ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)
                 |$d|)
                280.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
               ((MQUOTIENT)
                ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MMINUS)
                 ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|) 378.)
               ((MQUOTIENT)
                ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
                 |$d|)
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.)
                 |$d|)
                945.)
               ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|) 2520.)
               ((MQUOTIENT)
                ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                140.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)
                 |$d|)
                252.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|) 7560.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.)))
                18.)
               ((MTIMES) 110. (($P) 5. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
               ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
               ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.))
                12.)
               ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
               ((MQUOTIENT)
                ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.))
                70.)
               ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
               ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.))
                7.)
               ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
               ((MQUOTIENT)
                ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.))
                54.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.))
                6.)
               ((MQUOTIENT)
                ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.)
                 (($P) 3. 0.))
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.)
                 (($P) 3. 0.))
                3780.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
                14.)
               ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
               ((MQUOTIENT)
                ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
                28.)
               ((MQUOTIENT)
                ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.))
                45.)
               ((MQUOTIENT)
                ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.))
                280.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
                 (($P) 2. 0.))
                140.)
               ((MQUOTIENT)
                ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.))
                630.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 1. 1.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
                37800.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 8.)
            ((MSETQ) |$S8m1|
             ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.)
               (($P) 7. 0.))
              ((MTIMES) 8289945720. (($P) 6. 2.))
              ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
              ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 0.))
              ((MTIMES) 8399122200. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 1.))
              ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 4515839300.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 300059350. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2066129100.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 47098800. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
            ((MSETQ) |$S8m2|
             ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) 51399096. (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
              ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
              ((MTIMES) 46431000. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
              ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1903750. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
              ((MTIMES) 419373360. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 6188984592. (($P) 5. 3.))
              ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 20048000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 8144150. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 23738400. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
              ((MTIMES) 359941680. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 5264441616. (($P) 5. 3.))
              ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 17416000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6809950. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 20437200. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S10z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
              ((MTIMES) 94471732800. (($P) 9. 1.))
              ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 1017474393600. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1805580000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
              ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.)
               (($P) 6. 1.))
              ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 607282147584. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 20082748000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 36082698000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 23408646912.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 28894320000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 771289485750.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 11311477275. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 612360000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 575909838000.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 816480000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 27552406000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 34574400000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 11854080000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 40166544600. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 2. 2.))))
            ((MSETQ) |$S10z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
              ((MTIMES) 65112321600. (($P) 9. 1.))
              ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 690708211200. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 7. 1.))
              ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
              ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 2261880000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 6. 0.))
              ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 376838832384. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 3.))
              ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 2.))
              ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 11114538000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 24356973312.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.)
               (($P) 4. 4.))
              ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6161648325.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 14804370000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
              ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1210524000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6667920000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 359389840950.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
               (($P) 4. 1.))
              ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1210524000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 338354074800.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 16134720000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 18276010200. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))))
            ((MSETQ) |$S103z|
             ((MPLUS)
              ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
              ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
              ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.)
               (($P) 9. 0.))
              ((MTIMES) 36360611332200. (($P) 8. 2.))
              ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
              ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
              ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1631223468000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.)
               (($P) 7. 0.))
              ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 7. 0.))
              ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) 372093476932800. (($P) 6. 4.))
              ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.)
               (($P) 6. 2.))
              ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
              ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.)
               (($P) 6. 0.))
              ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 540966535200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 6. 0.))
              ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.)
               (($P) 5. 3.))
              ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 1170019452000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.)
               (($P) 5. 2.))
              ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
              ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 4662858416400.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.)
               (($P) 5. 0.))
              ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
              ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 5. 0.))
              ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 805050582525.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 3.))
              ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 9453628800.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
              ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
              ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 4. 2.))
              ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 40416163200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 237200140800.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 112702665600.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
               (($P) 4. 1.))
              ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 161245123200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 4. 1.))
              ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 232452259200. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 324362765475. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.)
               (($P) 4. 0.))
              ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 811066032000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
              ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 7740984220200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
              ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 185345126400.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 430303104000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
              ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 3. 2.))
              ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 437098032000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 296415302400. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 37933056000. (($P) 1. 0.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 270273024000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 552463430400.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
              ((MTIMES) 300421900800. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
               ((MEXPT) (($P) 3. 0.) 3.))
              ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.)
               (($P) 2. 1.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 441839664000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 14224896000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 10668672000.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 8001504000.)
               ((MEXPT) (($P) 1. 0.) 2.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 99574272000.)
               ((MEXPT) (($P) 1. 1.) 3.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 3.))
              ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 16003008000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.)
               (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 4.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 3.))))
            |$states_defined|))) 
(ADDLABEL '$%I87) 
(DSKSETQ $%O87
         '((MDEFINE SIMP) ((|$SetStates|) |$dd0|)
           ((MPROG) ((MSETQ) |$Lev0| 2.)
            ((MSETQ) |$Null2|
             (($EV)
              ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
               ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
               ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
               ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 3.)
            ((MSETQ) |$Null3|
             (($EV)
              ((MPLUS)
               ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.)
                |$dd|)
               ((MMINUS)
                ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.)
                 |$dd|))
               ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
               ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 0.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 3.))
               ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$dd| |$dd0|)))
            ((MSETQ) |$Lev0| 4.)
            ((MSETQ) |$S4z|
             ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
              ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 5742. (($P) 2. 2.))
              ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
            ((MSETQ) |$S4m|
             ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
              ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 2268. (($P) 2. 2.))
              ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
              ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S4r1|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.) |$d|)
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.))
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 4.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r2|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.)
                |$d|)
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 4. 0.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
               ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r3|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 3. 1.))
               ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.))
               ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1|
             (($EV)
              ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
               ((MTIMES) 624. (($P) 3. 1.))
               ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 936. (($P) 2. 2.))
               ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES)
                ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
                 ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
            ((MSETQ) |$Null4r2|
             ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
              ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 4050. (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null4g|
             (($EV)
              ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|)
                2.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                8.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
                6.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|)
                72.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
               ((MTIMES) 6. (($P) 3. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
               ((MTIMES) 3. (($P) 2. 2.))
               ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
               ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
               ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
               ((MQUOTIENT)
                ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
                6.)
               ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.))
                72.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4cr|
             ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
              ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S6m|
             ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
              ((MTIMES) 28320. (($P) 5. 1.))
              ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 82400. (($P) 3. 3.))
              ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S6z|
             ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
              ((MTIMES) 1177320. (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
              ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 929500. (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
            ((MSETQ) |$Null6r16|
             ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
              ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
              ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 3074625000. (($P) 3. 3.))
              ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.))
              ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
              ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
            ((MSETQ) |$Null6g|
             (($EV)
              ((MPLUS)
               ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
               ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
               ((MQUOTIENT)
                ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|))
                4.)
               ((MQUOTIENT)
                ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|) 168.)
               ((MQUOTIENT)
                ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)
                 |$d|)
                280.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
               ((MQUOTIENT)
                ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MMINUS)
                 ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|) 378.)
               ((MQUOTIENT)
                ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
                 |$d|)
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.)
                 |$d|)
                945.)
               ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|) 2520.)
               ((MQUOTIENT)
                ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                140.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)
                 |$d|)
                252.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|) 7560.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.)))
                18.)
               ((MTIMES) 110. (($P) 5. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
               ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
               ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.))
                12.)
               ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
               ((MQUOTIENT)
                ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.))
                70.)
               ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
               ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.))
                7.)
               ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
               ((MQUOTIENT)
                ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.))
                54.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.))
                6.)
               ((MQUOTIENT)
                ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.)
                 (($P) 3. 0.))
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.)
                 (($P) 3. 0.))
                3780.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
                14.)
               ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
               ((MQUOTIENT)
                ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
                28.)
               ((MQUOTIENT)
                ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.))
                45.)
               ((MQUOTIENT)
                ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.))
                280.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
                 (($P) 2. 0.))
                140.)
               ((MQUOTIENT)
                ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.))
                630.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 1. 1.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
                37800.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 8.)
            ((MSETQ) |$S8m1|
             ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.)
               (($P) 7. 0.))
              ((MTIMES) 8289945720. (($P) 6. 2.))
              ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
              ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 0.))
              ((MTIMES) 8399122200. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 1.))
              ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 4515839300.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 300059350. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2066129100.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 47098800. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
            ((MSETQ) |$S8m2|
             ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) 51399096. (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
              ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
              ((MTIMES) 46431000. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
              ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1903750. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
              ((MTIMES) 419373360. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 6188984592. (($P) 5. 3.))
              ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 20048000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 8144150. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 23738400. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
              ((MTIMES) 359941680. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 5264441616. (($P) 5. 3.))
              ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 17416000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6809950. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 20437200. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S10z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
              ((MTIMES) 94471732800. (($P) 9. 1.))
              ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 1017474393600. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1805580000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
              ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.)
               (($P) 6. 1.))
              ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 607282147584. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 20082748000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 36082698000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 23408646912.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 28894320000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 771289485750.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 11311477275. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 612360000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 575909838000.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 816480000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 27552406000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 34574400000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 11854080000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 40166544600. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 2. 2.))))
            ((MSETQ) |$S10z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
              ((MTIMES) 65112321600. (($P) 9. 1.))
              ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 690708211200. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 7. 1.))
              ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
              ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 2261880000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 6. 0.))
              ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 376838832384. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 3.))
              ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 2.))
              ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 11114538000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 24356973312.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.)
               (($P) 4. 4.))
              ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6161648325.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 14804370000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
              ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1210524000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6667920000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 359389840950.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
               (($P) 4. 1.))
              ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1210524000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 338354074800.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 16134720000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 18276010200. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))))
            ((MSETQ) |$S103z|
             ((MPLUS)
              ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
              ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
              ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.)
               (($P) 9. 0.))
              ((MTIMES) 36360611332200. (($P) 8. 2.))
              ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
              ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
              ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1631223468000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.)
               (($P) 7. 0.))
              ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 7. 0.))
              ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) 372093476932800. (($P) 6. 4.))
              ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.)
               (($P) 6. 2.))
              ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
              ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.)
               (($P) 6. 0.))
              ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 540966535200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 6. 0.))
              ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.)
               (($P) 5. 3.))
              ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 1170019452000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.)
               (($P) 5. 2.))
              ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
              ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 4662858416400.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.)
               (($P) 5. 0.))
              ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
              ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 5. 0.))
              ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 805050582525.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 3.))
              ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 9453628800.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
              ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
              ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 4. 2.))
              ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 40416163200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 237200140800.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 112702665600.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
               (($P) 4. 1.))
              ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 161245123200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 4. 1.))
              ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 232452259200. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 324362765475. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.)
               (($P) 4. 0.))
              ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 811066032000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
              ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 7740984220200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
              ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 185345126400.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 430303104000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
              ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 3. 2.))
              ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 437098032000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 296415302400. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 37933056000. (($P) 1. 0.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 270273024000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 552463430400.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
              ((MTIMES) 300421900800. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
               ((MEXPT) (($P) 3. 0.) 3.))
              ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.)
               (($P) 2. 1.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 441839664000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 14224896000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 10668672000.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 8001504000.)
               ((MEXPT) (($P) 1. 0.) 2.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 99574272000.)
               ((MEXPT) (($P) 1. 1.) 3.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 3.))
              ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 16003008000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.)
               (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 4.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 3.))))
            |$states_defined|))) 
(ADDLABEL '$%O87) 
(DSKSETQ $%O88
         '"/home/igor/tex/NoChaos/maxima.cov/STTT/40_define_test_states.v1.mat") 
(ADDLABEL '$%O88) 
(DSKSETQ $%I89 '(($SET_NUMBER_OF_PARTICLE) 4.)) 
(ADDLABEL '$%I89) 
(DSKSETQ $%O89 '$DONE) 
(ADDLABEL '$%O89) 
(DSKSETQ $%I90 '((|$SetStates|) 26.)) 
(ADDLABEL '$%I90) 
(DSKSETQ $%O90 '|$states_defined|) 
(ADDLABEL '$%O90) 
(DSKSETQ $%I91 '(($BATCH) "SSSS_w_ghTTTT_dx3.mat")) 
(ADDLABEL '$%I91) 
(DSKSETQ $%I92
         '((MDEFINE)
           ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|)
            ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
            ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
            ((MSETQ) |$Asss|
             ((|$gf_amplitudeN4V2|)
              ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
              ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
            ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "Step0: amplitude computation time"
             ((MPLUS) $TI1 ((MMINUS) $TI0)))
            ((MRETURN) |$Asss|)))) 
(ADDLABEL '$%I92) 
(DSKSETQ $%O92
         '((MDEFINE SIMP)
           ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|)
            ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
            ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
            ((MSETQ) |$Asss|
             ((|$gf_amplitudeN4V2|)
              ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
              ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
            ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "Step0: amplitude computation time"
             ((MPLUS) $TI1 ((MMINUS) $TI0)))
            ((MRETURN) |$Asss|)))) 
(ADDLABEL '$%O92) 
(DSKSETQ $%I93 '((MDEFINE) ((|$SSSSstep1|) |$AmpS40|) |$AmpS40|)) 
(ADDLABEL '$%I93) 
(DSKSETQ $%O93 '((MDEFINE SIMP) ((|$SSSSstep1|) |$AmpS40|) |$AmpS40|)) 
(ADDLABEL '$%O93) 
(DSKSETQ $%I94
         '((MDEFINE)
           ((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
            ((MSETQ) |$Assss0|
             ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
              |$Sc4| |$l4| |$dd0|))
            ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
            ((MSETQ) |$f_Assss|
             (($RATSIMP)
              (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "simplification computation time"
             ((MPLUS) $TI2 ((MMINUS) $TI1)))
            ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
            (($PRINT) "computation times" $TI0 $TI1 $TI2)
            ((MSETQ) $GH_0
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt0|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) |$tttt|
             (($FACTOR)
              (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_0 |$tttt0|)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT_dx3|
             (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
            (($PRINT) "factors from ghosts and momenta and measure"
             |$gh_TTTT_dx3|)
            ((MSETQ) $FINAL_AMP_DX
             (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
            ((MRETURN)
             ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
              (($FACTOR) |$dx3_dOM|)))))) 
(ADDLABEL '$%I94) 
(DSKSETQ $%O94
         '((MDEFINE SIMP)
           ((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
            ((MSETQ) |$Assss0|
             ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
              |$Sc4| |$l4| |$dd0|))
            ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
            ((MSETQ) |$f_Assss|
             (($RATSIMP)
              (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "simplification computation time"
             ((MPLUS) $TI2 ((MMINUS) $TI1)))
            ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
            (($PRINT) "computation times" $TI0 $TI1 $TI2)
            ((MSETQ) $GH_0
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt0|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) |$tttt|
             (($FACTOR)
              (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_0 |$tttt0|)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT_dx3|
             (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
            (($PRINT) "factors from ghosts and momenta and measure"
             |$gh_TTTT_dx3|)
            ((MSETQ) $FINAL_AMP_DX
             (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
            ((MRETURN)
             ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
              (($FACTOR) |$dx3_dOM|)))))) 
(ADDLABEL '$%O94) 
(DSKSETQ $%O95
         '"/home/igor/tex/NoChaos/maxima.cov/STTT/SSSS_w_ghTTTT_dx3.mat") 
(ADDLABEL '$%O95) 
(DSKSETQ $%I96
         '(($EV) (($DECLARE) |$Ms| $INTEGER)
           (($DECLARE) |$Mt| $INTEGER) (($COMPILE) $ALL))) 
(ADDLABEL '$%I96) 
(DSKSETQ $%O96 '$DONE) 
(ADDLABEL '$%O96) 
(DSKSETQ $%I97
         '((MSETQ) |$qq|
           ((MSETQ) |$qq1| ((MSETQ) |$qq2| ((MSETQ) |$qq3| 1.))))) 
(ADDLABEL '$%I97) 
(DSKSETQ $%O97 '1.) 
(ADDLABEL '$%O97) 
(DSKSETQ $%I98
         '((MSETQ) |$nq|
           ((MSETQ) |$nq1| ((MSETQ) |$nq2| ((MSETQ) |$nq3| 0.))))) 
(ADDLABEL '$%I98) 
(DSKSETQ $%O98 '0.) 
(ADDLABEL '$%O98) 
(DSKSETQ $%I99 '((MSETQ) |$filename| "S4zTTT.lisp")) 
(ADDLABEL '$%I99) 
(DSKSETQ $%O99 '"S4zTTT.lisp") 
(ADDLABEL '$%O99) 
(DSKSETQ $%I100 '((MSETQ) |$qq1| |$S4z|)) 
(ADDLABEL '$%I100) 
(DSKSETQ $%O100
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADDLABEL '$%O100) 
(DSKSETQ $%I101 '((MSETQ) |$nq1| 4.)) 
(ADDLABEL '$%I101) 
(DSKSETQ $%O101 '4.) 
(ADDLABEL '$%O101) 
(DSKSETQ $%I102
         '((MSETQ) |$a1234|
           ((|$gf_SSSSV3|) |$qq| |$nq| |$qq1| |$nq1| |$qq2| |$nq2|
            |$qq3| |$nq3| ""))) 
(ADDLABEL '$%I102) 
(DSKSETQ $%O102
         '((MLIST SIMP)
           ((MTIMES SIMP FACTORED) 16.
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -2. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MPLUS SIMP IRREDUCIBLE) -127.
             ((MTIMES SIMP RATSIMP) -49. |$Ms|)
             ((MTIMES SIMP) 62. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP RATSIMP) 254. |$om|)
             ((MTIMES SIMP RATSIMP) -29. |$Ms| |$om|)
             ((MTIMES SIMP) -294. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP RATSIMP) -254. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) -340. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -381. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 381. |$Ms| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 294. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 381. |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 804. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 294. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 254. ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -254. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -29. |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -340. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -294. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -127. ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -49. |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 62. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))))
           ((MTIMES SIMP FACTORED) 16.
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om|) -4.)
            ((MPLUS SIMP IRREDUCIBLE) -127.
             ((MTIMES SIMP RATSIMP) -49. |$Ms|)
             ((MTIMES SIMP) 62. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP RATSIMP) 254. |$om|)
             ((MTIMES SIMP RATSIMP) -29. |$Ms| |$om|)
             ((MTIMES SIMP) -294. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP RATSIMP) -254. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) -340. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -381. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 381. |$Ms| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 294. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 381. |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 804. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 294. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 254. ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -254. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -29. |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -340. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -294. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -127. ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -49. |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 62. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) -4.)
            ((MEXPT SIMP) |$Xi| 4.))
           ((MTIMES SIMP FACTORED)
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) 2. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 4.)
            ((MEXPT SIMP) |$Xi| -4.))
           ((MTIMES SIMP FACTORED) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|)
            |$Xi|
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -2.)))) 
(ADDLABEL '$%O102) 
(DSKSETQ $%I103 '((|$a1234| ARRAY) 1.)) 
(ADDLABEL '$%I103) 
(DSKSETQ $%O103
         '((MTIMES SIMP FACTORED) 16.
           ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
            ((MPLUS SIMP) -2. ((MTIMES SIMP) 2. |$Ms|)
             ((MTIMES SIMP) 2. |$Mt|)))
           ((MEXPT SIMP) |$om|
            ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
           ((MPLUS SIMP IRREDUCIBLE) -127.
            ((MTIMES SIMP RATSIMP) -49. |$Ms|)
            ((MTIMES SIMP) 62. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
            ((MTIMES SIMP RATSIMP) 254. |$om|)
            ((MTIMES SIMP RATSIMP) -29. |$Ms| |$om|)
            ((MTIMES SIMP) -294. ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$om|)
            ((MTIMES SIMP RATSIMP) -254. |$Mt| |$om|)
            ((MTIMES SIMP RATSIMP) -340. |$Ms| |$Mt| |$om|)
            ((MTIMES SIMP) -381. ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 381. |$Ms| ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 294. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 381. |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 804. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 294. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 254. ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -254. |$Ms| ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -29. |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -340. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -294. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -127. ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) -49. |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 62. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))))) 
(ADDLABEL '$%O103) 
(DSKSETQ $%I104 '(($SAVE) |$filename| $ALL)) 
(ADDLABEL '$%I104) 
(DSKSETQ |$expand_reggeon_loaded| 'T) 
(ADD2LNC '|$expand_reggeon_loaded| $VALUES) 
(DEFPROP |$expand_reggeon_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$expand_reggeon_loaded| $PROPS) 
(DEFPROP |$expand_reggeon_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$expand_reggeon_loaded| $PROPS) 
(DSKSETQ |$dbg_all_terms| 'NIL) 
(ADD2LNC '|$dbg_all_terms| $VALUES) 
(DEFPROP |$dbg_all_terms| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_all_terms| $PROPS) 
(DEFPROP |$dbg_all_terms| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_all_terms| $PROPS) 
(DSKSETQ |$dbg_compute_levels| 'NIL) 
(ADD2LNC '|$dbg_compute_levels| $VALUES) 
(DEFPROP |$dbg_compute_levels| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_compute_levels| $PROPS) 
(DEFPROP |$dbg_compute_levels| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_compute_levels| $PROPS) 
(DSKSETQ |$derivatives_loaded| 'T) 
(ADD2LNC '|$derivatives_loaded| $VALUES) 
(DEFPROP |$derivatives_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$derivatives_loaded| $PROPS) 
(DEFPROP |$derivatives_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$derivatives_loaded| $PROPS) 
(DSKSETQ |$dbg_wrt_lambda| 'NIL) 
(ADD2LNC '|$dbg_wrt_lambda| $VALUES) 
(DEFPROP |$dbg_wrt_lambda| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_lambda| $PROPS) 
(DEFPROP |$dbg_wrt_lambda| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_lambda| $PROPS) 
(DSKSETQ |$dbg_wrt_pair| 'NIL) 
(ADD2LNC '|$dbg_wrt_pair| $VALUES) 
(DEFPROP |$dbg_wrt_pair| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_pair| $PROPS) 
(DEFPROP |$dbg_wrt_pair| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_pair| $PROPS) 
(DSKSETQ |$dbg_wrt_states| 'NIL) 
(ADD2LNC '|$dbg_wrt_states| $VALUES) 
(DEFPROP |$dbg_wrt_states| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_states| $PROPS) 
(DEFPROP |$dbg_wrt_states| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_states| $PROPS) 
(DSKSETQ |$dbg_wrt_contract| 'NIL) 
(ADD2LNC '|$dbg_wrt_contract| $VALUES) 
(DEFPROP |$dbg_wrt_contract| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_contract| $PROPS) 
(DEFPROP |$dbg_wrt_contract| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_contract| $PROPS) 
(DSKSETQ |$dbg_scalars| 'NIL) 
(ADD2LNC '|$dbg_scalars| $VALUES) 
(DEFPROP |$dbg_scalars| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_scalars| $PROPS) 
(DEFPROP |$dbg_scalars| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_scalars| $PROPS) 
(DSKSETQ |$NIused| '13.) 
(ADD2LNC '|$NIused| $VALUES) 
(DSKSETQ |$objects_with_index| '((MLIST SIMP) $LA |$Sk| $K)) 
(ADD2LNC '|$objects_with_index| $VALUES) 
(DSKSETQ |$compute_pp_loaded| 'T) 
(ADD2LNC '|$compute_pp_loaded| $VALUES) 
(DEFPROP |$compute_pp_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$compute_pp_loaded| $PROPS) 
(DEFPROP |$compute_pp_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$compute_pp_loaded| $PROPS) 
(DSKSETQ $AP '2.) 
(ADD2LNC '$AP $VALUES) 
(DEFPROP $AP ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '$AP $PROPS) 
(DEFPROP $AP $FIXNUM MODE) 
(ADD2LNC '$AP $PROPS) 
(DSKSETQ |$amp_4pts_loaded| 'T) 
(ADD2LNC '|$amp_4pts_loaded| $VALUES) 
(DEFPROP |$amp_4pts_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$amp_4pts_loaded| $PROPS) 
(DEFPROP |$amp_4pts_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$amp_4pts_loaded| $PROPS) 
(DSKSETQ |$nn| '4.) 
(ADD2LNC '|$nn| $VALUES) 
(DSKSETQ |$Lev0| '8.) 
(ADD2LNC '|$Lev0| $VALUES) 
(DSKSETQ |$Null2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -30. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.))
           ((MTIMES SIMP) -10. (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -50. (($P SIMP) 2. 0.)))) 
(ADD2LNC '|$Null2| $VALUES) 
(DSKSETQ |$Null3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 136. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.))
           ((MTIMES SIMP) 144. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.))
           ((MTIMES SIMP) 672. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 288. (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 800. (($P SIMP) 3. 0.)))) 
(ADD2LNC '|$Null3| $VALUES) 
(DSKSETQ |$S4z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4z| $VALUES) 
(DSKSETQ |$S4m|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 25. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 300. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -504. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 153. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 504. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 2268. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 1164. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -2016. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 2250. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4m| $VALUES) 
(DSKSETQ |$S4r1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 1512. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 18144. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) 54432. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 122472. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 734832. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -163296. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -979776. (($P SIMP) 3. 1.)))) 
(ADD2LNC '|$S4r1| $VALUES) 
(DSKSETQ |$S4r2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -1452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -5112. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 1452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -10512. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 1512. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -67122. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19320. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 92520. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 5850. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4r2| $VALUES) 
(DSKSETQ |$S4r3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -552. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -2412. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 552. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 1512. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -4896. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -37476. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 7728. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 49968. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -900. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4r3| $VALUES) 
(DSKSETQ |$Null4r1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 25. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -152. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -312. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1224. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -519. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 936. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 936. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 3004. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 624. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 4350. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4r1| $VALUES) 
(DSKSETQ |$Null4r2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -778. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -3696. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -3393. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -5640. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -15354. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -13050. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -36. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 4050. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 5088. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -5472. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 9000. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4r2| $VALUES) 
(DSKSETQ |$Null4g|
         '((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 37. 72.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 31. 6.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 29. 8.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 5. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 3. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 27. 2.) (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 75. 4.) (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4g| $VALUES) 
(DSKSETQ |$Null4cr|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -82. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -288. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -351. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -696. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1494. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1458. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 468. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 702. (($P SIMP) 2. 2.)))) 
(ADD2LNC '|$Null4cr| $VALUES) 
(DSKSETQ |$S6m|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 925. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -2700. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 1390. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5150. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -2315. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -5150. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -27000. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -2160. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 4320. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6480. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 14240. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 2160. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 30720. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 82400. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -1620. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -8640. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19860. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -7560. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -108600. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 6432. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 28320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$S6m| $VALUES) 
(DSKSETQ |$S6z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 6750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -20250. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 12275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -6750. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 15950. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 1900. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -7975. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 251225. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -43875. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9720. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 75700. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -337500. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 100680. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -191400. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 929500. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 79515. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -141150. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 214110. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1872750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18168. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1177320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -226500. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$S6z| $VALUES) 
(DSKSETQ |$Null6r16|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -251797. ((MEXPT SIMP) (($P SIMP) 1. 0.) 6.))
           ((MTIMES SIMP) -2092175. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -7110175. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -29761875.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -5461735. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -24201350.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -50991925.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -24404550.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -12108575. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -62731800.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -3421800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 69175800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -121746050. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 70097000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 59508925. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -294064625. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -775902375. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -23008900.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -19102900. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 11421000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -442111500. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -78516400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 529209500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1024096500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1110037500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 3074625000. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -149096700.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 40996125. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -116943750. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -1724253750. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1836843750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -221157000. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2713770000. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 83700000. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$Null6r16| $VALUES) 
(DSKSETQ |$Null6g|
         '((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 709. 5400.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 6.))
           ((MTIMES SIMP) ((RAT SIMP) 253. 420.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.) (($P SIMP) 1. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 1051. 315.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 603. 140.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 919. 56.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 5. 2.) (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 10547. 1260.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) ((RAT SIMP) 2831. 420.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 9. 2.) (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 667. 28.) (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 151. 7.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 5. 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 333. 14.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 66103. 3780.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 22. 3.) (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 104651. 1260.) (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 121. 6.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 19141. 378.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 415. 21.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 5. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 508. 21.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 884. 7.) (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 2245. 21.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) ((RAT SIMP) 11343. 140.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 5065. 42.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 295. 14.) (($P SIMP) 1. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 2175. 14.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 1613. 6.) (($P SIMP) 1. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -20. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 8125. 18.) (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$Null6g| $VALUES) 
(DSKSETQ |$S8m1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 3704400. ((MEXPT SIMP) (($P SIMP) 2. 0.) 4.))
           ((MTIMES SIMP) -4233600. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 47098800. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 4233600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 121564800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -95719050.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -168663600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -2066129100.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 2822400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -8467200. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 564480. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -134930880. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -164058060. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 446029860. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 1881600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 300059350. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -166168800. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -564480. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -89953920. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 240527460.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 193485600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6641529720. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -566729900. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -4515839300.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -2822400. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 31399200. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -303712860. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -1918948920. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -2176090560. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 218051350.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 3466376900. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 356247360. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -1693440. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 67465440. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4233600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -301960395. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 200500650.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 84091995. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 1532790000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 87908400. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -1519737120. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 922165425.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 1693440. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -67465440. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 329030595. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1768903290. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 2882147400. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -220555395.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -4130193690. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 514439100. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -384952680. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 8399122200. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -1354752. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 37184832. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -151277760. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -432712800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1501803216. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2179008. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 755612928. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -1367559072. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 442163232. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -14516463024. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 28910880. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 105066720. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 697965480. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 46425600. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 8289945720. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -120426480. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -2275704720. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 73716750. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8m1| $VALUES) 
(DSKSETQ |$S8m2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 11760. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -23520. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 364560. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 11760. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 769440. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -992250. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -1134000. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -13891500.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -7840. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -907200. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -1003948. (($P SIMP) 2. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 2996548. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 1903750. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -776160. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -604800. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1974148. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1268960. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 43927352. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -3903500. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -30054500.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 243040. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -1698748. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -12175352. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -12949440. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 1495750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 22998500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 4603200. (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 453600. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2003091. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 921690. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 624291. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 9218160. (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 412080. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -9684000. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4919625. ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -453600. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1842891. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 11683434. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 17523720. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1598091. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -27559434. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -94500. (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -3330600. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 46431000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 279360. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -676800. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2152800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -8285520. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 83520. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 5080320. (($P SIMP) 1. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -7653024. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 4110624. (($P SIMP) 1. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -83615280. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 118560. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 522720. (($P SIMP) 1. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 4197864. (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -122880. (($P SIMP) 1. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 51399096. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -856944. (($P SIMP) 1. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -14931216. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 366750. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8m2| $VALUES) 
(DSKSETQ |$S8z1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 63000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -126000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -12448800. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 23738400. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 12448800. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 63000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -35002800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19192950. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 11264400. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 618823800.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -42000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 23950080. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -68817420. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 10255140. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 8144150. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 20048000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -631680. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 26813220. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -22545600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1237619880. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -14149100. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 539448700.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -772800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -15677340. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -360009720. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -156750720. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 13777750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -223149500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 910342720. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -11975040.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 16215885. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19570950.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 28720755. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 462861000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10558800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222613440. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -73024875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 11975040. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2116485. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 529542090. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -18257400. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -12882555.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 512024310. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1212819300. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -247152360. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -4300632000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -10789632. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 10184832. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -262211040. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 135449328. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1209600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -383096448. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 384247584. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 356467104. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 6188984592. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 126077280. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -64299480. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -113561280. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2262735720. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -1427760. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 419373360. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -54920250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8z1| $VALUES) 
(DSKSETQ |$S8z2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -63000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -10823400. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 20437200. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 10823400. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -30038400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 17038350. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9601200. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 530541900.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -21000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 20139840. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -57671460. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7657020. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6809950. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 17416000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -416640. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 21328860. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -19210800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1064138040. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11458300. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 464137100.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -512400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -13549620. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -305834760. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -134722560. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 11726750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -191999500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 772506560. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -10069920.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 13616505. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -17038350.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 24652215. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 393876000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -9248400. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -194265120. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -64519875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 10069920. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -802305. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 453611970. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10546200. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10779615.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 439123230. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1028682900. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -208166280. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -3654567000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -9265536. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 8963136. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -220237920. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 118298544. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 604800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -328898304. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 324832032. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 300357792. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 5264441616. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 106609440. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -55667640. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -95941440. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -1931385960. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -848880. (($P SIMP) 1. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 359941680. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -46478250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8z2| $VALUES) 
(DSKSETQ |$S10z1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 8890560000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -493920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -47040000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -816480000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -680400000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21840000. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 40166544600. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 47040000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11854080000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -47040000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 38525760000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -17406144000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -823200000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1338960000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 22514954000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -34574400000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -28153440000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 27552406000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 816480000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 47040000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -26671680000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41114304000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -21840000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41941606000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -65582521200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -30367750000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -575909838000.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 28153440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -658560000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -68300806000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 26403816600.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 6659590000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 556646958000. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 17012800000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -414892800000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 612360000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -778260000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 15500824500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 165900000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -23835724500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2976750000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 123480000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19766203100. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 8643600000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2610368400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 37648107500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 347766720000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11311477275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -6952837500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -446460000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 28894320000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -55227112500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 8829124500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 73883607500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 15484392000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1332626535000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -40007615550. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -771289485750.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -28894320000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 446460000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 54671452500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2976750000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 61435500. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 55566000000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -43951472400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -271032372000. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -286098435000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 6371568000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -12604951100. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -215509203000. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -167485920000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 14943553275.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 412610955750. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 59737860000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -104496000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 17850699600. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -12435219600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5376162400. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -9549187200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 9348102400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -319433436000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 6258067200. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 368756136000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -23408646912.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -36082698000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -5845392000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -790017472800. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 29446648000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 865169323200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -89828383680. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -5267808000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 12886098000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 247693312800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 225351473760. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -20082748000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -551036203200. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 2634992640. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -81345942720. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 607282147584. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 1587600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5427840000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 7813260000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 854670000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 254080638000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5662720000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -255510192000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 11300654400. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 1345650000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -6006960000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -71086512000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 6561480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 177150240000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -116617158000. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 116534544000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -1256174740800. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -801360000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -32628708000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 25637875200. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -1805580000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -52980480000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 68103216000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -33493788000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 1017474393600. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) 269482500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 16188732000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -15851576700. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -3532347000. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) -456913920600. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 1395489600. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 94471732800. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -6935292000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S10z1| $VALUES) 
(DSKSETQ |$S10z2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -987840000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 493920000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -538272000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -211680000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -282240000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 538272000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -740880000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 887600000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 297808000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 18276010200. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -1152480000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 538272000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1528800000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -870240000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 8890560000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6979392000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1481760000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -2073008000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 28865354000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -16134720000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -7408800000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -7021994000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 282240000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -538272000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 211680000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 16728768000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -297808000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 35591206000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -41558252400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -28984774000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -338354074800.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) -740880000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 7408800000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 1185408000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -33726406000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 26245762200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 5276614000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 354653434800. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 3841600000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -320060160000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 864360000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -897624000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -864360000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 584724000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7033624500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 312900000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15368524500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11840850000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222264000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -12051172700. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4033680000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10236358800. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7923867500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 158101440000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -903164325. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -2084197500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -864360000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1210524000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 6667920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -19580200500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 3007924500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 42183687500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 21707784000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 706144455000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -760732350. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -359389840950.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) 864360000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -6667920000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1210524000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 19024540500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -14804370000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 5882635500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2222640000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -6136822800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18131623200. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -73995075000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 148176000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -2914240700. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -90863551800. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -60799200000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -6161648325.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 107398030950. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -64729980000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 271824000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 7107435600. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1691955600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 9836573600. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5484931200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5864633600. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -243228636000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1347091200. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 275616936000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -24356973312.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) -271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -11114538000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -12619152000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -413747200800. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -3152072000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 377966635200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -105001606080. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 1505952000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -227982000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 84796480800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 77209342560. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 8564612000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -134957995200. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 147728931840. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -61431088320. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 376838832384. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 1587600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -8324160000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 3410316000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 3750990000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 185496318000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -845824000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -183256752000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 16200340800. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 4241970000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 20725200000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -28186032000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2261880000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 43731360000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -127285830000. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 88084752000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -812357985600. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -349776000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -20774628000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 18773798400. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -112140000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -22498560000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 56394288000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -25510428000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 690708211200. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) -55093500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 9414972000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -12279627900. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -2600955000. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) -316414042200. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 705211200. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 65112321600. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -5241852000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S10z2| $VALUES) 
(DSKSETQ |$S103z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -8001504000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 4.))
           ((MTIMES SIMP) -32006016000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 16003008000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 99574272000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 21337344000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -196777728000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 104908608000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -45045504000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 3.))
           ((MTIMES SIMP) -99574272000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 47416320000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -8001504000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 48009024000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 194406912000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -92461824000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 43563744000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -1792336896000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -2576484288000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 7112448000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -14224896000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -501150988800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 514530374400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 441839664000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7112448000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 87761116800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -457630790400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 4061207808000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 134708448000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -106673616000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 6322176000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -167181974400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -3589526644200. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -5619712000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 3.))
           ((MTIMES SIMP) 132765696000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 300421900800. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -552463430400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -170698752000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -26156592000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -270273024000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 60928560000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 3839299430400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 4795698700800. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -294705600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 405817910400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -3905736870000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 3143109312000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -432673920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -3369517242000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 37933056000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -26119900800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 296415302400. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -437098032000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 2106707097600. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -2541052684800. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 3435312384000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 192470678400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -6213646698000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5520826256400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 1443258877200. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 62480247253200.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) 204252384000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -430303104000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -185345126400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 5319068874000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -7740984220200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -4520578045200. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -44612888821200. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 697085760000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 40182960384000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 15321398400.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15066475200. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15321398400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -202319308800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 923941588500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 121367736000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 2064731287500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -3029894910000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 75895747200. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 1456309992900. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -811066032000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 9453628800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 5207328000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -4368576128400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4017877831500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19190767680000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 324362765475. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -394125385500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -143345462400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 232452259200. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 256048128000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -4741513459200. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 4475838005100. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -6569242375500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -161245123200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 3944646216000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1380872467500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1179466142400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -127827325665000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2053316263950. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 75396325217850.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) -112702665600.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -237200140800.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -40416163200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -2692058273100. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 9439988670000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1453598968500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -11342131920000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -3345674864400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 11567302783200. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 17434459413000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -9453628800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 1869329145600. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 4020673836900. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -5866932670200. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 12281913504000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -805050582525.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -6720249875850. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 59658933348000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 66919708800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1500917040000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 2178181861200. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 163034924400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1618250440800. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1910158588800. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1613022297600. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 49111179012000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 438568300800. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -17279037720000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 10785603015936.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) 1991485440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -2648040595200. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -4662858416400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 7078970505600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 57583975615200. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -546142632000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -69884033083200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -27245214682560. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -85033670400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -6880443591600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 420527181600. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -35674605701280. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -1170019452000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 19828757793600. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -87175629112320. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -26971837583040. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) -271805393809152. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 168391440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 975316665600. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -540966535200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -2722302709200. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -33663814002000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -567494860800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 11635371216000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -9239591390400. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -2776289040000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 4976458318800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 17649435254400. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 40063922640000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 3509112859200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -10309655635200. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 40713698768400. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 33410065449600. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) 372093476932800. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 799527909600. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -48348316800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 4728322620000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -3565119398400. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -1631223468000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -9236108851200. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -18527478710400. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -4958602812000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) -126713247091200. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) 16108035300.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 1771370748000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 2953030572900. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 840041987400. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) 36360611332200. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) -1078772817600. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) -6400051876800. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -1301785884000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S103z| $VALUES) 
(DSKSETQ |$qq3| '1.) 
(ADD2LNC '|$qq3| $VALUES) 
(DSKSETQ |$qq2| '1.) 
(ADD2LNC '|$qq2| $VALUES) 
(DSKSETQ |$qq1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$qq1| $VALUES) 
(DSKSETQ |$qq| '1.) 
(ADD2LNC '|$qq| $VALUES) 
(DSKSETQ |$nq3| '0.) 
(ADD2LNC '|$nq3| $VALUES) 
(DSKSETQ |$nq2| '0.) 
(ADD2LNC '|$nq2| $VALUES) 
(DSKSETQ |$nq1| '4.) 
(ADD2LNC '|$nq1| $VALUES) 
(DSKSETQ |$nq| '0.) 
(ADD2LNC '|$nq| $VALUES) 
(DSKSETQ |$filename| '"S4zTTT.lisp") 
(ADD2LNC '|$filename| $VALUES) 
(DSKSETQ |$Assss|
         '((MTIMES SIMP)
           ((MPLUS SIMP) -2032. ((MTIMES SIMP RATSIMP) -784. |$Ms|)
            ((MTIMES SIMP) 992. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 4064. ((MTIMES SIMP RATSIMP) -464. |$Ms|)
              ((MTIMES SIMP) -4704. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -4064.
                ((MTIMES SIMP RATSIMP) -5440. |$Ms|))
               |$Mt|))
             |$om|)
            ((MTIMES SIMP)
             ((MPLUS SIMP) -6096. ((MTIMES SIMP RATSIMP) 6096. |$Ms|)
              ((MTIMES SIMP) 4704. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 6096.
                ((MTIMES SIMP RATSIMP) 12864. |$Ms|))
               |$Mt|)
              ((MTIMES SIMP) 4704. ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 4064. ((MTIMES SIMP RATSIMP) -4064. |$Ms|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -464.
                ((MTIMES SIMP RATSIMP) -5440. |$Ms|))
               |$Mt|)
              ((MTIMES SIMP) -4704. ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -2032. ((MTIMES SIMP RATSIMP) -784. |$Mt|)
              ((MTIMES SIMP) 992. ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
             ((MEXPT SIMP RATSIMP) |$om| 4.)))
           ((MEXPT SIMP RATSIMP) |$Xi| 4.)
           ((MEXPT SIMP)
            ((MPLUS SIMP) 1. ((MTIMES SIMP RATSIMP) -4. |$om|)
             ((MTIMES SIMP) 6. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -4. ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MEXPT SIMP RATSIMP) |$om| 4.)
             ((MTIMES SIMP)
              ((MPLUS SIMP) -4. ((MTIMES SIMP RATSIMP) 16. |$om|)
               ((MTIMES SIMP) -24. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 16. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -4. ((MEXPT SIMP RATSIMP) |$om| 4.)))
              |$Xi|)
             ((MTIMES SIMP)
              ((MPLUS SIMP) 6. ((MTIMES SIMP RATSIMP) -24. |$om|)
               ((MTIMES SIMP) 36. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -24. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 6. ((MEXPT SIMP RATSIMP) |$om| 4.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 2.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -4. ((MTIMES SIMP RATSIMP) 16. |$om|)
               ((MTIMES SIMP) -24. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 16. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -4. ((MEXPT SIMP RATSIMP) |$om| 4.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 3.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 1. ((MTIMES SIMP RATSIMP) -4. |$om|)
               ((MTIMES SIMP) 6. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -4. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MEXPT SIMP RATSIMP) |$om| 4.))
              ((MEXPT SIMP RATSIMP) |$Xi| 4.)))
            -1.))) 
(ADD2LNC '|$Assss| $VALUES) 
(DSKSETQ $GH_0
         '((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 2.) -1.)
           ((MEXPT SIMP) (($XX SIMP) 1. 4.) -1.)
           ((MEXPT SIMP) (($XX SIMP) 2. 4.) -1.))) 
(ADD2LNC '$GH_0 $VALUES) 
(DSKSETQ |$tttt0|
         '((MTIMES SIMP)
           ((MEXPT SIMP) (($XX SIMP) 1. 2.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 2.)))
           ((MEXPT SIMP) (($XX SIMP) 1. 3.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 3.)))
           ((MEXPT SIMP) (($XX SIMP) 1. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 4.)))
           ((MEXPT SIMP) (($XX SIMP) 2. 3.)
            ((MTIMES SIMP) -4. (($PP SIMP) 2. 3.)))
           ((MEXPT SIMP) (($XX SIMP) 2. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 2. 4.)))
           ((MEXPT SIMP) (($XX SIMP) 3. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 3. 4.))))) 
(ADD2LNC '|$tttt0| $VALUES) 
(DSKSETQ |$tttt|
         '((MTIMES SIMP FACTORED)
           ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
            ((MPLUS SIMP) 2. ((MTIMES SIMP) 2. |$Ms|)
             ((MTIMES SIMP) 2. |$Mt|)))
           ((MEXPT SIMP) |$om|
            ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 2.)
           ((MEXPT SIMP) |$Xi| -6.)
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|) 2.))) 
(ADD2LNC '|$tttt| $VALUES) 
(DSKSETQ |$a1234|
         '((MLIST SIMP)
           ((MTIMES SIMP FACTORED) 16.
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -2. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MPLUS SIMP IRREDUCIBLE) -127.
             ((MTIMES SIMP RATSIMP) -49. |$Ms|)
             ((MTIMES SIMP) 62. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP RATSIMP) 254. |$om|)
             ((MTIMES SIMP RATSIMP) -29. |$Ms| |$om|)
             ((MTIMES SIMP) -294. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP RATSIMP) -254. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) -340. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -381. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 381. |$Ms| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 294. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 381. |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 804. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 294. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 254. ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -254. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -29. |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -340. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -294. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -127. ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -49. |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 62. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))))
           ((MTIMES SIMP FACTORED) 16.
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om|) -4.)
            ((MPLUS SIMP IRREDUCIBLE) -127.
             ((MTIMES SIMP RATSIMP) -49. |$Ms|)
             ((MTIMES SIMP) 62. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP RATSIMP) 254. |$om|)
             ((MTIMES SIMP RATSIMP) -29. |$Ms| |$om|)
             ((MTIMES SIMP) -294. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP RATSIMP) -254. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) -340. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -381. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 381. |$Ms| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 294. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 381. |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 804. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 294. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 254. ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -254. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -29. |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -340. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -294. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -127. ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -49. |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 62. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) -4.)
            ((MEXPT SIMP) |$Xi| 4.))
           ((MTIMES SIMP FACTORED)
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) 2. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 4.)
            ((MEXPT SIMP) |$Xi| -4.))
           ((MTIMES SIMP FACTORED) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|)
            |$Xi|
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -2.)))) 
(ADD2LNC '|$a1234| $VALUES) 
(DEFPROP $SET_NUMBER_OF_PARTICLE %SET_NUMBER_OF_PARTICLE VERB) 
(MDEFPROP $SET_NUMBER_OF_PARTICLE
    ((LAMBDA) ((MLIST) |$nn0|)
     ((MPROG) ((MSETQ) |$nn| |$nn0|)
      (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.) ((MPLUS) |$nn0| 1.))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MSETQ) ((|$s| ARRAY) $R)
        ((MPLUS) ((|$k|) $R)
         (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S ((MPLUS) $R 1.)
          |$nn0|))))))
    MEXPR) 
(DEFPROP $SET_NUMBER_OF_PARTICLE $ANY FUNCTION-MODE) 
(ADD2LNC '(($SET_NUMBER_OF_PARTICLE) |$nn0|) $FUNCTIONS) 
(DEFPROP %SET_NUMBER_OF_PARTICLE $SET_NUMBER_OF_PARTICLE NOUN) 
(DEFPROP $NOTZERO %NOTZERO VERB) 
(MDEFPROP $NOTZERO
    ((LAMBDA) ((MLIST) $X) ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))
    MEXPR) 
(DEFPROP $NOTZERO $FIXNUM FUNCTION-MODE) 
(ADD2LNC '(($NOTZERO) $X) $FUNCTIONS) 
(DEFPROP %NOTZERO $NOTZERO NOUN) 
(DEFPROP |$compute_alphas_no_zmV1| |%compute_alphas_no_zmV1| VERB) 
(MDEFPROP |$compute_alphas_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
        ((MSETQ) $POW0
         ((MTIMES) 2.
          (($SUM)
           (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0 $MAX_USED_LEVEL0)
           $L0 2. $MAX_USED_LEVEL0)))
        ((MSETQ) $POW0
         ((MPLUS) $POW0
          (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2. $MAX_USED_LEVEL0)))
        ((MCOND) |$dbg_compute_levels|
         (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T $FALSE)
        ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
      ((MRETURN) |$noAlphas0|)))
    MEXPR) 
(DEFPROP |$compute_alphas_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_alphas_no_zmV1| |$compute_alphas_no_zmV1| NOUN) 
(DEFPROP |$compute_levels_used_no_zmV1| |%compute_levels_used_no_zmV1|
         VERB) 
(MDEFPROP |$compute_levels_used_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
        ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
         ((MPROGN)
          ((MSETQ) $POW0
           ((MPLUS)
            (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
             ((MPLUS) $L0 ((MMINUS) 1.)))
            (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0 $MAX_USED_LEVEL0)))
          ((MCOND) ((MGREATERP) $POW0 0.)
           ((MSETQ) ((|$usedLevels0| ARRAY) $R)
            (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
             ((|$usedLevels0| ARRAY) $R)))
           T $FALSE)))))
      ((MRETURN) |$usedLevels0|)))
    MEXPR) 
(DEFPROP |$compute_levels_used_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_levels_used_no_zmV1| |$compute_levels_used_no_zmV1|
         NOUN) 
(DEFPROP |$compute_levels_and_powers_used_no_zmV1|
         |%compute_levels_and_powers_used_no_zmV1| VERB) 
(MDEFPROP |$compute_levels_and_powers_used_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
        ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
         ((MPROGN)
          ((MSETQ) $POW0
           ((MPLUS)
            (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
             ((MPLUS) $L0 ((MMINUS) 1.)))
            ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
            (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
             $MAX_USED_LEVEL0)))
          ((MCOND) ((MGREATERP) $POW0 0.)
           ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
            (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
             ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
           T $FALSE)))))
      ((MRETURN) |$usedLevelsPowers0|)))
    MEXPR) 
(DEFPROP |$compute_levels_and_powers_used_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_levels_and_powers_used_no_zmV1|)
           $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_levels_and_powers_used_no_zmV1|
         |$compute_levels_and_powers_used_no_zmV1| NOUN) 
(DEFPROP |$compute_Ks_no_zmV1| |%compute_Ks_no_zmV1| VERB) 
(MDEFPROP |$compute_Ks_no_zmV1|
    ((LAMBDA) ((MLIST) $LEVEL_USED_ARRAY0)
     ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
      ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
      ((MDO) $R 1. NIL NIL |$nn| NIL
       ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
        ((MSETQ) |$Nlus0| (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
        ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
         ((MPROGN)
          ((MSETQ) $NR_PQ
           ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R) $INR_PQ))
          ((MSETQ) ((|$explK0| ARRAY) $R)
           ((MPLUS) ((|$explK0| ARRAY) $R)
            ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
        ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
         ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
        |$end_r_loop|))
      ((MRETURN) |$Ks_rules0|)))
    MEXPR) 
(DEFPROP |$compute_Ks_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0) $FUNCTIONS) 
(DEFPROP |%compute_Ks_no_zmV1| |$compute_Ks_no_zmV1| NOUN) 
(DEFPROP |$compute_Ds| |%compute_Ds| VERB) 
(MDEFPROP |$compute_Ds|
    ((LAMBDA) ((MLIST) $LEVEL_USED_ARRAY0)
     ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
      ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
      ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
       ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
        ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
         ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
          ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL NIL
           NIL
           ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL NIL NIL
            NIL
            ((MSETQ) ((|$explD0| ARRAY) $R $S)
             ((MPLUS) ((|$explD0| ARRAY) $R $S)
              ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
               ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
          ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
           (($ENDCONS)
            ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
            ((|$Ds_rules0| ARRAY) $R)))
          |$end_s_loop|))
        |$end_r_loop|))
      ((MRETURN) |$Ds_rules0|)))
    MEXPR) 
(DEFPROP |$compute_Ds| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_Ds|) $LEVEL_USED_ARRAY0) $FUNCTIONS) 
(DEFPROP |%compute_Ds| |$compute_Ds| NOUN) 
(DSKSETQ $WICK '$WICK) 
(DEFPROP $WICK %WICK VERB) 
(MDEFPROP $WICK
    ((LAMBDA) ((MLIST) |$list_Nr0|)
     ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
      ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
      ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
      ((MSETQ) $WICK00
       ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
        ((MFACTORIAL) |$Nr0|)))
      ((MDO) $R 2. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $WICK0 0.)
        ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
        ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
         ((MPROGN) ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
          ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
           ((MSETQ) $WICK0
            ((MPLUS) $WICK0
             ((MTIMES)
              ((MQUOTIENT) 1.
               ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
              $CO0
              ((MEXPT) ((|$s| ARRAY) $R)
               ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
           T $FALSE)))
        ((MSETQ) $WICK00 $WICK0)))
      ((MRETURN) $WICK00)))
    MEXPR) 
(DEFPROP $WICK $ANY FUNCTION-MODE) 
(ADD2LNC '(($WICK) |$list_Nr0|) $FUNCTIONS) 
(DEFPROP %WICK $WICK NOUN) 
(DEFPROP $DO_ALL_TERM %DO_ALL_TERM VERB) 
(MDEFPROP $DO_ALL_TERM
    ((LAMBDA) ((MLIST) $INT0 $LEVELS_POWERS0 |$Ks_rules0| |$Ds_rules0|)
     ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
      (($PRINT) "in computing 'Z' (do_all_term)")
      ((MSETQ) $EXPL_INT0 $INT0)
      ((MDO) $R 1. NIL NIL |$nn| NIL
       ((MPROGN)
        ((MCOND) |$dbg_all_terms|
         (($PRINT)
          "in computing 'Z' (do_all_term) doing all terms for particle"
          $R)
         T $FALSE)
        ((MSETQ) $EXPL_INT0
         (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
          ((|$Ds_rules0| ARRAY) $R)))
        ((MSETQ) $NLEVELS0 (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
        ((MCOND) |$dbg_all_terms|
         (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
        ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
         ((MPROGN)
          ((MCOND) |$dbg_all_terms|
           (($PRINT) " project to"
            (($L) $R
             ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
            "^"
            ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
             ((MPLUS) $L0 1.)))
           T $FALSE)
          ((MSETQ) $EXPL_INT0
           (($RATCOEF) $EXPL_INT0
            (($L) $R
             ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
            ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
             ((MPLUS) $L0 1.))))
          ((MCOND) |$dbg_all_terms|
           (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
      ((MRETURN) $EXPL_INT0)))
    MEXPR) 
(DEFPROP $DO_ALL_TERM $ANY FUNCTION-MODE) 
(ADD2LNC '(($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
           |$Ds_rules0|)
         $FUNCTIONS) 
(DEFPROP %DO_ALL_TERM $DO_ALL_TERM NOUN) 
(DEFPROP $STATE2MATRIX %STATE2MATRIX VERB) 
(MDEFPROP $STATE2MATRIX
    ((LAMBDA) ((MLIST) $STATE0 |$MaxLevel0|)
     ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
      ((MSETQ) $MAT0
       (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
        ((MPLUS) |$MaxLevel0| 1.)))
      ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
       ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
        ((MPROGN)
         ((MSETQ) (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
          (($HIPOW) $STATE0 (($P) $IP $IQ)))
         ((MSETQ) $STATE00
          ((MQUOTIENT) $STATE00
           ((MEXPT) (($P) $IP $IQ)
            (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
      ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
       ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
        ((MPROGN)
         ((MSETQ) (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
          ((MPLUS) (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
           (($HIPOW) $STATE0 (($P) $IP $IQ))))
         ((MSETQ) $STATE00
          ((MQUOTIENT) $STATE00
           ((MEXPT) (($P) $IP $IQ) (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
      ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
       (($ERROR) "In state2matrix missing some contributions in"
        $STATE0 "since we are left with" $STATE00 "after analysis")
       T $FALSE)
      ((MRETURN) (($COPYMATRIX) $MAT0))))
    MEXPR) 
(DEFPROP $STATE2MATRIX $ANY FUNCTION-MODE) 
(ADD2LNC '(($STATE2MATRIX) $STATE0 |$MaxLevel0|) $FUNCTIONS) 
(DEFPROP %STATE2MATRIX $STATE2MATRIX NOUN) 
(DEFPROP |$take_derivative_wrt_lambdaV1|
         |%take_derivative_wrt_lambdaV1| VERB) 
(MDEFPROP |$take_derivative_wrt_lambdaV1|
    ((LAMBDA) ((MLIST) $NR0 $LEVEL0 $INDEX0 $TERM0)
     ((MPROG)
      ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0 $NPOW0
       $OP0)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
       ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
       ((MSETQ) $TERM00 $TERM0))
      ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $NEWTERM00 0.)
        ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MSETQ) $OP0 (($INPART) $FAC0 0.))
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MCOND) ((MGREATERP) $NPOW0 2.)
            (($ERROR)
             "la() has one index and it cannot occour with a power bigger than 2! term="
             $TERM00)
            T
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$l|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$ll|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
             ((MEXPT) ((MMINUS) 1.) $LEVEL0)
             ((MFACTORIAL)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
             ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LAK)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$laSk|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
              $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LALA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$ll|)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
             ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
             ((MFACTORIAL)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
             ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $KLA)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$Skla|)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LALA)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA2)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) 2. $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          |$end_pow_op|)
         T
         ((MCOND) $ISOP0
          ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$l|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0) $TERM00
              $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) $LEVEL0)
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LAK)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$laSk|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
               $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LA2)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) 2.
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $KLA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$Skla|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
               $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MPROGN)
             ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
              ((MSETQ) $NEWTERM00 (($SUBSTINPART) |$Dim| $TERM00 $NF0))
              T
              ((MPROGN)
               ((MSETQ) $NEWTERM00 (($SUBSTINPART) 1. $TERM00 $NF0))
               ((MSETQ) $NEWTERM00
                (($SUBSTITUTE) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                 $NEWTERM00))))
             |$end_lambda|)
            T $FALSE)
           |$end_if_op|)
          T $FALSE))
        ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
      ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_lambdaV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_lambdaV1|
         |$take_derivative_wrt_lambdaV1| NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA %TAKE_DERIVATIVE_WRT_LAMBDA VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA
    ((LAMBDA) ((MLIST) $NR0 $LEVEL0 $INDEX0 $TERM0)
     ((MPROG)
      ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0 $NPOW0
       $OP0)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
       ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
       ((MSETQ) $TERM00 $TERM0))
      ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $NEWTERM00 0.)
        ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0)) ((MSETQ) $NPOW0 1.)
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MSETQ) $OP0 (($INPART) $FAC0 0.))
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MCOND) ((MGREATERP) $NPOW0 2.)
            (($ERROR)
             "la() has one index and it cannot occour with a power bigger than 2! term="
             $TERM00)
            T
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$l|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MPROGN)
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0
              (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
               $NF0 2.)))
            ((MCOND) ((MEQUAL) $OP0 |$ll|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               ((MEXPT) ((MMINUS) 1.) $LEVEL0)
               ((MFACTORIAL)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
               ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LAK)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 |$laSk|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LALA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)))
             T $FALSE)
            |$end_lambda_other|)
           T $FALSE)
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MPROGN)
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0
              (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
               $NF0 2.)))
            ((MCOND) ((MEQUAL) $OP0 |$ll|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
               ((MFACTORIAL)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
               ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $KLA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 |$Skla|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LALA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)))
             T $FALSE)
            |$end_other_la|)
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA2)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) 2. $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          |$end_pow_op|)
         T
         ((MCOND) $ISOP0
          ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$l|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0) $TERM00
              $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) $LEVEL0)
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LAK)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$laSk|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
               $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LA2)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) 2.
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $KLA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$Skla|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
               $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MPROGN)
             ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
              ((MSETQ) $NEWTERM00 (($SUBSTINPART) |$Dim| $TERM00 $NF0))
              T
              ((MPROGN)
               ((MSETQ) $NEWTERM00 (($SUBSTINPART) 1. $TERM00 $NF0))
               ((MSETQ) $NEWTERM00
                (($SUBSTITUTE) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                 $NEWTERM00))))
             |$end_lambda|)
            T $FALSE)
           |$end_if_op|)
          T $FALSE))
        ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
      ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_LAMBDA $TAKE_DERIVATIVE_WRT_LAMBDA NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR
         %TAKE_DERIVATIVE_WRT_SCALAR_PAIR VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR
    ((LAMBDA) ((MLIST) $NR0 $LEVEL10 $LEVEL20 $TERM0)
     ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
      ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
      ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.)) ((MSETQ) $DER0 0.)
      ((MCOND) ((MGREATERP) $LEVEL10 0.)
       ((MSETQ) $DER00
        (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0| $TERM0))
       T ((MSETQ) $DER00 ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
      ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
      ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
       ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
        ((MDO) $NT0 1. NIL NIL $LDER00 NIL
         ((MPROGN)
          ((MCOND) |$dbg_wrt_pair|
           (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
            "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
           T $FALSE)
          ((MSETQ) $TMP_DER0
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
            (($INPART) $DER00 $NT0)))
          ((MSETQ) $DER0 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
       T
       ((MPROGN)
        ((MCOND) |$dbg_wrt_pair|
         (($PRINT) "    SINGLE term: take der of" $DER00 "wrt lambda("
          $NR0 $LEVEL20 |$newII0| ")")
         T $FALSE)
        ((MSETQ) $DER0
         (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0| $DER00))))
      ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0)) ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
           $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_SCALAR_PAIR
         $TAKE_DERIVATIVE_WRT_SCALAR_PAIR NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_STATE %TAKE_DERIVATIVE_WRT_STATE VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_STATE
    ((LAMBDA) ((MLIST) $NR0 $ONE_STATE_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
      ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $ONE_STATE_IN_MATRIX0))
      ((MSETQ) |$Der0| $TERM0)
      ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
       ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
        ((MCOND)
         ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
         ((MPROGN)
          ((MDO) $N_PQ 1. NIL NIL
           (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
           ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
             ((MPROGN)
              ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
               ((MSETQ) |$tmp_Der0|
                ((MPLUS) |$tmp_Der0|
                 (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                  ((MPLUS) $L0 ((MMINUS) 1.))
                  ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
              ((MSETQ) |$Der0| |$tmp_Der0|))
             T
             ((MSETQ) |$Der0|
              (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
               ((MPLUS) $L0 ((MMINUS) 1.)) ((MPLUS) $C0 ((MMINUS) 1.))
               |$Der0|)))))
          |$end_loop_c0|)
         T $FALSE)))
      ((MRETURN) |$Der0|)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_STATE $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_STATE $TAKE_DERIVATIVE_WRT_STATE NOUN) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV1|
         |%take_derivative_wrt_scalar_stateSV1| VERB) 
(MDEFPROP |$take_derivative_wrt_scalar_stateSV1|
    ((LAMBDA) ((MLIST) $SCALARS_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
      ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
      ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
       ((MCOND)
        ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
        ((MPROGN)
         ((MCOND) |$dbg_scalars|
          (($PRINT) "nr0=" $NR0 "out of"
           (($LENGTH) $SCALARS_IN_MATRIX0))
          T $FALSE)
         ((MSETQ) |$tmp_DER0| 0.)
         ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
          ((MPROGN)
           (($PRINT) "before length(DER0) is" (($LENGTH) |$der0|))
           ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
            ((MSETQ) |$tmp_DER0|
             ((MPLUS) |$tmp_DER0|
              (($TAKE_DERIVATIVE_WRT_STATE) $NR0
               (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
           ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
          T
          ((MPROGN)
           ((MCOND) |$dbg_scalars|
            (($PRINT) "SINGLE term " |$der0| "derivative wrt r=" $NR0
             "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0) "with nr=" $NR0)
            T $FALSE)
           ((MSETQ) |$der0|
            (($TAKE_DERIVATIVE_WRT_STATE) $NR0
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
           |$end_single|)))
        T $FALSE))
      ((MRETURN) |$der0|)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_scalar_stateSV1|) $SCALARS_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_scalar_stateSV1|
         |$take_derivative_wrt_scalar_stateSV1| NOUN) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV2|
         |%take_derivative_wrt_scalar_stateSV2| VERB) 
(MDEFPROP |$take_derivative_wrt_scalar_stateSV2|
    ((LAMBDA) ((MLIST) $SCALARS_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
      ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
       ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
        (($PRINT) "in take_derivative_wrt_scalar_stateSV2 acting on"
         $LT0 "terms")
        ((MDO) $NT0 1. NIL NIL $LT0 NIL
         ((MPROGN)
          ((MCOND) |$dbg_wrt_states|
           (($PRINT) "in take_derivative_wrt_scalar_stateSV2 EXAM term"
            $NT0 "out of" $LT0 "now there are"
            ((MCOND) ((MNOT) (($NUMBERP) |$der0|)) (($LENGTH) |$der0|)
             T 0.)
            "terms")
           T
           ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
            (($PRINT)
             "in take_derivative_wrt_scalar_stateSV2 EXAM term" $NT0
             "(step 100) out of" $LT0)
            T $FALSE))
          ((MSETQ) |$NIused| 0.)
          ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
          ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
           ((MCOND)
            ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
            ((MPROGN)
             ((MSETQ) |$tmp_DER0|
              (($TAKE_DERIVATIVE_WRT_STATE) $NR0
               (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
             |$end_nr_loop|)
            T $FALSE))
          ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
          |$end_t0_loop|)))
       T
       ((MPROGN) ((MSETQ) |$der0| $TERM0)
        ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
         ((MCOND)
          ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
          ((MPROGN)
           ((MCOND) |$dbg_wrt_states|
            (($PRINT)
             "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
             |$der0| "derivative wrt r=" $NR0 "and"
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
            T $FALSE)
           ((MSETQ) |$der0|
            (($TAKE_DERIVATIVE_WRT_STATE) $NR0
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
           |$end_single|)
          T $FALSE))))
      ((MRETURN) |$der0|)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV2| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_scalar_stateSV2|) $SCALARS_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_scalar_stateSV2|
         |$take_derivative_wrt_scalar_stateSV2| NOUN) 
(DEFPROP $CONTRACT_PAIRS_IN_ONE_TERM %CONTRACT_PAIRS_IN_ONE_TERM VERB) 
(MDEFPROP $CONTRACT_PAIRS_IN_ONE_TERM
    ((LAMBDA) ((MLIST) $UTERM0)
     ((MPROG)
      ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0 $NPOW0
       $OP0 $IND0 $NFAC0 $NR0 $NS0)
      ((MSETQ) $UTERM00 $UTERM0)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
       ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
       ((MRETURN) $UTERM0) T $FALSE)
      ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
      ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_contract| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
            ((MNOT) ((MEQUAL) $NPOW0 2.)))
           (($ERROR) "the power must be 2!! wrong term=" $UTERM0) T
           $FALSE)
          ((MCOND) ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
           ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MCOND) ((MEQUAL) $OP0 $LA)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE)
          ((MCOND) ((MEQUAL) $OP0 |$Sk|)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE)
          ((MCOND) ((MEQUAL) $OP0 $K)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE))
         T
         ((MCOND)
          ((MAND) $ISOP0
           (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
          ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
           ((MCOND)
            ((MNOT)
             (($IS) ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
            ((MPROGN)
             ((MSETQ) $OTHERFAC0 (($ASSOC) $IND0 $LIST_INDEX_FACS0))
             ((MSETQ) $NR0 (($INPART) $FAC0 1.))
             ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
             ((MCOND) ((MLEQP) $NR0 $NS0)
              ((MSETQ) $CTERM0
               ((MTIMES) $CTERM0
                ((MQAPPLY)
                 (($CONCAT) (($INPART) $FAC0 0.)
                  (($INPART) $OTHERFAC0 0.))
                 $NR0 (($INPART) $FAC0 2.) $NS0
                 (($INPART) $OTHERFAC0 2.))))
              T
              ((MSETQ) $CTERM0
               ((MTIMES) $CTERM0
                ((MQAPPLY)
                 (($CONCAT) (($INPART) $OTHERFAC0 0.)
                  (($INPART) $FAC0 0.))
                 $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                 (($INPART) $FAC0 2.)))))
             ((MSETQ) $LIST_INDEX_FACS0
              (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0) $LIST_INDEX_FACS0)))
            T
            ((MSETQ) $LIST_INDEX_FACS0
             (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
          T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
        |$end_fac_loop|))
      ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
       ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
       ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
      ((MRETURN) $CTERM0)))
    MEXPR) 
(DEFPROP $CONTRACT_PAIRS_IN_ONE_TERM $ANY FUNCTION-MODE) 
(ADD2LNC '(($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0) $FUNCTIONS) 
(DEFPROP %CONTRACT_PAIRS_IN_ONE_TERM $CONTRACT_PAIRS_IN_ONE_TERM NOUN) 
(DEFPROP $CONTRACT_PAIRS %CONTRACT_PAIRS VERB) 
(MDEFPROP $CONTRACT_PAIRS
    ((LAMBDA) ((MLIST) |$utermS0|)
     ((MPROG) ((MLIST) $SUM0)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
       ((MPROGN) ((MSETQ) $SUM0 0.)
        ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
         ((MSETQ) $SUM0
          ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
       T ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
      ((MRETURN) $SUM0)))
    MEXPR) 
(DEFPROP $CONTRACT_PAIRS $ANY FUNCTION-MODE) 
(ADD2LNC '(($CONTRACT_PAIRS) |$utermS0|) $FUNCTIONS) 
(DEFPROP %CONTRACT_PAIRS $CONTRACT_PAIRS NOUN) 
(DEFPROP $TRUE_XX %TRUE_XX VERB) 
(MDEFPROP $TRUE_XX
    ((LAMBDA) ((MLIST) $R $S)
     ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))
    MEXPR) 
(DEFPROP $TRUE_XX $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_XX) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_XX $TRUE_XX NOUN) 
(DEFPROP |$otherN| |%otherN| VERB) 
(MDEFPROP |$otherN|
    ((LAMBDA) ((MLIST) $M $N)
     ((MCOND)
      ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
       ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
      3. T
      ((MCOND)
       ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
        ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
       2. T
       ((MCOND)
        ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
         ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
        1. T $FALSE))))
    MEXPR) 
(DEFPROP |$otherN| $BOOLEAN FUNCTION-MODE) 
(ADD2LNC '((|$otherN|) $M $N) $FUNCTIONS) 
(DEFPROP |%otherN| |$otherN| NOUN) 
(DEFPROP $COMPUTE_PP3 %COMPUTE_PP3 VERB) 
(MDEFPROP $COMPUTE_PP3
    ((LAMBDA) ((MLIST) ((MLIST) |$n|))
     ((MPROG)
      ((MDO) $M 1. NIL NIL |$nn| NIL
       ((MDO) $N 1. NIL NIL |$nn| NIL
        ((MCOND) ((MEQUAL) $M $N)
         ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
          ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))) $AP))
         T
         ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
          ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
           ((MPLUS)
            ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
            ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
            ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))
    MEXPR) 
(DEFPROP $COMPUTE_PP3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_PP3) ((MLIST) |$n|)) $FUNCTIONS) 
(MDEFPROP $COMPUTE_PP3 T MLEXPRP) 
(DEFPROP %COMPUTE_PP3 $COMPUTE_PP3 NOUN) 
(DEFPROP $PP3ONSHELL %PP3ONSHELL VERB) 
(MDEFPROP $PP3ONSHELL
    ((LAMBDA) ((MLIST) $M $N) (($NUM_PP3 ARRAY) $M $N)) MEXPR) 
(DEFPROP $PP3ONSHELL $ANY FUNCTION-MODE) 
(ADD2LNC '(($PP3ONSHELL) $M $N) $FUNCTIONS) 
(DEFPROP %PP3ONSHELL $PP3ONSHELL NOUN) 
(DEFPROP $TRUE_GF_XX3 %TRUE_GF_XX3 VERB) 
(MDEFPROP $TRUE_GF_XX3
    ((LAMBDA) ((MLIST) $R $S) (($NUM_XX3 ARRAY) $R $S)) MEXPR) 
(DEFPROP $TRUE_GF_XX3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_GF_XX3) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_GF_XX3 $TRUE_GF_XX3 NOUN) 
(DEFPROP $GF_XX3 %GF_XX3 VERB) 
(MDEFPROP $GF_XX3
    ((LAMBDA) ((MLIST) $M $N)
     ((MCOND) ((MEQUAL) $M 1.) |$x1| T
      ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
       ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
        |$x3|))))
    MEXPR) 
(DEFPROP $GF_XX3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($GF_XX3) $M $N) $FUNCTIONS) 
(DEFPROP %GF_XX3 $GF_XX3 NOUN) 
(DSKSETQ $COMPUTE_PP4 '$COMPUTE_PP4) 
(DEFPROP $COMPUTE_PP4 %COMPUTE_PP4 VERB) 
(MDEFPROP $COMPUTE_PP4
    ((LAMBDA) ((MLIST) ((MLIST) |$n|))
     ((MPROG)
      ((MDO) $M 1. NIL NIL |$nn| NIL
       ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
        ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))) $AP)))
      ((MSETQ) |$Mu|
       ((MPLUS)
        ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
        ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Ms|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Mt|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
       (($RATSIMP)
        ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
         ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
          ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
      ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Ms|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Mt|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
       (($RATSIMP)
        ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
         ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.) ((MMINUS) 2.)
          ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))
    MEXPR) 
(DEFPROP $COMPUTE_PP4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_PP4) ((MLIST) |$n|)) $FUNCTIONS) 
(MDEFPROP $COMPUTE_PP4 T MLEXPRP) 
(DEFPROP %COMPUTE_PP4 $COMPUTE_PP4 NOUN) 
(DEFPROP $PP4ONSHELL %PP4ONSHELL VERB) 
(MDEFPROP $PP4ONSHELL
    ((LAMBDA) ((MLIST) $M $N) (($NUM_PP4 ARRAY) $M $N)) MEXPR) 
(DEFPROP $PP4ONSHELL $ANY FUNCTION-MODE) 
(ADD2LNC '(($PP4ONSHELL) $M $N) $FUNCTIONS) 
(DEFPROP %PP4ONSHELL $PP4ONSHELL NOUN) 
(DEFPROP $COMPUTE_XX4 %COMPUTE_XX4 VERB) 
(MDEFPROP $COMPUTE_XX4
    ((LAMBDA) ((MLIST))
     ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
      (($REMARRAY) $NUM_XX4)
      ((MSETQ) $GF_X_RULES
       ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
      ((MSETQ) $EQ_XX40
       ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
        ((MEQUAL) |$om|
         ((MQUOTIENT)
          ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
           (($XX) 1. 3.))
          (($XX) 2. 4.)))))
      ((MSETQ) $EQ_XX40
       ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
        ((MEQUAL)
         ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.) (($XX) 2. 4.))
         ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
      ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
      ((MSETQ) $SO_X13
       (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
      ((MSETQ) $XX4_LIST
       (($MAKELIST)
        (($MAKELIST)
         ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S)) $S
         ((MPLUS) $R 1.) |$nn|)
        $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
      ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
      ((MSETQ) $XX4_LIST
       (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
      ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
      ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
       (($MAP) ":" ((MLIST) (($LHS) $GFXX0)) ((MLIST) (($RHS) $GFXX0))))
      ((MSETQ) |$dx3_dOM| (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
      ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES)) |$xx4_done|))
    MEXPR) 
(DEFPROP $COMPUTE_XX4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_XX4)) $FUNCTIONS) 
(DEFPROP %COMPUTE_XX4 $COMPUTE_XX4 NOUN) 
(DEFPROP $TRUE_GF_XX4 %TRUE_GF_XX4 VERB) 
(MDEFPROP $TRUE_GF_XX4
    ((LAMBDA) ((MLIST) $R $S) (($NUM_XX4 ARRAY) $R $S)) MEXPR) 
(DEFPROP $TRUE_GF_XX4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_GF_XX4) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_GF_XX4 $TRUE_GF_XX4 NOUN) 
(DEFPROP |$check_cyc_A_234| |%check_cyc_A_234| VERB) 
(MDEFPROP |$check_cyc_A_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
        ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
        ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
        ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
        ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
        ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
        ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
        ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
        ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
        ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
        ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
        ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_cyc_A_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_cyc_A_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_cyc_A_234| |$check_cyc_A_234| NOUN) 
(DEFPROP |$cyc_A_234| |%cyc_A_234| VERB) 
(MDEFPROP |$cyc_A_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
        ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
        ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$cyc_A_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$cyc_A_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%cyc_A_234| |$cyc_A_234| NOUN) 
(DEFPROP |$check_cyc_gfA_234| |%check_cyc_gfA_234| VERB) 
(MDEFPROP |$check_cyc_gfA_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
        ((MEQUAL) |$om| ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_cyc_gfA_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_cyc_gfA_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_cyc_gfA_234| |$check_cyc_gfA_234| NOUN) 
(DEFPROP |$cyc_gfA_234| |%cyc_gfA_234| VERB) 
(MDEFPROP |$cyc_gfA_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST)
        ((MEQUAL) |$om| ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
       $AMP00)))
    MEXPR) 
(DEFPROP |$cyc_gfA_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$cyc_gfA_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%cyc_gfA_234| |$cyc_gfA_234| NOUN) 
(DEFPROP |$check_swap_A_23| |%check_swap_A_23| VERB) 
(MDEFPROP |$check_swap_A_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
        ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_swap_A_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_swap_A_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_swap_A_23| |$check_swap_A_23| NOUN) 
(DEFPROP |$swap_A_23| |%swap_A_23| VERB) 
(MDEFPROP |$swap_A_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
        ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$swap_A_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$swap_A_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%swap_A_23| |$swap_A_23| NOUN) 
(DEFPROP |$swap_gfA_23| |%swap_gfA_23| VERB) 
(MDEFPROP |$swap_gfA_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE) ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$swap_gfA_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$swap_gfA_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%swap_gfA_23| |$swap_gfA_23| NOUN) 
(DEFPROP $TEST_MEASURE %TEST_MEASURE VERB) 
(MDEFPROP $TEST_MEASURE
    ((LAMBDA) ((MLIST) |$l1| |$l2| |$l3| |$l4|)
     ((MPROG) ((MSETQ) |$nn| 4.)
      (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
      ((MSETQ) $GH_00
       ((MQUOTIENT) 1.
        ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
      ((MSETQ) |$tttt_00|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
           ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
           ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
      ((MSETQ) |$tttt_00|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
      ((MSETQ) $GH_0P
       (($FACTOR)
        (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) (($XX) 1. 2.)
          ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.)) (($XX) 1. 3.)
           (($XX) 2. 4.))))))
      ((MSETQ) |$TTTT_0p|
       (($FACTOR)
        (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) (($XX) 1. 2.)
          ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.)) (($XX) 1. 3.)
           (($XX) 2. 4.))))))
      ((MSETQ) |$TTTT_pp|
       (($FACTOR)
        (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.))))
      ((MSETQ) |$gh_TTT0|
       (($FACTOR)
        (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
         ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTT|
       (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))
    MEXPR) 
(DEFPROP $TEST_MEASURE $ANY FUNCTION-MODE) 
(ADD2LNC '(($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|) $FUNCTIONS) 
(DEFPROP %TEST_MEASURE $TEST_MEASURE NOUN) 
(DEFPROP $ORDERXX %ORDERXX VERB) 
(MDEFPROP $ORDERXX
    ((LAMBDA) ((MLIST) $R $S)
     ((MCOND) ((MEQUAL) $R $S) 0. T
      ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
       ((MMINUS) (($XX) $S $R)))))
    MEXPR) 
(DEFPROP $ORDERXX $ANY FUNCTION-MODE) 
(ADD2LNC '(($ORDERXX) $R $S) $FUNCTIONS) 
(DEFPROP %ORDERXX $ORDERXX NOUN) 
(DEFPROP $ORDERPP %ORDERPP VERB) 
(MDEFPROP $ORDERPP
    ((LAMBDA) ((MLIST) $R $S)
     ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))
    MEXPR) 
(DEFPROP $ORDERPP $ANY FUNCTION-MODE) 
(ADD2LNC '(($ORDERPP) $R $S) $FUNCTIONS) 
(DEFPROP %ORDERPP $ORDERPP NOUN) 
(DEFPROP $TRUE_KK %TRUE_KK VERB) 
(MDEFPROP $TRUE_KK
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))
    MEXPR) 
(DEFPROP $TRUE_KK $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_KK) $R $M $S $N) $FUNCTIONS) 
(DEFPROP %TRUE_KK $TRUE_KK NOUN) 
(DEFPROP |$true_Skk| |%true_Skk| VERB) 
(MDEFPROP |$true_Skk|
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
      (($SUM)
       ((MTIMES) (($ORDERPP) $T $S) ((MEXPT) (($ORDERXX) $R $T) $M)) $T
       1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_Skk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_Skk|) $R $M $S $N) $FUNCTIONS) 
(DEFPROP |%true_Skk| |$true_Skk| NOUN) 
(DEFPROP |$true_kSk| |%true_kSk| VERB) 
(MDEFPROP |$true_kSk|
    ((LAMBDA) ((MLIST) $S $N $R $M)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
      (($SUM)
       ((MTIMES) (($ORDERPP) $T $S) ((MEXPT) (($ORDERXX) $R $T) $M)) $T
       1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_kSk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_kSk|) $S $N $R $M) $FUNCTIONS) 
(DEFPROP |%true_kSk| |$true_kSk| NOUN) 
(DEFPROP |$true_SkSk| |%true_SkSk| VERB) 
(MDEFPROP |$true_SkSk|
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
      (($SUM)
       (($SUM)
        ((MTIMES) (($ORDERPP) $T $U) ((MEXPT) (($ORDERXX) $R $T) $M)
         ((MEXPT) (($ORDERXX) $S $U) $N))
        $T 1. |$nn|)
       $U 1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_SkSk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_SkSk|) $R $M $S $N) $FUNCTIONS) 
(DEFPROP |%true_SkSk| |$true_SkSk| NOUN) 
(DEFPROP $FROM_STATE_TO_ADDEND_LIST %FROM_STATE_TO_ADDEND_LIST VERB) 
(MDEFPROP $FROM_STATE_TO_ADDEND_LIST
    ((LAMBDA) ((MLIST) $STATE0)
     ((MPROG)
      ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T $FALSE)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
       ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
      ((MSETQ) $LIST0
       (($MAKELIST) (($INPART) $STATE0 $T) $T 1. (($LENGTH) $STATE0)))
      ((MRETURN) $LIST0)))
    MEXPR) 
(DEFPROP $FROM_STATE_TO_ADDEND_LIST $ANY FUNCTION-MODE) 
(ADD2LNC '(($FROM_STATE_TO_ADDEND_LIST) $STATE0) $FUNCTIONS) 
(DEFPROP %FROM_STATE_TO_ADDEND_LIST $FROM_STATE_TO_ADDEND_LIST NOUN) 
(DEFPROP $EXTRACT_AND_NORMALIZE_COEFFS %EXTRACT_AND_NORMALIZE_COEFFS
         VERB) 
(MDEFPROP $EXTRACT_AND_NORMALIZE_COEFFS
    ((LAMBDA) ((MLIST) $LIST_OF_LISTS_OF_SUBSTATES0)
     ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
      ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
       ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
        ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
         ((MPROGN) ((MSETQ) $S00 $S0)
          ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
           ((MPROGN) ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
            ((MCOND) ((MGREATERP) $POW0 0.)
             ((MSETQ) $S00
              ((MTIMES)
               ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
               ((MEXPT)
                ((MQUOTIENT) 1.
                 ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                $POW0)))
             T $FALSE)
            ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
            ((MCOND) ((MGREATERP) $POW0 0.)
             ((MSETQ) $S00
              ((MTIMES)
               ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
               ((MEXPT)
                ((MQUOTIENT) 1.
                 ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                $POW0)))
             T $FALSE)))
          ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
           ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
            ((MPROGN) ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
             ((MCOND) ((MGREATERP) $POW0 0.)
              ((MSETQ) $S00
               ((MTIMES)
                ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                ((MEXPT)
                 ((MQUOTIENT)
                  ((MQUOTIENT) ((MMINUS) 1.)
                   ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                  ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                 $POW0)))
              T $FALSE))))
          ((MCOND)
           ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
            ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
           (($ERROR)
            "extract_and_normalize_coeffs cannot compute normalized coeff from"
            $S0 "left over is" $S00)
           T $FALSE)
          ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
        ((MSETQ) $COEFFS_LIST0 (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
      ((MRETURN) $COEFFS_LIST0)))
    MEXPR) 
(DEFPROP $EXTRACT_AND_NORMALIZE_COEFFS $ANY FUNCTION-MODE) 
(ADD2LNC '(($EXTRACT_AND_NORMALIZE_COEFFS)
           $LIST_OF_LISTS_OF_SUBSTATES0)
         $FUNCTIONS) 
(DEFPROP %EXTRACT_AND_NORMALIZE_COEFFS $EXTRACT_AND_NORMALIZE_COEFFS
         NOUN) 
(DEFPROP |$amplitudeN4V1| |%amplitudeN4V1| VERB) 
(MDEFPROP |$amplitudeN4V1|
    ((LAMBDA) ((MLIST) $STATES_LIST0)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) |$Partials0|
            (($ENDCONS)
             ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4) $LIST_OF_SUBSTATES0
              $PARTIAL_AMP0)
             |$Partials0|))
           ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$amplitudeN4V1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$amplitudeN4V1|) $STATES_LIST0) $FUNCTIONS) 
(DEFPROP |%amplitudeN4V1| |$amplitudeN4V1| NOUN) 
(DEFPROP |$amplitudeN4V1_list| |%amplitudeN4V1_list| VERB) 
(MDEFPROP |$amplitudeN4V1_list|
    ((LAMBDA) ((MLIST) $STATES_LIST0 $CHECKPOINT_SAVE_FILENAME)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MPROGN)
        ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
         ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
          ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
           ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
            (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
             $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
             (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
             (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
             "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
            ((MSETQ) $LIST_OF_SUBSTATES0
             ((MLIST)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
            (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
            ((MSETQ) $SL0
             (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
              $LIST_OF_SUBSTATES0))
            ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
            ((MSETQ) $NAS_LIST0
             (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
            ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
            ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
            ((MSETQ) $ULPS0
             ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
            ((MSETQ) $ULPS_LIST0
             (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
            ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
            ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
            ((MSETQ) $EI0
             (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
            ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
            ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
            (($PRINT)
             "Computed the expression on which we must act with derivatives in"
             ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
            ((MSETQ) $PARTIAL_AMP0
             ((MTIMES)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
               $NA1)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
               $NA2)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
               $NA3)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
               $NA4)
              ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
            ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
            (($PRINT)
             "Taken the derivatives and computed the partial amplitude in"
             ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
              |$Partials0|))
            |$end_3_loops|))))
        (($SAVE)
         (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_" (($STRING) $NA1)
          ".lisp")
         $NA1 $STATES_LIST0 |$Partials0|)
        |$end_na1_loop|))
      ((MRETURN) |$Partials0|)))
    MEXPR) 
(DEFPROP |$amplitudeN4V1_list| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$amplitudeN4V1_list|) $STATES_LIST0
           $CHECKPOINT_SAVE_FILENAME)
         $FUNCTIONS) 
(DEFPROP |%amplitudeN4V1_list| |$amplitudeN4V1_list| NOUN) 
(DEFPROP |$gf_amplitudeN4V1| |%gf_amplitudeN4V1| VERB) 
(MDEFPROP |$gf_amplitudeN4V1|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0
            (($RATSIMP)
             (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)
              ((MEQUAL) $XX $TRUE_GF_XX4))))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V1| |$gf_amplitudeN4V1| NOUN) 
(DEFPROP |$gf_amplitudeN4V2| |%gf_amplitudeN4V2| VERB) 
(MDEFPROP |$gf_amplitudeN4V2|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| |$Mt|))
           ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp the amplitude"
            ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
           ((MSETQ) $MAXNSNT0
            ((MPLUS)
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              (($SUM)
               (($SUM) ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                2. (($LENGTH) (($SL0 ARRAY) $NR0)))
               $NR0 1. |$nn0|))))
           ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
            ((MPROGN)
             ((MSETQ) |$Ms_proj_amp0|
              (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| $NS0))
             ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
              ((MDO) $NT0 0. NIL NIL
               ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
               ((MPROGN)
                (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                 "terms")
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATSIMP)
                  (($EV) |$Mt_Ms_proj_amp0|
                   ((MEQUAL) $XX $TRUE_GF_XX4))))
                ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                 ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                  ((MTIMES) |$Mt_Ms_proj_amp0| ((MEXPT) |$Ms| $NS0)
                   ((MEXPT) |$Mt| $NT0))))))
              T $FALSE)))
           ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude fully gauge fixed in"
            ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp-ed the amplitude in"
            ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6)) "s")
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V2| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V2| |$gf_amplitudeN4V2| NOUN) 
(DEFPROP |$gf_amplitudeN4V2_1| |%gf_amplitudeN4V2_1| VERB) 
(MDEFPROP |$gf_amplitudeN4V2_1|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| |$Mt|))
           ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratexpand the amplitude"
            ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
            "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
            "terms")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
           ((MSETQ) $MAXNSNT0
            ((MPLUS)
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              (($SUM)
               (($SUM) ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                2. (($LENGTH) (($SL0 ARRAY) $NR0)))
               $NR0 1. |$nn0|))))
           ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
            ((MPROGN)
             ((MSETQ) |$Ms_proj_amp0|
              (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| $NS0))
             ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
              ((MDO) $NT0 0. NIL NIL
               ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
               ((MPROGN)
                (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                 "terms")
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATSIMP)
                  (($EV) |$Mt_Ms_proj_amp0|
                   ((MEQUAL) $XX $TRUE_GF_XX4))))
                ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                 ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                  ((MTIMES) |$Mt_Ms_proj_amp0| ((MEXPT) |$Ms| $NS0)
                   ((MEXPT) |$Mt| $NT0))))))
              T $FALSE)))
           ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude fully gauge fixed in"
            ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp-ed the amplitude in"
            ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6)) "s")
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V2_1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V2_1| |$gf_amplitudeN4V2_1| NOUN) 
(DEFPROP |$SetStates| |%SetStates| VERB) 
(MDEFPROP |$SetStates|
    ((LAMBDA) ((MLIST) |$dd0|)
     ((MPROG) ((MSETQ) |$Lev0| 2.)
      ((MSETQ) |$Null2|
       (($EV)
        ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
         ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
         ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
         ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Lev0| 3.)
      ((MSETQ) |$Null3|
       (($EV)
        ((MPLUS)
         ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.) |$dd|)
         ((MMINUS)
          ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.) |$dd|))
         ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
         ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 1.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
         ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 2. 0.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 3.))
         ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$dd| |$dd0|)))
      ((MSETQ) |$Lev0| 4.)
      ((MSETQ) |$S4z|
       ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
        ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 5742. (($P) 2. 2.))
        ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
      ((MSETQ) |$S4m|
       ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
        ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 2268. (($P) 2. 2.))
        ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
        ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$S4r1|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
          (($P) 3. 1.) |$d|)
         ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.) |$d|)
         ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
          (($P) 3. 1.))
         ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 0.) 4.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$S4r2|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.) ((MEXPT) |$d| 2.))
         ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.) ((MEXPT) |$d| 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.) |$d|)
         ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.) |$d|)
         ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 4. 0.))
         ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
         ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
         ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.))
         ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
         ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 2. 1.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 2. 1.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$S4r3|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.) ((MEXPT) |$d| 2.))
         ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.) ((MEXPT) |$d| 2.))
         ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.) |$d|)
         ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 3. 1.))
         ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
         ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.))
         ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4r1|
       (($EV)
        ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
         ((MTIMES) 624. (($P) 3. 1.))
         ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 936. (($P) 2. 2.))
         ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
         ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES)
          ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
           ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
      ((MSETQ) |$Null4r2|
       ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
        ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 4050. (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$Null4g|
       (($EV)
        ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|) 2.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|) 8.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|) 6.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|) 72.)
         ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
         ((MTIMES) 6. (($P) 3. 1.))
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
         ((MTIMES) 3. (($P) 2. 2.))
         ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
         ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
         ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
         ((MQUOTIENT)
          ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)) 6.)
         ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.)) 72.))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4cr|
       ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
        ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$S6m|
       ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
        ((MTIMES) 28320. (($P) 5. 1.))
        ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 82400. (($P) 3. 3.))
        ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
      ((MSETQ) |$S6z|
       ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
        ((MTIMES) 1177320. (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
        ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) 929500. (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
        ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.))
        ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
      ((MSETQ) |$Null6r16|
       ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
        ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
        ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 3074625000. (($P) 3. 3.))
        ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.))
        ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
        ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
      ((MSETQ) |$Null6g|
       (($EV)
        ((MPLUS) ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
         ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
         ((MQUOTIENT) ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
         ((MQUOTIENT)
          ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|)) 4.)
         ((MQUOTIENT) ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|)
          168.)
         ((MQUOTIENT)
          ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.) |$d|)
          280.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
         ((MQUOTIENT) ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
         ((MQUOTIENT)
          ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|)) 3.)
         ((MQUOTIENT)
          ((MMINUS)
           ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
          3.)
         ((MQUOTIENT) ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|)
          378.)
         ((MQUOTIENT)
          ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.) |$d|)
          1260.)
         ((MQUOTIENT)
          ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.) |$d|)
          945.)
         ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|) 4.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|) 4.)
         ((MQUOTIENT) ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|)
          2520.)
         ((MQUOTIENT)
          ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 2. 0.) 2.) |$d|)
          140.)
         ((MQUOTIENT)
          ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.) |$d|)
          252.)
         ((MQUOTIENT) ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|)
          7560.)
         ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.))) 18.)
         ((MTIMES) 110. (($P) 5. 1.))
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
         ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.)) 7.)
         ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.)) 12.)
         ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
         ((MQUOTIENT)
          ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)) 70.)
         ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
         ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.)) 7.)
         ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
         ((MQUOTIENT)
          ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)) 7.)
         ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.)) 54.)
         ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.)) 6.)
         ((MQUOTIENT)
          ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
          1260.)
         ((MQUOTIENT)
          ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)) 3.)
         ((MQUOTIENT)
          ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.))
          3780.)
         ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)) 14.)
         ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
         ((MQUOTIENT)
          ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)) 28.)
         ((MQUOTIENT)
          ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.)) 420.)
         ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.)) 45.)
         ((MQUOTIENT)
          ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 2. 0.) 2.))
          280.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.))
          2.)
         ((MQUOTIENT)
          ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
           (($P) 2. 0.))
          140.)
         ((MQUOTIENT)
          ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)) 630.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 1. 1.) 2.))
          2.)
         ((MQUOTIENT)
          ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.)) 420.)
         ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
          37800.))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Lev0| 8.)
      ((MSETQ) |$S8m1|
       ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
        ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
        ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) 8289945720. (($P) 6. 2.))
        ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
        ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 5. 0.))
        ((MTIMES) 8399122200. (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 1.))
        ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 1.))
        ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 4515839300.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 300059350. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
        ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2066129100.) ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 47098800. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
      ((MSETQ) |$S8m2|
       ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
        ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
        ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) 51399096. (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
        ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
        ((MTIMES) 46431000. (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 1.))
        ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 1903750. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
      ((MSETQ) |$S8z1|
       ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
        ((MTIMES) 419373360. (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 6188984592. (($P) 5. 3.))
        ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 20048000. (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 8144150. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 2.))
        ((MTIMES) 23738400. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
      ((MSETQ) |$S8z2|
       ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
        ((MTIMES) 359941680. (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 5264441616. (($P) 5. 3.))
        ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 17416000. (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6809950. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 2.))
        ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 2. 2.))
        ((MTIMES) 20437200. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.))))
      ((MSETQ) |$S10z1|
       ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
        ((MTIMES) 94471732800. (($P) 9. 1.))
        ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
        ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 8. 0.))
        ((MTIMES) 1017474393600. (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1805580000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
        ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.) (($P) 6. 0.))
        ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 6. 0.))
        ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) 607282147584. (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 20082748000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 3.))
        ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 36082698000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 23408646912.) ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 5. 0.))
        ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 3.))
        ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 2.))
        ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
        ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 28894320000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 771289485750.) ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
        ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.) (($P) 4. 1.))
        ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
        ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 11311477275. (($P) 1. 1.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 4. 0.))
        ((MTIMES) 612360000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 3.))
        ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
        ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 575909838000.) ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 2.))
        ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 816480000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 2.))
        ((MTIMES) 27552406000. (($P) 2. 0.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 34574400000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 11854080000.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 3. 1.))
        ((MTIMES) 493920000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 40166544600. (($P) 2. 2.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
        ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.) (($P) 2. 2.))))
      ((MSETQ) |$S10z2|
       ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
        ((MTIMES) 65112321600. (($P) 9. 1.))
        ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
        ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 8. 0.))
        ((MTIMES) 690708211200. (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
        ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 2261880000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.) (($P) 6. 0.))
        ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 6. 0.))
        ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) 376838832384. (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
        ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 2.))
        ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 2.))
        ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 11114538000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 24356973312.) ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 5. 0.))
        ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 6161648325.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 14804370000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1210524000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 6667920000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 359389840950.) ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
        ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.) (($P) 4. 1.))
        ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 1210524000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 3.))
        ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 338354074800.) ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 2.))
        ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
        ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 16134720000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) 18276010200. (($P) 2. 2.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 493920000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))))
      ((MSETQ) |$S103z|
       ((MPLUS) ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
        ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
        ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) 36360611332200. (($P) 8. 2.))
        ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 8. 0.))
        ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1631223468000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) 372093476932800. (($P) 6. 4.))
        ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 6. 2.))
        ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
         (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 540966535200.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 6. 0.))
        ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 1170019452000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 2.))
        ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 5. 1.))
        ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 4662858416400.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 66919708800.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 5. 0.))
        ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.) (($P) 5. 0.))
        ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 66919708800.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 805050582525.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 4.))
        ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 9453628800.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 4. 3.))
        ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 4. 2.))
        ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 40416163200.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 237200140800.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 112702665600.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
         (($P) 4. 1.))
        ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 4. 1.))
        ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 161245123200.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 4. 1.))
        ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 232452259200. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 324362765475. (($P) 1. 1.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 811066032000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 7740984220200.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 3.))
        ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 185345126400.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 430303104000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 3. 3.))
        ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 3. 3.))
        ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 437098032000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) 296415302400. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 2.))
        ((MTIMES) 37933056000. (($P) 1. 0.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 270273024000.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 552463430400.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 3. 1.))
        ((MTIMES) 300421900800. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
         ((MEXPT) (($P) 3. 0.) 3.))
        ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 441839664000. (($P) 1. 0.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 0.))
        ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 14224896000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 10668672000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 8001504000.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 99574272000.) ((MEXPT) (($P) 1. 1.) 3.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 3.))
        ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 16003008000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 4.))
        ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 0.) 3.))))
      |$states_defined|))
    MEXPR) 
(DEFPROP |$SetStates| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SetStates|) |$dd0|) $FUNCTIONS) 
(DEFPROP |%SetStates| |$SetStates| NOUN) 
(DEFPROP |$SSSSstep0| |%SSSSstep0| VERB) 
(MDEFPROP |$SSSSstep0|
    ((LAMBDA)
     ((MLIST) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4| |$l4|
      |$dd0|)
     ((MPROG) ((MLIST) |$d|)
      ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
      ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
      ((MSETQ) |$Asss|
       ((|$gf_amplitudeN4V2|) ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
        ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
      ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
      (($PRINT) "Step0: amplitude computation time"
       ((MPLUS) $TI1 ((MMINUS) $TI0)))
      ((MRETURN) |$Asss|)))
    MEXPR) 
(DEFPROP |$SSSSstep0| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
           |$l4| |$dd0|)
         $FUNCTIONS) 
(DEFPROP |%SSSSstep0| |$SSSSstep0| NOUN) 
(DEFPROP |$SSSSstep1| |%SSSSstep1| VERB) 
(MDEFPROP |$SSSSstep1| ((LAMBDA) ((MLIST) |$AmpS40|) |$AmpS40|) MEXPR) 
(DEFPROP |$SSSSstep1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SSSSstep1|) |$AmpS40|) $FUNCTIONS) 
(DEFPROP |%SSSSstep1| |$SSSSstep1| NOUN) 
(DEFPROP |$gf_SSSSV3| |%gf_SSSSV3| VERB) 
(MDEFPROP |$gf_SSSSV3|
    ((LAMBDA)
     ((MLIST) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4| |$l4|
      |$dd0|)
     ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
      (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
      ((MSETQ) |$Assss0|
       ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
        |$l4| |$dd0|))
      ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
      ((MSETQ) |$f_Assss|
       (($RATSIMP)
        (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
      (($PRINT) "simplification computation time"
       ((MPLUS) $TI2 ((MMINUS) $TI1)))
      ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
      (($PRINT) "computation times" $TI0 $TI1 $TI2)
      ((MSETQ) $GH_0
       ((MQUOTIENT) 1.
        ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
      ((MSETQ) |$tttt0|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
      ((MSETQ) |$tttt|
       (($FACTOR)
        (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTTT|
       (($FACTOR)
        (($EV) ((MTIMES) $GH_0 |$tttt0|) ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTTT_dx3|
       (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
      (($PRINT) "factors from ghosts and momenta and measure"
       |$gh_TTTT_dx3|)
      ((MSETQ) $FINAL_AMP_DX
       (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
      ((MRETURN)
       ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
        (($FACTOR) |$dx3_dOM|)))))
    MEXPR) 
(DEFPROP |$gf_SSSSV3| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
           |$l4| |$dd0|)
         $FUNCTIONS) 
(DEFPROP |%gf_SSSSV3| |$gf_SSSSV3| NOUN) 
(DSKSETQ $NUM_XX3 '$NUM_XX3) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_XX3) 
(MREMPROP '$NUM_XX3 'ARRAY) 
(MPUTPROP '$NUM_XX3 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2. NIL NIL (((1. 3.) . |$Xi|))
      (((1. 2.) (MTIMES SIMP)
        ((MEXPT SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$Xi|)) -1.)
        |$Xi|)
       ((2. 3.) . 1.)))) 
(ADD2LNC '$NUM_XX3 $ARRAYS) 
(DSKSETQ |$usedLevels0| '|$usedLevels0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$usedLevels0| 'HASHAR) 
(MPUTPROP '|$usedLevels0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MLIST)) ((MLIST) 4.) ((MLIST)) ((MLIST)) |#####|)) 
(ADD2LNC '|$usedLevels0| $ARRAYS) 
(DSKSETQ |$usedLevelsPowers0| '|$usedLevelsPowers0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$usedLevelsPowers0| 'HASHAR) 
(MPUTPROP '|$usedLevelsPowers0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MLIST)) ((MLIST) 4. 1.) ((MLIST)) ((MLIST)) |#####|)) 
(ADD2LNC '|$usedLevelsPowers0| $ARRAYS) 
(DSKSETQ |$noAlphas0| '|$noAlphas0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$noAlphas0| 'HASHAR) 
(MPUTPROP '|$noAlphas0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA '(|#####| 0. 1. 0. 0. |#####|)) 
(ADD2LNC '|$noAlphas0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$explK0| 'HASHAR) 
(MPUTPROP '|$explK0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| 0. ((MTIMES SIMP) ((|$l| SIMP) 2. 4.) (($L SIMP) 2. 4.))
              0. 0. |#####|)) 
(ADD2LNC '|$explK0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$explD0| 'HASHAR) 
(MPUTPROP '|$explD0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6. 6.) 
(FILLARRAY AAAAA
    '(|#####| |#####| |#####| |#####| |#####| |#####| |#####| |#####|
              0. 0. 0. |#####| |#####| |#####| |#####| 0. 0. |#####|
              |#####| |#####| |#####| |#####| 0. |#####| |#####|
              |#####| |#####| |#####| |#####| |#####| |#####| |#####|
              |#####| |#####| |#####| |#####|)) 
(ADD2LNC '|$explD0| $ARRAYS) 
(DSKSETQ |$s| '|$s|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$s|) 
(MREMPROP '|$s| 'ARRAY) 
(MPUTPROP '|$s| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 4. 1. (((4.) (|$k| SIMP) 4.))
      (((1.) (MPLUS SIMP) ((|$k| SIMP) 1.)
        ((MTIMES SIMP) ((|$d| SIMP) 1. 2.) (($X SIMP) 2.))
        ((MTIMES SIMP) ((|$d| SIMP) 1. 3.) (($X SIMP) 3.))
        ((MTIMES SIMP) ((|$d| SIMP) 1. 4.) (($X SIMP) 4.))))
      (((2.) (MPLUS SIMP) ((|$k| SIMP) 2.)
        ((MTIMES SIMP) ((|$d| SIMP) 2. 3.) (($X SIMP) 3.))
        ((MTIMES SIMP) ((|$d| SIMP) 2. 4.) (($X SIMP) 4.))))
      (((3.) (MPLUS SIMP) ((|$k| SIMP) 3.)
        ((MTIMES SIMP) ((|$d| SIMP) 3. 4.) (($X SIMP) 4.)))))) 
(ADD2LNC '|$s| $ARRAYS) 
(DSKSETQ $NUM_PP4 '$NUM_PP4) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_PP4) 
(MREMPROP '$NUM_PP4 'ARRAY) 
(MPUTPROP '$NUM_PP4 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 10. 2.
      (((2. 2.) (RAT SIMP) -3. 2.) ((4. 4.) (RAT SIMP) 1. 2.)) NIL NIL
      NIL NIL NIL
      (((1. 3.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Mt|))))
      (((2. 3.) (MTIMES SIMP) ((RAT SIMP) 1. 2.)
        ((MPLUS SIMP) 1. |$Ms| |$Mt|)))
      (((1. 1.) (RAT SIMP) 1. 2.) ((3. 3.) (RAT SIMP) 1. 2.)) NIL NIL
      NIL NIL
      (((1. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 2.)
        ((MPLUS SIMP) -1. |$Ms| |$Mt|)))
      (((2. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 2. ((MTIMES SIMP) -2. |$Mt|))))
      (((1. 2.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 2. ((MTIMES SIMP) -2. |$Ms|)))
       ((3. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))))) 
(ADD2LNC '$NUM_PP4 $ARRAYS) 
(DSKSETQ $NUM_XX4 '$NUM_XX4) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_XX4) 
(MREMPROP '$NUM_XX4 'ARRAY) 
(MPUTPROP '$NUM_XX4 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 6. 2. NIL NIL NIL NIL NIL (((1. 4.) (MEXPT SIMP) |$Xi| -1.))
      (((1. 3.) (MTIMES SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|)
        ((MEXPT SIMP)
         ((MPLUS SIMP) ((MTIMES SIMP) -1. |$Xi|)
          ((MEXPT SIMP RATSIMP) |$Xi| 2.))
         -1.))
       ((2. 4.) . 1.))
      (((1. 2.) (MEXPT SIMP) ((MPLUS SIMP) -1. |$Xi|) -1.)
       ((2. 3.) (MTIMES SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|)
        ((MEXPT SIMP)
         ((MPLUS SIMP) -1. |$om|
          ((MTIMES SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$om|))
           |$Xi|))
         -1.))
       ((3. 4.) (MTIMES SIMP) ((MEXPT SIMP) |$om| -1.)
        ((MEXPT SIMP) |$Xi| -1.) ((MPLUS SIMP) -1. |$om| |$Xi|))))) 
(ADD2LNC '$NUM_XX4 $ARRAYS) 
(DSKSETQ $INFLAG 'T) 
(DSKSETQ $K '$K) 
(DEFPROP $K $ANY MODE) 
(ADD2LNC '$K $PROPS) 
(DSKSETQ |$Mt| '|$Mt|) 
(RESTORE-FACTS '((($KIND) |$Mt| $INTEGER))) 
(ADD2LNC '|$Mt| $PROPS) 
(DEFPROP $R $FIXNUM MODE) 
(ADD2LNC '$R $PROPS) 
(DEFPROP $L0 $FIXNUM MODE) 
(ADD2LNC '$L0 $PROPS) 
(DEFPROP $INR_PQ $FIXNUM MODE) 
(ADD2LNC '$INR_PQ $PROPS) 
(DEFPROP $S $FIXNUM MODE) 
(ADD2LNC '$S $PROPS) 
(DEFPROP $NR $ANY MODE) 
(ADD2LNC '$NR $PROPS) 
(DEFPROP $IP $FIXNUM MODE) 
(ADD2LNC '$IP $PROPS) 
(DEFPROP $IQ $FIXNUM MODE) 
(ADD2LNC '$IQ $PROPS) 
(DEFPROP $NF0 $FIXNUM MODE) 
(ADD2LNC '$NF0 $PROPS) 
(DEFPROP $NT0 $FIXNUM MODE) 
(ADD2LNC '$NT0 $PROPS) 
(DEFPROP $C0 $FIXNUM MODE) 
(ADD2LNC '$C0 $PROPS) 
(DEFPROP $N_PQ $FIXNUM MODE) 
(ADD2LNC '$N_PQ $PROPS) 
(DEFPROP $NR0 $FIXNUM MODE) 
(ADD2LNC '$NR0 $PROPS) 
(DEFPROP $M $FIXNUM MODE) 
(ADD2LNC '$M $PROPS) 
(DEFPROP $N $FIXNUM MODE) 
(ADD2LNC '$N $PROPS) 
(DEFPROP $T $ANY MODE) 
(ADD2LNC '$T $PROPS) 
(DEFPROP $N0 $FIXNUM MODE) 
(ADD2LNC '$N0 $PROPS) 
(DEFPROP $M0 $FIXNUM MODE) 
(ADD2LNC '$M0 $PROPS) 
(DEFPROP $S0 $ANY MODE) 
(ADD2LNC '$S0 $PROPS) 
(DEFPROP $NS0 $ANY MODE) 
(ADD2LNC '$NS0 $PROPS) 
(DEFPROP $NA1 $FIXNUM MODE) 
(ADD2LNC '$NA1 $PROPS) 
(DEFPROP $NA2 $FIXNUM MODE) 
(ADD2LNC '$NA2 $PROPS) 
(DEFPROP $NA3 $FIXNUM MODE) 
(ADD2LNC '$NA3 $PROPS) 
(DEFPROP $NA4 $FIXNUM MODE) 
(ADD2LNC '$NA4 $PROPS) 
(DSKSETQ |$Ms| '|$Ms|) 
(RESTORE-FACTS '((($KIND) |$Ms| $INTEGER))) 
(ADD2LNC '|$Ms| $PROPS) 
(SETQ $LINENUM 104.) 
(SETQ *ALPHABET* (NCONC '(#\_ #\%) *ALPHABET*)) 
(DSKSETQ $CONTEXT '$INITIAL) 
(RESTORE-FACTS '((($KIND) |$Mt| $INTEGER) (($KIND) |$Ms| $INTEGER))) 

==> anc/lisp_results/TS6zTT.lisp <==
;;; -*- Mode: LISP; package:maxima; syntax:common-lisp; -*- 
(in-package :maxima)
(DSKSETQ $%O0 '$DONE) 
(ADDLABEL '$%O0) 
(DSKSETQ $%I1 '(($BATCH) "10_exp_reggeon.v3.mat")) 
(ADDLABEL '$%I1) 
(DSKSETQ $%I2
         '(($DEFINE_VARIABLE) |$expand_reggeon_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I2) 
(DSKSETQ $%O2 'NIL) 
(ADDLABEL '$%O2) 
(DSKSETQ $%I3 '(($DEFINE_VARIABLE) |$dbg_all_terms| NIL $BOOLEAN)) 
(ADDLABEL '$%I3) 
(DSKSETQ $%O3 'NIL) 
(ADDLABEL '$%O3) 
(DSKSETQ $%I4 '(($DEFINE_VARIABLE) |$dbg_compute_levels| NIL $BOOLEAN)) 
(ADDLABEL '$%I4) 
(DSKSETQ $%O4 'NIL) 
(ADDLABEL '$%O4) 
(DSKSETQ $%I5 '(($DEFINE_VARIABLE) |$nn| 0. $INTEGER)) 
(ADDLABEL '$%I5) 
(DSKSETQ $%O5 '0.) 
(ADDLABEL '$%O5) 
(DSKSETQ $%I6 '(($KILL) |$nn|)) 
(ADDLABEL '$%I6) 
(DSKSETQ $%O6 '$DONE) 
(ADDLABEL '$%O6) 
(DSKSETQ $%I7
         '((MDEFINE) (($SET_NUMBER_OF_PARTICLE) |$nn0|)
           ((MPROG) ((MSETQ) |$nn| |$nn0|)
            (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.)
             ((MPLUS) |$nn0| 1.))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MSETQ) ((|$s| ARRAY) $R)
              ((MPLUS) ((|$k|) $R)
               (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S
                ((MPLUS) $R 1.) |$nn0|))))))) 
(ADDLABEL '$%I7) 
(DSKSETQ $%O7
         '((MDEFINE SIMP) (($SET_NUMBER_OF_PARTICLE) |$nn0|)
           ((MPROG) ((MSETQ) |$nn| |$nn0|)
            (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.)
             ((MPLUS) |$nn0| 1.))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MSETQ) ((|$s| ARRAY) $R)
              ((MPLUS) ((|$k|) $R)
               (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S
                ((MPLUS) $R 1.) |$nn0|))))))) 
(ADDLABEL '$%O7) 
(DSKSETQ $%I8
         '((MDEFINE) (($NOTZERO) $X)
           ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))) 
(ADDLABEL '$%I8) 
(DSKSETQ $%O8
         '((MDEFINE SIMP) (($NOTZERO) $X)
           ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))) 
(ADDLABEL '$%O8) 
(DSKSETQ $%I9
         '((MDEFINE)
           ((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
              ((MSETQ) $POW0
               ((MTIMES) 2.
                (($SUM)
                 (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0
                  $MAX_USED_LEVEL0)
                 $L0 2. $MAX_USED_LEVEL0)))
              ((MSETQ) $POW0
               ((MPLUS) $POW0
                (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2.
                 $MAX_USED_LEVEL0)))
              ((MCOND) |$dbg_compute_levels|
               (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T
               $FALSE)
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
            ((MRETURN) |$noAlphas0|)))) 
(ADDLABEL '$%I9) 
(DSKSETQ $%O9
         '((MDEFINE SIMP)
           ((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
              ((MSETQ) $POW0
               ((MTIMES) 2.
                (($SUM)
                 (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0
                  $MAX_USED_LEVEL0)
                 $L0 2. $MAX_USED_LEVEL0)))
              ((MSETQ) $POW0
               ((MPLUS) $POW0
                (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2.
                 $MAX_USED_LEVEL0)))
              ((MCOND) |$dbg_compute_levels|
               (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T
               $FALSE)
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
            ((MRETURN) |$noAlphas0|)))) 
(ADDLABEL '$%O9) 
(DSKSETQ $%I10
         '((MDEFINE)
           ((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevels0| ARRAY) $R)
                  (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
                   ((|$usedLevels0| ARRAY) $R)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevels0|)))) 
(ADDLABEL '$%I10) 
(DSKSETQ $%O10
         '((MDEFINE SIMP)
           ((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevels0| ARRAY) $R)
                  (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
                   ((|$usedLevels0| ARRAY) $R)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevels0|)))) 
(ADDLABEL '$%O10) 
(DSKSETQ $%I11
         '((MDEFINE)
           ((|$compute_levels_and_powers_used_no_zmV1|)
            $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
                  (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
                   ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevelsPowers0|)))) 
(ADDLABEL '$%I11) 
(DSKSETQ $%O11
         '((MDEFINE SIMP)
           ((|$compute_levels_and_powers_used_no_zmV1|)
            $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
                  (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
                   ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevelsPowers0|)))) 
(ADDLABEL '$%O11) 
(DSKSETQ $%I12
         '((MDEFINE) ((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
            ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
              ((MSETQ) |$Nlus0|
               (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
              ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
               ((MPROGN)
                ((MSETQ) $NR_PQ
                 ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R)
                  $INR_PQ))
                ((MSETQ) ((|$explK0| ARRAY) $R)
                 ((MPLUS) ((|$explK0| ARRAY) $R)
                  ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
              ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
               ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
              |$end_r_loop|))
            ((MRETURN) |$Ks_rules0|)))) 
(ADDLABEL '$%I12) 
(DSKSETQ $%O12
         '((MDEFINE SIMP) ((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
            ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
              ((MSETQ) |$Nlus0|
               (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
              ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
               ((MPROGN)
                ((MSETQ) $NR_PQ
                 ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R)
                  $INR_PQ))
                ((MSETQ) ((|$explK0| ARRAY) $R)
                 ((MPLUS) ((|$explK0| ARRAY) $R)
                  ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
              ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
               ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
              |$end_r_loop|))
            ((MRETURN) |$Ks_rules0|)))) 
(ADDLABEL '$%O12) 
(DSKSETQ $%I13
         '((MDEFINE) ((|$compute_Ds|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
            ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
             ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
              ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
               ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
                ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL
                 NIL NIL
                 ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL
                  NIL NIL NIL
                  ((MSETQ) ((|$explD0| ARRAY) $R $S)
                   ((MPLUS) ((|$explD0| ARRAY) $R $S)
                    ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
                     ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
                ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
                 (($ENDCONS)
                  ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
                  ((|$Ds_rules0| ARRAY) $R)))
                |$end_s_loop|))
              |$end_r_loop|))
            ((MRETURN) |$Ds_rules0|)))) 
(ADDLABEL '$%I13) 
(DSKSETQ $%O13
         '((MDEFINE SIMP) ((|$compute_Ds|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
            ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
             ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
              ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
               ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
                ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL
                 NIL NIL
                 ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL
                  NIL NIL NIL
                  ((MSETQ) ((|$explD0| ARRAY) $R $S)
                   ((MPLUS) ((|$explD0| ARRAY) $R $S)
                    ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
                     ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
                ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
                 (($ENDCONS)
                  ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
                  ((|$Ds_rules0| ARRAY) $R)))
                |$end_s_loop|))
              |$end_r_loop|))
            ((MRETURN) |$Ds_rules0|)))) 
(ADDLABEL '$%O13) 
(DSKSETQ $%I14
         '((MDEFINE) (($WICK) |$list_Nr0|)
           ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
            ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
            ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
            ((MSETQ) $WICK00
             ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
              ((MFACTORIAL) |$Nr0|)))
            ((MDO) $R 2. NIL NIL |$nn0| NIL
             ((MPROGN) ((MSETQ) $WICK0 0.)
              ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
              ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
                ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
                 ((MSETQ) $WICK0
                  ((MPLUS) $WICK0
                   ((MTIMES)
                    ((MQUOTIENT) 1.
                     ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
                    $CO0
                    ((MEXPT) ((|$s| ARRAY) $R)
                     ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
                 T $FALSE)))
              ((MSETQ) $WICK00 $WICK0)))
            ((MRETURN) $WICK00)))) 
(ADDLABEL '$%I14) 
(DSKSETQ $%O14
         '((MDEFINE SIMP) (($WICK) |$list_Nr0|)
           ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
            ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
            ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
            ((MSETQ) $WICK00
             ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
              ((MFACTORIAL) |$Nr0|)))
            ((MDO) $R 2. NIL NIL |$nn0| NIL
             ((MPROGN) ((MSETQ) $WICK0 0.)
              ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
              ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
                ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
                 ((MSETQ) $WICK0
                  ((MPLUS) $WICK0
                   ((MTIMES)
                    ((MQUOTIENT) 1.
                     ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
                    $CO0
                    ((MEXPT) ((|$s| ARRAY) $R)
                     ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
                 T $FALSE)))
              ((MSETQ) $WICK00 $WICK0)))
            ((MRETURN) $WICK00)))) 
(ADDLABEL '$%O14) 
(DSKSETQ $%I15
         '((MDEFINE)
           (($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
            |$Ds_rules0|)
           ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
            (($PRINT) "in computing 'Z' (do_all_term)")
            ((MSETQ) $EXPL_INT0 $INT0)
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN)
              ((MCOND) |$dbg_all_terms|
               (($PRINT)
                "in computing 'Z' (do_all_term) doing all terms for particle"
                $R)
               T $FALSE)
              ((MSETQ) $EXPL_INT0
               (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
                ((|$Ds_rules0| ARRAY) $R)))
              ((MSETQ) $NLEVELS0
               (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
              ((MCOND) |$dbg_all_terms|
               (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
              ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) " project to"
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  "^"
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.)))
                 T $FALSE)
                ((MSETQ) $EXPL_INT0
                 (($RATCOEF) $EXPL_INT0
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.))))
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
            ((MRETURN) $EXPL_INT0)))) 
(ADDLABEL '$%I15) 
(DSKSETQ $%O15
         '((MDEFINE SIMP)
           (($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
            |$Ds_rules0|)
           ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
            (($PRINT) "in computing 'Z' (do_all_term)")
            ((MSETQ) $EXPL_INT0 $INT0)
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN)
              ((MCOND) |$dbg_all_terms|
               (($PRINT)
                "in computing 'Z' (do_all_term) doing all terms for particle"
                $R)
               T $FALSE)
              ((MSETQ) $EXPL_INT0
               (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
                ((|$Ds_rules0| ARRAY) $R)))
              ((MSETQ) $NLEVELS0
               (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
              ((MCOND) |$dbg_all_terms|
               (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
              ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) " project to"
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  "^"
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.)))
                 T $FALSE)
                ((MSETQ) $EXPL_INT0
                 (($RATCOEF) $EXPL_INT0
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.))))
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
            ((MRETURN) $EXPL_INT0)))) 
(ADDLABEL '$%O15) 
(DSKSETQ $%I16
         '((MDEFINE) (($STATE2MATRIX) $STATE0 |$MaxLevel0|)
           ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
            ((MSETQ) $MAT0
             (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
              ((MPLUS) |$MaxLevel0| 1.)))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
                (($HIPOW) $STATE0 (($P) $IP $IQ)))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                ((MPLUS)
                 (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                 (($HIPOW) $STATE0 (($P) $IP $IQ))))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
            ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
             (($ERROR) "In state2matrix missing some contributions in"
              $STATE0 "since we are left with" $STATE00
              "after analysis")
             T $FALSE)
            ((MRETURN) (($COPYMATRIX) $MAT0))))) 
(ADDLABEL '$%I16) 
(DSKSETQ $%O16
         '((MDEFINE SIMP) (($STATE2MATRIX) $STATE0 |$MaxLevel0|)
           ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
            ((MSETQ) $MAT0
             (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
              ((MPLUS) |$MaxLevel0| 1.)))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
                (($HIPOW) $STATE0 (($P) $IP $IQ)))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                ((MPLUS)
                 (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                 (($HIPOW) $STATE0 (($P) $IP $IQ))))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
            ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
             (($ERROR) "In state2matrix missing some contributions in"
              $STATE0 "since we are left with" $STATE00
              "after analysis")
             T $FALSE)
            ((MRETURN) (($COPYMATRIX) $MAT0))))) 
(ADDLABEL '$%O16) 
(DSKSETQ $%I17 '((MSETQ) |$expand_reggeon_loaded| T)) 
(ADDLABEL '$%I17) 
(DSKSETQ $%O17 'T) 
(ADDLABEL '$%O17) 
(DSKSETQ $%O18
         '"/home/igor/tex/DDF_interactions/maxima.cov/STTT/10_exp_reggeon.v3.mat") 
(ADDLABEL '$%O18) 
(DSKSETQ $%I19
         '((MCOND) ((MNOT) |$expand_reggeon_loaded|)
           (($ERROR) "Cannot batch 10_exp_reggeon") T $FALSE)) 
(ADDLABEL '$%I19) 
(DSKSETQ $%O19 'NIL) 
(ADDLABEL '$%O19) 
(DSKSETQ $%I20 '(($BATCH) "20_der.v2.mat")) 
(ADDLABEL '$%I20) 
(DSKSETQ $%I21
         '(($DEFINE_VARIABLE) |$derivatives_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I21) 
(DSKSETQ $%O21 'NIL) 
(ADDLABEL '$%O21) 
(DSKSETQ $%I22 '(($DEFINE_VARIABLE) |$dbg_wrt_lambda| NIL $BOOLEAN)) 
(ADDLABEL '$%I22) 
(DSKSETQ $%O22 'NIL) 
(ADDLABEL '$%O22) 
(DSKSETQ $%I23 '(($DEFINE_VARIABLE) |$dbg_wrt_pair| NIL $BOOLEAN)) 
(ADDLABEL '$%I23) 
(DSKSETQ $%O23 'NIL) 
(ADDLABEL '$%O23) 
(DSKSETQ $%I24 '(($DEFINE_VARIABLE) |$dbg_wrt_states| NIL $BOOLEAN)) 
(ADDLABEL '$%I24) 
(DSKSETQ $%O24 'NIL) 
(ADDLABEL '$%O24) 
(DSKSETQ $%I25 '(($DEFINE_VARIABLE) |$dbg_wrt_contract| NIL $BOOLEAN)) 
(ADDLABEL '$%I25) 
(DSKSETQ $%O25 'NIL) 
(ADDLABEL '$%O25) 
(DSKSETQ $%I26 '(($DEFINE_VARIABLE) |$dbg_scalars| NIL $BOOLEAN)) 
(ADDLABEL '$%I26) 
(DSKSETQ $%O26 'NIL) 
(ADDLABEL '$%O26) 
(DSKSETQ $%I27 '((MSETQ) $INFLAG T)) 
(ADDLABEL '$%I27) 
(DSKSETQ $%O27 'T) 
(ADDLABEL '$%O27) 
(DSKSETQ $%I28 '((MSETQ) |$NIused| 0.)) 
(ADDLABEL '$%I28) 
(DSKSETQ $%O28 '0.) 
(ADDLABEL '$%O28) 
(DSKSETQ $%I29 '((MSETQ) |$objects_with_index| ((MLIST) $LA |$Sk| $K))) 
(ADDLABEL '$%I29) 
(DSKSETQ $%O29 '((MLIST SIMP) $LA |$Sk| $K)) 
(ADDLABEL '$%O29) 
(DSKSETQ $%I30
         '((MDEFINE)
           ((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
            $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LAK)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$laSk|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $KLA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$Skla|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I30) 
(DSKSETQ $%O30
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
            $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LAK)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$laSk|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $KLA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$Skla|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O30) 
(DSKSETQ $%I31
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $NPOW0 1.)
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LAK)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$laSk|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_lambda_other|)
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $KLA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$Skla|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_other_la|)
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I31) 
(DSKSETQ $%O31
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $NPOW0 1.)
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LAK)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$laSk|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_lambda_other|)
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $KLA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$Skla|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_other_la|)
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O31) 
(DSKSETQ $%I32
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
            $TERM0)
           ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
            ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
            ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.))
            ((MSETQ) $DER0 0.)
            ((MCOND) ((MGREATERP) $LEVEL10 0.)
             ((MSETQ) $DER00
              (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0|
               $TERM0))
             T
             ((MSETQ) $DER00
              ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
            ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
            ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
             ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
              ((MDO) $NT0 1. NIL NIL $LDER00 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_pair|
                 (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
                  "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
                 T $FALSE)
                ((MSETQ) $TMP_DER0
                 (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                  (($INPART) $DER00 $NT0)))
                ((MSETQ) $DER0
                 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
             T
             ((MPROGN)
              ((MCOND) |$dbg_wrt_pair|
               (($PRINT) "    SINGLE term: take der of" $DER00
                "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
               T $FALSE)
              ((MSETQ) $DER0
               (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                $DER00))))
            ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I32) 
(DSKSETQ $%O32
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
            $TERM0)
           ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
            ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
            ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.))
            ((MSETQ) $DER0 0.)
            ((MCOND) ((MGREATERP) $LEVEL10 0.)
             ((MSETQ) $DER00
              (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0|
               $TERM0))
             T
             ((MSETQ) $DER00
              ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
            ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
            ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
             ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
              ((MDO) $NT0 1. NIL NIL $LDER00 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_pair|
                 (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
                  "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
                 T $FALSE)
                ((MSETQ) $TMP_DER0
                 (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                  (($INPART) $DER00 $NT0)))
                ((MSETQ) $DER0
                 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
             T
             ((MPROGN)
              ((MCOND) |$dbg_wrt_pair|
               (($PRINT) "    SINGLE term: take der of" $DER00
                "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
               T $FALSE)
              ((MSETQ) $DER0
               (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                $DER00))))
            ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O32) 
(DSKSETQ $%I33
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
            $TERM0)
           ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
            ((MSETQ) $MAX_USED_LEVEL0
             (($LENGTH) $ONE_STATE_IN_MATRIX0))
            ((MSETQ) |$Der0| $TERM0)
            ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
             ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
              ((MCOND)
               ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
               ((MPROGN)
                ((MDO) $N_PQ 1. NIL NIL
                 (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
                 ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
                  ((MCOND)
                   (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
                   ((MPROGN)
                    ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
                     ((MSETQ) |$tmp_Der0|
                      ((MPLUS) |$tmp_Der0|
                       (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                        ((MPLUS) $L0 ((MMINUS) 1.))
                        ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
                    ((MSETQ) |$Der0| |$tmp_Der0|))
                   T
                   ((MSETQ) |$Der0|
                    (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                     ((MPLUS) $L0 ((MMINUS) 1.))
                     ((MPLUS) $C0 ((MMINUS) 1.)) |$Der0|)))))
                |$end_loop_c0|)
               T $FALSE)))
            ((MRETURN) |$Der0|)))) 
(ADDLABEL '$%I33) 
(DSKSETQ $%O33
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
            $TERM0)
           ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
            ((MSETQ) $MAX_USED_LEVEL0
             (($LENGTH) $ONE_STATE_IN_MATRIX0))
            ((MSETQ) |$Der0| $TERM0)
            ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
             ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
              ((MCOND)
               ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
               ((MPROGN)
                ((MDO) $N_PQ 1. NIL NIL
                 (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
                 ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
                  ((MCOND)
                   (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
                   ((MPROGN)
                    ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
                     ((MSETQ) |$tmp_Der0|
                      ((MPLUS) |$tmp_Der0|
                       (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                        ((MPLUS) $L0 ((MMINUS) 1.))
                        ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
                    ((MSETQ) |$Der0| |$tmp_Der0|))
                   T
                   ((MSETQ) |$Der0|
                    (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                     ((MPLUS) $L0 ((MMINUS) 1.))
                     ((MPLUS) $C0 ((MMINUS) 1.)) |$Der0|)))))
                |$end_loop_c0|)
               T $FALSE)))
            ((MRETURN) |$Der0|)))) 
(ADDLABEL '$%O33) 
(DSKSETQ $%I34
         '((MDEFINE)
           ((|$take_derivative_wrt_scalar_stateSV1|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
            ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
              ((MPROGN)
               ((MCOND) |$dbg_scalars|
                (($PRINT) "nr0=" $NR0 "out of"
                 (($LENGTH) $SCALARS_IN_MATRIX0))
                T $FALSE)
               ((MSETQ) |$tmp_DER0| 0.)
               ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
                ((MPROGN)
                 (($PRINT) "before length(DER0) is"
                  (($LENGTH) |$der0|))
                 ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
                  ((MSETQ) |$tmp_DER0|
                   ((MPLUS) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
                 ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
                T
                ((MPROGN)
                 ((MCOND) |$dbg_scalars|
                  (($PRINT) "SINGLE term " |$der0| "derivative wrt r="
                   $NR0 "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0)
                   "with nr=" $NR0)
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)))
              T $FALSE))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%I34) 
(DSKSETQ $%O34
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_scalar_stateSV1|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
            ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
              ((MPROGN)
               ((MCOND) |$dbg_scalars|
                (($PRINT) "nr0=" $NR0 "out of"
                 (($LENGTH) $SCALARS_IN_MATRIX0))
                T $FALSE)
               ((MSETQ) |$tmp_DER0| 0.)
               ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
                ((MPROGN)
                 (($PRINT) "before length(DER0) is"
                  (($LENGTH) |$der0|))
                 ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
                  ((MSETQ) |$tmp_DER0|
                   ((MPLUS) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
                 ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
                T
                ((MPROGN)
                 ((MCOND) |$dbg_scalars|
                  (($PRINT) "SINGLE term " |$der0| "derivative wrt r="
                   $NR0 "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0)
                   "with nr=" $NR0)
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)))
              T $FALSE))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%O34) 
(DSKSETQ $%I35
         '((MDEFINE)
           ((|$take_derivative_wrt_scalar_stateSV2|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
            ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
             ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
              (($PRINT)
               "in take_derivative_wrt_scalar_stateSV2 acting on" $LT0
               "terms")
              ((MDO) $NT0 1. NIL NIL $LT0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_states|
                 (($PRINT)
                  "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                  $NT0 "out of" $LT0 "now there are"
                  ((MCOND) ((MNOT) (($NUMBERP) |$der0|))
                   (($LENGTH) |$der0|) T 0.)
                  "terms")
                 T
                 ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                   $NT0 "(step 100) out of" $LT0)
                  T $FALSE))
                ((MSETQ) |$NIused| 0.)
                ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
                ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
                 NIL
                 ((MCOND)
                  ((MNOT)
                   ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                  ((MPROGN)
                   ((MSETQ) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
                   |$end_nr_loop|)
                  T $FALSE))
                ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
                |$end_t0_loop|)))
             T
             ((MPROGN) ((MSETQ) |$der0| $TERM0)
              ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
               NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                ((MPROGN)
                 ((MCOND) |$dbg_wrt_states|
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
                   |$der0| "derivative wrt r=" $NR0 "and"
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)
                T $FALSE))))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%I35) 
(DSKSETQ $%O35
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_scalar_stateSV2|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
            ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
             ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
              (($PRINT)
               "in take_derivative_wrt_scalar_stateSV2 acting on" $LT0
               "terms")
              ((MDO) $NT0 1. NIL NIL $LT0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_states|
                 (($PRINT)
                  "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                  $NT0 "out of" $LT0 "now there are"
                  ((MCOND) ((MNOT) (($NUMBERP) |$der0|))
                   (($LENGTH) |$der0|) T 0.)
                  "terms")
                 T
                 ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                   $NT0 "(step 100) out of" $LT0)
                  T $FALSE))
                ((MSETQ) |$NIused| 0.)
                ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
                ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
                 NIL
                 ((MCOND)
                  ((MNOT)
                   ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                  ((MPROGN)
                   ((MSETQ) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
                   |$end_nr_loop|)
                  T $FALSE))
                ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
                |$end_t0_loop|)))
             T
             ((MPROGN) ((MSETQ) |$der0| $TERM0)
              ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
               NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                ((MPROGN)
                 ((MCOND) |$dbg_wrt_states|
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
                   |$der0| "derivative wrt r=" $NR0 "and"
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)
                T $FALSE))))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%O35) 
(DSKSETQ $%I36
         '((MDEFINE) (($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0)
           ((MPROG)
            ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0
             $NPOW0 $OP0 $IND0 $NFAC0 $NR0 $NS0)
            ((MSETQ) $UTERM00 $UTERM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
             ((MRETURN) $UTERM0) T $FALSE)
            ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
            ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_contract|
               (($PRINT) "      Exam" $FAC0) T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
                ((MCOND)
                 ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
                  ((MNOT) ((MEQUAL) $NPOW0 2.)))
                 (($ERROR) "the power must be 2!! wrong term=" $UTERM0)
                 T $FALSE)
                ((MCOND)
                 ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
                 ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MCOND) ((MEQUAL) $OP0 $LA)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 |$Sk|)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 $K)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE))
               T
               ((MCOND)
                ((MAND) $ISOP0
                 (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
                ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
                 ((MCOND)
                  ((MNOT)
                   (($IS)
                    ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
                  ((MPROGN)
                   ((MSETQ) $OTHERFAC0
                    (($ASSOC) $IND0 $LIST_INDEX_FACS0))
                   ((MSETQ) $NR0 (($INPART) $FAC0 1.))
                   ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
                   ((MCOND) ((MLEQP) $NR0 $NS0)
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $FAC0 0.)
                        (($INPART) $OTHERFAC0 0.))
                       $NR0 (($INPART) $FAC0 2.) $NS0
                       (($INPART) $OTHERFAC0 2.))))
                    T
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $OTHERFAC0 0.)
                        (($INPART) $FAC0 0.))
                       $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                       (($INPART) $FAC0 2.)))))
                   ((MSETQ) $LIST_INDEX_FACS0
                    (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0)
                     $LIST_INDEX_FACS0)))
                  T
                  ((MSETQ) $LIST_INDEX_FACS0
                   (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
                T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
              |$end_fac_loop|))
            ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
             ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
            ((MRETURN) $CTERM0)))) 
(ADDLABEL '$%I36) 
(DSKSETQ $%O36
         '((MDEFINE SIMP) (($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0)
           ((MPROG)
            ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0
             $NPOW0 $OP0 $IND0 $NFAC0 $NR0 $NS0)
            ((MSETQ) $UTERM00 $UTERM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
             ((MRETURN) $UTERM0) T $FALSE)
            ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
            ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_contract|
               (($PRINT) "      Exam" $FAC0) T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
                ((MCOND)
                 ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
                  ((MNOT) ((MEQUAL) $NPOW0 2.)))
                 (($ERROR) "the power must be 2!! wrong term=" $UTERM0)
                 T $FALSE)
                ((MCOND)
                 ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
                 ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MCOND) ((MEQUAL) $OP0 $LA)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 |$Sk|)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 $K)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE))
               T
               ((MCOND)
                ((MAND) $ISOP0
                 (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
                ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
                 ((MCOND)
                  ((MNOT)
                   (($IS)
                    ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
                  ((MPROGN)
                   ((MSETQ) $OTHERFAC0
                    (($ASSOC) $IND0 $LIST_INDEX_FACS0))
                   ((MSETQ) $NR0 (($INPART) $FAC0 1.))
                   ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
                   ((MCOND) ((MLEQP) $NR0 $NS0)
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $FAC0 0.)
                        (($INPART) $OTHERFAC0 0.))
                       $NR0 (($INPART) $FAC0 2.) $NS0
                       (($INPART) $OTHERFAC0 2.))))
                    T
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $OTHERFAC0 0.)
                        (($INPART) $FAC0 0.))
                       $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                       (($INPART) $FAC0 2.)))))
                   ((MSETQ) $LIST_INDEX_FACS0
                    (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0)
                     $LIST_INDEX_FACS0)))
                  T
                  ((MSETQ) $LIST_INDEX_FACS0
                   (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
                T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
              |$end_fac_loop|))
            ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
             ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
            ((MRETURN) $CTERM0)))) 
(ADDLABEL '$%O36) 
(DSKSETQ $%I37
         '((MDEFINE) (($CONTRACT_PAIRS) |$utermS0|)
           ((MPROG) ((MLIST) $SUM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
             ((MPROGN) ((MSETQ) $SUM0 0.)
              ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
               ((MSETQ) $SUM0
                ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
             T
             ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
            ((MRETURN) $SUM0)))) 
(ADDLABEL '$%I37) 
(DSKSETQ $%O37
         '((MDEFINE SIMP) (($CONTRACT_PAIRS) |$utermS0|)
           ((MPROG) ((MLIST) $SUM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
             ((MPROGN) ((MSETQ) $SUM0 0.)
              ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
               ((MSETQ) $SUM0
                ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
             T
             ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
            ((MRETURN) $SUM0)))) 
(ADDLABEL '$%O37) 
(DSKSETQ $%I38 '((MSETQ) |$derivatives_loaded| T)) 
(ADDLABEL '$%I38) 
(DSKSETQ $%O38 'T) 
(ADDLABEL '$%O38) 
(DSKSETQ $%O39
         '"/home/igor/tex/DDF_interactions/maxima.cov/STTT/20_der.v2.mat") 
(ADDLABEL '$%O39) 
(DSKSETQ $%I40
         '((MCOND) ((MNOT) |$derivatives_loaded|)
           (($ERROR) "Cannot batch 20_der") T $FALSE)) 
(ADDLABEL '$%I40) 
(DSKSETQ $%O40 'NIL) 
(ADDLABEL '$%O40) 
(DSKSETQ $%I41 '(($BATCH) "39_aux_functions_for_amplitudes.v0.mat")) 
(ADDLABEL '$%I41) 
(DSKSETQ $%I42 '(($DEFINE_VARIABLE) |$compute_pp_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I42) 
(DSKSETQ $%O42 'NIL) 
(ADDLABEL '$%O42) 
(DSKSETQ $%I43 '(($DEFINE_VARIABLE) $AP 2. $INTEGER)) 
(ADDLABEL '$%I43) 
(DSKSETQ $%O43 '2.) 
(ADDLABEL '$%O43) 
(DSKSETQ $%I44
         '((MDEFINE) (($TRUE_XX) $R $S)
           ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))) 
(ADDLABEL '$%I44) 
(DSKSETQ $%O44
         '((MDEFINE SIMP) (($TRUE_XX) $R $S)
           ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))) 
(ADDLABEL '$%O44) 
(DSKSETQ $%I45
         '((MDEFINE) ((|$otherN|) $M $N)
           ((MCOND)
            ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
             ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
            3. T
            ((MCOND)
             ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
              ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
             2. T
             ((MCOND)
              ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
               ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
              1. T $FALSE))))) 
(ADDLABEL '$%I45) 
(DSKSETQ $%O45
         '((MDEFINE SIMP) ((|$otherN|) $M $N)
           ((MCOND)
            ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
             ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
            3. T
            ((MCOND)
             ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
              ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
             2. T
             ((MCOND)
              ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
               ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
              1. T $FALSE))))) 
(ADDLABEL '$%O45) 
(DSKSETQ $%I46
         '((MDEFINE) (($COMPUTE_PP3) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MDO) $N 1. NIL NIL |$nn| NIL
              ((MCOND) ((MEQUAL) $M $N)
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
                 $AP))
               T
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
                 ((MPLUS)
                  ((MPLUS) 1.
                   ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))) 
(ADDLABEL '$%I46) 
(DSKSETQ $%O46
         '((MDEFINE SIMP) (($COMPUTE_PP3) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MDO) $N 1. NIL NIL |$nn| NIL
              ((MCOND) ((MEQUAL) $M $N)
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
                 $AP))
               T
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
                 ((MPLUS)
                  ((MPLUS) 1.
                   ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))) 
(ADDLABEL '$%O46) 
(DSKSETQ $%I47
         '((MDEFINE) (($PP3ONSHELL) $M $N) (($NUM_PP3 ARRAY) $M $N))) 
(ADDLABEL '$%I47) 
(DSKSETQ $%O47
         '((MDEFINE SIMP) (($PP3ONSHELL) $M $N)
           (($NUM_PP3 ARRAY) $M $N))) 
(ADDLABEL '$%O47) 
(DSKSETQ $%I48
         '((MSETQ) (($NUM_XX3 ARRAY) 1. 2.)
           ((MQUOTIENT) |$Xi| ((MPLUS) 1. ((MMINUS) |$Xi|))))) 
(ADDLABEL '$%I48) 
(DSKSETQ $%O48
         '((MTIMES SIMP)
           ((MEXPT SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$Xi|))
            -1.)
           |$Xi|)) 
(ADDLABEL '$%O48) 
(DSKSETQ $%I49 '((MSETQ) (($NUM_XX3 ARRAY) 1. 3.) |$Xi|)) 
(ADDLABEL '$%I49) 
(DSKSETQ $%O49 '|$Xi|) 
(ADDLABEL '$%O49) 
(DSKSETQ $%I50 '((MSETQ) (($NUM_XX3 ARRAY) 2. 3.) 1.)) 
(ADDLABEL '$%I50) 
(DSKSETQ $%O50 '1.) 
(ADDLABEL '$%O50) 
(DSKSETQ $%I51
         '((MDEFINE) (($TRUE_GF_XX3) $R $S) (($NUM_XX3 ARRAY) $R $S))) 
(ADDLABEL '$%I51) 
(DSKSETQ $%O51
         '((MDEFINE SIMP) (($TRUE_GF_XX3) $R $S)
           (($NUM_XX3 ARRAY) $R $S))) 
(ADDLABEL '$%O51) 
(DSKSETQ $%I52
         '((MDEFINE) (($GF_XX3) $M $N)
           ((MCOND) ((MEQUAL) $M 1.) |$x1| T
            ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
             ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
              |$x3|))))) 
(ADDLABEL '$%I52) 
(DSKSETQ $%O52
         '((MDEFINE SIMP) (($GF_XX3) $M $N)
           ((MCOND) ((MEQUAL) $M 1.) |$x1| T
            ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
             ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
              |$x3|))))) 
(ADDLABEL '$%O52) 
(DSKSETQ $%I53
         '((MDEFINE) (($COMPUTE_PP4) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
              ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
               $AP)))
            ((MSETQ) |$Mu|
             ((MPLUS)
              ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
              ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
            ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))) 
(ADDLABEL '$%I53) 
(DSKSETQ $%O53
         '((MDEFINE SIMP) (($COMPUTE_PP4) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
              ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
               $AP)))
            ((MSETQ) |$Mu|
             ((MPLUS)
              ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
              ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
            ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))) 
(ADDLABEL '$%O53) 
(DSKSETQ $%I54
         '((MDEFINE) (($PP4ONSHELL) $M $N) (($NUM_PP4 ARRAY) $M $N))) 
(ADDLABEL '$%I54) 
(DSKSETQ $%O54
         '((MDEFINE SIMP) (($PP4ONSHELL) $M $N)
           (($NUM_PP4 ARRAY) $M $N))) 
(ADDLABEL '$%O54) 
(DSKSETQ $%I55
         '((MDEFINE) (($COMPUTE_XX4))
           ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
            (($REMARRAY) $NUM_XX4)
            ((MSETQ) $GF_X_RULES
             ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
              ((MEQUAL) |$om|
               ((MQUOTIENT)
                ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
                 (($XX) 1. 3.))
                (($XX) 2. 4.)))))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
              ((MEQUAL)
               ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.)
                (($XX) 2. 4.))
               ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
            ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
            ((MSETQ) $SO_X13
             (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
            ((MSETQ) $XX4_LIST
             (($MAKELIST)
              (($MAKELIST)
               ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S))
               $S ((MPLUS) $R 1.) |$nn|)
              $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
            ((MSETQ) $XX4_LIST
             (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
            ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
            ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
             (($MAP) ":" ((MLIST) (($LHS) $GFXX0))
              ((MLIST) (($RHS) $GFXX0))))
            ((MSETQ) |$dx3_dOM|
             (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
            ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES))
            |$xx4_done|))) 
(ADDLABEL '$%I55) 
(DSKSETQ $%O55
         '((MDEFINE SIMP) (($COMPUTE_XX4))
           ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
            (($REMARRAY) $NUM_XX4)
            ((MSETQ) $GF_X_RULES
             ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
              ((MEQUAL) |$om|
               ((MQUOTIENT)
                ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
                 (($XX) 1. 3.))
                (($XX) 2. 4.)))))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
              ((MEQUAL)
               ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.)
                (($XX) 2. 4.))
               ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
            ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
            ((MSETQ) $SO_X13
             (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
            ((MSETQ) $XX4_LIST
             (($MAKELIST)
              (($MAKELIST)
               ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S))
               $S ((MPLUS) $R 1.) |$nn|)
              $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
            ((MSETQ) $XX4_LIST
             (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
            ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
            ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
             (($MAP) ":" ((MLIST) (($LHS) $GFXX0))
              ((MLIST) (($RHS) $GFXX0))))
            ((MSETQ) |$dx3_dOM|
             (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
            ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES))
            |$xx4_done|))) 
(ADDLABEL '$%O55) 
(DSKSETQ $%I56
         '((MDEFINE) (($TRUE_GF_XX4) $R $S) (($NUM_XX4 ARRAY) $R $S))) 
(ADDLABEL '$%I56) 
(DSKSETQ $%O56
         '((MDEFINE SIMP) (($TRUE_GF_XX4) $R $S)
           (($NUM_XX4 ARRAY) $R $S))) 
(ADDLABEL '$%O56) 
(DSKSETQ $%I57
         '((MDEFINE) ((|$check_cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
              ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
              ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
              ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
              ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
              ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
              ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
              ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
              ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
              ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%I57) 
(DSKSETQ $%O57
         '((MDEFINE SIMP) ((|$check_cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
              ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
              ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
              ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
              ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
              ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
              ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
              ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
              ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
              ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%O57) 
(DSKSETQ $%I58
         '((MDEFINE) ((|$cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%I58) 
(DSKSETQ $%O58
         '((MDEFINE SIMP) ((|$cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%O58) 
(DSKSETQ $%I59
         '((MDEFINE) ((|$check_cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%I59) 
(DSKSETQ $%O59
         '((MDEFINE SIMP) ((|$check_cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%O59) 
(DSKSETQ $%I60
         '((MDEFINE) ((|$cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%I60) 
(DSKSETQ $%O60
         '((MDEFINE SIMP) ((|$cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%O60) 
(DSKSETQ $%I61
         '((MDEFINE) ((|$check_swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%I61) 
(DSKSETQ $%O61
         '((MDEFINE SIMP) ((|$check_swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%O61) 
(DSKSETQ $%I62
         '((MDEFINE) ((|$swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%I62) 
(DSKSETQ $%O62
         '((MDEFINE SIMP) ((|$swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%O62) 
(DSKSETQ $%I63
         '((MDEFINE) ((|$swap_gfA_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|))) $AMP00)))) 
(ADDLABEL '$%I63) 
(DSKSETQ $%O63
         '((MDEFINE SIMP) ((|$swap_gfA_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|))) $AMP00)))) 
(ADDLABEL '$%O63) 
(DSKSETQ $%I64
         '((MDEFINE) (($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|)
           ((MPROG) ((MSETQ) |$nn| 4.)
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
            ((MSETQ) $GH_00
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) $GH_0P
             (($FACTOR)
              (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_0p|
             (($FACTOR)
              (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_pp|
             (($FACTOR)
              (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.)
               ((MEQUAL) |$Mt| 0.))))
            ((MSETQ) |$gh_TTT0|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTT|
             (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))) 
(ADDLABEL '$%I64) 
(DSKSETQ $%O64
         '((MDEFINE SIMP) (($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|)
           ((MPROG) ((MSETQ) |$nn| 4.)
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
            ((MSETQ) $GH_00
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) $GH_0P
             (($FACTOR)
              (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_0p|
             (($FACTOR)
              (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_pp|
             (($FACTOR)
              (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.)
               ((MEQUAL) |$Mt| 0.))))
            ((MSETQ) |$gh_TTT0|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTT|
             (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))) 
(ADDLABEL '$%O64) 
(DSKSETQ $%I65 '((MSETQ) |$compute_pp_loaded| T)) 
(ADDLABEL '$%I65) 
(DSKSETQ $%O65 'T) 
(ADDLABEL '$%O65) 
(DSKSETQ $%O66
         '"/home/igor/tex/DDF_interactions/maxima.cov/STTT/39_aux_functions_for_amplitudes.v0.mat") 
(ADDLABEL '$%O66) 
(DSKSETQ $%I67
         '((MCOND) ((MNOT) |$compute_pp_loaded|)
           (($ERROR) "Cannot batch 39_aux_functions_for_amplitudes") T
           $FALSE)) 
(ADDLABEL '$%I67) 
(DSKSETQ $%O67 'NIL) 
(ADDLABEL '$%O67) 
(DSKSETQ $%I68 '(($BATCH) "32_compute_4pts_amplitude.v0.3.mat")) 
(ADDLABEL '$%I68) 
(DSKSETQ $%I69 '(($DEFINE_VARIABLE) |$amp_4pts_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I69) 
(DSKSETQ $%O69 'NIL) 
(ADDLABEL '$%O69) 
(DSKSETQ $%I70
         '((MDEFINE) (($ORDERXX) $R $S)
           ((MCOND) ((MEQUAL) $R $S) 0. T
            ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
             ((MMINUS) (($XX) $S $R)))))) 
(ADDLABEL '$%I70) 
(DSKSETQ $%O70
         '((MDEFINE SIMP) (($ORDERXX) $R $S)
           ((MCOND) ((MEQUAL) $R $S) 0. T
            ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
             ((MMINUS) (($XX) $S $R)))))) 
(ADDLABEL '$%O70) 
(DSKSETQ $%I71
         '((MDEFINE) (($ORDERPP) $R $S)
           ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))) 
(ADDLABEL '$%I71) 
(DSKSETQ $%O71
         '((MDEFINE SIMP) (($ORDERPP) $R $S)
           ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))) 
(ADDLABEL '$%O71) 
(DSKSETQ $%I72
         '((MDEFINE) (($TRUE_KK) $R $M $S $N)
           ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))) 
(ADDLABEL '$%I72) 
(DSKSETQ $%O72
         '((MDEFINE SIMP) (($TRUE_KK) $R $M $S $N)
           ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))) 
(ADDLABEL '$%O72) 
(DSKSETQ $%I73
         '((MDEFINE) ((|$true_Skk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%I73) 
(DSKSETQ $%O73
         '((MDEFINE SIMP) ((|$true_Skk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%O73) 
(DSKSETQ $%I74
         '((MDEFINE) ((|$true_kSk|) $S $N $R $M)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%I74) 
(DSKSETQ $%O74
         '((MDEFINE SIMP) ((|$true_kSk|) $S $N $R $M)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%O74) 
(DSKSETQ $%I75
         '((MDEFINE) ((|$true_SkSk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
            (($SUM)
             (($SUM)
              ((MTIMES) (($ORDERPP) $T $U)
               ((MEXPT) (($ORDERXX) $R $T) $M)
               ((MEXPT) (($ORDERXX) $S $U) $N))
              $T 1. |$nn|)
             $U 1. |$nn|)))) 
(ADDLABEL '$%I75) 
(DSKSETQ $%O75
         '((MDEFINE SIMP) ((|$true_SkSk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
            (($SUM)
             (($SUM)
              ((MTIMES) (($ORDERPP) $T $U)
               ((MEXPT) (($ORDERXX) $R $T) $M)
               ((MEXPT) (($ORDERXX) $S $U) $N))
              $T 1. |$nn|)
             $U 1. |$nn|)))) 
(ADDLABEL '$%O75) 
(DSKSETQ $%I76
         '((MDEFINE) (($FROM_STATE_TO_ADDEND_LIST) $STATE0)
           ((MPROG)
            ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T
             $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
             ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
            ((MSETQ) $LIST0
             (($MAKELIST) (($INPART) $STATE0 $T) $T 1.
              (($LENGTH) $STATE0)))
            ((MRETURN) $LIST0)))) 
(ADDLABEL '$%I76) 
(DSKSETQ $%O76
         '((MDEFINE SIMP) (($FROM_STATE_TO_ADDEND_LIST) $STATE0)
           ((MPROG)
            ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T
             $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
             ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
            ((MSETQ) $LIST0
             (($MAKELIST) (($INPART) $STATE0 $T) $T 1.
              (($LENGTH) $STATE0)))
            ((MRETURN) $LIST0)))) 
(ADDLABEL '$%O76) 
(DSKSETQ $%I77
         '((MDEFINE)
           (($EXTRACT_AND_NORMALIZE_COEFFS)
            $LIST_OF_LISTS_OF_SUBSTATES0)
           ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
            ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
              ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
               ((MPROGN) ((MSETQ) $S00 $S0)
                ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                 ((MPROGN)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)))
                ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
                 ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                  ((MPROGN)
                   ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
                   ((MCOND) ((MGREATERP) $POW0 0.)
                    ((MSETQ) $S00
                     ((MTIMES)
                      ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                      ((MEXPT)
                       ((MQUOTIENT)
                        ((MQUOTIENT) ((MMINUS) 1.)
                         ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                        ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                       $POW0)))
                    T $FALSE))))
                ((MCOND)
                 ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
                  ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
                 (($ERROR)
                  "extract_and_normalize_coeffs cannot compute normalized coeff from"
                  $S0 "left over is" $S00)
                 T $FALSE)
                ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
              ((MSETQ) $COEFFS_LIST0
               (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
            ((MRETURN) $COEFFS_LIST0)))) 
(ADDLABEL '$%I77) 
(DSKSETQ $%O77
         '((MDEFINE SIMP)
           (($EXTRACT_AND_NORMALIZE_COEFFS)
            $LIST_OF_LISTS_OF_SUBSTATES0)
           ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
            ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
              ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
               ((MPROGN) ((MSETQ) $S00 $S0)
                ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                 ((MPROGN)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)))
                ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
                 ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                  ((MPROGN)
                   ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
                   ((MCOND) ((MGREATERP) $POW0 0.)
                    ((MSETQ) $S00
                     ((MTIMES)
                      ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                      ((MEXPT)
                       ((MQUOTIENT)
                        ((MQUOTIENT) ((MMINUS) 1.)
                         ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                        ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                       $POW0)))
                    T $FALSE))))
                ((MCOND)
                 ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
                  ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
                 (($ERROR)
                  "extract_and_normalize_coeffs cannot compute normalized coeff from"
                  $S0 "left over is" $S00)
                 T $FALSE)
                ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
              ((MSETQ) $COEFFS_LIST0
               (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
            ((MRETURN) $COEFFS_LIST0)))) 
(ADDLABEL '$%O77) 
(DSKSETQ $%I78
         '((MDEFINE) ((|$amplitudeN4V1|) $STATES_LIST0)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) |$Partials0|
                  (($ENDCONS)
                   ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                    $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                   |$Partials0|))
                 ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I78) 
(DSKSETQ $%O78
         '((MDEFINE SIMP) ((|$amplitudeN4V1|) $STATES_LIST0)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) |$Partials0|
                  (($ENDCONS)
                   ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                    $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                   |$Partials0|))
                 ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O78) 
(DSKSETQ $%I79
         '((MDEFINE)
           ((|$amplitudeN4V1_list|) $STATES_LIST0
            $CHECKPOINT_SAVE_FILENAME)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MPROGN)
              ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
               ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
                ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                 ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                  (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                   "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                   (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                   (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                   "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                   "s")
                  ((MSETQ) $LIST_OF_SUBSTATES0
                   ((MLIST)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                  (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                  ((MSETQ) $SL0
                   (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                    $LIST_OF_SUBSTATES0))
                  ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                  ((MSETQ) $NAS_LIST0
                   (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                  ((MSETQ) $US0
                   ((|$compute_levels_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS0
                   ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS_LIST0
                   (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                  ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                  ((MSETQ) $EI0
                   (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                    $DS_RULES0))
                  ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                  ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Computed the expression on which we must act with derivatives in"
                   ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                  ((MSETQ) $PARTIAL_AMP0
                   ((MTIMES)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
                    ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                     $EX_EI0)))
                  ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Taken the derivatives and computed the partial amplitude in"
                   ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                   "s")
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                    |$Partials0|))
                  |$end_3_loops|))))
              (($SAVE)
               (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_"
                (($STRING) $NA1) ".lisp")
               $NA1 $STATES_LIST0 |$Partials0|)
              |$end_na1_loop|))
            ((MRETURN) |$Partials0|)))) 
(ADDLABEL '$%I79) 
(DSKSETQ $%O79
         '((MDEFINE SIMP)
           ((|$amplitudeN4V1_list|) $STATES_LIST0
            $CHECKPOINT_SAVE_FILENAME)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MPROGN)
              ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
               ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
                ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                 ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                  (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                   "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                   (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                   (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                   "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                   "s")
                  ((MSETQ) $LIST_OF_SUBSTATES0
                   ((MLIST)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                  (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                  ((MSETQ) $SL0
                   (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                    $LIST_OF_SUBSTATES0))
                  ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                  ((MSETQ) $NAS_LIST0
                   (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                  ((MSETQ) $US0
                   ((|$compute_levels_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS0
                   ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS_LIST0
                   (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                  ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                  ((MSETQ) $EI0
                   (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                    $DS_RULES0))
                  ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                  ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Computed the expression on which we must act with derivatives in"
                   ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                  ((MSETQ) $PARTIAL_AMP0
                   ((MTIMES)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
                    ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                     $EX_EI0)))
                  ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Taken the derivatives and computed the partial amplitude in"
                   ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                   "s")
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                    |$Partials0|))
                  |$end_3_loops|))))
              (($SAVE)
               (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_"
                (($STRING) $NA1) ".lisp")
               $NA1 $STATES_LIST0 |$Partials0|)
              |$end_na1_loop|))
            ((MRETURN) |$Partials0|)))) 
(ADDLABEL '$%O79) 
(DSKSETQ $%I80
         '((MDEFINE)
           ((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                  (($RATSIMP)
                   (($EV) $FINAL_PARTIAL_AMP0
                    ((MEQUAL) $PP $PP4ONSHELL)
                    ((MEQUAL) $XX $TRUE_GF_XX4))))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I80) 
(DSKSETQ $%O80
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                  (($RATSIMP)
                   (($EV) $FINAL_PARTIAL_AMP0
                    ((MEQUAL) $PP $PP4ONSHELL)
                    ((MEQUAL) $XX $TRUE_GF_XX4))))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O80) 
(DSKSETQ $%I81
         '((MDEFINE)
           ((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I81) 
(DSKSETQ $%O81
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O81) 
(DSKSETQ $%I82
         '((MDEFINE)
           ((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratexpand the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
                  "terms")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I82) 
(DSKSETQ $%O82
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratexpand the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
                  "terms")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O82) 
(DSKSETQ $%I83 '((MSETQ) |$amp_4pts_loaded| T)) 
(ADDLABEL '$%I83) 
(DSKSETQ $%O83 'T) 
(ADDLABEL '$%O83) 
(DSKSETQ $%O84
         '"/home/igor/tex/DDF_interactions/maxima.cov/STTT/32_compute_4pts_amplitude.v0.3.mat") 
(ADDLABEL '$%O84) 
(DSKSETQ $%I85
         '((MCOND) ((MNOT) |$amp_4pts_loaded|)
           (($ERROR) "Cannot batch 32_compute_4pts_amplitude") T
           $FALSE)) 
(ADDLABEL '$%I85) 
(DSKSETQ $%O85 'NIL) 
(ADDLABEL '$%O85) 
(DSKSETQ $%I86 '(($BATCH) "40_define_test_states.v1.mat")) 
(ADDLABEL '$%I86) 
(DSKSETQ $%I87
         '((MDEFINE) ((|$SetStates|) |$dd0|)
           ((MPROG) ((MSETQ) |$Lev0| 2.)
            ((MSETQ) |$Null2|
             (($EV)
              ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
               ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
               ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
               ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 3.)
            ((MSETQ) |$Null3|
             (($EV)
              ((MPLUS)
               ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.)
                |$dd|)
               ((MMINUS)
                ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.)
                 |$dd|))
               ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
               ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 0.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 3.))
               ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$dd| |$dd0|)))
            ((MSETQ) |$Lev0| 4.)
            ((MSETQ) |$S4z|
             ((MPLUS) ((MTIMES) 375. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 888. (($P) 3. 1.)))
              ((MTIMES) ((MMINUS) 23.) (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 22968. (($P) 2. 2.))
              ((MTIMES) 138. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1452.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 1800. ((MEXPT) (($P) 1. 1.) 2.))))
            ((MSETQ) |$S4m|
             ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
              ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 2268. (($P) 2. 2.))
              ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
              ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S4r1|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.) |$d|)
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.))
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 4.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r2|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.)
                |$d|)
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 4. 0.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
               ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r3|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 3. 1.))
               ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.))
               ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1|
             (($EV)
              ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
               ((MTIMES) 624. (($P) 3. 1.))
               ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 936. (($P) 2. 2.))
               ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES)
                ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
                 ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
            ((MSETQ) |$Null4r2|
             ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
              ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 4050. (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null4g|
             (($EV)
              ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|)
                2.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                8.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
                6.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|)
                72.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
               ((MTIMES) 6. (($P) 3. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
               ((MTIMES) 3. (($P) 2. 2.))
               ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
               ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
               ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
               ((MQUOTIENT)
                ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
                6.)
               ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4cr|
             ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
              ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null6r16|
             ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
              ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
              ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 3074625000. (($P) 3. 3.))
              ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.))
              ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
              ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
            ((MSETQ) |$S6m|
             ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
              ((MTIMES) 28320. (($P) 5. 1.))
              ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 82400. (($P) 3. 3.))
              ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S6z|
             ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
              ((MTIMES) 1177320. (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
              ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 929500. (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
            ((MSETQ) |$N6g|
             (($EV)
              ((MPLUS)
               ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
               ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
               ((MQUOTIENT)
                ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|))
                4.)
               ((MQUOTIENT)
                ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|) 168.)
               ((MQUOTIENT)
                ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)
                 |$d|)
                280.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
               ((MQUOTIENT)
                ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MMINUS)
                 ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|) 378.)
               ((MQUOTIENT)
                ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
                 |$d|)
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.)
                 |$d|)
                945.)
               ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|) 2520.)
               ((MQUOTIENT)
                ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                140.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)
                 |$d|)
                252.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|) 7560.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.)))
                18.)
               ((MTIMES) 110. (($P) 5. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
               ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
               ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.))
                12.)
               ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
               ((MQUOTIENT)
                ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.))
                70.)
               ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
               ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.))
                7.)
               ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
               ((MQUOTIENT)
                ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.))
                54.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.))
                6.)
               ((MQUOTIENT)
                ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.)
                 (($P) 3. 0.))
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.)
                 (($P) 3. 0.))
                3780.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
                14.)
               ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
               ((MQUOTIENT)
                ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
                28.)
               ((MQUOTIENT)
                ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.))
                45.)
               ((MQUOTIENT)
                ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.))
                280.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
                 (($P) 2. 0.))
                140.)
               ((MQUOTIENT)
                ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.))
                630.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 1. 1.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
                37800.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 8.)
            ((MSETQ) |$S8m1|
             ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.)
               (($P) 7. 0.))
              ((MTIMES) 8289945720. (($P) 6. 2.))
              ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
              ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 0.))
              ((MTIMES) 8399122200. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 1.))
              ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 4515839300.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 300059350. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2066129100.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 47098800. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
            ((MSETQ) |$S8m2|
             ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) 51399096. (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
              ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
              ((MTIMES) 46431000. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
              ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1903750. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
              ((MTIMES) 419373360. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 6188984592. (($P) 5. 3.))
              ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 20048000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 8144150. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 23738400. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
              ((MTIMES) 359941680. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 5264441616. (($P) 5. 3.))
              ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 17416000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6809950. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 20437200. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S10z1| 0.) |$states_defined|))) 
(ADDLABEL '$%I87) 
(DSKSETQ $%O87
         '((MDEFINE SIMP) ((|$SetStates|) |$dd0|)
           ((MPROG) ((MSETQ) |$Lev0| 2.)
            ((MSETQ) |$Null2|
             (($EV)
              ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
               ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
               ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
               ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 3.)
            ((MSETQ) |$Null3|
             (($EV)
              ((MPLUS)
               ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.)
                |$dd|)
               ((MMINUS)
                ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.)
                 |$dd|))
               ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
               ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 0.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 3.))
               ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$dd| |$dd0|)))
            ((MSETQ) |$Lev0| 4.)
            ((MSETQ) |$S4z|
             ((MPLUS) ((MTIMES) 375. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 888. (($P) 3. 1.)))
              ((MTIMES) ((MMINUS) 23.) (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 22968. (($P) 2. 2.))
              ((MTIMES) 138. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1452.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 1800. ((MEXPT) (($P) 1. 1.) 2.))))
            ((MSETQ) |$S4m|
             ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
              ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 2268. (($P) 2. 2.))
              ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
              ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S4r1|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.) |$d|)
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.))
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 4.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r2|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.)
                |$d|)
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 4. 0.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
               ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r3|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 3. 1.))
               ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.))
               ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1|
             (($EV)
              ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
               ((MTIMES) 624. (($P) 3. 1.))
               ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 936. (($P) 2. 2.))
               ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES)
                ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
                 ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
            ((MSETQ) |$Null4r2|
             ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
              ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 4050. (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null4g|
             (($EV)
              ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|)
                2.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                8.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
                6.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|)
                72.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
               ((MTIMES) 6. (($P) 3. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
               ((MTIMES) 3. (($P) 2. 2.))
               ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
               ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
               ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
               ((MQUOTIENT)
                ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
                6.)
               ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4cr|
             ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
              ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null6r16|
             ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
              ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
              ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 3074625000. (($P) 3. 3.))
              ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.))
              ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
              ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
            ((MSETQ) |$S6m|
             ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
              ((MTIMES) 28320. (($P) 5. 1.))
              ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 82400. (($P) 3. 3.))
              ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S6z|
             ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
              ((MTIMES) 1177320. (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
              ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 929500. (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
            ((MSETQ) |$N6g|
             (($EV)
              ((MPLUS)
               ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
               ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
               ((MQUOTIENT)
                ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|))
                4.)
               ((MQUOTIENT)
                ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|) 168.)
               ((MQUOTIENT)
                ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)
                 |$d|)
                280.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
               ((MQUOTIENT)
                ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MMINUS)
                 ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|) 378.)
               ((MQUOTIENT)
                ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
                 |$d|)
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.)
                 |$d|)
                945.)
               ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|) 2520.)
               ((MQUOTIENT)
                ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                140.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)
                 |$d|)
                252.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|) 7560.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.)))
                18.)
               ((MTIMES) 110. (($P) 5. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
               ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
               ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.))
                12.)
               ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
               ((MQUOTIENT)
                ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.))
                70.)
               ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
               ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.))
                7.)
               ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
               ((MQUOTIENT)
                ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.))
                54.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.))
                6.)
               ((MQUOTIENT)
                ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.)
                 (($P) 3. 0.))
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.)
                 (($P) 3. 0.))
                3780.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
                14.)
               ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
               ((MQUOTIENT)
                ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
                28.)
               ((MQUOTIENT)
                ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.))
                45.)
               ((MQUOTIENT)
                ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.))
                280.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
                 (($P) 2. 0.))
                140.)
               ((MQUOTIENT)
                ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.))
                630.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 1. 1.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
                37800.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 8.)
            ((MSETQ) |$S8m1|
             ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.)
               (($P) 7. 0.))
              ((MTIMES) 8289945720. (($P) 6. 2.))
              ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
              ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 0.))
              ((MTIMES) 8399122200. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 1.))
              ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 4515839300.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 300059350. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2066129100.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 47098800. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
            ((MSETQ) |$S8m2|
             ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) 51399096. (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
              ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
              ((MTIMES) 46431000. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
              ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1903750. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
              ((MTIMES) 419373360. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 6188984592. (($P) 5. 3.))
              ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 20048000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 8144150. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 23738400. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
              ((MTIMES) 359941680. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 5264441616. (($P) 5. 3.))
              ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 17416000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6809950. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 20437200. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S10z1| 0.) |$states_defined|))) 
(ADDLABEL '$%O87) 
(DSKSETQ $%O88
         '"/home/igor/tex/DDF_interactions/maxima.cov/STTT/40_define_test_states.v1.mat") 
(ADDLABEL '$%O88) 
(DSKSETQ $%I89 '(($SET_NUMBER_OF_PARTICLE) 4.)) 
(ADDLABEL '$%I89) 
(DSKSETQ $%O89 '$DONE) 
(ADDLABEL '$%O89) 
(DSKSETQ $%I90 '((|$SetStates|) 26.)) 
(ADDLABEL '$%I90) 
(DSKSETQ $%O90 '|$states_defined|) 
(ADDLABEL '$%O90) 
(DSKSETQ $%I91 '(($BATCH) "SSSS_w_ghTTTT_dx3.mat")) 
(ADDLABEL '$%I91) 
(DSKSETQ $%I92
         '((MDEFINE)
           ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|)
            ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
            ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
            ((MSETQ) |$Asss|
             ((|$gf_amplitudeN4V2|)
              ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
              ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
            ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "Step0: amplitude computation time"
             ((MPLUS) $TI1 ((MMINUS) $TI0)))
            ((MRETURN) |$Asss|)))) 
(ADDLABEL '$%I92) 
(DSKSETQ $%O92
         '((MDEFINE SIMP)
           ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|)
            ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
            ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
            ((MSETQ) |$Asss|
             ((|$gf_amplitudeN4V2|)
              ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
              ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
            ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "Step0: amplitude computation time"
             ((MPLUS) $TI1 ((MMINUS) $TI0)))
            ((MRETURN) |$Asss|)))) 
(ADDLABEL '$%O92) 
(DSKSETQ $%I93 '((MDEFINE) ((|$SSSSstep1|) |$AmpS40|) |$AmpS40|)) 
(ADDLABEL '$%I93) 
(DSKSETQ $%O93 '((MDEFINE SIMP) ((|$SSSSstep1|) |$AmpS40|) |$AmpS40|)) 
(ADDLABEL '$%O93) 
(DSKSETQ $%I94
         '((MDEFINE)
           ((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
            ((MSETQ) |$Assss0|
             ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
              |$Sc4| |$l4| |$dd0|))
            ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
            ((MSETQ) |$f_Assss|
             (($RATSIMP)
              (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "simplification computation time"
             ((MPLUS) $TI2 ((MMINUS) $TI1)))
            ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
            (($PRINT) "computation times" $TI0 $TI1 $TI2)
            ((MSETQ) $GH_0
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt0|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) |$tttt|
             (($FACTOR)
              (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_0 |$tttt0|)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT_dx3|
             (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
            (($PRINT) "factors from ghosts and momenta and measure"
             |$gh_TTTT_dx3|)
            ((MSETQ) $FINAL_AMP_DX
             (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
            ((MRETURN)
             ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
              (($FACTOR) |$dx3_dOM|)))))) 
(ADDLABEL '$%I94) 
(DSKSETQ $%O94
         '((MDEFINE SIMP)
           ((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
            ((MSETQ) |$Assss0|
             ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
              |$Sc4| |$l4| |$dd0|))
            ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
            ((MSETQ) |$f_Assss|
             (($RATSIMP)
              (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "simplification computation time"
             ((MPLUS) $TI2 ((MMINUS) $TI1)))
            ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
            (($PRINT) "computation times" $TI0 $TI1 $TI2)
            ((MSETQ) $GH_0
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt0|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) |$tttt|
             (($FACTOR)
              (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_0 |$tttt0|)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT_dx3|
             (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
            (($PRINT) "factors from ghosts and momenta and measure"
             |$gh_TTTT_dx3|)
            ((MSETQ) $FINAL_AMP_DX
             (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
            ((MRETURN)
             ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
              (($FACTOR) |$dx3_dOM|)))))) 
(ADDLABEL '$%O94) 
(DSKSETQ $%O95
         '"/home/igor/tex/DDF_interactions/maxima.cov/STTT/SSSS_w_ghTTTT_dx3.mat") 
(ADDLABEL '$%O95) 
(DSKSETQ $%I96
         '(($EV) (($DECLARE) |$Ms| $INTEGER)
           (($DECLARE) |$Mt| $INTEGER) (($TRACE) $COMPUTE_PP4))) 
(ADDLABEL '$%I96) 
(DSKSETQ $%O96 '$DONE) 
(ADDLABEL '$%O96) 
(DSKSETQ $%I97
         '((MSETQ) |$qq|
           ((MSETQ) |$qq1| ((MSETQ) |$qq2| ((MSETQ) |$qq3| 1.))))) 
(ADDLABEL '$%I97) 
(DSKSETQ $%O97 '1.) 
(ADDLABEL '$%O97) 
(DSKSETQ $%I98
         '((MSETQ) |$nq|
           ((MSETQ) |$nq1| ((MSETQ) |$nq2| ((MSETQ) |$nq3| 0.))))) 
(ADDLABEL '$%I98) 
(DSKSETQ $%O98 '0.) 
(ADDLABEL '$%O98) 
(DSKSETQ $%I99 '((MSETQ) |$filename| "TS6zTT.lisp")) 
(ADDLABEL '$%I99) 
(DSKSETQ $%O99 '"TS6zTT.lisp") 
(ADDLABEL '$%O99) 
(DSKSETQ $%I100 '((MSETQ) |$qq1| |$S6z|)) 
(ADDLABEL '$%I100) 
(DSKSETQ $%O100
         '((MPLUS SIMP)
           ((MTIMES SIMP) 6750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -20250. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 12275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -6750. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 15950. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 1900. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -7975. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 251225. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -43875. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9720. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 75700. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -337500. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 100680. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -191400. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 929500. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 79515. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -141150. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 214110. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1872750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18168. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1177320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -226500. (($P SIMP) 6. 0.)))) 
(ADDLABEL '$%O100) 
(DSKSETQ $%I101 '((MSETQ) |$nq1| 6.)) 
(ADDLABEL '$%I101) 
(DSKSETQ $%O101 '6.) 
(ADDLABEL '$%O101) 
(DSKSETQ $%I102
         '((MSETQ) |$a1234|
           ((|$gf_SSSSV3|) |$qq| |$nq| |$qq1| |$nq1| |$qq2| |$nq2|
            |$qq3| |$nq3| ""))) 
(ADDLABEL '$%I102) 
(DSKSETQ $%O102
         '((MLIST SIMP)
           ((MTIMES SIMP FACTORED) -4.
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -4. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MPLUS SIMP IRREDUCIBLE) 48312.
             ((MTIMES SIMP RATSIMP) -25472. |$Ms|)
             ((MTIMES SIMP) -37882. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) 13500. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP RATSIMP) -193248. |$om|)
             ((MTIMES SIMP RATSIMP) 114414. |$Ms| |$om|)
             ((MTIMES SIMP) 164460. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP) -81000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP RATSIMP) 96624. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) 20628. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -81000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 322245. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -271590. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -233220. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 162000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -294300. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -128930. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 332600. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 52740. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 130100. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -356160. ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 441060. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 56520. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -108000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 441060. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 221840. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -422200. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 56520. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -422200. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -108000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 322245. ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -294300. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 52740. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -271590. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -128930. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 130100. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -233220. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 332600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 162000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -193248. ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 96624. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 114414. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 20628. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 164460. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -81000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -81000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 48312. ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -25472. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -37882. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 13500. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))))
           ((MTIMES SIMP FACTORED) -4.
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om|) -6.)
            ((MPLUS SIMP IRREDUCIBLE) 48312.
             ((MTIMES SIMP RATSIMP) -25472. |$Ms|)
             ((MTIMES SIMP) -37882. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) 13500. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP RATSIMP) -193248. |$om|)
             ((MTIMES SIMP RATSIMP) 114414. |$Ms| |$om|)
             ((MTIMES SIMP) 164460. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP) -81000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP RATSIMP) 96624. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) 20628. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -81000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 322245. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -271590. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -233220. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 162000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -294300. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -128930. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 332600. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 52740. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 130100. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -356160. ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 441060. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 56520. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -108000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 441060. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 221840. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -422200. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 56520. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -422200. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -108000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 322245. ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -294300. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 52740. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -271590. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -128930. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 130100. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -233220. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 332600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 162000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -193248. ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 96624. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 114414. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 20628. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 164460. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -81000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -81000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 48312. ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -25472. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -37882. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 13500. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) -6.)
            ((MEXPT SIMP) |$Xi| 6.))
           ((MTIMES SIMP FACTORED)
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) 2. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 6.)
            ((MEXPT SIMP) |$Xi| -6.))
           ((MTIMES SIMP FACTORED) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|)
            |$Xi|
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -2.)))) 
(ADDLABEL '$%O102) 
(DSKSETQ $%I103 '(($SAVE) |$filename| $ALL)) 
(ADDLABEL '$%I103) 
(DSKSETQ |$expand_reggeon_loaded| 'T) 
(ADD2LNC '|$expand_reggeon_loaded| $VALUES) 
(DEFPROP |$expand_reggeon_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$expand_reggeon_loaded| $PROPS) 
(DEFPROP |$expand_reggeon_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$expand_reggeon_loaded| $PROPS) 
(DSKSETQ |$dbg_all_terms| 'NIL) 
(ADD2LNC '|$dbg_all_terms| $VALUES) 
(DEFPROP |$dbg_all_terms| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_all_terms| $PROPS) 
(DEFPROP |$dbg_all_terms| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_all_terms| $PROPS) 
(DSKSETQ |$dbg_compute_levels| 'NIL) 
(ADD2LNC '|$dbg_compute_levels| $VALUES) 
(DEFPROP |$dbg_compute_levels| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_compute_levels| $PROPS) 
(DEFPROP |$dbg_compute_levels| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_compute_levels| $PROPS) 
(DSKSETQ |$derivatives_loaded| 'T) 
(ADD2LNC '|$derivatives_loaded| $VALUES) 
(DEFPROP |$derivatives_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$derivatives_loaded| $PROPS) 
(DEFPROP |$derivatives_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$derivatives_loaded| $PROPS) 
(DSKSETQ |$dbg_wrt_lambda| 'NIL) 
(ADD2LNC '|$dbg_wrt_lambda| $VALUES) 
(DEFPROP |$dbg_wrt_lambda| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_lambda| $PROPS) 
(DEFPROP |$dbg_wrt_lambda| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_lambda| $PROPS) 
(DSKSETQ |$dbg_wrt_pair| 'NIL) 
(ADD2LNC '|$dbg_wrt_pair| $VALUES) 
(DEFPROP |$dbg_wrt_pair| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_pair| $PROPS) 
(DEFPROP |$dbg_wrt_pair| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_pair| $PROPS) 
(DSKSETQ |$dbg_wrt_states| 'NIL) 
(ADD2LNC '|$dbg_wrt_states| $VALUES) 
(DEFPROP |$dbg_wrt_states| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_states| $PROPS) 
(DEFPROP |$dbg_wrt_states| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_states| $PROPS) 
(DSKSETQ |$dbg_wrt_contract| 'NIL) 
(ADD2LNC '|$dbg_wrt_contract| $VALUES) 
(DEFPROP |$dbg_wrt_contract| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_contract| $PROPS) 
(DEFPROP |$dbg_wrt_contract| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_contract| $PROPS) 
(DSKSETQ |$dbg_scalars| 'NIL) 
(ADD2LNC '|$dbg_scalars| $VALUES) 
(DEFPROP |$dbg_scalars| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_scalars| $PROPS) 
(DEFPROP |$dbg_scalars| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_scalars| $PROPS) 
(DSKSETQ |$NIused| '46.) 
(ADD2LNC '|$NIused| $VALUES) 
(DSKSETQ |$objects_with_index| '((MLIST SIMP) $LA |$Sk| $K)) 
(ADD2LNC '|$objects_with_index| $VALUES) 
(DSKSETQ |$compute_pp_loaded| 'T) 
(ADD2LNC '|$compute_pp_loaded| $VALUES) 
(DEFPROP |$compute_pp_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$compute_pp_loaded| $PROPS) 
(DEFPROP |$compute_pp_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$compute_pp_loaded| $PROPS) 
(DSKSETQ $AP '2.) 
(ADD2LNC '$AP $VALUES) 
(DEFPROP $AP ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '$AP $PROPS) 
(DEFPROP $AP $FIXNUM MODE) 
(ADD2LNC '$AP $PROPS) 
(DSKSETQ |$amp_4pts_loaded| 'T) 
(ADD2LNC '|$amp_4pts_loaded| $VALUES) 
(DEFPROP |$amp_4pts_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$amp_4pts_loaded| $PROPS) 
(DEFPROP |$amp_4pts_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$amp_4pts_loaded| $PROPS) 
(DSKSETQ |$nn| '4.) 
(ADD2LNC '|$nn| $VALUES) 
(DSKSETQ |$Lev0| '8.) 
(ADD2LNC '|$Lev0| $VALUES) 
(DSKSETQ |$Null2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -30. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.))
           ((MTIMES SIMP) -10. (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -50. (($P SIMP) 2. 0.)))) 
(ADD2LNC '|$Null2| $VALUES) 
(DSKSETQ |$Null3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 136. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.))
           ((MTIMES SIMP) 144. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.))
           ((MTIMES SIMP) 672. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 288. (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 800. (($P SIMP) 3. 0.)))) 
(ADD2LNC '|$Null3| $VALUES) 
(DSKSETQ |$S4z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 1800. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -1452. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 138. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 22968. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -23. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -888. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 375. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4z| $VALUES) 
(DSKSETQ |$S4m|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 25. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 300. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -504. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 153. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 504. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 2268. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 1164. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -2016. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 2250. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4m| $VALUES) 
(DSKSETQ |$S4r1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 1512. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 18144. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) 54432. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 122472. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 734832. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -163296. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -979776. (($P SIMP) 3. 1.)))) 
(ADD2LNC '|$S4r1| $VALUES) 
(DSKSETQ |$S4r2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -1452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -5112. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 1452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -10512. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 1512. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -67122. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19320. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 92520. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 5850. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4r2| $VALUES) 
(DSKSETQ |$S4r3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -552. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -2412. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 552. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 1512. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -4896. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -37476. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 7728. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 49968. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -900. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4r3| $VALUES) 
(DSKSETQ |$Null4r1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 25. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -152. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -312. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1224. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -519. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 936. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 936. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 3004. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 624. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 4350. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4r1| $VALUES) 
(DSKSETQ |$Null4r2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -778. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -3696. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -3393. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -5640. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -15354. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -13050. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -36. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 4050. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 5088. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -5472. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 9000. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4r2| $VALUES) 
(DSKSETQ |$Null4g|
         '((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 409. 36.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 31. 6.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 29. 8.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 5. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 3. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 27. 2.) (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 75. 4.) (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4g| $VALUES) 
(DSKSETQ |$Null4cr|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -82. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -288. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -351. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -696. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1494. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1458. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 468. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 702. (($P SIMP) 2. 2.)))) 
(ADD2LNC '|$Null4cr| $VALUES) 
(DSKSETQ |$Null6r16|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -251797. ((MEXPT SIMP) (($P SIMP) 1. 0.) 6.))
           ((MTIMES SIMP) -2092175. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -7110175. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -29761875.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -5461735. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -24201350.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -50991925.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -24404550.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -12108575. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -62731800.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -3421800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 69175800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -121746050. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 70097000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 59508925. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -294064625. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -775902375. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -23008900.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -19102900. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 11421000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -442111500. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -78516400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 529209500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1024096500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1110037500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 3074625000. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -149096700.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 40996125. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -116943750. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -1724253750. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1836843750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -221157000. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2713770000. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 83700000. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$Null6r16| $VALUES) 
(DSKSETQ |$S6m|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 925. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -2700. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 1390. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5150. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -2315. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -5150. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -27000. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -2160. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 4320. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6480. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 14240. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 2160. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 30720. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 82400. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -1620. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -8640. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19860. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -7560. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -108600. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 6432. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 28320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$S6m| $VALUES) 
(DSKSETQ |$S6z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 6750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -20250. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 12275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -6750. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 15950. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 1900. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -7975. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 251225. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -43875. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9720. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 75700. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -337500. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 100680. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -191400. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 929500. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 79515. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -141150. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 214110. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1872750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18168. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1177320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -226500. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$S6z| $VALUES) 
(DSKSETQ |$N6g|
         '((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 709. 5400.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 6.))
           ((MTIMES SIMP) ((RAT SIMP) 253. 420.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.) (($P SIMP) 1. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 1051. 315.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 603. 140.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 919. 56.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 5. 2.) (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 10547. 1260.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) ((RAT SIMP) 2831. 420.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 9. 2.) (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 667. 28.) (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 151. 7.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 5. 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 333. 14.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 66103. 3780.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 22. 3.) (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 104651. 1260.) (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 121. 6.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 19141. 378.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 415. 21.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 5. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 508. 21.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 884. 7.) (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 2245. 21.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) ((RAT SIMP) 11343. 140.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 5065. 42.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 295. 14.) (($P SIMP) 1. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 2175. 14.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 1613. 6.) (($P SIMP) 1. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -20. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 8125. 18.) (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$N6g| $VALUES) 
(DSKSETQ |$S8m1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 3704400. ((MEXPT SIMP) (($P SIMP) 2. 0.) 4.))
           ((MTIMES SIMP) -4233600. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 47098800. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 4233600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 121564800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -95719050.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -168663600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -2066129100.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 2822400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -8467200. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 564480. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -134930880. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -164058060. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 446029860. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 1881600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 300059350. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -166168800. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -564480. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -89953920. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 240527460.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 193485600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6641529720. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -566729900. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -4515839300.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -2822400. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 31399200. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -303712860. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -1918948920. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -2176090560. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 218051350.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 3466376900. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 356247360. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -1693440. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 67465440. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4233600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -301960395. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 200500650.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 84091995. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 1532790000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 87908400. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -1519737120. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 922165425.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 1693440. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -67465440. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 329030595. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1768903290. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 2882147400. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -220555395.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -4130193690. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 514439100. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -384952680. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 8399122200. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -1354752. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 37184832. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -151277760. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -432712800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1501803216. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2179008. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 755612928. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -1367559072. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 442163232. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -14516463024. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 28910880. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 105066720. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 697965480. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 46425600. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 8289945720. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -120426480. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -2275704720. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 73716750. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8m1| $VALUES) 
(DSKSETQ |$S8m2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 11760. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -23520. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 364560. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 11760. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 769440. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -992250. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -1134000. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -13891500.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -7840. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -907200. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -1003948. (($P SIMP) 2. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 2996548. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 1903750. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -776160. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -604800. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1974148. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1268960. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 43927352. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -3903500. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -30054500.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 243040. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -1698748. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -12175352. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -12949440. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 1495750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 22998500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 4603200. (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 453600. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2003091. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 921690. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 624291. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 9218160. (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 412080. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -9684000. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4919625. ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -453600. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1842891. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 11683434. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 17523720. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1598091. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -27559434. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -94500. (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -3330600. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 46431000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 279360. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -676800. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2152800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -8285520. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 83520. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 5080320. (($P SIMP) 1. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -7653024. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 4110624. (($P SIMP) 1. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -83615280. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 118560. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 522720. (($P SIMP) 1. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 4197864. (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -122880. (($P SIMP) 1. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 51399096. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -856944. (($P SIMP) 1. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -14931216. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 366750. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8m2| $VALUES) 
(DSKSETQ |$S8z1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 63000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -126000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -12448800. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 23738400. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 12448800. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 63000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -35002800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19192950. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 11264400. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 618823800.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -42000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 23950080. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -68817420. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 10255140. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 8144150. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 20048000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -631680. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 26813220. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -22545600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1237619880. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -14149100. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 539448700.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -772800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -15677340. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -360009720. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -156750720. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 13777750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -223149500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 910342720. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -11975040.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 16215885. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19570950.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 28720755. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 462861000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10558800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222613440. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -73024875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 11975040. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2116485. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 529542090. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -18257400. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -12882555.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 512024310. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1212819300. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -247152360. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -4300632000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -10789632. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 10184832. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -262211040. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 135449328. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1209600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -383096448. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 384247584. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 356467104. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 6188984592. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 126077280. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -64299480. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -113561280. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2262735720. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -1427760. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 419373360. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -54920250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8z1| $VALUES) 
(DSKSETQ |$S8z2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -63000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -10823400. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 20437200. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 10823400. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -30038400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 17038350. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9601200. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 530541900.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -21000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 20139840. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -57671460. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7657020. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6809950. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 17416000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -416640. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 21328860. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -19210800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1064138040. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11458300. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 464137100.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -512400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -13549620. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -305834760. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -134722560. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 11726750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -191999500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 772506560. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -10069920.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 13616505. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -17038350.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 24652215. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 393876000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -9248400. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -194265120. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -64519875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 10069920. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -802305. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 453611970. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10546200. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10779615.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 439123230. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1028682900. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -208166280. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -3654567000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -9265536. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 8963136. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -220237920. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 118298544. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 604800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -328898304. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 324832032. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 300357792. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 5264441616. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 106609440. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -55667640. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -95941440. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -1931385960. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -848880. (($P SIMP) 1. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 359941680. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -46478250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8z2| $VALUES) 
(DSKSETQ |$S10z1| '0.) 
(ADD2LNC '|$S10z1| $VALUES) 
(DSKSETQ |$qq3| '1.) 
(ADD2LNC '|$qq3| $VALUES) 
(DSKSETQ |$qq2| '1.) 
(ADD2LNC '|$qq2| $VALUES) 
(DSKSETQ |$qq1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 6750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -20250. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 12275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -6750. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 15950. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 1900. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -7975. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 251225. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -43875. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9720. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 75700. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -337500. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 100680. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -191400. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 929500. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 79515. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -141150. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 214110. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1872750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18168. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1177320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -226500. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$qq1| $VALUES) 
(DSKSETQ |$qq| '1.) 
(ADD2LNC '|$qq| $VALUES) 
(DSKSETQ |$nq3| '0.) 
(ADD2LNC '|$nq3| $VALUES) 
(DSKSETQ |$nq2| '0.) 
(ADD2LNC '|$nq2| $VALUES) 
(DSKSETQ |$nq1| '6.) 
(ADD2LNC '|$nq1| $VALUES) 
(DSKSETQ |$nq| '0.) 
(ADD2LNC '|$nq| $VALUES) 
(DSKSETQ |$filename| '"TS6zTT.lisp") 
(ADD2LNC '|$filename| $VALUES) 
(DSKSETQ |$Assss|
         '((MTIMES SIMP) -1.
           ((MPLUS SIMP) 193248. ((MTIMES SIMP RATSIMP) -101888. |$Ms|)
            ((MTIMES SIMP) -151528. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
            ((MTIMES SIMP) 54000. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -772992.
              ((MTIMES SIMP RATSIMP) 457656. |$Ms|)
              ((MTIMES SIMP) 657840. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -324000. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 386496.
                ((MTIMES SIMP RATSIMP) 82512. |$Ms|)
                ((MTIMES SIMP) -324000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|))
             |$om|)
            ((MTIMES SIMP)
             ((MPLUS SIMP) 1288980.
              ((MTIMES SIMP RATSIMP) -1086360. |$Ms|)
              ((MTIMES SIMP) -932880. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 648000. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1177200.
                ((MTIMES SIMP RATSIMP) -515720. |$Ms|)
                ((MTIMES SIMP) 1330400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 210960.
                ((MTIMES SIMP RATSIMP) 520400. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -1424640.
              ((MTIMES SIMP RATSIMP) 1764240. |$Ms|)
              ((MTIMES SIMP) 226080. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -432000. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1764240.
                ((MTIMES SIMP RATSIMP) 887360. |$Ms|)
                ((MTIMES SIMP) -1688800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 226080.
                ((MTIMES SIMP RATSIMP) -1688800. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) -432000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 1288980.
              ((MTIMES SIMP RATSIMP) -1177200. |$Ms|)
              ((MTIMES SIMP) 210960. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1086360.
                ((MTIMES SIMP RATSIMP) -515720. |$Ms|)
                ((MTIMES SIMP) 520400. ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -932880.
                ((MTIMES SIMP RATSIMP) 1330400. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) 648000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -772992.
              ((MTIMES SIMP RATSIMP) 386496. |$Ms|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 457656.
                ((MTIMES SIMP RATSIMP) 82512. |$Ms|))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 657840.
                ((MTIMES SIMP RATSIMP) -324000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) -324000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 193248.
              ((MTIMES SIMP RATSIMP) -101888. |$Mt|)
              ((MTIMES SIMP) -151528. ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) 54000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 6.)))
           ((MEXPT SIMP RATSIMP) |$Xi| 6.)
           ((MEXPT SIMP)
            ((MPLUS SIMP) 1. ((MTIMES SIMP RATSIMP) -6. |$om|)
             ((MTIMES SIMP) 15. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -20. ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 15. ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -6. ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MEXPT SIMP RATSIMP) |$om| 6.)
             ((MTIMES SIMP)
              ((MPLUS SIMP) -6. ((MTIMES SIMP RATSIMP) 36. |$om|)
               ((MTIMES SIMP) -90. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 120. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -90. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 36. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -6. ((MEXPT SIMP RATSIMP) |$om| 6.)))
              |$Xi|)
             ((MTIMES SIMP)
              ((MPLUS SIMP) 15. ((MTIMES SIMP RATSIMP) -90. |$om|)
               ((MTIMES SIMP) 225. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -300. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 225. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -90. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 15. ((MEXPT SIMP RATSIMP) |$om| 6.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 2.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -20. ((MTIMES SIMP RATSIMP) 120. |$om|)
               ((MTIMES SIMP) -300. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 400. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -300. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 120. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -20. ((MEXPT SIMP RATSIMP) |$om| 6.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 3.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 15. ((MTIMES SIMP RATSIMP) -90. |$om|)
               ((MTIMES SIMP) 225. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -300. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 225. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -90. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 15. ((MEXPT SIMP RATSIMP) |$om| 6.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 4.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -6. ((MTIMES SIMP RATSIMP) 36. |$om|)
               ((MTIMES SIMP) -90. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 120. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -90. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 36. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -6. ((MEXPT SIMP RATSIMP) |$om| 6.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 5.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 1. ((MTIMES SIMP RATSIMP) -6. |$om|)
               ((MTIMES SIMP) 15. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -20. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 15. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -6. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MEXPT SIMP RATSIMP) |$om| 6.))
              ((MEXPT SIMP RATSIMP) |$Xi| 6.)))
            -1.))) 
(ADD2LNC '|$Assss| $VALUES) 
(DSKSETQ $GH_0
         '((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 2.) -1.)
           ((MEXPT SIMP) (($XX SIMP) 1. 4.) -1.)
           ((MEXPT SIMP) (($XX SIMP) 2. 4.) -1.))) 
(ADD2LNC '$GH_0 $VALUES) 
(DSKSETQ |$tttt0|
         '((MTIMES SIMP)
           ((MEXPT SIMP) (($XX SIMP) 1. 2.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 2.)))
           ((MEXPT SIMP) (($XX SIMP) 1. 3.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 3.)))
           ((MEXPT SIMP) (($XX SIMP) 1. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 4.)))
           ((MEXPT SIMP) (($XX SIMP) 2. 3.)
            ((MTIMES SIMP) -4. (($PP SIMP) 2. 3.)))
           ((MEXPT SIMP) (($XX SIMP) 2. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 2. 4.)))
           ((MEXPT SIMP) (($XX SIMP) 3. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 3. 4.))))) 
(ADD2LNC '|$tttt0| $VALUES) 
(DSKSETQ |$tttt|
         '((MTIMES SIMP FACTORED)
           ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
            ((MPLUS SIMP) 2. ((MTIMES SIMP) 2. |$Ms|)
             ((MTIMES SIMP) 2. |$Mt|)))
           ((MEXPT SIMP) |$om|
            ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 4.)
           ((MEXPT SIMP) |$Xi| -8.)
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|) 2.))) 
(ADD2LNC '|$tttt| $VALUES) 
(DSKSETQ |$a1234|
         '((MLIST SIMP)
           ((MTIMES SIMP FACTORED) -4.
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -4. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MPLUS SIMP IRREDUCIBLE) 48312.
             ((MTIMES SIMP RATSIMP) -25472. |$Ms|)
             ((MTIMES SIMP) -37882. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) 13500. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP RATSIMP) -193248. |$om|)
             ((MTIMES SIMP RATSIMP) 114414. |$Ms| |$om|)
             ((MTIMES SIMP) 164460. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP) -81000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP RATSIMP) 96624. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) 20628. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -81000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 322245. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -271590. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -233220. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 162000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -294300. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -128930. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 332600. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 52740. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 130100. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -356160. ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 441060. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 56520. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -108000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 441060. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 221840. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -422200. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 56520. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -422200. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -108000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 322245. ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -294300. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 52740. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -271590. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -128930. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 130100. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -233220. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 332600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 162000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -193248. ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 96624. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 114414. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 20628. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 164460. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -81000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -81000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 48312. ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -25472. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -37882. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 13500. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))))
           ((MTIMES SIMP FACTORED) -4.
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om|) -6.)
            ((MPLUS SIMP IRREDUCIBLE) 48312.
             ((MTIMES SIMP RATSIMP) -25472. |$Ms|)
             ((MTIMES SIMP) -37882. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) 13500. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP RATSIMP) -193248. |$om|)
             ((MTIMES SIMP RATSIMP) 114414. |$Ms| |$om|)
             ((MTIMES SIMP) 164460. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP) -81000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP RATSIMP) 96624. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) 20628. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -81000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 322245. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -271590. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -233220. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 162000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -294300. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -128930. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 332600. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 52740. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 130100. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -356160. ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 441060. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 56520. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -108000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 441060. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 221840. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -422200. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 56520. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -422200. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -108000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 322245. ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -294300. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 52740. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -271590. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -128930. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 130100. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -233220. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 332600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 162000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -193248. ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 96624. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 114414. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 20628. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 164460. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -81000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -81000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 48312. ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -25472. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -37882. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 13500. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) -6.)
            ((MEXPT SIMP) |$Xi| 6.))
           ((MTIMES SIMP FACTORED)
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) 2. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 6.)
            ((MEXPT SIMP) |$Xi| -6.))
           ((MTIMES SIMP FACTORED) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|)
            |$Xi|
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -2.)))) 
(ADD2LNC '|$a1234| $VALUES) 
(DEFPROP $SET_NUMBER_OF_PARTICLE %SET_NUMBER_OF_PARTICLE VERB) 
(MDEFPROP $SET_NUMBER_OF_PARTICLE
    ((LAMBDA) ((MLIST) |$nn0|)
     ((MPROG) ((MSETQ) |$nn| |$nn0|)
      (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.) ((MPLUS) |$nn0| 1.))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MSETQ) ((|$s| ARRAY) $R)
        ((MPLUS) ((|$k|) $R)
         (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S ((MPLUS) $R 1.)
          |$nn0|))))))
    MEXPR) 
(ADD2LNC '(($SET_NUMBER_OF_PARTICLE) |$nn0|) $FUNCTIONS) 
(DEFPROP %SET_NUMBER_OF_PARTICLE $SET_NUMBER_OF_PARTICLE NOUN) 
(DEFPROP $NOTZERO %NOTZERO VERB) 
(MDEFPROP $NOTZERO
    ((LAMBDA) ((MLIST) $X) ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))
    MEXPR) 
(ADD2LNC '(($NOTZERO) $X) $FUNCTIONS) 
(DEFPROP %NOTZERO $NOTZERO NOUN) 
(DEFPROP |$compute_alphas_no_zmV1| |%compute_alphas_no_zmV1| VERB) 
(MDEFPROP |$compute_alphas_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
        ((MSETQ) $POW0
         ((MTIMES) 2.
          (($SUM)
           (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0 $MAX_USED_LEVEL0)
           $L0 2. $MAX_USED_LEVEL0)))
        ((MSETQ) $POW0
         ((MPLUS) $POW0
          (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2. $MAX_USED_LEVEL0)))
        ((MCOND) |$dbg_compute_levels|
         (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T $FALSE)
        ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
      ((MRETURN) |$noAlphas0|)))
    MEXPR) 
(ADD2LNC '((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_alphas_no_zmV1| |$compute_alphas_no_zmV1| NOUN) 
(DEFPROP |$compute_levels_used_no_zmV1| |%compute_levels_used_no_zmV1|
         VERB) 
(MDEFPROP |$compute_levels_used_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
        ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
         ((MPROGN)
          ((MSETQ) $POW0
           ((MPLUS)
            (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
             ((MPLUS) $L0 ((MMINUS) 1.)))
            (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0 $MAX_USED_LEVEL0)))
          ((MCOND) ((MGREATERP) $POW0 0.)
           ((MSETQ) ((|$usedLevels0| ARRAY) $R)
            (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
             ((|$usedLevels0| ARRAY) $R)))
           T $FALSE)))))
      ((MRETURN) |$usedLevels0|)))
    MEXPR) 
(ADD2LNC '((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_levels_used_no_zmV1| |$compute_levels_used_no_zmV1|
         NOUN) 
(DEFPROP |$compute_levels_and_powers_used_no_zmV1|
         |%compute_levels_and_powers_used_no_zmV1| VERB) 
(MDEFPROP |$compute_levels_and_powers_used_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
        ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
         ((MPROGN)
          ((MSETQ) $POW0
           ((MPLUS)
            (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
             ((MPLUS) $L0 ((MMINUS) 1.)))
            ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
            (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
             $MAX_USED_LEVEL0)))
          ((MCOND) ((MGREATERP) $POW0 0.)
           ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
            (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
             ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
           T $FALSE)))))
      ((MRETURN) |$usedLevelsPowers0|)))
    MEXPR) 
(ADD2LNC '((|$compute_levels_and_powers_used_no_zmV1|)
           $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_levels_and_powers_used_no_zmV1|
         |$compute_levels_and_powers_used_no_zmV1| NOUN) 
(DEFPROP |$compute_Ks_no_zmV1| |%compute_Ks_no_zmV1| VERB) 
(MDEFPROP |$compute_Ks_no_zmV1|
    ((LAMBDA) ((MLIST) $LEVEL_USED_ARRAY0)
     ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
      ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
      ((MDO) $R 1. NIL NIL |$nn| NIL
       ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
        ((MSETQ) |$Nlus0| (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
        ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
         ((MPROGN)
          ((MSETQ) $NR_PQ
           ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R) $INR_PQ))
          ((MSETQ) ((|$explK0| ARRAY) $R)
           ((MPLUS) ((|$explK0| ARRAY) $R)
            ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
        ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
         ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
        |$end_r_loop|))
      ((MRETURN) |$Ks_rules0|)))
    MEXPR) 
(ADD2LNC '((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0) $FUNCTIONS) 
(DEFPROP |%compute_Ks_no_zmV1| |$compute_Ks_no_zmV1| NOUN) 
(DEFPROP |$compute_Ds| |%compute_Ds| VERB) 
(MDEFPROP |$compute_Ds|
    ((LAMBDA) ((MLIST) $LEVEL_USED_ARRAY0)
     ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
      ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
      ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
       ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
        ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
         ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
          ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL NIL
           NIL
           ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL NIL NIL
            NIL
            ((MSETQ) ((|$explD0| ARRAY) $R $S)
             ((MPLUS) ((|$explD0| ARRAY) $R $S)
              ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
               ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
          ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
           (($ENDCONS)
            ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
            ((|$Ds_rules0| ARRAY) $R)))
          |$end_s_loop|))
        |$end_r_loop|))
      ((MRETURN) |$Ds_rules0|)))
    MEXPR) 
(ADD2LNC '((|$compute_Ds|) $LEVEL_USED_ARRAY0) $FUNCTIONS) 
(DEFPROP |%compute_Ds| |$compute_Ds| NOUN) 
(DSKSETQ $WICK '$WICK) 
(DEFPROP $WICK %WICK VERB) 
(MDEFPROP $WICK
    ((LAMBDA) ((MLIST) |$list_Nr0|)
     ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
      ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
      ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
      ((MSETQ) $WICK00
       ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
        ((MFACTORIAL) |$Nr0|)))
      ((MDO) $R 2. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $WICK0 0.)
        ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
        ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
         ((MPROGN) ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
          ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
           ((MSETQ) $WICK0
            ((MPLUS) $WICK0
             ((MTIMES)
              ((MQUOTIENT) 1.
               ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
              $CO0
              ((MEXPT) ((|$s| ARRAY) $R)
               ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
           T $FALSE)))
        ((MSETQ) $WICK00 $WICK0)))
      ((MRETURN) $WICK00)))
    MEXPR) 
(ADD2LNC '(($WICK) |$list_Nr0|) $FUNCTIONS) 
(DEFPROP %WICK $WICK NOUN) 
(DEFPROP $DO_ALL_TERM %DO_ALL_TERM VERB) 
(MDEFPROP $DO_ALL_TERM
    ((LAMBDA) ((MLIST) $INT0 $LEVELS_POWERS0 |$Ks_rules0| |$Ds_rules0|)
     ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
      (($PRINT) "in computing 'Z' (do_all_term)")
      ((MSETQ) $EXPL_INT0 $INT0)
      ((MDO) $R 1. NIL NIL |$nn| NIL
       ((MPROGN)
        ((MCOND) |$dbg_all_terms|
         (($PRINT)
          "in computing 'Z' (do_all_term) doing all terms for particle"
          $R)
         T $FALSE)
        ((MSETQ) $EXPL_INT0
         (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
          ((|$Ds_rules0| ARRAY) $R)))
        ((MSETQ) $NLEVELS0 (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
        ((MCOND) |$dbg_all_terms|
         (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
        ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
         ((MPROGN)
          ((MCOND) |$dbg_all_terms|
           (($PRINT) " project to"
            (($L) $R
             ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
            "^"
            ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
             ((MPLUS) $L0 1.)))
           T $FALSE)
          ((MSETQ) $EXPL_INT0
           (($RATCOEF) $EXPL_INT0
            (($L) $R
             ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
            ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
             ((MPLUS) $L0 1.))))
          ((MCOND) |$dbg_all_terms|
           (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
      ((MRETURN) $EXPL_INT0)))
    MEXPR) 
(ADD2LNC '(($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
           |$Ds_rules0|)
         $FUNCTIONS) 
(DEFPROP %DO_ALL_TERM $DO_ALL_TERM NOUN) 
(DEFPROP $STATE2MATRIX %STATE2MATRIX VERB) 
(MDEFPROP $STATE2MATRIX
    ((LAMBDA) ((MLIST) $STATE0 |$MaxLevel0|)
     ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
      ((MSETQ) $MAT0
       (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
        ((MPLUS) |$MaxLevel0| 1.)))
      ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
       ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
        ((MPROGN)
         ((MSETQ) (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
          (($HIPOW) $STATE0 (($P) $IP $IQ)))
         ((MSETQ) $STATE00
          ((MQUOTIENT) $STATE00
           ((MEXPT) (($P) $IP $IQ)
            (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
      ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
       ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
        ((MPROGN)
         ((MSETQ) (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
          ((MPLUS) (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
           (($HIPOW) $STATE0 (($P) $IP $IQ))))
         ((MSETQ) $STATE00
          ((MQUOTIENT) $STATE00
           ((MEXPT) (($P) $IP $IQ) (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
      ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
       (($ERROR) "In state2matrix missing some contributions in"
        $STATE0 "since we are left with" $STATE00 "after analysis")
       T $FALSE)
      ((MRETURN) (($COPYMATRIX) $MAT0))))
    MEXPR) 
(ADD2LNC '(($STATE2MATRIX) $STATE0 |$MaxLevel0|) $FUNCTIONS) 
(DEFPROP %STATE2MATRIX $STATE2MATRIX NOUN) 
(DEFPROP |$take_derivative_wrt_lambdaV1|
         |%take_derivative_wrt_lambdaV1| VERB) 
(MDEFPROP |$take_derivative_wrt_lambdaV1|
    ((LAMBDA) ((MLIST) $NR0 $LEVEL0 $INDEX0 $TERM0)
     ((MPROG)
      ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0 $NPOW0
       $OP0)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
       ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
       ((MSETQ) $TERM00 $TERM0))
      ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $NEWTERM00 0.)
        ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MSETQ) $OP0 (($INPART) $FAC0 0.))
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MCOND) ((MGREATERP) $NPOW0 2.)
            (($ERROR)
             "la() has one index and it cannot occour with a power bigger than 2! term="
             $TERM00)
            T
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$l|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$ll|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
             ((MEXPT) ((MMINUS) 1.) $LEVEL0)
             ((MFACTORIAL)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
             ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LAK)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$laSk|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
              $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LALA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$ll|)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
             ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
             ((MFACTORIAL)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
             ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $KLA)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$Skla|)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LALA)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA2)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) 2. $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          |$end_pow_op|)
         T
         ((MCOND) $ISOP0
          ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$l|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0) $TERM00
              $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) $LEVEL0)
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LAK)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$laSk|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
               $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LA2)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) 2.
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $KLA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$Skla|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
               $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MPROGN)
             ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
              ((MSETQ) $NEWTERM00 (($SUBSTINPART) |$Dim| $TERM00 $NF0))
              T
              ((MPROGN)
               ((MSETQ) $NEWTERM00 (($SUBSTINPART) 1. $TERM00 $NF0))
               ((MSETQ) $NEWTERM00
                (($SUBSTITUTE) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                 $NEWTERM00))))
             |$end_lambda|)
            T $FALSE)
           |$end_if_op|)
          T $FALSE))
        ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
      ((MRETURN) $DER0)))
    MEXPR) 
(ADD2LNC '((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_lambdaV1|
         |$take_derivative_wrt_lambdaV1| NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA %TAKE_DERIVATIVE_WRT_LAMBDA VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA
    ((LAMBDA) ((MLIST) $NR0 $LEVEL0 $INDEX0 $TERM0)
     ((MPROG)
      ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0 $NPOW0
       $OP0)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
       ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
       ((MSETQ) $TERM00 $TERM0))
      ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $NEWTERM00 0.)
        ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0)) ((MSETQ) $NPOW0 1.)
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MSETQ) $OP0 (($INPART) $FAC0 0.))
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MCOND) ((MGREATERP) $NPOW0 2.)
            (($ERROR)
             "la() has one index and it cannot occour with a power bigger than 2! term="
             $TERM00)
            T
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$l|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MPROGN)
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0
              (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
               $NF0 2.)))
            ((MCOND) ((MEQUAL) $OP0 |$ll|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               ((MEXPT) ((MMINUS) 1.) $LEVEL0)
               ((MFACTORIAL)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
               ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LAK)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 |$laSk|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LALA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)))
             T $FALSE)
            |$end_lambda_other|)
           T $FALSE)
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MPROGN)
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0
              (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
               $NF0 2.)))
            ((MCOND) ((MEQUAL) $OP0 |$ll|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
               ((MFACTORIAL)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
               ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $KLA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 |$Skla|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LALA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)))
             T $FALSE)
            |$end_other_la|)
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA2)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) 2. $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          |$end_pow_op|)
         T
         ((MCOND) $ISOP0
          ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$l|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0) $TERM00
              $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) $LEVEL0)
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LAK)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$laSk|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
               $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LA2)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) 2.
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $KLA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$Skla|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
               $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MPROGN)
             ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
              ((MSETQ) $NEWTERM00 (($SUBSTINPART) |$Dim| $TERM00 $NF0))
              T
              ((MPROGN)
               ((MSETQ) $NEWTERM00 (($SUBSTINPART) 1. $TERM00 $NF0))
               ((MSETQ) $NEWTERM00
                (($SUBSTITUTE) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                 $NEWTERM00))))
             |$end_lambda|)
            T $FALSE)
           |$end_if_op|)
          T $FALSE))
        ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
      ((MRETURN) $DER0)))
    MEXPR) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_LAMBDA $TAKE_DERIVATIVE_WRT_LAMBDA NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR
         %TAKE_DERIVATIVE_WRT_SCALAR_PAIR VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR
    ((LAMBDA) ((MLIST) $NR0 $LEVEL10 $LEVEL20 $TERM0)
     ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
      ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
      ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.)) ((MSETQ) $DER0 0.)
      ((MCOND) ((MGREATERP) $LEVEL10 0.)
       ((MSETQ) $DER00
        (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0| $TERM0))
       T ((MSETQ) $DER00 ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
      ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
      ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
       ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
        ((MDO) $NT0 1. NIL NIL $LDER00 NIL
         ((MPROGN)
          ((MCOND) |$dbg_wrt_pair|
           (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
            "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
           T $FALSE)
          ((MSETQ) $TMP_DER0
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
            (($INPART) $DER00 $NT0)))
          ((MSETQ) $DER0 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
       T
       ((MPROGN)
        ((MCOND) |$dbg_wrt_pair|
         (($PRINT) "    SINGLE term: take der of" $DER00 "wrt lambda("
          $NR0 $LEVEL20 |$newII0| ")")
         T $FALSE)
        ((MSETQ) $DER0
         (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0| $DER00))))
      ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0)) ((MRETURN) $DER0)))
    MEXPR) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
           $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_SCALAR_PAIR
         $TAKE_DERIVATIVE_WRT_SCALAR_PAIR NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_STATE %TAKE_DERIVATIVE_WRT_STATE VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_STATE
    ((LAMBDA) ((MLIST) $NR0 $ONE_STATE_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
      ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $ONE_STATE_IN_MATRIX0))
      ((MSETQ) |$Der0| $TERM0)
      ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
       ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
        ((MCOND)
         ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
         ((MPROGN)
          ((MDO) $N_PQ 1. NIL NIL
           (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
           ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
             ((MPROGN)
              ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
               ((MSETQ) |$tmp_Der0|
                ((MPLUS) |$tmp_Der0|
                 (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                  ((MPLUS) $L0 ((MMINUS) 1.))
                  ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
              ((MSETQ) |$Der0| |$tmp_Der0|))
             T
             ((MSETQ) |$Der0|
              (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
               ((MPLUS) $L0 ((MMINUS) 1.)) ((MPLUS) $C0 ((MMINUS) 1.))
               |$Der0|)))))
          |$end_loop_c0|)
         T $FALSE)))
      ((MRETURN) |$Der0|)))
    MEXPR) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_STATE $TAKE_DERIVATIVE_WRT_STATE NOUN) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV1|
         |%take_derivative_wrt_scalar_stateSV1| VERB) 
(MDEFPROP |$take_derivative_wrt_scalar_stateSV1|
    ((LAMBDA) ((MLIST) $SCALARS_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
      ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
      ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
       ((MCOND)
        ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
        ((MPROGN)
         ((MCOND) |$dbg_scalars|
          (($PRINT) "nr0=" $NR0 "out of"
           (($LENGTH) $SCALARS_IN_MATRIX0))
          T $FALSE)
         ((MSETQ) |$tmp_DER0| 0.)
         ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
          ((MPROGN)
           (($PRINT) "before length(DER0) is" (($LENGTH) |$der0|))
           ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
            ((MSETQ) |$tmp_DER0|
             ((MPLUS) |$tmp_DER0|
              (($TAKE_DERIVATIVE_WRT_STATE) $NR0
               (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
           ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
          T
          ((MPROGN)
           ((MCOND) |$dbg_scalars|
            (($PRINT) "SINGLE term " |$der0| "derivative wrt r=" $NR0
             "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0) "with nr=" $NR0)
            T $FALSE)
           ((MSETQ) |$der0|
            (($TAKE_DERIVATIVE_WRT_STATE) $NR0
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
           |$end_single|)))
        T $FALSE))
      ((MRETURN) |$der0|)))
    MEXPR) 
(ADD2LNC '((|$take_derivative_wrt_scalar_stateSV1|) $SCALARS_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_scalar_stateSV1|
         |$take_derivative_wrt_scalar_stateSV1| NOUN) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV2|
         |%take_derivative_wrt_scalar_stateSV2| VERB) 
(MDEFPROP |$take_derivative_wrt_scalar_stateSV2|
    ((LAMBDA) ((MLIST) $SCALARS_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
      ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
       ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
        (($PRINT) "in take_derivative_wrt_scalar_stateSV2 acting on"
         $LT0 "terms")
        ((MDO) $NT0 1. NIL NIL $LT0 NIL
         ((MPROGN)
          ((MCOND) |$dbg_wrt_states|
           (($PRINT) "in take_derivative_wrt_scalar_stateSV2 EXAM term"
            $NT0 "out of" $LT0 "now there are"
            ((MCOND) ((MNOT) (($NUMBERP) |$der0|)) (($LENGTH) |$der0|)
             T 0.)
            "terms")
           T
           ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
            (($PRINT)
             "in take_derivative_wrt_scalar_stateSV2 EXAM term" $NT0
             "(step 100) out of" $LT0)
            T $FALSE))
          ((MSETQ) |$NIused| 0.)
          ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
          ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
           ((MCOND)
            ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
            ((MPROGN)
             ((MSETQ) |$tmp_DER0|
              (($TAKE_DERIVATIVE_WRT_STATE) $NR0
               (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
             |$end_nr_loop|)
            T $FALSE))
          ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
          |$end_t0_loop|)))
       T
       ((MPROGN) ((MSETQ) |$der0| $TERM0)
        ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
         ((MCOND)
          ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
          ((MPROGN)
           ((MCOND) |$dbg_wrt_states|
            (($PRINT)
             "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
             |$der0| "derivative wrt r=" $NR0 "and"
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
            T $FALSE)
           ((MSETQ) |$der0|
            (($TAKE_DERIVATIVE_WRT_STATE) $NR0
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
           |$end_single|)
          T $FALSE))))
      ((MRETURN) |$der0|)))
    MEXPR) 
(ADD2LNC '((|$take_derivative_wrt_scalar_stateSV2|) $SCALARS_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_scalar_stateSV2|
         |$take_derivative_wrt_scalar_stateSV2| NOUN) 
(DEFPROP $CONTRACT_PAIRS_IN_ONE_TERM %CONTRACT_PAIRS_IN_ONE_TERM VERB) 
(MDEFPROP $CONTRACT_PAIRS_IN_ONE_TERM
    ((LAMBDA) ((MLIST) $UTERM0)
     ((MPROG)
      ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0 $NPOW0
       $OP0 $IND0 $NFAC0 $NR0 $NS0)
      ((MSETQ) $UTERM00 $UTERM0)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
       ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
       ((MRETURN) $UTERM0) T $FALSE)
      ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
      ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_contract| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
            ((MNOT) ((MEQUAL) $NPOW0 2.)))
           (($ERROR) "the power must be 2!! wrong term=" $UTERM0) T
           $FALSE)
          ((MCOND) ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
           ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MCOND) ((MEQUAL) $OP0 $LA)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE)
          ((MCOND) ((MEQUAL) $OP0 |$Sk|)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE)
          ((MCOND) ((MEQUAL) $OP0 $K)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE))
         T
         ((MCOND)
          ((MAND) $ISOP0
           (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
          ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
           ((MCOND)
            ((MNOT)
             (($IS) ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
            ((MPROGN)
             ((MSETQ) $OTHERFAC0 (($ASSOC) $IND0 $LIST_INDEX_FACS0))
             ((MSETQ) $NR0 (($INPART) $FAC0 1.))
             ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
             ((MCOND) ((MLEQP) $NR0 $NS0)
              ((MSETQ) $CTERM0
               ((MTIMES) $CTERM0
                ((MQAPPLY)
                 (($CONCAT) (($INPART) $FAC0 0.)
                  (($INPART) $OTHERFAC0 0.))
                 $NR0 (($INPART) $FAC0 2.) $NS0
                 (($INPART) $OTHERFAC0 2.))))
              T
              ((MSETQ) $CTERM0
               ((MTIMES) $CTERM0
                ((MQAPPLY)
                 (($CONCAT) (($INPART) $OTHERFAC0 0.)
                  (($INPART) $FAC0 0.))
                 $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                 (($INPART) $FAC0 2.)))))
             ((MSETQ) $LIST_INDEX_FACS0
              (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0) $LIST_INDEX_FACS0)))
            T
            ((MSETQ) $LIST_INDEX_FACS0
             (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
          T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
        |$end_fac_loop|))
      ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
       ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
       ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
      ((MRETURN) $CTERM0)))
    MEXPR) 
(ADD2LNC '(($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0) $FUNCTIONS) 
(DEFPROP %CONTRACT_PAIRS_IN_ONE_TERM $CONTRACT_PAIRS_IN_ONE_TERM NOUN) 
(DEFPROP $CONTRACT_PAIRS %CONTRACT_PAIRS VERB) 
(MDEFPROP $CONTRACT_PAIRS
    ((LAMBDA) ((MLIST) |$utermS0|)
     ((MPROG) ((MLIST) $SUM0)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
       ((MPROGN) ((MSETQ) $SUM0 0.)
        ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
         ((MSETQ) $SUM0
          ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
       T ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
      ((MRETURN) $SUM0)))
    MEXPR) 
(ADD2LNC '(($CONTRACT_PAIRS) |$utermS0|) $FUNCTIONS) 
(DEFPROP %CONTRACT_PAIRS $CONTRACT_PAIRS NOUN) 
(DEFPROP $TRUE_XX %TRUE_XX VERB) 
(MDEFPROP $TRUE_XX
    ((LAMBDA) ((MLIST) $R $S)
     ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))
    MEXPR) 
(ADD2LNC '(($TRUE_XX) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_XX $TRUE_XX NOUN) 
(DEFPROP |$otherN| |%otherN| VERB) 
(MDEFPROP |$otherN|
    ((LAMBDA) ((MLIST) $M $N)
     ((MCOND)
      ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
       ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
      3. T
      ((MCOND)
       ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
        ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
       2. T
       ((MCOND)
        ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
         ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
        1. T $FALSE))))
    MEXPR) 
(ADD2LNC '((|$otherN|) $M $N) $FUNCTIONS) 
(DEFPROP |%otherN| |$otherN| NOUN) 
(DEFPROP $COMPUTE_PP3 %COMPUTE_PP3 VERB) 
(MDEFPROP $COMPUTE_PP3
    ((LAMBDA) ((MLIST) ((MLIST) |$n|))
     ((MPROG)
      ((MDO) $M 1. NIL NIL |$nn| NIL
       ((MDO) $N 1. NIL NIL |$nn| NIL
        ((MCOND) ((MEQUAL) $M $N)
         ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
          ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))) $AP))
         T
         ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
          ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
           ((MPLUS)
            ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
            ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
            ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))
    MEXPR) 
(ADD2LNC '(($COMPUTE_PP3) ((MLIST) |$n|)) $FUNCTIONS) 
(MDEFPROP $COMPUTE_PP3 T MLEXPRP) 
(DEFPROP %COMPUTE_PP3 $COMPUTE_PP3 NOUN) 
(DEFPROP $PP3ONSHELL %PP3ONSHELL VERB) 
(MDEFPROP $PP3ONSHELL
    ((LAMBDA) ((MLIST) $M $N) (($NUM_PP3 ARRAY) $M $N)) MEXPR) 
(ADD2LNC '(($PP3ONSHELL) $M $N) $FUNCTIONS) 
(DEFPROP %PP3ONSHELL $PP3ONSHELL NOUN) 
(DEFPROP $TRUE_GF_XX3 %TRUE_GF_XX3 VERB) 
(MDEFPROP $TRUE_GF_XX3
    ((LAMBDA) ((MLIST) $R $S) (($NUM_XX3 ARRAY) $R $S)) MEXPR) 
(ADD2LNC '(($TRUE_GF_XX3) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_GF_XX3 $TRUE_GF_XX3 NOUN) 
(DEFPROP $GF_XX3 %GF_XX3 VERB) 
(MDEFPROP $GF_XX3
    ((LAMBDA) ((MLIST) $M $N)
     ((MCOND) ((MEQUAL) $M 1.) |$x1| T
      ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
       ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
        |$x3|))))
    MEXPR) 
(ADD2LNC '(($GF_XX3) $M $N) $FUNCTIONS) 
(DEFPROP %GF_XX3 $GF_XX3 NOUN) 
(DSKSETQ $COMPUTE_PP4 '$COMPUTE_PP4) 
(DEFPROP $COMPUTE_PP4 %COMPUTE_PP4 VERB) 
(MDEFPROP $COMPUTE_PP4
    ((LAMBDA) ((MLIST) ((MLIST) |$n|))
     ((MPROG)
      ((MDO) $M 1. NIL NIL |$nn| NIL
       ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
        ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))) $AP)))
      ((MSETQ) |$Mu|
       ((MPLUS)
        ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
        ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Ms|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Mt|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
       (($RATSIMP)
        ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
         ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
          ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
      ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Ms|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Mt|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
       (($RATSIMP)
        ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
         ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.) ((MMINUS) 2.)
          ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))
    MEXPR) 
(ADD2LNC '(($COMPUTE_PP4) ((MLIST) |$n|)) $FUNCTIONS) 
(MDEFPROP $COMPUTE_PP4 T MLEXPRP) 
(DEFPROP %COMPUTE_PP4 $COMPUTE_PP4 NOUN) 
(DEFPROP $PP4ONSHELL %PP4ONSHELL VERB) 
(MDEFPROP $PP4ONSHELL
    ((LAMBDA) ((MLIST) $M $N) (($NUM_PP4 ARRAY) $M $N)) MEXPR) 
(ADD2LNC '(($PP4ONSHELL) $M $N) $FUNCTIONS) 
(DEFPROP %PP4ONSHELL $PP4ONSHELL NOUN) 
(DEFPROP $COMPUTE_XX4 %COMPUTE_XX4 VERB) 
(MDEFPROP $COMPUTE_XX4
    ((LAMBDA) ((MLIST))
     ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
      (($REMARRAY) $NUM_XX4)
      ((MSETQ) $GF_X_RULES
       ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
      ((MSETQ) $EQ_XX40
       ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
        ((MEQUAL) |$om|
         ((MQUOTIENT)
          ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
           (($XX) 1. 3.))
          (($XX) 2. 4.)))))
      ((MSETQ) $EQ_XX40
       ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
        ((MEQUAL)
         ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.) (($XX) 2. 4.))
         ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
      ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
      ((MSETQ) $SO_X13
       (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
      ((MSETQ) $XX4_LIST
       (($MAKELIST)
        (($MAKELIST)
         ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S)) $S
         ((MPLUS) $R 1.) |$nn|)
        $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
      ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
      ((MSETQ) $XX4_LIST
       (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
      ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
      ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
       (($MAP) ":" ((MLIST) (($LHS) $GFXX0)) ((MLIST) (($RHS) $GFXX0))))
      ((MSETQ) |$dx3_dOM| (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
      ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES)) |$xx4_done|))
    MEXPR) 
(ADD2LNC '(($COMPUTE_XX4)) $FUNCTIONS) 
(DEFPROP %COMPUTE_XX4 $COMPUTE_XX4 NOUN) 
(DEFPROP $TRUE_GF_XX4 %TRUE_GF_XX4 VERB) 
(MDEFPROP $TRUE_GF_XX4
    ((LAMBDA) ((MLIST) $R $S) (($NUM_XX4 ARRAY) $R $S)) MEXPR) 
(ADD2LNC '(($TRUE_GF_XX4) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_GF_XX4 $TRUE_GF_XX4 NOUN) 
(DEFPROP |$check_cyc_A_234| |%check_cyc_A_234| VERB) 
(MDEFPROP |$check_cyc_A_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
        ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
        ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
        ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
        ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
        ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
        ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
        ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
        ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
        ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
        ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
        ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
       $AMP00)))
    MEXPR) 
(ADD2LNC '((|$check_cyc_A_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_cyc_A_234| |$check_cyc_A_234| NOUN) 
(DEFPROP |$cyc_A_234| |%cyc_A_234| VERB) 
(MDEFPROP |$cyc_A_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
        ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
        ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
       $AMP00)))
    MEXPR) 
(ADD2LNC '((|$cyc_A_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%cyc_A_234| |$cyc_A_234| NOUN) 
(DEFPROP |$check_cyc_gfA_234| |%check_cyc_gfA_234| VERB) 
(MDEFPROP |$check_cyc_gfA_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
        ((MEQUAL) |$om| ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
       $AMP00)))
    MEXPR) 
(ADD2LNC '((|$check_cyc_gfA_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_cyc_gfA_234| |$check_cyc_gfA_234| NOUN) 
(DEFPROP |$cyc_gfA_234| |%cyc_gfA_234| VERB) 
(MDEFPROP |$cyc_gfA_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST)
        ((MEQUAL) |$om| ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
       $AMP00)))
    MEXPR) 
(ADD2LNC '((|$cyc_gfA_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%cyc_gfA_234| |$cyc_gfA_234| NOUN) 
(DEFPROP |$check_swap_A_23| |%check_swap_A_23| VERB) 
(MDEFPROP |$check_swap_A_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
        ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
       $AMP00)))
    MEXPR) 
(ADD2LNC '((|$check_swap_A_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_swap_A_23| |$check_swap_A_23| NOUN) 
(DEFPROP |$swap_A_23| |%swap_A_23| VERB) 
(MDEFPROP |$swap_A_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
        ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
       $AMP00)))
    MEXPR) 
(ADD2LNC '((|$swap_A_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%swap_A_23| |$swap_A_23| NOUN) 
(DEFPROP |$swap_gfA_23| |%swap_gfA_23| VERB) 
(MDEFPROP |$swap_gfA_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE) ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|)))
       $AMP00)))
    MEXPR) 
(ADD2LNC '((|$swap_gfA_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%swap_gfA_23| |$swap_gfA_23| NOUN) 
(DEFPROP $TEST_MEASURE %TEST_MEASURE VERB) 
(MDEFPROP $TEST_MEASURE
    ((LAMBDA) ((MLIST) |$l1| |$l2| |$l3| |$l4|)
     ((MPROG) ((MSETQ) |$nn| 4.)
      (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
      ((MSETQ) $GH_00
       ((MQUOTIENT) 1.
        ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
      ((MSETQ) |$tttt_00|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
           ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
           ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
      ((MSETQ) |$tttt_00|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
      ((MSETQ) $GH_0P
       (($FACTOR)
        (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) (($XX) 1. 2.)
          ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.)) (($XX) 1. 3.)
           (($XX) 2. 4.))))))
      ((MSETQ) |$TTTT_0p|
       (($FACTOR)
        (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) (($XX) 1. 2.)
          ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.)) (($XX) 1. 3.)
           (($XX) 2. 4.))))))
      ((MSETQ) |$TTTT_pp|
       (($FACTOR)
        (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.))))
      ((MSETQ) |$gh_TTT0|
       (($FACTOR)
        (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
         ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTT|
       (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))
    MEXPR) 
(ADD2LNC '(($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|) $FUNCTIONS) 
(DEFPROP %TEST_MEASURE $TEST_MEASURE NOUN) 
(DEFPROP $ORDERXX %ORDERXX VERB) 
(MDEFPROP $ORDERXX
    ((LAMBDA) ((MLIST) $R $S)
     ((MCOND) ((MEQUAL) $R $S) 0. T
      ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
       ((MMINUS) (($XX) $S $R)))))
    MEXPR) 
(ADD2LNC '(($ORDERXX) $R $S) $FUNCTIONS) 
(DEFPROP %ORDERXX $ORDERXX NOUN) 
(DEFPROP $ORDERPP %ORDERPP VERB) 
(MDEFPROP $ORDERPP
    ((LAMBDA) ((MLIST) $R $S)
     ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))
    MEXPR) 
(ADD2LNC '(($ORDERPP) $R $S) $FUNCTIONS) 
(DEFPROP %ORDERPP $ORDERPP NOUN) 
(DEFPROP $TRUE_KK %TRUE_KK VERB) 
(MDEFPROP $TRUE_KK
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))
    MEXPR) 
(ADD2LNC '(($TRUE_KK) $R $M $S $N) $FUNCTIONS) 
(DEFPROP %TRUE_KK $TRUE_KK NOUN) 
(DEFPROP |$true_Skk| |%true_Skk| VERB) 
(MDEFPROP |$true_Skk|
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
      (($SUM)
       ((MTIMES) (($ORDERPP) $T $S) ((MEXPT) (($ORDERXX) $R $T) $M)) $T
       1. |$nn|)))
    MEXPR) 
(ADD2LNC '((|$true_Skk|) $R $M $S $N) $FUNCTIONS) 
(DEFPROP |%true_Skk| |$true_Skk| NOUN) 
(DEFPROP |$true_kSk| |%true_kSk| VERB) 
(MDEFPROP |$true_kSk|
    ((LAMBDA) ((MLIST) $S $N $R $M)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
      (($SUM)
       ((MTIMES) (($ORDERPP) $T $S) ((MEXPT) (($ORDERXX) $R $T) $M)) $T
       1. |$nn|)))
    MEXPR) 
(ADD2LNC '((|$true_kSk|) $S $N $R $M) $FUNCTIONS) 
(DEFPROP |%true_kSk| |$true_kSk| NOUN) 
(DEFPROP |$true_SkSk| |%true_SkSk| VERB) 
(MDEFPROP |$true_SkSk|
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
      (($SUM)
       (($SUM)
        ((MTIMES) (($ORDERPP) $T $U) ((MEXPT) (($ORDERXX) $R $T) $M)
         ((MEXPT) (($ORDERXX) $S $U) $N))
        $T 1. |$nn|)
       $U 1. |$nn|)))
    MEXPR) 
(ADD2LNC '((|$true_SkSk|) $R $M $S $N) $FUNCTIONS) 
(DEFPROP |%true_SkSk| |$true_SkSk| NOUN) 
(DEFPROP $FROM_STATE_TO_ADDEND_LIST %FROM_STATE_TO_ADDEND_LIST VERB) 
(MDEFPROP $FROM_STATE_TO_ADDEND_LIST
    ((LAMBDA) ((MLIST) $STATE0)
     ((MPROG)
      ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T $FALSE)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
       ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
      ((MSETQ) $LIST0
       (($MAKELIST) (($INPART) $STATE0 $T) $T 1. (($LENGTH) $STATE0)))
      ((MRETURN) $LIST0)))
    MEXPR) 
(ADD2LNC '(($FROM_STATE_TO_ADDEND_LIST) $STATE0) $FUNCTIONS) 
(DEFPROP %FROM_STATE_TO_ADDEND_LIST $FROM_STATE_TO_ADDEND_LIST NOUN) 
(DEFPROP $EXTRACT_AND_NORMALIZE_COEFFS %EXTRACT_AND_NORMALIZE_COEFFS
         VERB) 
(MDEFPROP $EXTRACT_AND_NORMALIZE_COEFFS
    ((LAMBDA) ((MLIST) $LIST_OF_LISTS_OF_SUBSTATES0)
     ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
      ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
       ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
        ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
         ((MPROGN) ((MSETQ) $S00 $S0)
          ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
           ((MPROGN) ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
            ((MCOND) ((MGREATERP) $POW0 0.)
             ((MSETQ) $S00
              ((MTIMES)
               ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
               ((MEXPT)
                ((MQUOTIENT) 1.
                 ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                $POW0)))
             T $FALSE)
            ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
            ((MCOND) ((MGREATERP) $POW0 0.)
             ((MSETQ) $S00
              ((MTIMES)
               ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
               ((MEXPT)
                ((MQUOTIENT) 1.
                 ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                $POW0)))
             T $FALSE)))
          ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
           ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
            ((MPROGN) ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
             ((MCOND) ((MGREATERP) $POW0 0.)
              ((MSETQ) $S00
               ((MTIMES)
                ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                ((MEXPT)
                 ((MQUOTIENT)
                  ((MQUOTIENT) ((MMINUS) 1.)
                   ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                  ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                 $POW0)))
              T $FALSE))))
          ((MCOND)
           ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
            ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
           (($ERROR)
            "extract_and_normalize_coeffs cannot compute normalized coeff from"
            $S0 "left over is" $S00)
           T $FALSE)
          ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
        ((MSETQ) $COEFFS_LIST0 (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
      ((MRETURN) $COEFFS_LIST0)))
    MEXPR) 
(ADD2LNC '(($EXTRACT_AND_NORMALIZE_COEFFS)
           $LIST_OF_LISTS_OF_SUBSTATES0)
         $FUNCTIONS) 
(DEFPROP %EXTRACT_AND_NORMALIZE_COEFFS $EXTRACT_AND_NORMALIZE_COEFFS
         NOUN) 
(DEFPROP |$amplitudeN4V1| |%amplitudeN4V1| VERB) 
(MDEFPROP |$amplitudeN4V1|
    ((LAMBDA) ((MLIST) $STATES_LIST0)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) |$Partials0|
            (($ENDCONS)
             ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4) $LIST_OF_SUBSTATES0
              $PARTIAL_AMP0)
             |$Partials0|))
           ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(ADD2LNC '((|$amplitudeN4V1|) $STATES_LIST0) $FUNCTIONS) 
(DEFPROP |%amplitudeN4V1| |$amplitudeN4V1| NOUN) 
(DEFPROP |$amplitudeN4V1_list| |%amplitudeN4V1_list| VERB) 
(MDEFPROP |$amplitudeN4V1_list|
    ((LAMBDA) ((MLIST) $STATES_LIST0 $CHECKPOINT_SAVE_FILENAME)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MPROGN)
        ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
         ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
          ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
           ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
            (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
             $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
             (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
             (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
             "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
            ((MSETQ) $LIST_OF_SUBSTATES0
             ((MLIST)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
            (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
            ((MSETQ) $SL0
             (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
              $LIST_OF_SUBSTATES0))
            ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
            ((MSETQ) $NAS_LIST0
             (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
            ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
            ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
            ((MSETQ) $ULPS0
             ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
            ((MSETQ) $ULPS_LIST0
             (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
            ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
            ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
            ((MSETQ) $EI0
             (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
            ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
            ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
            (($PRINT)
             "Computed the expression on which we must act with derivatives in"
             ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
            ((MSETQ) $PARTIAL_AMP0
             ((MTIMES)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
               $NA1)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
               $NA2)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
               $NA3)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
               $NA4)
              ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
            ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
            (($PRINT)
             "Taken the derivatives and computed the partial amplitude in"
             ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
              |$Partials0|))
            |$end_3_loops|))))
        (($SAVE)
         (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_" (($STRING) $NA1)
          ".lisp")
         $NA1 $STATES_LIST0 |$Partials0|)
        |$end_na1_loop|))
      ((MRETURN) |$Partials0|)))
    MEXPR) 
(ADD2LNC '((|$amplitudeN4V1_list|) $STATES_LIST0
           $CHECKPOINT_SAVE_FILENAME)
         $FUNCTIONS) 
(DEFPROP |%amplitudeN4V1_list| |$amplitudeN4V1_list| NOUN) 
(DEFPROP |$gf_amplitudeN4V1| |%gf_amplitudeN4V1| VERB) 
(MDEFPROP |$gf_amplitudeN4V1|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0
            (($RATSIMP)
             (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)
              ((MEQUAL) $XX $TRUE_GF_XX4))))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(ADD2LNC '((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V1| |$gf_amplitudeN4V1| NOUN) 
(DEFPROP |$gf_amplitudeN4V2| |%gf_amplitudeN4V2| VERB) 
(MDEFPROP |$gf_amplitudeN4V2|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| |$Mt|))
           ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp the amplitude"
            ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
           ((MSETQ) $MAXNSNT0
            ((MPLUS)
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              (($SUM)
               (($SUM) ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                2. (($LENGTH) (($SL0 ARRAY) $NR0)))
               $NR0 1. |$nn0|))))
           ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
            ((MPROGN)
             ((MSETQ) |$Ms_proj_amp0|
              (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| $NS0))
             ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
              ((MDO) $NT0 0. NIL NIL
               ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
               ((MPROGN)
                (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                 "terms")
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATSIMP)
                  (($EV) |$Mt_Ms_proj_amp0|
                   ((MEQUAL) $XX $TRUE_GF_XX4))))
                ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                 ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                  ((MTIMES) |$Mt_Ms_proj_amp0| ((MEXPT) |$Ms| $NS0)
                   ((MEXPT) |$Mt| $NT0))))))
              T $FALSE)))
           ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude fully gauge fixed in"
            ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp-ed the amplitude in"
            ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6)) "s")
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(ADD2LNC '((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V2| |$gf_amplitudeN4V2| NOUN) 
(DEFPROP |$gf_amplitudeN4V2_1| |%gf_amplitudeN4V2_1| VERB) 
(MDEFPROP |$gf_amplitudeN4V2_1|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| |$Mt|))
           ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratexpand the amplitude"
            ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
            "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
            "terms")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
           ((MSETQ) $MAXNSNT0
            ((MPLUS)
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              (($SUM)
               (($SUM) ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                2. (($LENGTH) (($SL0 ARRAY) $NR0)))
               $NR0 1. |$nn0|))))
           ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
            ((MPROGN)
             ((MSETQ) |$Ms_proj_amp0|
              (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| $NS0))
             ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
              ((MDO) $NT0 0. NIL NIL
               ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
               ((MPROGN)
                (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                 "terms")
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATSIMP)
                  (($EV) |$Mt_Ms_proj_amp0|
                   ((MEQUAL) $XX $TRUE_GF_XX4))))
                ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                 ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                  ((MTIMES) |$Mt_Ms_proj_amp0| ((MEXPT) |$Ms| $NS0)
                   ((MEXPT) |$Mt| $NT0))))))
              T $FALSE)))
           ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude fully gauge fixed in"
            ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp-ed the amplitude in"
            ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6)) "s")
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(ADD2LNC '((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V2_1| |$gf_amplitudeN4V2_1| NOUN) 
(DEFPROP |$SetStates| |%SetStates| VERB) 
(MDEFPROP |$SetStates|
    ((LAMBDA) ((MLIST) |$dd0|)
     ((MPROG) ((MSETQ) |$Lev0| 2.)
      ((MSETQ) |$Null2|
       (($EV)
        ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
         ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
         ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
         ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Lev0| 3.)
      ((MSETQ) |$Null3|
       (($EV)
        ((MPLUS)
         ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.) |$dd|)
         ((MMINUS)
          ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.) |$dd|))
         ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
         ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 1.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
         ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 2. 0.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 3.))
         ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$dd| |$dd0|)))
      ((MSETQ) |$Lev0| 4.)
      ((MSETQ) |$S4z|
       ((MPLUS) ((MTIMES) 375. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 888. (($P) 3. 1.)))
        ((MTIMES) ((MMINUS) 23.) (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 22968. (($P) 2. 2.))
        ((MTIMES) 138. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 1452.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) 1800. ((MEXPT) (($P) 1. 1.) 2.))))
      ((MSETQ) |$S4m|
       ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
        ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 2268. (($P) 2. 2.))
        ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
        ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$S4r1|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
          (($P) 3. 1.) |$d|)
         ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.) |$d|)
         ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
          (($P) 3. 1.))
         ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 0.) 4.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$S4r2|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.) ((MEXPT) |$d| 2.))
         ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.) ((MEXPT) |$d| 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.) |$d|)
         ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.) |$d|)
         ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 4. 0.))
         ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
         ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
         ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.))
         ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
         ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 2. 1.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 2. 1.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$S4r3|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.) ((MEXPT) |$d| 2.))
         ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.) ((MEXPT) |$d| 2.))
         ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.) |$d|)
         ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 3. 1.))
         ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
         ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.))
         ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4r1|
       (($EV)
        ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
         ((MTIMES) 624. (($P) 3. 1.))
         ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 936. (($P) 2. 2.))
         ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
         ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES)
          ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
           ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
      ((MSETQ) |$Null4r2|
       ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
        ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 4050. (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$Null4g|
       (($EV)
        ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|) 2.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|) 8.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|) 6.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|) 72.)
         ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
         ((MTIMES) 6. (($P) 3. 1.))
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
         ((MTIMES) 3. (($P) 2. 2.))
         ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
         ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
         ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
         ((MQUOTIENT)
          ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)) 6.)
         ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4cr|
       ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
        ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$Null6r16|
       ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
        ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
        ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 3074625000. (($P) 3. 3.))
        ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.))
        ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
        ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
      ((MSETQ) |$S6m|
       ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
        ((MTIMES) 28320. (($P) 5. 1.))
        ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 82400. (($P) 3. 3.))
        ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
      ((MSETQ) |$S6z|
       ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
        ((MTIMES) 1177320. (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
        ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) 929500. (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
        ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.))
        ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
      ((MSETQ) |$N6g|
       (($EV)
        ((MPLUS) ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
         ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
         ((MQUOTIENT) ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
         ((MQUOTIENT)
          ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|)) 4.)
         ((MQUOTIENT) ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|)
          168.)
         ((MQUOTIENT)
          ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.) |$d|)
          280.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
         ((MQUOTIENT) ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
         ((MQUOTIENT)
          ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|)) 3.)
         ((MQUOTIENT)
          ((MMINUS)
           ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
          3.)
         ((MQUOTIENT) ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|)
          378.)
         ((MQUOTIENT)
          ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.) |$d|)
          1260.)
         ((MQUOTIENT)
          ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.) |$d|)
          945.)
         ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|) 4.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|) 4.)
         ((MQUOTIENT) ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|)
          2520.)
         ((MQUOTIENT)
          ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 2. 0.) 2.) |$d|)
          140.)
         ((MQUOTIENT)
          ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.) |$d|)
          252.)
         ((MQUOTIENT) ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|)
          7560.)
         ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.))) 18.)
         ((MTIMES) 110. (($P) 5. 1.))
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
         ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.)) 7.)
         ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.)) 12.)
         ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
         ((MQUOTIENT)
          ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)) 70.)
         ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
         ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.)) 7.)
         ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
         ((MQUOTIENT)
          ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)) 7.)
         ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.)) 54.)
         ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.)) 6.)
         ((MQUOTIENT)
          ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
          1260.)
         ((MQUOTIENT)
          ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)) 3.)
         ((MQUOTIENT)
          ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.))
          3780.)
         ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)) 14.)
         ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
         ((MQUOTIENT)
          ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)) 28.)
         ((MQUOTIENT)
          ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.)) 420.)
         ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.)) 45.)
         ((MQUOTIENT)
          ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 2. 0.) 2.))
          280.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.))
          2.)
         ((MQUOTIENT)
          ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
           (($P) 2. 0.))
          140.)
         ((MQUOTIENT)
          ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)) 630.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 1. 1.) 2.))
          2.)
         ((MQUOTIENT)
          ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.)) 420.)
         ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
          37800.))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Lev0| 8.)
      ((MSETQ) |$S8m1|
       ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
        ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
        ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) 8289945720. (($P) 6. 2.))
        ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
        ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 5. 0.))
        ((MTIMES) 8399122200. (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 1.))
        ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 1.))
        ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 4515839300.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 300059350. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
        ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2066129100.) ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 47098800. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
      ((MSETQ) |$S8m2|
       ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
        ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
        ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) 51399096. (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
        ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
        ((MTIMES) 46431000. (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 1.))
        ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 1903750. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
      ((MSETQ) |$S8z1|
       ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
        ((MTIMES) 419373360. (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 6188984592. (($P) 5. 3.))
        ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 20048000. (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 8144150. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 2.))
        ((MTIMES) 23738400. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
      ((MSETQ) |$S8z2|
       ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
        ((MTIMES) 359941680. (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 5264441616. (($P) 5. 3.))
        ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 17416000. (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6809950. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 2.))
        ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 2. 2.))
        ((MTIMES) 20437200. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.))))
      ((MSETQ) |$S10z1| 0.) |$states_defined|))
    MEXPR) 
(ADD2LNC '((|$SetStates|) |$dd0|) $FUNCTIONS) 
(DEFPROP |%SetStates| |$SetStates| NOUN) 
(DEFPROP |$SSSSstep0| |%SSSSstep0| VERB) 
(MDEFPROP |$SSSSstep0|
    ((LAMBDA)
     ((MLIST) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4| |$l4|
      |$dd0|)
     ((MPROG) ((MLIST) |$d|)
      ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
      ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
      ((MSETQ) |$Asss|
       ((|$gf_amplitudeN4V2|) ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
        ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
      ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
      (($PRINT) "Step0: amplitude computation time"
       ((MPLUS) $TI1 ((MMINUS) $TI0)))
      ((MRETURN) |$Asss|)))
    MEXPR) 
(ADD2LNC '((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
           |$l4| |$dd0|)
         $FUNCTIONS) 
(DEFPROP |%SSSSstep0| |$SSSSstep0| NOUN) 
(DEFPROP |$SSSSstep1| |%SSSSstep1| VERB) 
(MDEFPROP |$SSSSstep1| ((LAMBDA) ((MLIST) |$AmpS40|) |$AmpS40|) MEXPR) 
(ADD2LNC '((|$SSSSstep1|) |$AmpS40|) $FUNCTIONS) 
(DEFPROP |%SSSSstep1| |$SSSSstep1| NOUN) 
(DEFPROP |$gf_SSSSV3| |%gf_SSSSV3| VERB) 
(MDEFPROP |$gf_SSSSV3|
    ((LAMBDA)
     ((MLIST) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4| |$l4|
      |$dd0|)
     ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
      (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
      ((MSETQ) |$Assss0|
       ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
        |$l4| |$dd0|))
      ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
      ((MSETQ) |$f_Assss|
       (($RATSIMP)
        (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
      (($PRINT) "simplification computation time"
       ((MPLUS) $TI2 ((MMINUS) $TI1)))
      ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
      (($PRINT) "computation times" $TI0 $TI1 $TI2)
      ((MSETQ) $GH_0
       ((MQUOTIENT) 1.
        ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
      ((MSETQ) |$tttt0|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
      ((MSETQ) |$tttt|
       (($FACTOR)
        (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTTT|
       (($FACTOR)
        (($EV) ((MTIMES) $GH_0 |$tttt0|) ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTTT_dx3|
       (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
      (($PRINT) "factors from ghosts and momenta and measure"
       |$gh_TTTT_dx3|)
      ((MSETQ) $FINAL_AMP_DX
       (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
      ((MRETURN)
       ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
        (($FACTOR) |$dx3_dOM|)))))
    MEXPR) 
(ADD2LNC '((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
           |$l4| |$dd0|)
         $FUNCTIONS) 
(DEFPROP |%gf_SSSSV3| |$gf_SSSSV3| NOUN) 
(DSKSETQ $NUM_XX3 '$NUM_XX3) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_XX3) 
(MREMPROP '$NUM_XX3 'ARRAY) 
(MPUTPROP '$NUM_XX3 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2. NIL NIL (((1. 3.) . |$Xi|))
      (((1. 2.) (MTIMES SIMP)
        ((MEXPT SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$Xi|)) -1.)
        |$Xi|)
       ((2. 3.) . 1.)))) 
(ADD2LNC '$NUM_XX3 $ARRAYS) 
(DSKSETQ |$usedLevels0| '|$usedLevels0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$usedLevels0| 'HASHAR) 
(MPUTPROP '|$usedLevels0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MLIST SIMP)) ((MLIST SIMP) 6.) ((MLIST SIMP))
              ((MLIST SIMP)) |#####|)) 
(ADD2LNC '|$usedLevels0| $ARRAYS) 
(DSKSETQ |$usedLevelsPowers0| '|$usedLevelsPowers0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$usedLevelsPowers0| 'HASHAR) 
(MPUTPROP '|$usedLevelsPowers0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MLIST SIMP)) ((MLIST SIMP) 6. 1.) ((MLIST SIMP))
              ((MLIST SIMP)) |#####|)) 
(ADD2LNC '|$usedLevelsPowers0| $ARRAYS) 
(DSKSETQ |$noAlphas0| '|$noAlphas0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$noAlphas0| 'HASHAR) 
(MPUTPROP '|$noAlphas0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA '(|#####| 0. 1. 0. 0. |#####|)) 
(ADD2LNC '|$noAlphas0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$explK0| 'HASHAR) 
(MPUTPROP '|$explK0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| 0. ((MTIMES SIMP) ((|$l| SIMP) 2. 6.) (($L SIMP) 2. 6.))
              0. 0. |#####|)) 
(ADD2LNC '|$explK0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$explD0| 'HASHAR) 
(MPUTPROP '|$explD0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6. 6.) 
(FILLARRAY AAAAA
    '(|#####| |#####| |#####| |#####| |#####| |#####| |#####| |#####|
              0. 0. 0. |#####| |#####| |#####| |#####| 0. 0. |#####|
              |#####| |#####| |#####| |#####| 0. |#####| |#####|
              |#####| |#####| |#####| |#####| |#####| |#####| |#####|
              |#####| |#####| |#####| |#####|)) 
(ADD2LNC '|$explD0| $ARRAYS) 
(DSKSETQ |$s| '|$s|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$s|) 
(MREMPROP '|$s| 'ARRAY) 
(MPUTPROP '|$s| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 4. 1. (((4.) (|$k| SIMP) 4.))
      (((1.) (MPLUS SIMP) ((|$k| SIMP) 1.)
        ((MTIMES SIMP) ((|$d| SIMP) 1. 2.) (($X SIMP) 2.))
        ((MTIMES SIMP) ((|$d| SIMP) 1. 3.) (($X SIMP) 3.))
        ((MTIMES SIMP) ((|$d| SIMP) 1. 4.) (($X SIMP) 4.))))
      (((2.) (MPLUS SIMP) ((|$k| SIMP) 2.)
        ((MTIMES SIMP) ((|$d| SIMP) 2. 3.) (($X SIMP) 3.))
        ((MTIMES SIMP) ((|$d| SIMP) 2. 4.) (($X SIMP) 4.))))
      (((3.) (MPLUS SIMP) ((|$k| SIMP) 3.)
        ((MTIMES SIMP) ((|$d| SIMP) 3. 4.) (($X SIMP) 4.)))))) 
(ADD2LNC '|$s| $ARRAYS) 
(DSKSETQ $NUM_PP4 '$NUM_PP4) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_PP4) 
(MREMPROP '$NUM_PP4 'ARRAY) 
(MPUTPROP '$NUM_PP4 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 10. 2.
      (((2. 2.) (RAT SIMP) -5. 2.) ((4. 4.) (RAT SIMP) 1. 2.)) NIL NIL
      NIL NIL NIL
      (((1. 3.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Mt|))))
      (((2. 3.) (MTIMES SIMP) ((RAT SIMP) 1. 2.)
        ((MPLUS SIMP) 1. |$Ms| |$Mt|)))
      (((1. 1.) (RAT SIMP) 1. 2.) ((3. 3.) (RAT SIMP) 1. 2.)) NIL NIL
      NIL NIL
      (((1. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 2.)
        ((MPLUS SIMP) -2. |$Ms| |$Mt|)))
      (((2. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 4. ((MTIMES SIMP) -2. |$Mt|))))
      (((1. 2.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 4. ((MTIMES SIMP) -2. |$Ms|)))
       ((3. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))))) 
(ADD2LNC '$NUM_PP4 $ARRAYS) 
(DSKSETQ $NUM_XX4 '$NUM_XX4) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_XX4) 
(MREMPROP '$NUM_XX4 'ARRAY) 
(MPUTPROP '$NUM_XX4 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 6. 2. NIL NIL NIL NIL NIL (((1. 4.) (MEXPT SIMP) |$Xi| -1.))
      (((1. 3.) (MTIMES SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|)
        ((MEXPT SIMP)
         ((MPLUS SIMP) ((MTIMES SIMP) -1. |$Xi|)
          ((MEXPT SIMP RATSIMP) |$Xi| 2.))
         -1.))
       ((2. 4.) . 1.))
      (((1. 2.) (MEXPT SIMP) ((MPLUS SIMP) -1. |$Xi|) -1.)
       ((2. 3.) (MTIMES SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|)
        ((MEXPT SIMP)
         ((MPLUS SIMP) -1. |$om|
          ((MTIMES SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$om|))
           |$Xi|))
         -1.))
       ((3. 4.) (MTIMES SIMP) ((MEXPT SIMP) |$om| -1.)
        ((MEXPT SIMP) |$Xi| -1.) ((MPLUS SIMP) -1. |$om| |$Xi|))))) 
(ADD2LNC '$NUM_XX4 $ARRAYS) 
(DSKSETQ $INFLAG 'T) 
(DSKSETQ $K '$K) 
(DSKSETQ |$l1| '|$l1|) 
(DSKSETQ |$l2| '|$l2|) 
(DSKSETQ |$l3| '|$l3|) 
(DSKSETQ |$l4| '|$l4|) 
(DSKSETQ |$dx3_dOM|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -1. |$om| |$Xi|
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|) -2.))
           ((MTIMES SIMP) |$Xi|
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|) -1.)))) 
(DSKSETQ |$Mu|
         '((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$Ms|)
           ((MTIMES SIMP) -1. |$Mt|))) 
(DSKSETQ |$maxlevel| '6.) 
(DSKSETQ $TI0 '3945620137.) 
(DSKSETQ |$Dim| '26.) 
(DSKSETQ $AMP0
         '((MTIMES SIMP) -1.
           ((MPLUS SIMP) 193248. ((MTIMES SIMP RATSIMP) -101888. |$Ms|)
            ((MTIMES SIMP) -151528. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
            ((MTIMES SIMP) 54000. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -772992.
              ((MTIMES SIMP RATSIMP) 457656. |$Ms|)
              ((MTIMES SIMP) 657840. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -324000. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 386496.
                ((MTIMES SIMP RATSIMP) 82512. |$Ms|)
                ((MTIMES SIMP) -324000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|))
             |$om|)
            ((MTIMES SIMP)
             ((MPLUS SIMP) 1288980.
              ((MTIMES SIMP RATSIMP) -1086360. |$Ms|)
              ((MTIMES SIMP) -932880. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 648000. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1177200.
                ((MTIMES SIMP RATSIMP) -515720. |$Ms|)
                ((MTIMES SIMP) 1330400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 210960.
                ((MTIMES SIMP RATSIMP) 520400. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -1424640.
              ((MTIMES SIMP RATSIMP) 1764240. |$Ms|)
              ((MTIMES SIMP) 226080. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -432000. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1764240.
                ((MTIMES SIMP RATSIMP) 887360. |$Ms|)
                ((MTIMES SIMP) -1688800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 226080.
                ((MTIMES SIMP RATSIMP) -1688800. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) -432000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 1288980.
              ((MTIMES SIMP RATSIMP) -1177200. |$Ms|)
              ((MTIMES SIMP) 210960. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1086360.
                ((MTIMES SIMP RATSIMP) -515720. |$Ms|)
                ((MTIMES SIMP) 520400. ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -932880.
                ((MTIMES SIMP RATSIMP) 1330400. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) 648000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -772992.
              ((MTIMES SIMP RATSIMP) 386496. |$Ms|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 457656.
                ((MTIMES SIMP RATSIMP) 82512. |$Ms|))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 657840.
                ((MTIMES SIMP RATSIMP) -324000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) -324000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 193248.
              ((MTIMES SIMP RATSIMP) -101888. |$Mt|)
              ((MTIMES SIMP) -151528. ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) 54000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 6.)))
           ((MEXPT SIMP RATSIMP) |$Xi| 6.)
           ((MEXPT SIMP)
            ((MPLUS SIMP) 1. ((MTIMES SIMP RATSIMP) -6. |$om|)
             ((MTIMES SIMP) 15. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -20. ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 15. ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -6. ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MEXPT SIMP RATSIMP) |$om| 6.)
             ((MTIMES SIMP)
              ((MPLUS SIMP) -6. ((MTIMES SIMP RATSIMP) 36. |$om|)
               ((MTIMES SIMP) -90. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 120. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -90. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 36. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -6. ((MEXPT SIMP RATSIMP) |$om| 6.)))
              |$Xi|)
             ((MTIMES SIMP)
              ((MPLUS SIMP) 15. ((MTIMES SIMP RATSIMP) -90. |$om|)
               ((MTIMES SIMP) 225. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -300. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 225. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -90. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 15. ((MEXPT SIMP RATSIMP) |$om| 6.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 2.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -20. ((MTIMES SIMP RATSIMP) 120. |$om|)
               ((MTIMES SIMP) -300. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 400. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -300. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 120. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -20. ((MEXPT SIMP RATSIMP) |$om| 6.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 3.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 15. ((MTIMES SIMP RATSIMP) -90. |$om|)
               ((MTIMES SIMP) 225. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -300. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 225. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -90. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 15. ((MEXPT SIMP RATSIMP) |$om| 6.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 4.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -6. ((MTIMES SIMP RATSIMP) 36. |$om|)
               ((MTIMES SIMP) -90. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 120. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -90. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 36. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -6. ((MEXPT SIMP RATSIMP) |$om| 6.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 5.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 1. ((MTIMES SIMP RATSIMP) -6. |$om|)
               ((MTIMES SIMP) 15. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -20. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 15. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -6. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MEXPT SIMP RATSIMP) |$om| 6.))
              ((MEXPT SIMP RATSIMP) |$Xi| 6.)))
            -1.))) 
(DSKSETQ |$Partials0| '((MLIST SIMP))) 
(DSKSETQ $LIST0
         '((MLIST SIMP)
           ((MTIMES SIMP) 6750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -20250. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 12275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -6750. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 15950. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 1900. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -7975. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 251225. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -43875. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9720. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 75700. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -337500. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 100680. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -191400. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 929500. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 79515. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -141150. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 214110. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1872750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18168. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1177320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -226500. (($P SIMP) 6. 0.)))) 
(DSKSETQ $LIST_OF_STATES_IN_LIST_FORM0
         '((MLIST SIMP) ((MLIST SIMP) 1.)
           ((MLIST SIMP)
            ((MTIMES SIMP) 6750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
            ((MTIMES SIMP) -20250. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
             (($P SIMP) 2. 0.))
            ((MTIMES SIMP) 12275. (($P SIMP) 1. 1.)
             ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
            ((MTIMES SIMP) -6750. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
            ((MTIMES SIMP) 15950. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
             (($P SIMP) 2. 1.))
            ((MTIMES SIMP) 1900. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
            ((MTIMES SIMP) -7975. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
             (($P SIMP) 2. 2.))
            ((MTIMES SIMP) 251225. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
            ((MTIMES SIMP) -43875. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
            ((MTIMES SIMP) 9720. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
            ((MTIMES SIMP) 75700. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
            ((MTIMES SIMP) -337500. (($P SIMP) 1. 1.)
             (($P SIMP) 3. 1.))
            ((MTIMES SIMP) 100680. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
            ((MTIMES SIMP) -191400. (($P SIMP) 1. 0.)
             (($P SIMP) 3. 2.))
            ((MTIMES SIMP) 929500. (($P SIMP) 3. 3.))
            ((MTIMES SIMP) 79515. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
            ((MTIMES SIMP) -141150. (($P SIMP) 2. 0.)
             (($P SIMP) 4. 0.))
            ((MTIMES SIMP) 214110. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
            ((MTIMES SIMP) -1872750. (($P SIMP) 4. 2.))
            ((MTIMES SIMP) -18168. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
            ((MTIMES SIMP) 1177320. (($P SIMP) 5. 1.))
            ((MTIMES SIMP) -226500. (($P SIMP) 6. 0.)))
           ((MLIST SIMP) 1.) ((MLIST SIMP) 1.))) 
(DSKSETQ $COEFFS_LIST0
         '((MLIST SIMP) ((MLIST SIMP) 1.)
           ((MLIST SIMP) -6750. -20250. -12275. -6750. -15950. 1900.
            7975. 251225. 43875. -4860. 18925. -168750. -50340. 95700.
            -232375. ((RAT SIMP) -26505. 2.) -23525. -35685. 312125.
            -757. -49055. ((RAT SIMP) -3775. 2.))
           ((MLIST SIMP) 1.) ((MLIST SIMP) 1.))) 
(DSKSETQ $TMP_LIST0 '((MLIST SIMP) 1.)) 
(DSKSETQ $S00 '1.) 
(DSKSETQ $POW0 '0.) 
(DSKSETQ $LIST_OF_STATE_COEFFS0
         '((MLIST SIMP) ((MLIST SIMP) 1.)
           ((MLIST SIMP) -6750. -20250. -12275. -6750. -15950. 1900.
            7975. 251225. 43875. -4860. 18925. -168750. -50340. 95700.
            -232375. ((RAT SIMP) -26505. 2.) -23525. -35685. 312125.
            -757. -49055. ((RAT SIMP) -3775. 2.))
           ((MLIST SIMP) 1.) ((MLIST SIMP) 1.))) 
(DSKSETQ $NO_ADDEDNS0 '((MLIST SIMP) 1. 22. 1. 1.)) 
(DSKSETQ $OLDT0 '1526.21) 
(DSKSETQ $NEWT0 '1526.21) 
(DSKSETQ $LIST_OF_SUBSTATES0
         '((MLIST SIMP) 1. ((MTIMES SIMP) -226500. (($P SIMP) 6. 0.))
           1. 1.)) 
(DSKSETQ $SL0
         '((MLIST SIMP)
           (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.))
           (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 1.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.))
           (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.))
           (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0.)))) 
(DSKSETQ $NAS0 '|$noAlphas0|) 
(DSKSETQ $NAS_LIST0 '((MLIST SIMP) 0. 1. 0. 0.)) 
(DSKSETQ $INT0 '((|$k| SIMP) 2.)) 
(DSKSETQ $US0 '|$usedLevels0|) 
(DSKSETQ $ULPS0 '|$usedLevelsPowers0|) 
(DSKSETQ $ULPS_LIST0
         '((MLIST SIMP) ((MLIST SIMP)) ((MLIST SIMP) 6. 1.)
           ((MLIST SIMP)) ((MLIST SIMP)))) 
(DSKSETQ $KS_RULES0
         '((MLIST SIMP) ((MEQUAL SIMP) ((|$k| SIMP) 1.) 0.)
           ((MEQUAL SIMP) ((|$k| SIMP) 2.)
            ((MTIMES SIMP) ((|$l| SIMP) 2. 6.) (($L SIMP) 2. 6.)))
           ((MEQUAL SIMP) ((|$k| SIMP) 3.) 0.)
           ((MEQUAL SIMP) ((|$k| SIMP) 4.) 0.))) 
(DSKSETQ $DS_RULES0
         '((MLIST SIMP)
           ((MLIST SIMP) ((MEQUAL SIMP) ((|$d| SIMP) 1. 2.) 0.)
            ((MEQUAL SIMP) ((|$d| SIMP) 1. 3.) 0.)
            ((MEQUAL SIMP) ((|$d| SIMP) 1. 4.) 0.))
           ((MLIST SIMP) ((MEQUAL SIMP) ((|$d| SIMP) 2. 3.) 0.)
            ((MEQUAL SIMP) ((|$d| SIMP) 2. 4.) 0.))
           ((MLIST SIMP) ((MEQUAL SIMP) ((|$d| SIMP) 3. 4.) 0.))
           ((MLIST SIMP)))) 
(DSKSETQ $EI0 '((|$l| SIMP) 2. 6.)) 
(DSKSETQ $EX_EI0 '((|$l| SIMP) 2. 6.)) 
(DSKSETQ $INTERMEDIATET0 '1526.21) 
(DSKSETQ $PARTIAL_AMP0
         '((MTIMES SIMP) ((RAT SIMP) -3775. 2.)
           ((|$Skk| SIMP) 2. 6. 2. 0.))) 
(DSKSETQ $INTERMEDIATET1 '1526.21) 
(DSKSETQ $FINAL_PARTIAL_AMP0
         '((MTIMES SIMP) 906000.
           ((MPLUS SIMP)
            ((MTIMES SIMP) (($PP SIMP) 1. 2.)
             ((MEXPT SIMP) (($XX SIMP) 1. 2.) 6.))
            ((MTIMES SIMP) (($PP SIMP) 2. 3.)
             ((MEXPT SIMP) (($XX SIMP) 2. 3.) 6.))
            ((MTIMES SIMP) (($PP SIMP) 2. 4.)
             ((MEXPT SIMP) (($XX SIMP) 2. 4.) 6.))))) 
(DSKSETQ $INTERMEDIATET2 '1526.21) 
(DSKSETQ $FINAL_PARTIAL_GF_ON_SHELL_AMP0
         '((MPLUS SIMP)
           ((MTIMES SIMP) 906000. ((MEXPT SIMP) (($XX SIMP) 1. 2.) 6.))
           ((MTIMES SIMP) 453000. ((MEXPT SIMP) (($XX SIMP) 2. 3.) 6.))
           ((MTIMES SIMP) 906000. ((MEXPT SIMP) (($XX SIMP) 2. 4.) 6.))
           ((MTIMES SIMP)
            ((MPLUS SIMP)
             ((MTIMES SIMP) -453000.
              ((MEXPT SIMP) (($XX SIMP) 1. 2.) 6.))
             ((MTIMES SIMP) 453000.
              ((MEXPT SIMP) (($XX SIMP) 2. 3.) 6.)))
            |$Ms|)
           ((MTIMES SIMP)
            ((MPLUS SIMP)
             ((MTIMES SIMP) 453000.
              ((MEXPT SIMP) (($XX SIMP) 2. 3.) 6.))
             ((MTIMES SIMP) -453000.
              ((MEXPT SIMP) (($XX SIMP) 2. 4.) 6.)))
            |$Mt|))) 
(DSKSETQ $INTERMEDIATET3 '1526.21) 
(DSKSETQ $INTERMEDIATET4 '1526.21) 
(DSKSETQ $FINAL_PARTIAL_GF_AMP0
         '((MPLUS SIMP)
           ((MTIMES SIMP) -1. |$Mt|
            ((MEXPT SIMP)
             ((MPLUS SIMP) 1. ((MTIMES SIMP RATSIMP) -6. |$om|)
              ((MTIMES SIMP) 15. ((MEXPT SIMP RATSIMP) |$om| 2.))
              ((MTIMES SIMP) -20. ((MEXPT SIMP RATSIMP) |$om| 3.))
              ((MTIMES SIMP) 15. ((MEXPT SIMP RATSIMP) |$om| 4.))
              ((MTIMES SIMP) -6. ((MEXPT SIMP RATSIMP) |$om| 5.))
              ((MEXPT SIMP RATSIMP) |$om| 6.)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -6. ((MTIMES SIMP RATSIMP) 36. |$om|)
                ((MTIMES SIMP) -90. ((MEXPT SIMP RATSIMP) |$om| 2.))
                ((MTIMES SIMP) 120. ((MEXPT SIMP RATSIMP) |$om| 3.))
                ((MTIMES SIMP) -90. ((MEXPT SIMP RATSIMP) |$om| 4.))
                ((MTIMES SIMP) 36. ((MEXPT SIMP RATSIMP) |$om| 5.))
                ((MTIMES SIMP) -6. ((MEXPT SIMP RATSIMP) |$om| 6.)))
               |$Xi|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 15. ((MTIMES SIMP RATSIMP) -90. |$om|)
                ((MTIMES SIMP) 225. ((MEXPT SIMP RATSIMP) |$om| 2.))
                ((MTIMES SIMP) -300. ((MEXPT SIMP RATSIMP) |$om| 3.))
                ((MTIMES SIMP) 225. ((MEXPT SIMP RATSIMP) |$om| 4.))
                ((MTIMES SIMP) -90. ((MEXPT SIMP RATSIMP) |$om| 5.))
                ((MTIMES SIMP) 15. ((MEXPT SIMP RATSIMP) |$om| 6.)))
               ((MEXPT SIMP RATSIMP) |$Xi| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -20. ((MTIMES SIMP RATSIMP) 120. |$om|)
                ((MTIMES SIMP) -300. ((MEXPT SIMP RATSIMP) |$om| 2.))
                ((MTIMES SIMP) 400. ((MEXPT SIMP RATSIMP) |$om| 3.))
                ((MTIMES SIMP) -300. ((MEXPT SIMP RATSIMP) |$om| 4.))
                ((MTIMES SIMP) 120. ((MEXPT SIMP RATSIMP) |$om| 5.))
                ((MTIMES SIMP) -20. ((MEXPT SIMP RATSIMP) |$om| 6.)))
               ((MEXPT SIMP RATSIMP) |$Xi| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 15. ((MTIMES SIMP RATSIMP) -90. |$om|)
                ((MTIMES SIMP) 225. ((MEXPT SIMP RATSIMP) |$om| 2.))
                ((MTIMES SIMP) -300. ((MEXPT SIMP RATSIMP) |$om| 3.))
                ((MTIMES SIMP) 225. ((MEXPT SIMP RATSIMP) |$om| 4.))
                ((MTIMES SIMP) -90. ((MEXPT SIMP RATSIMP) |$om| 5.))
                ((MTIMES SIMP) 15. ((MEXPT SIMP RATSIMP) |$om| 6.)))
               ((MEXPT SIMP RATSIMP) |$Xi| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -6. ((MTIMES SIMP RATSIMP) 36. |$om|)
                ((MTIMES SIMP) -90. ((MEXPT SIMP RATSIMP) |$om| 2.))
                ((MTIMES SIMP) 120. ((MEXPT SIMP RATSIMP) |$om| 3.))
                ((MTIMES SIMP) -90. ((MEXPT SIMP RATSIMP) |$om| 4.))
                ((MTIMES SIMP) 36. ((MEXPT SIMP RATSIMP) |$om| 5.))
                ((MTIMES SIMP) -6. ((MEXPT SIMP RATSIMP) |$om| 6.)))
               ((MEXPT SIMP RATSIMP) |$Xi| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1. ((MTIMES SIMP RATSIMP) -6. |$om|)
                ((MTIMES SIMP) 15. ((MEXPT SIMP RATSIMP) |$om| 2.))
                ((MTIMES SIMP) -20. ((MEXPT SIMP RATSIMP) |$om| 3.))
                ((MTIMES SIMP) 15. ((MEXPT SIMP RATSIMP) |$om| 4.))
                ((MTIMES SIMP) -6. ((MEXPT SIMP RATSIMP) |$om| 5.))
                ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MEXPT SIMP RATSIMP) |$Xi| 6.)))
             -1.)
            ((MPLUS SIMP)
             ((MTIMES SIMP)
              ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 2718000. |$om|)
               ((MTIMES SIMP) -13590000.
                ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 27180000.
                ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -27180000.
                ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 13590000.
                ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -2718000.
                ((MEXPT SIMP RATSIMP) |$om| 6.)))
              |$Xi|)
             ((MTIMES SIMP)
              ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -13590000. |$om|)
               ((MTIMES SIMP) 61155000.
                ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -108720000.
                ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 95130000.
                ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -40770000.
                ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 6795000. ((MEXPT SIMP RATSIMP) |$om| 6.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 2.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 27180000. |$om|)
               ((MTIMES SIMP) -108720000.
                ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 172140000.
                ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -135900000.
                ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 54360000.
                ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -9060000.
                ((MEXPT SIMP RATSIMP) |$om| 6.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 3.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -27180000. |$om|)
               ((MTIMES SIMP) 95130000.
                ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -135900000.
                ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 101925000.
                ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -40770000.
                ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 6795000. ((MEXPT SIMP RATSIMP) |$om| 6.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 4.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 13590000. |$om|)
               ((MTIMES SIMP) -40770000.
                ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 54360000.
                ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -40770000.
                ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 16308000.
                ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -2718000.
                ((MEXPT SIMP RATSIMP) |$om| 6.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 5.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -2718000. |$om|)
               ((MTIMES SIMP) 6795000. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -9060000.
                ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 6795000. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -2718000.
                ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 453000. ((MEXPT SIMP RATSIMP) |$om| 6.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 6.))))
           ((MTIMES SIMP)
            ((MEXPT SIMP)
             ((MPLUS SIMP) 1. ((MTIMES SIMP RATSIMP) -6. |$om|)
              ((MTIMES SIMP) 15. ((MEXPT SIMP RATSIMP) |$om| 2.))
              ((MTIMES SIMP) -20. ((MEXPT SIMP RATSIMP) |$om| 3.))
              ((MTIMES SIMP) 15. ((MEXPT SIMP RATSIMP) |$om| 4.))
              ((MTIMES SIMP) -6. ((MEXPT SIMP RATSIMP) |$om| 5.))
              ((MEXPT SIMP RATSIMP) |$om| 6.)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -6. ((MTIMES SIMP RATSIMP) 36. |$om|)
                ((MTIMES SIMP) -90. ((MEXPT SIMP RATSIMP) |$om| 2.))
                ((MTIMES SIMP) 120. ((MEXPT SIMP RATSIMP) |$om| 3.))
                ((MTIMES SIMP) -90. ((MEXPT SIMP RATSIMP) |$om| 4.))
                ((MTIMES SIMP) 36. ((MEXPT SIMP RATSIMP) |$om| 5.))
                ((MTIMES SIMP) -6. ((MEXPT SIMP RATSIMP) |$om| 6.)))
               |$Xi|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 15. ((MTIMES SIMP RATSIMP) -90. |$om|)
                ((MTIMES SIMP) 225. ((MEXPT SIMP RATSIMP) |$om| 2.))
                ((MTIMES SIMP) -300. ((MEXPT SIMP RATSIMP) |$om| 3.))
                ((MTIMES SIMP) 225. ((MEXPT SIMP RATSIMP) |$om| 4.))
                ((MTIMES SIMP) -90. ((MEXPT SIMP RATSIMP) |$om| 5.))
                ((MTIMES SIMP) 15. ((MEXPT SIMP RATSIMP) |$om| 6.)))
               ((MEXPT SIMP RATSIMP) |$Xi| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -20. ((MTIMES SIMP RATSIMP) 120. |$om|)
                ((MTIMES SIMP) -300. ((MEXPT SIMP RATSIMP) |$om| 2.))
                ((MTIMES SIMP) 400. ((MEXPT SIMP RATSIMP) |$om| 3.))
                ((MTIMES SIMP) -300. ((MEXPT SIMP RATSIMP) |$om| 4.))
                ((MTIMES SIMP) 120. ((MEXPT SIMP RATSIMP) |$om| 5.))
                ((MTIMES SIMP) -20. ((MEXPT SIMP RATSIMP) |$om| 6.)))
               ((MEXPT SIMP RATSIMP) |$Xi| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 15. ((MTIMES SIMP RATSIMP) -90. |$om|)
                ((MTIMES SIMP) 225. ((MEXPT SIMP RATSIMP) |$om| 2.))
                ((MTIMES SIMP) -300. ((MEXPT SIMP RATSIMP) |$om| 3.))
                ((MTIMES SIMP) 225. ((MEXPT SIMP RATSIMP) |$om| 4.))
                ((MTIMES SIMP) -90. ((MEXPT SIMP RATSIMP) |$om| 5.))
                ((MTIMES SIMP) 15. ((MEXPT SIMP RATSIMP) |$om| 6.)))
               ((MEXPT SIMP RATSIMP) |$Xi| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -6. ((MTIMES SIMP RATSIMP) 36. |$om|)
                ((MTIMES SIMP) -90. ((MEXPT SIMP RATSIMP) |$om| 2.))
                ((MTIMES SIMP) 120. ((MEXPT SIMP RATSIMP) |$om| 3.))
                ((MTIMES SIMP) -90. ((MEXPT SIMP RATSIMP) |$om| 4.))
                ((MTIMES SIMP) 36. ((MEXPT SIMP RATSIMP) |$om| 5.))
                ((MTIMES SIMP) -6. ((MEXPT SIMP RATSIMP) |$om| 6.)))
               ((MEXPT SIMP RATSIMP) |$Xi| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1. ((MTIMES SIMP RATSIMP) -6. |$om|)
                ((MTIMES SIMP) 15. ((MEXPT SIMP RATSIMP) |$om| 2.))
                ((MTIMES SIMP) -20. ((MEXPT SIMP RATSIMP) |$om| 3.))
                ((MTIMES SIMP) 15. ((MEXPT SIMP RATSIMP) |$om| 4.))
                ((MTIMES SIMP) -6. ((MEXPT SIMP RATSIMP) |$om| 5.))
                ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MEXPT SIMP RATSIMP) |$Xi| 6.)))
             -1.)
            ((MPLUS SIMP) 2265000.
             ((MTIMES SIMP RATSIMP) -13590000. |$om|)
             ((MTIMES SIMP) 33975000. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -45300000. ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 33975000. ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -13590000. ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 2265000. ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -8154000.
               ((MTIMES SIMP RATSIMP) 46206000. |$om|)
               ((MTIMES SIMP) -108720000.
                ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 135900000.
                ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -95130000.
                ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 35334000.
                ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -5436000.
                ((MEXPT SIMP RATSIMP) |$om| 6.)))
              |$Xi|)
             ((MTIMES SIMP)
              ((MPLUS SIMP) 20385000.
               ((MTIMES SIMP RATSIMP) -108720000. |$om|)
               ((MTIMES SIMP) 244620000.
                ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -298980000.
                ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 210645000.
                ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -81540000.
                ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 13590000.
                ((MEXPT SIMP RATSIMP) |$om| 6.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 2.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -27180000.
               ((MTIMES SIMP RATSIMP) 135900000. |$om|)
               ((MTIMES SIMP) -298980000.
                ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 371460000.
                ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -271800000.
                ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 108720000.
                ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -18120000.
                ((MEXPT SIMP RATSIMP) |$om| 6.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 3.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 20385000.
               ((MTIMES SIMP RATSIMP) -95130000. |$om|)
               ((MTIMES SIMP) 210645000.
                ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -271800000.
                ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 203850000.
                ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -81540000.
                ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 13590000.
                ((MEXPT SIMP RATSIMP) |$om| 6.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 4.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -8154000.
               ((MTIMES SIMP RATSIMP) 35334000. |$om|)
               ((MTIMES SIMP) -81540000.
                ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 108720000.
                ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -81540000.
                ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 32616000.
                ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -5436000.
                ((MEXPT SIMP RATSIMP) |$om| 6.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 5.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 1359000.
               ((MTIMES SIMP RATSIMP) -5436000. |$om|)
               ((MTIMES SIMP) 13590000.
                ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -18120000.
                ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 13590000.
                ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -5436000.
                ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 906000. ((MEXPT SIMP RATSIMP) |$om| 6.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 6.))))
           ((MTIMES SIMP) |$Ms|
            ((MPLUS SIMP)
             ((MTIMES SIMP)
              ((MPLUS SIMP) -2718000.
               ((MTIMES SIMP RATSIMP) 13590000. |$om|)
               ((MTIMES SIMP) -27180000.
                ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 27180000.
                ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -13590000.
                ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 2718000. ((MEXPT SIMP RATSIMP) |$om| 5.)))
              |$Xi|)
             ((MTIMES SIMP)
              ((MPLUS SIMP) 6795000.
               ((MTIMES SIMP RATSIMP) -27180000. |$om|)
               ((MTIMES SIMP) 40770000.
                ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -27180000.
                ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 6795000. ((MEXPT SIMP RATSIMP) |$om| 4.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 2.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -9060000.
               ((MTIMES SIMP RATSIMP) 27180000. |$om|)
               ((MTIMES SIMP) -27180000.
                ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 9060000. ((MEXPT SIMP RATSIMP) |$om| 3.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 3.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 6795000.
               ((MTIMES SIMP RATSIMP) -13590000. |$om|)
               ((MTIMES SIMP) 6795000. ((MEXPT SIMP RATSIMP) |$om| 2.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 4.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -2718000.
               ((MTIMES SIMP RATSIMP) 2718000. |$om|))
              ((MEXPT SIMP RATSIMP) |$Xi| 5.))
             ((MTIMES SIMP) 453000. ((MEXPT SIMP RATSIMP) |$Xi| 6.)))
            ((MEXPT SIMP)
             ((MPLUS SIMP) 1. ((MTIMES SIMP RATSIMP) -6. |$om|)
              ((MTIMES SIMP) 15. ((MEXPT SIMP RATSIMP) |$om| 2.))
              ((MTIMES SIMP) -20. ((MEXPT SIMP RATSIMP) |$om| 3.))
              ((MTIMES SIMP) 15. ((MEXPT SIMP RATSIMP) |$om| 4.))
              ((MTIMES SIMP) -6. ((MEXPT SIMP RATSIMP) |$om| 5.))
              ((MEXPT SIMP RATSIMP) |$om| 6.)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -6. ((MTIMES SIMP RATSIMP) 36. |$om|)
                ((MTIMES SIMP) -90. ((MEXPT SIMP RATSIMP) |$om| 2.))
                ((MTIMES SIMP) 120. ((MEXPT SIMP RATSIMP) |$om| 3.))
                ((MTIMES SIMP) -90. ((MEXPT SIMP RATSIMP) |$om| 4.))
                ((MTIMES SIMP) 36. ((MEXPT SIMP RATSIMP) |$om| 5.))
                ((MTIMES SIMP) -6. ((MEXPT SIMP RATSIMP) |$om| 6.)))
               |$Xi|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 15. ((MTIMES SIMP RATSIMP) -90. |$om|)
                ((MTIMES SIMP) 225. ((MEXPT SIMP RATSIMP) |$om| 2.))
                ((MTIMES SIMP) -300. ((MEXPT SIMP RATSIMP) |$om| 3.))
                ((MTIMES SIMP) 225. ((MEXPT SIMP RATSIMP) |$om| 4.))
                ((MTIMES SIMP) -90. ((MEXPT SIMP RATSIMP) |$om| 5.))
                ((MTIMES SIMP) 15. ((MEXPT SIMP RATSIMP) |$om| 6.)))
               ((MEXPT SIMP RATSIMP) |$Xi| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -20. ((MTIMES SIMP RATSIMP) 120. |$om|)
                ((MTIMES SIMP) -300. ((MEXPT SIMP RATSIMP) |$om| 2.))
                ((MTIMES SIMP) 400. ((MEXPT SIMP RATSIMP) |$om| 3.))
                ((MTIMES SIMP) -300. ((MEXPT SIMP RATSIMP) |$om| 4.))
                ((MTIMES SIMP) 120. ((MEXPT SIMP RATSIMP) |$om| 5.))
                ((MTIMES SIMP) -20. ((MEXPT SIMP RATSIMP) |$om| 6.)))
               ((MEXPT SIMP RATSIMP) |$Xi| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 15. ((MTIMES SIMP RATSIMP) -90. |$om|)
                ((MTIMES SIMP) 225. ((MEXPT SIMP RATSIMP) |$om| 2.))
                ((MTIMES SIMP) -300. ((MEXPT SIMP RATSIMP) |$om| 3.))
                ((MTIMES SIMP) 225. ((MEXPT SIMP RATSIMP) |$om| 4.))
                ((MTIMES SIMP) -90. ((MEXPT SIMP RATSIMP) |$om| 5.))
                ((MTIMES SIMP) 15. ((MEXPT SIMP RATSIMP) |$om| 6.)))
               ((MEXPT SIMP RATSIMP) |$Xi| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -6. ((MTIMES SIMP RATSIMP) 36. |$om|)
                ((MTIMES SIMP) -90. ((MEXPT SIMP RATSIMP) |$om| 2.))
                ((MTIMES SIMP) 120. ((MEXPT SIMP RATSIMP) |$om| 3.))
                ((MTIMES SIMP) -90. ((MEXPT SIMP RATSIMP) |$om| 4.))
                ((MTIMES SIMP) 36. ((MEXPT SIMP RATSIMP) |$om| 5.))
                ((MTIMES SIMP) -6. ((MEXPT SIMP RATSIMP) |$om| 6.)))
               ((MEXPT SIMP RATSIMP) |$Xi| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1. ((MTIMES SIMP RATSIMP) -6. |$om|)
                ((MTIMES SIMP) 15. ((MEXPT SIMP RATSIMP) |$om| 2.))
                ((MTIMES SIMP) -20. ((MEXPT SIMP RATSIMP) |$om| 3.))
                ((MTIMES SIMP) 15. ((MEXPT SIMP RATSIMP) |$om| 4.))
                ((MTIMES SIMP) -6. ((MEXPT SIMP RATSIMP) |$om| 5.))
                ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MEXPT SIMP RATSIMP) |$Xi| 6.)))
             -1.)))) 
(DSKSETQ $MAXNSNT0 '((RAT SIMP) 7. 2.)) 
(DSKSETQ |$Ms_proj_amp0| '0.) 
(DSKSETQ |$Mt_Ms_proj_amp0| '0.) 
(DSKSETQ $INTERMEDIATET6 '1526.22) 
(DSKSETQ $INTERMEDIATET7 '1526.22) 
(DSKSETQ $OTHERFAC0 '(($K SIMP) 2. 0. |$ii45|)) 
(DSKSETQ |$Asss|
         '((MTIMES SIMP) -1.
           ((MPLUS SIMP) 193248. ((MTIMES SIMP RATSIMP) -101888. |$Ms|)
            ((MTIMES SIMP) -151528. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
            ((MTIMES SIMP) 54000. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -772992.
              ((MTIMES SIMP RATSIMP) 457656. |$Ms|)
              ((MTIMES SIMP) 657840. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -324000. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 386496.
                ((MTIMES SIMP RATSIMP) 82512. |$Ms|)
                ((MTIMES SIMP) -324000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|))
             |$om|)
            ((MTIMES SIMP)
             ((MPLUS SIMP) 1288980.
              ((MTIMES SIMP RATSIMP) -1086360. |$Ms|)
              ((MTIMES SIMP) -932880. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 648000. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1177200.
                ((MTIMES SIMP RATSIMP) -515720. |$Ms|)
                ((MTIMES SIMP) 1330400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 210960.
                ((MTIMES SIMP RATSIMP) 520400. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -1424640.
              ((MTIMES SIMP RATSIMP) 1764240. |$Ms|)
              ((MTIMES SIMP) 226080. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -432000. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1764240.
                ((MTIMES SIMP RATSIMP) 887360. |$Ms|)
                ((MTIMES SIMP) -1688800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 226080.
                ((MTIMES SIMP RATSIMP) -1688800. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) -432000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 1288980.
              ((MTIMES SIMP RATSIMP) -1177200. |$Ms|)
              ((MTIMES SIMP) 210960. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1086360.
                ((MTIMES SIMP RATSIMP) -515720. |$Ms|)
                ((MTIMES SIMP) 520400. ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -932880.
                ((MTIMES SIMP RATSIMP) 1330400. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) 648000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -772992.
              ((MTIMES SIMP RATSIMP) 386496. |$Ms|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 457656.
                ((MTIMES SIMP RATSIMP) 82512. |$Ms|))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 657840.
                ((MTIMES SIMP RATSIMP) -324000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) -324000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 193248.
              ((MTIMES SIMP RATSIMP) -101888. |$Mt|)
              ((MTIMES SIMP) -151528. ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) 54000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 6.)))
           ((MEXPT SIMP RATSIMP) |$Xi| 6.)
           ((MEXPT SIMP)
            ((MPLUS SIMP) 1. ((MTIMES SIMP RATSIMP) -6. |$om|)
             ((MTIMES SIMP) 15. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -20. ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 15. ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -6. ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MEXPT SIMP RATSIMP) |$om| 6.)
             ((MTIMES SIMP)
              ((MPLUS SIMP) -6. ((MTIMES SIMP RATSIMP) 36. |$om|)
               ((MTIMES SIMP) -90. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 120. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -90. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 36. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -6. ((MEXPT SIMP RATSIMP) |$om| 6.)))
              |$Xi|)
             ((MTIMES SIMP)
              ((MPLUS SIMP) 15. ((MTIMES SIMP RATSIMP) -90. |$om|)
               ((MTIMES SIMP) 225. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -300. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 225. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -90. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 15. ((MEXPT SIMP RATSIMP) |$om| 6.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 2.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -20. ((MTIMES SIMP RATSIMP) 120. |$om|)
               ((MTIMES SIMP) -300. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 400. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -300. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 120. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -20. ((MEXPT SIMP RATSIMP) |$om| 6.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 3.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 15. ((MTIMES SIMP RATSIMP) -90. |$om|)
               ((MTIMES SIMP) 225. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -300. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 225. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -90. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 15. ((MEXPT SIMP RATSIMP) |$om| 6.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 4.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -6. ((MTIMES SIMP RATSIMP) 36. |$om|)
               ((MTIMES SIMP) -90. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 120. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -90. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 36. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -6. ((MEXPT SIMP RATSIMP) |$om| 6.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 5.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 1. ((MTIMES SIMP RATSIMP) -6. |$om|)
               ((MTIMES SIMP) 15. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -20. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 15. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -6. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MEXPT SIMP RATSIMP) |$om| 6.))
              ((MEXPT SIMP RATSIMP) |$Xi| 6.)))
            -1.))) 
(DSKSETQ $TI1 '3945620138.) 
(DSKSETQ |$Assss0|
         '((MTIMES SIMP) -1.
           ((MPLUS SIMP) 193248. ((MTIMES SIMP RATSIMP) -101888. |$Ms|)
            ((MTIMES SIMP) -151528. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
            ((MTIMES SIMP) 54000. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -772992.
              ((MTIMES SIMP RATSIMP) 457656. |$Ms|)
              ((MTIMES SIMP) 657840. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -324000. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 386496.
                ((MTIMES SIMP RATSIMP) 82512. |$Ms|)
                ((MTIMES SIMP) -324000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|))
             |$om|)
            ((MTIMES SIMP)
             ((MPLUS SIMP) 1288980.
              ((MTIMES SIMP RATSIMP) -1086360. |$Ms|)
              ((MTIMES SIMP) -932880. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 648000. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1177200.
                ((MTIMES SIMP RATSIMP) -515720. |$Ms|)
                ((MTIMES SIMP) 1330400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 210960.
                ((MTIMES SIMP RATSIMP) 520400. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -1424640.
              ((MTIMES SIMP RATSIMP) 1764240. |$Ms|)
              ((MTIMES SIMP) 226080. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -432000. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1764240.
                ((MTIMES SIMP RATSIMP) 887360. |$Ms|)
                ((MTIMES SIMP) -1688800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 226080.
                ((MTIMES SIMP RATSIMP) -1688800. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) -432000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 1288980.
              ((MTIMES SIMP RATSIMP) -1177200. |$Ms|)
              ((MTIMES SIMP) 210960. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1086360.
                ((MTIMES SIMP RATSIMP) -515720. |$Ms|)
                ((MTIMES SIMP) 520400. ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -932880.
                ((MTIMES SIMP RATSIMP) 1330400. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) 648000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -772992.
              ((MTIMES SIMP RATSIMP) 386496. |$Ms|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 457656.
                ((MTIMES SIMP RATSIMP) 82512. |$Ms|))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 657840.
                ((MTIMES SIMP RATSIMP) -324000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) -324000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 193248.
              ((MTIMES SIMP RATSIMP) -101888. |$Mt|)
              ((MTIMES SIMP) -151528. ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) 54000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 6.)))
           ((MEXPT SIMP RATSIMP) |$Xi| 6.)
           ((MEXPT SIMP)
            ((MPLUS SIMP) 1. ((MTIMES SIMP RATSIMP) -6. |$om|)
             ((MTIMES SIMP) 15. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -20. ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 15. ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -6. ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MEXPT SIMP RATSIMP) |$om| 6.)
             ((MTIMES SIMP)
              ((MPLUS SIMP) -6. ((MTIMES SIMP RATSIMP) 36. |$om|)
               ((MTIMES SIMP) -90. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 120. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -90. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 36. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -6. ((MEXPT SIMP RATSIMP) |$om| 6.)))
              |$Xi|)
             ((MTIMES SIMP)
              ((MPLUS SIMP) 15. ((MTIMES SIMP RATSIMP) -90. |$om|)
               ((MTIMES SIMP) 225. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -300. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 225. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -90. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 15. ((MEXPT SIMP RATSIMP) |$om| 6.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 2.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -20. ((MTIMES SIMP RATSIMP) 120. |$om|)
               ((MTIMES SIMP) -300. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 400. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -300. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 120. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -20. ((MEXPT SIMP RATSIMP) |$om| 6.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 3.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 15. ((MTIMES SIMP RATSIMP) -90. |$om|)
               ((MTIMES SIMP) 225. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -300. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 225. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -90. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 15. ((MEXPT SIMP RATSIMP) |$om| 6.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 4.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -6. ((MTIMES SIMP RATSIMP) 36. |$om|)
               ((MTIMES SIMP) -90. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 120. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -90. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 36. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -6. ((MEXPT SIMP RATSIMP) |$om| 6.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 5.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 1. ((MTIMES SIMP RATSIMP) -6. |$om|)
               ((MTIMES SIMP) 15. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -20. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 15. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -6. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MEXPT SIMP RATSIMP) |$om| 6.))
              ((MEXPT SIMP RATSIMP) |$Xi| 6.)))
            -1.))) 
(DSKSETQ |$f_Assss|
         '((MTIMES SIMP) -1.
           ((MPLUS SIMP) 193248. ((MTIMES SIMP RATSIMP) -101888. |$Ms|)
            ((MTIMES SIMP) -151528. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
            ((MTIMES SIMP) 54000. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -772992.
              ((MTIMES SIMP RATSIMP) 457656. |$Ms|)
              ((MTIMES SIMP) 657840. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -324000. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 386496.
                ((MTIMES SIMP RATSIMP) 82512. |$Ms|)
                ((MTIMES SIMP) -324000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|))
             |$om|)
            ((MTIMES SIMP)
             ((MPLUS SIMP) 1288980.
              ((MTIMES SIMP RATSIMP) -1086360. |$Ms|)
              ((MTIMES SIMP) -932880. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 648000. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1177200.
                ((MTIMES SIMP RATSIMP) -515720. |$Ms|)
                ((MTIMES SIMP) 1330400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 210960.
                ((MTIMES SIMP RATSIMP) 520400. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -1424640.
              ((MTIMES SIMP RATSIMP) 1764240. |$Ms|)
              ((MTIMES SIMP) 226080. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -432000. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1764240.
                ((MTIMES SIMP RATSIMP) 887360. |$Ms|)
                ((MTIMES SIMP) -1688800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 226080.
                ((MTIMES SIMP RATSIMP) -1688800. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) -432000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 1288980.
              ((MTIMES SIMP RATSIMP) -1177200. |$Ms|)
              ((MTIMES SIMP) 210960. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1086360.
                ((MTIMES SIMP RATSIMP) -515720. |$Ms|)
                ((MTIMES SIMP) 520400. ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -932880.
                ((MTIMES SIMP RATSIMP) 1330400. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) 648000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -772992.
              ((MTIMES SIMP RATSIMP) 386496. |$Ms|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 457656.
                ((MTIMES SIMP RATSIMP) 82512. |$Ms|))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 657840.
                ((MTIMES SIMP RATSIMP) -324000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) -324000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 193248.
              ((MTIMES SIMP RATSIMP) -101888. |$Mt|)
              ((MTIMES SIMP) -151528. ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) 54000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 6.)))
           ((MEXPT SIMP RATSIMP) |$Xi| 6.)
           ((MEXPT SIMP)
            ((MPLUS SIMP) 1. ((MTIMES SIMP RATSIMP) -6. |$om|)
             ((MTIMES SIMP) 15. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -20. ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 15. ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -6. ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MEXPT SIMP RATSIMP) |$om| 6.)
             ((MTIMES SIMP)
              ((MPLUS SIMP) -6. ((MTIMES SIMP RATSIMP) 36. |$om|)
               ((MTIMES SIMP) -90. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 120. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -90. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 36. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -6. ((MEXPT SIMP RATSIMP) |$om| 6.)))
              |$Xi|)
             ((MTIMES SIMP)
              ((MPLUS SIMP) 15. ((MTIMES SIMP RATSIMP) -90. |$om|)
               ((MTIMES SIMP) 225. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -300. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 225. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -90. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 15. ((MEXPT SIMP RATSIMP) |$om| 6.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 2.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -20. ((MTIMES SIMP RATSIMP) 120. |$om|)
               ((MTIMES SIMP) -300. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 400. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -300. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 120. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -20. ((MEXPT SIMP RATSIMP) |$om| 6.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 3.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 15. ((MTIMES SIMP RATSIMP) -90. |$om|)
               ((MTIMES SIMP) 225. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -300. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 225. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -90. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 15. ((MEXPT SIMP RATSIMP) |$om| 6.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 4.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -6. ((MTIMES SIMP RATSIMP) 36. |$om|)
               ((MTIMES SIMP) -90. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 120. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -90. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 36. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -6. ((MEXPT SIMP RATSIMP) |$om| 6.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 5.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 1. ((MTIMES SIMP RATSIMP) -6. |$om|)
               ((MTIMES SIMP) 15. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -20. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 15. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -6. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MEXPT SIMP RATSIMP) |$om| 6.))
              ((MEXPT SIMP RATSIMP) |$Xi| 6.)))
            -1.))) 
(DSKSETQ $TI2 '3945620138.) 
(DSKSETQ $FINAL_AMP
         '((MTIMES SIMP FACTORED) -4.
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om|) -6.)
           ((MPLUS SIMP IRREDUCIBLE) 48312.
            ((MTIMES SIMP RATSIMP) -25472. |$Ms|)
            ((MTIMES SIMP) -37882. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
            ((MTIMES SIMP) 13500. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
            ((MTIMES SIMP RATSIMP) -193248. |$om|)
            ((MTIMES SIMP RATSIMP) 114414. |$Ms| |$om|)
            ((MTIMES SIMP) 164460. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$om|)
            ((MTIMES SIMP) -81000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$om|)
            ((MTIMES SIMP RATSIMP) 96624. |$Mt| |$om|)
            ((MTIMES SIMP RATSIMP) 20628. |$Ms| |$Mt| |$om|)
            ((MTIMES SIMP) -81000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| |$om|)
            ((MTIMES SIMP) 322245. ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) -271590. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) -233220. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 162000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) -294300. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) -128930. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 332600. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 52740. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 130100. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) -356160. ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) 441060. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) 56520. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -108000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) 441060. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) 221840. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -422200. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) 56520. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -422200. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -108000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) 322245. ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) -294300. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 52740. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) -271590. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) -128930. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 130100. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) -233220. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 332600. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 162000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) -193248. ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) 96624. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) 114414. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) 20628. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) 164460. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -81000. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -81000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) 48312. ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) -25472. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) -37882. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 13500. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 6.)))
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) -6.)
           ((MEXPT SIMP) |$Xi| 6.))) 
(DSKSETQ |$gh_TTTT|
         '((MTIMES SIMP FACTORED)
           ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
            ((MPLUS SIMP) 2. ((MTIMES SIMP) 2. |$Ms|)
             ((MTIMES SIMP) 2. |$Mt|)))
           ((MEXPT SIMP) |$om|
            ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 5.)
           ((MEXPT SIMP) |$Xi| -7.)
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|) 2.))) 
(DSKSETQ |$gh_TTTT_dx3|
         '((MTIMES SIMP FACTORED)
           ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
            ((MPLUS SIMP) 2. ((MTIMES SIMP) 2. |$Ms|)
             ((MTIMES SIMP) 2. |$Mt|)))
           ((MEXPT SIMP) |$om|
            ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 6.)
           ((MEXPT SIMP) |$Xi| -6.))) 
(DSKSETQ $FINAL_AMP_DX
         '((MTIMES SIMP FACTORED) -4.
           ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
            ((MPLUS SIMP) -4. ((MTIMES SIMP) 2. |$Ms|)
             ((MTIMES SIMP) 2. |$Mt|)))
           ((MEXPT SIMP) |$om|
            ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
           ((MPLUS SIMP IRREDUCIBLE) 48312.
            ((MTIMES SIMP RATSIMP) -25472. |$Ms|)
            ((MTIMES SIMP) -37882. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
            ((MTIMES SIMP) 13500. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
            ((MTIMES SIMP RATSIMP) -193248. |$om|)
            ((MTIMES SIMP RATSIMP) 114414. |$Ms| |$om|)
            ((MTIMES SIMP) 164460. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$om|)
            ((MTIMES SIMP) -81000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$om|)
            ((MTIMES SIMP RATSIMP) 96624. |$Mt| |$om|)
            ((MTIMES SIMP RATSIMP) 20628. |$Ms| |$Mt| |$om|)
            ((MTIMES SIMP) -81000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| |$om|)
            ((MTIMES SIMP) 322245. ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) -271590. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) -233220. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 162000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) -294300. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) -128930. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 332600. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 52740. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 130100. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) -356160. ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) 441060. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) 56520. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -108000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) 441060. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) 221840. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -422200. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) 56520. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -422200. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -108000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) 322245. ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) -294300. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 52740. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) -271590. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) -128930. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 130100. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) -233220. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 332600. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 162000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) -193248. ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) 96624. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) 114414. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) 20628. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) 164460. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -81000. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -81000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) 48312. ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) -25472. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) -37882. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 13500. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))))) 
(DSKSETQ |$Mt| '|$Mt|) 
(RESTORE-FACTS '((($KIND) |$Mt| $INTEGER))) 
(ADD2LNC '|$Mt| $PROPS) 
(DSKSETQ |$Ms| '|$Ms|) 
(RESTORE-FACTS '((($KIND) |$Ms| $INTEGER))) 
(ADD2LNC '|$Ms| $PROPS) 
(SETQ $LINENUM 103.) 
(SETQ *ALPHABET* (NCONC '(#\_ #\%) *ALPHABET*)) 
(DSKSETQ $CONTEXT '$INITIAL) 
(RESTORE-FACTS '((($KIND) |$Mt| $INTEGER) (($KIND) |$Ms| $INTEGER))) 

==> anc/lisp_results/TS8z1TT.lisp <==
;;; -*- Mode: LISP; package:maxima; syntax:common-lisp; -*- 
(in-package :maxima)
(DSKSETQ $%O0 '$DONE) 
(ADDLABEL '$%O0) 
(DSKSETQ $%I1 '(($BATCH) "10_exp_reggeon.v3.mat")) 
(ADDLABEL '$%I1) 
(DSKSETQ $%I2
         '(($DEFINE_VARIABLE) |$expand_reggeon_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I2) 
(DSKSETQ $%O2 'NIL) 
(ADDLABEL '$%O2) 
(DSKSETQ $%I3 '(($DEFINE_VARIABLE) |$dbg_all_terms| NIL $BOOLEAN)) 
(ADDLABEL '$%I3) 
(DSKSETQ $%O3 'NIL) 
(ADDLABEL '$%O3) 
(DSKSETQ $%I4 '(($DEFINE_VARIABLE) |$dbg_compute_levels| NIL $BOOLEAN)) 
(ADDLABEL '$%I4) 
(DSKSETQ $%O4 'NIL) 
(ADDLABEL '$%O4) 
(DSKSETQ $%I5 '(($DEFINE_VARIABLE) |$nn| 0. $INTEGER)) 
(ADDLABEL '$%I5) 
(DSKSETQ $%O5 '0.) 
(ADDLABEL '$%O5) 
(DSKSETQ $%I6 '(($KILL) |$nn|)) 
(ADDLABEL '$%I6) 
(DSKSETQ $%O6 '$DONE) 
(ADDLABEL '$%O6) 
(DSKSETQ $%I7
         '((MDEFINE) (($SET_NUMBER_OF_PARTICLE) |$nn0|)
           ((MPROG) ((MSETQ) |$nn| |$nn0|)
            (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.)
             ((MPLUS) |$nn0| 1.))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MSETQ) ((|$s| ARRAY) $R)
              ((MPLUS) ((|$k|) $R)
               (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S
                ((MPLUS) $R 1.) |$nn0|))))))) 
(ADDLABEL '$%I7) 
(DSKSETQ $%O7
         '((MDEFINE SIMP) (($SET_NUMBER_OF_PARTICLE) |$nn0|)
           ((MPROG) ((MSETQ) |$nn| |$nn0|)
            (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.)
             ((MPLUS) |$nn0| 1.))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MSETQ) ((|$s| ARRAY) $R)
              ((MPLUS) ((|$k|) $R)
               (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S
                ((MPLUS) $R 1.) |$nn0|))))))) 
(ADDLABEL '$%O7) 
(DSKSETQ $%I8
         '((MDEFINE) (($NOTZERO) $X)
           ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))) 
(ADDLABEL '$%I8) 
(DSKSETQ $%O8
         '((MDEFINE SIMP) (($NOTZERO) $X)
           ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))) 
(ADDLABEL '$%O8) 
(DSKSETQ $%I9
         '((MDEFINE)
           ((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
              ((MSETQ) $POW0
               ((MTIMES) 2.
                (($SUM)
                 (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0
                  $MAX_USED_LEVEL0)
                 $L0 2. $MAX_USED_LEVEL0)))
              ((MSETQ) $POW0
               ((MPLUS) $POW0
                (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2.
                 $MAX_USED_LEVEL0)))
              ((MCOND) |$dbg_compute_levels|
               (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T
               $FALSE)
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
            ((MRETURN) |$noAlphas0|)))) 
(ADDLABEL '$%I9) 
(DSKSETQ $%O9
         '((MDEFINE SIMP)
           ((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
              ((MSETQ) $POW0
               ((MTIMES) 2.
                (($SUM)
                 (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0
                  $MAX_USED_LEVEL0)
                 $L0 2. $MAX_USED_LEVEL0)))
              ((MSETQ) $POW0
               ((MPLUS) $POW0
                (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2.
                 $MAX_USED_LEVEL0)))
              ((MCOND) |$dbg_compute_levels|
               (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T
               $FALSE)
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
            ((MRETURN) |$noAlphas0|)))) 
(ADDLABEL '$%O9) 
(DSKSETQ $%I10
         '((MDEFINE)
           ((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevels0| ARRAY) $R)
                  (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
                   ((|$usedLevels0| ARRAY) $R)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevels0|)))) 
(ADDLABEL '$%I10) 
(DSKSETQ $%O10
         '((MDEFINE SIMP)
           ((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevels0| ARRAY) $R)
                  (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
                   ((|$usedLevels0| ARRAY) $R)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevels0|)))) 
(ADDLABEL '$%O10) 
(DSKSETQ $%I11
         '((MDEFINE)
           ((|$compute_levels_and_powers_used_no_zmV1|)
            $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
                  (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
                   ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevelsPowers0|)))) 
(ADDLABEL '$%I11) 
(DSKSETQ $%O11
         '((MDEFINE SIMP)
           ((|$compute_levels_and_powers_used_no_zmV1|)
            $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
                  (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
                   ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevelsPowers0|)))) 
(ADDLABEL '$%O11) 
(DSKSETQ $%I12
         '((MDEFINE) ((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
            ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
              ((MSETQ) |$Nlus0|
               (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
              ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
               ((MPROGN)
                ((MSETQ) $NR_PQ
                 ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R)
                  $INR_PQ))
                ((MSETQ) ((|$explK0| ARRAY) $R)
                 ((MPLUS) ((|$explK0| ARRAY) $R)
                  ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
              ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
               ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
              |$end_r_loop|))
            ((MRETURN) |$Ks_rules0|)))) 
(ADDLABEL '$%I12) 
(DSKSETQ $%O12
         '((MDEFINE SIMP) ((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
            ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
              ((MSETQ) |$Nlus0|
               (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
              ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
               ((MPROGN)
                ((MSETQ) $NR_PQ
                 ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R)
                  $INR_PQ))
                ((MSETQ) ((|$explK0| ARRAY) $R)
                 ((MPLUS) ((|$explK0| ARRAY) $R)
                  ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
              ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
               ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
              |$end_r_loop|))
            ((MRETURN) |$Ks_rules0|)))) 
(ADDLABEL '$%O12) 
(DSKSETQ $%I13
         '((MDEFINE) ((|$compute_Ds|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
            ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
             ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
              ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
               ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
                ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL
                 NIL NIL
                 ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL
                  NIL NIL NIL
                  ((MSETQ) ((|$explD0| ARRAY) $R $S)
                   ((MPLUS) ((|$explD0| ARRAY) $R $S)
                    ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
                     ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
                ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
                 (($ENDCONS)
                  ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
                  ((|$Ds_rules0| ARRAY) $R)))
                |$end_s_loop|))
              |$end_r_loop|))
            ((MRETURN) |$Ds_rules0|)))) 
(ADDLABEL '$%I13) 
(DSKSETQ $%O13
         '((MDEFINE SIMP) ((|$compute_Ds|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
            ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
             ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
              ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
               ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
                ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL
                 NIL NIL
                 ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL
                  NIL NIL NIL
                  ((MSETQ) ((|$explD0| ARRAY) $R $S)
                   ((MPLUS) ((|$explD0| ARRAY) $R $S)
                    ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
                     ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
                ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
                 (($ENDCONS)
                  ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
                  ((|$Ds_rules0| ARRAY) $R)))
                |$end_s_loop|))
              |$end_r_loop|))
            ((MRETURN) |$Ds_rules0|)))) 
(ADDLABEL '$%O13) 
(DSKSETQ $%I14
         '((MDEFINE) (($WICK) |$list_Nr0|)
           ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
            ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
            ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
            ((MSETQ) $WICK00
             ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
              ((MFACTORIAL) |$Nr0|)))
            ((MDO) $R 2. NIL NIL |$nn0| NIL
             ((MPROGN) ((MSETQ) $WICK0 0.)
              ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
              ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
                ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
                 ((MSETQ) $WICK0
                  ((MPLUS) $WICK0
                   ((MTIMES)
                    ((MQUOTIENT) 1.
                     ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
                    $CO0
                    ((MEXPT) ((|$s| ARRAY) $R)
                     ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
                 T $FALSE)))
              ((MSETQ) $WICK00 $WICK0)))
            ((MRETURN) $WICK00)))) 
(ADDLABEL '$%I14) 
(DSKSETQ $%O14
         '((MDEFINE SIMP) (($WICK) |$list_Nr0|)
           ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
            ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
            ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
            ((MSETQ) $WICK00
             ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
              ((MFACTORIAL) |$Nr0|)))
            ((MDO) $R 2. NIL NIL |$nn0| NIL
             ((MPROGN) ((MSETQ) $WICK0 0.)
              ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
              ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
                ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
                 ((MSETQ) $WICK0
                  ((MPLUS) $WICK0
                   ((MTIMES)
                    ((MQUOTIENT) 1.
                     ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
                    $CO0
                    ((MEXPT) ((|$s| ARRAY) $R)
                     ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
                 T $FALSE)))
              ((MSETQ) $WICK00 $WICK0)))
            ((MRETURN) $WICK00)))) 
(ADDLABEL '$%O14) 
(DSKSETQ $%I15
         '((MDEFINE)
           (($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
            |$Ds_rules0|)
           ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
            (($PRINT) "in computing 'Z' (do_all_term)")
            ((MSETQ) $EXPL_INT0 $INT0)
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN)
              ((MCOND) |$dbg_all_terms|
               (($PRINT)
                "in computing 'Z' (do_all_term) doing all terms for particle"
                $R)
               T $FALSE)
              ((MSETQ) $EXPL_INT0
               (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
                ((|$Ds_rules0| ARRAY) $R)))
              ((MSETQ) $NLEVELS0
               (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
              ((MCOND) |$dbg_all_terms|
               (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
              ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) " project to"
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  "^"
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.)))
                 T $FALSE)
                ((MSETQ) $EXPL_INT0
                 (($RATCOEF) $EXPL_INT0
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.))))
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
            ((MRETURN) $EXPL_INT0)))) 
(ADDLABEL '$%I15) 
(DSKSETQ $%O15
         '((MDEFINE SIMP)
           (($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
            |$Ds_rules0|)
           ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
            (($PRINT) "in computing 'Z' (do_all_term)")
            ((MSETQ) $EXPL_INT0 $INT0)
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN)
              ((MCOND) |$dbg_all_terms|
               (($PRINT)
                "in computing 'Z' (do_all_term) doing all terms for particle"
                $R)
               T $FALSE)
              ((MSETQ) $EXPL_INT0
               (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
                ((|$Ds_rules0| ARRAY) $R)))
              ((MSETQ) $NLEVELS0
               (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
              ((MCOND) |$dbg_all_terms|
               (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
              ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) " project to"
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  "^"
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.)))
                 T $FALSE)
                ((MSETQ) $EXPL_INT0
                 (($RATCOEF) $EXPL_INT0
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.))))
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
            ((MRETURN) $EXPL_INT0)))) 
(ADDLABEL '$%O15) 
(DSKSETQ $%I16
         '((MDEFINE) (($STATE2MATRIX) $STATE0 |$MaxLevel0|)
           ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
            ((MSETQ) $MAT0
             (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
              ((MPLUS) |$MaxLevel0| 1.)))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
                (($HIPOW) $STATE0 (($P) $IP $IQ)))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                ((MPLUS)
                 (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                 (($HIPOW) $STATE0 (($P) $IP $IQ))))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
            ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
             (($ERROR) "In state2matrix missing some contributions in"
              $STATE0 "since we are left with" $STATE00
              "after analysis")
             T $FALSE)
            ((MRETURN) (($COPYMATRIX) $MAT0))))) 
(ADDLABEL '$%I16) 
(DSKSETQ $%O16
         '((MDEFINE SIMP) (($STATE2MATRIX) $STATE0 |$MaxLevel0|)
           ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
            ((MSETQ) $MAT0
             (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
              ((MPLUS) |$MaxLevel0| 1.)))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
                (($HIPOW) $STATE0 (($P) $IP $IQ)))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                ((MPLUS)
                 (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                 (($HIPOW) $STATE0 (($P) $IP $IQ))))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
            ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
             (($ERROR) "In state2matrix missing some contributions in"
              $STATE0 "since we are left with" $STATE00
              "after analysis")
             T $FALSE)
            ((MRETURN) (($COPYMATRIX) $MAT0))))) 
(ADDLABEL '$%O16) 
(DSKSETQ $%I17 '((MSETQ) |$expand_reggeon_loaded| T)) 
(ADDLABEL '$%I17) 
(DSKSETQ $%O17 'T) 
(ADDLABEL '$%O17) 
(DSKSETQ $%O18
         '"/home/igor/tex/DDF_interactions/maxima.cov/STTT/10_exp_reggeon.v3.mat") 
(ADDLABEL '$%O18) 
(DSKSETQ $%I19
         '((MCOND) ((MNOT) |$expand_reggeon_loaded|)
           (($ERROR) "Cannot batch 10_exp_reggeon") T $FALSE)) 
(ADDLABEL '$%I19) 
(DSKSETQ $%O19 'NIL) 
(ADDLABEL '$%O19) 
(DSKSETQ $%I20 '(($BATCH) "20_der.v2.mat")) 
(ADDLABEL '$%I20) 
(DSKSETQ $%I21
         '(($DEFINE_VARIABLE) |$derivatives_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I21) 
(DSKSETQ $%O21 'NIL) 
(ADDLABEL '$%O21) 
(DSKSETQ $%I22 '(($DEFINE_VARIABLE) |$dbg_wrt_lambda| NIL $BOOLEAN)) 
(ADDLABEL '$%I22) 
(DSKSETQ $%O22 'NIL) 
(ADDLABEL '$%O22) 
(DSKSETQ $%I23 '(($DEFINE_VARIABLE) |$dbg_wrt_pair| NIL $BOOLEAN)) 
(ADDLABEL '$%I23) 
(DSKSETQ $%O23 'NIL) 
(ADDLABEL '$%O23) 
(DSKSETQ $%I24 '(($DEFINE_VARIABLE) |$dbg_wrt_states| NIL $BOOLEAN)) 
(ADDLABEL '$%I24) 
(DSKSETQ $%O24 'NIL) 
(ADDLABEL '$%O24) 
(DSKSETQ $%I25 '(($DEFINE_VARIABLE) |$dbg_wrt_contract| NIL $BOOLEAN)) 
(ADDLABEL '$%I25) 
(DSKSETQ $%O25 'NIL) 
(ADDLABEL '$%O25) 
(DSKSETQ $%I26 '(($DEFINE_VARIABLE) |$dbg_scalars| NIL $BOOLEAN)) 
(ADDLABEL '$%I26) 
(DSKSETQ $%O26 'NIL) 
(ADDLABEL '$%O26) 
(DSKSETQ $%I27 '((MSETQ) $INFLAG T)) 
(ADDLABEL '$%I27) 
(DSKSETQ $%O27 'T) 
(ADDLABEL '$%O27) 
(DSKSETQ $%I28 '((MSETQ) |$NIused| 0.)) 
(ADDLABEL '$%I28) 
(DSKSETQ $%O28 '0.) 
(ADDLABEL '$%O28) 
(DSKSETQ $%I29 '((MSETQ) |$objects_with_index| ((MLIST) $LA |$Sk| $K))) 
(ADDLABEL '$%I29) 
(DSKSETQ $%O29 '((MLIST SIMP) $LA |$Sk| $K)) 
(ADDLABEL '$%O29) 
(DSKSETQ $%I30
         '((MDEFINE)
           ((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
            $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LAK)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$laSk|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $KLA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$Skla|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I30) 
(DSKSETQ $%O30
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
            $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LAK)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$laSk|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $KLA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$Skla|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O30) 
(DSKSETQ $%I31
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $NPOW0 1.)
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LAK)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$laSk|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_lambda_other|)
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $KLA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$Skla|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_other_la|)
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I31) 
(DSKSETQ $%O31
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $NPOW0 1.)
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LAK)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$laSk|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_lambda_other|)
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $KLA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$Skla|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_other_la|)
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O31) 
(DSKSETQ $%I32
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
            $TERM0)
           ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
            ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
            ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.))
            ((MSETQ) $DER0 0.)
            ((MCOND) ((MGREATERP) $LEVEL10 0.)
             ((MSETQ) $DER00
              (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0|
               $TERM0))
             T
             ((MSETQ) $DER00
              ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
            ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
            ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
             ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
              ((MDO) $NT0 1. NIL NIL $LDER00 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_pair|
                 (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
                  "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
                 T $FALSE)
                ((MSETQ) $TMP_DER0
                 (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                  (($INPART) $DER00 $NT0)))
                ((MSETQ) $DER0
                 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
             T
             ((MPROGN)
              ((MCOND) |$dbg_wrt_pair|
               (($PRINT) "    SINGLE term: take der of" $DER00
                "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
               T $FALSE)
              ((MSETQ) $DER0
               (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                $DER00))))
            ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I32) 
(DSKSETQ $%O32
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
            $TERM0)
           ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
            ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
            ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.))
            ((MSETQ) $DER0 0.)
            ((MCOND) ((MGREATERP) $LEVEL10 0.)
             ((MSETQ) $DER00
              (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0|
               $TERM0))
             T
             ((MSETQ) $DER00
              ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
            ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
            ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
             ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
              ((MDO) $NT0 1. NIL NIL $LDER00 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_pair|
                 (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
                  "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
                 T $FALSE)
                ((MSETQ) $TMP_DER0
                 (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                  (($INPART) $DER00 $NT0)))
                ((MSETQ) $DER0
                 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
             T
             ((MPROGN)
              ((MCOND) |$dbg_wrt_pair|
               (($PRINT) "    SINGLE term: take der of" $DER00
                "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
               T $FALSE)
              ((MSETQ) $DER0
               (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                $DER00))))
            ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O32) 
(DSKSETQ $%I33
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
            $TERM0)
           ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
            ((MSETQ) $MAX_USED_LEVEL0
             (($LENGTH) $ONE_STATE_IN_MATRIX0))
            ((MSETQ) |$Der0| $TERM0)
            ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
             ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
              ((MCOND)
               ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
               ((MPROGN)
                ((MDO) $N_PQ 1. NIL NIL
                 (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
                 ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
                  ((MCOND)
                   (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
                   ((MPROGN)
                    ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
                     ((MSETQ) |$tmp_Der0|
                      ((MPLUS) |$tmp_Der0|
                       (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                        ((MPLUS) $L0 ((MMINUS) 1.))
                        ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
                    ((MSETQ) |$Der0| |$tmp_Der0|))
                   T
                   ((MSETQ) |$Der0|
                    (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                     ((MPLUS) $L0 ((MMINUS) 1.))
                     ((MPLUS) $C0 ((MMINUS) 1.)) |$Der0|)))))
                |$end_loop_c0|)
               T $FALSE)))
            ((MRETURN) |$Der0|)))) 
(ADDLABEL '$%I33) 
(DSKSETQ $%O33
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
            $TERM0)
           ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
            ((MSETQ) $MAX_USED_LEVEL0
             (($LENGTH) $ONE_STATE_IN_MATRIX0))
            ((MSETQ) |$Der0| $TERM0)
            ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
             ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
              ((MCOND)
               ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
               ((MPROGN)
                ((MDO) $N_PQ 1. NIL NIL
                 (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
                 ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
                  ((MCOND)
                   (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
                   ((MPROGN)
                    ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
                     ((MSETQ) |$tmp_Der0|
                      ((MPLUS) |$tmp_Der0|
                       (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                        ((MPLUS) $L0 ((MMINUS) 1.))
                        ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
                    ((MSETQ) |$Der0| |$tmp_Der0|))
                   T
                   ((MSETQ) |$Der0|
                    (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                     ((MPLUS) $L0 ((MMINUS) 1.))
                     ((MPLUS) $C0 ((MMINUS) 1.)) |$Der0|)))))
                |$end_loop_c0|)
               T $FALSE)))
            ((MRETURN) |$Der0|)))) 
(ADDLABEL '$%O33) 
(DSKSETQ $%I34
         '((MDEFINE)
           ((|$take_derivative_wrt_scalar_stateSV1|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
            ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
              ((MPROGN)
               ((MCOND) |$dbg_scalars|
                (($PRINT) "nr0=" $NR0 "out of"
                 (($LENGTH) $SCALARS_IN_MATRIX0))
                T $FALSE)
               ((MSETQ) |$tmp_DER0| 0.)
               ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
                ((MPROGN)
                 (($PRINT) "before length(DER0) is"
                  (($LENGTH) |$der0|))
                 ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
                  ((MSETQ) |$tmp_DER0|
                   ((MPLUS) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
                 ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
                T
                ((MPROGN)
                 ((MCOND) |$dbg_scalars|
                  (($PRINT) "SINGLE term " |$der0| "derivative wrt r="
                   $NR0 "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0)
                   "with nr=" $NR0)
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)))
              T $FALSE))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%I34) 
(DSKSETQ $%O34
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_scalar_stateSV1|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
            ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
              ((MPROGN)
               ((MCOND) |$dbg_scalars|
                (($PRINT) "nr0=" $NR0 "out of"
                 (($LENGTH) $SCALARS_IN_MATRIX0))
                T $FALSE)
               ((MSETQ) |$tmp_DER0| 0.)
               ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
                ((MPROGN)
                 (($PRINT) "before length(DER0) is"
                  (($LENGTH) |$der0|))
                 ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
                  ((MSETQ) |$tmp_DER0|
                   ((MPLUS) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
                 ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
                T
                ((MPROGN)
                 ((MCOND) |$dbg_scalars|
                  (($PRINT) "SINGLE term " |$der0| "derivative wrt r="
                   $NR0 "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0)
                   "with nr=" $NR0)
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)))
              T $FALSE))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%O34) 
(DSKSETQ $%I35
         '((MDEFINE)
           ((|$take_derivative_wrt_scalar_stateSV2|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
            ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
             ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
              (($PRINT)
               "in take_derivative_wrt_scalar_stateSV2 acting on" $LT0
               "terms")
              ((MDO) $NT0 1. NIL NIL $LT0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_states|
                 (($PRINT)
                  "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                  $NT0 "out of" $LT0 "now there are"
                  ((MCOND) ((MNOT) (($NUMBERP) |$der0|))
                   (($LENGTH) |$der0|) T 0.)
                  "terms")
                 T
                 ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                   $NT0 "(step 100) out of" $LT0)
                  T $FALSE))
                ((MSETQ) |$NIused| 0.)
                ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
                ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
                 NIL
                 ((MCOND)
                  ((MNOT)
                   ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                  ((MPROGN)
                   ((MSETQ) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
                   |$end_nr_loop|)
                  T $FALSE))
                ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
                |$end_t0_loop|)))
             T
             ((MPROGN) ((MSETQ) |$der0| $TERM0)
              ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
               NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                ((MPROGN)
                 ((MCOND) |$dbg_wrt_states|
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
                   |$der0| "derivative wrt r=" $NR0 "and"
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)
                T $FALSE))))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%I35) 
(DSKSETQ $%O35
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_scalar_stateSV2|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
            ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
             ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
              (($PRINT)
               "in take_derivative_wrt_scalar_stateSV2 acting on" $LT0
               "terms")
              ((MDO) $NT0 1. NIL NIL $LT0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_states|
                 (($PRINT)
                  "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                  $NT0 "out of" $LT0 "now there are"
                  ((MCOND) ((MNOT) (($NUMBERP) |$der0|))
                   (($LENGTH) |$der0|) T 0.)
                  "terms")
                 T
                 ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                   $NT0 "(step 100) out of" $LT0)
                  T $FALSE))
                ((MSETQ) |$NIused| 0.)
                ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
                ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
                 NIL
                 ((MCOND)
                  ((MNOT)
                   ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                  ((MPROGN)
                   ((MSETQ) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
                   |$end_nr_loop|)
                  T $FALSE))
                ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
                |$end_t0_loop|)))
             T
             ((MPROGN) ((MSETQ) |$der0| $TERM0)
              ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
               NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                ((MPROGN)
                 ((MCOND) |$dbg_wrt_states|
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
                   |$der0| "derivative wrt r=" $NR0 "and"
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)
                T $FALSE))))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%O35) 
(DSKSETQ $%I36
         '((MDEFINE) (($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0)
           ((MPROG)
            ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0
             $NPOW0 $OP0 $IND0 $NFAC0 $NR0 $NS0)
            ((MSETQ) $UTERM00 $UTERM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
             ((MRETURN) $UTERM0) T $FALSE)
            ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
            ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_contract|
               (($PRINT) "      Exam" $FAC0) T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
                ((MCOND)
                 ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
                  ((MNOT) ((MEQUAL) $NPOW0 2.)))
                 (($ERROR) "the power must be 2!! wrong term=" $UTERM0)
                 T $FALSE)
                ((MCOND)
                 ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
                 ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MCOND) ((MEQUAL) $OP0 $LA)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 |$Sk|)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 $K)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE))
               T
               ((MCOND)
                ((MAND) $ISOP0
                 (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
                ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
                 ((MCOND)
                  ((MNOT)
                   (($IS)
                    ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
                  ((MPROGN)
                   ((MSETQ) $OTHERFAC0
                    (($ASSOC) $IND0 $LIST_INDEX_FACS0))
                   ((MSETQ) $NR0 (($INPART) $FAC0 1.))
                   ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
                   ((MCOND) ((MLEQP) $NR0 $NS0)
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $FAC0 0.)
                        (($INPART) $OTHERFAC0 0.))
                       $NR0 (($INPART) $FAC0 2.) $NS0
                       (($INPART) $OTHERFAC0 2.))))
                    T
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $OTHERFAC0 0.)
                        (($INPART) $FAC0 0.))
                       $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                       (($INPART) $FAC0 2.)))))
                   ((MSETQ) $LIST_INDEX_FACS0
                    (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0)
                     $LIST_INDEX_FACS0)))
                  T
                  ((MSETQ) $LIST_INDEX_FACS0
                   (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
                T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
              |$end_fac_loop|))
            ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
             ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
            ((MRETURN) $CTERM0)))) 
(ADDLABEL '$%I36) 
(DSKSETQ $%O36
         '((MDEFINE SIMP) (($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0)
           ((MPROG)
            ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0
             $NPOW0 $OP0 $IND0 $NFAC0 $NR0 $NS0)
            ((MSETQ) $UTERM00 $UTERM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
             ((MRETURN) $UTERM0) T $FALSE)
            ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
            ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_contract|
               (($PRINT) "      Exam" $FAC0) T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
                ((MCOND)
                 ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
                  ((MNOT) ((MEQUAL) $NPOW0 2.)))
                 (($ERROR) "the power must be 2!! wrong term=" $UTERM0)
                 T $FALSE)
                ((MCOND)
                 ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
                 ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MCOND) ((MEQUAL) $OP0 $LA)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 |$Sk|)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 $K)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE))
               T
               ((MCOND)
                ((MAND) $ISOP0
                 (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
                ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
                 ((MCOND)
                  ((MNOT)
                   (($IS)
                    ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
                  ((MPROGN)
                   ((MSETQ) $OTHERFAC0
                    (($ASSOC) $IND0 $LIST_INDEX_FACS0))
                   ((MSETQ) $NR0 (($INPART) $FAC0 1.))
                   ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
                   ((MCOND) ((MLEQP) $NR0 $NS0)
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $FAC0 0.)
                        (($INPART) $OTHERFAC0 0.))
                       $NR0 (($INPART) $FAC0 2.) $NS0
                       (($INPART) $OTHERFAC0 2.))))
                    T
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $OTHERFAC0 0.)
                        (($INPART) $FAC0 0.))
                       $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                       (($INPART) $FAC0 2.)))))
                   ((MSETQ) $LIST_INDEX_FACS0
                    (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0)
                     $LIST_INDEX_FACS0)))
                  T
                  ((MSETQ) $LIST_INDEX_FACS0
                   (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
                T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
              |$end_fac_loop|))
            ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
             ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
            ((MRETURN) $CTERM0)))) 
(ADDLABEL '$%O36) 
(DSKSETQ $%I37
         '((MDEFINE) (($CONTRACT_PAIRS) |$utermS0|)
           ((MPROG) ((MLIST) $SUM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
             ((MPROGN) ((MSETQ) $SUM0 0.)
              ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
               ((MSETQ) $SUM0
                ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
             T
             ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
            ((MRETURN) $SUM0)))) 
(ADDLABEL '$%I37) 
(DSKSETQ $%O37
         '((MDEFINE SIMP) (($CONTRACT_PAIRS) |$utermS0|)
           ((MPROG) ((MLIST) $SUM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
             ((MPROGN) ((MSETQ) $SUM0 0.)
              ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
               ((MSETQ) $SUM0
                ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
             T
             ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
            ((MRETURN) $SUM0)))) 
(ADDLABEL '$%O37) 
(DSKSETQ $%I38 '((MSETQ) |$derivatives_loaded| T)) 
(ADDLABEL '$%I38) 
(DSKSETQ $%O38 'T) 
(ADDLABEL '$%O38) 
(DSKSETQ $%O39
         '"/home/igor/tex/DDF_interactions/maxima.cov/STTT/20_der.v2.mat") 
(ADDLABEL '$%O39) 
(DSKSETQ $%I40
         '((MCOND) ((MNOT) |$derivatives_loaded|)
           (($ERROR) "Cannot batch 20_der") T $FALSE)) 
(ADDLABEL '$%I40) 
(DSKSETQ $%O40 'NIL) 
(ADDLABEL '$%O40) 
(DSKSETQ $%I41 '(($BATCH) "39_aux_functions_for_amplitudes.v0.mat")) 
(ADDLABEL '$%I41) 
(DSKSETQ $%I42 '(($DEFINE_VARIABLE) |$compute_pp_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I42) 
(DSKSETQ $%O42 'NIL) 
(ADDLABEL '$%O42) 
(DSKSETQ $%I43 '(($DEFINE_VARIABLE) $AP 2. $INTEGER)) 
(ADDLABEL '$%I43) 
(DSKSETQ $%O43 '2.) 
(ADDLABEL '$%O43) 
(DSKSETQ $%I44
         '((MDEFINE) (($TRUE_XX) $R $S)
           ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))) 
(ADDLABEL '$%I44) 
(DSKSETQ $%O44
         '((MDEFINE SIMP) (($TRUE_XX) $R $S)
           ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))) 
(ADDLABEL '$%O44) 
(DSKSETQ $%I45
         '((MDEFINE) ((|$otherN|) $M $N)
           ((MCOND)
            ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
             ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
            3. T
            ((MCOND)
             ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
              ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
             2. T
             ((MCOND)
              ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
               ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
              1. T $FALSE))))) 
(ADDLABEL '$%I45) 
(DSKSETQ $%O45
         '((MDEFINE SIMP) ((|$otherN|) $M $N)
           ((MCOND)
            ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
             ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
            3. T
            ((MCOND)
             ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
              ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
             2. T
             ((MCOND)
              ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
               ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
              1. T $FALSE))))) 
(ADDLABEL '$%O45) 
(DSKSETQ $%I46
         '((MDEFINE) (($COMPUTE_PP3) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MDO) $N 1. NIL NIL |$nn| NIL
              ((MCOND) ((MEQUAL) $M $N)
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
                 $AP))
               T
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
                 ((MPLUS)
                  ((MPLUS) 1.
                   ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))) 
(ADDLABEL '$%I46) 
(DSKSETQ $%O46
         '((MDEFINE SIMP) (($COMPUTE_PP3) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MDO) $N 1. NIL NIL |$nn| NIL
              ((MCOND) ((MEQUAL) $M $N)
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
                 $AP))
               T
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
                 ((MPLUS)
                  ((MPLUS) 1.
                   ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))) 
(ADDLABEL '$%O46) 
(DSKSETQ $%I47
         '((MDEFINE) (($PP3ONSHELL) $M $N) (($NUM_PP3 ARRAY) $M $N))) 
(ADDLABEL '$%I47) 
(DSKSETQ $%O47
         '((MDEFINE SIMP) (($PP3ONSHELL) $M $N)
           (($NUM_PP3 ARRAY) $M $N))) 
(ADDLABEL '$%O47) 
(DSKSETQ $%I48
         '((MSETQ) (($NUM_XX3 ARRAY) 1. 2.)
           ((MQUOTIENT) |$Xi| ((MPLUS) 1. ((MMINUS) |$Xi|))))) 
(ADDLABEL '$%I48) 
(DSKSETQ $%O48
         '((MTIMES SIMP)
           ((MEXPT SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$Xi|))
            -1.)
           |$Xi|)) 
(ADDLABEL '$%O48) 
(DSKSETQ $%I49 '((MSETQ) (($NUM_XX3 ARRAY) 1. 3.) |$Xi|)) 
(ADDLABEL '$%I49) 
(DSKSETQ $%O49 '|$Xi|) 
(ADDLABEL '$%O49) 
(DSKSETQ $%I50 '((MSETQ) (($NUM_XX3 ARRAY) 2. 3.) 1.)) 
(ADDLABEL '$%I50) 
(DSKSETQ $%O50 '1.) 
(ADDLABEL '$%O50) 
(DSKSETQ $%I51
         '((MDEFINE) (($TRUE_GF_XX3) $R $S) (($NUM_XX3 ARRAY) $R $S))) 
(ADDLABEL '$%I51) 
(DSKSETQ $%O51
         '((MDEFINE SIMP) (($TRUE_GF_XX3) $R $S)
           (($NUM_XX3 ARRAY) $R $S))) 
(ADDLABEL '$%O51) 
(DSKSETQ $%I52
         '((MDEFINE) (($GF_XX3) $M $N)
           ((MCOND) ((MEQUAL) $M 1.) |$x1| T
            ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
             ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
              |$x3|))))) 
(ADDLABEL '$%I52) 
(DSKSETQ $%O52
         '((MDEFINE SIMP) (($GF_XX3) $M $N)
           ((MCOND) ((MEQUAL) $M 1.) |$x1| T
            ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
             ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
              |$x3|))))) 
(ADDLABEL '$%O52) 
(DSKSETQ $%I53
         '((MDEFINE) (($COMPUTE_PP4) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
              ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
               $AP)))
            ((MSETQ) |$Mu|
             ((MPLUS)
              ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
              ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
            ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))) 
(ADDLABEL '$%I53) 
(DSKSETQ $%O53
         '((MDEFINE SIMP) (($COMPUTE_PP4) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
              ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
               $AP)))
            ((MSETQ) |$Mu|
             ((MPLUS)
              ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
              ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
            ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))) 
(ADDLABEL '$%O53) 
(DSKSETQ $%I54
         '((MDEFINE) (($PP4ONSHELL) $M $N) (($NUM_PP4 ARRAY) $M $N))) 
(ADDLABEL '$%I54) 
(DSKSETQ $%O54
         '((MDEFINE SIMP) (($PP4ONSHELL) $M $N)
           (($NUM_PP4 ARRAY) $M $N))) 
(ADDLABEL '$%O54) 
(DSKSETQ $%I55
         '((MDEFINE) (($COMPUTE_XX4))
           ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
            (($REMARRAY) $NUM_XX4)
            ((MSETQ) $GF_X_RULES
             ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
              ((MEQUAL) |$om|
               ((MQUOTIENT)
                ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
                 (($XX) 1. 3.))
                (($XX) 2. 4.)))))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
              ((MEQUAL)
               ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.)
                (($XX) 2. 4.))
               ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
            ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
            ((MSETQ) $SO_X13
             (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
            ((MSETQ) $XX4_LIST
             (($MAKELIST)
              (($MAKELIST)
               ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S))
               $S ((MPLUS) $R 1.) |$nn|)
              $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
            ((MSETQ) $XX4_LIST
             (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
            ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
            ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
             (($MAP) ":" ((MLIST) (($LHS) $GFXX0))
              ((MLIST) (($RHS) $GFXX0))))
            ((MSETQ) |$dx3_dOM|
             (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
            ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES))
            |$xx4_done|))) 
(ADDLABEL '$%I55) 
(DSKSETQ $%O55
         '((MDEFINE SIMP) (($COMPUTE_XX4))
           ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
            (($REMARRAY) $NUM_XX4)
            ((MSETQ) $GF_X_RULES
             ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
              ((MEQUAL) |$om|
               ((MQUOTIENT)
                ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
                 (($XX) 1. 3.))
                (($XX) 2. 4.)))))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
              ((MEQUAL)
               ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.)
                (($XX) 2. 4.))
               ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
            ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
            ((MSETQ) $SO_X13
             (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
            ((MSETQ) $XX4_LIST
             (($MAKELIST)
              (($MAKELIST)
               ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S))
               $S ((MPLUS) $R 1.) |$nn|)
              $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
            ((MSETQ) $XX4_LIST
             (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
            ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
            ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
             (($MAP) ":" ((MLIST) (($LHS) $GFXX0))
              ((MLIST) (($RHS) $GFXX0))))
            ((MSETQ) |$dx3_dOM|
             (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
            ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES))
            |$xx4_done|))) 
(ADDLABEL '$%O55) 
(DSKSETQ $%I56
         '((MDEFINE) (($TRUE_GF_XX4) $R $S) (($NUM_XX4 ARRAY) $R $S))) 
(ADDLABEL '$%I56) 
(DSKSETQ $%O56
         '((MDEFINE SIMP) (($TRUE_GF_XX4) $R $S)
           (($NUM_XX4 ARRAY) $R $S))) 
(ADDLABEL '$%O56) 
(DSKSETQ $%I57
         '((MDEFINE) ((|$check_cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
              ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
              ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
              ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
              ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
              ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
              ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
              ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
              ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
              ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%I57) 
(DSKSETQ $%O57
         '((MDEFINE SIMP) ((|$check_cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
              ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
              ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
              ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
              ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
              ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
              ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
              ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
              ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
              ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%O57) 
(DSKSETQ $%I58
         '((MDEFINE) ((|$cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%I58) 
(DSKSETQ $%O58
         '((MDEFINE SIMP) ((|$cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%O58) 
(DSKSETQ $%I59
         '((MDEFINE) ((|$check_cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%I59) 
(DSKSETQ $%O59
         '((MDEFINE SIMP) ((|$check_cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%O59) 
(DSKSETQ $%I60
         '((MDEFINE) ((|$cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%I60) 
(DSKSETQ $%O60
         '((MDEFINE SIMP) ((|$cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%O60) 
(DSKSETQ $%I61
         '((MDEFINE) ((|$check_swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%I61) 
(DSKSETQ $%O61
         '((MDEFINE SIMP) ((|$check_swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%O61) 
(DSKSETQ $%I62
         '((MDEFINE) ((|$swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%I62) 
(DSKSETQ $%O62
         '((MDEFINE SIMP) ((|$swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%O62) 
(DSKSETQ $%I63
         '((MDEFINE) ((|$swap_gfA_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|))) $AMP00)))) 
(ADDLABEL '$%I63) 
(DSKSETQ $%O63
         '((MDEFINE SIMP) ((|$swap_gfA_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|))) $AMP00)))) 
(ADDLABEL '$%O63) 
(DSKSETQ $%I64
         '((MDEFINE) (($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|)
           ((MPROG) ((MSETQ) |$nn| 4.)
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
            ((MSETQ) $GH_00
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) $GH_0P
             (($FACTOR)
              (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_0p|
             (($FACTOR)
              (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_pp|
             (($FACTOR)
              (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.)
               ((MEQUAL) |$Mt| 0.))))
            ((MSETQ) |$gh_TTT0|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTT|
             (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))) 
(ADDLABEL '$%I64) 
(DSKSETQ $%O64
         '((MDEFINE SIMP) (($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|)
           ((MPROG) ((MSETQ) |$nn| 4.)
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
            ((MSETQ) $GH_00
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) $GH_0P
             (($FACTOR)
              (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_0p|
             (($FACTOR)
              (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_pp|
             (($FACTOR)
              (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.)
               ((MEQUAL) |$Mt| 0.))))
            ((MSETQ) |$gh_TTT0|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTT|
             (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))) 
(ADDLABEL '$%O64) 
(DSKSETQ $%I65 '((MSETQ) |$compute_pp_loaded| T)) 
(ADDLABEL '$%I65) 
(DSKSETQ $%O65 'T) 
(ADDLABEL '$%O65) 
(DSKSETQ $%O66
         '"/home/igor/tex/DDF_interactions/maxima.cov/STTT/39_aux_functions_for_amplitudes.v0.mat") 
(ADDLABEL '$%O66) 
(DSKSETQ $%I67
         '((MCOND) ((MNOT) |$compute_pp_loaded|)
           (($ERROR) "Cannot batch 39_aux_functions_for_amplitudes") T
           $FALSE)) 
(ADDLABEL '$%I67) 
(DSKSETQ $%O67 'NIL) 
(ADDLABEL '$%O67) 
(DSKSETQ $%I68 '(($BATCH) "32_compute_4pts_amplitude.v0.3.mat")) 
(ADDLABEL '$%I68) 
(DSKSETQ $%I69 '(($DEFINE_VARIABLE) |$amp_4pts_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I69) 
(DSKSETQ $%O69 'NIL) 
(ADDLABEL '$%O69) 
(DSKSETQ $%I70
         '((MDEFINE) (($ORDERXX) $R $S)
           ((MCOND) ((MEQUAL) $R $S) 0. T
            ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
             ((MMINUS) (($XX) $S $R)))))) 
(ADDLABEL '$%I70) 
(DSKSETQ $%O70
         '((MDEFINE SIMP) (($ORDERXX) $R $S)
           ((MCOND) ((MEQUAL) $R $S) 0. T
            ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
             ((MMINUS) (($XX) $S $R)))))) 
(ADDLABEL '$%O70) 
(DSKSETQ $%I71
         '((MDEFINE) (($ORDERPP) $R $S)
           ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))) 
(ADDLABEL '$%I71) 
(DSKSETQ $%O71
         '((MDEFINE SIMP) (($ORDERPP) $R $S)
           ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))) 
(ADDLABEL '$%O71) 
(DSKSETQ $%I72
         '((MDEFINE) (($TRUE_KK) $R $M $S $N)
           ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))) 
(ADDLABEL '$%I72) 
(DSKSETQ $%O72
         '((MDEFINE SIMP) (($TRUE_KK) $R $M $S $N)
           ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))) 
(ADDLABEL '$%O72) 
(DSKSETQ $%I73
         '((MDEFINE) ((|$true_Skk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%I73) 
(DSKSETQ $%O73
         '((MDEFINE SIMP) ((|$true_Skk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%O73) 
(DSKSETQ $%I74
         '((MDEFINE) ((|$true_kSk|) $S $N $R $M)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%I74) 
(DSKSETQ $%O74
         '((MDEFINE SIMP) ((|$true_kSk|) $S $N $R $M)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%O74) 
(DSKSETQ $%I75
         '((MDEFINE) ((|$true_SkSk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
            (($SUM)
             (($SUM)
              ((MTIMES) (($ORDERPP) $T $U)
               ((MEXPT) (($ORDERXX) $R $T) $M)
               ((MEXPT) (($ORDERXX) $S $U) $N))
              $T 1. |$nn|)
             $U 1. |$nn|)))) 
(ADDLABEL '$%I75) 
(DSKSETQ $%O75
         '((MDEFINE SIMP) ((|$true_SkSk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
            (($SUM)
             (($SUM)
              ((MTIMES) (($ORDERPP) $T $U)
               ((MEXPT) (($ORDERXX) $R $T) $M)
               ((MEXPT) (($ORDERXX) $S $U) $N))
              $T 1. |$nn|)
             $U 1. |$nn|)))) 
(ADDLABEL '$%O75) 
(DSKSETQ $%I76
         '((MDEFINE) (($FROM_STATE_TO_ADDEND_LIST) $STATE0)
           ((MPROG)
            ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T
             $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
             ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
            ((MSETQ) $LIST0
             (($MAKELIST) (($INPART) $STATE0 $T) $T 1.
              (($LENGTH) $STATE0)))
            ((MRETURN) $LIST0)))) 
(ADDLABEL '$%I76) 
(DSKSETQ $%O76
         '((MDEFINE SIMP) (($FROM_STATE_TO_ADDEND_LIST) $STATE0)
           ((MPROG)
            ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T
             $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
             ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
            ((MSETQ) $LIST0
             (($MAKELIST) (($INPART) $STATE0 $T) $T 1.
              (($LENGTH) $STATE0)))
            ((MRETURN) $LIST0)))) 
(ADDLABEL '$%O76) 
(DSKSETQ $%I77
         '((MDEFINE)
           (($EXTRACT_AND_NORMALIZE_COEFFS)
            $LIST_OF_LISTS_OF_SUBSTATES0)
           ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
            ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
              ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
               ((MPROGN) ((MSETQ) $S00 $S0)
                ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                 ((MPROGN)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)))
                ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
                 ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                  ((MPROGN)
                   ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
                   ((MCOND) ((MGREATERP) $POW0 0.)
                    ((MSETQ) $S00
                     ((MTIMES)
                      ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                      ((MEXPT)
                       ((MQUOTIENT)
                        ((MQUOTIENT) ((MMINUS) 1.)
                         ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                        ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                       $POW0)))
                    T $FALSE))))
                ((MCOND)
                 ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
                  ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
                 (($ERROR)
                  "extract_and_normalize_coeffs cannot compute normalized coeff from"
                  $S0 "left over is" $S00)
                 T $FALSE)
                ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
              ((MSETQ) $COEFFS_LIST0
               (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
            ((MRETURN) $COEFFS_LIST0)))) 
(ADDLABEL '$%I77) 
(DSKSETQ $%O77
         '((MDEFINE SIMP)
           (($EXTRACT_AND_NORMALIZE_COEFFS)
            $LIST_OF_LISTS_OF_SUBSTATES0)
           ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
            ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
              ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
               ((MPROGN) ((MSETQ) $S00 $S0)
                ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                 ((MPROGN)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)))
                ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
                 ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                  ((MPROGN)
                   ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
                   ((MCOND) ((MGREATERP) $POW0 0.)
                    ((MSETQ) $S00
                     ((MTIMES)
                      ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                      ((MEXPT)
                       ((MQUOTIENT)
                        ((MQUOTIENT) ((MMINUS) 1.)
                         ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                        ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                       $POW0)))
                    T $FALSE))))
                ((MCOND)
                 ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
                  ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
                 (($ERROR)
                  "extract_and_normalize_coeffs cannot compute normalized coeff from"
                  $S0 "left over is" $S00)
                 T $FALSE)
                ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
              ((MSETQ) $COEFFS_LIST0
               (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
            ((MRETURN) $COEFFS_LIST0)))) 
(ADDLABEL '$%O77) 
(DSKSETQ $%I78
         '((MDEFINE) ((|$amplitudeN4V1|) $STATES_LIST0)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) |$Partials0|
                  (($ENDCONS)
                   ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                    $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                   |$Partials0|))
                 ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I78) 
(DSKSETQ $%O78
         '((MDEFINE SIMP) ((|$amplitudeN4V1|) $STATES_LIST0)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) |$Partials0|
                  (($ENDCONS)
                   ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                    $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                   |$Partials0|))
                 ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O78) 
(DSKSETQ $%I79
         '((MDEFINE)
           ((|$amplitudeN4V1_list|) $STATES_LIST0
            $CHECKPOINT_SAVE_FILENAME)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MPROGN)
              ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
               ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
                ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                 ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                  (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                   "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                   (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                   (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                   "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                   "s")
                  ((MSETQ) $LIST_OF_SUBSTATES0
                   ((MLIST)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                  (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                  ((MSETQ) $SL0
                   (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                    $LIST_OF_SUBSTATES0))
                  ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                  ((MSETQ) $NAS_LIST0
                   (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                  ((MSETQ) $US0
                   ((|$compute_levels_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS0
                   ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS_LIST0
                   (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                  ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                  ((MSETQ) $EI0
                   (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                    $DS_RULES0))
                  ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                  ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Computed the expression on which we must act with derivatives in"
                   ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                  ((MSETQ) $PARTIAL_AMP0
                   ((MTIMES)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
                    ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                     $EX_EI0)))
                  ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Taken the derivatives and computed the partial amplitude in"
                   ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                   "s")
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                    |$Partials0|))
                  |$end_3_loops|))))
              (($SAVE)
               (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_"
                (($STRING) $NA1) ".lisp")
               $NA1 $STATES_LIST0 |$Partials0|)
              |$end_na1_loop|))
            ((MRETURN) |$Partials0|)))) 
(ADDLABEL '$%I79) 
(DSKSETQ $%O79
         '((MDEFINE SIMP)
           ((|$amplitudeN4V1_list|) $STATES_LIST0
            $CHECKPOINT_SAVE_FILENAME)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MPROGN)
              ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
               ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
                ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                 ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                  (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                   "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                   (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                   (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                   "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                   "s")
                  ((MSETQ) $LIST_OF_SUBSTATES0
                   ((MLIST)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                  (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                  ((MSETQ) $SL0
                   (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                    $LIST_OF_SUBSTATES0))
                  ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                  ((MSETQ) $NAS_LIST0
                   (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                  ((MSETQ) $US0
                   ((|$compute_levels_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS0
                   ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS_LIST0
                   (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                  ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                  ((MSETQ) $EI0
                   (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                    $DS_RULES0))
                  ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                  ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Computed the expression on which we must act with derivatives in"
                   ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                  ((MSETQ) $PARTIAL_AMP0
                   ((MTIMES)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
                    ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                     $EX_EI0)))
                  ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Taken the derivatives and computed the partial amplitude in"
                   ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                   "s")
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                    |$Partials0|))
                  |$end_3_loops|))))
              (($SAVE)
               (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_"
                (($STRING) $NA1) ".lisp")
               $NA1 $STATES_LIST0 |$Partials0|)
              |$end_na1_loop|))
            ((MRETURN) |$Partials0|)))) 
(ADDLABEL '$%O79) 
(DSKSETQ $%I80
         '((MDEFINE)
           ((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                  (($RATSIMP)
                   (($EV) $FINAL_PARTIAL_AMP0
                    ((MEQUAL) $PP $PP4ONSHELL)
                    ((MEQUAL) $XX $TRUE_GF_XX4))))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I80) 
(DSKSETQ $%O80
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                  (($RATSIMP)
                   (($EV) $FINAL_PARTIAL_AMP0
                    ((MEQUAL) $PP $PP4ONSHELL)
                    ((MEQUAL) $XX $TRUE_GF_XX4))))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O80) 
(DSKSETQ $%I81
         '((MDEFINE)
           ((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I81) 
(DSKSETQ $%O81
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O81) 
(DSKSETQ $%I82
         '((MDEFINE)
           ((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratexpand the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
                  "terms")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I82) 
(DSKSETQ $%O82
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratexpand the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
                  "terms")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O82) 
(DSKSETQ $%I83 '((MSETQ) |$amp_4pts_loaded| T)) 
(ADDLABEL '$%I83) 
(DSKSETQ $%O83 'T) 
(ADDLABEL '$%O83) 
(DSKSETQ $%O84
         '"/home/igor/tex/DDF_interactions/maxima.cov/STTT/32_compute_4pts_amplitude.v0.3.mat") 
(ADDLABEL '$%O84) 
(DSKSETQ $%I85
         '((MCOND) ((MNOT) |$amp_4pts_loaded|)
           (($ERROR) "Cannot batch 32_compute_4pts_amplitude") T
           $FALSE)) 
(ADDLABEL '$%I85) 
(DSKSETQ $%O85 'NIL) 
(ADDLABEL '$%O85) 
(DSKSETQ $%I86 '(($BATCH) "40_define_test_states.v1.mat")) 
(ADDLABEL '$%I86) 
(DSKSETQ $%I87
         '((MDEFINE) ((|$SetStates|) |$dd0|)
           ((MPROG) ((MSETQ) |$Lev0| 2.)
            ((MSETQ) |$Null2|
             (($EV)
              ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
               ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
               ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
               ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 3.)
            ((MSETQ) |$Null3|
             (($EV)
              ((MPLUS)
               ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.)
                |$dd|)
               ((MMINUS)
                ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.)
                 |$dd|))
               ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
               ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 0.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 3.))
               ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$dd| |$dd0|)))
            ((MSETQ) |$Lev0| 4.)
            ((MSETQ) |$S4z|
             ((MPLUS) ((MTIMES) 375. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 888. (($P) 3. 1.)))
              ((MTIMES) ((MMINUS) 23.) (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 22968. (($P) 2. 2.))
              ((MTIMES) 138. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1452.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 1800. ((MEXPT) (($P) 1. 1.) 2.))))
            ((MSETQ) |$S4m|
             ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
              ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 2268. (($P) 2. 2.))
              ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
              ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S4r1|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.) |$d|)
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.))
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 4.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r2|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.)
                |$d|)
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 4. 0.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
               ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r3|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 3. 1.))
               ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.))
               ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1|
             (($EV)
              ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
               ((MTIMES) 624. (($P) 3. 1.))
               ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 936. (($P) 2. 2.))
               ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES)
                ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
                 ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
            ((MSETQ) |$Null4r2|
             ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
              ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 4050. (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null4g|
             (($EV)
              ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|)
                2.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                8.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
                6.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|)
                72.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
               ((MTIMES) 6. (($P) 3. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
               ((MTIMES) 3. (($P) 2. 2.))
               ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
               ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
               ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
               ((MQUOTIENT)
                ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
                6.)
               ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4cr|
             ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
              ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null6r16|
             ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
              ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
              ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 3074625000. (($P) 3. 3.))
              ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.))
              ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
              ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
            ((MSETQ) |$S6m|
             ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
              ((MTIMES) 28320. (($P) 5. 1.))
              ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 82400. (($P) 3. 3.))
              ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S6z|
             ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
              ((MTIMES) 1177320. (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
              ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 929500. (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
            ((MSETQ) |$N6g|
             (($EV)
              ((MPLUS)
               ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
               ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
               ((MQUOTIENT)
                ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|))
                4.)
               ((MQUOTIENT)
                ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|) 168.)
               ((MQUOTIENT)
                ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)
                 |$d|)
                280.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
               ((MQUOTIENT)
                ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MMINUS)
                 ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|) 378.)
               ((MQUOTIENT)
                ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
                 |$d|)
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.)
                 |$d|)
                945.)
               ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|) 2520.)
               ((MQUOTIENT)
                ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                140.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)
                 |$d|)
                252.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|) 7560.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.)))
                18.)
               ((MTIMES) 110. (($P) 5. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
               ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
               ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.))
                12.)
               ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
               ((MQUOTIENT)
                ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.))
                70.)
               ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
               ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.))
                7.)
               ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
               ((MQUOTIENT)
                ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.))
                54.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.))
                6.)
               ((MQUOTIENT)
                ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.)
                 (($P) 3. 0.))
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.)
                 (($P) 3. 0.))
                3780.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
                14.)
               ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
               ((MQUOTIENT)
                ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
                28.)
               ((MQUOTIENT)
                ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.))
                45.)
               ((MQUOTIENT)
                ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.))
                280.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
                 (($P) 2. 0.))
                140.)
               ((MQUOTIENT)
                ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.))
                630.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 1. 1.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
                37800.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 8.)
            ((MSETQ) |$S8m1|
             ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.)
               (($P) 7. 0.))
              ((MTIMES) 8289945720. (($P) 6. 2.))
              ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
              ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 0.))
              ((MTIMES) 8399122200. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 1.))
              ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 4515839300.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 300059350. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2066129100.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 47098800. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
            ((MSETQ) |$S8m2|
             ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) 51399096. (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
              ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
              ((MTIMES) 46431000. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
              ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1903750. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
              ((MTIMES) 419373360. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 6188984592. (($P) 5. 3.))
              ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 20048000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 8144150. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 23738400. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
              ((MTIMES) 359941680. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 5264441616. (($P) 5. 3.))
              ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 17416000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6809950. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 20437200. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S10z1| 0.) |$states_defined|))) 
(ADDLABEL '$%I87) 
(DSKSETQ $%O87
         '((MDEFINE SIMP) ((|$SetStates|) |$dd0|)
           ((MPROG) ((MSETQ) |$Lev0| 2.)
            ((MSETQ) |$Null2|
             (($EV)
              ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
               ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
               ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
               ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 3.)
            ((MSETQ) |$Null3|
             (($EV)
              ((MPLUS)
               ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.)
                |$dd|)
               ((MMINUS)
                ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.)
                 |$dd|))
               ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
               ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 0.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 3.))
               ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$dd| |$dd0|)))
            ((MSETQ) |$Lev0| 4.)
            ((MSETQ) |$S4z|
             ((MPLUS) ((MTIMES) 375. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 888. (($P) 3. 1.)))
              ((MTIMES) ((MMINUS) 23.) (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 22968. (($P) 2. 2.))
              ((MTIMES) 138. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1452.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 1800. ((MEXPT) (($P) 1. 1.) 2.))))
            ((MSETQ) |$S4m|
             ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
              ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 2268. (($P) 2. 2.))
              ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
              ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S4r1|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.) |$d|)
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.))
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 4.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r2|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.)
                |$d|)
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 4. 0.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
               ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r3|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 3. 1.))
               ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.))
               ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1|
             (($EV)
              ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
               ((MTIMES) 624. (($P) 3. 1.))
               ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 936. (($P) 2. 2.))
               ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES)
                ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
                 ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
            ((MSETQ) |$Null4r2|
             ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
              ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 4050. (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null4g|
             (($EV)
              ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|)
                2.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                8.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
                6.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|)
                72.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
               ((MTIMES) 6. (($P) 3. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
               ((MTIMES) 3. (($P) 2. 2.))
               ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
               ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
               ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
               ((MQUOTIENT)
                ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
                6.)
               ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4cr|
             ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
              ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null6r16|
             ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
              ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
              ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 3074625000. (($P) 3. 3.))
              ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.))
              ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
              ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
            ((MSETQ) |$S6m|
             ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
              ((MTIMES) 28320. (($P) 5. 1.))
              ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 82400. (($P) 3. 3.))
              ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S6z|
             ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
              ((MTIMES) 1177320. (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
              ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 929500. (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
            ((MSETQ) |$N6g|
             (($EV)
              ((MPLUS)
               ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
               ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
               ((MQUOTIENT)
                ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|))
                4.)
               ((MQUOTIENT)
                ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|) 168.)
               ((MQUOTIENT)
                ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)
                 |$d|)
                280.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
               ((MQUOTIENT)
                ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MMINUS)
                 ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|) 378.)
               ((MQUOTIENT)
                ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
                 |$d|)
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.)
                 |$d|)
                945.)
               ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|) 2520.)
               ((MQUOTIENT)
                ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                140.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)
                 |$d|)
                252.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|) 7560.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.)))
                18.)
               ((MTIMES) 110. (($P) 5. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
               ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
               ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.))
                12.)
               ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
               ((MQUOTIENT)
                ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.))
                70.)
               ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
               ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.))
                7.)
               ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
               ((MQUOTIENT)
                ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.))
                54.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.))
                6.)
               ((MQUOTIENT)
                ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.)
                 (($P) 3. 0.))
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.)
                 (($P) 3. 0.))
                3780.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
                14.)
               ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
               ((MQUOTIENT)
                ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
                28.)
               ((MQUOTIENT)
                ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.))
                45.)
               ((MQUOTIENT)
                ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.))
                280.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
                 (($P) 2. 0.))
                140.)
               ((MQUOTIENT)
                ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.))
                630.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 1. 1.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
                37800.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 8.)
            ((MSETQ) |$S8m1|
             ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.)
               (($P) 7. 0.))
              ((MTIMES) 8289945720. (($P) 6. 2.))
              ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
              ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 0.))
              ((MTIMES) 8399122200. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 1.))
              ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 4515839300.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 300059350. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2066129100.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 47098800. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
            ((MSETQ) |$S8m2|
             ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) 51399096. (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
              ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
              ((MTIMES) 46431000. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
              ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1903750. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
              ((MTIMES) 419373360. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 6188984592. (($P) 5. 3.))
              ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 20048000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 8144150. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 23738400. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
              ((MTIMES) 359941680. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 5264441616. (($P) 5. 3.))
              ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 17416000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6809950. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 20437200. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S10z1| 0.) |$states_defined|))) 
(ADDLABEL '$%O87) 
(DSKSETQ $%O88
         '"/home/igor/tex/DDF_interactions/maxima.cov/STTT/40_define_test_states.v1.mat") 
(ADDLABEL '$%O88) 
(DSKSETQ $%I89 '(($SET_NUMBER_OF_PARTICLE) 4.)) 
(ADDLABEL '$%I89) 
(DSKSETQ $%O89 '$DONE) 
(ADDLABEL '$%O89) 
(DSKSETQ $%I90 '((|$SetStates|) 26.)) 
(ADDLABEL '$%I90) 
(DSKSETQ $%O90 '|$states_defined|) 
(ADDLABEL '$%O90) 
(DSKSETQ $%I91 '(($BATCH) "SSSS_w_ghTTTT_dx3.mat")) 
(ADDLABEL '$%I91) 
(DSKSETQ $%I92
         '((MDEFINE)
           ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|)
            ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
            ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
            ((MSETQ) |$Asss|
             ((|$gf_amplitudeN4V2|)
              ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
              ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
            ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "Step0: amplitude computation time"
             ((MPLUS) $TI1 ((MMINUS) $TI0)))
            ((MRETURN) |$Asss|)))) 
(ADDLABEL '$%I92) 
(DSKSETQ $%O92
         '((MDEFINE SIMP)
           ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|)
            ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
            ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
            ((MSETQ) |$Asss|
             ((|$gf_amplitudeN4V2|)
              ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
              ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
            ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "Step0: amplitude computation time"
             ((MPLUS) $TI1 ((MMINUS) $TI0)))
            ((MRETURN) |$Asss|)))) 
(ADDLABEL '$%O92) 
(DSKSETQ $%I93 '((MDEFINE) ((|$SSSSstep1|) |$AmpS40|) |$AmpS40|)) 
(ADDLABEL '$%I93) 
(DSKSETQ $%O93 '((MDEFINE SIMP) ((|$SSSSstep1|) |$AmpS40|) |$AmpS40|)) 
(ADDLABEL '$%O93) 
(DSKSETQ $%I94
         '((MDEFINE)
           ((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
            ((MSETQ) |$Assss0|
             ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
              |$Sc4| |$l4| |$dd0|))
            ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
            ((MSETQ) |$f_Assss|
             (($RATSIMP)
              (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "simplification computation time"
             ((MPLUS) $TI2 ((MMINUS) $TI1)))
            ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
            (($PRINT) "computation times" $TI0 $TI1 $TI2)
            ((MSETQ) $GH_0
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt0|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) |$tttt|
             (($FACTOR)
              (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_0 |$tttt0|)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT_dx3|
             (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
            (($PRINT) "factors from ghosts and momenta and measure"
             |$gh_TTTT_dx3|)
            ((MSETQ) $FINAL_AMP_DX
             (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
            ((MRETURN)
             ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
              (($FACTOR) |$dx3_dOM|)))))) 
(ADDLABEL '$%I94) 
(DSKSETQ $%O94
         '((MDEFINE SIMP)
           ((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
            ((MSETQ) |$Assss0|
             ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
              |$Sc4| |$l4| |$dd0|))
            ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
            ((MSETQ) |$f_Assss|
             (($RATSIMP)
              (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "simplification computation time"
             ((MPLUS) $TI2 ((MMINUS) $TI1)))
            ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
            (($PRINT) "computation times" $TI0 $TI1 $TI2)
            ((MSETQ) $GH_0
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt0|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) |$tttt|
             (($FACTOR)
              (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_0 |$tttt0|)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT_dx3|
             (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
            (($PRINT) "factors from ghosts and momenta and measure"
             |$gh_TTTT_dx3|)
            ((MSETQ) $FINAL_AMP_DX
             (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
            ((MRETURN)
             ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
              (($FACTOR) |$dx3_dOM|)))))) 
(ADDLABEL '$%O94) 
(DSKSETQ $%O95
         '"/home/igor/tex/DDF_interactions/maxima.cov/STTT/SSSS_w_ghTTTT_dx3.mat") 
(ADDLABEL '$%O95) 
(DSKSETQ $%I96
         '(($EV) (($DECLARE) |$Ms| $INTEGER)
           (($DECLARE) |$Mt| $INTEGER) (($COMPILE) $ALL))) 
(ADDLABEL '$%I96) 
(DSKSETQ $%O96 '$DONE) 
(ADDLABEL '$%O96) 
(DSKSETQ $%I97
         '((MSETQ) |$qq|
           ((MSETQ) |$qq1| ((MSETQ) |$qq2| ((MSETQ) |$qq3| 1.))))) 
(ADDLABEL '$%I97) 
(DSKSETQ $%O97 '1.) 
(ADDLABEL '$%O97) 
(DSKSETQ $%I98
         '((MSETQ) |$nq|
           ((MSETQ) |$nq1| ((MSETQ) |$nq2| ((MSETQ) |$nq3| 0.))))) 
(ADDLABEL '$%I98) 
(DSKSETQ $%O98 '0.) 
(ADDLABEL '$%O98) 
(DSKSETQ $%I99 '((MSETQ) |$filename| "TS8z1TT.lisp")) 
(ADDLABEL '$%I99) 
(DSKSETQ $%O99 '"TS8z1TT.lisp") 
(ADDLABEL '$%O99) 
(DSKSETQ $%I100 '((MSETQ) |$qq1| |$S8z1|)) 
(ADDLABEL '$%I100) 
(DSKSETQ $%O100
         '((MPLUS SIMP)
           ((MTIMES SIMP) 63000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -126000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -12448800. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 23738400. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 12448800. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 63000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -35002800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19192950. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 11264400. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 618823800.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -42000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 23950080. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -68817420. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 10255140. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 8144150. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 20048000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -631680. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 26813220. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -22545600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1237619880. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -14149100. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 539448700.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -772800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -15677340. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -360009720. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -156750720. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 13777750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -223149500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 910342720. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -11975040.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 16215885. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19570950.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 28720755. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 462861000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10558800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222613440. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -73024875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 11975040. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2116485. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 529542090. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -18257400. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -12882555.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 512024310. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1212819300. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -247152360. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -4300632000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -10789632. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 10184832. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -262211040. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 135449328. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1209600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -383096448. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 384247584. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 356467104. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 6188984592. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 126077280. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -64299480. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -113561280. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2262735720. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -1427760. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 419373360. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -54920250. (($P SIMP) 8. 0.)))) 
(ADDLABEL '$%O100) 
(DSKSETQ $%I101 '((MSETQ) |$nq1| 8.)) 
(ADDLABEL '$%I101) 
(DSKSETQ $%O101 '8.) 
(ADDLABEL '$%O101) 
(DSKSETQ $%I102
         '((MSETQ) |$a1234|
           ((|$gf_SSSSV3|) |$qq| |$nq| |$qq1| |$nq1| |$qq2| |$nq2|
            |$qq3| |$nq3| ""))) 
(ADDLABEL '$%I102) 
(DSKSETQ $%O102
         '((MLIST SIMP)
           ((MTIMES SIMP FACTORED) 4.
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -6. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MPLUS SIMP IRREDUCIBLE) 43801412.
             ((MTIMES SIMP RATSIMP) 5790157. |$Ms|)
             ((MTIMES SIMP) -5364427. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) 206164. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP RATSIMP) -262808472. |$om|)
             ((MTIMES SIMP RATSIMP) -17625320. |$Ms| |$om|)
             ((MTIMES SIMP) 43735944. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP) -2397248. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP RATSIMP) 87602824. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) 38266104. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -3145184. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 666339604. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 9526524. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -186511444. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 28826280. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -436294460. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -139971580. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 46785396. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -168000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 64842288. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 35441252. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -168000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -1044387624.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 201090568. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 348502280. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -95455920. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 875985880. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 192759168. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -187626460. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 672000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -57297744. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -175946316. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1008000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -45743040. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 336000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1229683490.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -712882590. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -212034340. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 114357600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -712882590. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -190362270. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 283872820. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -840000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -212034340. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 283872820. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -1680000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 114357600. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -840000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -1044387624.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 875985880. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -57297744. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -45743040. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 201090568. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 192759168. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -175946316. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 336000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 348502280. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -187626460. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1008000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -95455920. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 672000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 666339604. ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -436294460. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 64842288. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 9526524. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -139971580. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 35441252. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -186511444. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 46785396. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -168000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 28826280. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -168000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -262808472.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 87602824. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -17625320. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 38266104. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 43735944. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -3145184. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2397248. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 43801412. ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 5790157. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -5364427. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 206164. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))))
           ((MTIMES SIMP FACTORED) 4.
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om|) -8.)
            ((MPLUS SIMP IRREDUCIBLE) 43801412.
             ((MTIMES SIMP RATSIMP) 5790157. |$Ms|)
             ((MTIMES SIMP) -5364427. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) 206164. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP RATSIMP) -262808472. |$om|)
             ((MTIMES SIMP RATSIMP) -17625320. |$Ms| |$om|)
             ((MTIMES SIMP) 43735944. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP) -2397248. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP RATSIMP) 87602824. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) 38266104. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -3145184. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 666339604. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 9526524. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -186511444. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 28826280. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -436294460. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -139971580. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 46785396. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -168000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 64842288. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 35441252. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -168000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -1044387624.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 201090568. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 348502280. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -95455920. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 875985880. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 192759168. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -187626460. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 672000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -57297744. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -175946316. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1008000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -45743040. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 336000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1229683490.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -712882590. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -212034340. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 114357600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -712882590. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -190362270. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 283872820. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -840000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -212034340. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 283872820. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -1680000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 114357600. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -840000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -1044387624.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 875985880. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -57297744. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -45743040. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 201090568. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 192759168. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -175946316. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 336000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 348502280. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -187626460. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1008000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -95455920. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 672000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 666339604. ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -436294460. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 64842288. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 9526524. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -139971580. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 35441252. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -186511444. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 46785396. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -168000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 28826280. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -168000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -262808472.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 87602824. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -17625320. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 38266104. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 43735944. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -3145184. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2397248. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 43801412. ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 5790157. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -5364427. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 206164. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) -8.)
            ((MEXPT SIMP) |$Xi| 8.))
           ((MTIMES SIMP FACTORED)
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) 2. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 8.)
            ((MEXPT SIMP) |$Xi| -8.))
           ((MTIMES SIMP FACTORED) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|)
            |$Xi|
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -2.)))) 
(ADDLABEL '$%O102) 
(DSKSETQ $%I103 '(($SAVE) |$filename| $ALL)) 
(ADDLABEL '$%I103) 
(DSKSETQ |$expand_reggeon_loaded| 'T) 
(ADD2LNC '|$expand_reggeon_loaded| $VALUES) 
(DEFPROP |$expand_reggeon_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$expand_reggeon_loaded| $PROPS) 
(DEFPROP |$expand_reggeon_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$expand_reggeon_loaded| $PROPS) 
(DSKSETQ |$dbg_all_terms| 'NIL) 
(ADD2LNC '|$dbg_all_terms| $VALUES) 
(DEFPROP |$dbg_all_terms| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_all_terms| $PROPS) 
(DEFPROP |$dbg_all_terms| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_all_terms| $PROPS) 
(DSKSETQ |$dbg_compute_levels| 'NIL) 
(ADD2LNC '|$dbg_compute_levels| $VALUES) 
(DEFPROP |$dbg_compute_levels| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_compute_levels| $PROPS) 
(DEFPROP |$dbg_compute_levels| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_compute_levels| $PROPS) 
(DSKSETQ |$derivatives_loaded| 'T) 
(ADD2LNC '|$derivatives_loaded| $VALUES) 
(DEFPROP |$derivatives_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$derivatives_loaded| $PROPS) 
(DEFPROP |$derivatives_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$derivatives_loaded| $PROPS) 
(DSKSETQ |$dbg_wrt_lambda| 'NIL) 
(ADD2LNC '|$dbg_wrt_lambda| $VALUES) 
(DEFPROP |$dbg_wrt_lambda| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_lambda| $PROPS) 
(DEFPROP |$dbg_wrt_lambda| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_lambda| $PROPS) 
(DSKSETQ |$dbg_wrt_pair| 'NIL) 
(ADD2LNC '|$dbg_wrt_pair| $VALUES) 
(DEFPROP |$dbg_wrt_pair| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_pair| $PROPS) 
(DEFPROP |$dbg_wrt_pair| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_pair| $PROPS) 
(DSKSETQ |$dbg_wrt_states| 'NIL) 
(ADD2LNC '|$dbg_wrt_states| $VALUES) 
(DEFPROP |$dbg_wrt_states| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_states| $PROPS) 
(DEFPROP |$dbg_wrt_states| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_states| $PROPS) 
(DSKSETQ |$dbg_wrt_contract| 'NIL) 
(ADD2LNC '|$dbg_wrt_contract| $VALUES) 
(DEFPROP |$dbg_wrt_contract| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_contract| $PROPS) 
(DEFPROP |$dbg_wrt_contract| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_contract| $PROPS) 
(DSKSETQ |$dbg_scalars| 'NIL) 
(ADD2LNC '|$dbg_scalars| $VALUES) 
(DEFPROP |$dbg_scalars| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_scalars| $PROPS) 
(DEFPROP |$dbg_scalars| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_scalars| $PROPS) 
(DSKSETQ |$NIused| '168.) 
(ADD2LNC '|$NIused| $VALUES) 
(DSKSETQ |$objects_with_index| '((MLIST SIMP) $LA |$Sk| $K)) 
(ADD2LNC '|$objects_with_index| $VALUES) 
(DSKSETQ |$compute_pp_loaded| 'T) 
(ADD2LNC '|$compute_pp_loaded| $VALUES) 
(DEFPROP |$compute_pp_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$compute_pp_loaded| $PROPS) 
(DEFPROP |$compute_pp_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$compute_pp_loaded| $PROPS) 
(DSKSETQ $AP '2.) 
(ADD2LNC '$AP $VALUES) 
(DEFPROP $AP ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '$AP $PROPS) 
(DEFPROP $AP $FIXNUM MODE) 
(ADD2LNC '$AP $PROPS) 
(DSKSETQ |$amp_4pts_loaded| 'T) 
(ADD2LNC '|$amp_4pts_loaded| $VALUES) 
(DEFPROP |$amp_4pts_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$amp_4pts_loaded| $PROPS) 
(DEFPROP |$amp_4pts_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$amp_4pts_loaded| $PROPS) 
(DSKSETQ |$nn| '4.) 
(ADD2LNC '|$nn| $VALUES) 
(DSKSETQ |$Lev0| '8.) 
(ADD2LNC '|$Lev0| $VALUES) 
(DSKSETQ |$Null2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -30. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.))
           ((MTIMES SIMP) -10. (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -50. (($P SIMP) 2. 0.)))) 
(ADD2LNC '|$Null2| $VALUES) 
(DSKSETQ |$Null3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 136. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.))
           ((MTIMES SIMP) 144. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.))
           ((MTIMES SIMP) 672. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 288. (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 800. (($P SIMP) 3. 0.)))) 
(ADD2LNC '|$Null3| $VALUES) 
(DSKSETQ |$S4z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 1800. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -1452. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 138. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 22968. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -23. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -888. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 375. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4z| $VALUES) 
(DSKSETQ |$S4m|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 25. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 300. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -504. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 153. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 504. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 2268. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 1164. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -2016. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 2250. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4m| $VALUES) 
(DSKSETQ |$S4r1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 1512. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 18144. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) 54432. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 122472. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 734832. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -163296. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -979776. (($P SIMP) 3. 1.)))) 
(ADD2LNC '|$S4r1| $VALUES) 
(DSKSETQ |$S4r2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -1452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -5112. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 1452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -10512. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 1512. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -67122. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19320. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 92520. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 5850. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4r2| $VALUES) 
(DSKSETQ |$S4r3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -552. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -2412. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 552. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 1512. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -4896. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -37476. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 7728. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 49968. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -900. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4r3| $VALUES) 
(DSKSETQ |$Null4r1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 25. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -152. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -312. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1224. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -519. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 936. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 936. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 3004. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 624. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 4350. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4r1| $VALUES) 
(DSKSETQ |$Null4r2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -778. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -3696. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -3393. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -5640. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -15354. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -13050. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -36. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 4050. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 5088. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -5472. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 9000. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4r2| $VALUES) 
(DSKSETQ |$Null4g|
         '((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 409. 36.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 31. 6.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 29. 8.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 5. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 3. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 27. 2.) (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 75. 4.) (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4g| $VALUES) 
(DSKSETQ |$Null4cr|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -82. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -288. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -351. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -696. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1494. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1458. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 468. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 702. (($P SIMP) 2. 2.)))) 
(ADD2LNC '|$Null4cr| $VALUES) 
(DSKSETQ |$Null6r16|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -251797. ((MEXPT SIMP) (($P SIMP) 1. 0.) 6.))
           ((MTIMES SIMP) -2092175. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -7110175. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -29761875.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -5461735. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -24201350.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -50991925.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -24404550.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -12108575. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -62731800.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -3421800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 69175800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -121746050. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 70097000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 59508925. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -294064625. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -775902375. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -23008900.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -19102900. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 11421000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -442111500. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -78516400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 529209500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1024096500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1110037500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 3074625000. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -149096700.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 40996125. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -116943750. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -1724253750. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1836843750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -221157000. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2713770000. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 83700000. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$Null6r16| $VALUES) 
(DSKSETQ |$S6m|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 925. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -2700. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 1390. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5150. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -2315. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -5150. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -27000. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -2160. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 4320. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6480. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 14240. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 2160. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 30720. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 82400. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -1620. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -8640. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19860. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -7560. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -108600. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 6432. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 28320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$S6m| $VALUES) 
(DSKSETQ |$S6z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 6750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -20250. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 12275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -6750. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 15950. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 1900. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -7975. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 251225. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -43875. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9720. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 75700. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -337500. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 100680. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -191400. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 929500. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 79515. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -141150. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 214110. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1872750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18168. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1177320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -226500. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$S6z| $VALUES) 
(DSKSETQ |$N6g|
         '((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 709. 5400.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 6.))
           ((MTIMES SIMP) ((RAT SIMP) 253. 420.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.) (($P SIMP) 1. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 1051. 315.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 603. 140.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 919. 56.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 5. 2.) (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 10547. 1260.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) ((RAT SIMP) 2831. 420.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 9. 2.) (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 667. 28.) (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 151. 7.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 5. 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 333. 14.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 66103. 3780.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 22. 3.) (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 104651. 1260.) (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 121. 6.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 19141. 378.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 415. 21.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 5. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 508. 21.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 884. 7.) (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 2245. 21.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) ((RAT SIMP) 11343. 140.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 5065. 42.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 295. 14.) (($P SIMP) 1. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 2175. 14.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 1613. 6.) (($P SIMP) 1. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -20. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 8125. 18.) (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$N6g| $VALUES) 
(DSKSETQ |$S8m1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 3704400. ((MEXPT SIMP) (($P SIMP) 2. 0.) 4.))
           ((MTIMES SIMP) -4233600. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 47098800. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 4233600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 121564800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -95719050.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -168663600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -2066129100.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 2822400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -8467200. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 564480. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -134930880. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -164058060. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 446029860. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 1881600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 300059350. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -166168800. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -564480. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -89953920. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 240527460.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 193485600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6641529720. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -566729900. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -4515839300.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -2822400. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 31399200. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -303712860. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -1918948920. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -2176090560. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 218051350.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 3466376900. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 356247360. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -1693440. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 67465440. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4233600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -301960395. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 200500650.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 84091995. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 1532790000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 87908400. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -1519737120. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 922165425.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 1693440. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -67465440. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 329030595. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1768903290. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 2882147400. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -220555395.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -4130193690. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 514439100. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -384952680. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 8399122200. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -1354752. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 37184832. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -151277760. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -432712800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1501803216. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2179008. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 755612928. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -1367559072. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 442163232. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -14516463024. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 28910880. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 105066720. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 697965480. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 46425600. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 8289945720. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -120426480. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -2275704720. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 73716750. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8m1| $VALUES) 
(DSKSETQ |$S8m2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 11760. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -23520. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 364560. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 11760. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 769440. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -992250. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -1134000. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -13891500.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -7840. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -907200. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -1003948. (($P SIMP) 2. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 2996548. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 1903750. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -776160. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -604800. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1974148. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1268960. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 43927352. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -3903500. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -30054500.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 243040. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -1698748. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -12175352. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -12949440. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 1495750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 22998500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 4603200. (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 453600. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2003091. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 921690. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 624291. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 9218160. (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 412080. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -9684000. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4919625. ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -453600. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1842891. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 11683434. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 17523720. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1598091. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -27559434. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -94500. (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -3330600. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 46431000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 279360. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -676800. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2152800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -8285520. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 83520. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 5080320. (($P SIMP) 1. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -7653024. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 4110624. (($P SIMP) 1. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -83615280. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 118560. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 522720. (($P SIMP) 1. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 4197864. (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -122880. (($P SIMP) 1. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 51399096. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -856944. (($P SIMP) 1. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -14931216. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 366750. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8m2| $VALUES) 
(DSKSETQ |$S8z1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 63000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -126000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -12448800. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 23738400. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 12448800. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 63000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -35002800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19192950. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 11264400. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 618823800.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -42000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 23950080. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -68817420. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 10255140. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 8144150. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 20048000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -631680. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 26813220. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -22545600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1237619880. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -14149100. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 539448700.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -772800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -15677340. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -360009720. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -156750720. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 13777750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -223149500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 910342720. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -11975040.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 16215885. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19570950.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 28720755. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 462861000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10558800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222613440. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -73024875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 11975040. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2116485. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 529542090. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -18257400. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -12882555.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 512024310. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1212819300. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -247152360. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -4300632000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -10789632. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 10184832. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -262211040. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 135449328. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1209600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -383096448. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 384247584. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 356467104. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 6188984592. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 126077280. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -64299480. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -113561280. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2262735720. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -1427760. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 419373360. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -54920250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8z1| $VALUES) 
(DSKSETQ |$S8z2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -63000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -10823400. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 20437200. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 10823400. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -30038400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 17038350. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9601200. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 530541900.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -21000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 20139840. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -57671460. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7657020. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6809950. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 17416000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -416640. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 21328860. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -19210800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1064138040. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11458300. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 464137100.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -512400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -13549620. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -305834760. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -134722560. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 11726750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -191999500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 772506560. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -10069920.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 13616505. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -17038350.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 24652215. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 393876000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -9248400. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -194265120. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -64519875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 10069920. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -802305. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 453611970. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10546200. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10779615.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 439123230. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1028682900. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -208166280. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -3654567000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -9265536. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 8963136. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -220237920. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 118298544. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 604800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -328898304. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 324832032. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 300357792. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 5264441616. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 106609440. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -55667640. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -95941440. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -1931385960. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -848880. (($P SIMP) 1. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 359941680. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -46478250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8z2| $VALUES) 
(DSKSETQ |$S10z1| '0.) 
(ADD2LNC '|$S10z1| $VALUES) 
(DSKSETQ |$qq3| '1.) 
(ADD2LNC '|$qq3| $VALUES) 
(DSKSETQ |$qq2| '1.) 
(ADD2LNC '|$qq2| $VALUES) 
(DSKSETQ |$qq1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 63000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -126000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -12448800. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 23738400. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 12448800. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 63000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -35002800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19192950. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 11264400. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 618823800.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -42000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 23950080. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -68817420. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 10255140. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 8144150. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 20048000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -631680. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 26813220. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -22545600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1237619880. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -14149100. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 539448700.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -772800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -15677340. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -360009720. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -156750720. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 13777750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -223149500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 910342720. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -11975040.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 16215885. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19570950.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 28720755. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 462861000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10558800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222613440. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -73024875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 11975040. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2116485. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 529542090. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -18257400. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -12882555.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 512024310. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1212819300. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -247152360. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -4300632000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -10789632. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 10184832. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -262211040. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 135449328. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1209600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -383096448. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 384247584. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 356467104. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 6188984592. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 126077280. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -64299480. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -113561280. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2262735720. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -1427760. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 419373360. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -54920250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$qq1| $VALUES) 
(DSKSETQ |$qq| '1.) 
(ADD2LNC '|$qq| $VALUES) 
(DSKSETQ |$nq3| '0.) 
(ADD2LNC '|$nq3| $VALUES) 
(DSKSETQ |$nq2| '0.) 
(ADD2LNC '|$nq2| $VALUES) 
(DSKSETQ |$nq1| '8.) 
(ADD2LNC '|$nq1| $VALUES) 
(DSKSETQ |$nq| '0.) 
(ADD2LNC '|$nq| $VALUES) 
(DSKSETQ |$filename| '"TS8z1TT.lisp") 
(ADD2LNC '|$filename| $VALUES) 
(DSKSETQ |$Assss|
         '((MTIMES SIMP)
           ((MPLUS SIMP) 175205648.
            ((MTIMES SIMP RATSIMP) 23160628. |$Ms|)
            ((MTIMES SIMP) -21457708. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
            ((MTIMES SIMP) 824656. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -1051233888.
              ((MTIMES SIMP RATSIMP) -70501280. |$Ms|)
              ((MTIMES SIMP) 174943776.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -9588992. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 350411296.
                ((MTIMES SIMP RATSIMP) 153064416. |$Ms|)
                ((MTIMES SIMP) -12580736.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|))
             |$om|)
            ((MTIMES SIMP)
             ((MPLUS SIMP) 2665358416.
              ((MTIMES SIMP RATSIMP) 38106096. |$Ms|)
              ((MTIMES SIMP) -746045776.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 115305120.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1745177840.
                ((MTIMES SIMP RATSIMP) -559886320. |$Ms|)
                ((MTIMES SIMP) 187141584.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -672000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 259369152.
                ((MTIMES SIMP RATSIMP) 141765008. |$Ms|)
                ((MTIMES SIMP) -672000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -4177550496.
              ((MTIMES SIMP RATSIMP) 804362272. |$Ms|)
              ((MTIMES SIMP) 1394009120.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -381823680.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 3503943520.
                ((MTIMES SIMP RATSIMP) 771036672. |$Ms|)
                ((MTIMES SIMP) -750505840.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 2688000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -229190976.
                ((MTIMES SIMP RATSIMP) -703785264. |$Ms|)
                ((MTIMES SIMP) 4032000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -182972160.
                ((MTIMES SIMP RATSIMP) 1344000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 4918733960.
              ((MTIMES SIMP RATSIMP) -2851530360. |$Ms|)
              ((MTIMES SIMP) -848137360.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 457430400.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -2851530360.
                ((MTIMES SIMP RATSIMP) -761449080. |$Ms|)
                ((MTIMES SIMP) 1135491280.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -3360000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -848137360.
                ((MTIMES SIMP RATSIMP) 1135491280. |$Ms|)
                ((MTIMES SIMP) -6720000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 457430400.
                ((MTIMES SIMP RATSIMP) -3360000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -4177550496.
              ((MTIMES SIMP RATSIMP) 3503943520. |$Ms|)
              ((MTIMES SIMP) -229190976.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -182972160.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 804362272.
                ((MTIMES SIMP RATSIMP) 771036672. |$Ms|)
                ((MTIMES SIMP) -703785264.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 1344000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1394009120.
                ((MTIMES SIMP RATSIMP) -750505840. |$Ms|)
                ((MTIMES SIMP) 4032000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -381823680.
                ((MTIMES SIMP RATSIMP) 2688000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 2665358416.
              ((MTIMES SIMP RATSIMP) -1745177840. |$Ms|)
              ((MTIMES SIMP) 259369152.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 38106096.
                ((MTIMES SIMP RATSIMP) -559886320. |$Ms|)
                ((MTIMES SIMP) 141765008.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -746045776.
                ((MTIMES SIMP RATSIMP) 187141584. |$Ms|)
                ((MTIMES SIMP) -672000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 115305120.
                ((MTIMES SIMP RATSIMP) -672000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -1051233888.
              ((MTIMES SIMP RATSIMP) 350411296. |$Ms|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -70501280.
                ((MTIMES SIMP RATSIMP) 153064416. |$Ms|))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 174943776.
                ((MTIMES SIMP RATSIMP) -12580736. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) -9588992. ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 175205648.
              ((MTIMES SIMP RATSIMP) 23160628. |$Mt|)
              ((MTIMES SIMP) -21457708.
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) 824656. ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 8.)))
           ((MEXPT SIMP RATSIMP) |$Xi| 8.)
           ((MEXPT SIMP)
            ((MPLUS SIMP) 1. ((MTIMES SIMP RATSIMP) -8. |$om|)
             ((MTIMES SIMP) 28. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -56. ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 70. ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -56. ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 28. ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -8. ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MEXPT SIMP RATSIMP) |$om| 8.)
             ((MTIMES SIMP)
              ((MPLUS SIMP) -8. ((MTIMES SIMP RATSIMP) 64. |$om|)
               ((MTIMES SIMP) -224. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 448. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -560. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 448. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -224. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 64. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -8. ((MEXPT SIMP RATSIMP) |$om| 8.)))
              |$Xi|)
             ((MTIMES SIMP)
              ((MPLUS SIMP) 28. ((MTIMES SIMP RATSIMP) -224. |$om|)
               ((MTIMES SIMP) 784. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -1568. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 1960. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -1568. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 784. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -224. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) 28. ((MEXPT SIMP RATSIMP) |$om| 8.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 2.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -56. ((MTIMES SIMP RATSIMP) 448. |$om|)
               ((MTIMES SIMP) -1568. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 3136. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -3920. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 3136. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -1568. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 448. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -56. ((MEXPT SIMP RATSIMP) |$om| 8.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 3.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 70. ((MTIMES SIMP RATSIMP) -560. |$om|)
               ((MTIMES SIMP) 1960. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -3920. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 4900. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -3920. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 1960. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -560. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) 70. ((MEXPT SIMP RATSIMP) |$om| 8.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 4.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -56. ((MTIMES SIMP RATSIMP) 448. |$om|)
               ((MTIMES SIMP) -1568. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 3136. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -3920. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 3136. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -1568. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 448. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -56. ((MEXPT SIMP RATSIMP) |$om| 8.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 5.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 28. ((MTIMES SIMP RATSIMP) -224. |$om|)
               ((MTIMES SIMP) 784. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -1568. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 1960. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -1568. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 784. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -224. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) 28. ((MEXPT SIMP RATSIMP) |$om| 8.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 6.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -8. ((MTIMES SIMP RATSIMP) 64. |$om|)
               ((MTIMES SIMP) -224. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 448. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -560. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 448. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -224. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 64. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -8. ((MEXPT SIMP RATSIMP) |$om| 8.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 7.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 1. ((MTIMES SIMP RATSIMP) -8. |$om|)
               ((MTIMES SIMP) 28. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -56. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 70. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -56. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 28. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -8. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MEXPT SIMP RATSIMP) |$om| 8.))
              ((MEXPT SIMP RATSIMP) |$Xi| 8.)))
            -1.))) 
(ADD2LNC '|$Assss| $VALUES) 
(DSKSETQ $GH_0
         '((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 2.) -1.)
           ((MEXPT SIMP) (($XX SIMP) 1. 4.) -1.)
           ((MEXPT SIMP) (($XX SIMP) 2. 4.) -1.))) 
(ADD2LNC '$GH_0 $VALUES) 
(DSKSETQ |$tttt0|
         '((MTIMES SIMP)
           ((MEXPT SIMP) (($XX SIMP) 1. 2.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 2.)))
           ((MEXPT SIMP) (($XX SIMP) 1. 3.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 3.)))
           ((MEXPT SIMP) (($XX SIMP) 1. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 4.)))
           ((MEXPT SIMP) (($XX SIMP) 2. 3.)
            ((MTIMES SIMP) -4. (($PP SIMP) 2. 3.)))
           ((MEXPT SIMP) (($XX SIMP) 2. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 2. 4.)))
           ((MEXPT SIMP) (($XX SIMP) 3. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 3. 4.))))) 
(ADD2LNC '|$tttt0| $VALUES) 
(DSKSETQ |$tttt|
         '((MTIMES SIMP FACTORED)
           ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
            ((MPLUS SIMP) 2. ((MTIMES SIMP) 2. |$Ms|)
             ((MTIMES SIMP) 2. |$Mt|)))
           ((MEXPT SIMP) |$om|
            ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 6.)
           ((MEXPT SIMP) |$Xi| -10.)
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|) 2.))) 
(ADD2LNC '|$tttt| $VALUES) 
(DSKSETQ |$a1234|
         '((MLIST SIMP)
           ((MTIMES SIMP FACTORED) 4.
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -6. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MPLUS SIMP IRREDUCIBLE) 43801412.
             ((MTIMES SIMP RATSIMP) 5790157. |$Ms|)
             ((MTIMES SIMP) -5364427. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) 206164. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP RATSIMP) -262808472. |$om|)
             ((MTIMES SIMP RATSIMP) -17625320. |$Ms| |$om|)
             ((MTIMES SIMP) 43735944. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP) -2397248. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP RATSIMP) 87602824. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) 38266104. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -3145184. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 666339604. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 9526524. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -186511444. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 28826280. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -436294460. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -139971580. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 46785396. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -168000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 64842288. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 35441252. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -168000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -1044387624.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 201090568. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 348502280. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -95455920. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 875985880. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 192759168. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -187626460. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 672000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -57297744. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -175946316. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1008000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -45743040. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 336000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1229683490.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -712882590. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -212034340. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 114357600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -712882590. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -190362270. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 283872820. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -840000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -212034340. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 283872820. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -1680000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 114357600. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -840000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -1044387624.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 875985880. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -57297744. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -45743040. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 201090568. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 192759168. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -175946316. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 336000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 348502280. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -187626460. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1008000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -95455920. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 672000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 666339604. ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -436294460. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 64842288. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 9526524. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -139971580. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 35441252. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -186511444. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 46785396. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -168000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 28826280. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -168000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -262808472.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 87602824. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -17625320. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 38266104. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 43735944. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -3145184. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2397248. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 43801412. ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 5790157. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -5364427. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 206164. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))))
           ((MTIMES SIMP FACTORED) 4.
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om|) -8.)
            ((MPLUS SIMP IRREDUCIBLE) 43801412.
             ((MTIMES SIMP RATSIMP) 5790157. |$Ms|)
             ((MTIMES SIMP) -5364427. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) 206164. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP RATSIMP) -262808472. |$om|)
             ((MTIMES SIMP RATSIMP) -17625320. |$Ms| |$om|)
             ((MTIMES SIMP) 43735944. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP) -2397248. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP RATSIMP) 87602824. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) 38266104. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -3145184. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 666339604. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 9526524. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -186511444. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 28826280. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -436294460. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -139971580. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 46785396. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -168000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 64842288. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 35441252. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -168000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -1044387624.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 201090568. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 348502280. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -95455920. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 875985880. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 192759168. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -187626460. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 672000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -57297744. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -175946316. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1008000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -45743040. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 336000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1229683490.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -712882590. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -212034340. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 114357600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -712882590. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -190362270. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 283872820. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -840000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -212034340. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 283872820. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -1680000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 114357600. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -840000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -1044387624.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 875985880. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -57297744. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -45743040. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 201090568. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 192759168. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -175946316. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 336000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 348502280. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -187626460. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 1008000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -95455920. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 672000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 666339604. ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -436294460. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 64842288. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 9526524. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -139971580. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 35441252. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -186511444. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 46785396. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -168000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 28826280. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -168000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -262808472.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 87602824. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -17625320. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 38266104. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 43735944. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -3145184. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2397248. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 43801412. ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 5790157. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -5364427. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 206164. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) -8.)
            ((MEXPT SIMP) |$Xi| 8.))
           ((MTIMES SIMP FACTORED)
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) 2. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 8.)
            ((MEXPT SIMP) |$Xi| -8.))
           ((MTIMES SIMP FACTORED) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|)
            |$Xi|
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -2.)))) 
(ADD2LNC '|$a1234| $VALUES) 
(DEFPROP $SET_NUMBER_OF_PARTICLE %SET_NUMBER_OF_PARTICLE VERB) 
(MDEFPROP $SET_NUMBER_OF_PARTICLE
    ((LAMBDA) ((MLIST) |$nn0|)
     ((MPROG) ((MSETQ) |$nn| |$nn0|)
      (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.) ((MPLUS) |$nn0| 1.))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MSETQ) ((|$s| ARRAY) $R)
        ((MPLUS) ((|$k|) $R)
         (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S ((MPLUS) $R 1.)
          |$nn0|))))))
    MEXPR) 
(DEFPROP $SET_NUMBER_OF_PARTICLE $ANY FUNCTION-MODE) 
(ADD2LNC '(($SET_NUMBER_OF_PARTICLE) |$nn0|) $FUNCTIONS) 
(DEFPROP %SET_NUMBER_OF_PARTICLE $SET_NUMBER_OF_PARTICLE NOUN) 
(DEFPROP $NOTZERO %NOTZERO VERB) 
(MDEFPROP $NOTZERO
    ((LAMBDA) ((MLIST) $X) ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))
    MEXPR) 
(DEFPROP $NOTZERO $FIXNUM FUNCTION-MODE) 
(ADD2LNC '(($NOTZERO) $X) $FUNCTIONS) 
(DEFPROP %NOTZERO $NOTZERO NOUN) 
(DEFPROP |$compute_alphas_no_zmV1| |%compute_alphas_no_zmV1| VERB) 
(MDEFPROP |$compute_alphas_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
        ((MSETQ) $POW0
         ((MTIMES) 2.
          (($SUM)
           (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0 $MAX_USED_LEVEL0)
           $L0 2. $MAX_USED_LEVEL0)))
        ((MSETQ) $POW0
         ((MPLUS) $POW0
          (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2. $MAX_USED_LEVEL0)))
        ((MCOND) |$dbg_compute_levels|
         (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T $FALSE)
        ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
      ((MRETURN) |$noAlphas0|)))
    MEXPR) 
(DEFPROP |$compute_alphas_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_alphas_no_zmV1| |$compute_alphas_no_zmV1| NOUN) 
(DEFPROP |$compute_levels_used_no_zmV1| |%compute_levels_used_no_zmV1|
         VERB) 
(MDEFPROP |$compute_levels_used_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
        ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
         ((MPROGN)
          ((MSETQ) $POW0
           ((MPLUS)
            (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
             ((MPLUS) $L0 ((MMINUS) 1.)))
            (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0 $MAX_USED_LEVEL0)))
          ((MCOND) ((MGREATERP) $POW0 0.)
           ((MSETQ) ((|$usedLevels0| ARRAY) $R)
            (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
             ((|$usedLevels0| ARRAY) $R)))
           T $FALSE)))))
      ((MRETURN) |$usedLevels0|)))
    MEXPR) 
(DEFPROP |$compute_levels_used_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_levels_used_no_zmV1| |$compute_levels_used_no_zmV1|
         NOUN) 
(DEFPROP |$compute_levels_and_powers_used_no_zmV1|
         |%compute_levels_and_powers_used_no_zmV1| VERB) 
(MDEFPROP |$compute_levels_and_powers_used_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
        ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
         ((MPROGN)
          ((MSETQ) $POW0
           ((MPLUS)
            (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
             ((MPLUS) $L0 ((MMINUS) 1.)))
            ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
            (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
             $MAX_USED_LEVEL0)))
          ((MCOND) ((MGREATERP) $POW0 0.)
           ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
            (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
             ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
           T $FALSE)))))
      ((MRETURN) |$usedLevelsPowers0|)))
    MEXPR) 
(DEFPROP |$compute_levels_and_powers_used_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_levels_and_powers_used_no_zmV1|)
           $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_levels_and_powers_used_no_zmV1|
         |$compute_levels_and_powers_used_no_zmV1| NOUN) 
(DEFPROP |$compute_Ks_no_zmV1| |%compute_Ks_no_zmV1| VERB) 
(MDEFPROP |$compute_Ks_no_zmV1|
    ((LAMBDA) ((MLIST) $LEVEL_USED_ARRAY0)
     ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
      ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
      ((MDO) $R 1. NIL NIL |$nn| NIL
       ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
        ((MSETQ) |$Nlus0| (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
        ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
         ((MPROGN)
          ((MSETQ) $NR_PQ
           ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R) $INR_PQ))
          ((MSETQ) ((|$explK0| ARRAY) $R)
           ((MPLUS) ((|$explK0| ARRAY) $R)
            ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
        ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
         ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
        |$end_r_loop|))
      ((MRETURN) |$Ks_rules0|)))
    MEXPR) 
(DEFPROP |$compute_Ks_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0) $FUNCTIONS) 
(DEFPROP |%compute_Ks_no_zmV1| |$compute_Ks_no_zmV1| NOUN) 
(DEFPROP |$compute_Ds| |%compute_Ds| VERB) 
(MDEFPROP |$compute_Ds|
    ((LAMBDA) ((MLIST) $LEVEL_USED_ARRAY0)
     ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
      ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
      ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
       ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
        ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
         ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
          ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL NIL
           NIL
           ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL NIL NIL
            NIL
            ((MSETQ) ((|$explD0| ARRAY) $R $S)
             ((MPLUS) ((|$explD0| ARRAY) $R $S)
              ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
               ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
          ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
           (($ENDCONS)
            ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
            ((|$Ds_rules0| ARRAY) $R)))
          |$end_s_loop|))
        |$end_r_loop|))
      ((MRETURN) |$Ds_rules0|)))
    MEXPR) 
(DEFPROP |$compute_Ds| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_Ds|) $LEVEL_USED_ARRAY0) $FUNCTIONS) 
(DEFPROP |%compute_Ds| |$compute_Ds| NOUN) 
(DSKSETQ $WICK '$WICK) 
(DEFPROP $WICK %WICK VERB) 
(MDEFPROP $WICK
    ((LAMBDA) ((MLIST) |$list_Nr0|)
     ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
      ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
      ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
      ((MSETQ) $WICK00
       ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
        ((MFACTORIAL) |$Nr0|)))
      ((MDO) $R 2. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $WICK0 0.)
        ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
        ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
         ((MPROGN) ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
          ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
           ((MSETQ) $WICK0
            ((MPLUS) $WICK0
             ((MTIMES)
              ((MQUOTIENT) 1.
               ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
              $CO0
              ((MEXPT) ((|$s| ARRAY) $R)
               ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
           T $FALSE)))
        ((MSETQ) $WICK00 $WICK0)))
      ((MRETURN) $WICK00)))
    MEXPR) 
(DEFPROP $WICK $ANY FUNCTION-MODE) 
(ADD2LNC '(($WICK) |$list_Nr0|) $FUNCTIONS) 
(DEFPROP %WICK $WICK NOUN) 
(DEFPROP $DO_ALL_TERM %DO_ALL_TERM VERB) 
(MDEFPROP $DO_ALL_TERM
    ((LAMBDA) ((MLIST) $INT0 $LEVELS_POWERS0 |$Ks_rules0| |$Ds_rules0|)
     ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
      (($PRINT) "in computing 'Z' (do_all_term)")
      ((MSETQ) $EXPL_INT0 $INT0)
      ((MDO) $R 1. NIL NIL |$nn| NIL
       ((MPROGN)
        ((MCOND) |$dbg_all_terms|
         (($PRINT)
          "in computing 'Z' (do_all_term) doing all terms for particle"
          $R)
         T $FALSE)
        ((MSETQ) $EXPL_INT0
         (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
          ((|$Ds_rules0| ARRAY) $R)))
        ((MSETQ) $NLEVELS0 (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
        ((MCOND) |$dbg_all_terms|
         (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
        ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
         ((MPROGN)
          ((MCOND) |$dbg_all_terms|
           (($PRINT) " project to"
            (($L) $R
             ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
            "^"
            ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
             ((MPLUS) $L0 1.)))
           T $FALSE)
          ((MSETQ) $EXPL_INT0
           (($RATCOEF) $EXPL_INT0
            (($L) $R
             ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
            ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
             ((MPLUS) $L0 1.))))
          ((MCOND) |$dbg_all_terms|
           (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
      ((MRETURN) $EXPL_INT0)))
    MEXPR) 
(DEFPROP $DO_ALL_TERM $ANY FUNCTION-MODE) 
(ADD2LNC '(($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
           |$Ds_rules0|)
         $FUNCTIONS) 
(DEFPROP %DO_ALL_TERM $DO_ALL_TERM NOUN) 
(DEFPROP $STATE2MATRIX %STATE2MATRIX VERB) 
(MDEFPROP $STATE2MATRIX
    ((LAMBDA) ((MLIST) $STATE0 |$MaxLevel0|)
     ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
      ((MSETQ) $MAT0
       (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
        ((MPLUS) |$MaxLevel0| 1.)))
      ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
       ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
        ((MPROGN)
         ((MSETQ) (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
          (($HIPOW) $STATE0 (($P) $IP $IQ)))
         ((MSETQ) $STATE00
          ((MQUOTIENT) $STATE00
           ((MEXPT) (($P) $IP $IQ)
            (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
      ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
       ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
        ((MPROGN)
         ((MSETQ) (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
          ((MPLUS) (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
           (($HIPOW) $STATE0 (($P) $IP $IQ))))
         ((MSETQ) $STATE00
          ((MQUOTIENT) $STATE00
           ((MEXPT) (($P) $IP $IQ) (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
      ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
       (($ERROR) "In state2matrix missing some contributions in"
        $STATE0 "since we are left with" $STATE00 "after analysis")
       T $FALSE)
      ((MRETURN) (($COPYMATRIX) $MAT0))))
    MEXPR) 
(DEFPROP $STATE2MATRIX $ANY FUNCTION-MODE) 
(ADD2LNC '(($STATE2MATRIX) $STATE0 |$MaxLevel0|) $FUNCTIONS) 
(DEFPROP %STATE2MATRIX $STATE2MATRIX NOUN) 
(DEFPROP |$take_derivative_wrt_lambdaV1|
         |%take_derivative_wrt_lambdaV1| VERB) 
(MDEFPROP |$take_derivative_wrt_lambdaV1|
    ((LAMBDA) ((MLIST) $NR0 $LEVEL0 $INDEX0 $TERM0)
     ((MPROG)
      ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0 $NPOW0
       $OP0)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
       ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
       ((MSETQ) $TERM00 $TERM0))
      ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $NEWTERM00 0.)
        ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MSETQ) $OP0 (($INPART) $FAC0 0.))
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MCOND) ((MGREATERP) $NPOW0 2.)
            (($ERROR)
             "la() has one index and it cannot occour with a power bigger than 2! term="
             $TERM00)
            T
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$l|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$ll|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
             ((MEXPT) ((MMINUS) 1.) $LEVEL0)
             ((MFACTORIAL)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
             ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LAK)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$laSk|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
              $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LALA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$ll|)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
             ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
             ((MFACTORIAL)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
             ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $KLA)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$Skla|)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LALA)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA2)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) 2. $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          |$end_pow_op|)
         T
         ((MCOND) $ISOP0
          ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$l|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0) $TERM00
              $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) $LEVEL0)
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LAK)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$laSk|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
               $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LA2)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) 2.
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $KLA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$Skla|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
               $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MPROGN)
             ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
              ((MSETQ) $NEWTERM00 (($SUBSTINPART) |$Dim| $TERM00 $NF0))
              T
              ((MPROGN)
               ((MSETQ) $NEWTERM00 (($SUBSTINPART) 1. $TERM00 $NF0))
               ((MSETQ) $NEWTERM00
                (($SUBSTITUTE) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                 $NEWTERM00))))
             |$end_lambda|)
            T $FALSE)
           |$end_if_op|)
          T $FALSE))
        ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
      ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_lambdaV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_lambdaV1|
         |$take_derivative_wrt_lambdaV1| NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA %TAKE_DERIVATIVE_WRT_LAMBDA VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA
    ((LAMBDA) ((MLIST) $NR0 $LEVEL0 $INDEX0 $TERM0)
     ((MPROG)
      ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0 $NPOW0
       $OP0)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
       ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
       ((MSETQ) $TERM00 $TERM0))
      ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $NEWTERM00 0.)
        ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0)) ((MSETQ) $NPOW0 1.)
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MSETQ) $OP0 (($INPART) $FAC0 0.))
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MCOND) ((MGREATERP) $NPOW0 2.)
            (($ERROR)
             "la() has one index and it cannot occour with a power bigger than 2! term="
             $TERM00)
            T
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$l|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MPROGN)
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0
              (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
               $NF0 2.)))
            ((MCOND) ((MEQUAL) $OP0 |$ll|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               ((MEXPT) ((MMINUS) 1.) $LEVEL0)
               ((MFACTORIAL)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
               ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LAK)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 |$laSk|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LALA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)))
             T $FALSE)
            |$end_lambda_other|)
           T $FALSE)
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MPROGN)
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0
              (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
               $NF0 2.)))
            ((MCOND) ((MEQUAL) $OP0 |$ll|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
               ((MFACTORIAL)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
               ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $KLA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 |$Skla|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LALA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)))
             T $FALSE)
            |$end_other_la|)
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA2)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) 2. $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          |$end_pow_op|)
         T
         ((MCOND) $ISOP0
          ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$l|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0) $TERM00
              $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) $LEVEL0)
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LAK)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$laSk|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
               $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LA2)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) 2.
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $KLA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$Skla|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
               $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MPROGN)
             ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
              ((MSETQ) $NEWTERM00 (($SUBSTINPART) |$Dim| $TERM00 $NF0))
              T
              ((MPROGN)
               ((MSETQ) $NEWTERM00 (($SUBSTINPART) 1. $TERM00 $NF0))
               ((MSETQ) $NEWTERM00
                (($SUBSTITUTE) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                 $NEWTERM00))))
             |$end_lambda|)
            T $FALSE)
           |$end_if_op|)
          T $FALSE))
        ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
      ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_LAMBDA $TAKE_DERIVATIVE_WRT_LAMBDA NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR
         %TAKE_DERIVATIVE_WRT_SCALAR_PAIR VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR
    ((LAMBDA) ((MLIST) $NR0 $LEVEL10 $LEVEL20 $TERM0)
     ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
      ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
      ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.)) ((MSETQ) $DER0 0.)
      ((MCOND) ((MGREATERP) $LEVEL10 0.)
       ((MSETQ) $DER00
        (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0| $TERM0))
       T ((MSETQ) $DER00 ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
      ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
      ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
       ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
        ((MDO) $NT0 1. NIL NIL $LDER00 NIL
         ((MPROGN)
          ((MCOND) |$dbg_wrt_pair|
           (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
            "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
           T $FALSE)
          ((MSETQ) $TMP_DER0
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
            (($INPART) $DER00 $NT0)))
          ((MSETQ) $DER0 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
       T
       ((MPROGN)
        ((MCOND) |$dbg_wrt_pair|
         (($PRINT) "    SINGLE term: take der of" $DER00 "wrt lambda("
          $NR0 $LEVEL20 |$newII0| ")")
         T $FALSE)
        ((MSETQ) $DER0
         (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0| $DER00))))
      ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0)) ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
           $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_SCALAR_PAIR
         $TAKE_DERIVATIVE_WRT_SCALAR_PAIR NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_STATE %TAKE_DERIVATIVE_WRT_STATE VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_STATE
    ((LAMBDA) ((MLIST) $NR0 $ONE_STATE_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
      ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $ONE_STATE_IN_MATRIX0))
      ((MSETQ) |$Der0| $TERM0)
      ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
       ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
        ((MCOND)
         ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
         ((MPROGN)
          ((MDO) $N_PQ 1. NIL NIL
           (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
           ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
             ((MPROGN)
              ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
               ((MSETQ) |$tmp_Der0|
                ((MPLUS) |$tmp_Der0|
                 (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                  ((MPLUS) $L0 ((MMINUS) 1.))
                  ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
              ((MSETQ) |$Der0| |$tmp_Der0|))
             T
             ((MSETQ) |$Der0|
              (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
               ((MPLUS) $L0 ((MMINUS) 1.)) ((MPLUS) $C0 ((MMINUS) 1.))
               |$Der0|)))))
          |$end_loop_c0|)
         T $FALSE)))
      ((MRETURN) |$Der0|)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_STATE $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_STATE $TAKE_DERIVATIVE_WRT_STATE NOUN) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV1|
         |%take_derivative_wrt_scalar_stateSV1| VERB) 
(MDEFPROP |$take_derivative_wrt_scalar_stateSV1|
    ((LAMBDA) ((MLIST) $SCALARS_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
      ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
      ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
       ((MCOND)
        ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
        ((MPROGN)
         ((MCOND) |$dbg_scalars|
          (($PRINT) "nr0=" $NR0 "out of"
           (($LENGTH) $SCALARS_IN_MATRIX0))
          T $FALSE)
         ((MSETQ) |$tmp_DER0| 0.)
         ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
          ((MPROGN)
           (($PRINT) "before length(DER0) is" (($LENGTH) |$der0|))
           ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
            ((MSETQ) |$tmp_DER0|
             ((MPLUS) |$tmp_DER0|
              (($TAKE_DERIVATIVE_WRT_STATE) $NR0
               (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
           ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
          T
          ((MPROGN)
           ((MCOND) |$dbg_scalars|
            (($PRINT) "SINGLE term " |$der0| "derivative wrt r=" $NR0
             "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0) "with nr=" $NR0)
            T $FALSE)
           ((MSETQ) |$der0|
            (($TAKE_DERIVATIVE_WRT_STATE) $NR0
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
           |$end_single|)))
        T $FALSE))
      ((MRETURN) |$der0|)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_scalar_stateSV1|) $SCALARS_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_scalar_stateSV1|
         |$take_derivative_wrt_scalar_stateSV1| NOUN) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV2|
         |%take_derivative_wrt_scalar_stateSV2| VERB) 
(MDEFPROP |$take_derivative_wrt_scalar_stateSV2|
    ((LAMBDA) ((MLIST) $SCALARS_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
      ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
       ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
        (($PRINT) "in take_derivative_wrt_scalar_stateSV2 acting on"
         $LT0 "terms")
        ((MDO) $NT0 1. NIL NIL $LT0 NIL
         ((MPROGN)
          ((MCOND) |$dbg_wrt_states|
           (($PRINT) "in take_derivative_wrt_scalar_stateSV2 EXAM term"
            $NT0 "out of" $LT0 "now there are"
            ((MCOND) ((MNOT) (($NUMBERP) |$der0|)) (($LENGTH) |$der0|)
             T 0.)
            "terms")
           T
           ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
            (($PRINT)
             "in take_derivative_wrt_scalar_stateSV2 EXAM term" $NT0
             "(step 100) out of" $LT0)
            T $FALSE))
          ((MSETQ) |$NIused| 0.)
          ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
          ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
           ((MCOND)
            ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
            ((MPROGN)
             ((MSETQ) |$tmp_DER0|
              (($TAKE_DERIVATIVE_WRT_STATE) $NR0
               (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
             |$end_nr_loop|)
            T $FALSE))
          ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
          |$end_t0_loop|)))
       T
       ((MPROGN) ((MSETQ) |$der0| $TERM0)
        ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
         ((MCOND)
          ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
          ((MPROGN)
           ((MCOND) |$dbg_wrt_states|
            (($PRINT)
             "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
             |$der0| "derivative wrt r=" $NR0 "and"
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
            T $FALSE)
           ((MSETQ) |$der0|
            (($TAKE_DERIVATIVE_WRT_STATE) $NR0
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
           |$end_single|)
          T $FALSE))))
      ((MRETURN) |$der0|)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV2| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_scalar_stateSV2|) $SCALARS_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_scalar_stateSV2|
         |$take_derivative_wrt_scalar_stateSV2| NOUN) 
(DEFPROP $CONTRACT_PAIRS_IN_ONE_TERM %CONTRACT_PAIRS_IN_ONE_TERM VERB) 
(MDEFPROP $CONTRACT_PAIRS_IN_ONE_TERM
    ((LAMBDA) ((MLIST) $UTERM0)
     ((MPROG)
      ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0 $NPOW0
       $OP0 $IND0 $NFAC0 $NR0 $NS0)
      ((MSETQ) $UTERM00 $UTERM0)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
       ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
       ((MRETURN) $UTERM0) T $FALSE)
      ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
      ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_contract| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
            ((MNOT) ((MEQUAL) $NPOW0 2.)))
           (($ERROR) "the power must be 2!! wrong term=" $UTERM0) T
           $FALSE)
          ((MCOND) ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
           ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MCOND) ((MEQUAL) $OP0 $LA)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE)
          ((MCOND) ((MEQUAL) $OP0 |$Sk|)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE)
          ((MCOND) ((MEQUAL) $OP0 $K)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE))
         T
         ((MCOND)
          ((MAND) $ISOP0
           (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
          ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
           ((MCOND)
            ((MNOT)
             (($IS) ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
            ((MPROGN)
             ((MSETQ) $OTHERFAC0 (($ASSOC) $IND0 $LIST_INDEX_FACS0))
             ((MSETQ) $NR0 (($INPART) $FAC0 1.))
             ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
             ((MCOND) ((MLEQP) $NR0 $NS0)
              ((MSETQ) $CTERM0
               ((MTIMES) $CTERM0
                ((MQAPPLY)
                 (($CONCAT) (($INPART) $FAC0 0.)
                  (($INPART) $OTHERFAC0 0.))
                 $NR0 (($INPART) $FAC0 2.) $NS0
                 (($INPART) $OTHERFAC0 2.))))
              T
              ((MSETQ) $CTERM0
               ((MTIMES) $CTERM0
                ((MQAPPLY)
                 (($CONCAT) (($INPART) $OTHERFAC0 0.)
                  (($INPART) $FAC0 0.))
                 $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                 (($INPART) $FAC0 2.)))))
             ((MSETQ) $LIST_INDEX_FACS0
              (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0) $LIST_INDEX_FACS0)))
            T
            ((MSETQ) $LIST_INDEX_FACS0
             (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
          T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
        |$end_fac_loop|))
      ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
       ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
       ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
      ((MRETURN) $CTERM0)))
    MEXPR) 
(DEFPROP $CONTRACT_PAIRS_IN_ONE_TERM $ANY FUNCTION-MODE) 
(ADD2LNC '(($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0) $FUNCTIONS) 
(DEFPROP %CONTRACT_PAIRS_IN_ONE_TERM $CONTRACT_PAIRS_IN_ONE_TERM NOUN) 
(DEFPROP $CONTRACT_PAIRS %CONTRACT_PAIRS VERB) 
(MDEFPROP $CONTRACT_PAIRS
    ((LAMBDA) ((MLIST) |$utermS0|)
     ((MPROG) ((MLIST) $SUM0)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
       ((MPROGN) ((MSETQ) $SUM0 0.)
        ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
         ((MSETQ) $SUM0
          ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
       T ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
      ((MRETURN) $SUM0)))
    MEXPR) 
(DEFPROP $CONTRACT_PAIRS $ANY FUNCTION-MODE) 
(ADD2LNC '(($CONTRACT_PAIRS) |$utermS0|) $FUNCTIONS) 
(DEFPROP %CONTRACT_PAIRS $CONTRACT_PAIRS NOUN) 
(DEFPROP $TRUE_XX %TRUE_XX VERB) 
(MDEFPROP $TRUE_XX
    ((LAMBDA) ((MLIST) $R $S)
     ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))
    MEXPR) 
(DEFPROP $TRUE_XX $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_XX) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_XX $TRUE_XX NOUN) 
(DEFPROP |$otherN| |%otherN| VERB) 
(MDEFPROP |$otherN|
    ((LAMBDA) ((MLIST) $M $N)
     ((MCOND)
      ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
       ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
      3. T
      ((MCOND)
       ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
        ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
       2. T
       ((MCOND)
        ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
         ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
        1. T $FALSE))))
    MEXPR) 
(DEFPROP |$otherN| $BOOLEAN FUNCTION-MODE) 
(ADD2LNC '((|$otherN|) $M $N) $FUNCTIONS) 
(DEFPROP |%otherN| |$otherN| NOUN) 
(DEFPROP $COMPUTE_PP3 %COMPUTE_PP3 VERB) 
(MDEFPROP $COMPUTE_PP3
    ((LAMBDA) ((MLIST) ((MLIST) |$n|))
     ((MPROG)
      ((MDO) $M 1. NIL NIL |$nn| NIL
       ((MDO) $N 1. NIL NIL |$nn| NIL
        ((MCOND) ((MEQUAL) $M $N)
         ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
          ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))) $AP))
         T
         ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
          ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
           ((MPLUS)
            ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
            ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
            ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))
    MEXPR) 
(DEFPROP $COMPUTE_PP3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_PP3) ((MLIST) |$n|)) $FUNCTIONS) 
(MDEFPROP $COMPUTE_PP3 T MLEXPRP) 
(DEFPROP %COMPUTE_PP3 $COMPUTE_PP3 NOUN) 
(DEFPROP $PP3ONSHELL %PP3ONSHELL VERB) 
(MDEFPROP $PP3ONSHELL
    ((LAMBDA) ((MLIST) $M $N) (($NUM_PP3 ARRAY) $M $N)) MEXPR) 
(DEFPROP $PP3ONSHELL $ANY FUNCTION-MODE) 
(ADD2LNC '(($PP3ONSHELL) $M $N) $FUNCTIONS) 
(DEFPROP %PP3ONSHELL $PP3ONSHELL NOUN) 
(DEFPROP $TRUE_GF_XX3 %TRUE_GF_XX3 VERB) 
(MDEFPROP $TRUE_GF_XX3
    ((LAMBDA) ((MLIST) $R $S) (($NUM_XX3 ARRAY) $R $S)) MEXPR) 
(DEFPROP $TRUE_GF_XX3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_GF_XX3) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_GF_XX3 $TRUE_GF_XX3 NOUN) 
(DEFPROP $GF_XX3 %GF_XX3 VERB) 
(MDEFPROP $GF_XX3
    ((LAMBDA) ((MLIST) $M $N)
     ((MCOND) ((MEQUAL) $M 1.) |$x1| T
      ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
       ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
        |$x3|))))
    MEXPR) 
(DEFPROP $GF_XX3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($GF_XX3) $M $N) $FUNCTIONS) 
(DEFPROP %GF_XX3 $GF_XX3 NOUN) 
(DSKSETQ $COMPUTE_PP4 '$COMPUTE_PP4) 
(DEFPROP $COMPUTE_PP4 %COMPUTE_PP4 VERB) 
(MDEFPROP $COMPUTE_PP4
    ((LAMBDA) ((MLIST) ((MLIST) |$n|))
     ((MPROG)
      ((MDO) $M 1. NIL NIL |$nn| NIL
       ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
        ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))) $AP)))
      ((MSETQ) |$Mu|
       ((MPLUS)
        ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
        ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Ms|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Mt|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
       (($RATSIMP)
        ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
         ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
          ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
      ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Ms|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Mt|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
       (($RATSIMP)
        ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
         ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.) ((MMINUS) 2.)
          ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))
    MEXPR) 
(DEFPROP $COMPUTE_PP4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_PP4) ((MLIST) |$n|)) $FUNCTIONS) 
(MDEFPROP $COMPUTE_PP4 T MLEXPRP) 
(DEFPROP %COMPUTE_PP4 $COMPUTE_PP4 NOUN) 
(DEFPROP $PP4ONSHELL %PP4ONSHELL VERB) 
(MDEFPROP $PP4ONSHELL
    ((LAMBDA) ((MLIST) $M $N) (($NUM_PP4 ARRAY) $M $N)) MEXPR) 
(DEFPROP $PP4ONSHELL $ANY FUNCTION-MODE) 
(ADD2LNC '(($PP4ONSHELL) $M $N) $FUNCTIONS) 
(DEFPROP %PP4ONSHELL $PP4ONSHELL NOUN) 
(DEFPROP $COMPUTE_XX4 %COMPUTE_XX4 VERB) 
(MDEFPROP $COMPUTE_XX4
    ((LAMBDA) ((MLIST))
     ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
      (($REMARRAY) $NUM_XX4)
      ((MSETQ) $GF_X_RULES
       ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
      ((MSETQ) $EQ_XX40
       ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
        ((MEQUAL) |$om|
         ((MQUOTIENT)
          ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
           (($XX) 1. 3.))
          (($XX) 2. 4.)))))
      ((MSETQ) $EQ_XX40
       ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
        ((MEQUAL)
         ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.) (($XX) 2. 4.))
         ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
      ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
      ((MSETQ) $SO_X13
       (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
      ((MSETQ) $XX4_LIST
       (($MAKELIST)
        (($MAKELIST)
         ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S)) $S
         ((MPLUS) $R 1.) |$nn|)
        $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
      ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
      ((MSETQ) $XX4_LIST
       (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
      ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
      ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
       (($MAP) ":" ((MLIST) (($LHS) $GFXX0)) ((MLIST) (($RHS) $GFXX0))))
      ((MSETQ) |$dx3_dOM| (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
      ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES)) |$xx4_done|))
    MEXPR) 
(DEFPROP $COMPUTE_XX4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_XX4)) $FUNCTIONS) 
(DEFPROP %COMPUTE_XX4 $COMPUTE_XX4 NOUN) 
(DEFPROP $TRUE_GF_XX4 %TRUE_GF_XX4 VERB) 
(MDEFPROP $TRUE_GF_XX4
    ((LAMBDA) ((MLIST) $R $S) (($NUM_XX4 ARRAY) $R $S)) MEXPR) 
(DEFPROP $TRUE_GF_XX4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_GF_XX4) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_GF_XX4 $TRUE_GF_XX4 NOUN) 
(DEFPROP |$check_cyc_A_234| |%check_cyc_A_234| VERB) 
(MDEFPROP |$check_cyc_A_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
        ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
        ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
        ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
        ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
        ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
        ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
        ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
        ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
        ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
        ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
        ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_cyc_A_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_cyc_A_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_cyc_A_234| |$check_cyc_A_234| NOUN) 
(DEFPROP |$cyc_A_234| |%cyc_A_234| VERB) 
(MDEFPROP |$cyc_A_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
        ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
        ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$cyc_A_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$cyc_A_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%cyc_A_234| |$cyc_A_234| NOUN) 
(DEFPROP |$check_cyc_gfA_234| |%check_cyc_gfA_234| VERB) 
(MDEFPROP |$check_cyc_gfA_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
        ((MEQUAL) |$om| ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_cyc_gfA_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_cyc_gfA_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_cyc_gfA_234| |$check_cyc_gfA_234| NOUN) 
(DEFPROP |$cyc_gfA_234| |%cyc_gfA_234| VERB) 
(MDEFPROP |$cyc_gfA_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST)
        ((MEQUAL) |$om| ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
       $AMP00)))
    MEXPR) 
(DEFPROP |$cyc_gfA_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$cyc_gfA_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%cyc_gfA_234| |$cyc_gfA_234| NOUN) 
(DEFPROP |$check_swap_A_23| |%check_swap_A_23| VERB) 
(MDEFPROP |$check_swap_A_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
        ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_swap_A_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_swap_A_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_swap_A_23| |$check_swap_A_23| NOUN) 
(DEFPROP |$swap_A_23| |%swap_A_23| VERB) 
(MDEFPROP |$swap_A_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
        ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$swap_A_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$swap_A_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%swap_A_23| |$swap_A_23| NOUN) 
(DEFPROP |$swap_gfA_23| |%swap_gfA_23| VERB) 
(MDEFPROP |$swap_gfA_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE) ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$swap_gfA_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$swap_gfA_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%swap_gfA_23| |$swap_gfA_23| NOUN) 
(DEFPROP $TEST_MEASURE %TEST_MEASURE VERB) 
(MDEFPROP $TEST_MEASURE
    ((LAMBDA) ((MLIST) |$l1| |$l2| |$l3| |$l4|)
     ((MPROG) ((MSETQ) |$nn| 4.)
      (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
      ((MSETQ) $GH_00
       ((MQUOTIENT) 1.
        ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
      ((MSETQ) |$tttt_00|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
           ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
           ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
      ((MSETQ) |$tttt_00|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
      ((MSETQ) $GH_0P
       (($FACTOR)
        (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) (($XX) 1. 2.)
          ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.)) (($XX) 1. 3.)
           (($XX) 2. 4.))))))
      ((MSETQ) |$TTTT_0p|
       (($FACTOR)
        (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) (($XX) 1. 2.)
          ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.)) (($XX) 1. 3.)
           (($XX) 2. 4.))))))
      ((MSETQ) |$TTTT_pp|
       (($FACTOR)
        (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.))))
      ((MSETQ) |$gh_TTT0|
       (($FACTOR)
        (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
         ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTT|
       (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))
    MEXPR) 
(DEFPROP $TEST_MEASURE $ANY FUNCTION-MODE) 
(ADD2LNC '(($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|) $FUNCTIONS) 
(DEFPROP %TEST_MEASURE $TEST_MEASURE NOUN) 
(DEFPROP $ORDERXX %ORDERXX VERB) 
(MDEFPROP $ORDERXX
    ((LAMBDA) ((MLIST) $R $S)
     ((MCOND) ((MEQUAL) $R $S) 0. T
      ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
       ((MMINUS) (($XX) $S $R)))))
    MEXPR) 
(DEFPROP $ORDERXX $ANY FUNCTION-MODE) 
(ADD2LNC '(($ORDERXX) $R $S) $FUNCTIONS) 
(DEFPROP %ORDERXX $ORDERXX NOUN) 
(DEFPROP $ORDERPP %ORDERPP VERB) 
(MDEFPROP $ORDERPP
    ((LAMBDA) ((MLIST) $R $S)
     ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))
    MEXPR) 
(DEFPROP $ORDERPP $ANY FUNCTION-MODE) 
(ADD2LNC '(($ORDERPP) $R $S) $FUNCTIONS) 
(DEFPROP %ORDERPP $ORDERPP NOUN) 
(DEFPROP $TRUE_KK %TRUE_KK VERB) 
(MDEFPROP $TRUE_KK
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))
    MEXPR) 
(DEFPROP $TRUE_KK $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_KK) $R $M $S $N) $FUNCTIONS) 
(DEFPROP %TRUE_KK $TRUE_KK NOUN) 
(DEFPROP |$true_Skk| |%true_Skk| VERB) 
(MDEFPROP |$true_Skk|
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
      (($SUM)
       ((MTIMES) (($ORDERPP) $T $S) ((MEXPT) (($ORDERXX) $R $T) $M)) $T
       1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_Skk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_Skk|) $R $M $S $N) $FUNCTIONS) 
(DEFPROP |%true_Skk| |$true_Skk| NOUN) 
(DEFPROP |$true_kSk| |%true_kSk| VERB) 
(MDEFPROP |$true_kSk|
    ((LAMBDA) ((MLIST) $S $N $R $M)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
      (($SUM)
       ((MTIMES) (($ORDERPP) $T $S) ((MEXPT) (($ORDERXX) $R $T) $M)) $T
       1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_kSk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_kSk|) $S $N $R $M) $FUNCTIONS) 
(DEFPROP |%true_kSk| |$true_kSk| NOUN) 
(DEFPROP |$true_SkSk| |%true_SkSk| VERB) 
(MDEFPROP |$true_SkSk|
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
      (($SUM)
       (($SUM)
        ((MTIMES) (($ORDERPP) $T $U) ((MEXPT) (($ORDERXX) $R $T) $M)
         ((MEXPT) (($ORDERXX) $S $U) $N))
        $T 1. |$nn|)
       $U 1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_SkSk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_SkSk|) $R $M $S $N) $FUNCTIONS) 
(DEFPROP |%true_SkSk| |$true_SkSk| NOUN) 
(DEFPROP $FROM_STATE_TO_ADDEND_LIST %FROM_STATE_TO_ADDEND_LIST VERB) 
(MDEFPROP $FROM_STATE_TO_ADDEND_LIST
    ((LAMBDA) ((MLIST) $STATE0)
     ((MPROG)
      ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T $FALSE)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
       ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
      ((MSETQ) $LIST0
       (($MAKELIST) (($INPART) $STATE0 $T) $T 1. (($LENGTH) $STATE0)))
      ((MRETURN) $LIST0)))
    MEXPR) 
(DEFPROP $FROM_STATE_TO_ADDEND_LIST $ANY FUNCTION-MODE) 
(ADD2LNC '(($FROM_STATE_TO_ADDEND_LIST) $STATE0) $FUNCTIONS) 
(DEFPROP %FROM_STATE_TO_ADDEND_LIST $FROM_STATE_TO_ADDEND_LIST NOUN) 
(DEFPROP $EXTRACT_AND_NORMALIZE_COEFFS %EXTRACT_AND_NORMALIZE_COEFFS
         VERB) 
(MDEFPROP $EXTRACT_AND_NORMALIZE_COEFFS
    ((LAMBDA) ((MLIST) $LIST_OF_LISTS_OF_SUBSTATES0)
     ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
      ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
       ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
        ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
         ((MPROGN) ((MSETQ) $S00 $S0)
          ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
           ((MPROGN) ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
            ((MCOND) ((MGREATERP) $POW0 0.)
             ((MSETQ) $S00
              ((MTIMES)
               ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
               ((MEXPT)
                ((MQUOTIENT) 1.
                 ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                $POW0)))
             T $FALSE)
            ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
            ((MCOND) ((MGREATERP) $POW0 0.)
             ((MSETQ) $S00
              ((MTIMES)
               ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
               ((MEXPT)
                ((MQUOTIENT) 1.
                 ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                $POW0)))
             T $FALSE)))
          ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
           ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
            ((MPROGN) ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
             ((MCOND) ((MGREATERP) $POW0 0.)
              ((MSETQ) $S00
               ((MTIMES)
                ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                ((MEXPT)
                 ((MQUOTIENT)
                  ((MQUOTIENT) ((MMINUS) 1.)
                   ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                  ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                 $POW0)))
              T $FALSE))))
          ((MCOND)
           ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
            ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
           (($ERROR)
            "extract_and_normalize_coeffs cannot compute normalized coeff from"
            $S0 "left over is" $S00)
           T $FALSE)
          ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
        ((MSETQ) $COEFFS_LIST0 (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
      ((MRETURN) $COEFFS_LIST0)))
    MEXPR) 
(DEFPROP $EXTRACT_AND_NORMALIZE_COEFFS $ANY FUNCTION-MODE) 
(ADD2LNC '(($EXTRACT_AND_NORMALIZE_COEFFS)
           $LIST_OF_LISTS_OF_SUBSTATES0)
         $FUNCTIONS) 
(DEFPROP %EXTRACT_AND_NORMALIZE_COEFFS $EXTRACT_AND_NORMALIZE_COEFFS
         NOUN) 
(DEFPROP |$amplitudeN4V1| |%amplitudeN4V1| VERB) 
(MDEFPROP |$amplitudeN4V1|
    ((LAMBDA) ((MLIST) $STATES_LIST0)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) |$Partials0|
            (($ENDCONS)
             ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4) $LIST_OF_SUBSTATES0
              $PARTIAL_AMP0)
             |$Partials0|))
           ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$amplitudeN4V1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$amplitudeN4V1|) $STATES_LIST0) $FUNCTIONS) 
(DEFPROP |%amplitudeN4V1| |$amplitudeN4V1| NOUN) 
(DEFPROP |$amplitudeN4V1_list| |%amplitudeN4V1_list| VERB) 
(MDEFPROP |$amplitudeN4V1_list|
    ((LAMBDA) ((MLIST) $STATES_LIST0 $CHECKPOINT_SAVE_FILENAME)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MPROGN)
        ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
         ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
          ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
           ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
            (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
             $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
             (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
             (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
             "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
            ((MSETQ) $LIST_OF_SUBSTATES0
             ((MLIST)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
            (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
            ((MSETQ) $SL0
             (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
              $LIST_OF_SUBSTATES0))
            ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
            ((MSETQ) $NAS_LIST0
             (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
            ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
            ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
            ((MSETQ) $ULPS0
             ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
            ((MSETQ) $ULPS_LIST0
             (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
            ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
            ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
            ((MSETQ) $EI0
             (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
            ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
            ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
            (($PRINT)
             "Computed the expression on which we must act with derivatives in"
             ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
            ((MSETQ) $PARTIAL_AMP0
             ((MTIMES)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
               $NA1)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
               $NA2)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
               $NA3)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
               $NA4)
              ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
            ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
            (($PRINT)
             "Taken the derivatives and computed the partial amplitude in"
             ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
              |$Partials0|))
            |$end_3_loops|))))
        (($SAVE)
         (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_" (($STRING) $NA1)
          ".lisp")
         $NA1 $STATES_LIST0 |$Partials0|)
        |$end_na1_loop|))
      ((MRETURN) |$Partials0|)))
    MEXPR) 
(DEFPROP |$amplitudeN4V1_list| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$amplitudeN4V1_list|) $STATES_LIST0
           $CHECKPOINT_SAVE_FILENAME)
         $FUNCTIONS) 
(DEFPROP |%amplitudeN4V1_list| |$amplitudeN4V1_list| NOUN) 
(DEFPROP |$gf_amplitudeN4V1| |%gf_amplitudeN4V1| VERB) 
(MDEFPROP |$gf_amplitudeN4V1|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0
            (($RATSIMP)
             (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)
              ((MEQUAL) $XX $TRUE_GF_XX4))))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V1| |$gf_amplitudeN4V1| NOUN) 
(DEFPROP |$gf_amplitudeN4V2| |%gf_amplitudeN4V2| VERB) 
(MDEFPROP |$gf_amplitudeN4V2|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| |$Mt|))
           ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp the amplitude"
            ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
           ((MSETQ) $MAXNSNT0
            ((MPLUS)
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              (($SUM)
               (($SUM) ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                2. (($LENGTH) (($SL0 ARRAY) $NR0)))
               $NR0 1. |$nn0|))))
           ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
            ((MPROGN)
             ((MSETQ) |$Ms_proj_amp0|
              (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| $NS0))
             ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
              ((MDO) $NT0 0. NIL NIL
               ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
               ((MPROGN)
                (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                 "terms")
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATSIMP)
                  (($EV) |$Mt_Ms_proj_amp0|
                   ((MEQUAL) $XX $TRUE_GF_XX4))))
                ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                 ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                  ((MTIMES) |$Mt_Ms_proj_amp0| ((MEXPT) |$Ms| $NS0)
                   ((MEXPT) |$Mt| $NT0))))))
              T $FALSE)))
           ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude fully gauge fixed in"
            ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp-ed the amplitude in"
            ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6)) "s")
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V2| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V2| |$gf_amplitudeN4V2| NOUN) 
(DEFPROP |$gf_amplitudeN4V2_1| |%gf_amplitudeN4V2_1| VERB) 
(MDEFPROP |$gf_amplitudeN4V2_1|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| |$Mt|))
           ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratexpand the amplitude"
            ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
            "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
            "terms")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
           ((MSETQ) $MAXNSNT0
            ((MPLUS)
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              (($SUM)
               (($SUM) ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                2. (($LENGTH) (($SL0 ARRAY) $NR0)))
               $NR0 1. |$nn0|))))
           ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
            ((MPROGN)
             ((MSETQ) |$Ms_proj_amp0|
              (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| $NS0))
             ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
              ((MDO) $NT0 0. NIL NIL
               ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
               ((MPROGN)
                (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                 "terms")
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATSIMP)
                  (($EV) |$Mt_Ms_proj_amp0|
                   ((MEQUAL) $XX $TRUE_GF_XX4))))
                ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                 ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                  ((MTIMES) |$Mt_Ms_proj_amp0| ((MEXPT) |$Ms| $NS0)
                   ((MEXPT) |$Mt| $NT0))))))
              T $FALSE)))
           ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude fully gauge fixed in"
            ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp-ed the amplitude in"
            ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6)) "s")
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V2_1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V2_1| |$gf_amplitudeN4V2_1| NOUN) 
(DEFPROP |$SetStates| |%SetStates| VERB) 
(MDEFPROP |$SetStates|
    ((LAMBDA) ((MLIST) |$dd0|)
     ((MPROG) ((MSETQ) |$Lev0| 2.)
      ((MSETQ) |$Null2|
       (($EV)
        ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
         ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
         ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
         ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Lev0| 3.)
      ((MSETQ) |$Null3|
       (($EV)
        ((MPLUS)
         ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.) |$dd|)
         ((MMINUS)
          ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.) |$dd|))
         ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
         ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 1.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
         ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 2. 0.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 3.))
         ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$dd| |$dd0|)))
      ((MSETQ) |$Lev0| 4.)
      ((MSETQ) |$S4z|
       ((MPLUS) ((MTIMES) 375. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 888. (($P) 3. 1.)))
        ((MTIMES) ((MMINUS) 23.) (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 22968. (($P) 2. 2.))
        ((MTIMES) 138. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 1452.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) 1800. ((MEXPT) (($P) 1. 1.) 2.))))
      ((MSETQ) |$S4m|
       ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
        ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 2268. (($P) 2. 2.))
        ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
        ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$S4r1|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
          (($P) 3. 1.) |$d|)
         ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.) |$d|)
         ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
          (($P) 3. 1.))
         ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 0.) 4.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$S4r2|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.) ((MEXPT) |$d| 2.))
         ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.) ((MEXPT) |$d| 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.) |$d|)
         ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.) |$d|)
         ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 4. 0.))
         ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
         ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
         ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.))
         ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
         ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 2. 1.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 2. 1.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$S4r3|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.) ((MEXPT) |$d| 2.))
         ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.) ((MEXPT) |$d| 2.))
         ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.) |$d|)
         ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 3. 1.))
         ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
         ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.))
         ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4r1|
       (($EV)
        ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
         ((MTIMES) 624. (($P) 3. 1.))
         ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 936. (($P) 2. 2.))
         ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
         ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES)
          ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
           ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
      ((MSETQ) |$Null4r2|
       ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
        ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 4050. (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$Null4g|
       (($EV)
        ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|) 2.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|) 8.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|) 6.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|) 72.)
         ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
         ((MTIMES) 6. (($P) 3. 1.))
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
         ((MTIMES) 3. (($P) 2. 2.))
         ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
         ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
         ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
         ((MQUOTIENT)
          ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)) 6.)
         ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4cr|
       ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
        ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$Null6r16|
       ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
        ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
        ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 3074625000. (($P) 3. 3.))
        ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.))
        ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
        ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
      ((MSETQ) |$S6m|
       ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
        ((MTIMES) 28320. (($P) 5. 1.))
        ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 82400. (($P) 3. 3.))
        ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
      ((MSETQ) |$S6z|
       ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
        ((MTIMES) 1177320. (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
        ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) 929500. (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
        ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.))
        ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
      ((MSETQ) |$N6g|
       (($EV)
        ((MPLUS) ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
         ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
         ((MQUOTIENT) ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
         ((MQUOTIENT)
          ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|)) 4.)
         ((MQUOTIENT) ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|)
          168.)
         ((MQUOTIENT)
          ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.) |$d|)
          280.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
         ((MQUOTIENT) ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
         ((MQUOTIENT)
          ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|)) 3.)
         ((MQUOTIENT)
          ((MMINUS)
           ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
          3.)
         ((MQUOTIENT) ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|)
          378.)
         ((MQUOTIENT)
          ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.) |$d|)
          1260.)
         ((MQUOTIENT)
          ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.) |$d|)
          945.)
         ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|) 4.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|) 4.)
         ((MQUOTIENT) ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|)
          2520.)
         ((MQUOTIENT)
          ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 2. 0.) 2.) |$d|)
          140.)
         ((MQUOTIENT)
          ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.) |$d|)
          252.)
         ((MQUOTIENT) ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|)
          7560.)
         ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.))) 18.)
         ((MTIMES) 110. (($P) 5. 1.))
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
         ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.)) 7.)
         ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.)) 12.)
         ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
         ((MQUOTIENT)
          ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)) 70.)
         ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
         ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.)) 7.)
         ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
         ((MQUOTIENT)
          ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)) 7.)
         ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.)) 54.)
         ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.)) 6.)
         ((MQUOTIENT)
          ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
          1260.)
         ((MQUOTIENT)
          ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)) 3.)
         ((MQUOTIENT)
          ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.))
          3780.)
         ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)) 14.)
         ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
         ((MQUOTIENT)
          ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)) 28.)
         ((MQUOTIENT)
          ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.)) 420.)
         ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.)) 45.)
         ((MQUOTIENT)
          ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 2. 0.) 2.))
          280.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.))
          2.)
         ((MQUOTIENT)
          ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
           (($P) 2. 0.))
          140.)
         ((MQUOTIENT)
          ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)) 630.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 1. 1.) 2.))
          2.)
         ((MQUOTIENT)
          ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.)) 420.)
         ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
          37800.))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Lev0| 8.)
      ((MSETQ) |$S8m1|
       ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
        ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
        ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) 8289945720. (($P) 6. 2.))
        ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
        ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 5. 0.))
        ((MTIMES) 8399122200. (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 1.))
        ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 1.))
        ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 4515839300.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 300059350. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
        ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2066129100.) ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 47098800. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
      ((MSETQ) |$S8m2|
       ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
        ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
        ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) 51399096. (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
        ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
        ((MTIMES) 46431000. (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 1.))
        ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 1903750. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
      ((MSETQ) |$S8z1|
       ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
        ((MTIMES) 419373360. (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 6188984592. (($P) 5. 3.))
        ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 20048000. (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 8144150. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 2.))
        ((MTIMES) 23738400. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
      ((MSETQ) |$S8z2|
       ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
        ((MTIMES) 359941680. (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 5264441616. (($P) 5. 3.))
        ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 17416000. (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6809950. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 2.))
        ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 2. 2.))
        ((MTIMES) 20437200. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.))))
      ((MSETQ) |$S10z1| 0.) |$states_defined|))
    MEXPR) 
(DEFPROP |$SetStates| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SetStates|) |$dd0|) $FUNCTIONS) 
(DEFPROP |%SetStates| |$SetStates| NOUN) 
(DEFPROP |$SSSSstep0| |%SSSSstep0| VERB) 
(MDEFPROP |$SSSSstep0|
    ((LAMBDA)
     ((MLIST) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4| |$l4|
      |$dd0|)
     ((MPROG) ((MLIST) |$d|)
      ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
      ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
      ((MSETQ) |$Asss|
       ((|$gf_amplitudeN4V2|) ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
        ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
      ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
      (($PRINT) "Step0: amplitude computation time"
       ((MPLUS) $TI1 ((MMINUS) $TI0)))
      ((MRETURN) |$Asss|)))
    MEXPR) 
(DEFPROP |$SSSSstep0| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
           |$l4| |$dd0|)
         $FUNCTIONS) 
(DEFPROP |%SSSSstep0| |$SSSSstep0| NOUN) 
(DEFPROP |$SSSSstep1| |%SSSSstep1| VERB) 
(MDEFPROP |$SSSSstep1| ((LAMBDA) ((MLIST) |$AmpS40|) |$AmpS40|) MEXPR) 
(DEFPROP |$SSSSstep1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SSSSstep1|) |$AmpS40|) $FUNCTIONS) 
(DEFPROP |%SSSSstep1| |$SSSSstep1| NOUN) 
(DEFPROP |$gf_SSSSV3| |%gf_SSSSV3| VERB) 
(MDEFPROP |$gf_SSSSV3|
    ((LAMBDA)
     ((MLIST) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4| |$l4|
      |$dd0|)
     ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
      (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
      ((MSETQ) |$Assss0|
       ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
        |$l4| |$dd0|))
      ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
      ((MSETQ) |$f_Assss|
       (($RATSIMP)
        (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
      (($PRINT) "simplification computation time"
       ((MPLUS) $TI2 ((MMINUS) $TI1)))
      ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
      (($PRINT) "computation times" $TI0 $TI1 $TI2)
      ((MSETQ) $GH_0
       ((MQUOTIENT) 1.
        ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
      ((MSETQ) |$tttt0|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
      ((MSETQ) |$tttt|
       (($FACTOR)
        (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTTT|
       (($FACTOR)
        (($EV) ((MTIMES) $GH_0 |$tttt0|) ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTTT_dx3|
       (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
      (($PRINT) "factors from ghosts and momenta and measure"
       |$gh_TTTT_dx3|)
      ((MSETQ) $FINAL_AMP_DX
       (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
      ((MRETURN)
       ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
        (($FACTOR) |$dx3_dOM|)))))
    MEXPR) 
(DEFPROP |$gf_SSSSV3| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
           |$l4| |$dd0|)
         $FUNCTIONS) 
(DEFPROP |%gf_SSSSV3| |$gf_SSSSV3| NOUN) 
(DSKSETQ $NUM_XX3 '$NUM_XX3) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_XX3) 
(MREMPROP '$NUM_XX3 'ARRAY) 
(MPUTPROP '$NUM_XX3 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2. NIL NIL (((1. 3.) . |$Xi|))
      (((1. 2.) (MTIMES SIMP)
        ((MEXPT SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$Xi|)) -1.)
        |$Xi|)
       ((2. 3.) . 1.)))) 
(ADD2LNC '$NUM_XX3 $ARRAYS) 
(DSKSETQ |$usedLevels0| '|$usedLevels0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$usedLevels0| 'HASHAR) 
(MPUTPROP '|$usedLevels0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MLIST)) ((MLIST) 8.) ((MLIST)) ((MLIST)) |#####|)) 
(ADD2LNC '|$usedLevels0| $ARRAYS) 
(DSKSETQ |$usedLevelsPowers0| '|$usedLevelsPowers0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$usedLevelsPowers0| 'HASHAR) 
(MPUTPROP '|$usedLevelsPowers0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MLIST)) ((MLIST) 8. 1.) ((MLIST)) ((MLIST)) |#####|)) 
(ADD2LNC '|$usedLevelsPowers0| $ARRAYS) 
(DSKSETQ |$noAlphas0| '|$noAlphas0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$noAlphas0| 'HASHAR) 
(MPUTPROP '|$noAlphas0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA '(|#####| 0. 1. 0. 0. |#####|)) 
(ADD2LNC '|$noAlphas0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$explK0| 'HASHAR) 
(MPUTPROP '|$explK0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| 0. ((MTIMES SIMP) ((|$l| SIMP) 2. 8.) (($L SIMP) 2. 8.))
              0. 0. |#####|)) 
(ADD2LNC '|$explK0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$explD0| 'HASHAR) 
(MPUTPROP '|$explD0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6. 6.) 
(FILLARRAY AAAAA
    '(|#####| |#####| |#####| |#####| |#####| |#####| |#####| |#####|
              0. 0. 0. |#####| |#####| |#####| |#####| 0. 0. |#####|
              |#####| |#####| |#####| |#####| 0. |#####| |#####|
              |#####| |#####| |#####| |#####| |#####| |#####| |#####|
              |#####| |#####| |#####| |#####|)) 
(ADD2LNC '|$explD0| $ARRAYS) 
(DSKSETQ |$s| '|$s|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$s|) 
(MREMPROP '|$s| 'ARRAY) 
(MPUTPROP '|$s| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 4. 1. (((4.) (|$k| SIMP) 4.))
      (((1.) (MPLUS SIMP) ((|$k| SIMP) 1.)
        ((MTIMES SIMP) ((|$d| SIMP) 1. 2.) (($X SIMP) 2.))
        ((MTIMES SIMP) ((|$d| SIMP) 1. 3.) (($X SIMP) 3.))
        ((MTIMES SIMP) ((|$d| SIMP) 1. 4.) (($X SIMP) 4.))))
      (((2.) (MPLUS SIMP) ((|$k| SIMP) 2.)
        ((MTIMES SIMP) ((|$d| SIMP) 2. 3.) (($X SIMP) 3.))
        ((MTIMES SIMP) ((|$d| SIMP) 2. 4.) (($X SIMP) 4.))))
      (((3.) (MPLUS SIMP) ((|$k| SIMP) 3.)
        ((MTIMES SIMP) ((|$d| SIMP) 3. 4.) (($X SIMP) 4.)))))) 
(ADD2LNC '|$s| $ARRAYS) 
(DSKSETQ $NUM_PP4 '$NUM_PP4) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_PP4) 
(MREMPROP '$NUM_PP4 'ARRAY) 
(MPUTPROP '$NUM_PP4 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 10. 2.
      (((2. 2.) (RAT SIMP) -7. 2.) ((4. 4.) (RAT SIMP) 1. 2.)) NIL NIL
      NIL NIL NIL
      (((1. 3.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Mt|))))
      (((2. 3.) (MTIMES SIMP) ((RAT SIMP) 1. 2.)
        ((MPLUS SIMP) 1. |$Ms| |$Mt|)))
      (((1. 1.) (RAT SIMP) 1. 2.) ((3. 3.) (RAT SIMP) 1. 2.)) NIL NIL
      NIL NIL
      (((1. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 2.)
        ((MPLUS SIMP) -3. |$Ms| |$Mt|)))
      (((2. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 6. ((MTIMES SIMP) -2. |$Mt|))))
      (((1. 2.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 6. ((MTIMES SIMP) -2. |$Ms|)))
       ((3. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))))) 
(ADD2LNC '$NUM_PP4 $ARRAYS) 
(DSKSETQ $NUM_XX4 '$NUM_XX4) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_XX4) 
(MREMPROP '$NUM_XX4 'ARRAY) 
(MPUTPROP '$NUM_XX4 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 6. 2. NIL NIL NIL NIL NIL (((1. 4.) (MEXPT SIMP) |$Xi| -1.))
      (((1. 3.) (MTIMES SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|)
        ((MEXPT SIMP)
         ((MPLUS SIMP) ((MTIMES SIMP) -1. |$Xi|)
          ((MEXPT SIMP RATSIMP) |$Xi| 2.))
         -1.))
       ((2. 4.) . 1.))
      (((1. 2.) (MEXPT SIMP) ((MPLUS SIMP) -1. |$Xi|) -1.)
       ((2. 3.) (MTIMES SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|)
        ((MEXPT SIMP)
         ((MPLUS SIMP) -1. |$om|
          ((MTIMES SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$om|))
           |$Xi|))
         -1.))
       ((3. 4.) (MTIMES SIMP) ((MEXPT SIMP) |$om| -1.)
        ((MEXPT SIMP) |$Xi| -1.) ((MPLUS SIMP) -1. |$om| |$Xi|))))) 
(ADD2LNC '$NUM_XX4 $ARRAYS) 
(DSKSETQ $INFLAG 'T) 
(DSKSETQ $K '$K) 
(DEFPROP $K $ANY MODE) 
(ADD2LNC '$K $PROPS) 
(DSKSETQ |$l1| '|$l1|) 
(DSKSETQ |$l2| '|$l2|) 
(DSKSETQ |$l3| '|$l3|) 
(DSKSETQ |$l4| '|$l4|) 
(DSKSETQ |$dx3_dOM|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -1. |$om| |$Xi|
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|) -2.))
           ((MTIMES SIMP) |$Xi|
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|) -1.)))) 
(DSKSETQ |$Mu|
         '((MPLUS SIMP) 2. ((MTIMES SIMP) -1. |$Ms|)
           ((MTIMES SIMP) -1. |$Mt|))) 
(DSKSETQ |$maxlevel| '8.) 
(DSKSETQ $TI0 '3945620534.) 
(DSKSETQ |$Dim| '26.) 
(DSKSETQ $AMP0
         '((MTIMES SIMP)
           ((MPLUS SIMP) 175205648.
            ((MTIMES SIMP RATSIMP) 23160628. |$Ms|)
            ((MTIMES SIMP) -21457708. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
            ((MTIMES SIMP) 824656. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -1051233888.
              ((MTIMES SIMP RATSIMP) -70501280. |$Ms|)
              ((MTIMES SIMP) 174943776.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -9588992. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 350411296.
                ((MTIMES SIMP RATSIMP) 153064416. |$Ms|)
                ((MTIMES SIMP) -12580736.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|))
             |$om|)
            ((MTIMES SIMP)
             ((MPLUS SIMP) 2665358416.
              ((MTIMES SIMP RATSIMP) 38106096. |$Ms|)
              ((MTIMES SIMP) -746045776.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 115305120.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1745177840.
                ((MTIMES SIMP RATSIMP) -559886320. |$Ms|)
                ((MTIMES SIMP) 187141584.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -672000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 259369152.
                ((MTIMES SIMP RATSIMP) 141765008. |$Ms|)
                ((MTIMES SIMP) -672000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -4177550496.
              ((MTIMES SIMP RATSIMP) 804362272. |$Ms|)
              ((MTIMES SIMP) 1394009120.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -381823680.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 3503943520.
                ((MTIMES SIMP RATSIMP) 771036672. |$Ms|)
                ((MTIMES SIMP) -750505840.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 2688000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -229190976.
                ((MTIMES SIMP RATSIMP) -703785264. |$Ms|)
                ((MTIMES SIMP) 4032000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -182972160.
                ((MTIMES SIMP RATSIMP) 1344000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 4918733960.
              ((MTIMES SIMP RATSIMP) -2851530360. |$Ms|)
              ((MTIMES SIMP) -848137360.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 457430400.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -2851530360.
                ((MTIMES SIMP RATSIMP) -761449080. |$Ms|)
                ((MTIMES SIMP) 1135491280.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -3360000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -848137360.
                ((MTIMES SIMP RATSIMP) 1135491280. |$Ms|)
                ((MTIMES SIMP) -6720000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 457430400.
                ((MTIMES SIMP RATSIMP) -3360000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -4177550496.
              ((MTIMES SIMP RATSIMP) 3503943520. |$Ms|)
              ((MTIMES SIMP) -229190976.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -182972160.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 804362272.
                ((MTIMES SIMP RATSIMP) 771036672. |$Ms|)
                ((MTIMES SIMP) -703785264.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 1344000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1394009120.
                ((MTIMES SIMP RATSIMP) -750505840. |$Ms|)
                ((MTIMES SIMP) 4032000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -381823680.
                ((MTIMES SIMP RATSIMP) 2688000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 2665358416.
              ((MTIMES SIMP RATSIMP) -1745177840. |$Ms|)
              ((MTIMES SIMP) 259369152.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 38106096.
                ((MTIMES SIMP RATSIMP) -559886320. |$Ms|)
                ((MTIMES SIMP) 141765008.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -746045776.
                ((MTIMES SIMP RATSIMP) 187141584. |$Ms|)
                ((MTIMES SIMP) -672000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 115305120.
                ((MTIMES SIMP RATSIMP) -672000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -1051233888.
              ((MTIMES SIMP RATSIMP) 350411296. |$Ms|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -70501280.
                ((MTIMES SIMP RATSIMP) 153064416. |$Ms|))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 174943776.
                ((MTIMES SIMP RATSIMP) -12580736. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) -9588992. ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 175205648.
              ((MTIMES SIMP RATSIMP) 23160628. |$Mt|)
              ((MTIMES SIMP) -21457708.
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) 824656. ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 8.)))
           ((MEXPT SIMP RATSIMP) |$Xi| 8.)
           ((MEXPT SIMP)
            ((MPLUS SIMP) 1. ((MTIMES SIMP RATSIMP) -8. |$om|)
             ((MTIMES SIMP) 28. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -56. ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 70. ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -56. ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 28. ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -8. ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MEXPT SIMP RATSIMP) |$om| 8.)
             ((MTIMES SIMP)
              ((MPLUS SIMP) -8. ((MTIMES SIMP RATSIMP) 64. |$om|)
               ((MTIMES SIMP) -224. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 448. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -560. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 448. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -224. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 64. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -8. ((MEXPT SIMP RATSIMP) |$om| 8.)))
              |$Xi|)
             ((MTIMES SIMP)
              ((MPLUS SIMP) 28. ((MTIMES SIMP RATSIMP) -224. |$om|)
               ((MTIMES SIMP) 784. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -1568. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 1960. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -1568. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 784. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -224. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) 28. ((MEXPT SIMP RATSIMP) |$om| 8.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 2.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -56. ((MTIMES SIMP RATSIMP) 448. |$om|)
               ((MTIMES SIMP) -1568. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 3136. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -3920. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 3136. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -1568. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 448. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -56. ((MEXPT SIMP RATSIMP) |$om| 8.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 3.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 70. ((MTIMES SIMP RATSIMP) -560. |$om|)
               ((MTIMES SIMP) 1960. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -3920. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 4900. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -3920. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 1960. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -560. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) 70. ((MEXPT SIMP RATSIMP) |$om| 8.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 4.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -56. ((MTIMES SIMP RATSIMP) 448. |$om|)
               ((MTIMES SIMP) -1568. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 3136. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -3920. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 3136. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -1568. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 448. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -56. ((MEXPT SIMP RATSIMP) |$om| 8.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 5.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 28. ((MTIMES SIMP RATSIMP) -224. |$om|)
               ((MTIMES SIMP) 784. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -1568. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 1960. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -1568. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 784. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -224. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) 28. ((MEXPT SIMP RATSIMP) |$om| 8.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 6.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -8. ((MTIMES SIMP RATSIMP) 64. |$om|)
               ((MTIMES SIMP) -224. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 448. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -560. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 448. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -224. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 64. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -8. ((MEXPT SIMP RATSIMP) |$om| 8.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 7.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 1. ((MTIMES SIMP RATSIMP) -8. |$om|)
               ((MTIMES SIMP) 28. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -56. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 70. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -56. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 28. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -8. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MEXPT SIMP RATSIMP) |$om| 8.))
              ((MEXPT SIMP RATSIMP) |$Xi| 8.)))
            -1.))) 
(DSKSETQ |$Partials0| '((MLIST))) 
(DSKSETQ $LIST0
         '((MLIST)
           ((MTIMES SIMP) 63000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -126000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -12448800. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 23738400. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 12448800. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 63000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -35002800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19192950. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 11264400. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 618823800.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -42000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 23950080. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -68817420. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 10255140. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 8144150. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 20048000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -631680. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 26813220. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -22545600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1237619880. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -14149100. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 539448700.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -772800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -15677340. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -360009720. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -156750720. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 13777750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -223149500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 910342720. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -11975040.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 16215885. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19570950.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 28720755. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 462861000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10558800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222613440. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -73024875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 11975040. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2116485. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 529542090. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -18257400. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -12882555.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 512024310. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1212819300. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -247152360. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -4300632000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -10789632. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 10184832. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -262211040. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 135449328. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1209600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -383096448. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 384247584. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 356467104. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 6188984592. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 126077280. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -64299480. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -113561280. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2262735720. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -1427760. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 419373360. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -54920250. (($P SIMP) 8. 0.)))) 
(DSKSETQ $LIST_OF_STATES_IN_LIST_FORM0
         '((MLIST) ((MLIST SIMP) 1.)
           ((MLIST SIMP)
            ((MTIMES SIMP) 63000. (($P SIMP) 1. 1.)
             ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
            ((MTIMES SIMP) -126000. (($P SIMP) 1. 0.)
             ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
            ((MTIMES SIMP) -12448800. (($P SIMP) 1. 1.)
             ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
            ((MTIMES SIMP) 23738400. (($P SIMP) 2. 0.)
             ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
            ((MTIMES SIMP) 12448800.
             ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 2.))
            ((MTIMES SIMP) 63000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
             (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
            ((MTIMES SIMP) -35002800. (($P SIMP) 1. 1.)
             (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
            ((MTIMES SIMP) 19192950.
             ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
            ((MTIMES SIMP) 11264400. (($P SIMP) 1. 0.)
             (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
            ((MTIMES SIMP) 618823800.
             ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
            ((MTIMES SIMP) -42000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
             (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
            ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
             (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
            ((MTIMES SIMP) 23950080. (($P SIMP) 1. 1.)
             (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
            ((MTIMES SIMP) -68817420. (($P SIMP) 2. 0.)
             (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
            ((MTIMES SIMP) 10255140. (($P SIMP) 1. 0.)
             (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
            ((MTIMES SIMP) 8144150. (($P SIMP) 1. 1.)
             ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
            ((MTIMES SIMP) 20048000. (($P SIMP) 2. 0.)
             ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
            ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
             (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
            ((MTIMES SIMP) -631680. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
             (($P SIMP) 3. 1.))
            ((MTIMES SIMP) 26813220.
             ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
            ((MTIMES SIMP) -22545600. (($P SIMP) 1. 0.)
             (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
            ((MTIMES SIMP) -1237619880. (($P SIMP) 2. 2.)
             (($P SIMP) 3. 1.))
            ((MTIMES SIMP) -14149100. (($P SIMP) 1. 0.)
             (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
            ((MTIMES SIMP) 539448700.
             ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
            ((MTIMES SIMP) -42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
             (($P SIMP) 3. 2.))
            ((MTIMES SIMP) -772800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
             (($P SIMP) 3. 2.))
            ((MTIMES SIMP) -15677340. (($P SIMP) 1. 0.)
             (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
            ((MTIMES SIMP) -360009720. (($P SIMP) 2. 1.)
             (($P SIMP) 3. 2.))
            ((MTIMES SIMP) -156750720. (($P SIMP) 3. 0.)
             (($P SIMP) 3. 2.))
            ((MTIMES SIMP) 13777750.
             ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 3.))
            ((MTIMES SIMP) -223149500. (($P SIMP) 1. 1.)
             (($P SIMP) 3. 3.))
            ((MTIMES SIMP) 910342720. (($P SIMP) 2. 0.)
             (($P SIMP) 3. 3.))
            ((MTIMES SIMP) -11975040.
             ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
            ((MTIMES SIMP) 16215885. (($P SIMP) 1. 1.)
             (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
            ((MTIMES SIMP) -19570950.
             ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
            ((MTIMES SIMP) 28720755. (($P SIMP) 1. 0.)
             (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
            ((MTIMES SIMP) 462861000. (($P SIMP) 2. 2.)
             (($P SIMP) 4. 0.))
            ((MTIMES SIMP) -10558800. (($P SIMP) 1. 0.)
             (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
            ((MTIMES SIMP) -222613440. (($P SIMP) 3. 1.)
             (($P SIMP) 4. 0.))
            ((MTIMES SIMP) -73024875.
             ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
            ((MTIMES SIMP) 11975040. (($P SIMP) 1. 0.)
             (($P SIMP) 1. 1.) (($P SIMP) 4. 1.))
            ((MTIMES SIMP) -2116485. (($P SIMP) 1. 0.)
             (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
            ((MTIMES SIMP) 529542090. (($P SIMP) 2. 1.)
             (($P SIMP) 4. 1.))
            ((MTIMES SIMP) -18257400. (($P SIMP) 3. 0.)
             (($P SIMP) 4. 1.))
            ((MTIMES SIMP) -12882555.
             ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
            ((MTIMES SIMP) 512024310. (($P SIMP) 1. 1.)
             (($P SIMP) 4. 2.))
            ((MTIMES SIMP) -1212819300. (($P SIMP) 2. 0.)
             (($P SIMP) 4. 2.))
            ((MTIMES SIMP) -247152360. (($P SIMP) 1. 0.)
             (($P SIMP) 4. 3.))
            ((MTIMES SIMP) -4300632000. (($P SIMP) 4. 4.))
            ((MTIMES SIMP) -10789632. (($P SIMP) 1. 0.)
             (($P SIMP) 1. 1.) (($P SIMP) 5. 0.))
            ((MTIMES SIMP) 10184832. (($P SIMP) 1. 0.)
             (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
            ((MTIMES SIMP) -262211040. (($P SIMP) 2. 1.)
             (($P SIMP) 5. 0.))
            ((MTIMES SIMP) 135449328. (($P SIMP) 3. 0.)
             (($P SIMP) 5. 0.))
            ((MTIMES SIMP) 1209600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
             (($P SIMP) 5. 1.))
            ((MTIMES SIMP) -383096448. (($P SIMP) 1. 1.)
             (($P SIMP) 5. 1.))
            ((MTIMES SIMP) 384247584. (($P SIMP) 2. 0.)
             (($P SIMP) 5. 1.))
            ((MTIMES SIMP) 356467104. (($P SIMP) 1. 0.)
             (($P SIMP) 5. 2.))
            ((MTIMES SIMP) 6188984592. (($P SIMP) 5. 3.))
            ((MTIMES SIMP) 126077280. (($P SIMP) 1. 1.)
             (($P SIMP) 6. 0.))
            ((MTIMES SIMP) -64299480. (($P SIMP) 2. 0.)
             (($P SIMP) 6. 0.))
            ((MTIMES SIMP) -113561280. (($P SIMP) 1. 0.)
             (($P SIMP) 6. 1.))
            ((MTIMES SIMP) -2262735720. (($P SIMP) 6. 2.))
            ((MTIMES SIMP) -1427760. (($P SIMP) 1. 0.)
             (($P SIMP) 7. 0.))
            ((MTIMES SIMP) 419373360. (($P SIMP) 7. 1.))
            ((MTIMES SIMP) -54920250. (($P SIMP) 8. 0.)))
           ((MLIST SIMP) 1.) ((MLIST SIMP) 1.))) 
(DSKSETQ $COEFFS_LIST0
         '((MLIST) ((MLIST) 1.)
           ((MLIST) -63000. 126000. 12448800. 23738400. -12448800.
            -63000. -35002800. -19192950. 11264400. 618823800. 21000.
            -21000. 11975040. 34408710. -5127570.
            ((RAT SIMP) -4072075. 2.) 5012000. -21000. -315840.
            -13406610. -11272800. -618809940. 3537275. 134862175.
            21000. -386400. 7838670. -180004860. 39187680.
            ((RAT SIMP) -6888875. 2.) -55787375. -227585680. -1995840.
            ((RAT SIMP) -5405295. 2.) -3261825.
            ((RAT SIMP) -9573585. 2.) -77143500. -879900. 18551120.
            ((RAT SIMP) -8113875. 4.) 1995840. ((RAT SIMP) 705495. 2.)
            88257015. 1521450. ((RAT SIMP) 4294185. 2.) 85337385.
            202136550. 20596030. 119462000. 449568. 424368. 10925460.
            2821861. -50400. -15962352. -16010316. -14852796.
            -128937179. -1050644. -535829. 946344. 18856131. -1983.
            -582463. ((RAT SIMP) -87175. 8.))
           ((MLIST) 1.) ((MLIST) 1.))) 
(DSKSETQ $TMP_LIST0 '((MLIST) 1.)) 
(DSKSETQ $S00 '1.) 
(DSKSETQ $POW0 '0.) 
(DSKSETQ $LIST_OF_STATE_COEFFS0
         '((MLIST SIMP) ((MLIST SIMP) 1.)
           ((MLIST SIMP) -63000. 126000. 12448800. 23738400. -12448800.
            -63000. -35002800. -19192950. 11264400. 618823800. 21000.
            -21000. 11975040. 34408710. -5127570.
            ((RAT SIMP) -4072075. 2.) 5012000. -21000. -315840.
            -13406610. -11272800. -618809940. 3537275. 134862175.
            21000. -386400. 7838670. -180004860. 39187680.
            ((RAT SIMP) -6888875. 2.) -55787375. -227585680. -1995840.
            ((RAT SIMP) -5405295. 2.) -3261825.
            ((RAT SIMP) -9573585. 2.) -77143500. -879900. 18551120.
            ((RAT SIMP) -8113875. 4.) 1995840. ((RAT SIMP) 705495. 2.)
            88257015. 1521450. ((RAT SIMP) 4294185. 2.) 85337385.
            202136550. 20596030. 119462000. 449568. 424368. 10925460.
            2821861. -50400. -15962352. -16010316. -14852796.
            -128937179. -1050644. -535829. 946344. 18856131. -1983.
            -582463. ((RAT SIMP) -87175. 8.))
           ((MLIST SIMP) 1.) ((MLIST SIMP) 1.))) 
(DSKSETQ $NO_ADDEDNS0 '((MLIST) 1. 65. 1. 1.)) 
(DSKSETQ $OLDT0 '1933.71) 
(DSKSETQ $NEWT0 '1933.71) 
(DSKSETQ $LIST_OF_SUBSTATES0
         '((MLIST) 1. ((MTIMES SIMP) -54920250. (($P SIMP) 8. 0.)) 1.
           1.)) 
(DSKSETQ $SL0
         '((MLIST)
           (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0.))
           (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 1.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0.))
           (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0.))
           (($MATRIX SIMP) ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0.)
            ((MLIST SIMP) 0. 0. 0. 0. 0. 0. 0. 0. 0.)))) 
(DSKSETQ $NAS0 '|$noAlphas0|) 
(DSKSETQ $NAS_LIST0 '((MLIST) 0. 1. 0. 0.)) 
(DSKSETQ $INT0 '((|$k| SIMP) 2.)) 
(DSKSETQ $US0 '|$usedLevels0|) 
(DSKSETQ $ULPS0 '|$usedLevelsPowers0|) 
(DSKSETQ $ULPS_LIST0
         '((MLIST) ((MLIST SIMP)) ((MLIST SIMP) 8. 1.) ((MLIST SIMP))
           ((MLIST SIMP)))) 
(DSKSETQ $KS_RULES0
         '((MLIST SIMP) ((MEQUAL SIMP) ((|$k| SIMP) 1.) 0.)
           ((MEQUAL SIMP) ((|$k| SIMP) 2.)
            ((MTIMES SIMP) ((|$l| SIMP) 2. 8.) (($L SIMP) 2. 8.)))
           ((MEQUAL SIMP) ((|$k| SIMP) 3.) 0.)
           ((MEQUAL SIMP) ((|$k| SIMP) 4.) 0.))) 
(DSKSETQ $DS_RULES0
         '((MLIST SIMP)
           ((MLIST SIMP) ((MEQUAL SIMP) ((|$d| SIMP) 1. 2.) 0.)
            ((MEQUAL SIMP) ((|$d| SIMP) 1. 3.) 0.)
            ((MEQUAL SIMP) ((|$d| SIMP) 1. 4.) 0.))
           ((MLIST SIMP) ((MEQUAL SIMP) ((|$d| SIMP) 2. 3.) 0.)
            ((MEQUAL SIMP) ((|$d| SIMP) 2. 4.) 0.))
           ((MLIST SIMP) ((MEQUAL SIMP) ((|$d| SIMP) 3. 4.) 0.))
           ((MLIST SIMP)))) 
(DSKSETQ $EI0 '((|$l| SIMP) 2. 8.)) 
(DSKSETQ $EX_EI0 '((|$l| SIMP) 2. 8.)) 
(DSKSETQ $INTERMEDIATET0 '1933.72) 
(DSKSETQ $PARTIAL_AMP0
         '((MTIMES SIMP) ((RAT SIMP) -87175. 8.)
           ((|$Skk| SIMP) 2. 8. 2. 0.))) 
(DSKSETQ $INTERMEDIATET1 '1933.72) 
(DSKSETQ $FINAL_PARTIAL_AMP0
         '((MTIMES SIMP) 219681000.
           ((MPLUS SIMP)
            ((MTIMES SIMP) (($PP SIMP) 1. 2.)
             ((MEXPT SIMP) (($XX SIMP) 1. 2.) 8.))
            ((MTIMES SIMP) (($PP SIMP) 2. 3.)
             ((MEXPT SIMP) (($XX SIMP) 2. 3.) 8.))
            ((MTIMES SIMP) (($PP SIMP) 2. 4.)
             ((MEXPT SIMP) (($XX SIMP) 2. 4.) 8.))))) 
(DSKSETQ $INTERMEDIATET2 '1933.72) 
(DSKSETQ $FINAL_PARTIAL_GF_ON_SHELL_AMP0
         '((MPLUS SIMP)
           ((MTIMES SIMP) 329521500.
            ((MEXPT SIMP) (($XX SIMP) 1. 2.) 8.))
           ((MTIMES SIMP) 109840500.
            ((MEXPT SIMP) (($XX SIMP) 2. 3.) 8.))
           ((MTIMES SIMP) 329521500.
            ((MEXPT SIMP) (($XX SIMP) 2. 4.) 8.))
           ((MTIMES SIMP)
            ((MPLUS SIMP)
             ((MTIMES SIMP) -109840500.
              ((MEXPT SIMP) (($XX SIMP) 1. 2.) 8.))
             ((MTIMES SIMP) 109840500.
              ((MEXPT SIMP) (($XX SIMP) 2. 3.) 8.)))
            |$Ms|)
           ((MTIMES SIMP)
            ((MPLUS SIMP)
             ((MTIMES SIMP) 109840500.
              ((MEXPT SIMP) (($XX SIMP) 2. 3.) 8.))
             ((MTIMES SIMP) -109840500.
              ((MEXPT SIMP) (($XX SIMP) 2. 4.) 8.)))
            |$Mt|))) 
(DSKSETQ $INTERMEDIATET3 '1933.72) 
(DSKSETQ $INTERMEDIATET4 '1933.72) 
(DSKSETQ $FINAL_PARTIAL_GF_AMP0
         '((MPLUS SIMP)
           ((MTIMES SIMP) -1. |$Mt|
            ((MEXPT SIMP)
             ((MPLUS SIMP) 1. ((MTIMES SIMP RATSIMP) -8. |$om|)
              ((MTIMES SIMP) 28. ((MEXPT SIMP RATSIMP) |$om| 2.))
              ((MTIMES SIMP) -56. ((MEXPT SIMP RATSIMP) |$om| 3.))
              ((MTIMES SIMP) 70. ((MEXPT SIMP RATSIMP) |$om| 4.))
              ((MTIMES SIMP) -56. ((MEXPT SIMP RATSIMP) |$om| 5.))
              ((MTIMES SIMP) 28. ((MEXPT SIMP RATSIMP) |$om| 6.))
              ((MTIMES SIMP) -8. ((MEXPT SIMP RATSIMP) |$om| 7.))
              ((MEXPT SIMP RATSIMP) |$om| 8.)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -8. ((MTIMES SIMP RATSIMP) 64. |$om|)
                ((MTIMES SIMP) -224. ((MEXPT SIMP RATSIMP) |$om| 2.))
                ((MTIMES SIMP) 448. ((MEXPT SIMP RATSIMP) |$om| 3.))
                ((MTIMES SIMP) -560. ((MEXPT SIMP RATSIMP) |$om| 4.))
                ((MTIMES SIMP) 448. ((MEXPT SIMP RATSIMP) |$om| 5.))
                ((MTIMES SIMP) -224. ((MEXPT SIMP RATSIMP) |$om| 6.))
                ((MTIMES SIMP) 64. ((MEXPT SIMP RATSIMP) |$om| 7.))
                ((MTIMES SIMP) -8. ((MEXPT SIMP RATSIMP) |$om| 8.)))
               |$Xi|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 28. ((MTIMES SIMP RATSIMP) -224. |$om|)
                ((MTIMES SIMP) 784. ((MEXPT SIMP RATSIMP) |$om| 2.))
                ((MTIMES SIMP) -1568. ((MEXPT SIMP RATSIMP) |$om| 3.))
                ((MTIMES SIMP) 1960. ((MEXPT SIMP RATSIMP) |$om| 4.))
                ((MTIMES SIMP) -1568. ((MEXPT SIMP RATSIMP) |$om| 5.))
                ((MTIMES SIMP) 784. ((MEXPT SIMP RATSIMP) |$om| 6.))
                ((MTIMES SIMP) -224. ((MEXPT SIMP RATSIMP) |$om| 7.))
                ((MTIMES SIMP) 28. ((MEXPT SIMP RATSIMP) |$om| 8.)))
               ((MEXPT SIMP RATSIMP) |$Xi| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -56. ((MTIMES SIMP RATSIMP) 448. |$om|)
                ((MTIMES SIMP) -1568. ((MEXPT SIMP RATSIMP) |$om| 2.))
                ((MTIMES SIMP) 3136. ((MEXPT SIMP RATSIMP) |$om| 3.))
                ((MTIMES SIMP) -3920. ((MEXPT SIMP RATSIMP) |$om| 4.))
                ((MTIMES SIMP) 3136. ((MEXPT SIMP RATSIMP) |$om| 5.))
                ((MTIMES SIMP) -1568. ((MEXPT SIMP RATSIMP) |$om| 6.))
                ((MTIMES SIMP) 448. ((MEXPT SIMP RATSIMP) |$om| 7.))
                ((MTIMES SIMP) -56. ((MEXPT SIMP RATSIMP) |$om| 8.)))
               ((MEXPT SIMP RATSIMP) |$Xi| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 70. ((MTIMES SIMP RATSIMP) -560. |$om|)
                ((MTIMES SIMP) 1960. ((MEXPT SIMP RATSIMP) |$om| 2.))
                ((MTIMES SIMP) -3920. ((MEXPT SIMP RATSIMP) |$om| 3.))
                ((MTIMES SIMP) 4900. ((MEXPT SIMP RATSIMP) |$om| 4.))
                ((MTIMES SIMP) -3920. ((MEXPT SIMP RATSIMP) |$om| 5.))
                ((MTIMES SIMP) 1960. ((MEXPT SIMP RATSIMP) |$om| 6.))
                ((MTIMES SIMP) -560. ((MEXPT SIMP RATSIMP) |$om| 7.))
                ((MTIMES SIMP) 70. ((MEXPT SIMP RATSIMP) |$om| 8.)))
               ((MEXPT SIMP RATSIMP) |$Xi| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -56. ((MTIMES SIMP RATSIMP) 448. |$om|)
                ((MTIMES SIMP) -1568. ((MEXPT SIMP RATSIMP) |$om| 2.))
                ((MTIMES SIMP) 3136. ((MEXPT SIMP RATSIMP) |$om| 3.))
                ((MTIMES SIMP) -3920. ((MEXPT SIMP RATSIMP) |$om| 4.))
                ((MTIMES SIMP) 3136. ((MEXPT SIMP RATSIMP) |$om| 5.))
                ((MTIMES SIMP) -1568. ((MEXPT SIMP RATSIMP) |$om| 6.))
                ((MTIMES SIMP) 448. ((MEXPT SIMP RATSIMP) |$om| 7.))
                ((MTIMES SIMP) -56. ((MEXPT SIMP RATSIMP) |$om| 8.)))
               ((MEXPT SIMP RATSIMP) |$Xi| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 28. ((MTIMES SIMP RATSIMP) -224. |$om|)
                ((MTIMES SIMP) 784. ((MEXPT SIMP RATSIMP) |$om| 2.))
                ((MTIMES SIMP) -1568. ((MEXPT SIMP RATSIMP) |$om| 3.))
                ((MTIMES SIMP) 1960. ((MEXPT SIMP RATSIMP) |$om| 4.))
                ((MTIMES SIMP) -1568. ((MEXPT SIMP RATSIMP) |$om| 5.))
                ((MTIMES SIMP) 784. ((MEXPT SIMP RATSIMP) |$om| 6.))
                ((MTIMES SIMP) -224. ((MEXPT SIMP RATSIMP) |$om| 7.))
                ((MTIMES SIMP) 28. ((MEXPT SIMP RATSIMP) |$om| 8.)))
               ((MEXPT SIMP RATSIMP) |$Xi| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -8. ((MTIMES SIMP RATSIMP) 64. |$om|)
                ((MTIMES SIMP) -224. ((MEXPT SIMP RATSIMP) |$om| 2.))
                ((MTIMES SIMP) 448. ((MEXPT SIMP RATSIMP) |$om| 3.))
                ((MTIMES SIMP) -560. ((MEXPT SIMP RATSIMP) |$om| 4.))
                ((MTIMES SIMP) 448. ((MEXPT SIMP RATSIMP) |$om| 5.))
                ((MTIMES SIMP) -224. ((MEXPT SIMP RATSIMP) |$om| 6.))
                ((MTIMES SIMP) 64. ((MEXPT SIMP RATSIMP) |$om| 7.))
                ((MTIMES SIMP) -8. ((MEXPT SIMP RATSIMP) |$om| 8.)))
               ((MEXPT SIMP RATSIMP) |$Xi| 7.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1. ((MTIMES SIMP RATSIMP) -8. |$om|)
                ((MTIMES SIMP) 28. ((MEXPT SIMP RATSIMP) |$om| 2.))
                ((MTIMES SIMP) -56. ((MEXPT SIMP RATSIMP) |$om| 3.))
                ((MTIMES SIMP) 70. ((MEXPT SIMP RATSIMP) |$om| 4.))
                ((MTIMES SIMP) -56. ((MEXPT SIMP RATSIMP) |$om| 5.))
                ((MTIMES SIMP) 28. ((MEXPT SIMP RATSIMP) |$om| 6.))
                ((MTIMES SIMP) -8. ((MEXPT SIMP RATSIMP) |$om| 7.))
                ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MEXPT SIMP RATSIMP) |$Xi| 8.)))
             -1.)
            ((MPLUS SIMP)
             ((MTIMES SIMP)
              ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 878724000. |$om|)
               ((MTIMES SIMP) -6151068000.
                ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 18453204000.
                ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -30755340000.
                ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 30755340000.
                ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -18453204000.
                ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 6151068000.
                ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -878724000.
                ((MEXPT SIMP RATSIMP) |$om| 8.)))
              |$Xi|)
             ((MTIMES SIMP)
              ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -6151068000. |$om|)
               ((MTIMES SIMP) 39981942000.
                ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -110719224000.
                ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 169154370000.
                ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -153776700000.
                ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 83039418000.
                ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -24604272000.
                ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) 3075534000.
                ((MEXPT SIMP RATSIMP) |$om| 8.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 2.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 18453204000. |$om|)
               ((MTIMES SIMP) -110719224000.
                ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 282949128000.
                ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -399819420000.
                ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 338308740000.
                ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -172229904000.
                ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 49208544000.
                ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -6151068000.
                ((MEXPT SIMP RATSIMP) |$om| 8.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 3.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -30755340000. |$om|)
               ((MTIMES SIMP) 169154370000.
                ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -399819420000.
                ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 530529615000.
                ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -430574760000.
                ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 215287380000.
                ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -61510680000.
                ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) 7688835000.
                ((MEXPT SIMP RATSIMP) |$om| 8.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 4.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 30755340000. |$om|)
               ((MTIMES SIMP) -153776700000.
                ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 338308740000.
                ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -430574760000.
                ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 344459808000.
                ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -172229904000.
                ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 49208544000.
                ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -6151068000.
                ((MEXPT SIMP RATSIMP) |$om| 8.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 5.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -18453204000. |$om|)
               ((MTIMES SIMP) 83039418000.
                ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -172229904000.
                ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 215287380000.
                ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -172229904000.
                ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 86114952000.
                ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -24604272000.
                ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) 3075534000.
                ((MEXPT SIMP RATSIMP) |$om| 8.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 6.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) 6151068000. |$om|)
               ((MTIMES SIMP) -24604272000.
                ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 49208544000.
                ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -61510680000.
                ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 49208544000.
                ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -24604272000.
                ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 7029792000.
                ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -878724000.
                ((MEXPT SIMP RATSIMP) |$om| 8.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 7.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -878724000. |$om|)
               ((MTIMES SIMP) 3075534000.
                ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -6151068000.
                ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 7688835000.
                ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -6151068000.
                ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 3075534000.
                ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -878724000.
                ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) 109840500.
                ((MEXPT SIMP RATSIMP) |$om| 8.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 8.))))
           ((MTIMES SIMP)
            ((MEXPT SIMP)
             ((MPLUS SIMP) 1. ((MTIMES SIMP RATSIMP) -8. |$om|)
              ((MTIMES SIMP) 28. ((MEXPT SIMP RATSIMP) |$om| 2.))
              ((MTIMES SIMP) -56. ((MEXPT SIMP RATSIMP) |$om| 3.))
              ((MTIMES SIMP) 70. ((MEXPT SIMP RATSIMP) |$om| 4.))
              ((MTIMES SIMP) -56. ((MEXPT SIMP RATSIMP) |$om| 5.))
              ((MTIMES SIMP) 28. ((MEXPT SIMP RATSIMP) |$om| 6.))
              ((MTIMES SIMP) -8. ((MEXPT SIMP RATSIMP) |$om| 7.))
              ((MEXPT SIMP RATSIMP) |$om| 8.)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -8. ((MTIMES SIMP RATSIMP) 64. |$om|)
                ((MTIMES SIMP) -224. ((MEXPT SIMP RATSIMP) |$om| 2.))
                ((MTIMES SIMP) 448. ((MEXPT SIMP RATSIMP) |$om| 3.))
                ((MTIMES SIMP) -560. ((MEXPT SIMP RATSIMP) |$om| 4.))
                ((MTIMES SIMP) 448. ((MEXPT SIMP RATSIMP) |$om| 5.))
                ((MTIMES SIMP) -224. ((MEXPT SIMP RATSIMP) |$om| 6.))
                ((MTIMES SIMP) 64. ((MEXPT SIMP RATSIMP) |$om| 7.))
                ((MTIMES SIMP) -8. ((MEXPT SIMP RATSIMP) |$om| 8.)))
               |$Xi|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 28. ((MTIMES SIMP RATSIMP) -224. |$om|)
                ((MTIMES SIMP) 784. ((MEXPT SIMP RATSIMP) |$om| 2.))
                ((MTIMES SIMP) -1568. ((MEXPT SIMP RATSIMP) |$om| 3.))
                ((MTIMES SIMP) 1960. ((MEXPT SIMP RATSIMP) |$om| 4.))
                ((MTIMES SIMP) -1568. ((MEXPT SIMP RATSIMP) |$om| 5.))
                ((MTIMES SIMP) 784. ((MEXPT SIMP RATSIMP) |$om| 6.))
                ((MTIMES SIMP) -224. ((MEXPT SIMP RATSIMP) |$om| 7.))
                ((MTIMES SIMP) 28. ((MEXPT SIMP RATSIMP) |$om| 8.)))
               ((MEXPT SIMP RATSIMP) |$Xi| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -56. ((MTIMES SIMP RATSIMP) 448. |$om|)
                ((MTIMES SIMP) -1568. ((MEXPT SIMP RATSIMP) |$om| 2.))
                ((MTIMES SIMP) 3136. ((MEXPT SIMP RATSIMP) |$om| 3.))
                ((MTIMES SIMP) -3920. ((MEXPT SIMP RATSIMP) |$om| 4.))
                ((MTIMES SIMP) 3136. ((MEXPT SIMP RATSIMP) |$om| 5.))
                ((MTIMES SIMP) -1568. ((MEXPT SIMP RATSIMP) |$om| 6.))
                ((MTIMES SIMP) 448. ((MEXPT SIMP RATSIMP) |$om| 7.))
                ((MTIMES SIMP) -56. ((MEXPT SIMP RATSIMP) |$om| 8.)))
               ((MEXPT SIMP RATSIMP) |$Xi| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 70. ((MTIMES SIMP RATSIMP) -560. |$om|)
                ((MTIMES SIMP) 1960. ((MEXPT SIMP RATSIMP) |$om| 2.))
                ((MTIMES SIMP) -3920. ((MEXPT SIMP RATSIMP) |$om| 3.))
                ((MTIMES SIMP) 4900. ((MEXPT SIMP RATSIMP) |$om| 4.))
                ((MTIMES SIMP) -3920. ((MEXPT SIMP RATSIMP) |$om| 5.))
                ((MTIMES SIMP) 1960. ((MEXPT SIMP RATSIMP) |$om| 6.))
                ((MTIMES SIMP) -560. ((MEXPT SIMP RATSIMP) |$om| 7.))
                ((MTIMES SIMP) 70. ((MEXPT SIMP RATSIMP) |$om| 8.)))
               ((MEXPT SIMP RATSIMP) |$Xi| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -56. ((MTIMES SIMP RATSIMP) 448. |$om|)
                ((MTIMES SIMP) -1568. ((MEXPT SIMP RATSIMP) |$om| 2.))
                ((MTIMES SIMP) 3136. ((MEXPT SIMP RATSIMP) |$om| 3.))
                ((MTIMES SIMP) -3920. ((MEXPT SIMP RATSIMP) |$om| 4.))
                ((MTIMES SIMP) 3136. ((MEXPT SIMP RATSIMP) |$om| 5.))
                ((MTIMES SIMP) -1568. ((MEXPT SIMP RATSIMP) |$om| 6.))
                ((MTIMES SIMP) 448. ((MEXPT SIMP RATSIMP) |$om| 7.))
                ((MTIMES SIMP) -56. ((MEXPT SIMP RATSIMP) |$om| 8.)))
               ((MEXPT SIMP RATSIMP) |$Xi| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 28. ((MTIMES SIMP RATSIMP) -224. |$om|)
                ((MTIMES SIMP) 784. ((MEXPT SIMP RATSIMP) |$om| 2.))
                ((MTIMES SIMP) -1568. ((MEXPT SIMP RATSIMP) |$om| 3.))
                ((MTIMES SIMP) 1960. ((MEXPT SIMP RATSIMP) |$om| 4.))
                ((MTIMES SIMP) -1568. ((MEXPT SIMP RATSIMP) |$om| 5.))
                ((MTIMES SIMP) 784. ((MEXPT SIMP RATSIMP) |$om| 6.))
                ((MTIMES SIMP) -224. ((MEXPT SIMP RATSIMP) |$om| 7.))
                ((MTIMES SIMP) 28. ((MEXPT SIMP RATSIMP) |$om| 8.)))
               ((MEXPT SIMP RATSIMP) |$Xi| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -8. ((MTIMES SIMP RATSIMP) 64. |$om|)
                ((MTIMES SIMP) -224. ((MEXPT SIMP RATSIMP) |$om| 2.))
                ((MTIMES SIMP) 448. ((MEXPT SIMP RATSIMP) |$om| 3.))
                ((MTIMES SIMP) -560. ((MEXPT SIMP RATSIMP) |$om| 4.))
                ((MTIMES SIMP) 448. ((MEXPT SIMP RATSIMP) |$om| 5.))
                ((MTIMES SIMP) -224. ((MEXPT SIMP RATSIMP) |$om| 6.))
                ((MTIMES SIMP) 64. ((MEXPT SIMP RATSIMP) |$om| 7.))
                ((MTIMES SIMP) -8. ((MEXPT SIMP RATSIMP) |$om| 8.)))
               ((MEXPT SIMP RATSIMP) |$Xi| 7.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1. ((MTIMES SIMP RATSIMP) -8. |$om|)
                ((MTIMES SIMP) 28. ((MEXPT SIMP RATSIMP) |$om| 2.))
                ((MTIMES SIMP) -56. ((MEXPT SIMP RATSIMP) |$om| 3.))
                ((MTIMES SIMP) 70. ((MEXPT SIMP RATSIMP) |$om| 4.))
                ((MTIMES SIMP) -56. ((MEXPT SIMP RATSIMP) |$om| 5.))
                ((MTIMES SIMP) 28. ((MEXPT SIMP RATSIMP) |$om| 6.))
                ((MTIMES SIMP) -8. ((MEXPT SIMP RATSIMP) |$om| 7.))
                ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MEXPT SIMP RATSIMP) |$Xi| 8.)))
             -1.)
            ((MPLUS SIMP) 768883500.
             ((MTIMES SIMP RATSIMP) -6151068000. |$om|)
             ((MTIMES SIMP) 21528738000.
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -43057476000.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 53821845000.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -43057476000.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 21528738000.
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -6151068000.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 768883500. ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -3514896000.
               ((MTIMES SIMP RATSIMP) 27240444000. |$om|)
               ((MTIMES SIMP) -92266020000.
                ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 178380972000.
                ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -215287380000.
                ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 166078836000.
                ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -79963884000.
                ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 21968100000.
                ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -2636172000.
                ((MEXPT SIMP RATSIMP) |$om| 8.)))
              |$Xi|)
             ((MTIMES SIMP)
              ((MPLUS SIMP) 12302136000.
               ((MTIMES SIMP RATSIMP) -92266020000. |$om|)
               ((MTIMES SIMP) 304477866000.
                ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -578200392000.
                ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 691995150000.
                ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -535142916000.
                ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 261420390000.
                ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -73812816000.
                ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) 9226602000.
                ((MEXPT SIMP RATSIMP) |$om| 8.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 2.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -24604272000.
               ((MTIMES SIMP RATSIMP) 178380972000. |$om|)
               ((MTIMES SIMP) -578200392000.
                ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 1094890104000.
                ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -1322479620000.
                ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 1039530492000.
                ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -516689712000.
                ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 147625632000.
                ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -18453204000.
                ((MEXPT SIMP RATSIMP) |$om| 8.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 3.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 30755340000.
               ((MTIMES SIMP RATSIMP) -215287380000. |$om|)
               ((MTIMES SIMP) 691995150000.
                ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -1322479620000.
                ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 1622344185000.
                ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -1291724280000.
                ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 645862140000.
                ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -184532040000.
                ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) 23066505000.
                ((MEXPT SIMP RATSIMP) |$om| 8.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 4.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -24604272000.
               ((MTIMES SIMP RATSIMP) 166078836000. |$om|)
               ((MTIMES SIMP) -535142916000.
                ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 1039530492000.
                ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -1291724280000.
                ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 1033379424000.
                ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -516689712000.
                ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 147625632000.
                ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -18453204000.
                ((MEXPT SIMP RATSIMP) |$om| 8.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 5.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 12302136000.
               ((MTIMES SIMP RATSIMP) -79963884000. |$om|)
               ((MTIMES SIMP) 261420390000.
                ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -516689712000.
                ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 645862140000.
                ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -516689712000.
                ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 258344856000.
                ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -73812816000.
                ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) 9226602000.
                ((MEXPT SIMP RATSIMP) |$om| 8.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 6.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -3514896000.
               ((MTIMES SIMP RATSIMP) 21968100000. |$om|)
               ((MTIMES SIMP) -73812816000.
                ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 147625632000.
                ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -184532040000.
                ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 147625632000.
                ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -73812816000.
                ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 21089376000.
                ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -2636172000.
                ((MEXPT SIMP RATSIMP) |$om| 8.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 7.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 439362000.
               ((MTIMES SIMP RATSIMP) -2636172000. |$om|)
               ((MTIMES SIMP) 9226602000.
                ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -18453204000.
                ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 23066505000.
                ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -18453204000.
                ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 9226602000.
                ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -2636172000.
                ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) 329521500.
                ((MEXPT SIMP RATSIMP) |$om| 8.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 8.))))
           ((MTIMES SIMP) |$Ms|
            ((MPLUS SIMP)
             ((MTIMES SIMP)
              ((MPLUS SIMP) -878724000.
               ((MTIMES SIMP RATSIMP) 6151068000. |$om|)
               ((MTIMES SIMP) -18453204000.
                ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 30755340000.
                ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -30755340000.
                ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 18453204000.
                ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -6151068000.
                ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 878724000.
                ((MEXPT SIMP RATSIMP) |$om| 7.)))
              |$Xi|)
             ((MTIMES SIMP)
              ((MPLUS SIMP) 3075534000.
               ((MTIMES SIMP RATSIMP) -18453204000. |$om|)
               ((MTIMES SIMP) 46133010000.
                ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -61510680000.
                ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 46133010000.
                ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -18453204000.
                ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 3075534000.
                ((MEXPT SIMP RATSIMP) |$om| 6.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 2.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -6151068000.
               ((MTIMES SIMP RATSIMP) 30755340000. |$om|)
               ((MTIMES SIMP) -61510680000.
                ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 61510680000.
                ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -30755340000.
                ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 6151068000.
                ((MEXPT SIMP RATSIMP) |$om| 5.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 3.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 7688835000.
               ((MTIMES SIMP RATSIMP) -30755340000. |$om|)
               ((MTIMES SIMP) 46133010000.
                ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -30755340000.
                ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 7688835000.
                ((MEXPT SIMP RATSIMP) |$om| 4.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 4.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -6151068000.
               ((MTIMES SIMP RATSIMP) 18453204000. |$om|)
               ((MTIMES SIMP) -18453204000.
                ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 6151068000.
                ((MEXPT SIMP RATSIMP) |$om| 3.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 5.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 3075534000.
               ((MTIMES SIMP RATSIMP) -6151068000. |$om|)
               ((MTIMES SIMP) 3075534000.
                ((MEXPT SIMP RATSIMP) |$om| 2.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 6.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -878724000.
               ((MTIMES SIMP RATSIMP) 878724000. |$om|))
              ((MEXPT SIMP RATSIMP) |$Xi| 7.))
             ((MTIMES SIMP) 109840500. ((MEXPT SIMP RATSIMP) |$Xi| 8.)))
            ((MEXPT SIMP)
             ((MPLUS SIMP) 1. ((MTIMES SIMP RATSIMP) -8. |$om|)
              ((MTIMES SIMP) 28. ((MEXPT SIMP RATSIMP) |$om| 2.))
              ((MTIMES SIMP) -56. ((MEXPT SIMP RATSIMP) |$om| 3.))
              ((MTIMES SIMP) 70. ((MEXPT SIMP RATSIMP) |$om| 4.))
              ((MTIMES SIMP) -56. ((MEXPT SIMP RATSIMP) |$om| 5.))
              ((MTIMES SIMP) 28. ((MEXPT SIMP RATSIMP) |$om| 6.))
              ((MTIMES SIMP) -8. ((MEXPT SIMP RATSIMP) |$om| 7.))
              ((MEXPT SIMP RATSIMP) |$om| 8.)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -8. ((MTIMES SIMP RATSIMP) 64. |$om|)
                ((MTIMES SIMP) -224. ((MEXPT SIMP RATSIMP) |$om| 2.))
                ((MTIMES SIMP) 448. ((MEXPT SIMP RATSIMP) |$om| 3.))
                ((MTIMES SIMP) -560. ((MEXPT SIMP RATSIMP) |$om| 4.))
                ((MTIMES SIMP) 448. ((MEXPT SIMP RATSIMP) |$om| 5.))
                ((MTIMES SIMP) -224. ((MEXPT SIMP RATSIMP) |$om| 6.))
                ((MTIMES SIMP) 64. ((MEXPT SIMP RATSIMP) |$om| 7.))
                ((MTIMES SIMP) -8. ((MEXPT SIMP RATSIMP) |$om| 8.)))
               |$Xi|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 28. ((MTIMES SIMP RATSIMP) -224. |$om|)
                ((MTIMES SIMP) 784. ((MEXPT SIMP RATSIMP) |$om| 2.))
                ((MTIMES SIMP) -1568. ((MEXPT SIMP RATSIMP) |$om| 3.))
                ((MTIMES SIMP) 1960. ((MEXPT SIMP RATSIMP) |$om| 4.))
                ((MTIMES SIMP) -1568. ((MEXPT SIMP RATSIMP) |$om| 5.))
                ((MTIMES SIMP) 784. ((MEXPT SIMP RATSIMP) |$om| 6.))
                ((MTIMES SIMP) -224. ((MEXPT SIMP RATSIMP) |$om| 7.))
                ((MTIMES SIMP) 28. ((MEXPT SIMP RATSIMP) |$om| 8.)))
               ((MEXPT SIMP RATSIMP) |$Xi| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -56. ((MTIMES SIMP RATSIMP) 448. |$om|)
                ((MTIMES SIMP) -1568. ((MEXPT SIMP RATSIMP) |$om| 2.))
                ((MTIMES SIMP) 3136. ((MEXPT SIMP RATSIMP) |$om| 3.))
                ((MTIMES SIMP) -3920. ((MEXPT SIMP RATSIMP) |$om| 4.))
                ((MTIMES SIMP) 3136. ((MEXPT SIMP RATSIMP) |$om| 5.))
                ((MTIMES SIMP) -1568. ((MEXPT SIMP RATSIMP) |$om| 6.))
                ((MTIMES SIMP) 448. ((MEXPT SIMP RATSIMP) |$om| 7.))
                ((MTIMES SIMP) -56. ((MEXPT SIMP RATSIMP) |$om| 8.)))
               ((MEXPT SIMP RATSIMP) |$Xi| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 70. ((MTIMES SIMP RATSIMP) -560. |$om|)
                ((MTIMES SIMP) 1960. ((MEXPT SIMP RATSIMP) |$om| 2.))
                ((MTIMES SIMP) -3920. ((MEXPT SIMP RATSIMP) |$om| 3.))
                ((MTIMES SIMP) 4900. ((MEXPT SIMP RATSIMP) |$om| 4.))
                ((MTIMES SIMP) -3920. ((MEXPT SIMP RATSIMP) |$om| 5.))
                ((MTIMES SIMP) 1960. ((MEXPT SIMP RATSIMP) |$om| 6.))
                ((MTIMES SIMP) -560. ((MEXPT SIMP RATSIMP) |$om| 7.))
                ((MTIMES SIMP) 70. ((MEXPT SIMP RATSIMP) |$om| 8.)))
               ((MEXPT SIMP RATSIMP) |$Xi| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -56. ((MTIMES SIMP RATSIMP) 448. |$om|)
                ((MTIMES SIMP) -1568. ((MEXPT SIMP RATSIMP) |$om| 2.))
                ((MTIMES SIMP) 3136. ((MEXPT SIMP RATSIMP) |$om| 3.))
                ((MTIMES SIMP) -3920. ((MEXPT SIMP RATSIMP) |$om| 4.))
                ((MTIMES SIMP) 3136. ((MEXPT SIMP RATSIMP) |$om| 5.))
                ((MTIMES SIMP) -1568. ((MEXPT SIMP RATSIMP) |$om| 6.))
                ((MTIMES SIMP) 448. ((MEXPT SIMP RATSIMP) |$om| 7.))
                ((MTIMES SIMP) -56. ((MEXPT SIMP RATSIMP) |$om| 8.)))
               ((MEXPT SIMP RATSIMP) |$Xi| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 28. ((MTIMES SIMP RATSIMP) -224. |$om|)
                ((MTIMES SIMP) 784. ((MEXPT SIMP RATSIMP) |$om| 2.))
                ((MTIMES SIMP) -1568. ((MEXPT SIMP RATSIMP) |$om| 3.))
                ((MTIMES SIMP) 1960. ((MEXPT SIMP RATSIMP) |$om| 4.))
                ((MTIMES SIMP) -1568. ((MEXPT SIMP RATSIMP) |$om| 5.))
                ((MTIMES SIMP) 784. ((MEXPT SIMP RATSIMP) |$om| 6.))
                ((MTIMES SIMP) -224. ((MEXPT SIMP RATSIMP) |$om| 7.))
                ((MTIMES SIMP) 28. ((MEXPT SIMP RATSIMP) |$om| 8.)))
               ((MEXPT SIMP RATSIMP) |$Xi| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -8. ((MTIMES SIMP RATSIMP) 64. |$om|)
                ((MTIMES SIMP) -224. ((MEXPT SIMP RATSIMP) |$om| 2.))
                ((MTIMES SIMP) 448. ((MEXPT SIMP RATSIMP) |$om| 3.))
                ((MTIMES SIMP) -560. ((MEXPT SIMP RATSIMP) |$om| 4.))
                ((MTIMES SIMP) 448. ((MEXPT SIMP RATSIMP) |$om| 5.))
                ((MTIMES SIMP) -224. ((MEXPT SIMP RATSIMP) |$om| 6.))
                ((MTIMES SIMP) 64. ((MEXPT SIMP RATSIMP) |$om| 7.))
                ((MTIMES SIMP) -8. ((MEXPT SIMP RATSIMP) |$om| 8.)))
               ((MEXPT SIMP RATSIMP) |$Xi| 7.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1. ((MTIMES SIMP RATSIMP) -8. |$om|)
                ((MTIMES SIMP) 28. ((MEXPT SIMP RATSIMP) |$om| 2.))
                ((MTIMES SIMP) -56. ((MEXPT SIMP RATSIMP) |$om| 3.))
                ((MTIMES SIMP) 70. ((MEXPT SIMP RATSIMP) |$om| 4.))
                ((MTIMES SIMP) -56. ((MEXPT SIMP RATSIMP) |$om| 5.))
                ((MTIMES SIMP) 28. ((MEXPT SIMP RATSIMP) |$om| 6.))
                ((MTIMES SIMP) -8. ((MEXPT SIMP RATSIMP) |$om| 7.))
                ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MEXPT SIMP RATSIMP) |$Xi| 8.)))
             -1.)))) 
(DSKSETQ $MAXNSNT0 '((RAT SIMP) 9. 2.)) 
(DSKSETQ |$Ms_proj_amp0| '0.) 
(DSKSETQ |$Mt_Ms_proj_amp0| '0.) 
(DSKSETQ $INTERMEDIATET6 '1933.72) 
(DSKSETQ $INTERMEDIATET7 '1933.73) 
(DSKSETQ $OTHERFAC0 '(($K SIMP) 2. 0. |$ii167|)) 
(DSKSETQ |$Asss|
         '((MTIMES SIMP)
           ((MPLUS SIMP) 175205648.
            ((MTIMES SIMP RATSIMP) 23160628. |$Ms|)
            ((MTIMES SIMP) -21457708. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
            ((MTIMES SIMP) 824656. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -1051233888.
              ((MTIMES SIMP RATSIMP) -70501280. |$Ms|)
              ((MTIMES SIMP) 174943776.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -9588992. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 350411296.
                ((MTIMES SIMP RATSIMP) 153064416. |$Ms|)
                ((MTIMES SIMP) -12580736.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|))
             |$om|)
            ((MTIMES SIMP)
             ((MPLUS SIMP) 2665358416.
              ((MTIMES SIMP RATSIMP) 38106096. |$Ms|)
              ((MTIMES SIMP) -746045776.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 115305120.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1745177840.
                ((MTIMES SIMP RATSIMP) -559886320. |$Ms|)
                ((MTIMES SIMP) 187141584.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -672000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 259369152.
                ((MTIMES SIMP RATSIMP) 141765008. |$Ms|)
                ((MTIMES SIMP) -672000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -4177550496.
              ((MTIMES SIMP RATSIMP) 804362272. |$Ms|)
              ((MTIMES SIMP) 1394009120.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -381823680.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 3503943520.
                ((MTIMES SIMP RATSIMP) 771036672. |$Ms|)
                ((MTIMES SIMP) -750505840.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 2688000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -229190976.
                ((MTIMES SIMP RATSIMP) -703785264. |$Ms|)
                ((MTIMES SIMP) 4032000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -182972160.
                ((MTIMES SIMP RATSIMP) 1344000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 4918733960.
              ((MTIMES SIMP RATSIMP) -2851530360. |$Ms|)
              ((MTIMES SIMP) -848137360.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 457430400.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -2851530360.
                ((MTIMES SIMP RATSIMP) -761449080. |$Ms|)
                ((MTIMES SIMP) 1135491280.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -3360000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -848137360.
                ((MTIMES SIMP RATSIMP) 1135491280. |$Ms|)
                ((MTIMES SIMP) -6720000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 457430400.
                ((MTIMES SIMP RATSIMP) -3360000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -4177550496.
              ((MTIMES SIMP RATSIMP) 3503943520. |$Ms|)
              ((MTIMES SIMP) -229190976.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -182972160.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 804362272.
                ((MTIMES SIMP RATSIMP) 771036672. |$Ms|)
                ((MTIMES SIMP) -703785264.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 1344000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1394009120.
                ((MTIMES SIMP RATSIMP) -750505840. |$Ms|)
                ((MTIMES SIMP) 4032000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -381823680.
                ((MTIMES SIMP RATSIMP) 2688000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 2665358416.
              ((MTIMES SIMP RATSIMP) -1745177840. |$Ms|)
              ((MTIMES SIMP) 259369152.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 38106096.
                ((MTIMES SIMP RATSIMP) -559886320. |$Ms|)
                ((MTIMES SIMP) 141765008.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -746045776.
                ((MTIMES SIMP RATSIMP) 187141584. |$Ms|)
                ((MTIMES SIMP) -672000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 115305120.
                ((MTIMES SIMP RATSIMP) -672000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -1051233888.
              ((MTIMES SIMP RATSIMP) 350411296. |$Ms|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -70501280.
                ((MTIMES SIMP RATSIMP) 153064416. |$Ms|))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 174943776.
                ((MTIMES SIMP RATSIMP) -12580736. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) -9588992. ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 175205648.
              ((MTIMES SIMP RATSIMP) 23160628. |$Mt|)
              ((MTIMES SIMP) -21457708.
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) 824656. ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 8.)))
           ((MEXPT SIMP RATSIMP) |$Xi| 8.)
           ((MEXPT SIMP)
            ((MPLUS SIMP) 1. ((MTIMES SIMP RATSIMP) -8. |$om|)
             ((MTIMES SIMP) 28. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -56. ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 70. ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -56. ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 28. ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -8. ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MEXPT SIMP RATSIMP) |$om| 8.)
             ((MTIMES SIMP)
              ((MPLUS SIMP) -8. ((MTIMES SIMP RATSIMP) 64. |$om|)
               ((MTIMES SIMP) -224. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 448. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -560. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 448. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -224. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 64. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -8. ((MEXPT SIMP RATSIMP) |$om| 8.)))
              |$Xi|)
             ((MTIMES SIMP)
              ((MPLUS SIMP) 28. ((MTIMES SIMP RATSIMP) -224. |$om|)
               ((MTIMES SIMP) 784. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -1568. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 1960. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -1568. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 784. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -224. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) 28. ((MEXPT SIMP RATSIMP) |$om| 8.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 2.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -56. ((MTIMES SIMP RATSIMP) 448. |$om|)
               ((MTIMES SIMP) -1568. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 3136. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -3920. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 3136. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -1568. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 448. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -56. ((MEXPT SIMP RATSIMP) |$om| 8.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 3.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 70. ((MTIMES SIMP RATSIMP) -560. |$om|)
               ((MTIMES SIMP) 1960. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -3920. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 4900. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -3920. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 1960. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -560. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) 70. ((MEXPT SIMP RATSIMP) |$om| 8.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 4.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -56. ((MTIMES SIMP RATSIMP) 448. |$om|)
               ((MTIMES SIMP) -1568. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 3136. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -3920. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 3136. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -1568. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 448. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -56. ((MEXPT SIMP RATSIMP) |$om| 8.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 5.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 28. ((MTIMES SIMP RATSIMP) -224. |$om|)
               ((MTIMES SIMP) 784. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -1568. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 1960. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -1568. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 784. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -224. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) 28. ((MEXPT SIMP RATSIMP) |$om| 8.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 6.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -8. ((MTIMES SIMP RATSIMP) 64. |$om|)
               ((MTIMES SIMP) -224. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 448. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -560. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 448. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -224. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 64. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -8. ((MEXPT SIMP RATSIMP) |$om| 8.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 7.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 1. ((MTIMES SIMP RATSIMP) -8. |$om|)
               ((MTIMES SIMP) 28. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -56. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 70. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -56. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 28. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -8. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MEXPT SIMP RATSIMP) |$om| 8.))
              ((MEXPT SIMP RATSIMP) |$Xi| 8.)))
            -1.))) 
(DSKSETQ $TI1 '3945620546.) 
(DSKSETQ |$Assss0|
         '((MTIMES SIMP)
           ((MPLUS SIMP) 175205648.
            ((MTIMES SIMP RATSIMP) 23160628. |$Ms|)
            ((MTIMES SIMP) -21457708. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
            ((MTIMES SIMP) 824656. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -1051233888.
              ((MTIMES SIMP RATSIMP) -70501280. |$Ms|)
              ((MTIMES SIMP) 174943776.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -9588992. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 350411296.
                ((MTIMES SIMP RATSIMP) 153064416. |$Ms|)
                ((MTIMES SIMP) -12580736.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|))
             |$om|)
            ((MTIMES SIMP)
             ((MPLUS SIMP) 2665358416.
              ((MTIMES SIMP RATSIMP) 38106096. |$Ms|)
              ((MTIMES SIMP) -746045776.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 115305120.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1745177840.
                ((MTIMES SIMP RATSIMP) -559886320. |$Ms|)
                ((MTIMES SIMP) 187141584.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -672000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 259369152.
                ((MTIMES SIMP RATSIMP) 141765008. |$Ms|)
                ((MTIMES SIMP) -672000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -4177550496.
              ((MTIMES SIMP RATSIMP) 804362272. |$Ms|)
              ((MTIMES SIMP) 1394009120.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -381823680.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 3503943520.
                ((MTIMES SIMP RATSIMP) 771036672. |$Ms|)
                ((MTIMES SIMP) -750505840.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 2688000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -229190976.
                ((MTIMES SIMP RATSIMP) -703785264. |$Ms|)
                ((MTIMES SIMP) 4032000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -182972160.
                ((MTIMES SIMP RATSIMP) 1344000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 4918733960.
              ((MTIMES SIMP RATSIMP) -2851530360. |$Ms|)
              ((MTIMES SIMP) -848137360.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 457430400.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -2851530360.
                ((MTIMES SIMP RATSIMP) -761449080. |$Ms|)
                ((MTIMES SIMP) 1135491280.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -3360000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -848137360.
                ((MTIMES SIMP RATSIMP) 1135491280. |$Ms|)
                ((MTIMES SIMP) -6720000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 457430400.
                ((MTIMES SIMP RATSIMP) -3360000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -4177550496.
              ((MTIMES SIMP RATSIMP) 3503943520. |$Ms|)
              ((MTIMES SIMP) -229190976.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -182972160.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 804362272.
                ((MTIMES SIMP RATSIMP) 771036672. |$Ms|)
                ((MTIMES SIMP) -703785264.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 1344000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1394009120.
                ((MTIMES SIMP RATSIMP) -750505840. |$Ms|)
                ((MTIMES SIMP) 4032000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -381823680.
                ((MTIMES SIMP RATSIMP) 2688000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 2665358416.
              ((MTIMES SIMP RATSIMP) -1745177840. |$Ms|)
              ((MTIMES SIMP) 259369152.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 38106096.
                ((MTIMES SIMP RATSIMP) -559886320. |$Ms|)
                ((MTIMES SIMP) 141765008.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -746045776.
                ((MTIMES SIMP RATSIMP) 187141584. |$Ms|)
                ((MTIMES SIMP) -672000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 115305120.
                ((MTIMES SIMP RATSIMP) -672000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -1051233888.
              ((MTIMES SIMP RATSIMP) 350411296. |$Ms|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -70501280.
                ((MTIMES SIMP RATSIMP) 153064416. |$Ms|))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 174943776.
                ((MTIMES SIMP RATSIMP) -12580736. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) -9588992. ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 175205648.
              ((MTIMES SIMP RATSIMP) 23160628. |$Mt|)
              ((MTIMES SIMP) -21457708.
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) 824656. ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 8.)))
           ((MEXPT SIMP RATSIMP) |$Xi| 8.)
           ((MEXPT SIMP)
            ((MPLUS SIMP) 1. ((MTIMES SIMP RATSIMP) -8. |$om|)
             ((MTIMES SIMP) 28. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -56. ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 70. ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -56. ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 28. ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -8. ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MEXPT SIMP RATSIMP) |$om| 8.)
             ((MTIMES SIMP)
              ((MPLUS SIMP) -8. ((MTIMES SIMP RATSIMP) 64. |$om|)
               ((MTIMES SIMP) -224. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 448. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -560. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 448. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -224. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 64. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -8. ((MEXPT SIMP RATSIMP) |$om| 8.)))
              |$Xi|)
             ((MTIMES SIMP)
              ((MPLUS SIMP) 28. ((MTIMES SIMP RATSIMP) -224. |$om|)
               ((MTIMES SIMP) 784. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -1568. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 1960. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -1568. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 784. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -224. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) 28. ((MEXPT SIMP RATSIMP) |$om| 8.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 2.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -56. ((MTIMES SIMP RATSIMP) 448. |$om|)
               ((MTIMES SIMP) -1568. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 3136. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -3920. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 3136. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -1568. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 448. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -56. ((MEXPT SIMP RATSIMP) |$om| 8.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 3.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 70. ((MTIMES SIMP RATSIMP) -560. |$om|)
               ((MTIMES SIMP) 1960. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -3920. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 4900. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -3920. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 1960. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -560. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) 70. ((MEXPT SIMP RATSIMP) |$om| 8.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 4.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -56. ((MTIMES SIMP RATSIMP) 448. |$om|)
               ((MTIMES SIMP) -1568. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 3136. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -3920. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 3136. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -1568. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 448. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -56. ((MEXPT SIMP RATSIMP) |$om| 8.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 5.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 28. ((MTIMES SIMP RATSIMP) -224. |$om|)
               ((MTIMES SIMP) 784. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -1568. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 1960. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -1568. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 784. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -224. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) 28. ((MEXPT SIMP RATSIMP) |$om| 8.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 6.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -8. ((MTIMES SIMP RATSIMP) 64. |$om|)
               ((MTIMES SIMP) -224. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 448. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -560. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 448. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -224. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 64. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -8. ((MEXPT SIMP RATSIMP) |$om| 8.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 7.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 1. ((MTIMES SIMP RATSIMP) -8. |$om|)
               ((MTIMES SIMP) 28. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -56. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 70. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -56. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 28. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -8. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MEXPT SIMP RATSIMP) |$om| 8.))
              ((MEXPT SIMP RATSIMP) |$Xi| 8.)))
            -1.))) 
(DSKSETQ |$f_Assss|
         '((MTIMES SIMP)
           ((MPLUS SIMP) 175205648.
            ((MTIMES SIMP RATSIMP) 23160628. |$Ms|)
            ((MTIMES SIMP) -21457708. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
            ((MTIMES SIMP) 824656. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -1051233888.
              ((MTIMES SIMP RATSIMP) -70501280. |$Ms|)
              ((MTIMES SIMP) 174943776.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -9588992. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 350411296.
                ((MTIMES SIMP RATSIMP) 153064416. |$Ms|)
                ((MTIMES SIMP) -12580736.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|))
             |$om|)
            ((MTIMES SIMP)
             ((MPLUS SIMP) 2665358416.
              ((MTIMES SIMP RATSIMP) 38106096. |$Ms|)
              ((MTIMES SIMP) -746045776.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 115305120.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1745177840.
                ((MTIMES SIMP RATSIMP) -559886320. |$Ms|)
                ((MTIMES SIMP) 187141584.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -672000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 259369152.
                ((MTIMES SIMP RATSIMP) 141765008. |$Ms|)
                ((MTIMES SIMP) -672000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -4177550496.
              ((MTIMES SIMP RATSIMP) 804362272. |$Ms|)
              ((MTIMES SIMP) 1394009120.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -381823680.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 3503943520.
                ((MTIMES SIMP RATSIMP) 771036672. |$Ms|)
                ((MTIMES SIMP) -750505840.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 2688000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -229190976.
                ((MTIMES SIMP RATSIMP) -703785264. |$Ms|)
                ((MTIMES SIMP) 4032000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -182972160.
                ((MTIMES SIMP RATSIMP) 1344000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 4918733960.
              ((MTIMES SIMP RATSIMP) -2851530360. |$Ms|)
              ((MTIMES SIMP) -848137360.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 457430400.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -2851530360.
                ((MTIMES SIMP RATSIMP) -761449080. |$Ms|)
                ((MTIMES SIMP) 1135491280.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -3360000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -848137360.
                ((MTIMES SIMP RATSIMP) 1135491280. |$Ms|)
                ((MTIMES SIMP) -6720000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 457430400.
                ((MTIMES SIMP RATSIMP) -3360000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -4177550496.
              ((MTIMES SIMP RATSIMP) 3503943520. |$Ms|)
              ((MTIMES SIMP) -229190976.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -182972160.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 804362272.
                ((MTIMES SIMP RATSIMP) 771036672. |$Ms|)
                ((MTIMES SIMP) -703785264.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 1344000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1394009120.
                ((MTIMES SIMP RATSIMP) -750505840. |$Ms|)
                ((MTIMES SIMP) 4032000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -381823680.
                ((MTIMES SIMP RATSIMP) 2688000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 2665358416.
              ((MTIMES SIMP RATSIMP) -1745177840. |$Ms|)
              ((MTIMES SIMP) 259369152.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 38106096.
                ((MTIMES SIMP RATSIMP) -559886320. |$Ms|)
                ((MTIMES SIMP) 141765008.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -746045776.
                ((MTIMES SIMP RATSIMP) 187141584. |$Ms|)
                ((MTIMES SIMP) -672000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 115305120.
                ((MTIMES SIMP RATSIMP) -672000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -1051233888.
              ((MTIMES SIMP RATSIMP) 350411296. |$Ms|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -70501280.
                ((MTIMES SIMP RATSIMP) 153064416. |$Ms|))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 174943776.
                ((MTIMES SIMP RATSIMP) -12580736. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) -9588992. ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 175205648.
              ((MTIMES SIMP RATSIMP) 23160628. |$Mt|)
              ((MTIMES SIMP) -21457708.
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) 824656. ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 8.)))
           ((MEXPT SIMP RATSIMP) |$Xi| 8.)
           ((MEXPT SIMP)
            ((MPLUS SIMP) 1. ((MTIMES SIMP RATSIMP) -8. |$om|)
             ((MTIMES SIMP) 28. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -56. ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 70. ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -56. ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 28. ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -8. ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MEXPT SIMP RATSIMP) |$om| 8.)
             ((MTIMES SIMP)
              ((MPLUS SIMP) -8. ((MTIMES SIMP RATSIMP) 64. |$om|)
               ((MTIMES SIMP) -224. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 448. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -560. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 448. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -224. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 64. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -8. ((MEXPT SIMP RATSIMP) |$om| 8.)))
              |$Xi|)
             ((MTIMES SIMP)
              ((MPLUS SIMP) 28. ((MTIMES SIMP RATSIMP) -224. |$om|)
               ((MTIMES SIMP) 784. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -1568. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 1960. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -1568. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 784. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -224. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) 28. ((MEXPT SIMP RATSIMP) |$om| 8.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 2.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -56. ((MTIMES SIMP RATSIMP) 448. |$om|)
               ((MTIMES SIMP) -1568. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 3136. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -3920. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 3136. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -1568. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 448. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -56. ((MEXPT SIMP RATSIMP) |$om| 8.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 3.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 70. ((MTIMES SIMP RATSIMP) -560. |$om|)
               ((MTIMES SIMP) 1960. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -3920. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 4900. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -3920. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 1960. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -560. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) 70. ((MEXPT SIMP RATSIMP) |$om| 8.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 4.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -56. ((MTIMES SIMP RATSIMP) 448. |$om|)
               ((MTIMES SIMP) -1568. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 3136. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -3920. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 3136. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -1568. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 448. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -56. ((MEXPT SIMP RATSIMP) |$om| 8.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 5.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 28. ((MTIMES SIMP RATSIMP) -224. |$om|)
               ((MTIMES SIMP) 784. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -1568. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 1960. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -1568. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 784. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -224. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) 28. ((MEXPT SIMP RATSIMP) |$om| 8.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 6.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -8. ((MTIMES SIMP RATSIMP) 64. |$om|)
               ((MTIMES SIMP) -224. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 448. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -560. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 448. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -224. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 64. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -8. ((MEXPT SIMP RATSIMP) |$om| 8.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 7.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 1. ((MTIMES SIMP RATSIMP) -8. |$om|)
               ((MTIMES SIMP) 28. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -56. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 70. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -56. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 28. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -8. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MEXPT SIMP RATSIMP) |$om| 8.))
              ((MEXPT SIMP RATSIMP) |$Xi| 8.)))
            -1.))) 
(DSKSETQ $TI2 '3945620546.) 
(DSKSETQ $FINAL_AMP
         '((MTIMES SIMP FACTORED) 4.
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om|) -8.)
           ((MPLUS SIMP IRREDUCIBLE) 43801412.
            ((MTIMES SIMP RATSIMP) 5790157. |$Ms|)
            ((MTIMES SIMP) -5364427. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
            ((MTIMES SIMP) 206164. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
            ((MTIMES SIMP RATSIMP) -262808472. |$om|)
            ((MTIMES SIMP RATSIMP) -17625320. |$Ms| |$om|)
            ((MTIMES SIMP) 43735944. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$om|)
            ((MTIMES SIMP) -2397248. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$om|)
            ((MTIMES SIMP RATSIMP) 87602824. |$Mt| |$om|)
            ((MTIMES SIMP RATSIMP) 38266104. |$Ms| |$Mt| |$om|)
            ((MTIMES SIMP) -3145184. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| |$om|)
            ((MTIMES SIMP) 666339604. ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 9526524. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) -186511444. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 28826280. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) -436294460. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) -139971580. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 46785396. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) -168000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 64842288. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 35441252. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) -168000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) -1044387624.
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) 201090568. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) 348502280. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -95455920. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) 875985880. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) 192759168. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -187626460. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) 672000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -57297744. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -175946316. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) 1008000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -45743040. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) 336000. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) 1229683490. ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) -712882590. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) -212034340. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 114357600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) -712882590. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) -190362270. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 283872820. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) -840000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) -212034340. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 283872820. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) -1680000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 114357600. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) -840000. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) -1044387624.
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) 875985880. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -57297744. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -45743040. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) 201090568. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) 192759168. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -175946316. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) 336000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) 348502280. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -187626460. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) 1008000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -95455920. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) 672000. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) 666339604. ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) -436294460. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 64842288. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 9526524. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) -139971580. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 35441252. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) -186511444. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 46785396. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) -168000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 28826280. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) -168000. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) -262808472. ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) 87602824. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -17625320. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) 38266104. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) 43735944. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -3145184. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -2397248. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) 43801412. ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) 5790157. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) -5364427. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) 206164. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 8.)))
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) -8.)
           ((MEXPT SIMP) |$Xi| 8.))) 
(DSKSETQ |$gh_TTTT|
         '((MTIMES SIMP FACTORED)
           ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
            ((MPLUS SIMP) 2. ((MTIMES SIMP) 2. |$Ms|)
             ((MTIMES SIMP) 2. |$Mt|)))
           ((MEXPT SIMP) |$om|
            ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 7.)
           ((MEXPT SIMP) |$Xi| -9.)
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|) 2.))) 
(DSKSETQ |$gh_TTTT_dx3|
         '((MTIMES SIMP FACTORED)
           ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
            ((MPLUS SIMP) 2. ((MTIMES SIMP) 2. |$Ms|)
             ((MTIMES SIMP) 2. |$Mt|)))
           ((MEXPT SIMP) |$om|
            ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 8.)
           ((MEXPT SIMP) |$Xi| -8.))) 
(DSKSETQ $FINAL_AMP_DX
         '((MTIMES SIMP FACTORED) 4.
           ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
            ((MPLUS SIMP) -6. ((MTIMES SIMP) 2. |$Ms|)
             ((MTIMES SIMP) 2. |$Mt|)))
           ((MEXPT SIMP) |$om|
            ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
           ((MPLUS SIMP IRREDUCIBLE) 43801412.
            ((MTIMES SIMP RATSIMP) 5790157. |$Ms|)
            ((MTIMES SIMP) -5364427. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
            ((MTIMES SIMP) 206164. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
            ((MTIMES SIMP RATSIMP) -262808472. |$om|)
            ((MTIMES SIMP RATSIMP) -17625320. |$Ms| |$om|)
            ((MTIMES SIMP) 43735944. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$om|)
            ((MTIMES SIMP) -2397248. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$om|)
            ((MTIMES SIMP RATSIMP) 87602824. |$Mt| |$om|)
            ((MTIMES SIMP RATSIMP) 38266104. |$Ms| |$Mt| |$om|)
            ((MTIMES SIMP) -3145184. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| |$om|)
            ((MTIMES SIMP) 666339604. ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 9526524. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) -186511444. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 28826280. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) -436294460. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) -139971580. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 46785396. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) -168000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 64842288. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 35441252. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) -168000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) -1044387624.
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) 201090568. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) 348502280. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -95455920. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) 875985880. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) 192759168. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -187626460. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) 672000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -57297744. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -175946316. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) 1008000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -45743040. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) 336000. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) 1229683490. ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) -712882590. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) -212034340. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 114357600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) -712882590. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) -190362270. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 283872820. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) -840000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) -212034340. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 283872820. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) -1680000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 114357600. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) -840000. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) -1044387624.
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) 875985880. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -57297744. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -45743040. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) 201090568. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) 192759168. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -175946316. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) 336000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) 348502280. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -187626460. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) 1008000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -95455920. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) 672000. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) 666339604. ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) -436294460. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 64842288. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 9526524. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) -139971580. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 35441252. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) -186511444. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 46785396. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) -168000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 28826280. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) -168000. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) -262808472. ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) 87602824. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -17625320. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) 38266104. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) 43735944. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -3145184. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -2397248. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) 43801412. ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) 5790157. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) -5364427. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) 206164. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 8.))))) 
(DSKSETQ |$Mt| '|$Mt|) 
(RESTORE-FACTS '((($KIND) |$Mt| $INTEGER))) 
(ADD2LNC '|$Mt| $PROPS) 
(DEFPROP $R $FIXNUM MODE) 
(ADD2LNC '$R $PROPS) 
(DEFPROP $L0 $FIXNUM MODE) 
(ADD2LNC '$L0 $PROPS) 
(DEFPROP $INR_PQ $FIXNUM MODE) 
(ADD2LNC '$INR_PQ $PROPS) 
(DEFPROP $S $FIXNUM MODE) 
(ADD2LNC '$S $PROPS) 
(DEFPROP $NR $ANY MODE) 
(ADD2LNC '$NR $PROPS) 
(DEFPROP $IP $FIXNUM MODE) 
(ADD2LNC '$IP $PROPS) 
(DEFPROP $IQ $FIXNUM MODE) 
(ADD2LNC '$IQ $PROPS) 
(DEFPROP $NF0 $FIXNUM MODE) 
(ADD2LNC '$NF0 $PROPS) 
(DEFPROP $NT0 $FIXNUM MODE) 
(ADD2LNC '$NT0 $PROPS) 
(DEFPROP $C0 $FIXNUM MODE) 
(ADD2LNC '$C0 $PROPS) 
(DEFPROP $N_PQ $FIXNUM MODE) 
(ADD2LNC '$N_PQ $PROPS) 
(DEFPROP $NR0 $FIXNUM MODE) 
(ADD2LNC '$NR0 $PROPS) 
(DEFPROP $M $FIXNUM MODE) 
(ADD2LNC '$M $PROPS) 
(DEFPROP $N $FIXNUM MODE) 
(ADD2LNC '$N $PROPS) 
(DEFPROP $T $ANY MODE) 
(ADD2LNC '$T $PROPS) 
(DEFPROP $N0 $FIXNUM MODE) 
(ADD2LNC '$N0 $PROPS) 
(DEFPROP $M0 $FIXNUM MODE) 
(ADD2LNC '$M0 $PROPS) 
(DEFPROP $S0 $ANY MODE) 
(ADD2LNC '$S0 $PROPS) 
(DEFPROP $NS0 $ANY MODE) 
(ADD2LNC '$NS0 $PROPS) 
(DEFPROP $NA1 $FIXNUM MODE) 
(ADD2LNC '$NA1 $PROPS) 
(DEFPROP $NA2 $FIXNUM MODE) 
(ADD2LNC '$NA2 $PROPS) 
(DEFPROP $NA3 $FIXNUM MODE) 
(ADD2LNC '$NA3 $PROPS) 
(DEFPROP $NA4 $FIXNUM MODE) 
(ADD2LNC '$NA4 $PROPS) 
(DSKSETQ |$Ms| '|$Ms|) 
(RESTORE-FACTS '((($KIND) |$Ms| $INTEGER))) 
(ADD2LNC '|$Ms| $PROPS) 
(SETQ $LINENUM 103.) 
(SETQ *ALPHABET* (NCONC '(#\_ #\%) *ALPHABET*)) 
(DSKSETQ $CONTEXT '$INITIAL) 
(RESTORE-FACTS '((($KIND) |$Mt| $INTEGER) (($KIND) |$Ms| $INTEGER))) 

==> anc/lisp_results/TS8z2TT.lisp <==
;;; -*- Mode: LISP; package:maxima; syntax:common-lisp; -*- 
(in-package :maxima)
(DSKSETQ $%O0 '$DONE) 
(ADDLABEL '$%O0) 
(DSKSETQ $%I1 '(($BATCH) "10_exp_reggeon.v3.mat")) 
(ADDLABEL '$%I1) 
(DSKSETQ $%I2
         '(($DEFINE_VARIABLE) |$expand_reggeon_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I2) 
(DSKSETQ $%O2 'NIL) 
(ADDLABEL '$%O2) 
(DSKSETQ $%I3 '(($DEFINE_VARIABLE) |$dbg_all_terms| NIL $BOOLEAN)) 
(ADDLABEL '$%I3) 
(DSKSETQ $%O3 'NIL) 
(ADDLABEL '$%O3) 
(DSKSETQ $%I4 '(($DEFINE_VARIABLE) |$dbg_compute_levels| NIL $BOOLEAN)) 
(ADDLABEL '$%I4) 
(DSKSETQ $%O4 'NIL) 
(ADDLABEL '$%O4) 
(DSKSETQ $%I5 '(($DEFINE_VARIABLE) |$nn| 0. $INTEGER)) 
(ADDLABEL '$%I5) 
(DSKSETQ $%O5 '0.) 
(ADDLABEL '$%O5) 
(DSKSETQ $%I6 '(($KILL) |$nn|)) 
(ADDLABEL '$%I6) 
(DSKSETQ $%O6 '$DONE) 
(ADDLABEL '$%O6) 
(DSKSETQ $%I7
         '((MDEFINE) (($SET_NUMBER_OF_PARTICLE) |$nn0|)
           ((MPROG) ((MSETQ) |$nn| |$nn0|)
            (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.)
             ((MPLUS) |$nn0| 1.))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MSETQ) ((|$s| ARRAY) $R)
              ((MPLUS) ((|$k|) $R)
               (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S
                ((MPLUS) $R 1.) |$nn0|))))))) 
(ADDLABEL '$%I7) 
(DSKSETQ $%O7
         '((MDEFINE SIMP) (($SET_NUMBER_OF_PARTICLE) |$nn0|)
           ((MPROG) ((MSETQ) |$nn| |$nn0|)
            (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.)
             ((MPLUS) |$nn0| 1.))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MSETQ) ((|$s| ARRAY) $R)
              ((MPLUS) ((|$k|) $R)
               (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S
                ((MPLUS) $R 1.) |$nn0|))))))) 
(ADDLABEL '$%O7) 
(DSKSETQ $%I8
         '((MDEFINE) (($NOTZERO) $X)
           ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))) 
(ADDLABEL '$%I8) 
(DSKSETQ $%O8
         '((MDEFINE SIMP) (($NOTZERO) $X)
           ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))) 
(ADDLABEL '$%O8) 
(DSKSETQ $%I9
         '((MDEFINE)
           ((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
              ((MSETQ) $POW0
               ((MTIMES) 2.
                (($SUM)
                 (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0
                  $MAX_USED_LEVEL0)
                 $L0 2. $MAX_USED_LEVEL0)))
              ((MSETQ) $POW0
               ((MPLUS) $POW0
                (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2.
                 $MAX_USED_LEVEL0)))
              ((MCOND) |$dbg_compute_levels|
               (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T
               $FALSE)
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
            ((MRETURN) |$noAlphas0|)))) 
(ADDLABEL '$%I9) 
(DSKSETQ $%O9
         '((MDEFINE SIMP)
           ((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
              ((MSETQ) $POW0
               ((MTIMES) 2.
                (($SUM)
                 (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0
                  $MAX_USED_LEVEL0)
                 $L0 2. $MAX_USED_LEVEL0)))
              ((MSETQ) $POW0
               ((MPLUS) $POW0
                (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2.
                 $MAX_USED_LEVEL0)))
              ((MCOND) |$dbg_compute_levels|
               (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T
               $FALSE)
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
            ((MRETURN) |$noAlphas0|)))) 
(ADDLABEL '$%O9) 
(DSKSETQ $%I10
         '((MDEFINE)
           ((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevels0| ARRAY) $R)
                  (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
                   ((|$usedLevels0| ARRAY) $R)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevels0|)))) 
(ADDLABEL '$%I10) 
(DSKSETQ $%O10
         '((MDEFINE SIMP)
           ((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevels0| ARRAY) $R)
                  (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
                   ((|$usedLevels0| ARRAY) $R)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevels0|)))) 
(ADDLABEL '$%O10) 
(DSKSETQ $%I11
         '((MDEFINE)
           ((|$compute_levels_and_powers_used_no_zmV1|)
            $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
                  (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
                   ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevelsPowers0|)))) 
(ADDLABEL '$%I11) 
(DSKSETQ $%O11
         '((MDEFINE SIMP)
           ((|$compute_levels_and_powers_used_no_zmV1|)
            $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
                  (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
                   ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevelsPowers0|)))) 
(ADDLABEL '$%O11) 
(DSKSETQ $%I12
         '((MDEFINE) ((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
            ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
              ((MSETQ) |$Nlus0|
               (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
              ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
               ((MPROGN)
                ((MSETQ) $NR_PQ
                 ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R)
                  $INR_PQ))
                ((MSETQ) ((|$explK0| ARRAY) $R)
                 ((MPLUS) ((|$explK0| ARRAY) $R)
                  ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
              ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
               ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
              |$end_r_loop|))
            ((MRETURN) |$Ks_rules0|)))) 
(ADDLABEL '$%I12) 
(DSKSETQ $%O12
         '((MDEFINE SIMP) ((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
            ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
              ((MSETQ) |$Nlus0|
               (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
              ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
               ((MPROGN)
                ((MSETQ) $NR_PQ
                 ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R)
                  $INR_PQ))
                ((MSETQ) ((|$explK0| ARRAY) $R)
                 ((MPLUS) ((|$explK0| ARRAY) $R)
                  ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
              ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
               ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
              |$end_r_loop|))
            ((MRETURN) |$Ks_rules0|)))) 
(ADDLABEL '$%O12) 
(DSKSETQ $%I13
         '((MDEFINE) ((|$compute_Ds|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
            ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
             ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
              ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
               ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
                ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL
                 NIL NIL
                 ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL
                  NIL NIL NIL
                  ((MSETQ) ((|$explD0| ARRAY) $R $S)
                   ((MPLUS) ((|$explD0| ARRAY) $R $S)
                    ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
                     ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
                ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
                 (($ENDCONS)
                  ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
                  ((|$Ds_rules0| ARRAY) $R)))
                |$end_s_loop|))
              |$end_r_loop|))
            ((MRETURN) |$Ds_rules0|)))) 
(ADDLABEL '$%I13) 
(DSKSETQ $%O13
         '((MDEFINE SIMP) ((|$compute_Ds|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
            ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
             ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
              ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
               ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
                ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL
                 NIL NIL
                 ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL
                  NIL NIL NIL
                  ((MSETQ) ((|$explD0| ARRAY) $R $S)
                   ((MPLUS) ((|$explD0| ARRAY) $R $S)
                    ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
                     ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
                ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
                 (($ENDCONS)
                  ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
                  ((|$Ds_rules0| ARRAY) $R)))
                |$end_s_loop|))
              |$end_r_loop|))
            ((MRETURN) |$Ds_rules0|)))) 
(ADDLABEL '$%O13) 
(DSKSETQ $%I14
         '((MDEFINE) (($WICK) |$list_Nr0|)
           ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
            ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
            ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
            ((MSETQ) $WICK00
             ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
              ((MFACTORIAL) |$Nr0|)))
            ((MDO) $R 2. NIL NIL |$nn0| NIL
             ((MPROGN) ((MSETQ) $WICK0 0.)
              ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
              ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
                ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
                 ((MSETQ) $WICK0
                  ((MPLUS) $WICK0
                   ((MTIMES)
                    ((MQUOTIENT) 1.
                     ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
                    $CO0
                    ((MEXPT) ((|$s| ARRAY) $R)
                     ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
                 T $FALSE)))
              ((MSETQ) $WICK00 $WICK0)))
            ((MRETURN) $WICK00)))) 
(ADDLABEL '$%I14) 
(DSKSETQ $%O14
         '((MDEFINE SIMP) (($WICK) |$list_Nr0|)
           ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
            ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
            ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
            ((MSETQ) $WICK00
             ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
              ((MFACTORIAL) |$Nr0|)))
            ((MDO) $R 2. NIL NIL |$nn0| NIL
             ((MPROGN) ((MSETQ) $WICK0 0.)
              ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
              ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
                ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
                 ((MSETQ) $WICK0
                  ((MPLUS) $WICK0
                   ((MTIMES)
                    ((MQUOTIENT) 1.
                     ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
                    $CO0
                    ((MEXPT) ((|$s| ARRAY) $R)
                     ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
                 T $FALSE)))
              ((MSETQ) $WICK00 $WICK0)))
            ((MRETURN) $WICK00)))) 
(ADDLABEL '$%O14) 
(DSKSETQ $%I15
         '((MDEFINE)
           (($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
            |$Ds_rules0|)
           ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
            (($PRINT) "in computing 'Z' (do_all_term)")
            ((MSETQ) $EXPL_INT0 $INT0)
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN)
              ((MCOND) |$dbg_all_terms|
               (($PRINT)
                "in computing 'Z' (do_all_term) doing all terms for particle"
                $R)
               T $FALSE)
              ((MSETQ) $EXPL_INT0
               (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
                ((|$Ds_rules0| ARRAY) $R)))
              ((MSETQ) $NLEVELS0
               (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
              ((MCOND) |$dbg_all_terms|
               (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
              ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) " project to"
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  "^"
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.)))
                 T $FALSE)
                ((MSETQ) $EXPL_INT0
                 (($RATCOEF) $EXPL_INT0
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.))))
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
            ((MRETURN) $EXPL_INT0)))) 
(ADDLABEL '$%I15) 
(DSKSETQ $%O15
         '((MDEFINE SIMP)
           (($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
            |$Ds_rules0|)
           ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
            (($PRINT) "in computing 'Z' (do_all_term)")
            ((MSETQ) $EXPL_INT0 $INT0)
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN)
              ((MCOND) |$dbg_all_terms|
               (($PRINT)
                "in computing 'Z' (do_all_term) doing all terms for particle"
                $R)
               T $FALSE)
              ((MSETQ) $EXPL_INT0
               (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
                ((|$Ds_rules0| ARRAY) $R)))
              ((MSETQ) $NLEVELS0
               (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
              ((MCOND) |$dbg_all_terms|
               (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
              ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) " project to"
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  "^"
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.)))
                 T $FALSE)
                ((MSETQ) $EXPL_INT0
                 (($RATCOEF) $EXPL_INT0
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.))))
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
            ((MRETURN) $EXPL_INT0)))) 
(ADDLABEL '$%O15) 
(DSKSETQ $%I16
         '((MDEFINE) (($STATE2MATRIX) $STATE0 |$MaxLevel0|)
           ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
            ((MSETQ) $MAT0
             (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
              ((MPLUS) |$MaxLevel0| 1.)))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
                (($HIPOW) $STATE0 (($P) $IP $IQ)))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                ((MPLUS)
                 (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                 (($HIPOW) $STATE0 (($P) $IP $IQ))))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
            ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
             (($ERROR) "In state2matrix missing some contributions in"
              $STATE0 "since we are left with" $STATE00
              "after analysis")
             T $FALSE)
            ((MRETURN) (($COPYMATRIX) $MAT0))))) 
(ADDLABEL '$%I16) 
(DSKSETQ $%O16
         '((MDEFINE SIMP) (($STATE2MATRIX) $STATE0 |$MaxLevel0|)
           ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
            ((MSETQ) $MAT0
             (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
              ((MPLUS) |$MaxLevel0| 1.)))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
                (($HIPOW) $STATE0 (($P) $IP $IQ)))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                ((MPLUS)
                 (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                 (($HIPOW) $STATE0 (($P) $IP $IQ))))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
            ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
             (($ERROR) "In state2matrix missing some contributions in"
              $STATE0 "since we are left with" $STATE00
              "after analysis")
             T $FALSE)
            ((MRETURN) (($COPYMATRIX) $MAT0))))) 
(ADDLABEL '$%O16) 
(DSKSETQ $%I17 '((MSETQ) |$expand_reggeon_loaded| T)) 
(ADDLABEL '$%I17) 
(DSKSETQ $%O17 'T) 
(ADDLABEL '$%O17) 
(DSKSETQ $%O18
         '"/home/igor/tex/NoChaos/maxima.cov/STTT/10_exp_reggeon.v3.mat") 
(ADDLABEL '$%O18) 
(DSKSETQ $%I19
         '((MCOND) ((MNOT) |$expand_reggeon_loaded|)
           (($ERROR) "Cannot batch 10_exp_reggeon") T $FALSE)) 
(ADDLABEL '$%I19) 
(DSKSETQ $%O19 'NIL) 
(ADDLABEL '$%O19) 
(DSKSETQ $%I20 '(($BATCH) "20_der.v2.mat")) 
(ADDLABEL '$%I20) 
(DSKSETQ $%I21
         '(($DEFINE_VARIABLE) |$derivatives_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I21) 
(DSKSETQ $%O21 'NIL) 
(ADDLABEL '$%O21) 
(DSKSETQ $%I22 '(($DEFINE_VARIABLE) |$dbg_wrt_lambda| NIL $BOOLEAN)) 
(ADDLABEL '$%I22) 
(DSKSETQ $%O22 'NIL) 
(ADDLABEL '$%O22) 
(DSKSETQ $%I23 '(($DEFINE_VARIABLE) |$dbg_wrt_pair| NIL $BOOLEAN)) 
(ADDLABEL '$%I23) 
(DSKSETQ $%O23 'NIL) 
(ADDLABEL '$%O23) 
(DSKSETQ $%I24 '(($DEFINE_VARIABLE) |$dbg_wrt_states| NIL $BOOLEAN)) 
(ADDLABEL '$%I24) 
(DSKSETQ $%O24 'NIL) 
(ADDLABEL '$%O24) 
(DSKSETQ $%I25 '(($DEFINE_VARIABLE) |$dbg_wrt_contract| NIL $BOOLEAN)) 
(ADDLABEL '$%I25) 
(DSKSETQ $%O25 'NIL) 
(ADDLABEL '$%O25) 
(DSKSETQ $%I26 '(($DEFINE_VARIABLE) |$dbg_scalars| NIL $BOOLEAN)) 
(ADDLABEL '$%I26) 
(DSKSETQ $%O26 'NIL) 
(ADDLABEL '$%O26) 
(DSKSETQ $%I27 '((MSETQ) $INFLAG T)) 
(ADDLABEL '$%I27) 
(DSKSETQ $%O27 'T) 
(ADDLABEL '$%O27) 
(DSKSETQ $%I28 '((MSETQ) |$NIused| 0.)) 
(ADDLABEL '$%I28) 
(DSKSETQ $%O28 '0.) 
(ADDLABEL '$%O28) 
(DSKSETQ $%I29 '((MSETQ) |$objects_with_index| ((MLIST) $LA |$Sk| $K))) 
(ADDLABEL '$%I29) 
(DSKSETQ $%O29 '((MLIST SIMP) $LA |$Sk| $K)) 
(ADDLABEL '$%O29) 
(DSKSETQ $%I30
         '((MDEFINE)
           ((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
            $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LAK)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$laSk|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $KLA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$Skla|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I30) 
(DSKSETQ $%O30
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
            $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LAK)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$laSk|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $KLA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$Skla|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O30) 
(DSKSETQ $%I31
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $NPOW0 1.)
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LAK)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$laSk|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_lambda_other|)
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $KLA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$Skla|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_other_la|)
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I31) 
(DSKSETQ $%O31
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $NPOW0 1.)
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LAK)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$laSk|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_lambda_other|)
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $KLA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$Skla|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_other_la|)
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O31) 
(DSKSETQ $%I32
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
            $TERM0)
           ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
            ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
            ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.))
            ((MSETQ) $DER0 0.)
            ((MCOND) ((MGREATERP) $LEVEL10 0.)
             ((MSETQ) $DER00
              (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0|
               $TERM0))
             T
             ((MSETQ) $DER00
              ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
            ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
            ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
             ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
              ((MDO) $NT0 1. NIL NIL $LDER00 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_pair|
                 (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
                  "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
                 T $FALSE)
                ((MSETQ) $TMP_DER0
                 (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                  (($INPART) $DER00 $NT0)))
                ((MSETQ) $DER0
                 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
             T
             ((MPROGN)
              ((MCOND) |$dbg_wrt_pair|
               (($PRINT) "    SINGLE term: take der of" $DER00
                "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
               T $FALSE)
              ((MSETQ) $DER0
               (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                $DER00))))
            ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I32) 
(DSKSETQ $%O32
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
            $TERM0)
           ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
            ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
            ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.))
            ((MSETQ) $DER0 0.)
            ((MCOND) ((MGREATERP) $LEVEL10 0.)
             ((MSETQ) $DER00
              (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0|
               $TERM0))
             T
             ((MSETQ) $DER00
              ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
            ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
            ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
             ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
              ((MDO) $NT0 1. NIL NIL $LDER00 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_pair|
                 (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
                  "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
                 T $FALSE)
                ((MSETQ) $TMP_DER0
                 (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                  (($INPART) $DER00 $NT0)))
                ((MSETQ) $DER0
                 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
             T
             ((MPROGN)
              ((MCOND) |$dbg_wrt_pair|
               (($PRINT) "    SINGLE term: take der of" $DER00
                "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
               T $FALSE)
              ((MSETQ) $DER0
               (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                $DER00))))
            ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O32) 
(DSKSETQ $%I33
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
            $TERM0)
           ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
            ((MSETQ) $MAX_USED_LEVEL0
             (($LENGTH) $ONE_STATE_IN_MATRIX0))
            ((MSETQ) |$Der0| $TERM0)
            ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
             ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
              ((MCOND)
               ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
               ((MPROGN)
                ((MDO) $N_PQ 1. NIL NIL
                 (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
                 ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
                  ((MCOND)
                   (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
                   ((MPROGN)
                    ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
                     ((MSETQ) |$tmp_Der0|
                      ((MPLUS) |$tmp_Der0|
                       (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                        ((MPLUS) $L0 ((MMINUS) 1.))
                        ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
                    ((MSETQ) |$Der0| |$tmp_Der0|))
                   T
                   ((MSETQ) |$Der0|
                    (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                     ((MPLUS) $L0 ((MMINUS) 1.))
                     ((MPLUS) $C0 ((MMINUS) 1.)) |$Der0|)))))
                |$end_loop_c0|)
               T $FALSE)))
            ((MRETURN) |$Der0|)))) 
(ADDLABEL '$%I33) 
(DSKSETQ $%O33
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
            $TERM0)
           ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
            ((MSETQ) $MAX_USED_LEVEL0
             (($LENGTH) $ONE_STATE_IN_MATRIX0))
            ((MSETQ) |$Der0| $TERM0)
            ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
             ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
              ((MCOND)
               ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
               ((MPROGN)
                ((MDO) $N_PQ 1. NIL NIL
                 (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
                 ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
                  ((MCOND)
                   (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
                   ((MPROGN)
                    ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
                     ((MSETQ) |$tmp_Der0|
                      ((MPLUS) |$tmp_Der0|
                       (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                        ((MPLUS) $L0 ((MMINUS) 1.))
                        ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
                    ((MSETQ) |$Der0| |$tmp_Der0|))
                   T
                   ((MSETQ) |$Der0|
                    (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                     ((MPLUS) $L0 ((MMINUS) 1.))
                     ((MPLUS) $C0 ((MMINUS) 1.)) |$Der0|)))))
                |$end_loop_c0|)
               T $FALSE)))
            ((MRETURN) |$Der0|)))) 
(ADDLABEL '$%O33) 
(DSKSETQ $%I34
         '((MDEFINE)
           ((|$take_derivative_wrt_scalar_stateSV1|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
            ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
              ((MPROGN)
               ((MCOND) |$dbg_scalars|
                (($PRINT) "nr0=" $NR0 "out of"
                 (($LENGTH) $SCALARS_IN_MATRIX0))
                T $FALSE)
               ((MSETQ) |$tmp_DER0| 0.)
               ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
                ((MPROGN)
                 (($PRINT) "before length(DER0) is"
                  (($LENGTH) |$der0|))
                 ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
                  ((MSETQ) |$tmp_DER0|
                   ((MPLUS) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
                 ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
                T
                ((MPROGN)
                 ((MCOND) |$dbg_scalars|
                  (($PRINT) "SINGLE term " |$der0| "derivative wrt r="
                   $NR0 "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0)
                   "with nr=" $NR0)
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)))
              T $FALSE))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%I34) 
(DSKSETQ $%O34
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_scalar_stateSV1|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
            ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
              ((MPROGN)
               ((MCOND) |$dbg_scalars|
                (($PRINT) "nr0=" $NR0 "out of"
                 (($LENGTH) $SCALARS_IN_MATRIX0))
                T $FALSE)
               ((MSETQ) |$tmp_DER0| 0.)
               ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
                ((MPROGN)
                 (($PRINT) "before length(DER0) is"
                  (($LENGTH) |$der0|))
                 ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
                  ((MSETQ) |$tmp_DER0|
                   ((MPLUS) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
                 ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
                T
                ((MPROGN)
                 ((MCOND) |$dbg_scalars|
                  (($PRINT) "SINGLE term " |$der0| "derivative wrt r="
                   $NR0 "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0)
                   "with nr=" $NR0)
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)))
              T $FALSE))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%O34) 
(DSKSETQ $%I35
         '((MDEFINE)
           ((|$take_derivative_wrt_scalar_stateSV2|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
            ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
             ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
              (($PRINT)
               "in take_derivative_wrt_scalar_stateSV2 acting on" $LT0
               "terms")
              ((MDO) $NT0 1. NIL NIL $LT0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_states|
                 (($PRINT)
                  "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                  $NT0 "out of" $LT0 "now there are"
                  ((MCOND) ((MNOT) (($NUMBERP) |$der0|))
                   (($LENGTH) |$der0|) T 0.)
                  "terms")
                 T
                 ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                   $NT0 "(step 100) out of" $LT0)
                  T $FALSE))
                ((MSETQ) |$NIused| 0.)
                ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
                ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
                 NIL
                 ((MCOND)
                  ((MNOT)
                   ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                  ((MPROGN)
                   ((MSETQ) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
                   |$end_nr_loop|)
                  T $FALSE))
                ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
                |$end_t0_loop|)))
             T
             ((MPROGN) ((MSETQ) |$der0| $TERM0)
              ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
               NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                ((MPROGN)
                 ((MCOND) |$dbg_wrt_states|
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
                   |$der0| "derivative wrt r=" $NR0 "and"
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)
                T $FALSE))))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%I35) 
(DSKSETQ $%O35
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_scalar_stateSV2|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
            ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
             ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
              (($PRINT)
               "in take_derivative_wrt_scalar_stateSV2 acting on" $LT0
               "terms")
              ((MDO) $NT0 1. NIL NIL $LT0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_states|
                 (($PRINT)
                  "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                  $NT0 "out of" $LT0 "now there are"
                  ((MCOND) ((MNOT) (($NUMBERP) |$der0|))
                   (($LENGTH) |$der0|) T 0.)
                  "terms")
                 T
                 ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                   $NT0 "(step 100) out of" $LT0)
                  T $FALSE))
                ((MSETQ) |$NIused| 0.)
                ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
                ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
                 NIL
                 ((MCOND)
                  ((MNOT)
                   ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                  ((MPROGN)
                   ((MSETQ) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
                   |$end_nr_loop|)
                  T $FALSE))
                ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
                |$end_t0_loop|)))
             T
             ((MPROGN) ((MSETQ) |$der0| $TERM0)
              ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
               NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                ((MPROGN)
                 ((MCOND) |$dbg_wrt_states|
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
                   |$der0| "derivative wrt r=" $NR0 "and"
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)
                T $FALSE))))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%O35) 
(DSKSETQ $%I36
         '((MDEFINE) (($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0)
           ((MPROG)
            ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0
             $NPOW0 $OP0 $IND0 $NFAC0 $NR0 $NS0)
            ((MSETQ) $UTERM00 $UTERM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
             ((MRETURN) $UTERM0) T $FALSE)
            ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
            ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_contract|
               (($PRINT) "      Exam" $FAC0) T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
                ((MCOND)
                 ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
                  ((MNOT) ((MEQUAL) $NPOW0 2.)))
                 (($ERROR) "the power must be 2!! wrong term=" $UTERM0)
                 T $FALSE)
                ((MCOND)
                 ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
                 ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MCOND) ((MEQUAL) $OP0 $LA)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 |$Sk|)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 $K)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE))
               T
               ((MCOND)
                ((MAND) $ISOP0
                 (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
                ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
                 ((MCOND)
                  ((MNOT)
                   (($IS)
                    ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
                  ((MPROGN)
                   ((MSETQ) $OTHERFAC0
                    (($ASSOC) $IND0 $LIST_INDEX_FACS0))
                   ((MSETQ) $NR0 (($INPART) $FAC0 1.))
                   ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
                   ((MCOND) ((MLEQP) $NR0 $NS0)
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $FAC0 0.)
                        (($INPART) $OTHERFAC0 0.))
                       $NR0 (($INPART) $FAC0 2.) $NS0
                       (($INPART) $OTHERFAC0 2.))))
                    T
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $OTHERFAC0 0.)
                        (($INPART) $FAC0 0.))
                       $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                       (($INPART) $FAC0 2.)))))
                   ((MSETQ) $LIST_INDEX_FACS0
                    (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0)
                     $LIST_INDEX_FACS0)))
                  T
                  ((MSETQ) $LIST_INDEX_FACS0
                   (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
                T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
              |$end_fac_loop|))
            ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
             ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
            ((MRETURN) $CTERM0)))) 
(ADDLABEL '$%I36) 
(DSKSETQ $%O36
         '((MDEFINE SIMP) (($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0)
           ((MPROG)
            ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0
             $NPOW0 $OP0 $IND0 $NFAC0 $NR0 $NS0)
            ((MSETQ) $UTERM00 $UTERM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
             ((MRETURN) $UTERM0) T $FALSE)
            ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
            ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_contract|
               (($PRINT) "      Exam" $FAC0) T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
                ((MCOND)
                 ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
                  ((MNOT) ((MEQUAL) $NPOW0 2.)))
                 (($ERROR) "the power must be 2!! wrong term=" $UTERM0)
                 T $FALSE)
                ((MCOND)
                 ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
                 ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MCOND) ((MEQUAL) $OP0 $LA)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 |$Sk|)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 $K)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE))
               T
               ((MCOND)
                ((MAND) $ISOP0
                 (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
                ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
                 ((MCOND)
                  ((MNOT)
                   (($IS)
                    ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
                  ((MPROGN)
                   ((MSETQ) $OTHERFAC0
                    (($ASSOC) $IND0 $LIST_INDEX_FACS0))
                   ((MSETQ) $NR0 (($INPART) $FAC0 1.))
                   ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
                   ((MCOND) ((MLEQP) $NR0 $NS0)
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $FAC0 0.)
                        (($INPART) $OTHERFAC0 0.))
                       $NR0 (($INPART) $FAC0 2.) $NS0
                       (($INPART) $OTHERFAC0 2.))))
                    T
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $OTHERFAC0 0.)
                        (($INPART) $FAC0 0.))
                       $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                       (($INPART) $FAC0 2.)))))
                   ((MSETQ) $LIST_INDEX_FACS0
                    (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0)
                     $LIST_INDEX_FACS0)))
                  T
                  ((MSETQ) $LIST_INDEX_FACS0
                   (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
                T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
              |$end_fac_loop|))
            ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
             ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
            ((MRETURN) $CTERM0)))) 
(ADDLABEL '$%O36) 
(DSKSETQ $%I37
         '((MDEFINE) (($CONTRACT_PAIRS) |$utermS0|)
           ((MPROG) ((MLIST) $SUM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
             ((MPROGN) ((MSETQ) $SUM0 0.)
              ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
               ((MSETQ) $SUM0
                ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
             T
             ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
            ((MRETURN) $SUM0)))) 
(ADDLABEL '$%I37) 
(DSKSETQ $%O37
         '((MDEFINE SIMP) (($CONTRACT_PAIRS) |$utermS0|)
           ((MPROG) ((MLIST) $SUM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
             ((MPROGN) ((MSETQ) $SUM0 0.)
              ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
               ((MSETQ) $SUM0
                ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
             T
             ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
            ((MRETURN) $SUM0)))) 
(ADDLABEL '$%O37) 
(DSKSETQ $%I38 '((MSETQ) |$derivatives_loaded| T)) 
(ADDLABEL '$%I38) 
(DSKSETQ $%O38 'T) 
(ADDLABEL '$%O38) 
(DSKSETQ $%O39 '"/home/igor/tex/NoChaos/maxima.cov/STTT/20_der.v2.mat") 
(ADDLABEL '$%O39) 
(DSKSETQ $%I40
         '((MCOND) ((MNOT) |$derivatives_loaded|)
           (($ERROR) "Cannot batch 20_der") T $FALSE)) 
(ADDLABEL '$%I40) 
(DSKSETQ $%O40 'NIL) 
(ADDLABEL '$%O40) 
(DSKSETQ $%I41 '(($BATCH) "39_aux_functions_for_amplitudes.v0.mat")) 
(ADDLABEL '$%I41) 
(DSKSETQ $%I42 '(($DEFINE_VARIABLE) |$compute_pp_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I42) 
(DSKSETQ $%O42 'NIL) 
(ADDLABEL '$%O42) 
(DSKSETQ $%I43 '(($DEFINE_VARIABLE) $AP 2. $INTEGER)) 
(ADDLABEL '$%I43) 
(DSKSETQ $%O43 '2.) 
(ADDLABEL '$%O43) 
(DSKSETQ $%I44
         '((MDEFINE) (($TRUE_XX) $R $S)
           ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))) 
(ADDLABEL '$%I44) 
(DSKSETQ $%O44
         '((MDEFINE SIMP) (($TRUE_XX) $R $S)
           ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))) 
(ADDLABEL '$%O44) 
(DSKSETQ $%I45
         '((MDEFINE) ((|$otherN|) $M $N)
           ((MCOND)
            ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
             ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
            3. T
            ((MCOND)
             ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
              ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
             2. T
             ((MCOND)
              ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
               ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
              1. T $FALSE))))) 
(ADDLABEL '$%I45) 
(DSKSETQ $%O45
         '((MDEFINE SIMP) ((|$otherN|) $M $N)
           ((MCOND)
            ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
             ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
            3. T
            ((MCOND)
             ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
              ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
             2. T
             ((MCOND)
              ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
               ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
              1. T $FALSE))))) 
(ADDLABEL '$%O45) 
(DSKSETQ $%I46
         '((MDEFINE) (($COMPUTE_PP3) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MDO) $N 1. NIL NIL |$nn| NIL
              ((MCOND) ((MEQUAL) $M $N)
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
                 $AP))
               T
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
                 ((MPLUS)
                  ((MPLUS) 1.
                   ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))) 
(ADDLABEL '$%I46) 
(DSKSETQ $%O46
         '((MDEFINE SIMP) (($COMPUTE_PP3) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MDO) $N 1. NIL NIL |$nn| NIL
              ((MCOND) ((MEQUAL) $M $N)
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
                 $AP))
               T
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
                 ((MPLUS)
                  ((MPLUS) 1.
                   ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))) 
(ADDLABEL '$%O46) 
(DSKSETQ $%I47
         '((MDEFINE) (($PP3ONSHELL) $M $N) (($NUM_PP3 ARRAY) $M $N))) 
(ADDLABEL '$%I47) 
(DSKSETQ $%O47
         '((MDEFINE SIMP) (($PP3ONSHELL) $M $N)
           (($NUM_PP3 ARRAY) $M $N))) 
(ADDLABEL '$%O47) 
(DSKSETQ $%I48
         '((MSETQ) (($NUM_XX3 ARRAY) 1. 2.)
           ((MQUOTIENT) |$Xi| ((MPLUS) 1. ((MMINUS) |$Xi|))))) 
(ADDLABEL '$%I48) 
(DSKSETQ $%O48
         '((MTIMES SIMP)
           ((MEXPT SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$Xi|))
            -1.)
           |$Xi|)) 
(ADDLABEL '$%O48) 
(DSKSETQ $%I49 '((MSETQ) (($NUM_XX3 ARRAY) 1. 3.) |$Xi|)) 
(ADDLABEL '$%I49) 
(DSKSETQ $%O49 '|$Xi|) 
(ADDLABEL '$%O49) 
(DSKSETQ $%I50 '((MSETQ) (($NUM_XX3 ARRAY) 2. 3.) 1.)) 
(ADDLABEL '$%I50) 
(DSKSETQ $%O50 '1.) 
(ADDLABEL '$%O50) 
(DSKSETQ $%I51
         '((MDEFINE) (($TRUE_GF_XX3) $R $S) (($NUM_XX3 ARRAY) $R $S))) 
(ADDLABEL '$%I51) 
(DSKSETQ $%O51
         '((MDEFINE SIMP) (($TRUE_GF_XX3) $R $S)
           (($NUM_XX3 ARRAY) $R $S))) 
(ADDLABEL '$%O51) 
(DSKSETQ $%I52
         '((MDEFINE) (($GF_XX3) $M $N)
           ((MCOND) ((MEQUAL) $M 1.) |$x1| T
            ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
             ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
              |$x3|))))) 
(ADDLABEL '$%I52) 
(DSKSETQ $%O52
         '((MDEFINE SIMP) (($GF_XX3) $M $N)
           ((MCOND) ((MEQUAL) $M 1.) |$x1| T
            ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
             ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
              |$x3|))))) 
(ADDLABEL '$%O52) 
(DSKSETQ $%I53
         '((MDEFINE) (($COMPUTE_PP4) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
              ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
               $AP)))
            ((MSETQ) |$Mu|
             ((MPLUS)
              ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
              ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
            ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))) 
(ADDLABEL '$%I53) 
(DSKSETQ $%O53
         '((MDEFINE SIMP) (($COMPUTE_PP4) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
              ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
               $AP)))
            ((MSETQ) |$Mu|
             ((MPLUS)
              ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
              ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
            ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))) 
(ADDLABEL '$%O53) 
(DSKSETQ $%I54
         '((MDEFINE) (($PP4ONSHELL) $M $N) (($NUM_PP4 ARRAY) $M $N))) 
(ADDLABEL '$%I54) 
(DSKSETQ $%O54
         '((MDEFINE SIMP) (($PP4ONSHELL) $M $N)
           (($NUM_PP4 ARRAY) $M $N))) 
(ADDLABEL '$%O54) 
(DSKSETQ $%I55
         '((MDEFINE) (($COMPUTE_XX4))
           ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
            (($REMARRAY) $NUM_XX4)
            ((MSETQ) $GF_X_RULES
             ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
              ((MEQUAL) |$om|
               ((MQUOTIENT)
                ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
                 (($XX) 1. 3.))
                (($XX) 2. 4.)))))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
              ((MEQUAL)
               ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.)
                (($XX) 2. 4.))
               ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
            ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
            ((MSETQ) $SO_X13
             (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
            ((MSETQ) $XX4_LIST
             (($MAKELIST)
              (($MAKELIST)
               ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S))
               $S ((MPLUS) $R 1.) |$nn|)
              $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
            ((MSETQ) $XX4_LIST
             (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
            ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
            ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
             (($MAP) ":" ((MLIST) (($LHS) $GFXX0))
              ((MLIST) (($RHS) $GFXX0))))
            ((MSETQ) |$dx3_dOM|
             (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
            ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES))
            |$xx4_done|))) 
(ADDLABEL '$%I55) 
(DSKSETQ $%O55
         '((MDEFINE SIMP) (($COMPUTE_XX4))
           ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
            (($REMARRAY) $NUM_XX4)
            ((MSETQ) $GF_X_RULES
             ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
              ((MEQUAL) |$om|
               ((MQUOTIENT)
                ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
                 (($XX) 1. 3.))
                (($XX) 2. 4.)))))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
              ((MEQUAL)
               ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.)
                (($XX) 2. 4.))
               ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
            ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
            ((MSETQ) $SO_X13
             (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
            ((MSETQ) $XX4_LIST
             (($MAKELIST)
              (($MAKELIST)
               ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S))
               $S ((MPLUS) $R 1.) |$nn|)
              $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
            ((MSETQ) $XX4_LIST
             (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
            ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
            ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
             (($MAP) ":" ((MLIST) (($LHS) $GFXX0))
              ((MLIST) (($RHS) $GFXX0))))
            ((MSETQ) |$dx3_dOM|
             (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
            ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES))
            |$xx4_done|))) 
(ADDLABEL '$%O55) 
(DSKSETQ $%I56
         '((MDEFINE) (($TRUE_GF_XX4) $R $S) (($NUM_XX4 ARRAY) $R $S))) 
(ADDLABEL '$%I56) 
(DSKSETQ $%O56
         '((MDEFINE SIMP) (($TRUE_GF_XX4) $R $S)
           (($NUM_XX4 ARRAY) $R $S))) 
(ADDLABEL '$%O56) 
(DSKSETQ $%I57
         '((MDEFINE) ((|$check_cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
              ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
              ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
              ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
              ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
              ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
              ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
              ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
              ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
              ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%I57) 
(DSKSETQ $%O57
         '((MDEFINE SIMP) ((|$check_cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
              ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
              ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
              ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
              ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
              ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
              ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
              ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
              ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
              ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%O57) 
(DSKSETQ $%I58
         '((MDEFINE) ((|$cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%I58) 
(DSKSETQ $%O58
         '((MDEFINE SIMP) ((|$cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%O58) 
(DSKSETQ $%I59
         '((MDEFINE) ((|$check_cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%I59) 
(DSKSETQ $%O59
         '((MDEFINE SIMP) ((|$check_cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%O59) 
(DSKSETQ $%I60
         '((MDEFINE) ((|$cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%I60) 
(DSKSETQ $%O60
         '((MDEFINE SIMP) ((|$cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%O60) 
(DSKSETQ $%I61
         '((MDEFINE) ((|$check_swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%I61) 
(DSKSETQ $%O61
         '((MDEFINE SIMP) ((|$check_swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%O61) 
(DSKSETQ $%I62
         '((MDEFINE) ((|$swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%I62) 
(DSKSETQ $%O62
         '((MDEFINE SIMP) ((|$swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%O62) 
(DSKSETQ $%I63
         '((MDEFINE) ((|$swap_gfA_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|))) $AMP00)))) 
(ADDLABEL '$%I63) 
(DSKSETQ $%O63
         '((MDEFINE SIMP) ((|$swap_gfA_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|))) $AMP00)))) 
(ADDLABEL '$%O63) 
(DSKSETQ $%I64
         '((MDEFINE) (($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|)
           ((MPROG) ((MSETQ) |$nn| 4.)
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
            ((MSETQ) $GH_00
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) $GH_0P
             (($FACTOR)
              (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_0p|
             (($FACTOR)
              (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_pp|
             (($FACTOR)
              (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.)
               ((MEQUAL) |$Mt| 0.))))
            ((MSETQ) |$gh_TTT0|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTT|
             (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))) 
(ADDLABEL '$%I64) 
(DSKSETQ $%O64
         '((MDEFINE SIMP) (($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|)
           ((MPROG) ((MSETQ) |$nn| 4.)
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
            ((MSETQ) $GH_00
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) $GH_0P
             (($FACTOR)
              (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_0p|
             (($FACTOR)
              (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_pp|
             (($FACTOR)
              (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.)
               ((MEQUAL) |$Mt| 0.))))
            ((MSETQ) |$gh_TTT0|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTT|
             (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))) 
(ADDLABEL '$%O64) 
(DSKSETQ $%I65 '((MSETQ) |$compute_pp_loaded| T)) 
(ADDLABEL '$%I65) 
(DSKSETQ $%O65 'T) 
(ADDLABEL '$%O65) 
(DSKSETQ $%O66
         '"/home/igor/tex/NoChaos/maxima.cov/STTT/39_aux_functions_for_amplitudes.v0.mat") 
(ADDLABEL '$%O66) 
(DSKSETQ $%I67
         '((MCOND) ((MNOT) |$compute_pp_loaded|)
           (($ERROR) "Cannot batch 39_aux_functions_for_amplitudes") T
           $FALSE)) 
(ADDLABEL '$%I67) 
(DSKSETQ $%O67 'NIL) 
(ADDLABEL '$%O67) 
(DSKSETQ $%I68 '(($BATCH) "32_compute_4pts_amplitude.v0.3.mat")) 
(ADDLABEL '$%I68) 
(DSKSETQ $%I69 '(($DEFINE_VARIABLE) |$amp_4pts_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I69) 
(DSKSETQ $%O69 'NIL) 
(ADDLABEL '$%O69) 
(DSKSETQ $%I70
         '((MDEFINE) (($ORDERXX) $R $S)
           ((MCOND) ((MEQUAL) $R $S) 0. T
            ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
             ((MMINUS) (($XX) $S $R)))))) 
(ADDLABEL '$%I70) 
(DSKSETQ $%O70
         '((MDEFINE SIMP) (($ORDERXX) $R $S)
           ((MCOND) ((MEQUAL) $R $S) 0. T
            ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
             ((MMINUS) (($XX) $S $R)))))) 
(ADDLABEL '$%O70) 
(DSKSETQ $%I71
         '((MDEFINE) (($ORDERPP) $R $S)
           ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))) 
(ADDLABEL '$%I71) 
(DSKSETQ $%O71
         '((MDEFINE SIMP) (($ORDERPP) $R $S)
           ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))) 
(ADDLABEL '$%O71) 
(DSKSETQ $%I72
         '((MDEFINE) (($TRUE_KK) $R $M $S $N)
           ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))) 
(ADDLABEL '$%I72) 
(DSKSETQ $%O72
         '((MDEFINE SIMP) (($TRUE_KK) $R $M $S $N)
           ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))) 
(ADDLABEL '$%O72) 
(DSKSETQ $%I73
         '((MDEFINE) ((|$true_Skk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%I73) 
(DSKSETQ $%O73
         '((MDEFINE SIMP) ((|$true_Skk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%O73) 
(DSKSETQ $%I74
         '((MDEFINE) ((|$true_kSk|) $S $N $R $M)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%I74) 
(DSKSETQ $%O74
         '((MDEFINE SIMP) ((|$true_kSk|) $S $N $R $M)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%O74) 
(DSKSETQ $%I75
         '((MDEFINE) ((|$true_SkSk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
            (($SUM)
             (($SUM)
              ((MTIMES) (($ORDERPP) $T $U)
               ((MEXPT) (($ORDERXX) $R $T) $M)
               ((MEXPT) (($ORDERXX) $S $U) $N))
              $T 1. |$nn|)
             $U 1. |$nn|)))) 
(ADDLABEL '$%I75) 
(DSKSETQ $%O75
         '((MDEFINE SIMP) ((|$true_SkSk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
            (($SUM)
             (($SUM)
              ((MTIMES) (($ORDERPP) $T $U)
               ((MEXPT) (($ORDERXX) $R $T) $M)
               ((MEXPT) (($ORDERXX) $S $U) $N))
              $T 1. |$nn|)
             $U 1. |$nn|)))) 
(ADDLABEL '$%O75) 
(DSKSETQ $%I76
         '((MDEFINE) (($FROM_STATE_TO_ADDEND_LIST) $STATE0)
           ((MPROG)
            ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T
             $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
             ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
            ((MSETQ) $LIST0
             (($MAKELIST) (($INPART) $STATE0 $T) $T 1.
              (($LENGTH) $STATE0)))
            ((MRETURN) $LIST0)))) 
(ADDLABEL '$%I76) 
(DSKSETQ $%O76
         '((MDEFINE SIMP) (($FROM_STATE_TO_ADDEND_LIST) $STATE0)
           ((MPROG)
            ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T
             $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
             ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
            ((MSETQ) $LIST0
             (($MAKELIST) (($INPART) $STATE0 $T) $T 1.
              (($LENGTH) $STATE0)))
            ((MRETURN) $LIST0)))) 
(ADDLABEL '$%O76) 
(DSKSETQ $%I77
         '((MDEFINE)
           (($EXTRACT_AND_NORMALIZE_COEFFS)
            $LIST_OF_LISTS_OF_SUBSTATES0)
           ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
            ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
              ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
               ((MPROGN) ((MSETQ) $S00 $S0)
                ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                 ((MPROGN)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)))
                ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
                 ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                  ((MPROGN)
                   ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
                   ((MCOND) ((MGREATERP) $POW0 0.)
                    ((MSETQ) $S00
                     ((MTIMES)
                      ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                      ((MEXPT)
                       ((MQUOTIENT)
                        ((MQUOTIENT) ((MMINUS) 1.)
                         ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                        ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                       $POW0)))
                    T $FALSE))))
                ((MCOND)
                 ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
                  ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
                 (($ERROR)
                  "extract_and_normalize_coeffs cannot compute normalized coeff from"
                  $S0 "left over is" $S00)
                 T $FALSE)
                ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
              ((MSETQ) $COEFFS_LIST0
               (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
            ((MRETURN) $COEFFS_LIST0)))) 
(ADDLABEL '$%I77) 
(DSKSETQ $%O77
         '((MDEFINE SIMP)
           (($EXTRACT_AND_NORMALIZE_COEFFS)
            $LIST_OF_LISTS_OF_SUBSTATES0)
           ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
            ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
              ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
               ((MPROGN) ((MSETQ) $S00 $S0)
                ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                 ((MPROGN)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)))
                ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
                 ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                  ((MPROGN)
                   ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
                   ((MCOND) ((MGREATERP) $POW0 0.)
                    ((MSETQ) $S00
                     ((MTIMES)
                      ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                      ((MEXPT)
                       ((MQUOTIENT)
                        ((MQUOTIENT) ((MMINUS) 1.)
                         ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                        ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                       $POW0)))
                    T $FALSE))))
                ((MCOND)
                 ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
                  ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
                 (($ERROR)
                  "extract_and_normalize_coeffs cannot compute normalized coeff from"
                  $S0 "left over is" $S00)
                 T $FALSE)
                ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
              ((MSETQ) $COEFFS_LIST0
               (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
            ((MRETURN) $COEFFS_LIST0)))) 
(ADDLABEL '$%O77) 
(DSKSETQ $%I78
         '((MDEFINE) ((|$amplitudeN4V1|) $STATES_LIST0)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) |$Partials0|
                  (($ENDCONS)
                   ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                    $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                   |$Partials0|))
                 ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I78) 
(DSKSETQ $%O78
         '((MDEFINE SIMP) ((|$amplitudeN4V1|) $STATES_LIST0)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) |$Partials0|
                  (($ENDCONS)
                   ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                    $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                   |$Partials0|))
                 ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O78) 
(DSKSETQ $%I79
         '((MDEFINE)
           ((|$amplitudeN4V1_list|) $STATES_LIST0
            $CHECKPOINT_SAVE_FILENAME)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MPROGN)
              ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
               ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
                ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                 ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                  (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                   "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                   (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                   (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                   "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                   "s")
                  ((MSETQ) $LIST_OF_SUBSTATES0
                   ((MLIST)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                  (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                  ((MSETQ) $SL0
                   (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                    $LIST_OF_SUBSTATES0))
                  ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                  ((MSETQ) $NAS_LIST0
                   (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                  ((MSETQ) $US0
                   ((|$compute_levels_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS0
                   ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS_LIST0
                   (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                  ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                  ((MSETQ) $EI0
                   (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                    $DS_RULES0))
                  ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                  ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Computed the expression on which we must act with derivatives in"
                   ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                  ((MSETQ) $PARTIAL_AMP0
                   ((MTIMES)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
                    ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                     $EX_EI0)))
                  ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Taken the derivatives and computed the partial amplitude in"
                   ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                   "s")
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                    |$Partials0|))
                  |$end_3_loops|))))
              (($SAVE)
               (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_"
                (($STRING) $NA1) ".lisp")
               $NA1 $STATES_LIST0 |$Partials0|)
              |$end_na1_loop|))
            ((MRETURN) |$Partials0|)))) 
(ADDLABEL '$%I79) 
(DSKSETQ $%O79
         '((MDEFINE SIMP)
           ((|$amplitudeN4V1_list|) $STATES_LIST0
            $CHECKPOINT_SAVE_FILENAME)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MPROGN)
              ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
               ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
                ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                 ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                  (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                   "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                   (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                   (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                   "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                   "s")
                  ((MSETQ) $LIST_OF_SUBSTATES0
                   ((MLIST)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                  (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                  ((MSETQ) $SL0
                   (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                    $LIST_OF_SUBSTATES0))
                  ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                  ((MSETQ) $NAS_LIST0
                   (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                  ((MSETQ) $US0
                   ((|$compute_levels_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS0
                   ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS_LIST0
                   (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                  ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                  ((MSETQ) $EI0
                   (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                    $DS_RULES0))
                  ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                  ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Computed the expression on which we must act with derivatives in"
                   ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                  ((MSETQ) $PARTIAL_AMP0
                   ((MTIMES)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
                    ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                     $EX_EI0)))
                  ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Taken the derivatives and computed the partial amplitude in"
                   ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                   "s")
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                    |$Partials0|))
                  |$end_3_loops|))))
              (($SAVE)
               (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_"
                (($STRING) $NA1) ".lisp")
               $NA1 $STATES_LIST0 |$Partials0|)
              |$end_na1_loop|))
            ((MRETURN) |$Partials0|)))) 
(ADDLABEL '$%O79) 
(DSKSETQ $%I80
         '((MDEFINE)
           ((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                  (($RATSIMP)
                   (($EV) $FINAL_PARTIAL_AMP0
                    ((MEQUAL) $PP $PP4ONSHELL)
                    ((MEQUAL) $XX $TRUE_GF_XX4))))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I80) 
(DSKSETQ $%O80
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                  (($RATSIMP)
                   (($EV) $FINAL_PARTIAL_AMP0
                    ((MEQUAL) $PP $PP4ONSHELL)
                    ((MEQUAL) $XX $TRUE_GF_XX4))))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O80) 
(DSKSETQ $%I81
         '((MDEFINE)
           ((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I81) 
(DSKSETQ $%O81
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O81) 
(DSKSETQ $%I82
         '((MDEFINE)
           ((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratexpand the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
                  "terms")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I82) 
(DSKSETQ $%O82
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratexpand the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
                  "terms")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O82) 
(DSKSETQ $%I83 '((MSETQ) |$amp_4pts_loaded| T)) 
(ADDLABEL '$%I83) 
(DSKSETQ $%O83 'T) 
(ADDLABEL '$%O83) 
(DSKSETQ $%O84
         '"/home/igor/tex/NoChaos/maxima.cov/STTT/32_compute_4pts_amplitude.v0.3.mat") 
(ADDLABEL '$%O84) 
(DSKSETQ $%I85
         '((MCOND) ((MNOT) |$amp_4pts_loaded|)
           (($ERROR) "Cannot batch 32_compute_4pts_amplitude") T
           $FALSE)) 
(ADDLABEL '$%I85) 
(DSKSETQ $%O85 'NIL) 
(ADDLABEL '$%O85) 
(DSKSETQ $%I86 '(($BATCH) "40_define_test_states.v1.mat")) 
(ADDLABEL '$%I86) 
(DSKSETQ $%I87
         '((MDEFINE) ((|$SetStates|) |$dd0|)
           ((MPROG) ((MSETQ) |$Lev0| 2.)
            ((MSETQ) |$Null2|
             (($EV)
              ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
               ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
               ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
               ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 3.)
            ((MSETQ) |$Null3|
             (($EV)
              ((MPLUS)
               ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.)
                |$dd|)
               ((MMINUS)
                ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.)
                 |$dd|))
               ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
               ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 0.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 3.))
               ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$dd| |$dd0|)))
            ((MSETQ) |$Lev0| 4.)
            ((MSETQ) |$S4z|
             ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
              ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 5742. (($P) 2. 2.))
              ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
            ((MSETQ) |$S4m|
             ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
              ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 2268. (($P) 2. 2.))
              ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
              ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S4r1|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.) |$d|)
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.))
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 4.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r2|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.)
                |$d|)
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 4. 0.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
               ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r3|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 3. 1.))
               ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.))
               ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1|
             (($EV)
              ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
               ((MTIMES) 624. (($P) 3. 1.))
               ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 936. (($P) 2. 2.))
               ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES)
                ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
                 ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
            ((MSETQ) |$Null4r2|
             ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
              ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 4050. (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null4g|
             (($EV)
              ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|)
                2.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                8.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
                6.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|)
                72.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
               ((MTIMES) 6. (($P) 3. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
               ((MTIMES) 3. (($P) 2. 2.))
               ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
               ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
               ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
               ((MQUOTIENT)
                ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
                6.)
               ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.))
                72.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4cr|
             ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
              ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S6m|
             ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
              ((MTIMES) 28320. (($P) 5. 1.))
              ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 82400. (($P) 3. 3.))
              ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S6z|
             ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
              ((MTIMES) 1177320. (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
              ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 929500. (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
            ((MSETQ) |$Null6r16|
             ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
              ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
              ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 3074625000. (($P) 3. 3.))
              ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.))
              ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
              ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
            ((MSETQ) |$Null6g|
             (($EV)
              ((MPLUS)
               ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
               ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
               ((MQUOTIENT)
                ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|))
                4.)
               ((MQUOTIENT)
                ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|) 168.)
               ((MQUOTIENT)
                ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)
                 |$d|)
                280.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
               ((MQUOTIENT)
                ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MMINUS)
                 ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|) 378.)
               ((MQUOTIENT)
                ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
                 |$d|)
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.)
                 |$d|)
                945.)
               ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|) 2520.)
               ((MQUOTIENT)
                ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                140.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)
                 |$d|)
                252.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|) 7560.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.)))
                18.)
               ((MTIMES) 110. (($P) 5. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
               ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
               ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.))
                12.)
               ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
               ((MQUOTIENT)
                ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.))
                70.)
               ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
               ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.))
                7.)
               ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
               ((MQUOTIENT)
                ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.))
                54.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.))
                6.)
               ((MQUOTIENT)
                ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.)
                 (($P) 3. 0.))
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.)
                 (($P) 3. 0.))
                3780.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
                14.)
               ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
               ((MQUOTIENT)
                ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
                28.)
               ((MQUOTIENT)
                ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.))
                45.)
               ((MQUOTIENT)
                ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.))
                280.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
                 (($P) 2. 0.))
                140.)
               ((MQUOTIENT)
                ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.))
                630.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 1. 1.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
                37800.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 8.)
            ((MSETQ) |$S8m1|
             ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.)
               (($P) 7. 0.))
              ((MTIMES) 8289945720. (($P) 6. 2.))
              ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
              ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 0.))
              ((MTIMES) 8399122200. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 1.))
              ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 4515839300.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 300059350. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2066129100.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 47098800. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
            ((MSETQ) |$S8m2|
             ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) 51399096. (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
              ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
              ((MTIMES) 46431000. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
              ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1903750. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
              ((MTIMES) 419373360. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 6188984592. (($P) 5. 3.))
              ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 20048000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 8144150. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 23738400. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
              ((MTIMES) 359941680. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 5264441616. (($P) 5. 3.))
              ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 17416000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6809950. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 20437200. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S10z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
              ((MTIMES) 94471732800. (($P) 9. 1.))
              ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 1017474393600. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1805580000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
              ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.)
               (($P) 6. 1.))
              ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 607282147584. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 20082748000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 36082698000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 23408646912.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 28894320000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 771289485750.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 11311477275. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 612360000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 575909838000.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 816480000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 27552406000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 34574400000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 11854080000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 40166544600. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 2. 2.))))
            ((MSETQ) |$S10z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
              ((MTIMES) 65112321600. (($P) 9. 1.))
              ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 690708211200. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 7. 1.))
              ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
              ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 2261880000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 6. 0.))
              ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 376838832384. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 3.))
              ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 2.))
              ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 11114538000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 24356973312.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.)
               (($P) 4. 4.))
              ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6161648325.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 14804370000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
              ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1210524000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6667920000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 359389840950.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
               (($P) 4. 1.))
              ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1210524000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 338354074800.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 16134720000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 18276010200. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))))
            ((MSETQ) |$S103z|
             ((MPLUS)
              ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
              ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
              ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.)
               (($P) 9. 0.))
              ((MTIMES) 36360611332200. (($P) 8. 2.))
              ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
              ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
              ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1631223468000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.)
               (($P) 7. 0.))
              ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 7. 0.))
              ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) 372093476932800. (($P) 6. 4.))
              ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.)
               (($P) 6. 2.))
              ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
              ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.)
               (($P) 6. 0.))
              ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 540966535200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 6. 0.))
              ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.)
               (($P) 5. 3.))
              ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 1170019452000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.)
               (($P) 5. 2.))
              ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
              ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 4662858416400.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.)
               (($P) 5. 0.))
              ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
              ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 5. 0.))
              ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 805050582525.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 3.))
              ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 9453628800.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
              ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
              ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 4. 2.))
              ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 40416163200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 237200140800.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 112702665600.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
               (($P) 4. 1.))
              ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 161245123200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 4. 1.))
              ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 232452259200. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 324362765475. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.)
               (($P) 4. 0.))
              ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 811066032000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
              ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 7740984220200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
              ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 185345126400.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 430303104000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
              ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 3. 2.))
              ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 437098032000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 296415302400. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 37933056000. (($P) 1. 0.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 270273024000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 552463430400.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
              ((MTIMES) 300421900800. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
               ((MEXPT) (($P) 3. 0.) 3.))
              ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.)
               (($P) 2. 1.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 441839664000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 14224896000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 10668672000.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 8001504000.)
               ((MEXPT) (($P) 1. 0.) 2.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 99574272000.)
               ((MEXPT) (($P) 1. 1.) 3.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 3.))
              ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 16003008000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.)
               (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 4.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 3.))))
            |$states_defined|))) 
(ADDLABEL '$%I87) 
(DSKSETQ $%O87
         '((MDEFINE SIMP) ((|$SetStates|) |$dd0|)
           ((MPROG) ((MSETQ) |$Lev0| 2.)
            ((MSETQ) |$Null2|
             (($EV)
              ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
               ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
               ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
               ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 3.)
            ((MSETQ) |$Null3|
             (($EV)
              ((MPLUS)
               ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.)
                |$dd|)
               ((MMINUS)
                ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.)
                 |$dd|))
               ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
               ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 0.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 3.))
               ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$dd| |$dd0|)))
            ((MSETQ) |$Lev0| 4.)
            ((MSETQ) |$S4z|
             ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
              ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 5742. (($P) 2. 2.))
              ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
            ((MSETQ) |$S4m|
             ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
              ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 2268. (($P) 2. 2.))
              ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
              ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S4r1|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.) |$d|)
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.))
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 4.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r2|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.)
                |$d|)
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 4. 0.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
               ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r3|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 3. 1.))
               ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.))
               ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1|
             (($EV)
              ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
               ((MTIMES) 624. (($P) 3. 1.))
               ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 936. (($P) 2. 2.))
               ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES)
                ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
                 ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
            ((MSETQ) |$Null4r2|
             ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
              ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 4050. (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null4g|
             (($EV)
              ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|)
                2.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                8.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
                6.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|)
                72.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
               ((MTIMES) 6. (($P) 3. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
               ((MTIMES) 3. (($P) 2. 2.))
               ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
               ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
               ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
               ((MQUOTIENT)
                ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
                6.)
               ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.))
                72.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4cr|
             ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
              ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S6m|
             ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
              ((MTIMES) 28320. (($P) 5. 1.))
              ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 82400. (($P) 3. 3.))
              ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S6z|
             ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
              ((MTIMES) 1177320. (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
              ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 929500. (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
            ((MSETQ) |$Null6r16|
             ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
              ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
              ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 3074625000. (($P) 3. 3.))
              ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.))
              ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
              ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
            ((MSETQ) |$Null6g|
             (($EV)
              ((MPLUS)
               ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
               ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
               ((MQUOTIENT)
                ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|))
                4.)
               ((MQUOTIENT)
                ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|) 168.)
               ((MQUOTIENT)
                ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)
                 |$d|)
                280.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
               ((MQUOTIENT)
                ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MMINUS)
                 ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|) 378.)
               ((MQUOTIENT)
                ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
                 |$d|)
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.)
                 |$d|)
                945.)
               ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|) 2520.)
               ((MQUOTIENT)
                ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                140.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)
                 |$d|)
                252.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|) 7560.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.)))
                18.)
               ((MTIMES) 110. (($P) 5. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
               ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
               ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.))
                12.)
               ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
               ((MQUOTIENT)
                ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.))
                70.)
               ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
               ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.))
                7.)
               ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
               ((MQUOTIENT)
                ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.))
                54.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.))
                6.)
               ((MQUOTIENT)
                ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.)
                 (($P) 3. 0.))
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.)
                 (($P) 3. 0.))
                3780.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
                14.)
               ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
               ((MQUOTIENT)
                ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
                28.)
               ((MQUOTIENT)
                ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.))
                45.)
               ((MQUOTIENT)
                ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.))
                280.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
                 (($P) 2. 0.))
                140.)
               ((MQUOTIENT)
                ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.))
                630.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 1. 1.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
                37800.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 8.)
            ((MSETQ) |$S8m1|
             ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.)
               (($P) 7. 0.))
              ((MTIMES) 8289945720. (($P) 6. 2.))
              ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
              ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 0.))
              ((MTIMES) 8399122200. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 1.))
              ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 4515839300.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 300059350. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2066129100.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 47098800. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
            ((MSETQ) |$S8m2|
             ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) 51399096. (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
              ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
              ((MTIMES) 46431000. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
              ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1903750. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
              ((MTIMES) 419373360. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 6188984592. (($P) 5. 3.))
              ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 20048000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 8144150. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 23738400. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
              ((MTIMES) 359941680. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 5264441616. (($P) 5. 3.))
              ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 17416000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6809950. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 20437200. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S10z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
              ((MTIMES) 94471732800. (($P) 9. 1.))
              ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 1017474393600. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1805580000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
              ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.)
               (($P) 6. 1.))
              ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 607282147584. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 20082748000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 36082698000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 23408646912.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 28894320000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 771289485750.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 11311477275. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 612360000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 575909838000.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 816480000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 27552406000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 34574400000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 11854080000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 40166544600. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 2. 2.))))
            ((MSETQ) |$S10z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
              ((MTIMES) 65112321600. (($P) 9. 1.))
              ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 690708211200. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 7. 1.))
              ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
              ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 2261880000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 6. 0.))
              ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 376838832384. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 3.))
              ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 2.))
              ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 11114538000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 24356973312.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.)
               (($P) 4. 4.))
              ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6161648325.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 14804370000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
              ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1210524000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6667920000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 359389840950.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
               (($P) 4. 1.))
              ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1210524000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 338354074800.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 16134720000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 18276010200. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))))
            ((MSETQ) |$S103z|
             ((MPLUS)
              ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
              ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
              ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.)
               (($P) 9. 0.))
              ((MTIMES) 36360611332200. (($P) 8. 2.))
              ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
              ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
              ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1631223468000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.)
               (($P) 7. 0.))
              ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 7. 0.))
              ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) 372093476932800. (($P) 6. 4.))
              ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.)
               (($P) 6. 2.))
              ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
              ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.)
               (($P) 6. 0.))
              ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 540966535200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 6. 0.))
              ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.)
               (($P) 5. 3.))
              ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 1170019452000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.)
               (($P) 5. 2.))
              ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
              ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 4662858416400.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.)
               (($P) 5. 0.))
              ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
              ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 5. 0.))
              ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 805050582525.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 3.))
              ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 9453628800.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
              ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
              ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 4. 2.))
              ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 40416163200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 237200140800.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 112702665600.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
               (($P) 4. 1.))
              ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 161245123200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 4. 1.))
              ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 232452259200. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 324362765475. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.)
               (($P) 4. 0.))
              ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 811066032000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
              ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 7740984220200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
              ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 185345126400.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 430303104000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
              ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 3. 2.))
              ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 437098032000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 296415302400. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 37933056000. (($P) 1. 0.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 270273024000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 552463430400.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
              ((MTIMES) 300421900800. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
               ((MEXPT) (($P) 3. 0.) 3.))
              ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.)
               (($P) 2. 1.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 441839664000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 14224896000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 10668672000.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 8001504000.)
               ((MEXPT) (($P) 1. 0.) 2.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 99574272000.)
               ((MEXPT) (($P) 1. 1.) 3.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 3.))
              ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 16003008000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.)
               (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 4.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 3.))))
            |$states_defined|))) 
(ADDLABEL '$%O87) 
(DSKSETQ $%O88
         '"/home/igor/tex/NoChaos/maxima.cov/STTT/40_define_test_states.v1.mat") 
(ADDLABEL '$%O88) 
(DSKSETQ $%I89 '(($SET_NUMBER_OF_PARTICLE) 4.)) 
(ADDLABEL '$%I89) 
(DSKSETQ $%O89 '$DONE) 
(ADDLABEL '$%O89) 
(DSKSETQ $%I90 '((|$SetStates|) 26.)) 
(ADDLABEL '$%I90) 
(DSKSETQ $%O90 '|$states_defined|) 
(ADDLABEL '$%O90) 
(DSKSETQ $%I91 '(($BATCH) "SSSS_w_ghTTTT_dx3.mat")) 
(ADDLABEL '$%I91) 
(DSKSETQ $%I92
         '((MDEFINE)
           ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|)
            ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
            ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
            ((MSETQ) |$Asss|
             ((|$gf_amplitudeN4V2|)
              ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
              ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
            ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "Step0: amplitude computation time"
             ((MPLUS) $TI1 ((MMINUS) $TI0)))
            ((MRETURN) |$Asss|)))) 
(ADDLABEL '$%I92) 
(DSKSETQ $%O92
         '((MDEFINE SIMP)
           ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|)
            ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
            ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
            ((MSETQ) |$Asss|
             ((|$gf_amplitudeN4V2|)
              ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
              ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
            ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "Step0: amplitude computation time"
             ((MPLUS) $TI1 ((MMINUS) $TI0)))
            ((MRETURN) |$Asss|)))) 
(ADDLABEL '$%O92) 
(DSKSETQ $%I93 '((MDEFINE) ((|$SSSSstep1|) |$AmpS40|) |$AmpS40|)) 
(ADDLABEL '$%I93) 
(DSKSETQ $%O93 '((MDEFINE SIMP) ((|$SSSSstep1|) |$AmpS40|) |$AmpS40|)) 
(ADDLABEL '$%O93) 
(DSKSETQ $%I94
         '((MDEFINE)
           ((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
            ((MSETQ) |$Assss0|
             ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
              |$Sc4| |$l4| |$dd0|))
            ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
            ((MSETQ) |$f_Assss|
             (($RATSIMP)
              (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "simplification computation time"
             ((MPLUS) $TI2 ((MMINUS) $TI1)))
            ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
            (($PRINT) "computation times" $TI0 $TI1 $TI2)
            ((MSETQ) $GH_0
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt0|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) |$tttt|
             (($FACTOR)
              (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_0 |$tttt0|)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT_dx3|
             (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
            (($PRINT) "factors from ghosts and momenta and measure"
             |$gh_TTTT_dx3|)
            ((MSETQ) $FINAL_AMP_DX
             (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
            ((MRETURN)
             ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
              (($FACTOR) |$dx3_dOM|)))))) 
(ADDLABEL '$%I94) 
(DSKSETQ $%O94
         '((MDEFINE SIMP)
           ((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
            ((MSETQ) |$Assss0|
             ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
              |$Sc4| |$l4| |$dd0|))
            ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
            ((MSETQ) |$f_Assss|
             (($RATSIMP)
              (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "simplification computation time"
             ((MPLUS) $TI2 ((MMINUS) $TI1)))
            ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
            (($PRINT) "computation times" $TI0 $TI1 $TI2)
            ((MSETQ) $GH_0
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt0|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) |$tttt|
             (($FACTOR)
              (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_0 |$tttt0|)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT_dx3|
             (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
            (($PRINT) "factors from ghosts and momenta and measure"
             |$gh_TTTT_dx3|)
            ((MSETQ) $FINAL_AMP_DX
             (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
            ((MRETURN)
             ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
              (($FACTOR) |$dx3_dOM|)))))) 
(ADDLABEL '$%O94) 
(DSKSETQ $%O95
         '"/home/igor/tex/NoChaos/maxima.cov/STTT/SSSS_w_ghTTTT_dx3.mat") 
(ADDLABEL '$%O95) 
(DSKSETQ $%I96
         '(($EV) (($DECLARE) |$Ms| $INTEGER)
           (($DECLARE) |$Mt| $INTEGER) (($COMPILE) $ALL))) 
(ADDLABEL '$%I96) 
(DSKSETQ $%O96 '$DONE) 
(ADDLABEL '$%O96) 
(DSKSETQ $%I97
         '((MSETQ) |$qq|
           ((MSETQ) |$qq1| ((MSETQ) |$qq2| ((MSETQ) |$qq3| 1.))))) 
(ADDLABEL '$%I97) 
(DSKSETQ $%O97 '1.) 
(ADDLABEL '$%O97) 
(DSKSETQ $%I98
         '((MSETQ) |$nq|
           ((MSETQ) |$nq1| ((MSETQ) |$nq2| ((MSETQ) |$nq3| 0.))))) 
(ADDLABEL '$%I98) 
(DSKSETQ $%O98 '0.) 
(ADDLABEL '$%O98) 
(DSKSETQ $%I99 '((MSETQ) |$filename| "TS8z2TT.lisp")) 
(ADDLABEL '$%I99) 
(DSKSETQ $%O99 '"TS8z2TT.lisp") 
(ADDLABEL '$%O99) 
(DSKSETQ $%I100 '((MSETQ) |$qq1| |$S8z2|)) 
(ADDLABEL '$%I100) 
(DSKSETQ $%O100
         '((MPLUS SIMP)
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -63000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -10823400. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 20437200. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 10823400. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -30038400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 17038350. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9601200. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 530541900.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -21000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 20139840. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -57671460. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7657020. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6809950. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 17416000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -416640. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 21328860. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -19210800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1064138040. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11458300. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 464137100.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -512400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -13549620. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -305834760. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -134722560. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 11726750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -191999500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 772506560. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -10069920.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 13616505. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -17038350.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 24652215. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 393876000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -9248400. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -194265120. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -64519875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 10069920. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -802305. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 453611970. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10546200. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10779615.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 439123230. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1028682900. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -208166280. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -3654567000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -9265536. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 8963136. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -220237920. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 118298544. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 604800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -328898304. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 324832032. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 300357792. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 5264441616. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 106609440. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -55667640. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -95941440. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -1931385960. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -848880. (($P SIMP) 1. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 359941680. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -46478250. (($P SIMP) 8. 0.)))) 
(ADDLABEL '$%O100) 
(DSKSETQ $%I101 '((MSETQ) |$nq1| 8.)) 
(ADDLABEL '$%I101) 
(DSKSETQ $%O101 '8.) 
(ADDLABEL '$%O101) 
(DSKSETQ $%I102
         '((MSETQ) |$a1234|
           ((|$gf_SSSSV3|) |$qq| |$nq| |$qq1| |$nq1| |$qq2| |$nq2|
            |$qq3| |$nq3| ""))) 
(ADDLABEL '$%I102) 
(DSKSETQ $%O102
         '((MLIST SIMP)
           ((MTIMES SIMP FACTORED) 4.
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -6. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MPLUS SIMP IRREDUCIBLE) 37325476.
             ((MTIMES SIMP RATSIMP) 4904861. |$Ms|)
             ((MTIMES SIMP) -4585571. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) 184772. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP RATSIMP) -223952856. |$om|)
             ((MTIMES SIMP RATSIMP) -14999560. |$Ms| |$om|)
             ((MTIMES SIMP) 37314312. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP) -2048704. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP RATSIMP) 74650952. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) 32705592. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -2619232. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 567888692. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 8526252. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -159285812. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 24562440. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -371727580. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -118969340. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 38693508. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 168000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 55224624. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 29862196. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 168000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -890515752.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 170521064. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 298010440. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -81458160. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 746489240. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 161607264. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -155648780. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -672000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -48524112. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -147153468. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1008000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -39049920. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -336000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1048779970.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -607145070. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -181630820. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 97624800. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -607145070. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -157640910. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 236311460. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 840000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -181630820. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 236311460. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1680000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 97624800. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 840000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -890515752.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 746489240. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -48524112. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -39049920. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 170521064. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 161607264. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -147153468. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -336000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 298010440. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -155648780. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1008000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -81458160. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -672000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 567888692. ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -371727580. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 55224624. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 8526252. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -118969340. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 29862196. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -159285812. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 38693508. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 168000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 24562440. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 168000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -223952856.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 74650952. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -14999560. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 32705592. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 37314312. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2619232. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2048704. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 37325476. ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 4904861. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -4585571. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 184772. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))))
           ((MTIMES SIMP FACTORED) 4.
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om|) -8.)
            ((MPLUS SIMP IRREDUCIBLE) 37325476.
             ((MTIMES SIMP RATSIMP) 4904861. |$Ms|)
             ((MTIMES SIMP) -4585571. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) 184772. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP RATSIMP) -223952856. |$om|)
             ((MTIMES SIMP RATSIMP) -14999560. |$Ms| |$om|)
             ((MTIMES SIMP) 37314312. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP) -2048704. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP RATSIMP) 74650952. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) 32705592. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -2619232. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 567888692. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 8526252. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -159285812. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 24562440. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -371727580. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -118969340. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 38693508. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 168000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 55224624. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 29862196. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 168000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -890515752.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 170521064. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 298010440. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -81458160. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 746489240. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 161607264. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -155648780. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -672000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -48524112. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -147153468. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1008000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -39049920. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -336000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1048779970.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -607145070. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -181630820. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 97624800. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -607145070. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -157640910. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 236311460. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 840000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -181630820. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 236311460. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1680000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 97624800. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 840000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -890515752.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 746489240. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -48524112. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -39049920. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 170521064. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 161607264. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -147153468. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -336000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 298010440. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -155648780. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1008000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -81458160. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -672000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 567888692. ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -371727580. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 55224624. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 8526252. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -118969340. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 29862196. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -159285812. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 38693508. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 168000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 24562440. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 168000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -223952856.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 74650952. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -14999560. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 32705592. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 37314312. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2619232. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2048704. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 37325476. ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 4904861. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -4585571. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 184772. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) -8.)
            ((MEXPT SIMP) |$Xi| 8.))
           ((MTIMES SIMP FACTORED)
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) 2. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 8.)
            ((MEXPT SIMP) |$Xi| -8.))
           ((MTIMES SIMP FACTORED) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|)
            |$Xi|
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -2.)))) 
(ADDLABEL '$%O102) 
(DSKSETQ $%I103 '(($SAVE) |$filename| $ALL)) 
(ADDLABEL '$%I103) 
(DSKSETQ |$expand_reggeon_loaded| 'T) 
(ADD2LNC '|$expand_reggeon_loaded| $VALUES) 
(DEFPROP |$expand_reggeon_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$expand_reggeon_loaded| $PROPS) 
(DEFPROP |$expand_reggeon_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$expand_reggeon_loaded| $PROPS) 
(DSKSETQ |$dbg_all_terms| 'NIL) 
(ADD2LNC '|$dbg_all_terms| $VALUES) 
(DEFPROP |$dbg_all_terms| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_all_terms| $PROPS) 
(DEFPROP |$dbg_all_terms| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_all_terms| $PROPS) 
(DSKSETQ |$dbg_compute_levels| 'NIL) 
(ADD2LNC '|$dbg_compute_levels| $VALUES) 
(DEFPROP |$dbg_compute_levels| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_compute_levels| $PROPS) 
(DEFPROP |$dbg_compute_levels| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_compute_levels| $PROPS) 
(DSKSETQ |$derivatives_loaded| 'T) 
(ADD2LNC '|$derivatives_loaded| $VALUES) 
(DEFPROP |$derivatives_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$derivatives_loaded| $PROPS) 
(DEFPROP |$derivatives_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$derivatives_loaded| $PROPS) 
(DSKSETQ |$dbg_wrt_lambda| 'NIL) 
(ADD2LNC '|$dbg_wrt_lambda| $VALUES) 
(DEFPROP |$dbg_wrt_lambda| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_lambda| $PROPS) 
(DEFPROP |$dbg_wrt_lambda| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_lambda| $PROPS) 
(DSKSETQ |$dbg_wrt_pair| 'NIL) 
(ADD2LNC '|$dbg_wrt_pair| $VALUES) 
(DEFPROP |$dbg_wrt_pair| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_pair| $PROPS) 
(DEFPROP |$dbg_wrt_pair| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_pair| $PROPS) 
(DSKSETQ |$dbg_wrt_states| 'NIL) 
(ADD2LNC '|$dbg_wrt_states| $VALUES) 
(DEFPROP |$dbg_wrt_states| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_states| $PROPS) 
(DEFPROP |$dbg_wrt_states| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_states| $PROPS) 
(DSKSETQ |$dbg_wrt_contract| 'NIL) 
(ADD2LNC '|$dbg_wrt_contract| $VALUES) 
(DEFPROP |$dbg_wrt_contract| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_contract| $PROPS) 
(DEFPROP |$dbg_wrt_contract| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_contract| $PROPS) 
(DSKSETQ |$dbg_scalars| 'NIL) 
(ADD2LNC '|$dbg_scalars| $VALUES) 
(DEFPROP |$dbg_scalars| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_scalars| $PROPS) 
(DEFPROP |$dbg_scalars| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_scalars| $PROPS) 
(DSKSETQ |$NIused| '168.) 
(ADD2LNC '|$NIused| $VALUES) 
(DSKSETQ |$objects_with_index| '((MLIST SIMP) $LA |$Sk| $K)) 
(ADD2LNC '|$objects_with_index| $VALUES) 
(DSKSETQ |$compute_pp_loaded| 'T) 
(ADD2LNC '|$compute_pp_loaded| $VALUES) 
(DEFPROP |$compute_pp_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$compute_pp_loaded| $PROPS) 
(DEFPROP |$compute_pp_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$compute_pp_loaded| $PROPS) 
(DSKSETQ $AP '2.) 
(ADD2LNC '$AP $VALUES) 
(DEFPROP $AP ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '$AP $PROPS) 
(DEFPROP $AP $FIXNUM MODE) 
(ADD2LNC '$AP $PROPS) 
(DSKSETQ |$amp_4pts_loaded| 'T) 
(ADD2LNC '|$amp_4pts_loaded| $VALUES) 
(DEFPROP |$amp_4pts_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$amp_4pts_loaded| $PROPS) 
(DEFPROP |$amp_4pts_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$amp_4pts_loaded| $PROPS) 
(DSKSETQ |$nn| '4.) 
(ADD2LNC '|$nn| $VALUES) 
(DSKSETQ |$Lev0| '8.) 
(ADD2LNC '|$Lev0| $VALUES) 
(DSKSETQ |$Null2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -30. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.))
           ((MTIMES SIMP) -10. (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -50. (($P SIMP) 2. 0.)))) 
(ADD2LNC '|$Null2| $VALUES) 
(DSKSETQ |$Null3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 136. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.))
           ((MTIMES SIMP) 144. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.))
           ((MTIMES SIMP) 672. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 288. (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 800. (($P SIMP) 3. 0.)))) 
(ADD2LNC '|$Null3| $VALUES) 
(DSKSETQ |$S4z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4z| $VALUES) 
(DSKSETQ |$S4m|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 25. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 300. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -504. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 153. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 504. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 2268. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 1164. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -2016. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 2250. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4m| $VALUES) 
(DSKSETQ |$S4r1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 1512. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 18144. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) 54432. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 122472. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 734832. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -163296. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -979776. (($P SIMP) 3. 1.)))) 
(ADD2LNC '|$S4r1| $VALUES) 
(DSKSETQ |$S4r2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -1452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -5112. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 1452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -10512. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 1512. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -67122. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19320. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 92520. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 5850. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4r2| $VALUES) 
(DSKSETQ |$S4r3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -552. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -2412. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 552. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 1512. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -4896. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -37476. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 7728. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 49968. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -900. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4r3| $VALUES) 
(DSKSETQ |$Null4r1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 25. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -152. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -312. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1224. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -519. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 936. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 936. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 3004. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 624. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 4350. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4r1| $VALUES) 
(DSKSETQ |$Null4r2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -778. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -3696. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -3393. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -5640. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -15354. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -13050. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -36. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 4050. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 5088. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -5472. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 9000. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4r2| $VALUES) 
(DSKSETQ |$Null4g|
         '((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 37. 72.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 31. 6.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 29. 8.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 5. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 3. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 27. 2.) (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 75. 4.) (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4g| $VALUES) 
(DSKSETQ |$Null4cr|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -82. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -288. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -351. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -696. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1494. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1458. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 468. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 702. (($P SIMP) 2. 2.)))) 
(ADD2LNC '|$Null4cr| $VALUES) 
(DSKSETQ |$S6m|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 925. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -2700. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 1390. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5150. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -2315. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -5150. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -27000. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -2160. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 4320. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6480. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 14240. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 2160. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 30720. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 82400. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -1620. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -8640. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19860. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -7560. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -108600. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 6432. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 28320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$S6m| $VALUES) 
(DSKSETQ |$S6z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 6750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -20250. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 12275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -6750. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 15950. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 1900. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -7975. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 251225. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -43875. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9720. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 75700. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -337500. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 100680. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -191400. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 929500. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 79515. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -141150. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 214110. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1872750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18168. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1177320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -226500. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$S6z| $VALUES) 
(DSKSETQ |$Null6r16|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -251797. ((MEXPT SIMP) (($P SIMP) 1. 0.) 6.))
           ((MTIMES SIMP) -2092175. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -7110175. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -29761875.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -5461735. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -24201350.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -50991925.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -24404550.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -12108575. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -62731800.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -3421800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 69175800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -121746050. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 70097000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 59508925. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -294064625. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -775902375. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -23008900.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -19102900. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 11421000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -442111500. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -78516400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 529209500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1024096500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1110037500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 3074625000. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -149096700.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 40996125. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -116943750. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -1724253750. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1836843750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -221157000. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2713770000. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 83700000. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$Null6r16| $VALUES) 
(DSKSETQ |$Null6g|
         '((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 709. 5400.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 6.))
           ((MTIMES SIMP) ((RAT SIMP) 253. 420.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.) (($P SIMP) 1. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 1051. 315.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 603. 140.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 919. 56.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 5. 2.) (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 10547. 1260.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) ((RAT SIMP) 2831. 420.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 9. 2.) (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 667. 28.) (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 151. 7.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 5. 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 333. 14.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 66103. 3780.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 22. 3.) (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 104651. 1260.) (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 121. 6.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 19141. 378.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 415. 21.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 5. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 508. 21.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 884. 7.) (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 2245. 21.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) ((RAT SIMP) 11343. 140.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 5065. 42.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 295. 14.) (($P SIMP) 1. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 2175. 14.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 1613. 6.) (($P SIMP) 1. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -20. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 8125. 18.) (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$Null6g| $VALUES) 
(DSKSETQ |$S8m1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 3704400. ((MEXPT SIMP) (($P SIMP) 2. 0.) 4.))
           ((MTIMES SIMP) -4233600. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 47098800. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 4233600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 121564800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -95719050.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -168663600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -2066129100.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 2822400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -8467200. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 564480. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -134930880. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -164058060. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 446029860. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 1881600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 300059350. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -166168800. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -564480. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -89953920. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 240527460.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 193485600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6641529720. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -566729900. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -4515839300.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -2822400. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 31399200. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -303712860. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -1918948920. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -2176090560. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 218051350.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 3466376900. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 356247360. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -1693440. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 67465440. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4233600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -301960395. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 200500650.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 84091995. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 1532790000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 87908400. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -1519737120. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 922165425.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 1693440. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -67465440. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 329030595. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1768903290. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 2882147400. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -220555395.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -4130193690. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 514439100. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -384952680. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 8399122200. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -1354752. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 37184832. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -151277760. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -432712800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1501803216. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2179008. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 755612928. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -1367559072. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 442163232. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -14516463024. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 28910880. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 105066720. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 697965480. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 46425600. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 8289945720. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -120426480. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -2275704720. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 73716750. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8m1| $VALUES) 
(DSKSETQ |$S8m2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 11760. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -23520. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 364560. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 11760. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 769440. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -992250. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -1134000. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -13891500.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -7840. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -907200. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -1003948. (($P SIMP) 2. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 2996548. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 1903750. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -776160. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -604800. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1974148. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1268960. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 43927352. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -3903500. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -30054500.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 243040. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -1698748. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -12175352. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -12949440. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 1495750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 22998500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 4603200. (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 453600. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2003091. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 921690. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 624291. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 9218160. (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 412080. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -9684000. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4919625. ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -453600. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1842891. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 11683434. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 17523720. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1598091. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -27559434. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -94500. (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -3330600. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 46431000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 279360. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -676800. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2152800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -8285520. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 83520. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 5080320. (($P SIMP) 1. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -7653024. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 4110624. (($P SIMP) 1. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -83615280. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 118560. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 522720. (($P SIMP) 1. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 4197864. (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -122880. (($P SIMP) 1. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 51399096. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -856944. (($P SIMP) 1. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -14931216. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 366750. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8m2| $VALUES) 
(DSKSETQ |$S8z1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 63000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -126000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -12448800. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 23738400. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 12448800. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 63000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -35002800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19192950. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 11264400. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 618823800.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -42000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 23950080. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -68817420. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 10255140. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 8144150. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 20048000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -631680. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 26813220. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -22545600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1237619880. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -14149100. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 539448700.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -772800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -15677340. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -360009720. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -156750720. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 13777750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -223149500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 910342720. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -11975040.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 16215885. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19570950.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 28720755. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 462861000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10558800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222613440. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -73024875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 11975040. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2116485. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 529542090. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -18257400. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -12882555.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 512024310. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1212819300. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -247152360. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -4300632000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -10789632. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 10184832. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -262211040. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 135449328. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1209600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -383096448. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 384247584. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 356467104. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 6188984592. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 126077280. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -64299480. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -113561280. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2262735720. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -1427760. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 419373360. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -54920250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8z1| $VALUES) 
(DSKSETQ |$S8z2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -63000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -10823400. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 20437200. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 10823400. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -30038400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 17038350. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9601200. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 530541900.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -21000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 20139840. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -57671460. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7657020. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6809950. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 17416000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -416640. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 21328860. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -19210800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1064138040. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11458300. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 464137100.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -512400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -13549620. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -305834760. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -134722560. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 11726750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -191999500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 772506560. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -10069920.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 13616505. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -17038350.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 24652215. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 393876000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -9248400. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -194265120. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -64519875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 10069920. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -802305. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 453611970. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10546200. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10779615.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 439123230. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1028682900. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -208166280. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -3654567000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -9265536. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 8963136. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -220237920. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 118298544. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 604800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -328898304. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 324832032. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 300357792. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 5264441616. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 106609440. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -55667640. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -95941440. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -1931385960. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -848880. (($P SIMP) 1. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 359941680. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -46478250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8z2| $VALUES) 
(DSKSETQ |$S10z1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 8890560000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -493920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -47040000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -816480000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -680400000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21840000. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 40166544600. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 47040000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11854080000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -47040000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 38525760000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -17406144000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -823200000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1338960000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 22514954000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -34574400000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -28153440000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 27552406000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 816480000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 47040000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -26671680000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41114304000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -21840000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41941606000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -65582521200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -30367750000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -575909838000.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 28153440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -658560000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -68300806000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 26403816600.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 6659590000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 556646958000. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 17012800000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -414892800000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 612360000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -778260000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 15500824500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 165900000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -23835724500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2976750000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 123480000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19766203100. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 8643600000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2610368400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 37648107500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 347766720000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11311477275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -6952837500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -446460000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 28894320000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -55227112500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 8829124500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 73883607500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 15484392000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1332626535000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -40007615550. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -771289485750.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -28894320000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 446460000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 54671452500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2976750000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 61435500. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 55566000000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -43951472400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -271032372000. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -286098435000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 6371568000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -12604951100. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -215509203000. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -167485920000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 14943553275.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 412610955750. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 59737860000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -104496000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 17850699600. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -12435219600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5376162400. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -9549187200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 9348102400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -319433436000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 6258067200. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 368756136000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -23408646912.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -36082698000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -5845392000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -790017472800. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 29446648000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 865169323200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -89828383680. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -5267808000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 12886098000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 247693312800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 225351473760. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -20082748000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -551036203200. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 2634992640. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -81345942720. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 607282147584. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 1587600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5427840000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 7813260000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 854670000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 254080638000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5662720000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -255510192000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 11300654400. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 1345650000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -6006960000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -71086512000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 6561480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 177150240000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -116617158000. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 116534544000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -1256174740800. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -801360000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -32628708000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 25637875200. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -1805580000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -52980480000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 68103216000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -33493788000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 1017474393600. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) 269482500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 16188732000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -15851576700. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -3532347000. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) -456913920600. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 1395489600. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 94471732800. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -6935292000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S10z1| $VALUES) 
(DSKSETQ |$S10z2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -987840000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 493920000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -538272000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -211680000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -282240000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 538272000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -740880000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 887600000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 297808000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 18276010200. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -1152480000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 538272000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1528800000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -870240000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 8890560000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6979392000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1481760000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -2073008000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 28865354000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -16134720000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -7408800000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -7021994000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 282240000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -538272000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 211680000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 16728768000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -297808000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 35591206000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -41558252400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -28984774000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -338354074800.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) -740880000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 7408800000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 1185408000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -33726406000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 26245762200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 5276614000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 354653434800. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 3841600000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -320060160000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 864360000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -897624000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -864360000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 584724000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7033624500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 312900000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15368524500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11840850000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222264000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -12051172700. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4033680000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10236358800. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7923867500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 158101440000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -903164325. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -2084197500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -864360000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1210524000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 6667920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -19580200500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 3007924500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 42183687500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 21707784000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 706144455000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -760732350. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -359389840950.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) 864360000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -6667920000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1210524000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 19024540500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -14804370000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 5882635500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2222640000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -6136822800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18131623200. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -73995075000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 148176000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -2914240700. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -90863551800. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -60799200000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -6161648325.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 107398030950. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -64729980000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 271824000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 7107435600. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1691955600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 9836573600. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5484931200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5864633600. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -243228636000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1347091200. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 275616936000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -24356973312.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) -271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -11114538000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -12619152000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -413747200800. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -3152072000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 377966635200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -105001606080. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 1505952000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -227982000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 84796480800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 77209342560. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 8564612000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -134957995200. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 147728931840. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -61431088320. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 376838832384. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 1587600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -8324160000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 3410316000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 3750990000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 185496318000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -845824000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -183256752000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 16200340800. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 4241970000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 20725200000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -28186032000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2261880000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 43731360000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -127285830000. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 88084752000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -812357985600. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -349776000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -20774628000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 18773798400. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -112140000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -22498560000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 56394288000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -25510428000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 690708211200. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) -55093500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 9414972000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -12279627900. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -2600955000. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) -316414042200. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 705211200. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 65112321600. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -5241852000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S10z2| $VALUES) 
(DSKSETQ |$S103z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -8001504000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 4.))
           ((MTIMES SIMP) -32006016000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 16003008000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 99574272000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 21337344000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -196777728000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 104908608000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -45045504000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 3.))
           ((MTIMES SIMP) -99574272000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 47416320000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -8001504000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 48009024000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 194406912000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -92461824000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 43563744000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -1792336896000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -2576484288000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 7112448000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -14224896000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -501150988800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 514530374400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 441839664000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7112448000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 87761116800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -457630790400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 4061207808000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 134708448000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -106673616000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 6322176000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -167181974400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -3589526644200. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -5619712000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 3.))
           ((MTIMES SIMP) 132765696000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 300421900800. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -552463430400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -170698752000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -26156592000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -270273024000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 60928560000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 3839299430400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 4795698700800. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -294705600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 405817910400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -3905736870000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 3143109312000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -432673920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -3369517242000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 37933056000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -26119900800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 296415302400. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -437098032000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 2106707097600. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -2541052684800. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 3435312384000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 192470678400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -6213646698000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5520826256400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 1443258877200. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 62480247253200.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) 204252384000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -430303104000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -185345126400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 5319068874000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -7740984220200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -4520578045200. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -44612888821200. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 697085760000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 40182960384000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 15321398400.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15066475200. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15321398400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -202319308800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 923941588500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 121367736000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 2064731287500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -3029894910000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 75895747200. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 1456309992900. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -811066032000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 9453628800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 5207328000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -4368576128400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4017877831500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19190767680000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 324362765475. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -394125385500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -143345462400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 232452259200. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 256048128000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -4741513459200. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 4475838005100. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -6569242375500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -161245123200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 3944646216000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1380872467500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1179466142400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -127827325665000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2053316263950. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 75396325217850.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) -112702665600.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -237200140800.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -40416163200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -2692058273100. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 9439988670000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1453598968500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -11342131920000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -3345674864400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 11567302783200. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 17434459413000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -9453628800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 1869329145600. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 4020673836900. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -5866932670200. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 12281913504000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -805050582525.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -6720249875850. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 59658933348000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 66919708800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1500917040000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 2178181861200. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 163034924400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1618250440800. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1910158588800. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1613022297600. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 49111179012000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 438568300800. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -17279037720000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 10785603015936.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) 1991485440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -2648040595200. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -4662858416400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 7078970505600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 57583975615200. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -546142632000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -69884033083200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -27245214682560. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -85033670400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -6880443591600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 420527181600. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -35674605701280. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -1170019452000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 19828757793600. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -87175629112320. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -26971837583040. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) -271805393809152. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 168391440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 975316665600. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -540966535200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -2722302709200. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -33663814002000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -567494860800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 11635371216000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -9239591390400. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -2776289040000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 4976458318800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 17649435254400. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 40063922640000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 3509112859200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -10309655635200. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 40713698768400. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 33410065449600. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) 372093476932800. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 799527909600. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -48348316800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 4728322620000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -3565119398400. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -1631223468000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -9236108851200. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -18527478710400. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -4958602812000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) -126713247091200. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) 16108035300.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 1771370748000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 2953030572900. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 840041987400. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) 36360611332200. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) -1078772817600. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) -6400051876800. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -1301785884000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S103z| $VALUES) 
(DSKSETQ |$qq3| '1.) 
(ADD2LNC '|$qq3| $VALUES) 
(DSKSETQ |$qq2| '1.) 
(ADD2LNC '|$qq2| $VALUES) 
(DSKSETQ |$qq1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -63000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -10823400. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 20437200. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 10823400. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -30038400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 17038350. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9601200. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 530541900.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -21000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 20139840. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -57671460. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7657020. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6809950. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 17416000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -416640. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 21328860. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -19210800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1064138040. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11458300. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 464137100.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -512400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -13549620. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -305834760. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -134722560. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 11726750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -191999500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 772506560. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -10069920.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 13616505. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -17038350.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 24652215. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 393876000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -9248400. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -194265120. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -64519875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 10069920. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -802305. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 453611970. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10546200. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10779615.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 439123230. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1028682900. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -208166280. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -3654567000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -9265536. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 8963136. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -220237920. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 118298544. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 604800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -328898304. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 324832032. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 300357792. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 5264441616. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 106609440. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -55667640. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -95941440. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -1931385960. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -848880. (($P SIMP) 1. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 359941680. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -46478250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$qq1| $VALUES) 
(DSKSETQ |$qq| '1.) 
(ADD2LNC '|$qq| $VALUES) 
(DSKSETQ |$nq3| '0.) 
(ADD2LNC '|$nq3| $VALUES) 
(DSKSETQ |$nq2| '0.) 
(ADD2LNC '|$nq2| $VALUES) 
(DSKSETQ |$nq1| '8.) 
(ADD2LNC '|$nq1| $VALUES) 
(DSKSETQ |$nq| '0.) 
(ADD2LNC '|$nq| $VALUES) 
(DSKSETQ |$filename| '"TS8z2TT.lisp") 
(ADD2LNC '|$filename| $VALUES) 
(DSKSETQ |$Assss|
         '((MTIMES SIMP)
           ((MPLUS SIMP) 149301904.
            ((MTIMES SIMP RATSIMP) 19619444. |$Ms|)
            ((MTIMES SIMP) -18342284. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
            ((MTIMES SIMP) 739088. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -895811424.
              ((MTIMES SIMP RATSIMP) -59998240. |$Ms|)
              ((MTIMES SIMP) 149257248.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -8194816. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 298603808.
                ((MTIMES SIMP RATSIMP) 130822368. |$Ms|)
                ((MTIMES SIMP) -10476928.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|))
             |$om|)
            ((MTIMES SIMP)
             ((MPLUS SIMP) 2271554768.
              ((MTIMES SIMP RATSIMP) 34105008. |$Ms|)
              ((MTIMES SIMP) -637143248.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 98249760. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1486910320.
                ((MTIMES SIMP RATSIMP) -475877360. |$Ms|)
                ((MTIMES SIMP) 154774032.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 672000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 220898496.
                ((MTIMES SIMP RATSIMP) 119448784. |$Ms|)
                ((MTIMES SIMP) 672000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -3562063008.
              ((MTIMES SIMP RATSIMP) 682084256. |$Ms|)
              ((MTIMES SIMP) 1192041760.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -325832640.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 2985956960.
                ((MTIMES SIMP RATSIMP) 646429056. |$Ms|)
                ((MTIMES SIMP) -622595120.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -2688000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -194096448.
                ((MTIMES SIMP RATSIMP) -588613872. |$Ms|)
                ((MTIMES SIMP) -4032000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -156199680.
                ((MTIMES SIMP RATSIMP) -1344000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 4195119880.
              ((MTIMES SIMP RATSIMP) -2428580280. |$Ms|)
              ((MTIMES SIMP) -726523280.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 390499200.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -2428580280.
                ((MTIMES SIMP RATSIMP) -630563640. |$Ms|)
                ((MTIMES SIMP) 945245840.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 3360000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -726523280.
                ((MTIMES SIMP RATSIMP) 945245840. |$Ms|)
                ((MTIMES SIMP) 6720000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 390499200.
                ((MTIMES SIMP RATSIMP) 3360000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -3562063008.
              ((MTIMES SIMP RATSIMP) 2985956960. |$Ms|)
              ((MTIMES SIMP) -194096448.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -156199680.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 682084256.
                ((MTIMES SIMP RATSIMP) 646429056. |$Ms|)
                ((MTIMES SIMP) -588613872.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -1344000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1192041760.
                ((MTIMES SIMP RATSIMP) -622595120. |$Ms|)
                ((MTIMES SIMP) -4032000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -325832640.
                ((MTIMES SIMP RATSIMP) -2688000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 2271554768.
              ((MTIMES SIMP RATSIMP) -1486910320. |$Ms|)
              ((MTIMES SIMP) 220898496.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 34105008.
                ((MTIMES SIMP RATSIMP) -475877360. |$Ms|)
                ((MTIMES SIMP) 119448784.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -637143248.
                ((MTIMES SIMP RATSIMP) 154774032. |$Ms|)
                ((MTIMES SIMP) 672000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 98249760.
                ((MTIMES SIMP RATSIMP) 672000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -895811424.
              ((MTIMES SIMP RATSIMP) 298603808. |$Ms|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -59998240.
                ((MTIMES SIMP RATSIMP) 130822368. |$Ms|))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 149257248.
                ((MTIMES SIMP RATSIMP) -10476928. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) -8194816. ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 149301904.
              ((MTIMES SIMP RATSIMP) 19619444. |$Mt|)
              ((MTIMES SIMP) -18342284.
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) 739088. ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 8.)))
           ((MEXPT SIMP RATSIMP) |$Xi| 8.)
           ((MEXPT SIMP)
            ((MPLUS SIMP) 1. ((MTIMES SIMP RATSIMP) -8. |$om|)
             ((MTIMES SIMP) 28. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -56. ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 70. ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -56. ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 28. ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -8. ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MEXPT SIMP RATSIMP) |$om| 8.)
             ((MTIMES SIMP)
              ((MPLUS SIMP) -8. ((MTIMES SIMP RATSIMP) 64. |$om|)
               ((MTIMES SIMP) -224. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 448. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -560. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 448. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -224. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 64. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -8. ((MEXPT SIMP RATSIMP) |$om| 8.)))
              |$Xi|)
             ((MTIMES SIMP)
              ((MPLUS SIMP) 28. ((MTIMES SIMP RATSIMP) -224. |$om|)
               ((MTIMES SIMP) 784. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -1568. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 1960. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -1568. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 784. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -224. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) 28. ((MEXPT SIMP RATSIMP) |$om| 8.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 2.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -56. ((MTIMES SIMP RATSIMP) 448. |$om|)
               ((MTIMES SIMP) -1568. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 3136. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -3920. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 3136. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -1568. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 448. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -56. ((MEXPT SIMP RATSIMP) |$om| 8.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 3.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 70. ((MTIMES SIMP RATSIMP) -560. |$om|)
               ((MTIMES SIMP) 1960. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -3920. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 4900. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -3920. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 1960. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -560. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) 70. ((MEXPT SIMP RATSIMP) |$om| 8.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 4.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -56. ((MTIMES SIMP RATSIMP) 448. |$om|)
               ((MTIMES SIMP) -1568. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 3136. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -3920. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 3136. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -1568. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 448. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -56. ((MEXPT SIMP RATSIMP) |$om| 8.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 5.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 28. ((MTIMES SIMP RATSIMP) -224. |$om|)
               ((MTIMES SIMP) 784. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -1568. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 1960. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -1568. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 784. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -224. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) 28. ((MEXPT SIMP RATSIMP) |$om| 8.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 6.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) -8. ((MTIMES SIMP RATSIMP) 64. |$om|)
               ((MTIMES SIMP) -224. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) 448. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) -560. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 448. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -224. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 64. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -8. ((MEXPT SIMP RATSIMP) |$om| 8.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 7.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) 1. ((MTIMES SIMP RATSIMP) -8. |$om|)
               ((MTIMES SIMP) 28. ((MEXPT SIMP RATSIMP) |$om| 2.))
               ((MTIMES SIMP) -56. ((MEXPT SIMP RATSIMP) |$om| 3.))
               ((MTIMES SIMP) 70. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -56. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 28. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -8. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MEXPT SIMP RATSIMP) |$om| 8.))
              ((MEXPT SIMP RATSIMP) |$Xi| 8.)))
            -1.))) 
(ADD2LNC '|$Assss| $VALUES) 
(DSKSETQ $GH_0
         '((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 2.) -1.)
           ((MEXPT SIMP) (($XX SIMP) 1. 4.) -1.)
           ((MEXPT SIMP) (($XX SIMP) 2. 4.) -1.))) 
(ADD2LNC '$GH_0 $VALUES) 
(DSKSETQ |$tttt0|
         '((MTIMES SIMP)
           ((MEXPT SIMP) (($XX SIMP) 1. 2.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 2.)))
           ((MEXPT SIMP) (($XX SIMP) 1. 3.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 3.)))
           ((MEXPT SIMP) (($XX SIMP) 1. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 4.)))
           ((MEXPT SIMP) (($XX SIMP) 2. 3.)
            ((MTIMES SIMP) -4. (($PP SIMP) 2. 3.)))
           ((MEXPT SIMP) (($XX SIMP) 2. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 2. 4.)))
           ((MEXPT SIMP) (($XX SIMP) 3. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 3. 4.))))) 
(ADD2LNC '|$tttt0| $VALUES) 
(DSKSETQ |$tttt|
         '((MTIMES SIMP FACTORED)
           ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
            ((MPLUS SIMP) 2. ((MTIMES SIMP) 2. |$Ms|)
             ((MTIMES SIMP) 2. |$Mt|)))
           ((MEXPT SIMP) |$om|
            ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 6.)
           ((MEXPT SIMP) |$Xi| -10.)
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|) 2.))) 
(ADD2LNC '|$tttt| $VALUES) 
(DSKSETQ |$a1234|
         '((MLIST SIMP)
           ((MTIMES SIMP FACTORED) 4.
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -6. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MPLUS SIMP IRREDUCIBLE) 37325476.
             ((MTIMES SIMP RATSIMP) 4904861. |$Ms|)
             ((MTIMES SIMP) -4585571. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) 184772. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP RATSIMP) -223952856. |$om|)
             ((MTIMES SIMP RATSIMP) -14999560. |$Ms| |$om|)
             ((MTIMES SIMP) 37314312. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP) -2048704. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP RATSIMP) 74650952. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) 32705592. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -2619232. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 567888692. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 8526252. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -159285812. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 24562440. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -371727580. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -118969340. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 38693508. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 168000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 55224624. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 29862196. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 168000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -890515752.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 170521064. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 298010440. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -81458160. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 746489240. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 161607264. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -155648780. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -672000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -48524112. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -147153468. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1008000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -39049920. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -336000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1048779970.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -607145070. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -181630820. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 97624800. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -607145070. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -157640910. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 236311460. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 840000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -181630820. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 236311460. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1680000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 97624800. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 840000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -890515752.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 746489240. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -48524112. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -39049920. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 170521064. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 161607264. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -147153468. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -336000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 298010440. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -155648780. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1008000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -81458160. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -672000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 567888692. ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -371727580. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 55224624. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 8526252. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -118969340. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 29862196. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -159285812. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 38693508. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 168000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 24562440. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 168000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -223952856.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 74650952. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -14999560. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 32705592. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 37314312. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2619232. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2048704. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 37325476. ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 4904861. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -4585571. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 184772. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))))
           ((MTIMES SIMP FACTORED) 4.
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om|) -8.)
            ((MPLUS SIMP IRREDUCIBLE) 37325476.
             ((MTIMES SIMP RATSIMP) 4904861. |$Ms|)
             ((MTIMES SIMP) -4585571. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) 184772. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP RATSIMP) -223952856. |$om|)
             ((MTIMES SIMP RATSIMP) -14999560. |$Ms| |$om|)
             ((MTIMES SIMP) 37314312. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP) -2048704. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP RATSIMP) 74650952. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) 32705592. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -2619232. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 567888692. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 8526252. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -159285812. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 24562440. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -371727580. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -118969340. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 38693508. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 168000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 55224624. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 29862196. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 168000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -890515752.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 170521064. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 298010440. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -81458160. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 746489240. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 161607264. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -155648780. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -672000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -48524112. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -147153468. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1008000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -39049920. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -336000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1048779970.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -607145070. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -181630820. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 97624800. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -607145070. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -157640910. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 236311460. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 840000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -181630820. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 236311460. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1680000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 97624800. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 840000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -890515752.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 746489240. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -48524112. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -39049920. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 170521064. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 161607264. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -147153468. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -336000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 298010440. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -155648780. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1008000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -81458160. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -672000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 567888692. ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -371727580. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 55224624. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 8526252. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -118969340. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 29862196. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -159285812. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 38693508. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 168000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 24562440. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 168000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -223952856.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 74650952. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -14999560. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 32705592. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 37314312. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2619232. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2048704. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 37325476. ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 4904861. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -4585571. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 184772. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) -8.)
            ((MEXPT SIMP) |$Xi| 8.))
           ((MTIMES SIMP FACTORED)
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) 2. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 8.)
            ((MEXPT SIMP) |$Xi| -8.))
           ((MTIMES SIMP FACTORED) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|)
            |$Xi|
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -2.)))) 
(ADD2LNC '|$a1234| $VALUES) 
(DEFPROP $SET_NUMBER_OF_PARTICLE %SET_NUMBER_OF_PARTICLE VERB) 
(MDEFPROP $SET_NUMBER_OF_PARTICLE
    ((LAMBDA) ((MLIST) |$nn0|)
     ((MPROG) ((MSETQ) |$nn| |$nn0|)
      (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.) ((MPLUS) |$nn0| 1.))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MSETQ) ((|$s| ARRAY) $R)
        ((MPLUS) ((|$k|) $R)
         (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S ((MPLUS) $R 1.)
          |$nn0|))))))
    MEXPR) 
(DEFPROP $SET_NUMBER_OF_PARTICLE $ANY FUNCTION-MODE) 
(ADD2LNC '(($SET_NUMBER_OF_PARTICLE) |$nn0|) $FUNCTIONS) 
(DEFPROP %SET_NUMBER_OF_PARTICLE $SET_NUMBER_OF_PARTICLE NOUN) 
(DEFPROP $NOTZERO %NOTZERO VERB) 
(MDEFPROP $NOTZERO
    ((LAMBDA) ((MLIST) $X) ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))
    MEXPR) 
(DEFPROP $NOTZERO $FIXNUM FUNCTION-MODE) 
(ADD2LNC '(($NOTZERO) $X) $FUNCTIONS) 
(DEFPROP %NOTZERO $NOTZERO NOUN) 
(DEFPROP |$compute_alphas_no_zmV1| |%compute_alphas_no_zmV1| VERB) 
(MDEFPROP |$compute_alphas_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
        ((MSETQ) $POW0
         ((MTIMES) 2.
          (($SUM)
           (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0 $MAX_USED_LEVEL0)
           $L0 2. $MAX_USED_LEVEL0)))
        ((MSETQ) $POW0
         ((MPLUS) $POW0
          (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2. $MAX_USED_LEVEL0)))
        ((MCOND) |$dbg_compute_levels|
         (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T $FALSE)
        ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
      ((MRETURN) |$noAlphas0|)))
    MEXPR) 
(DEFPROP |$compute_alphas_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_alphas_no_zmV1| |$compute_alphas_no_zmV1| NOUN) 
(DEFPROP |$compute_levels_used_no_zmV1| |%compute_levels_used_no_zmV1|
         VERB) 
(MDEFPROP |$compute_levels_used_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
        ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
         ((MPROGN)
          ((MSETQ) $POW0
           ((MPLUS)
            (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
             ((MPLUS) $L0 ((MMINUS) 1.)))
            (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0 $MAX_USED_LEVEL0)))
          ((MCOND) ((MGREATERP) $POW0 0.)
           ((MSETQ) ((|$usedLevels0| ARRAY) $R)
            (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
             ((|$usedLevels0| ARRAY) $R)))
           T $FALSE)))))
      ((MRETURN) |$usedLevels0|)))
    MEXPR) 
(DEFPROP |$compute_levels_used_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_levels_used_no_zmV1| |$compute_levels_used_no_zmV1|
         NOUN) 
(DEFPROP |$compute_levels_and_powers_used_no_zmV1|
         |%compute_levels_and_powers_used_no_zmV1| VERB) 
(MDEFPROP |$compute_levels_and_powers_used_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
        ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
         ((MPROGN)
          ((MSETQ) $POW0
           ((MPLUS)
            (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
             ((MPLUS) $L0 ((MMINUS) 1.)))
            ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
            (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
             $MAX_USED_LEVEL0)))
          ((MCOND) ((MGREATERP) $POW0 0.)
           ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
            (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
             ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
           T $FALSE)))))
      ((MRETURN) |$usedLevelsPowers0|)))
    MEXPR) 
(DEFPROP |$compute_levels_and_powers_used_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_levels_and_powers_used_no_zmV1|)
           $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_levels_and_powers_used_no_zmV1|
         |$compute_levels_and_powers_used_no_zmV1| NOUN) 
(DEFPROP |$compute_Ks_no_zmV1| |%compute_Ks_no_zmV1| VERB) 
(MDEFPROP |$compute_Ks_no_zmV1|
    ((LAMBDA) ((MLIST) $LEVEL_USED_ARRAY0)
     ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
      ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
      ((MDO) $R 1. NIL NIL |$nn| NIL
       ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
        ((MSETQ) |$Nlus0| (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
        ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
         ((MPROGN)
          ((MSETQ) $NR_PQ
           ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R) $INR_PQ))
          ((MSETQ) ((|$explK0| ARRAY) $R)
           ((MPLUS) ((|$explK0| ARRAY) $R)
            ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
        ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
         ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
        |$end_r_loop|))
      ((MRETURN) |$Ks_rules0|)))
    MEXPR) 
(DEFPROP |$compute_Ks_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0) $FUNCTIONS) 
(DEFPROP |%compute_Ks_no_zmV1| |$compute_Ks_no_zmV1| NOUN) 
(DEFPROP |$compute_Ds| |%compute_Ds| VERB) 
(MDEFPROP |$compute_Ds|
    ((LAMBDA) ((MLIST) $LEVEL_USED_ARRAY0)
     ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
      ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
      ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
       ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
        ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
         ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
          ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL NIL
           NIL
           ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL NIL NIL
            NIL
            ((MSETQ) ((|$explD0| ARRAY) $R $S)
             ((MPLUS) ((|$explD0| ARRAY) $R $S)
              ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
               ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
          ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
           (($ENDCONS)
            ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
            ((|$Ds_rules0| ARRAY) $R)))
          |$end_s_loop|))
        |$end_r_loop|))
      ((MRETURN) |$Ds_rules0|)))
    MEXPR) 
(DEFPROP |$compute_Ds| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_Ds|) $LEVEL_USED_ARRAY0) $FUNCTIONS) 
(DEFPROP |%compute_Ds| |$compute_Ds| NOUN) 
(DSKSETQ $WICK '$WICK) 
(DEFPROP $WICK %WICK VERB) 
(MDEFPROP $WICK
    ((LAMBDA) ((MLIST) |$list_Nr0|)
     ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
      ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
      ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
      ((MSETQ) $WICK00
       ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
        ((MFACTORIAL) |$Nr0|)))
      ((MDO) $R 2. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $WICK0 0.)
        ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
        ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
         ((MPROGN) ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
          ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
           ((MSETQ) $WICK0
            ((MPLUS) $WICK0
             ((MTIMES)
              ((MQUOTIENT) 1.
               ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
              $CO0
              ((MEXPT) ((|$s| ARRAY) $R)
               ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
           T $FALSE)))
        ((MSETQ) $WICK00 $WICK0)))
      ((MRETURN) $WICK00)))
    MEXPR) 
(DEFPROP $WICK $ANY FUNCTION-MODE) 
(ADD2LNC '(($WICK) |$list_Nr0|) $FUNCTIONS) 
(DEFPROP %WICK $WICK NOUN) 
(DEFPROP $DO_ALL_TERM %DO_ALL_TERM VERB) 
(MDEFPROP $DO_ALL_TERM
    ((LAMBDA) ((MLIST) $INT0 $LEVELS_POWERS0 |$Ks_rules0| |$Ds_rules0|)
     ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
      (($PRINT) "in computing 'Z' (do_all_term)")
      ((MSETQ) $EXPL_INT0 $INT0)
      ((MDO) $R 1. NIL NIL |$nn| NIL
       ((MPROGN)
        ((MCOND) |$dbg_all_terms|
         (($PRINT)
          "in computing 'Z' (do_all_term) doing all terms for particle"
          $R)
         T $FALSE)
        ((MSETQ) $EXPL_INT0
         (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
          ((|$Ds_rules0| ARRAY) $R)))
        ((MSETQ) $NLEVELS0 (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
        ((MCOND) |$dbg_all_terms|
         (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
        ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
         ((MPROGN)
          ((MCOND) |$dbg_all_terms|
           (($PRINT) " project to"
            (($L) $R
             ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
            "^"
            ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
             ((MPLUS) $L0 1.)))
           T $FALSE)
          ((MSETQ) $EXPL_INT0
           (($RATCOEF) $EXPL_INT0
            (($L) $R
             ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
            ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
             ((MPLUS) $L0 1.))))
          ((MCOND) |$dbg_all_terms|
           (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
      ((MRETURN) $EXPL_INT0)))
    MEXPR) 
(DEFPROP $DO_ALL_TERM $ANY FUNCTION-MODE) 
(ADD2LNC '(($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
           |$Ds_rules0|)
         $FUNCTIONS) 
(DEFPROP %DO_ALL_TERM $DO_ALL_TERM NOUN) 
(DEFPROP $STATE2MATRIX %STATE2MATRIX VERB) 
(MDEFPROP $STATE2MATRIX
    ((LAMBDA) ((MLIST) $STATE0 |$MaxLevel0|)
     ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
      ((MSETQ) $MAT0
       (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
        ((MPLUS) |$MaxLevel0| 1.)))
      ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
       ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
        ((MPROGN)
         ((MSETQ) (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
          (($HIPOW) $STATE0 (($P) $IP $IQ)))
         ((MSETQ) $STATE00
          ((MQUOTIENT) $STATE00
           ((MEXPT) (($P) $IP $IQ)
            (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
      ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
       ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
        ((MPROGN)
         ((MSETQ) (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
          ((MPLUS) (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
           (($HIPOW) $STATE0 (($P) $IP $IQ))))
         ((MSETQ) $STATE00
          ((MQUOTIENT) $STATE00
           ((MEXPT) (($P) $IP $IQ) (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
      ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
       (($ERROR) "In state2matrix missing some contributions in"
        $STATE0 "since we are left with" $STATE00 "after analysis")
       T $FALSE)
      ((MRETURN) (($COPYMATRIX) $MAT0))))
    MEXPR) 
(DEFPROP $STATE2MATRIX $ANY FUNCTION-MODE) 
(ADD2LNC '(($STATE2MATRIX) $STATE0 |$MaxLevel0|) $FUNCTIONS) 
(DEFPROP %STATE2MATRIX $STATE2MATRIX NOUN) 
(DEFPROP |$take_derivative_wrt_lambdaV1|
         |%take_derivative_wrt_lambdaV1| VERB) 
(MDEFPROP |$take_derivative_wrt_lambdaV1|
    ((LAMBDA) ((MLIST) $NR0 $LEVEL0 $INDEX0 $TERM0)
     ((MPROG)
      ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0 $NPOW0
       $OP0)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
       ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
       ((MSETQ) $TERM00 $TERM0))
      ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $NEWTERM00 0.)
        ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MSETQ) $OP0 (($INPART) $FAC0 0.))
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MCOND) ((MGREATERP) $NPOW0 2.)
            (($ERROR)
             "la() has one index and it cannot occour with a power bigger than 2! term="
             $TERM00)
            T
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$l|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$ll|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
             ((MEXPT) ((MMINUS) 1.) $LEVEL0)
             ((MFACTORIAL)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
             ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LAK)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$laSk|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
              $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LALA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$ll|)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
             ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
             ((MFACTORIAL)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
             ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $KLA)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$Skla|)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LALA)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA2)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) 2. $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          |$end_pow_op|)
         T
         ((MCOND) $ISOP0
          ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$l|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0) $TERM00
              $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) $LEVEL0)
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LAK)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$laSk|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
               $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LA2)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) 2.
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $KLA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$Skla|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
               $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MPROGN)
             ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
              ((MSETQ) $NEWTERM00 (($SUBSTINPART) |$Dim| $TERM00 $NF0))
              T
              ((MPROGN)
               ((MSETQ) $NEWTERM00 (($SUBSTINPART) 1. $TERM00 $NF0))
               ((MSETQ) $NEWTERM00
                (($SUBSTITUTE) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                 $NEWTERM00))))
             |$end_lambda|)
            T $FALSE)
           |$end_if_op|)
          T $FALSE))
        ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
      ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_lambdaV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_lambdaV1|
         |$take_derivative_wrt_lambdaV1| NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA %TAKE_DERIVATIVE_WRT_LAMBDA VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA
    ((LAMBDA) ((MLIST) $NR0 $LEVEL0 $INDEX0 $TERM0)
     ((MPROG)
      ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0 $NPOW0
       $OP0)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
       ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
       ((MSETQ) $TERM00 $TERM0))
      ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $NEWTERM00 0.)
        ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0)) ((MSETQ) $NPOW0 1.)
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MSETQ) $OP0 (($INPART) $FAC0 0.))
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MCOND) ((MGREATERP) $NPOW0 2.)
            (($ERROR)
             "la() has one index and it cannot occour with a power bigger than 2! term="
             $TERM00)
            T
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$l|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MPROGN)
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0
              (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
               $NF0 2.)))
            ((MCOND) ((MEQUAL) $OP0 |$ll|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               ((MEXPT) ((MMINUS) 1.) $LEVEL0)
               ((MFACTORIAL)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
               ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LAK)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 |$laSk|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LALA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)))
             T $FALSE)
            |$end_lambda_other|)
           T $FALSE)
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MPROGN)
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0
              (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
               $NF0 2.)))
            ((MCOND) ((MEQUAL) $OP0 |$ll|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
               ((MFACTORIAL)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
               ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $KLA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 |$Skla|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LALA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)))
             T $FALSE)
            |$end_other_la|)
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA2)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) 2. $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          |$end_pow_op|)
         T
         ((MCOND) $ISOP0
          ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$l|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0) $TERM00
              $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) $LEVEL0)
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LAK)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$laSk|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
               $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LA2)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) 2.
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $KLA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$Skla|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
               $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MPROGN)
             ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
              ((MSETQ) $NEWTERM00 (($SUBSTINPART) |$Dim| $TERM00 $NF0))
              T
              ((MPROGN)
               ((MSETQ) $NEWTERM00 (($SUBSTINPART) 1. $TERM00 $NF0))
               ((MSETQ) $NEWTERM00
                (($SUBSTITUTE) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                 $NEWTERM00))))
             |$end_lambda|)
            T $FALSE)
           |$end_if_op|)
          T $FALSE))
        ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
      ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_LAMBDA $TAKE_DERIVATIVE_WRT_LAMBDA NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR
         %TAKE_DERIVATIVE_WRT_SCALAR_PAIR VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR
    ((LAMBDA) ((MLIST) $NR0 $LEVEL10 $LEVEL20 $TERM0)
     ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
      ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
      ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.)) ((MSETQ) $DER0 0.)
      ((MCOND) ((MGREATERP) $LEVEL10 0.)
       ((MSETQ) $DER00
        (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0| $TERM0))
       T ((MSETQ) $DER00 ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
      ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
      ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
       ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
        ((MDO) $NT0 1. NIL NIL $LDER00 NIL
         ((MPROGN)
          ((MCOND) |$dbg_wrt_pair|
           (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
            "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
           T $FALSE)
          ((MSETQ) $TMP_DER0
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
            (($INPART) $DER00 $NT0)))
          ((MSETQ) $DER0 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
       T
       ((MPROGN)
        ((MCOND) |$dbg_wrt_pair|
         (($PRINT) "    SINGLE term: take der of" $DER00 "wrt lambda("
          $NR0 $LEVEL20 |$newII0| ")")
         T $FALSE)
        ((MSETQ) $DER0
         (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0| $DER00))))
      ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0)) ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
           $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_SCALAR_PAIR
         $TAKE_DERIVATIVE_WRT_SCALAR_PAIR NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_STATE %TAKE_DERIVATIVE_WRT_STATE VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_STATE
    ((LAMBDA) ((MLIST) $NR0 $ONE_STATE_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
      ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $ONE_STATE_IN_MATRIX0))
      ((MSETQ) |$Der0| $TERM0)
      ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
       ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
        ((MCOND)
         ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
         ((MPROGN)
          ((MDO) $N_PQ 1. NIL NIL
           (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
           ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
             ((MPROGN)
              ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
               ((MSETQ) |$tmp_Der0|
                ((MPLUS) |$tmp_Der0|
                 (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                  ((MPLUS) $L0 ((MMINUS) 1.))
                  ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
              ((MSETQ) |$Der0| |$tmp_Der0|))
             T
             ((MSETQ) |$Der0|
              (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
               ((MPLUS) $L0 ((MMINUS) 1.)) ((MPLUS) $C0 ((MMINUS) 1.))
               |$Der0|)))))
          |$end_loop_c0|)
         T $FALSE)))
      ((MRETURN) |$Der0|)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_STATE $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_STATE $TAKE_DERIVATIVE_WRT_STATE NOUN) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV1|
         |%take_derivative_wrt_scalar_stateSV1| VERB) 
(MDEFPROP |$take_derivative_wrt_scalar_stateSV1|
    ((LAMBDA) ((MLIST) $SCALARS_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
      ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
      ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
       ((MCOND)
        ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
        ((MPROGN)
         ((MCOND) |$dbg_scalars|
          (($PRINT) "nr0=" $NR0 "out of"
           (($LENGTH) $SCALARS_IN_MATRIX0))
          T $FALSE)
         ((MSETQ) |$tmp_DER0| 0.)
         ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
          ((MPROGN)
           (($PRINT) "before length(DER0) is" (($LENGTH) |$der0|))
           ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
            ((MSETQ) |$tmp_DER0|
             ((MPLUS) |$tmp_DER0|
              (($TAKE_DERIVATIVE_WRT_STATE) $NR0
               (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
           ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
          T
          ((MPROGN)
           ((MCOND) |$dbg_scalars|
            (($PRINT) "SINGLE term " |$der0| "derivative wrt r=" $NR0
             "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0) "with nr=" $NR0)
            T $FALSE)
           ((MSETQ) |$der0|
            (($TAKE_DERIVATIVE_WRT_STATE) $NR0
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
           |$end_single|)))
        T $FALSE))
      ((MRETURN) |$der0|)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_scalar_stateSV1|) $SCALARS_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_scalar_stateSV1|
         |$take_derivative_wrt_scalar_stateSV1| NOUN) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV2|
         |%take_derivative_wrt_scalar_stateSV2| VERB) 
(MDEFPROP |$take_derivative_wrt_scalar_stateSV2|
    ((LAMBDA) ((MLIST) $SCALARS_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
      ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
       ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
        (($PRINT) "in take_derivative_wrt_scalar_stateSV2 acting on"
         $LT0 "terms")
        ((MDO) $NT0 1. NIL NIL $LT0 NIL
         ((MPROGN)
          ((MCOND) |$dbg_wrt_states|
           (($PRINT) "in take_derivative_wrt_scalar_stateSV2 EXAM term"
            $NT0 "out of" $LT0 "now there are"
            ((MCOND) ((MNOT) (($NUMBERP) |$der0|)) (($LENGTH) |$der0|)
             T 0.)
            "terms")
           T
           ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
            (($PRINT)
             "in take_derivative_wrt_scalar_stateSV2 EXAM term" $NT0
             "(step 100) out of" $LT0)
            T $FALSE))
          ((MSETQ) |$NIused| 0.)
          ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
          ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
           ((MCOND)
            ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
            ((MPROGN)
             ((MSETQ) |$tmp_DER0|
              (($TAKE_DERIVATIVE_WRT_STATE) $NR0
               (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
             |$end_nr_loop|)
            T $FALSE))
          ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
          |$end_t0_loop|)))
       T
       ((MPROGN) ((MSETQ) |$der0| $TERM0)
        ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
         ((MCOND)
          ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
          ((MPROGN)
           ((MCOND) |$dbg_wrt_states|
            (($PRINT)
             "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
             |$der0| "derivative wrt r=" $NR0 "and"
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
            T $FALSE)
           ((MSETQ) |$der0|
            (($TAKE_DERIVATIVE_WRT_STATE) $NR0
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
           |$end_single|)
          T $FALSE))))
      ((MRETURN) |$der0|)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV2| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_scalar_stateSV2|) $SCALARS_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_scalar_stateSV2|
         |$take_derivative_wrt_scalar_stateSV2| NOUN) 
(DEFPROP $CONTRACT_PAIRS_IN_ONE_TERM %CONTRACT_PAIRS_IN_ONE_TERM VERB) 
(MDEFPROP $CONTRACT_PAIRS_IN_ONE_TERM
    ((LAMBDA) ((MLIST) $UTERM0)
     ((MPROG)
      ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0 $NPOW0
       $OP0 $IND0 $NFAC0 $NR0 $NS0)
      ((MSETQ) $UTERM00 $UTERM0)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
       ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
       ((MRETURN) $UTERM0) T $FALSE)
      ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
      ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_contract| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
            ((MNOT) ((MEQUAL) $NPOW0 2.)))
           (($ERROR) "the power must be 2!! wrong term=" $UTERM0) T
           $FALSE)
          ((MCOND) ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
           ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MCOND) ((MEQUAL) $OP0 $LA)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE)
          ((MCOND) ((MEQUAL) $OP0 |$Sk|)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE)
          ((MCOND) ((MEQUAL) $OP0 $K)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE))
         T
         ((MCOND)
          ((MAND) $ISOP0
           (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
          ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
           ((MCOND)
            ((MNOT)
             (($IS) ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
            ((MPROGN)
             ((MSETQ) $OTHERFAC0 (($ASSOC) $IND0 $LIST_INDEX_FACS0))
             ((MSETQ) $NR0 (($INPART) $FAC0 1.))
             ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
             ((MCOND) ((MLEQP) $NR0 $NS0)
              ((MSETQ) $CTERM0
               ((MTIMES) $CTERM0
                ((MQAPPLY)
                 (($CONCAT) (($INPART) $FAC0 0.)
                  (($INPART) $OTHERFAC0 0.))
                 $NR0 (($INPART) $FAC0 2.) $NS0
                 (($INPART) $OTHERFAC0 2.))))
              T
              ((MSETQ) $CTERM0
               ((MTIMES) $CTERM0
                ((MQAPPLY)
                 (($CONCAT) (($INPART) $OTHERFAC0 0.)
                  (($INPART) $FAC0 0.))
                 $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                 (($INPART) $FAC0 2.)))))
             ((MSETQ) $LIST_INDEX_FACS0
              (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0) $LIST_INDEX_FACS0)))
            T
            ((MSETQ) $LIST_INDEX_FACS0
             (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
          T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
        |$end_fac_loop|))
      ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
       ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
       ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
      ((MRETURN) $CTERM0)))
    MEXPR) 
(DEFPROP $CONTRACT_PAIRS_IN_ONE_TERM $ANY FUNCTION-MODE) 
(ADD2LNC '(($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0) $FUNCTIONS) 
(DEFPROP %CONTRACT_PAIRS_IN_ONE_TERM $CONTRACT_PAIRS_IN_ONE_TERM NOUN) 
(DEFPROP $CONTRACT_PAIRS %CONTRACT_PAIRS VERB) 
(MDEFPROP $CONTRACT_PAIRS
    ((LAMBDA) ((MLIST) |$utermS0|)
     ((MPROG) ((MLIST) $SUM0)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
       ((MPROGN) ((MSETQ) $SUM0 0.)
        ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
         ((MSETQ) $SUM0
          ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
       T ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
      ((MRETURN) $SUM0)))
    MEXPR) 
(DEFPROP $CONTRACT_PAIRS $ANY FUNCTION-MODE) 
(ADD2LNC '(($CONTRACT_PAIRS) |$utermS0|) $FUNCTIONS) 
(DEFPROP %CONTRACT_PAIRS $CONTRACT_PAIRS NOUN) 
(DEFPROP $TRUE_XX %TRUE_XX VERB) 
(MDEFPROP $TRUE_XX
    ((LAMBDA) ((MLIST) $R $S)
     ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))
    MEXPR) 
(DEFPROP $TRUE_XX $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_XX) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_XX $TRUE_XX NOUN) 
(DEFPROP |$otherN| |%otherN| VERB) 
(MDEFPROP |$otherN|
    ((LAMBDA) ((MLIST) $M $N)
     ((MCOND)
      ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
       ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
      3. T
      ((MCOND)
       ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
        ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
       2. T
       ((MCOND)
        ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
         ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
        1. T $FALSE))))
    MEXPR) 
(DEFPROP |$otherN| $BOOLEAN FUNCTION-MODE) 
(ADD2LNC '((|$otherN|) $M $N) $FUNCTIONS) 
(DEFPROP |%otherN| |$otherN| NOUN) 
(DEFPROP $COMPUTE_PP3 %COMPUTE_PP3 VERB) 
(MDEFPROP $COMPUTE_PP3
    ((LAMBDA) ((MLIST) ((MLIST) |$n|))
     ((MPROG)
      ((MDO) $M 1. NIL NIL |$nn| NIL
       ((MDO) $N 1. NIL NIL |$nn| NIL
        ((MCOND) ((MEQUAL) $M $N)
         ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
          ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))) $AP))
         T
         ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
          ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
           ((MPLUS)
            ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
            ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
            ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))
    MEXPR) 
(DEFPROP $COMPUTE_PP3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_PP3) ((MLIST) |$n|)) $FUNCTIONS) 
(MDEFPROP $COMPUTE_PP3 T MLEXPRP) 
(DEFPROP %COMPUTE_PP3 $COMPUTE_PP3 NOUN) 
(DEFPROP $PP3ONSHELL %PP3ONSHELL VERB) 
(MDEFPROP $PP3ONSHELL
    ((LAMBDA) ((MLIST) $M $N) (($NUM_PP3 ARRAY) $M $N)) MEXPR) 
(DEFPROP $PP3ONSHELL $ANY FUNCTION-MODE) 
(ADD2LNC '(($PP3ONSHELL) $M $N) $FUNCTIONS) 
(DEFPROP %PP3ONSHELL $PP3ONSHELL NOUN) 
(DEFPROP $TRUE_GF_XX3 %TRUE_GF_XX3 VERB) 
(MDEFPROP $TRUE_GF_XX3
    ((LAMBDA) ((MLIST) $R $S) (($NUM_XX3 ARRAY) $R $S)) MEXPR) 
(DEFPROP $TRUE_GF_XX3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_GF_XX3) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_GF_XX3 $TRUE_GF_XX3 NOUN) 
(DEFPROP $GF_XX3 %GF_XX3 VERB) 
(MDEFPROP $GF_XX3
    ((LAMBDA) ((MLIST) $M $N)
     ((MCOND) ((MEQUAL) $M 1.) |$x1| T
      ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
       ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
        |$x3|))))
    MEXPR) 
(DEFPROP $GF_XX3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($GF_XX3) $M $N) $FUNCTIONS) 
(DEFPROP %GF_XX3 $GF_XX3 NOUN) 
(DSKSETQ $COMPUTE_PP4 '$COMPUTE_PP4) 
(DEFPROP $COMPUTE_PP4 %COMPUTE_PP4 VERB) 
(MDEFPROP $COMPUTE_PP4
    ((LAMBDA) ((MLIST) ((MLIST) |$n|))
     ((MPROG)
      ((MDO) $M 1. NIL NIL |$nn| NIL
       ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
        ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))) $AP)))
      ((MSETQ) |$Mu|
       ((MPLUS)
        ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
        ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Ms|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Mt|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
       (($RATSIMP)
        ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
         ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
          ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
      ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Ms|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Mt|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
       (($RATSIMP)
        ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
         ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.) ((MMINUS) 2.)
          ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))
    MEXPR) 
(DEFPROP $COMPUTE_PP4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_PP4) ((MLIST) |$n|)) $FUNCTIONS) 
(MDEFPROP $COMPUTE_PP4 T MLEXPRP) 
(DEFPROP %COMPUTE_PP4 $COMPUTE_PP4 NOUN) 
(DEFPROP $PP4ONSHELL %PP4ONSHELL VERB) 
(MDEFPROP $PP4ONSHELL
    ((LAMBDA) ((MLIST) $M $N) (($NUM_PP4 ARRAY) $M $N)) MEXPR) 
(DEFPROP $PP4ONSHELL $ANY FUNCTION-MODE) 
(ADD2LNC '(($PP4ONSHELL) $M $N) $FUNCTIONS) 
(DEFPROP %PP4ONSHELL $PP4ONSHELL NOUN) 
(DEFPROP $COMPUTE_XX4 %COMPUTE_XX4 VERB) 
(MDEFPROP $COMPUTE_XX4
    ((LAMBDA) ((MLIST))
     ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
      (($REMARRAY) $NUM_XX4)
      ((MSETQ) $GF_X_RULES
       ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
      ((MSETQ) $EQ_XX40
       ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
        ((MEQUAL) |$om|
         ((MQUOTIENT)
          ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
           (($XX) 1. 3.))
          (($XX) 2. 4.)))))
      ((MSETQ) $EQ_XX40
       ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
        ((MEQUAL)
         ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.) (($XX) 2. 4.))
         ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
      ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
      ((MSETQ) $SO_X13
       (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
      ((MSETQ) $XX4_LIST
       (($MAKELIST)
        (($MAKELIST)
         ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S)) $S
         ((MPLUS) $R 1.) |$nn|)
        $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
      ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
      ((MSETQ) $XX4_LIST
       (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
      ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
      ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
       (($MAP) ":" ((MLIST) (($LHS) $GFXX0)) ((MLIST) (($RHS) $GFXX0))))
      ((MSETQ) |$dx3_dOM| (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
      ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES)) |$xx4_done|))
    MEXPR) 
(DEFPROP $COMPUTE_XX4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_XX4)) $FUNCTIONS) 
(DEFPROP %COMPUTE_XX4 $COMPUTE_XX4 NOUN) 
(DEFPROP $TRUE_GF_XX4 %TRUE_GF_XX4 VERB) 
(MDEFPROP $TRUE_GF_XX4
    ((LAMBDA) ((MLIST) $R $S) (($NUM_XX4 ARRAY) $R $S)) MEXPR) 
(DEFPROP $TRUE_GF_XX4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_GF_XX4) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_GF_XX4 $TRUE_GF_XX4 NOUN) 
(DEFPROP |$check_cyc_A_234| |%check_cyc_A_234| VERB) 
(MDEFPROP |$check_cyc_A_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
        ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
        ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
        ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
        ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
        ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
        ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
        ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
        ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
        ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
        ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
        ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_cyc_A_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_cyc_A_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_cyc_A_234| |$check_cyc_A_234| NOUN) 
(DEFPROP |$cyc_A_234| |%cyc_A_234| VERB) 
(MDEFPROP |$cyc_A_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
        ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
        ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$cyc_A_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$cyc_A_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%cyc_A_234| |$cyc_A_234| NOUN) 
(DEFPROP |$check_cyc_gfA_234| |%check_cyc_gfA_234| VERB) 
(MDEFPROP |$check_cyc_gfA_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
        ((MEQUAL) |$om| ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_cyc_gfA_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_cyc_gfA_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_cyc_gfA_234| |$check_cyc_gfA_234| NOUN) 
(DEFPROP |$cyc_gfA_234| |%cyc_gfA_234| VERB) 
(MDEFPROP |$cyc_gfA_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST)
        ((MEQUAL) |$om| ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
       $AMP00)))
    MEXPR) 
(DEFPROP |$cyc_gfA_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$cyc_gfA_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%cyc_gfA_234| |$cyc_gfA_234| NOUN) 
(DEFPROP |$check_swap_A_23| |%check_swap_A_23| VERB) 
(MDEFPROP |$check_swap_A_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
        ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_swap_A_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_swap_A_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_swap_A_23| |$check_swap_A_23| NOUN) 
(DEFPROP |$swap_A_23| |%swap_A_23| VERB) 
(MDEFPROP |$swap_A_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
        ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$swap_A_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$swap_A_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%swap_A_23| |$swap_A_23| NOUN) 
(DEFPROP |$swap_gfA_23| |%swap_gfA_23| VERB) 
(MDEFPROP |$swap_gfA_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE) ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$swap_gfA_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$swap_gfA_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%swap_gfA_23| |$swap_gfA_23| NOUN) 
(DEFPROP $TEST_MEASURE %TEST_MEASURE VERB) 
(MDEFPROP $TEST_MEASURE
    ((LAMBDA) ((MLIST) |$l1| |$l2| |$l3| |$l4|)
     ((MPROG) ((MSETQ) |$nn| 4.)
      (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
      ((MSETQ) $GH_00
       ((MQUOTIENT) 1.
        ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
      ((MSETQ) |$tttt_00|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
           ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
           ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
      ((MSETQ) |$tttt_00|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
      ((MSETQ) $GH_0P
       (($FACTOR)
        (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) (($XX) 1. 2.)
          ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.)) (($XX) 1. 3.)
           (($XX) 2. 4.))))))
      ((MSETQ) |$TTTT_0p|
       (($FACTOR)
        (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) (($XX) 1. 2.)
          ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.)) (($XX) 1. 3.)
           (($XX) 2. 4.))))))
      ((MSETQ) |$TTTT_pp|
       (($FACTOR)
        (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.))))
      ((MSETQ) |$gh_TTT0|
       (($FACTOR)
        (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
         ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTT|
       (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))
    MEXPR) 
(DEFPROP $TEST_MEASURE $ANY FUNCTION-MODE) 
(ADD2LNC '(($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|) $FUNCTIONS) 
(DEFPROP %TEST_MEASURE $TEST_MEASURE NOUN) 
(DEFPROP $ORDERXX %ORDERXX VERB) 
(MDEFPROP $ORDERXX
    ((LAMBDA) ((MLIST) $R $S)
     ((MCOND) ((MEQUAL) $R $S) 0. T
      ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
       ((MMINUS) (($XX) $S $R)))))
    MEXPR) 
(DEFPROP $ORDERXX $ANY FUNCTION-MODE) 
(ADD2LNC '(($ORDERXX) $R $S) $FUNCTIONS) 
(DEFPROP %ORDERXX $ORDERXX NOUN) 
(DEFPROP $ORDERPP %ORDERPP VERB) 
(MDEFPROP $ORDERPP
    ((LAMBDA) ((MLIST) $R $S)
     ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))
    MEXPR) 
(DEFPROP $ORDERPP $ANY FUNCTION-MODE) 
(ADD2LNC '(($ORDERPP) $R $S) $FUNCTIONS) 
(DEFPROP %ORDERPP $ORDERPP NOUN) 
(DEFPROP $TRUE_KK %TRUE_KK VERB) 
(MDEFPROP $TRUE_KK
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))
    MEXPR) 
(DEFPROP $TRUE_KK $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_KK) $R $M $S $N) $FUNCTIONS) 
(DEFPROP %TRUE_KK $TRUE_KK NOUN) 
(DEFPROP |$true_Skk| |%true_Skk| VERB) 
(MDEFPROP |$true_Skk|
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
      (($SUM)
       ((MTIMES) (($ORDERPP) $T $S) ((MEXPT) (($ORDERXX) $R $T) $M)) $T
       1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_Skk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_Skk|) $R $M $S $N) $FUNCTIONS) 
(DEFPROP |%true_Skk| |$true_Skk| NOUN) 
(DEFPROP |$true_kSk| |%true_kSk| VERB) 
(MDEFPROP |$true_kSk|
    ((LAMBDA) ((MLIST) $S $N $R $M)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
      (($SUM)
       ((MTIMES) (($ORDERPP) $T $S) ((MEXPT) (($ORDERXX) $R $T) $M)) $T
       1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_kSk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_kSk|) $S $N $R $M) $FUNCTIONS) 
(DEFPROP |%true_kSk| |$true_kSk| NOUN) 
(DEFPROP |$true_SkSk| |%true_SkSk| VERB) 
(MDEFPROP |$true_SkSk|
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
      (($SUM)
       (($SUM)
        ((MTIMES) (($ORDERPP) $T $U) ((MEXPT) (($ORDERXX) $R $T) $M)
         ((MEXPT) (($ORDERXX) $S $U) $N))
        $T 1. |$nn|)
       $U 1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_SkSk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_SkSk|) $R $M $S $N) $FUNCTIONS) 
(DEFPROP |%true_SkSk| |$true_SkSk| NOUN) 
(DEFPROP $FROM_STATE_TO_ADDEND_LIST %FROM_STATE_TO_ADDEND_LIST VERB) 
(MDEFPROP $FROM_STATE_TO_ADDEND_LIST
    ((LAMBDA) ((MLIST) $STATE0)
     ((MPROG)
      ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T $FALSE)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
       ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
      ((MSETQ) $LIST0
       (($MAKELIST) (($INPART) $STATE0 $T) $T 1. (($LENGTH) $STATE0)))
      ((MRETURN) $LIST0)))
    MEXPR) 
(DEFPROP $FROM_STATE_TO_ADDEND_LIST $ANY FUNCTION-MODE) 
(ADD2LNC '(($FROM_STATE_TO_ADDEND_LIST) $STATE0) $FUNCTIONS) 
(DEFPROP %FROM_STATE_TO_ADDEND_LIST $FROM_STATE_TO_ADDEND_LIST NOUN) 
(DEFPROP $EXTRACT_AND_NORMALIZE_COEFFS %EXTRACT_AND_NORMALIZE_COEFFS
         VERB) 
(MDEFPROP $EXTRACT_AND_NORMALIZE_COEFFS
    ((LAMBDA) ((MLIST) $LIST_OF_LISTS_OF_SUBSTATES0)
     ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
      ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
       ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
        ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
         ((MPROGN) ((MSETQ) $S00 $S0)
          ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
           ((MPROGN) ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
            ((MCOND) ((MGREATERP) $POW0 0.)
             ((MSETQ) $S00
              ((MTIMES)
               ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
               ((MEXPT)
                ((MQUOTIENT) 1.
                 ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                $POW0)))
             T $FALSE)
            ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
            ((MCOND) ((MGREATERP) $POW0 0.)
             ((MSETQ) $S00
              ((MTIMES)
               ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
               ((MEXPT)
                ((MQUOTIENT) 1.
                 ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                $POW0)))
             T $FALSE)))
          ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
           ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
            ((MPROGN) ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
             ((MCOND) ((MGREATERP) $POW0 0.)
              ((MSETQ) $S00
               ((MTIMES)
                ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                ((MEXPT)
                 ((MQUOTIENT)
                  ((MQUOTIENT) ((MMINUS) 1.)
                   ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                  ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                 $POW0)))
              T $FALSE))))
          ((MCOND)
           ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
            ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
           (($ERROR)
            "extract_and_normalize_coeffs cannot compute normalized coeff from"
            $S0 "left over is" $S00)
           T $FALSE)
          ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
        ((MSETQ) $COEFFS_LIST0 (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
      ((MRETURN) $COEFFS_LIST0)))
    MEXPR) 
(DEFPROP $EXTRACT_AND_NORMALIZE_COEFFS $ANY FUNCTION-MODE) 
(ADD2LNC '(($EXTRACT_AND_NORMALIZE_COEFFS)
           $LIST_OF_LISTS_OF_SUBSTATES0)
         $FUNCTIONS) 
(DEFPROP %EXTRACT_AND_NORMALIZE_COEFFS $EXTRACT_AND_NORMALIZE_COEFFS
         NOUN) 
(DEFPROP |$amplitudeN4V1| |%amplitudeN4V1| VERB) 
(MDEFPROP |$amplitudeN4V1|
    ((LAMBDA) ((MLIST) $STATES_LIST0)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) |$Partials0|
            (($ENDCONS)
             ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4) $LIST_OF_SUBSTATES0
              $PARTIAL_AMP0)
             |$Partials0|))
           ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$amplitudeN4V1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$amplitudeN4V1|) $STATES_LIST0) $FUNCTIONS) 
(DEFPROP |%amplitudeN4V1| |$amplitudeN4V1| NOUN) 
(DEFPROP |$amplitudeN4V1_list| |%amplitudeN4V1_list| VERB) 
(MDEFPROP |$amplitudeN4V1_list|
    ((LAMBDA) ((MLIST) $STATES_LIST0 $CHECKPOINT_SAVE_FILENAME)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MPROGN)
        ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
         ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
          ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
           ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
            (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
             $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
             (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
             (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
             "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
            ((MSETQ) $LIST_OF_SUBSTATES0
             ((MLIST)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
            (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
            ((MSETQ) $SL0
             (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
              $LIST_OF_SUBSTATES0))
            ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
            ((MSETQ) $NAS_LIST0
             (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
            ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
            ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
            ((MSETQ) $ULPS0
             ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
            ((MSETQ) $ULPS_LIST0
             (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
            ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
            ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
            ((MSETQ) $EI0
             (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
            ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
            ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
            (($PRINT)
             "Computed the expression on which we must act with derivatives in"
             ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
            ((MSETQ) $PARTIAL_AMP0
             ((MTIMES)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
               $NA1)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
               $NA2)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
               $NA3)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
               $NA4)
              ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
            ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
            (($PRINT)
             "Taken the derivatives and computed the partial amplitude in"
             ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
              |$Partials0|))
            |$end_3_loops|))))
        (($SAVE)
         (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_" (($STRING) $NA1)
          ".lisp")
         $NA1 $STATES_LIST0 |$Partials0|)
        |$end_na1_loop|))
      ((MRETURN) |$Partials0|)))
    MEXPR) 
(DEFPROP |$amplitudeN4V1_list| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$amplitudeN4V1_list|) $STATES_LIST0
           $CHECKPOINT_SAVE_FILENAME)
         $FUNCTIONS) 
(DEFPROP |%amplitudeN4V1_list| |$amplitudeN4V1_list| NOUN) 
(DEFPROP |$gf_amplitudeN4V1| |%gf_amplitudeN4V1| VERB) 
(MDEFPROP |$gf_amplitudeN4V1|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0
            (($RATSIMP)
             (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)
              ((MEQUAL) $XX $TRUE_GF_XX4))))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V1| |$gf_amplitudeN4V1| NOUN) 
(DEFPROP |$gf_amplitudeN4V2| |%gf_amplitudeN4V2| VERB) 
(MDEFPROP |$gf_amplitudeN4V2|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| |$Mt|))
           ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp the amplitude"
            ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
           ((MSETQ) $MAXNSNT0
            ((MPLUS)
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              (($SUM)
               (($SUM) ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                2. (($LENGTH) (($SL0 ARRAY) $NR0)))
               $NR0 1. |$nn0|))))
           ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
            ((MPROGN)
             ((MSETQ) |$Ms_proj_amp0|
              (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| $NS0))
             ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
              ((MDO) $NT0 0. NIL NIL
               ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
               ((MPROGN)
                (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                 "terms")
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATSIMP)
                  (($EV) |$Mt_Ms_proj_amp0|
                   ((MEQUAL) $XX $TRUE_GF_XX4))))
                ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                 ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                  ((MTIMES) |$Mt_Ms_proj_amp0| ((MEXPT) |$Ms| $NS0)
                   ((MEXPT) |$Mt| $NT0))))))
              T $FALSE)))
           ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude fully gauge fixed in"
            ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp-ed the amplitude in"
            ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6)) "s")
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V2| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V2| |$gf_amplitudeN4V2| NOUN) 
(DEFPROP |$gf_amplitudeN4V2_1| |%gf_amplitudeN4V2_1| VERB) 
(MDEFPROP |$gf_amplitudeN4V2_1|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| |$Mt|))
           ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratexpand the amplitude"
            ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
            "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
            "terms")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
           ((MSETQ) $MAXNSNT0
            ((MPLUS)
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              (($SUM)
               (($SUM) ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                2. (($LENGTH) (($SL0 ARRAY) $NR0)))
               $NR0 1. |$nn0|))))
           ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
            ((MPROGN)
             ((MSETQ) |$Ms_proj_amp0|
              (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| $NS0))
             ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
              ((MDO) $NT0 0. NIL NIL
               ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
               ((MPROGN)
                (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                 "terms")
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATSIMP)
                  (($EV) |$Mt_Ms_proj_amp0|
                   ((MEQUAL) $XX $TRUE_GF_XX4))))
                ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                 ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                  ((MTIMES) |$Mt_Ms_proj_amp0| ((MEXPT) |$Ms| $NS0)
                   ((MEXPT) |$Mt| $NT0))))))
              T $FALSE)))
           ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude fully gauge fixed in"
            ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp-ed the amplitude in"
            ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6)) "s")
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V2_1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V2_1| |$gf_amplitudeN4V2_1| NOUN) 
(DEFPROP |$SetStates| |%SetStates| VERB) 
(MDEFPROP |$SetStates|
    ((LAMBDA) ((MLIST) |$dd0|)
     ((MPROG) ((MSETQ) |$Lev0| 2.)
      ((MSETQ) |$Null2|
       (($EV)
        ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
         ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
         ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
         ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Lev0| 3.)
      ((MSETQ) |$Null3|
       (($EV)
        ((MPLUS)
         ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.) |$dd|)
         ((MMINUS)
          ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.) |$dd|))
         ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
         ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 1.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
         ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 2. 0.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 3.))
         ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$dd| |$dd0|)))
      ((MSETQ) |$Lev0| 4.)
      ((MSETQ) |$S4z|
       ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
        ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 5742. (($P) 2. 2.))
        ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
      ((MSETQ) |$S4m|
       ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
        ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 2268. (($P) 2. 2.))
        ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
        ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$S4r1|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
          (($P) 3. 1.) |$d|)
         ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.) |$d|)
         ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
          (($P) 3. 1.))
         ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 0.) 4.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$S4r2|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.) ((MEXPT) |$d| 2.))
         ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.) ((MEXPT) |$d| 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.) |$d|)
         ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.) |$d|)
         ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 4. 0.))
         ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
         ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
         ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.))
         ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
         ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 2. 1.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 2. 1.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$S4r3|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.) ((MEXPT) |$d| 2.))
         ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.) ((MEXPT) |$d| 2.))
         ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.) |$d|)
         ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 3. 1.))
         ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
         ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.))
         ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4r1|
       (($EV)
        ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
         ((MTIMES) 624. (($P) 3. 1.))
         ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 936. (($P) 2. 2.))
         ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
         ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES)
          ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
           ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
      ((MSETQ) |$Null4r2|
       ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
        ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 4050. (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$Null4g|
       (($EV)
        ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|) 2.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|) 8.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|) 6.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|) 72.)
         ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
         ((MTIMES) 6. (($P) 3. 1.))
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
         ((MTIMES) 3. (($P) 2. 2.))
         ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
         ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
         ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
         ((MQUOTIENT)
          ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)) 6.)
         ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.)) 72.))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4cr|
       ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
        ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$S6m|
       ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
        ((MTIMES) 28320. (($P) 5. 1.))
        ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 82400. (($P) 3. 3.))
        ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
      ((MSETQ) |$S6z|
       ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
        ((MTIMES) 1177320. (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
        ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) 929500. (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
        ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.))
        ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
      ((MSETQ) |$Null6r16|
       ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
        ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
        ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 3074625000. (($P) 3. 3.))
        ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.))
        ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
        ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
      ((MSETQ) |$Null6g|
       (($EV)
        ((MPLUS) ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
         ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
         ((MQUOTIENT) ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
         ((MQUOTIENT)
          ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|)) 4.)
         ((MQUOTIENT) ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|)
          168.)
         ((MQUOTIENT)
          ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.) |$d|)
          280.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
         ((MQUOTIENT) ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
         ((MQUOTIENT)
          ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|)) 3.)
         ((MQUOTIENT)
          ((MMINUS)
           ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
          3.)
         ((MQUOTIENT) ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|)
          378.)
         ((MQUOTIENT)
          ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.) |$d|)
          1260.)
         ((MQUOTIENT)
          ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.) |$d|)
          945.)
         ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|) 4.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|) 4.)
         ((MQUOTIENT) ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|)
          2520.)
         ((MQUOTIENT)
          ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 2. 0.) 2.) |$d|)
          140.)
         ((MQUOTIENT)
          ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.) |$d|)
          252.)
         ((MQUOTIENT) ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|)
          7560.)
         ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.))) 18.)
         ((MTIMES) 110. (($P) 5. 1.))
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
         ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.)) 7.)
         ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.)) 12.)
         ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
         ((MQUOTIENT)
          ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)) 70.)
         ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
         ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.)) 7.)
         ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
         ((MQUOTIENT)
          ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)) 7.)
         ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.)) 54.)
         ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.)) 6.)
         ((MQUOTIENT)
          ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
          1260.)
         ((MQUOTIENT)
          ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)) 3.)
         ((MQUOTIENT)
          ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.))
          3780.)
         ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)) 14.)
         ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
         ((MQUOTIENT)
          ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)) 28.)
         ((MQUOTIENT)
          ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.)) 420.)
         ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.)) 45.)
         ((MQUOTIENT)
          ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 2. 0.) 2.))
          280.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.))
          2.)
         ((MQUOTIENT)
          ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
           (($P) 2. 0.))
          140.)
         ((MQUOTIENT)
          ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)) 630.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 1. 1.) 2.))
          2.)
         ((MQUOTIENT)
          ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.)) 420.)
         ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
          37800.))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Lev0| 8.)
      ((MSETQ) |$S8m1|
       ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
        ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
        ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) 8289945720. (($P) 6. 2.))
        ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
        ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 5. 0.))
        ((MTIMES) 8399122200. (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 1.))
        ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 1.))
        ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 4515839300.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 300059350. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
        ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2066129100.) ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 47098800. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
      ((MSETQ) |$S8m2|
       ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
        ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
        ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) 51399096. (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
        ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
        ((MTIMES) 46431000. (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 1.))
        ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 1903750. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
      ((MSETQ) |$S8z1|
       ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
        ((MTIMES) 419373360. (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 6188984592. (($P) 5. 3.))
        ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 20048000. (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 8144150. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 2.))
        ((MTIMES) 23738400. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
      ((MSETQ) |$S8z2|
       ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
        ((MTIMES) 359941680. (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 5264441616. (($P) 5. 3.))
        ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 17416000. (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6809950. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 2.))
        ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 2. 2.))
        ((MTIMES) 20437200. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.))))
      ((MSETQ) |$S10z1|
       ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
        ((MTIMES) 94471732800. (($P) 9. 1.))
        ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
        ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 8. 0.))
        ((MTIMES) 1017474393600. (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1805580000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
        ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.) (($P) 6. 0.))
        ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 6. 0.))
        ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) 607282147584. (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 20082748000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 3.))
        ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 36082698000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 23408646912.) ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 5. 0.))
        ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 3.))
        ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 2.))
        ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
        ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 28894320000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 771289485750.) ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
        ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.) (($P) 4. 1.))
        ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
        ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 11311477275. (($P) 1. 1.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 4. 0.))
        ((MTIMES) 612360000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 3.))
        ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
        ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 575909838000.) ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 2.))
        ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 816480000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 2.))
        ((MTIMES) 27552406000. (($P) 2. 0.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 34574400000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 11854080000.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 3. 1.))
        ((MTIMES) 493920000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 40166544600. (($P) 2. 2.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
        ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.) (($P) 2. 2.))))
      ((MSETQ) |$S10z2|
       ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
        ((MTIMES) 65112321600. (($P) 9. 1.))
        ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
        ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 8. 0.))
        ((MTIMES) 690708211200. (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
        ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 2261880000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.) (($P) 6. 0.))
        ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 6. 0.))
        ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) 376838832384. (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
        ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 2.))
        ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 2.))
        ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 11114538000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 24356973312.) ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 5. 0.))
        ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 6161648325.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 14804370000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1210524000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 6667920000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 359389840950.) ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
        ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.) (($P) 4. 1.))
        ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 1210524000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 3.))
        ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 338354074800.) ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 2.))
        ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
        ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 16134720000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) 18276010200. (($P) 2. 2.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 493920000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))))
      ((MSETQ) |$S103z|
       ((MPLUS) ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
        ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
        ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) 36360611332200. (($P) 8. 2.))
        ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 8. 0.))
        ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1631223468000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) 372093476932800. (($P) 6. 4.))
        ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 6. 2.))
        ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
         (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 540966535200.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 6. 0.))
        ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 1170019452000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 2.))
        ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 5. 1.))
        ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 4662858416400.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 66919708800.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 5. 0.))
        ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.) (($P) 5. 0.))
        ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 66919708800.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 805050582525.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 4.))
        ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 9453628800.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 4. 3.))
        ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 4. 2.))
        ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 40416163200.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 237200140800.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 112702665600.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
         (($P) 4. 1.))
        ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 4. 1.))
        ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 161245123200.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 4. 1.))
        ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 232452259200. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 324362765475. (($P) 1. 1.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 811066032000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 7740984220200.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 3.))
        ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 185345126400.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 430303104000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 3. 3.))
        ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 3. 3.))
        ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 437098032000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) 296415302400. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 2.))
        ((MTIMES) 37933056000. (($P) 1. 0.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 270273024000.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 552463430400.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 3. 1.))
        ((MTIMES) 300421900800. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
         ((MEXPT) (($P) 3. 0.) 3.))
        ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 441839664000. (($P) 1. 0.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 0.))
        ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 14224896000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 10668672000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 8001504000.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 99574272000.) ((MEXPT) (($P) 1. 1.) 3.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 3.))
        ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 16003008000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 4.))
        ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 0.) 3.))))
      |$states_defined|))
    MEXPR) 
(DEFPROP |$SetStates| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SetStates|) |$dd0|) $FUNCTIONS) 
(DEFPROP |%SetStates| |$SetStates| NOUN) 
(DEFPROP |$SSSSstep0| |%SSSSstep0| VERB) 
(MDEFPROP |$SSSSstep0|
    ((LAMBDA)
     ((MLIST) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4| |$l4|
      |$dd0|)
     ((MPROG) ((MLIST) |$d|)
      ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
      ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
      ((MSETQ) |$Asss|
       ((|$gf_amplitudeN4V2|) ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
        ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
      ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
      (($PRINT) "Step0: amplitude computation time"
       ((MPLUS) $TI1 ((MMINUS) $TI0)))
      ((MRETURN) |$Asss|)))
    MEXPR) 
(DEFPROP |$SSSSstep0| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
           |$l4| |$dd0|)
         $FUNCTIONS) 
(DEFPROP |%SSSSstep0| |$SSSSstep0| NOUN) 
(DEFPROP |$SSSSstep1| |%SSSSstep1| VERB) 
(MDEFPROP |$SSSSstep1| ((LAMBDA) ((MLIST) |$AmpS40|) |$AmpS40|) MEXPR) 
(DEFPROP |$SSSSstep1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SSSSstep1|) |$AmpS40|) $FUNCTIONS) 
(DEFPROP |%SSSSstep1| |$SSSSstep1| NOUN) 
(DEFPROP |$gf_SSSSV3| |%gf_SSSSV3| VERB) 
(MDEFPROP |$gf_SSSSV3|
    ((LAMBDA)
     ((MLIST) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4| |$l4|
      |$dd0|)
     ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
      (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
      ((MSETQ) |$Assss0|
       ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
        |$l4| |$dd0|))
      ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
      ((MSETQ) |$f_Assss|
       (($RATSIMP)
        (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
      (($PRINT) "simplification computation time"
       ((MPLUS) $TI2 ((MMINUS) $TI1)))
      ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
      (($PRINT) "computation times" $TI0 $TI1 $TI2)
      ((MSETQ) $GH_0
       ((MQUOTIENT) 1.
        ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
      ((MSETQ) |$tttt0|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
      ((MSETQ) |$tttt|
       (($FACTOR)
        (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTTT|
       (($FACTOR)
        (($EV) ((MTIMES) $GH_0 |$tttt0|) ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTTT_dx3|
       (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
      (($PRINT) "factors from ghosts and momenta and measure"
       |$gh_TTTT_dx3|)
      ((MSETQ) $FINAL_AMP_DX
       (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
      ((MRETURN)
       ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
        (($FACTOR) |$dx3_dOM|)))))
    MEXPR) 
(DEFPROP |$gf_SSSSV3| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
           |$l4| |$dd0|)
         $FUNCTIONS) 
(DEFPROP |%gf_SSSSV3| |$gf_SSSSV3| NOUN) 
(DSKSETQ $NUM_XX3 '$NUM_XX3) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_XX3) 
(MREMPROP '$NUM_XX3 'ARRAY) 
(MPUTPROP '$NUM_XX3 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2. NIL NIL (((1. 3.) . |$Xi|))
      (((1. 2.) (MTIMES SIMP)
        ((MEXPT SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$Xi|)) -1.)
        |$Xi|)
       ((2. 3.) . 1.)))) 
(ADD2LNC '$NUM_XX3 $ARRAYS) 
(DSKSETQ |$usedLevels0| '|$usedLevels0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$usedLevels0| 'HASHAR) 
(MPUTPROP '|$usedLevels0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MLIST)) ((MLIST) 8.) ((MLIST)) ((MLIST)) |#####|)) 
(ADD2LNC '|$usedLevels0| $ARRAYS) 
(DSKSETQ |$usedLevelsPowers0| '|$usedLevelsPowers0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$usedLevelsPowers0| 'HASHAR) 
(MPUTPROP '|$usedLevelsPowers0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MLIST)) ((MLIST) 8. 1.) ((MLIST)) ((MLIST)) |#####|)) 
(ADD2LNC '|$usedLevelsPowers0| $ARRAYS) 
(DSKSETQ |$noAlphas0| '|$noAlphas0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$noAlphas0| 'HASHAR) 
(MPUTPROP '|$noAlphas0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA '(|#####| 0. 1. 0. 0. |#####|)) 
(ADD2LNC '|$noAlphas0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$explK0| 'HASHAR) 
(MPUTPROP '|$explK0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| 0. ((MTIMES SIMP) ((|$l| SIMP) 2. 8.) (($L SIMP) 2. 8.))
              0. 0. |#####|)) 
(ADD2LNC '|$explK0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$explD0| 'HASHAR) 
(MPUTPROP '|$explD0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6. 6.) 
(FILLARRAY AAAAA
    '(|#####| |#####| |#####| |#####| |#####| |#####| |#####| |#####|
              0. 0. 0. |#####| |#####| |#####| |#####| 0. 0. |#####|
              |#####| |#####| |#####| |#####| 0. |#####| |#####|
              |#####| |#####| |#####| |#####| |#####| |#####| |#####|
              |#####| |#####| |#####| |#####|)) 
(ADD2LNC '|$explD0| $ARRAYS) 
(DSKSETQ |$s| '|$s|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$s|) 
(MREMPROP '|$s| 'ARRAY) 
(MPUTPROP '|$s| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 4. 1. (((4.) (|$k| SIMP) 4.))
      (((1.) (MPLUS SIMP) ((|$k| SIMP) 1.)
        ((MTIMES SIMP) ((|$d| SIMP) 1. 2.) (($X SIMP) 2.))
        ((MTIMES SIMP) ((|$d| SIMP) 1. 3.) (($X SIMP) 3.))
        ((MTIMES SIMP) ((|$d| SIMP) 1. 4.) (($X SIMP) 4.))))
      (((2.) (MPLUS SIMP) ((|$k| SIMP) 2.)
        ((MTIMES SIMP) ((|$d| SIMP) 2. 3.) (($X SIMP) 3.))
        ((MTIMES SIMP) ((|$d| SIMP) 2. 4.) (($X SIMP) 4.))))
      (((3.) (MPLUS SIMP) ((|$k| SIMP) 3.)
        ((MTIMES SIMP) ((|$d| SIMP) 3. 4.) (($X SIMP) 4.)))))) 
(ADD2LNC '|$s| $ARRAYS) 
(DSKSETQ $NUM_PP4 '$NUM_PP4) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_PP4) 
(MREMPROP '$NUM_PP4 'ARRAY) 
(MPUTPROP '$NUM_PP4 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 10. 2.
      (((2. 2.) (RAT SIMP) -7. 2.) ((4. 4.) (RAT SIMP) 1. 2.)) NIL NIL
      NIL NIL NIL
      (((1. 3.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Mt|))))
      (((2. 3.) (MTIMES SIMP) ((RAT SIMP) 1. 2.)
        ((MPLUS SIMP) 1. |$Ms| |$Mt|)))
      (((1. 1.) (RAT SIMP) 1. 2.) ((3. 3.) (RAT SIMP) 1. 2.)) NIL NIL
      NIL NIL
      (((1. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 2.)
        ((MPLUS SIMP) -3. |$Ms| |$Mt|)))
      (((2. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 6. ((MTIMES SIMP) -2. |$Mt|))))
      (((1. 2.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 6. ((MTIMES SIMP) -2. |$Ms|)))
       ((3. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))))) 
(ADD2LNC '$NUM_PP4 $ARRAYS) 
(DSKSETQ $NUM_XX4 '$NUM_XX4) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_XX4) 
(MREMPROP '$NUM_XX4 'ARRAY) 
(MPUTPROP '$NUM_XX4 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 6. 2. NIL NIL NIL NIL NIL (((1. 4.) (MEXPT SIMP) |$Xi| -1.))
      (((1. 3.) (MTIMES SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|)
        ((MEXPT SIMP)
         ((MPLUS SIMP) ((MTIMES SIMP) -1. |$Xi|)
          ((MEXPT SIMP RATSIMP) |$Xi| 2.))
         -1.))
       ((2. 4.) . 1.))
      (((1. 2.) (MEXPT SIMP) ((MPLUS SIMP) -1. |$Xi|) -1.)
       ((2. 3.) (MTIMES SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|)
        ((MEXPT SIMP)
         ((MPLUS SIMP) -1. |$om|
          ((MTIMES SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$om|))
           |$Xi|))
         -1.))
       ((3. 4.) (MTIMES SIMP) ((MEXPT SIMP) |$om| -1.)
        ((MEXPT SIMP) |$Xi| -1.) ((MPLUS SIMP) -1. |$om| |$Xi|))))) 
(ADD2LNC '$NUM_XX4 $ARRAYS) 
(DSKSETQ $INFLAG 'T) 
(DSKSETQ $K '$K) 
(DEFPROP $K $ANY MODE) 
(ADD2LNC '$K $PROPS) 
(DSKSETQ |$Mt| '|$Mt|) 
(RESTORE-FACTS '((($KIND) |$Mt| $INTEGER))) 
(ADD2LNC '|$Mt| $PROPS) 
(DEFPROP $R $FIXNUM MODE) 
(ADD2LNC '$R $PROPS) 
(DEFPROP $L0 $FIXNUM MODE) 
(ADD2LNC '$L0 $PROPS) 
(DEFPROP $INR_PQ $FIXNUM MODE) 
(ADD2LNC '$INR_PQ $PROPS) 
(DEFPROP $S $FIXNUM MODE) 
(ADD2LNC '$S $PROPS) 
(DEFPROP $NR $ANY MODE) 
(ADD2LNC '$NR $PROPS) 
(DEFPROP $IP $FIXNUM MODE) 
(ADD2LNC '$IP $PROPS) 
(DEFPROP $IQ $FIXNUM MODE) 
(ADD2LNC '$IQ $PROPS) 
(DEFPROP $NF0 $FIXNUM MODE) 
(ADD2LNC '$NF0 $PROPS) 
(DEFPROP $NT0 $FIXNUM MODE) 
(ADD2LNC '$NT0 $PROPS) 
(DEFPROP $C0 $FIXNUM MODE) 
(ADD2LNC '$C0 $PROPS) 
(DEFPROP $N_PQ $FIXNUM MODE) 
(ADD2LNC '$N_PQ $PROPS) 
(DEFPROP $NR0 $FIXNUM MODE) 
(ADD2LNC '$NR0 $PROPS) 
(DEFPROP $M $FIXNUM MODE) 
(ADD2LNC '$M $PROPS) 
(DEFPROP $N $FIXNUM MODE) 
(ADD2LNC '$N $PROPS) 
(DEFPROP $T $ANY MODE) 
(ADD2LNC '$T $PROPS) 
(DEFPROP $N0 $FIXNUM MODE) 
(ADD2LNC '$N0 $PROPS) 
(DEFPROP $M0 $FIXNUM MODE) 
(ADD2LNC '$M0 $PROPS) 
(DEFPROP $S0 $ANY MODE) 
(ADD2LNC '$S0 $PROPS) 
(DEFPROP $NS0 $ANY MODE) 
(ADD2LNC '$NS0 $PROPS) 
(DEFPROP $NA1 $FIXNUM MODE) 
(ADD2LNC '$NA1 $PROPS) 
(DEFPROP $NA2 $FIXNUM MODE) 
(ADD2LNC '$NA2 $PROPS) 
(DEFPROP $NA3 $FIXNUM MODE) 
(ADD2LNC '$NA3 $PROPS) 
(DEFPROP $NA4 $FIXNUM MODE) 
(ADD2LNC '$NA4 $PROPS) 
(DSKSETQ |$Ms| '|$Ms|) 
(RESTORE-FACTS '((($KIND) |$Ms| $INTEGER))) 
(ADD2LNC '|$Ms| $PROPS) 
(SETQ $LINENUM 103.) 
(SETQ *ALPHABET* (NCONC '(#\_ #\%) *ALPHABET*)) 
(DSKSETQ $CONTEXT '$INITIAL) 
(RESTORE-FACTS '((($KIND) |$Mt| $INTEGER) (($KIND) |$Ms| $INTEGER))) 

==> anc/lisp_results/TTS4zS4z.lisp <==
;;; -*- Mode: LISP; package:maxima; syntax:common-lisp; -*- 
(in-package :maxima)
(DSKSETQ $%O0 '$DONE) 
(ADDLABEL '$%O0) 
(DSKSETQ $%I1 '(($BATCH) "10_exp_reggeon.v3.mat")) 
(ADDLABEL '$%I1) 
(DSKSETQ $%I2
         '(($DEFINE_VARIABLE) |$expand_reggeon_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I2) 
(DSKSETQ $%O2 'NIL) 
(ADDLABEL '$%O2) 
(DSKSETQ $%I3 '(($DEFINE_VARIABLE) |$dbg_all_terms| NIL $BOOLEAN)) 
(ADDLABEL '$%I3) 
(DSKSETQ $%O3 'NIL) 
(ADDLABEL '$%O3) 
(DSKSETQ $%I4 '(($DEFINE_VARIABLE) |$dbg_compute_levels| NIL $BOOLEAN)) 
(ADDLABEL '$%I4) 
(DSKSETQ $%O4 'NIL) 
(ADDLABEL '$%O4) 
(DSKSETQ $%I5 '(($DEFINE_VARIABLE) |$nn| 0. $INTEGER)) 
(ADDLABEL '$%I5) 
(DSKSETQ $%O5 '0.) 
(ADDLABEL '$%O5) 
(DSKSETQ $%I6 '(($KILL) |$nn|)) 
(ADDLABEL '$%I6) 
(DSKSETQ $%O6 '$DONE) 
(ADDLABEL '$%O6) 
(DSKSETQ $%I7
         '((MDEFINE) (($SET_NUMBER_OF_PARTICLE) |$nn0|)
           ((MPROG) ((MSETQ) |$nn| |$nn0|)
            (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.)
             ((MPLUS) |$nn0| 1.))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MSETQ) ((|$s| ARRAY) $R)
              ((MPLUS) ((|$k|) $R)
               (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S
                ((MPLUS) $R 1.) |$nn0|))))))) 
(ADDLABEL '$%I7) 
(DSKSETQ $%O7
         '((MDEFINE SIMP) (($SET_NUMBER_OF_PARTICLE) |$nn0|)
           ((MPROG) ((MSETQ) |$nn| |$nn0|)
            (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.)
             ((MPLUS) |$nn0| 1.))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MSETQ) ((|$s| ARRAY) $R)
              ((MPLUS) ((|$k|) $R)
               (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S
                ((MPLUS) $R 1.) |$nn0|))))))) 
(ADDLABEL '$%O7) 
(DSKSETQ $%I8
         '((MDEFINE) (($NOTZERO) $X)
           ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))) 
(ADDLABEL '$%I8) 
(DSKSETQ $%O8
         '((MDEFINE SIMP) (($NOTZERO) $X)
           ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))) 
(ADDLABEL '$%O8) 
(DSKSETQ $%I9
         '((MDEFINE)
           ((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
              ((MSETQ) $POW0
               ((MTIMES) 2.
                (($SUM)
                 (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0
                  $MAX_USED_LEVEL0)
                 $L0 2. $MAX_USED_LEVEL0)))
              ((MSETQ) $POW0
               ((MPLUS) $POW0
                (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2.
                 $MAX_USED_LEVEL0)))
              ((MCOND) |$dbg_compute_levels|
               (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T
               $FALSE)
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
            ((MRETURN) |$noAlphas0|)))) 
(ADDLABEL '$%I9) 
(DSKSETQ $%O9
         '((MDEFINE SIMP)
           ((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
              ((MSETQ) $POW0
               ((MTIMES) 2.
                (($SUM)
                 (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0
                  $MAX_USED_LEVEL0)
                 $L0 2. $MAX_USED_LEVEL0)))
              ((MSETQ) $POW0
               ((MPLUS) $POW0
                (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2.
                 $MAX_USED_LEVEL0)))
              ((MCOND) |$dbg_compute_levels|
               (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T
               $FALSE)
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
            ((MRETURN) |$noAlphas0|)))) 
(ADDLABEL '$%O9) 
(DSKSETQ $%I10
         '((MDEFINE)
           ((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevels0| ARRAY) $R)
                  (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
                   ((|$usedLevels0| ARRAY) $R)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevels0|)))) 
(ADDLABEL '$%I10) 
(DSKSETQ $%O10
         '((MDEFINE SIMP)
           ((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevels0| ARRAY) $R)
                  (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
                   ((|$usedLevels0| ARRAY) $R)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevels0|)))) 
(ADDLABEL '$%O10) 
(DSKSETQ $%I11
         '((MDEFINE)
           ((|$compute_levels_and_powers_used_no_zmV1|)
            $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
                  (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
                   ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevelsPowers0|)))) 
(ADDLABEL '$%I11) 
(DSKSETQ $%O11
         '((MDEFINE SIMP)
           ((|$compute_levels_and_powers_used_no_zmV1|)
            $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
                  (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
                   ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevelsPowers0|)))) 
(ADDLABEL '$%O11) 
(DSKSETQ $%I12
         '((MDEFINE) ((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
            ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
              ((MSETQ) |$Nlus0|
               (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
              ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
               ((MPROGN)
                ((MSETQ) $NR_PQ
                 ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R)
                  $INR_PQ))
                ((MSETQ) ((|$explK0| ARRAY) $R)
                 ((MPLUS) ((|$explK0| ARRAY) $R)
                  ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
              ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
               ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
              |$end_r_loop|))
            ((MRETURN) |$Ks_rules0|)))) 
(ADDLABEL '$%I12) 
(DSKSETQ $%O12
         '((MDEFINE SIMP) ((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
            ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
              ((MSETQ) |$Nlus0|
               (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
              ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
               ((MPROGN)
                ((MSETQ) $NR_PQ
                 ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R)
                  $INR_PQ))
                ((MSETQ) ((|$explK0| ARRAY) $R)
                 ((MPLUS) ((|$explK0| ARRAY) $R)
                  ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
              ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
               ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
              |$end_r_loop|))
            ((MRETURN) |$Ks_rules0|)))) 
(ADDLABEL '$%O12) 
(DSKSETQ $%I13
         '((MDEFINE) ((|$compute_Ds|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
            ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
             ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
              ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
               ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
                ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL
                 NIL NIL
                 ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL
                  NIL NIL NIL
                  ((MSETQ) ((|$explD0| ARRAY) $R $S)
                   ((MPLUS) ((|$explD0| ARRAY) $R $S)
                    ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
                     ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
                ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
                 (($ENDCONS)
                  ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
                  ((|$Ds_rules0| ARRAY) $R)))
                |$end_s_loop|))
              |$end_r_loop|))
            ((MRETURN) |$Ds_rules0|)))) 
(ADDLABEL '$%I13) 
(DSKSETQ $%O13
         '((MDEFINE SIMP) ((|$compute_Ds|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
            ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
             ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
              ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
               ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
                ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL
                 NIL NIL
                 ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL
                  NIL NIL NIL
                  ((MSETQ) ((|$explD0| ARRAY) $R $S)
                   ((MPLUS) ((|$explD0| ARRAY) $R $S)
                    ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
                     ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
                ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
                 (($ENDCONS)
                  ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
                  ((|$Ds_rules0| ARRAY) $R)))
                |$end_s_loop|))
              |$end_r_loop|))
            ((MRETURN) |$Ds_rules0|)))) 
(ADDLABEL '$%O13) 
(DSKSETQ $%I14
         '((MDEFINE) (($WICK) |$list_Nr0|)
           ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
            ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
            ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
            ((MSETQ) $WICK00
             ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
              ((MFACTORIAL) |$Nr0|)))
            ((MDO) $R 2. NIL NIL |$nn0| NIL
             ((MPROGN) ((MSETQ) $WICK0 0.)
              ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
              ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
                ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
                 ((MSETQ) $WICK0
                  ((MPLUS) $WICK0
                   ((MTIMES)
                    ((MQUOTIENT) 1.
                     ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
                    $CO0
                    ((MEXPT) ((|$s| ARRAY) $R)
                     ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
                 T $FALSE)))
              ((MSETQ) $WICK00 $WICK0)))
            ((MRETURN) $WICK00)))) 
(ADDLABEL '$%I14) 
(DSKSETQ $%O14
         '((MDEFINE SIMP) (($WICK) |$list_Nr0|)
           ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
            ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
            ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
            ((MSETQ) $WICK00
             ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
              ((MFACTORIAL) |$Nr0|)))
            ((MDO) $R 2. NIL NIL |$nn0| NIL
             ((MPROGN) ((MSETQ) $WICK0 0.)
              ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
              ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
                ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
                 ((MSETQ) $WICK0
                  ((MPLUS) $WICK0
                   ((MTIMES)
                    ((MQUOTIENT) 1.
                     ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
                    $CO0
                    ((MEXPT) ((|$s| ARRAY) $R)
                     ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
                 T $FALSE)))
              ((MSETQ) $WICK00 $WICK0)))
            ((MRETURN) $WICK00)))) 
(ADDLABEL '$%O14) 
(DSKSETQ $%I15
         '((MDEFINE)
           (($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
            |$Ds_rules0|)
           ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
            (($PRINT) "in computing 'Z' (do_all_term)")
            ((MSETQ) $EXPL_INT0 $INT0)
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN)
              ((MCOND) |$dbg_all_terms|
               (($PRINT)
                "in computing 'Z' (do_all_term) doing all terms for particle"
                $R)
               T $FALSE)
              ((MSETQ) $EXPL_INT0
               (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
                ((|$Ds_rules0| ARRAY) $R)))
              ((MSETQ) $NLEVELS0
               (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
              ((MCOND) |$dbg_all_terms|
               (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
              ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) " project to"
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  "^"
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.)))
                 T $FALSE)
                ((MSETQ) $EXPL_INT0
                 (($RATCOEF) $EXPL_INT0
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.))))
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
            ((MRETURN) $EXPL_INT0)))) 
(ADDLABEL '$%I15) 
(DSKSETQ $%O15
         '((MDEFINE SIMP)
           (($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
            |$Ds_rules0|)
           ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
            (($PRINT) "in computing 'Z' (do_all_term)")
            ((MSETQ) $EXPL_INT0 $INT0)
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN)
              ((MCOND) |$dbg_all_terms|
               (($PRINT)
                "in computing 'Z' (do_all_term) doing all terms for particle"
                $R)
               T $FALSE)
              ((MSETQ) $EXPL_INT0
               (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
                ((|$Ds_rules0| ARRAY) $R)))
              ((MSETQ) $NLEVELS0
               (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
              ((MCOND) |$dbg_all_terms|
               (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
              ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) " project to"
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  "^"
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.)))
                 T $FALSE)
                ((MSETQ) $EXPL_INT0
                 (($RATCOEF) $EXPL_INT0
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.))))
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
            ((MRETURN) $EXPL_INT0)))) 
(ADDLABEL '$%O15) 
(DSKSETQ $%I16
         '((MDEFINE) (($STATE2MATRIX) $STATE0 |$MaxLevel0|)
           ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
            ((MSETQ) $MAT0
             (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
              ((MPLUS) |$MaxLevel0| 1.)))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
                (($HIPOW) $STATE0 (($P) $IP $IQ)))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                ((MPLUS)
                 (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                 (($HIPOW) $STATE0 (($P) $IP $IQ))))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
            ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
             (($ERROR) "In state2matrix missing some contributions in"
              $STATE0 "since we are left with" $STATE00
              "after analysis")
             T $FALSE)
            ((MRETURN) (($COPYMATRIX) $MAT0))))) 
(ADDLABEL '$%I16) 
(DSKSETQ $%O16
         '((MDEFINE SIMP) (($STATE2MATRIX) $STATE0 |$MaxLevel0|)
           ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
            ((MSETQ) $MAT0
             (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
              ((MPLUS) |$MaxLevel0| 1.)))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
                (($HIPOW) $STATE0 (($P) $IP $IQ)))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                ((MPLUS)
                 (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                 (($HIPOW) $STATE0 (($P) $IP $IQ))))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
            ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
             (($ERROR) "In state2matrix missing some contributions in"
              $STATE0 "since we are left with" $STATE00
              "after analysis")
             T $FALSE)
            ((MRETURN) (($COPYMATRIX) $MAT0))))) 
(ADDLABEL '$%O16) 
(DSKSETQ $%I17 '((MSETQ) |$expand_reggeon_loaded| T)) 
(ADDLABEL '$%I17) 
(DSKSETQ $%O17 'T) 
(ADDLABEL '$%O17) 
(DSKSETQ $%O18
         '"/home/igor/tex/NoChaos/maxima.cov/SSTT/10_exp_reggeon.v3.mat") 
(ADDLABEL '$%O18) 
(DSKSETQ $%I19
         '((MCOND) ((MNOT) |$expand_reggeon_loaded|)
           (($ERROR) "Cannot batch 10_exp_reggeon") T $FALSE)) 
(ADDLABEL '$%I19) 
(DSKSETQ $%O19 'NIL) 
(ADDLABEL '$%O19) 
(DSKSETQ $%I20 '(($BATCH) "20_der.v2.mat")) 
(ADDLABEL '$%I20) 
(DSKSETQ $%I21
         '(($DEFINE_VARIABLE) |$derivatives_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I21) 
(DSKSETQ $%O21 'NIL) 
(ADDLABEL '$%O21) 
(DSKSETQ $%I22 '(($DEFINE_VARIABLE) |$dbg_wrt_lambda| NIL $BOOLEAN)) 
(ADDLABEL '$%I22) 
(DSKSETQ $%O22 'NIL) 
(ADDLABEL '$%O22) 
(DSKSETQ $%I23 '(($DEFINE_VARIABLE) |$dbg_wrt_pair| NIL $BOOLEAN)) 
(ADDLABEL '$%I23) 
(DSKSETQ $%O23 'NIL) 
(ADDLABEL '$%O23) 
(DSKSETQ $%I24 '(($DEFINE_VARIABLE) |$dbg_wrt_states| NIL $BOOLEAN)) 
(ADDLABEL '$%I24) 
(DSKSETQ $%O24 'NIL) 
(ADDLABEL '$%O24) 
(DSKSETQ $%I25 '(($DEFINE_VARIABLE) |$dbg_wrt_contract| NIL $BOOLEAN)) 
(ADDLABEL '$%I25) 
(DSKSETQ $%O25 'NIL) 
(ADDLABEL '$%O25) 
(DSKSETQ $%I26 '(($DEFINE_VARIABLE) |$dbg_scalars| NIL $BOOLEAN)) 
(ADDLABEL '$%I26) 
(DSKSETQ $%O26 'NIL) 
(ADDLABEL '$%O26) 
(DSKSETQ $%I27 '((MSETQ) $INFLAG T)) 
(ADDLABEL '$%I27) 
(DSKSETQ $%O27 'T) 
(ADDLABEL '$%O27) 
(DSKSETQ $%I28 '((MSETQ) |$NIused| 0.)) 
(ADDLABEL '$%I28) 
(DSKSETQ $%O28 '0.) 
(ADDLABEL '$%O28) 
(DSKSETQ $%I29 '((MSETQ) |$objects_with_index| ((MLIST) $LA |$Sk| $K))) 
(ADDLABEL '$%I29) 
(DSKSETQ $%O29 '((MLIST SIMP) $LA |$Sk| $K)) 
(ADDLABEL '$%O29) 
(DSKSETQ $%I30
         '((MDEFINE)
           ((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
            $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LAK)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$laSk|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $KLA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$Skla|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I30) 
(DSKSETQ $%O30
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
            $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LAK)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$laSk|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $KLA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$Skla|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O30) 
(DSKSETQ $%I31
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $NPOW0 1.)
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LAK)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$laSk|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_lambda_other|)
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $KLA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$Skla|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_other_la|)
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I31) 
(DSKSETQ $%O31
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $NPOW0 1.)
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LAK)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$laSk|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_lambda_other|)
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $KLA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$Skla|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_other_la|)
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O31) 
(DSKSETQ $%I32
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
            $TERM0)
           ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
            ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
            ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.))
            ((MSETQ) $DER0 0.)
            ((MCOND) ((MGREATERP) $LEVEL10 0.)
             ((MSETQ) $DER00
              (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0|
               $TERM0))
             T
             ((MSETQ) $DER00
              ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
            ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
            ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
             ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
              ((MDO) $NT0 1. NIL NIL $LDER00 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_pair|
                 (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
                  "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
                 T $FALSE)
                ((MSETQ) $TMP_DER0
                 (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                  (($INPART) $DER00 $NT0)))
                ((MSETQ) $DER0
                 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
             T
             ((MPROGN)
              ((MCOND) |$dbg_wrt_pair|
               (($PRINT) "    SINGLE term: take der of" $DER00
                "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
               T $FALSE)
              ((MSETQ) $DER0
               (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                $DER00))))
            ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I32) 
(DSKSETQ $%O32
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
            $TERM0)
           ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
            ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
            ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.))
            ((MSETQ) $DER0 0.)
            ((MCOND) ((MGREATERP) $LEVEL10 0.)
             ((MSETQ) $DER00
              (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0|
               $TERM0))
             T
             ((MSETQ) $DER00
              ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
            ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
            ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
             ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
              ((MDO) $NT0 1. NIL NIL $LDER00 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_pair|
                 (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
                  "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
                 T $FALSE)
                ((MSETQ) $TMP_DER0
                 (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                  (($INPART) $DER00 $NT0)))
                ((MSETQ) $DER0
                 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
             T
             ((MPROGN)
              ((MCOND) |$dbg_wrt_pair|
               (($PRINT) "    SINGLE term: take der of" $DER00
                "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
               T $FALSE)
              ((MSETQ) $DER0
               (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                $DER00))))
            ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O32) 
(DSKSETQ $%I33
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
            $TERM0)
           ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
            ((MSETQ) $MAX_USED_LEVEL0
             (($LENGTH) $ONE_STATE_IN_MATRIX0))
            ((MSETQ) |$Der0| $TERM0)
            ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
             ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
              ((MCOND)
               ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
               ((MPROGN)
                ((MDO) $N_PQ 1. NIL NIL
                 (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
                 ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
                  ((MCOND)
                   (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
                   ((MPROGN)
                    ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
                     ((MSETQ) |$tmp_Der0|
                      ((MPLUS) |$tmp_Der0|
                       (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                        ((MPLUS) $L0 ((MMINUS) 1.))
                        ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
                    ((MSETQ) |$Der0| |$tmp_Der0|))
                   T
                   ((MSETQ) |$Der0|
                    (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                     ((MPLUS) $L0 ((MMINUS) 1.))
                     ((MPLUS) $C0 ((MMINUS) 1.)) |$Der0|)))))
                |$end_loop_c0|)
               T $FALSE)))
            ((MRETURN) |$Der0|)))) 
(ADDLABEL '$%I33) 
(DSKSETQ $%O33
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
            $TERM0)
           ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
            ((MSETQ) $MAX_USED_LEVEL0
             (($LENGTH) $ONE_STATE_IN_MATRIX0))
            ((MSETQ) |$Der0| $TERM0)
            ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
             ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
              ((MCOND)
               ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
               ((MPROGN)
                ((MDO) $N_PQ 1. NIL NIL
                 (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
                 ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
                  ((MCOND)
                   (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
                   ((MPROGN)
                    ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
                     ((MSETQ) |$tmp_Der0|
                      ((MPLUS) |$tmp_Der0|
                       (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                        ((MPLUS) $L0 ((MMINUS) 1.))
                        ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
                    ((MSETQ) |$Der0| |$tmp_Der0|))
                   T
                   ((MSETQ) |$Der0|
                    (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                     ((MPLUS) $L0 ((MMINUS) 1.))
                     ((MPLUS) $C0 ((MMINUS) 1.)) |$Der0|)))))
                |$end_loop_c0|)
               T $FALSE)))
            ((MRETURN) |$Der0|)))) 
(ADDLABEL '$%O33) 
(DSKSETQ $%I34
         '((MDEFINE)
           ((|$take_derivative_wrt_scalar_stateSV1|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
            ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
              ((MPROGN)
               ((MCOND) |$dbg_scalars|
                (($PRINT) "nr0=" $NR0 "out of"
                 (($LENGTH) $SCALARS_IN_MATRIX0))
                T $FALSE)
               ((MSETQ) |$tmp_DER0| 0.)
               ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
                ((MPROGN)
                 (($PRINT) "before length(DER0) is"
                  (($LENGTH) |$der0|))
                 ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
                  ((MSETQ) |$tmp_DER0|
                   ((MPLUS) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
                 ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
                T
                ((MPROGN)
                 ((MCOND) |$dbg_scalars|
                  (($PRINT) "SINGLE term " |$der0| "derivative wrt r="
                   $NR0 "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0)
                   "with nr=" $NR0)
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)))
              T $FALSE))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%I34) 
(DSKSETQ $%O34
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_scalar_stateSV1|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
            ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
              ((MPROGN)
               ((MCOND) |$dbg_scalars|
                (($PRINT) "nr0=" $NR0 "out of"
                 (($LENGTH) $SCALARS_IN_MATRIX0))
                T $FALSE)
               ((MSETQ) |$tmp_DER0| 0.)
               ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
                ((MPROGN)
                 (($PRINT) "before length(DER0) is"
                  (($LENGTH) |$der0|))
                 ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
                  ((MSETQ) |$tmp_DER0|
                   ((MPLUS) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
                 ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
                T
                ((MPROGN)
                 ((MCOND) |$dbg_scalars|
                  (($PRINT) "SINGLE term " |$der0| "derivative wrt r="
                   $NR0 "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0)
                   "with nr=" $NR0)
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)))
              T $FALSE))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%O34) 
(DSKSETQ $%I35
         '((MDEFINE)
           ((|$take_derivative_wrt_scalar_stateSV2|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
            ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
             ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
              (($PRINT)
               "in take_derivative_wrt_scalar_stateSV2 acting on" $LT0
               "terms")
              ((MDO) $NT0 1. NIL NIL $LT0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_states|
                 (($PRINT)
                  "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                  $NT0 "out of" $LT0 "now there are"
                  ((MCOND) ((MNOT) (($NUMBERP) |$der0|))
                   (($LENGTH) |$der0|) T 0.)
                  "terms")
                 T
                 ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                   $NT0 "(step 100) out of" $LT0)
                  T $FALSE))
                ((MSETQ) |$NIused| 0.)
                ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
                ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
                 NIL
                 ((MCOND)
                  ((MNOT)
                   ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                  ((MPROGN)
                   ((MSETQ) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
                   |$end_nr_loop|)
                  T $FALSE))
                ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
                |$end_t0_loop|)))
             T
             ((MPROGN) ((MSETQ) |$der0| $TERM0)
              ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
               NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                ((MPROGN)
                 ((MCOND) |$dbg_wrt_states|
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
                   |$der0| "derivative wrt r=" $NR0 "and"
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)
                T $FALSE))))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%I35) 
(DSKSETQ $%O35
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_scalar_stateSV2|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
            ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
             ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
              (($PRINT)
               "in take_derivative_wrt_scalar_stateSV2 acting on" $LT0
               "terms")
              ((MDO) $NT0 1. NIL NIL $LT0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_states|
                 (($PRINT)
                  "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                  $NT0 "out of" $LT0 "now there are"
                  ((MCOND) ((MNOT) (($NUMBERP) |$der0|))
                   (($LENGTH) |$der0|) T 0.)
                  "terms")
                 T
                 ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                   $NT0 "(step 100) out of" $LT0)
                  T $FALSE))
                ((MSETQ) |$NIused| 0.)
                ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
                ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
                 NIL
                 ((MCOND)
                  ((MNOT)
                   ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                  ((MPROGN)
                   ((MSETQ) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
                   |$end_nr_loop|)
                  T $FALSE))
                ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
                |$end_t0_loop|)))
             T
             ((MPROGN) ((MSETQ) |$der0| $TERM0)
              ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
               NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                ((MPROGN)
                 ((MCOND) |$dbg_wrt_states|
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
                   |$der0| "derivative wrt r=" $NR0 "and"
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)
                T $FALSE))))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%O35) 
(DSKSETQ $%I36
         '((MDEFINE) (($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0)
           ((MPROG)
            ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0
             $NPOW0 $OP0 $IND0 $NFAC0 $NR0 $NS0)
            ((MSETQ) $UTERM00 $UTERM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
             ((MRETURN) $UTERM0) T $FALSE)
            ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
            ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_contract|
               (($PRINT) "      Exam" $FAC0) T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
                ((MCOND)
                 ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
                  ((MNOT) ((MEQUAL) $NPOW0 2.)))
                 (($ERROR) "the power must be 2!! wrong term=" $UTERM0)
                 T $FALSE)
                ((MCOND)
                 ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
                 ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MCOND) ((MEQUAL) $OP0 $LA)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 |$Sk|)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 $K)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE))
               T
               ((MCOND)
                ((MAND) $ISOP0
                 (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
                ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
                 ((MCOND)
                  ((MNOT)
                   (($IS)
                    ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
                  ((MPROGN)
                   ((MSETQ) $OTHERFAC0
                    (($ASSOC) $IND0 $LIST_INDEX_FACS0))
                   ((MSETQ) $NR0 (($INPART) $FAC0 1.))
                   ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
                   ((MCOND) ((MLEQP) $NR0 $NS0)
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $FAC0 0.)
                        (($INPART) $OTHERFAC0 0.))
                       $NR0 (($INPART) $FAC0 2.) $NS0
                       (($INPART) $OTHERFAC0 2.))))
                    T
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $OTHERFAC0 0.)
                        (($INPART) $FAC0 0.))
                       $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                       (($INPART) $FAC0 2.)))))
                   ((MSETQ) $LIST_INDEX_FACS0
                    (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0)
                     $LIST_INDEX_FACS0)))
                  T
                  ((MSETQ) $LIST_INDEX_FACS0
                   (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
                T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
              |$end_fac_loop|))
            ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
             ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
            ((MRETURN) $CTERM0)))) 
(ADDLABEL '$%I36) 
(DSKSETQ $%O36
         '((MDEFINE SIMP) (($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0)
           ((MPROG)
            ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0
             $NPOW0 $OP0 $IND0 $NFAC0 $NR0 $NS0)
            ((MSETQ) $UTERM00 $UTERM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
             ((MRETURN) $UTERM0) T $FALSE)
            ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
            ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_contract|
               (($PRINT) "      Exam" $FAC0) T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
                ((MCOND)
                 ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
                  ((MNOT) ((MEQUAL) $NPOW0 2.)))
                 (($ERROR) "the power must be 2!! wrong term=" $UTERM0)
                 T $FALSE)
                ((MCOND)
                 ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
                 ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MCOND) ((MEQUAL) $OP0 $LA)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 |$Sk|)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 $K)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE))
               T
               ((MCOND)
                ((MAND) $ISOP0
                 (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
                ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
                 ((MCOND)
                  ((MNOT)
                   (($IS)
                    ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
                  ((MPROGN)
                   ((MSETQ) $OTHERFAC0
                    (($ASSOC) $IND0 $LIST_INDEX_FACS0))
                   ((MSETQ) $NR0 (($INPART) $FAC0 1.))
                   ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
                   ((MCOND) ((MLEQP) $NR0 $NS0)
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $FAC0 0.)
                        (($INPART) $OTHERFAC0 0.))
                       $NR0 (($INPART) $FAC0 2.) $NS0
                       (($INPART) $OTHERFAC0 2.))))
                    T
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $OTHERFAC0 0.)
                        (($INPART) $FAC0 0.))
                       $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                       (($INPART) $FAC0 2.)))))
                   ((MSETQ) $LIST_INDEX_FACS0
                    (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0)
                     $LIST_INDEX_FACS0)))
                  T
                  ((MSETQ) $LIST_INDEX_FACS0
                   (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
                T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
              |$end_fac_loop|))
            ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
             ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
            ((MRETURN) $CTERM0)))) 
(ADDLABEL '$%O36) 
(DSKSETQ $%I37
         '((MDEFINE) (($CONTRACT_PAIRS) |$utermS0|)
           ((MPROG) ((MLIST) $SUM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
             ((MPROGN) ((MSETQ) $SUM0 0.)
              ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
               ((MSETQ) $SUM0
                ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
             T
             ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
            ((MRETURN) $SUM0)))) 
(ADDLABEL '$%I37) 
(DSKSETQ $%O37
         '((MDEFINE SIMP) (($CONTRACT_PAIRS) |$utermS0|)
           ((MPROG) ((MLIST) $SUM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
             ((MPROGN) ((MSETQ) $SUM0 0.)
              ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
               ((MSETQ) $SUM0
                ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
             T
             ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
            ((MRETURN) $SUM0)))) 
(ADDLABEL '$%O37) 
(DSKSETQ $%I38 '((MSETQ) |$derivatives_loaded| T)) 
(ADDLABEL '$%I38) 
(DSKSETQ $%O38 'T) 
(ADDLABEL '$%O38) 
(DSKSETQ $%O39 '"/home/igor/tex/NoChaos/maxima.cov/SSTT/20_der.v2.mat") 
(ADDLABEL '$%O39) 
(DSKSETQ $%I40
         '((MCOND) ((MNOT) |$derivatives_loaded|)
           (($ERROR) "Cannot batch 20_der") T $FALSE)) 
(ADDLABEL '$%I40) 
(DSKSETQ $%O40 'NIL) 
(ADDLABEL '$%O40) 
(DSKSETQ $%I41 '(($BATCH) "39_aux_functions_for_amplitudes.v0.mat")) 
(ADDLABEL '$%I41) 
(DSKSETQ $%I42 '(($DEFINE_VARIABLE) |$compute_pp_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I42) 
(DSKSETQ $%O42 'NIL) 
(ADDLABEL '$%O42) 
(DSKSETQ $%I43 '(($DEFINE_VARIABLE) $AP 2. $INTEGER)) 
(ADDLABEL '$%I43) 
(DSKSETQ $%O43 '2.) 
(ADDLABEL '$%O43) 
(DSKSETQ $%I44
         '((MDEFINE) (($TRUE_XX) $R $S)
           ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))) 
(ADDLABEL '$%I44) 
(DSKSETQ $%O44
         '((MDEFINE SIMP) (($TRUE_XX) $R $S)
           ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))) 
(ADDLABEL '$%O44) 
(DSKSETQ $%I45
         '((MDEFINE) ((|$otherN|) $M $N)
           ((MCOND)
            ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
             ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
            3. T
            ((MCOND)
             ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
              ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
             2. T
             ((MCOND)
              ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
               ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
              1. T $FALSE))))) 
(ADDLABEL '$%I45) 
(DSKSETQ $%O45
         '((MDEFINE SIMP) ((|$otherN|) $M $N)
           ((MCOND)
            ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
             ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
            3. T
            ((MCOND)
             ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
              ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
             2. T
             ((MCOND)
              ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
               ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
              1. T $FALSE))))) 
(ADDLABEL '$%O45) 
(DSKSETQ $%I46
         '((MDEFINE) (($COMPUTE_PP3) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MDO) $N 1. NIL NIL |$nn| NIL
              ((MCOND) ((MEQUAL) $M $N)
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
                 $AP))
               T
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
                 ((MPLUS)
                  ((MPLUS) 1.
                   ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))) 
(ADDLABEL '$%I46) 
(DSKSETQ $%O46
         '((MDEFINE SIMP) (($COMPUTE_PP3) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MDO) $N 1. NIL NIL |$nn| NIL
              ((MCOND) ((MEQUAL) $M $N)
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
                 $AP))
               T
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
                 ((MPLUS)
                  ((MPLUS) 1.
                   ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))) 
(ADDLABEL '$%O46) 
(DSKSETQ $%I47
         '((MDEFINE) (($PP3ONSHELL) $M $N) (($NUM_PP3 ARRAY) $M $N))) 
(ADDLABEL '$%I47) 
(DSKSETQ $%O47
         '((MDEFINE SIMP) (($PP3ONSHELL) $M $N)
           (($NUM_PP3 ARRAY) $M $N))) 
(ADDLABEL '$%O47) 
(DSKSETQ $%I48
         '((MSETQ) (($NUM_XX3 ARRAY) 1. 2.)
           ((MQUOTIENT) |$Xi| ((MPLUS) 1. ((MMINUS) |$Xi|))))) 
(ADDLABEL '$%I48) 
(DSKSETQ $%O48
         '((MTIMES SIMP)
           ((MEXPT SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$Xi|))
            -1.)
           |$Xi|)) 
(ADDLABEL '$%O48) 
(DSKSETQ $%I49 '((MSETQ) (($NUM_XX3 ARRAY) 1. 3.) |$Xi|)) 
(ADDLABEL '$%I49) 
(DSKSETQ $%O49 '|$Xi|) 
(ADDLABEL '$%O49) 
(DSKSETQ $%I50 '((MSETQ) (($NUM_XX3 ARRAY) 2. 3.) 1.)) 
(ADDLABEL '$%I50) 
(DSKSETQ $%O50 '1.) 
(ADDLABEL '$%O50) 
(DSKSETQ $%I51
         '((MDEFINE) (($TRUE_GF_XX3) $R $S) (($NUM_XX3 ARRAY) $R $S))) 
(ADDLABEL '$%I51) 
(DSKSETQ $%O51
         '((MDEFINE SIMP) (($TRUE_GF_XX3) $R $S)
           (($NUM_XX3 ARRAY) $R $S))) 
(ADDLABEL '$%O51) 
(DSKSETQ $%I52
         '((MDEFINE) (($GF_XX3) $M $N)
           ((MCOND) ((MEQUAL) $M 1.) |$x1| T
            ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
             ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
              |$x3|))))) 
(ADDLABEL '$%I52) 
(DSKSETQ $%O52
         '((MDEFINE SIMP) (($GF_XX3) $M $N)
           ((MCOND) ((MEQUAL) $M 1.) |$x1| T
            ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
             ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
              |$x3|))))) 
(ADDLABEL '$%O52) 
(DSKSETQ $%I53
         '((MDEFINE) (($COMPUTE_PP4) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
              ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
               $AP)))
            ((MSETQ) |$Mu|
             ((MPLUS)
              ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
              ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
            ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))) 
(ADDLABEL '$%I53) 
(DSKSETQ $%O53
         '((MDEFINE SIMP) (($COMPUTE_PP4) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
              ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
               $AP)))
            ((MSETQ) |$Mu|
             ((MPLUS)
              ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
              ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
            ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))) 
(ADDLABEL '$%O53) 
(DSKSETQ $%I54
         '((MDEFINE) (($PP4ONSHELL) $M $N) (($NUM_PP4 ARRAY) $M $N))) 
(ADDLABEL '$%I54) 
(DSKSETQ $%O54
         '((MDEFINE SIMP) (($PP4ONSHELL) $M $N)
           (($NUM_PP4 ARRAY) $M $N))) 
(ADDLABEL '$%O54) 
(DSKSETQ $%I55
         '((MDEFINE) (($COMPUTE_XX4))
           ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
            (($REMARRAY) $NUM_XX4)
            ((MSETQ) $GF_X_RULES
             ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
              ((MEQUAL) |$om|
               ((MQUOTIENT)
                ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
                 (($XX) 1. 3.))
                (($XX) 2. 4.)))))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
              ((MEQUAL)
               ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.)
                (($XX) 2. 4.))
               ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
            ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
            ((MSETQ) $SO_X13
             (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
            ((MSETQ) $XX4_LIST
             (($MAKELIST)
              (($MAKELIST)
               ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S))
               $S ((MPLUS) $R 1.) |$nn|)
              $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
            ((MSETQ) $XX4_LIST
             (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
            ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
            ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
             (($MAP) ":" ((MLIST) (($LHS) $GFXX0))
              ((MLIST) (($RHS) $GFXX0))))
            ((MSETQ) |$dx3_dOM|
             (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
            ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES))
            |$xx4_done|))) 
(ADDLABEL '$%I55) 
(DSKSETQ $%O55
         '((MDEFINE SIMP) (($COMPUTE_XX4))
           ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
            (($REMARRAY) $NUM_XX4)
            ((MSETQ) $GF_X_RULES
             ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
              ((MEQUAL) |$om|
               ((MQUOTIENT)
                ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
                 (($XX) 1. 3.))
                (($XX) 2. 4.)))))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
              ((MEQUAL)
               ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.)
                (($XX) 2. 4.))
               ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
            ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
            ((MSETQ) $SO_X13
             (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
            ((MSETQ) $XX4_LIST
             (($MAKELIST)
              (($MAKELIST)
               ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S))
               $S ((MPLUS) $R 1.) |$nn|)
              $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
            ((MSETQ) $XX4_LIST
             (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
            ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
            ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
             (($MAP) ":" ((MLIST) (($LHS) $GFXX0))
              ((MLIST) (($RHS) $GFXX0))))
            ((MSETQ) |$dx3_dOM|
             (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
            ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES))
            |$xx4_done|))) 
(ADDLABEL '$%O55) 
(DSKSETQ $%I56
         '((MDEFINE) (($TRUE_GF_XX4) $R $S) (($NUM_XX4 ARRAY) $R $S))) 
(ADDLABEL '$%I56) 
(DSKSETQ $%O56
         '((MDEFINE SIMP) (($TRUE_GF_XX4) $R $S)
           (($NUM_XX4 ARRAY) $R $S))) 
(ADDLABEL '$%O56) 
(DSKSETQ $%I57
         '((MDEFINE) ((|$check_cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
              ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
              ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
              ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
              ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
              ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
              ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
              ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
              ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
              ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%I57) 
(DSKSETQ $%O57
         '((MDEFINE SIMP) ((|$check_cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
              ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
              ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
              ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
              ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
              ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
              ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
              ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
              ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
              ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%O57) 
(DSKSETQ $%I58
         '((MDEFINE) ((|$cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%I58) 
(DSKSETQ $%O58
         '((MDEFINE SIMP) ((|$cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%O58) 
(DSKSETQ $%I59
         '((MDEFINE) ((|$check_cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%I59) 
(DSKSETQ $%O59
         '((MDEFINE SIMP) ((|$check_cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%O59) 
(DSKSETQ $%I60
         '((MDEFINE) ((|$cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%I60) 
(DSKSETQ $%O60
         '((MDEFINE SIMP) ((|$cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%O60) 
(DSKSETQ $%I61
         '((MDEFINE) ((|$check_swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%I61) 
(DSKSETQ $%O61
         '((MDEFINE SIMP) ((|$check_swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%O61) 
(DSKSETQ $%I62
         '((MDEFINE) ((|$swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%I62) 
(DSKSETQ $%O62
         '((MDEFINE SIMP) ((|$swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%O62) 
(DSKSETQ $%I63
         '((MDEFINE) ((|$swap_gfA_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|))) $AMP00)))) 
(ADDLABEL '$%I63) 
(DSKSETQ $%O63
         '((MDEFINE SIMP) ((|$swap_gfA_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|))) $AMP00)))) 
(ADDLABEL '$%O63) 
(DSKSETQ $%I64
         '((MDEFINE) (($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|)
           ((MPROG) ((MSETQ) |$nn| 4.)
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
            ((MSETQ) $GH_00
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) $GH_0P
             (($FACTOR)
              (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_0p|
             (($FACTOR)
              (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_pp|
             (($FACTOR)
              (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.)
               ((MEQUAL) |$Mt| 0.))))
            ((MSETQ) |$gh_TTT0|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTT|
             (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))) 
(ADDLABEL '$%I64) 
(DSKSETQ $%O64
         '((MDEFINE SIMP) (($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|)
           ((MPROG) ((MSETQ) |$nn| 4.)
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
            ((MSETQ) $GH_00
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) $GH_0P
             (($FACTOR)
              (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_0p|
             (($FACTOR)
              (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_pp|
             (($FACTOR)
              (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.)
               ((MEQUAL) |$Mt| 0.))))
            ((MSETQ) |$gh_TTT0|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTT|
             (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))) 
(ADDLABEL '$%O64) 
(DSKSETQ $%I65 '((MSETQ) |$compute_pp_loaded| T)) 
(ADDLABEL '$%I65) 
(DSKSETQ $%O65 'T) 
(ADDLABEL '$%O65) 
(DSKSETQ $%O66
         '"/home/igor/tex/NoChaos/maxima.cov/SSTT/39_aux_functions_for_amplitudes.v0.mat") 
(ADDLABEL '$%O66) 
(DSKSETQ $%I67
         '((MCOND) ((MNOT) |$compute_pp_loaded|)
           (($ERROR) "Cannot batch 39_aux_functions_for_amplitudes") T
           $FALSE)) 
(ADDLABEL '$%I67) 
(DSKSETQ $%O67 'NIL) 
(ADDLABEL '$%O67) 
(DSKSETQ $%I68 '(($BATCH) "32_compute_4pts_amplitude.v0.3.mat")) 
(ADDLABEL '$%I68) 
(DSKSETQ $%I69 '(($DEFINE_VARIABLE) |$amp_4pts_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I69) 
(DSKSETQ $%O69 'NIL) 
(ADDLABEL '$%O69) 
(DSKSETQ $%I70
         '((MDEFINE) (($ORDERXX) $R $S)
           ((MCOND) ((MEQUAL) $R $S) 0. T
            ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
             ((MMINUS) (($XX) $S $R)))))) 
(ADDLABEL '$%I70) 
(DSKSETQ $%O70
         '((MDEFINE SIMP) (($ORDERXX) $R $S)
           ((MCOND) ((MEQUAL) $R $S) 0. T
            ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
             ((MMINUS) (($XX) $S $R)))))) 
(ADDLABEL '$%O70) 
(DSKSETQ $%I71
         '((MDEFINE) (($ORDERPP) $R $S)
           ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))) 
(ADDLABEL '$%I71) 
(DSKSETQ $%O71
         '((MDEFINE SIMP) (($ORDERPP) $R $S)
           ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))) 
(ADDLABEL '$%O71) 
(DSKSETQ $%I72
         '((MDEFINE) (($TRUE_KK) $R $M $S $N)
           ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))) 
(ADDLABEL '$%I72) 
(DSKSETQ $%O72
         '((MDEFINE SIMP) (($TRUE_KK) $R $M $S $N)
           ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))) 
(ADDLABEL '$%O72) 
(DSKSETQ $%I73
         '((MDEFINE) ((|$true_Skk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%I73) 
(DSKSETQ $%O73
         '((MDEFINE SIMP) ((|$true_Skk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%O73) 
(DSKSETQ $%I74
         '((MDEFINE) ((|$true_kSk|) $S $N $R $M)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%I74) 
(DSKSETQ $%O74
         '((MDEFINE SIMP) ((|$true_kSk|) $S $N $R $M)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%O74) 
(DSKSETQ $%I75
         '((MDEFINE) ((|$true_SkSk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
            (($SUM)
             (($SUM)
              ((MTIMES) (($ORDERPP) $T $U)
               ((MEXPT) (($ORDERXX) $R $T) $M)
               ((MEXPT) (($ORDERXX) $S $U) $N))
              $T 1. |$nn|)
             $U 1. |$nn|)))) 
(ADDLABEL '$%I75) 
(DSKSETQ $%O75
         '((MDEFINE SIMP) ((|$true_SkSk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
            (($SUM)
             (($SUM)
              ((MTIMES) (($ORDERPP) $T $U)
               ((MEXPT) (($ORDERXX) $R $T) $M)
               ((MEXPT) (($ORDERXX) $S $U) $N))
              $T 1. |$nn|)
             $U 1. |$nn|)))) 
(ADDLABEL '$%O75) 
(DSKSETQ $%I76
         '((MDEFINE) (($FROM_STATE_TO_ADDEND_LIST) $STATE0)
           ((MPROG)
            ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T
             $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
             ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
            ((MSETQ) $LIST0
             (($MAKELIST) (($INPART) $STATE0 $T) $T 1.
              (($LENGTH) $STATE0)))
            ((MRETURN) $LIST0)))) 
(ADDLABEL '$%I76) 
(DSKSETQ $%O76
         '((MDEFINE SIMP) (($FROM_STATE_TO_ADDEND_LIST) $STATE0)
           ((MPROG)
            ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T
             $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
             ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
            ((MSETQ) $LIST0
             (($MAKELIST) (($INPART) $STATE0 $T) $T 1.
              (($LENGTH) $STATE0)))
            ((MRETURN) $LIST0)))) 
(ADDLABEL '$%O76) 
(DSKSETQ $%I77
         '((MDEFINE)
           (($EXTRACT_AND_NORMALIZE_COEFFS)
            $LIST_OF_LISTS_OF_SUBSTATES0)
           ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
            ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
              ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
               ((MPROGN) ((MSETQ) $S00 $S0)
                ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                 ((MPROGN)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)))
                ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
                 ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                  ((MPROGN)
                   ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
                   ((MCOND) ((MGREATERP) $POW0 0.)
                    ((MSETQ) $S00
                     ((MTIMES)
                      ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                      ((MEXPT)
                       ((MQUOTIENT)
                        ((MQUOTIENT) ((MMINUS) 1.)
                         ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                        ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                       $POW0)))
                    T $FALSE))))
                ((MCOND)
                 ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
                  ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
                 (($ERROR)
                  "extract_and_normalize_coeffs cannot compute normalized coeff from"
                  $S0 "left over is" $S00)
                 T $FALSE)
                ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
              ((MSETQ) $COEFFS_LIST0
               (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
            ((MRETURN) $COEFFS_LIST0)))) 
(ADDLABEL '$%I77) 
(DSKSETQ $%O77
         '((MDEFINE SIMP)
           (($EXTRACT_AND_NORMALIZE_COEFFS)
            $LIST_OF_LISTS_OF_SUBSTATES0)
           ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
            ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
              ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
               ((MPROGN) ((MSETQ) $S00 $S0)
                ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                 ((MPROGN)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)))
                ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
                 ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                  ((MPROGN)
                   ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
                   ((MCOND) ((MGREATERP) $POW0 0.)
                    ((MSETQ) $S00
                     ((MTIMES)
                      ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                      ((MEXPT)
                       ((MQUOTIENT)
                        ((MQUOTIENT) ((MMINUS) 1.)
                         ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                        ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                       $POW0)))
                    T $FALSE))))
                ((MCOND)
                 ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
                  ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
                 (($ERROR)
                  "extract_and_normalize_coeffs cannot compute normalized coeff from"
                  $S0 "left over is" $S00)
                 T $FALSE)
                ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
              ((MSETQ) $COEFFS_LIST0
               (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
            ((MRETURN) $COEFFS_LIST0)))) 
(ADDLABEL '$%O77) 
(DSKSETQ $%I78
         '((MDEFINE) ((|$amplitudeN4V1|) $STATES_LIST0)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) |$Partials0|
                  (($ENDCONS)
                   ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                    $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                   |$Partials0|))
                 ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I78) 
(DSKSETQ $%O78
         '((MDEFINE SIMP) ((|$amplitudeN4V1|) $STATES_LIST0)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) |$Partials0|
                  (($ENDCONS)
                   ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                    $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                   |$Partials0|))
                 ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O78) 
(DSKSETQ $%I79
         '((MDEFINE)
           ((|$amplitudeN4V1_list|) $STATES_LIST0
            $CHECKPOINT_SAVE_FILENAME)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MPROGN)
              ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
               ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
                ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                 ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                  (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                   "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                   (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                   (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                   "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                   "s")
                  ((MSETQ) $LIST_OF_SUBSTATES0
                   ((MLIST)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                  (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                  ((MSETQ) $SL0
                   (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                    $LIST_OF_SUBSTATES0))
                  ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                  ((MSETQ) $NAS_LIST0
                   (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                  ((MSETQ) $US0
                   ((|$compute_levels_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS0
                   ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS_LIST0
                   (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                  ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                  ((MSETQ) $EI0
                   (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                    $DS_RULES0))
                  ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                  ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Computed the expression on which we must act with derivatives in"
                   ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                  ((MSETQ) $PARTIAL_AMP0
                   ((MTIMES)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
                    ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                     $EX_EI0)))
                  ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Taken the derivatives and computed the partial amplitude in"
                   ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                   "s")
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                    |$Partials0|))
                  |$end_3_loops|))))
              (($SAVE)
               (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_"
                (($STRING) $NA1) ".lisp")
               $NA1 $STATES_LIST0 |$Partials0|)
              |$end_na1_loop|))
            ((MRETURN) |$Partials0|)))) 
(ADDLABEL '$%I79) 
(DSKSETQ $%O79
         '((MDEFINE SIMP)
           ((|$amplitudeN4V1_list|) $STATES_LIST0
            $CHECKPOINT_SAVE_FILENAME)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MPROGN)
              ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
               ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
                ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                 ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                  (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                   "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                   (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                   (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                   "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                   "s")
                  ((MSETQ) $LIST_OF_SUBSTATES0
                   ((MLIST)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                  (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                  ((MSETQ) $SL0
                   (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                    $LIST_OF_SUBSTATES0))
                  ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                  ((MSETQ) $NAS_LIST0
                   (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                  ((MSETQ) $US0
                   ((|$compute_levels_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS0
                   ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS_LIST0
                   (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                  ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                  ((MSETQ) $EI0
                   (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                    $DS_RULES0))
                  ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                  ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Computed the expression on which we must act with derivatives in"
                   ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                  ((MSETQ) $PARTIAL_AMP0
                   ((MTIMES)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
                    ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                     $EX_EI0)))
                  ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Taken the derivatives and computed the partial amplitude in"
                   ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                   "s")
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                    |$Partials0|))
                  |$end_3_loops|))))
              (($SAVE)
               (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_"
                (($STRING) $NA1) ".lisp")
               $NA1 $STATES_LIST0 |$Partials0|)
              |$end_na1_loop|))
            ((MRETURN) |$Partials0|)))) 
(ADDLABEL '$%O79) 
(DSKSETQ $%I80
         '((MDEFINE)
           ((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                  (($RATSIMP)
                   (($EV) $FINAL_PARTIAL_AMP0
                    ((MEQUAL) $PP $PP4ONSHELL)
                    ((MEQUAL) $XX $TRUE_GF_XX4))))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I80) 
(DSKSETQ $%O80
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                  (($RATSIMP)
                   (($EV) $FINAL_PARTIAL_AMP0
                    ((MEQUAL) $PP $PP4ONSHELL)
                    ((MEQUAL) $XX $TRUE_GF_XX4))))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O80) 
(DSKSETQ $%I81
         '((MDEFINE)
           ((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I81) 
(DSKSETQ $%O81
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O81) 
(DSKSETQ $%I82
         '((MDEFINE)
           ((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratexpand the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
                  "terms")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I82) 
(DSKSETQ $%O82
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratexpand the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
                  "terms")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O82) 
(DSKSETQ $%I83 '((MSETQ) |$amp_4pts_loaded| T)) 
(ADDLABEL '$%I83) 
(DSKSETQ $%O83 'T) 
(ADDLABEL '$%O83) 
(DSKSETQ $%O84
         '"/home/igor/tex/NoChaos/maxima.cov/SSTT/32_compute_4pts_amplitude.v0.3.mat") 
(ADDLABEL '$%O84) 
(DSKSETQ $%I85
         '((MCOND) ((MNOT) |$amp_4pts_loaded|)
           (($ERROR) "Cannot batch 32_compute_4pts_amplitude") T
           $FALSE)) 
(ADDLABEL '$%I85) 
(DSKSETQ $%O85 'NIL) 
(ADDLABEL '$%O85) 
(DSKSETQ $%I86 '(($BATCH) "40_define_test_states.v1.mat")) 
(ADDLABEL '$%I86) 
(DSKSETQ $%I87
         '((MDEFINE) ((|$SetStates|) |$dd0|)
           ((MPROG) ((MSETQ) |$Lev0| 2.)
            ((MSETQ) |$Null2|
             (($EV)
              ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
               ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
               ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
               ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 3.)
            ((MSETQ) |$Null3|
             (($EV)
              ((MPLUS)
               ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.)
                |$dd|)
               ((MMINUS)
                ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.)
                 |$dd|))
               ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
               ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 0.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 3.))
               ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$dd| |$dd0|)))
            ((MSETQ) |$Lev0| 4.)
            ((MSETQ) |$S4z|
             ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
              ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 5742. (($P) 2. 2.))
              ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
            ((MSETQ) |$S4m|
             ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
              ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 2268. (($P) 2. 2.))
              ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
              ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S4r1|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.) |$d|)
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.))
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 4.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r2|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.)
                |$d|)
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 4. 0.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
               ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r3|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 3. 1.))
               ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.))
               ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1|
             (($EV)
              ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
               ((MTIMES) 624. (($P) 3. 1.))
               ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 936. (($P) 2. 2.))
               ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES)
                ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
                 ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
            ((MSETQ) |$Null4r2|
             ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
              ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 4050. (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null4g|
             (($EV)
              ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|)
                2.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                8.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
                6.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|)
                72.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
               ((MTIMES) 6. (($P) 3. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
               ((MTIMES) 3. (($P) 2. 2.))
               ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
               ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
               ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
               ((MQUOTIENT)
                ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
                6.)
               ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.))
                72.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4cr|
             ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
              ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S6m|
             ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
              ((MTIMES) 28320. (($P) 5. 1.))
              ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 82400. (($P) 3. 3.))
              ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S6z|
             ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
              ((MTIMES) 1177320. (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
              ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 929500. (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
            ((MSETQ) |$Null6r16|
             ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
              ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
              ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 3074625000. (($P) 3. 3.))
              ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.))
              ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
              ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
            ((MSETQ) |$Null6g|
             (($EV)
              ((MPLUS)
               ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
               ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
               ((MQUOTIENT)
                ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|))
                4.)
               ((MQUOTIENT)
                ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|) 168.)
               ((MQUOTIENT)
                ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)
                 |$d|)
                280.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
               ((MQUOTIENT)
                ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MMINUS)
                 ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|) 378.)
               ((MQUOTIENT)
                ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
                 |$d|)
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.)
                 |$d|)
                945.)
               ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|) 2520.)
               ((MQUOTIENT)
                ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                140.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)
                 |$d|)
                252.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|) 7560.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.)))
                18.)
               ((MTIMES) 110. (($P) 5. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
               ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
               ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.))
                12.)
               ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
               ((MQUOTIENT)
                ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.))
                70.)
               ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
               ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.))
                7.)
               ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
               ((MQUOTIENT)
                ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.))
                54.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.))
                6.)
               ((MQUOTIENT)
                ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.)
                 (($P) 3. 0.))
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.)
                 (($P) 3. 0.))
                3780.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
                14.)
               ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
               ((MQUOTIENT)
                ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
                28.)
               ((MQUOTIENT)
                ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.))
                45.)
               ((MQUOTIENT)
                ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.))
                280.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
                 (($P) 2. 0.))
                140.)
               ((MQUOTIENT)
                ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.))
                630.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 1. 1.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
                37800.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 8.)
            ((MSETQ) |$S8m1|
             ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.)
               (($P) 7. 0.))
              ((MTIMES) 8289945720. (($P) 6. 2.))
              ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
              ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 0.))
              ((MTIMES) 8399122200. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 1.))
              ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 4515839300.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 300059350. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2066129100.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 47098800. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
            ((MSETQ) |$S8m2|
             ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) 51399096. (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
              ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
              ((MTIMES) 46431000. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
              ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1903750. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
              ((MTIMES) 419373360. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 6188984592. (($P) 5. 3.))
              ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 20048000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 8144150. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 23738400. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
              ((MTIMES) 359941680. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 5264441616. (($P) 5. 3.))
              ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 17416000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6809950. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 20437200. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S10z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
              ((MTIMES) 94471732800. (($P) 9. 1.))
              ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 1017474393600. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1805580000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
              ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.)
               (($P) 6. 1.))
              ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 607282147584. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 20082748000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 36082698000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 23408646912.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 28894320000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 771289485750.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 11311477275. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 612360000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 575909838000.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 816480000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 27552406000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 34574400000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 11854080000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 40166544600. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 2. 2.))))
            ((MSETQ) |$S10z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
              ((MTIMES) 65112321600. (($P) 9. 1.))
              ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 690708211200. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 7. 1.))
              ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
              ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 2261880000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 6. 0.))
              ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 376838832384. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 3.))
              ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 2.))
              ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 11114538000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 24356973312.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.)
               (($P) 4. 4.))
              ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6161648325.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 14804370000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
              ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1210524000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6667920000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 359389840950.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
               (($P) 4. 1.))
              ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1210524000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 338354074800.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 16134720000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 18276010200. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))))
            ((MSETQ) |$S103z|
             ((MPLUS)
              ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
              ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
              ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.)
               (($P) 9. 0.))
              ((MTIMES) 36360611332200. (($P) 8. 2.))
              ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
              ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
              ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1631223468000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.)
               (($P) 7. 0.))
              ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 7. 0.))
              ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) 372093476932800. (($P) 6. 4.))
              ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.)
               (($P) 6. 2.))
              ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
              ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.)
               (($P) 6. 0.))
              ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 540966535200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 6. 0.))
              ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.)
               (($P) 5. 3.))
              ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 1170019452000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.)
               (($P) 5. 2.))
              ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
              ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 4662858416400.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.)
               (($P) 5. 0.))
              ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
              ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 5. 0.))
              ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 805050582525.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 3.))
              ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 9453628800.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
              ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
              ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 4. 2.))
              ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 40416163200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 237200140800.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 112702665600.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
               (($P) 4. 1.))
              ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 161245123200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 4. 1.))
              ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 232452259200. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 324362765475. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.)
               (($P) 4. 0.))
              ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 811066032000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
              ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 7740984220200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
              ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 185345126400.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 430303104000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
              ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 3. 2.))
              ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 437098032000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 296415302400. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 37933056000. (($P) 1. 0.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 270273024000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 552463430400.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
              ((MTIMES) 300421900800. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
               ((MEXPT) (($P) 3. 0.) 3.))
              ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.)
               (($P) 2. 1.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 441839664000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 14224896000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 10668672000.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 8001504000.)
               ((MEXPT) (($P) 1. 0.) 2.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 99574272000.)
               ((MEXPT) (($P) 1. 1.) 3.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 3.))
              ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 16003008000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.)
               (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 4.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 3.))))
            |$states_defined|))) 
(ADDLABEL '$%I87) 
(DSKSETQ $%O87
         '((MDEFINE SIMP) ((|$SetStates|) |$dd0|)
           ((MPROG) ((MSETQ) |$Lev0| 2.)
            ((MSETQ) |$Null2|
             (($EV)
              ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
               ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
               ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
               ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 3.)
            ((MSETQ) |$Null3|
             (($EV)
              ((MPLUS)
               ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.)
                |$dd|)
               ((MMINUS)
                ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.)
                 |$dd|))
               ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
               ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 0.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 3.))
               ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$dd| |$dd0|)))
            ((MSETQ) |$Lev0| 4.)
            ((MSETQ) |$S4z|
             ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
              ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 5742. (($P) 2. 2.))
              ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
            ((MSETQ) |$S4m|
             ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
              ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 2268. (($P) 2. 2.))
              ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
              ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S4r1|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.) |$d|)
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.))
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 4.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r2|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.)
                |$d|)
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 4. 0.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
               ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r3|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 3. 1.))
               ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.))
               ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1|
             (($EV)
              ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
               ((MTIMES) 624. (($P) 3. 1.))
               ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 936. (($P) 2. 2.))
               ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES)
                ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
                 ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
            ((MSETQ) |$Null4r2|
             ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
              ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 4050. (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null4g|
             (($EV)
              ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|)
                2.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                8.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
                6.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|)
                72.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
               ((MTIMES) 6. (($P) 3. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
               ((MTIMES) 3. (($P) 2. 2.))
               ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
               ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
               ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
               ((MQUOTIENT)
                ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
                6.)
               ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.))
                72.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4cr|
             ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
              ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S6m|
             ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
              ((MTIMES) 28320. (($P) 5. 1.))
              ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 82400. (($P) 3. 3.))
              ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S6z|
             ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
              ((MTIMES) 1177320. (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
              ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 929500. (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
            ((MSETQ) |$Null6r16|
             ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
              ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
              ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 3074625000. (($P) 3. 3.))
              ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.))
              ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
              ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
            ((MSETQ) |$Null6g|
             (($EV)
              ((MPLUS)
               ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
               ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
               ((MQUOTIENT)
                ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|))
                4.)
               ((MQUOTIENT)
                ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|) 168.)
               ((MQUOTIENT)
                ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)
                 |$d|)
                280.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
               ((MQUOTIENT)
                ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MMINUS)
                 ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|) 378.)
               ((MQUOTIENT)
                ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
                 |$d|)
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.)
                 |$d|)
                945.)
               ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|) 2520.)
               ((MQUOTIENT)
                ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                140.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)
                 |$d|)
                252.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|) 7560.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.)))
                18.)
               ((MTIMES) 110. (($P) 5. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
               ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
               ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.))
                12.)
               ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
               ((MQUOTIENT)
                ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.))
                70.)
               ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
               ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.))
                7.)
               ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
               ((MQUOTIENT)
                ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.))
                54.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.))
                6.)
               ((MQUOTIENT)
                ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.)
                 (($P) 3. 0.))
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.)
                 (($P) 3. 0.))
                3780.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
                14.)
               ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
               ((MQUOTIENT)
                ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
                28.)
               ((MQUOTIENT)
                ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.))
                45.)
               ((MQUOTIENT)
                ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.))
                280.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
                 (($P) 2. 0.))
                140.)
               ((MQUOTIENT)
                ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.))
                630.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 1. 1.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
                37800.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 8.)
            ((MSETQ) |$S8m1|
             ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.)
               (($P) 7. 0.))
              ((MTIMES) 8289945720. (($P) 6. 2.))
              ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
              ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 0.))
              ((MTIMES) 8399122200. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 1.))
              ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 4515839300.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 300059350. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2066129100.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 47098800. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
            ((MSETQ) |$S8m2|
             ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) 51399096. (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
              ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
              ((MTIMES) 46431000. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
              ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1903750. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
              ((MTIMES) 419373360. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 6188984592. (($P) 5. 3.))
              ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 20048000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 8144150. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 23738400. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
              ((MTIMES) 359941680. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 5264441616. (($P) 5. 3.))
              ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 17416000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6809950. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 20437200. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S10z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
              ((MTIMES) 94471732800. (($P) 9. 1.))
              ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 1017474393600. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1805580000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
              ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.)
               (($P) 6. 1.))
              ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 607282147584. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 20082748000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 36082698000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 23408646912.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 28894320000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 771289485750.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 11311477275. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 612360000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 575909838000.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 816480000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 27552406000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 34574400000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 11854080000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 40166544600. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 2. 2.))))
            ((MSETQ) |$S10z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
              ((MTIMES) 65112321600. (($P) 9. 1.))
              ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 690708211200. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 7. 1.))
              ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
              ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 2261880000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 6. 0.))
              ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 376838832384. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 3.))
              ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 2.))
              ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 11114538000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 24356973312.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.)
               (($P) 4. 4.))
              ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6161648325.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 14804370000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
              ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1210524000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6667920000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 359389840950.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
               (($P) 4. 1.))
              ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1210524000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 338354074800.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 16134720000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 18276010200. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))))
            ((MSETQ) |$S103z|
             ((MPLUS)
              ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
              ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
              ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.)
               (($P) 9. 0.))
              ((MTIMES) 36360611332200. (($P) 8. 2.))
              ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
              ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
              ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1631223468000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.)
               (($P) 7. 0.))
              ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 7. 0.))
              ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) 372093476932800. (($P) 6. 4.))
              ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.)
               (($P) 6. 2.))
              ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
              ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.)
               (($P) 6. 0.))
              ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 540966535200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 6. 0.))
              ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.)
               (($P) 5. 3.))
              ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 1170019452000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.)
               (($P) 5. 2.))
              ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
              ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 4662858416400.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.)
               (($P) 5. 0.))
              ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
              ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 5. 0.))
              ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 805050582525.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 3.))
              ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 9453628800.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
              ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
              ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 4. 2.))
              ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 40416163200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 237200140800.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 112702665600.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
               (($P) 4. 1.))
              ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 161245123200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 4. 1.))
              ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 232452259200. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 324362765475. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.)
               (($P) 4. 0.))
              ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 811066032000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
              ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 7740984220200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
              ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 185345126400.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 430303104000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
              ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 3. 2.))
              ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 437098032000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 296415302400. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 37933056000. (($P) 1. 0.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 270273024000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 552463430400.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
              ((MTIMES) 300421900800. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
               ((MEXPT) (($P) 3. 0.) 3.))
              ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.)
               (($P) 2. 1.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 441839664000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 14224896000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 10668672000.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 8001504000.)
               ((MEXPT) (($P) 1. 0.) 2.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 99574272000.)
               ((MEXPT) (($P) 1. 1.) 3.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 3.))
              ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 16003008000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.)
               (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 4.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 3.))))
            |$states_defined|))) 
(ADDLABEL '$%O87) 
(DSKSETQ $%O88
         '"/home/igor/tex/NoChaos/maxima.cov/SSTT/40_define_test_states.v1.mat") 
(ADDLABEL '$%O88) 
(DSKSETQ $%I89 '(($SET_NUMBER_OF_PARTICLE) 4.)) 
(ADDLABEL '$%I89) 
(DSKSETQ $%O89 '$DONE) 
(ADDLABEL '$%O89) 
(DSKSETQ $%I90 '((|$SetStates|) 26.)) 
(ADDLABEL '$%I90) 
(DSKSETQ $%O90 '|$states_defined|) 
(ADDLABEL '$%O90) 
(DSKSETQ $%I91 '(($BATCH) "SSSS_w_ghTTTT_dx3.mat")) 
(ADDLABEL '$%I91) 
(DSKSETQ $%I92
         '((MDEFINE)
           ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|)
            ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
            ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
            ((MSETQ) |$Asss|
             ((|$gf_amplitudeN4V2|)
              ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
              ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
            ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "Step0: amplitude computation time"
             ((MPLUS) $TI1 ((MMINUS) $TI0)))
            ((MRETURN) |$Asss|)))) 
(ADDLABEL '$%I92) 
(DSKSETQ $%O92
         '((MDEFINE SIMP)
           ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|)
            ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
            ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
            ((MSETQ) |$Asss|
             ((|$gf_amplitudeN4V2|)
              ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
              ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
            ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "Step0: amplitude computation time"
             ((MPLUS) $TI1 ((MMINUS) $TI0)))
            ((MRETURN) |$Asss|)))) 
(ADDLABEL '$%O92) 
(DSKSETQ $%I93 '((MDEFINE) ((|$SSSSstep1|) |$AmpS40|) |$AmpS40|)) 
(ADDLABEL '$%I93) 
(DSKSETQ $%O93 '((MDEFINE SIMP) ((|$SSSSstep1|) |$AmpS40|) |$AmpS40|)) 
(ADDLABEL '$%O93) 
(DSKSETQ $%I94
         '((MDEFINE)
           ((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
            ((MSETQ) |$Assss0|
             ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
              |$Sc4| |$l4| |$dd0|))
            ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
            ((MSETQ) |$f_Assss|
             (($RATSIMP)
              (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "simplification computation time"
             ((MPLUS) $TI2 ((MMINUS) $TI1)))
            ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
            (($PRINT) "computation times" $TI0 $TI1 $TI2)
            ((MSETQ) $GH_0
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt0|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) |$tttt|
             (($FACTOR)
              (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_0 |$tttt0|)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT_dx3|
             (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
            (($PRINT) "factors from ghosts and momenta and measure"
             |$gh_TTTT_dx3|)
            ((MSETQ) $FINAL_AMP_DX
             (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
            ((MRETURN)
             ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
              (($FACTOR) |$dx3_dOM|)))))) 
(ADDLABEL '$%I94) 
(DSKSETQ $%O94
         '((MDEFINE SIMP)
           ((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
            ((MSETQ) |$Assss0|
             ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
              |$Sc4| |$l4| |$dd0|))
            ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
            ((MSETQ) |$f_Assss|
             (($RATSIMP)
              (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "simplification computation time"
             ((MPLUS) $TI2 ((MMINUS) $TI1)))
            ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
            (($PRINT) "computation times" $TI0 $TI1 $TI2)
            ((MSETQ) $GH_0
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt0|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) |$tttt|
             (($FACTOR)
              (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_0 |$tttt0|)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT_dx3|
             (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
            (($PRINT) "factors from ghosts and momenta and measure"
             |$gh_TTTT_dx3|)
            ((MSETQ) $FINAL_AMP_DX
             (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
            ((MRETURN)
             ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
              (($FACTOR) |$dx3_dOM|)))))) 
(ADDLABEL '$%O94) 
(DSKSETQ $%O95
         '"/home/igor/tex/NoChaos/maxima.cov/SSTT/SSSS_w_ghTTTT_dx3.mat") 
(ADDLABEL '$%O95) 
(DSKSETQ $%I96
         '(($EV) (($DECLARE) |$Ms| $INTEGER)
           (($DECLARE) |$Mt| $INTEGER) (($COMPILE) $ALL))) 
(ADDLABEL '$%I96) 
(DSKSETQ $%O96 '$DONE) 
(ADDLABEL '$%O96) 
(DSKSETQ $%I97
         '((MSETQ) |$qq|
           ((MSETQ) |$qq1| ((MSETQ) |$qq2| ((MSETQ) |$qq3| 1.))))) 
(ADDLABEL '$%I97) 
(DSKSETQ $%O97 '1.) 
(ADDLABEL '$%O97) 
(DSKSETQ $%I98
         '((MSETQ) |$nq|
           ((MSETQ) |$nq1| ((MSETQ) |$nq2| ((MSETQ) |$nq3| 0.))))) 
(ADDLABEL '$%I98) 
(DSKSETQ $%O98 '0.) 
(ADDLABEL '$%O98) 
(DSKSETQ $%I99 '((MSETQ) |$filename| "TTS4zS4z.lisp")) 
(ADDLABEL '$%I99) 
(DSKSETQ $%O99 '"TTS4zS4z.lisp") 
(ADDLABEL '$%O99) 
(DSKSETQ $%I100 '((MSETQ) |$qq2| |$S4z|)) 
(ADDLABEL '$%I100) 
(DSKSETQ $%O100
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADDLABEL '$%O100) 
(DSKSETQ $%I101 '((MSETQ) |$nq2| 4.)) 
(ADDLABEL '$%I101) 
(DSKSETQ $%O101 '4.) 
(ADDLABEL '$%O101) 
(DSKSETQ $%I102 '((MSETQ) |$qq3| |$S4z|)) 
(ADDLABEL '$%I102) 
(DSKSETQ $%O102
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADDLABEL '$%O102) 
(DSKSETQ $%I103 '((MSETQ) |$nq3| 4.)) 
(ADDLABEL '$%I103) 
(DSKSETQ $%O103 '4.) 
(ADDLABEL '$%O103) 
(DSKSETQ $%I104
         '((MSETQ) |$a1234|
           ((|$gf_SSSSV3|) |$qq| |$nq| |$qq1| |$nq1| |$qq2| |$nq2|
            |$qq3| |$nq3| ""))) 
(ADDLABEL '$%I104) 
(DSKSETQ $%O104
         '((MLIST SIMP)
           ((MTIMES SIMP FACTORED) 128.
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -6. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MPLUS SIMP IRREDUCIBLE) 81745200.
             ((MTIMES SIMP RATSIMP) 15872400. |$Ms|)
             ((MTIMES SIMP) 1118925. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) 151822. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) 7688. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP RATSIMP) -326980800. |$om|)
             ((MTIMES SIMP RATSIMP) -54809820. |$Ms| |$om|)
             ((MTIMES SIMP) -7696806. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP) -1082360. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP) -72912. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$om|)
             ((MTIMES SIMP RATSIMP) -8679780. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -1118784. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -84320. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 525928572. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 83570508. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 17723387. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 2888214. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 245784. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -18477936. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 33871986. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 6180626. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 599232. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 9238968. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 2873106. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 304112. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -431601336.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -77456400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -20672240. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3502900. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -345744. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 51355188. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -52005912. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -11115586. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1429664. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -24226344. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -9165078. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1512096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1163520. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -399840. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 195120828. ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 46703256. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 13416256. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2140320. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 172872. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -52532190. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 40260669. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 8920710. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1345344. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 23329458. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 10160280. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2462096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2217312. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1345344. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 172872. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -53885652. ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -16963882. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -4169436. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -644448. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 23244084. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -15594150. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -3702678. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -399840. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -9686268. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -5127006. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1512096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1360560. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1429664. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -345744. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 9835536. ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 3001114. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 364820. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -3398124. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2267215. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 687656. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1332198. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1222594. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 304112. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 223368. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 599232. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 245784. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -193548. ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 64516. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -234222. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 49784. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 123588. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -111952. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 46200. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -84320. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -72912. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 32258. ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 24892. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -26694. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -12152. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 7688. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))))
           ((MTIMES SIMP FACTORED) 128.
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om|) -4.)
            ((MEXPT SIMP) |$om| -8.)
            ((MPLUS SIMP IRREDUCIBLE) 81745200.
             ((MTIMES SIMP RATSIMP) 15872400. |$Ms|)
             ((MTIMES SIMP) 1118925. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) 151822. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) 7688. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP RATSIMP) -326980800. |$om|)
             ((MTIMES SIMP RATSIMP) -54809820. |$Ms| |$om|)
             ((MTIMES SIMP) -7696806. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP) -1082360. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP) -72912. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$om|)
             ((MTIMES SIMP RATSIMP) -8679780. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -1118784. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -84320. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 525928572. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 83570508. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 17723387. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 2888214. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 245784. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -18477936. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 33871986. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 6180626. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 599232. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 9238968. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 2873106. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 304112. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -431601336.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -77456400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -20672240. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3502900. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -345744. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 51355188. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -52005912. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -11115586. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1429664. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -24226344. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -9165078. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1512096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1163520. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -399840. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 195120828. ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 46703256. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 13416256. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2140320. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 172872. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -52532190. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 40260669. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 8920710. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1345344. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 23329458. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 10160280. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2462096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2217312. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1345344. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 172872. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -53885652. ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -16963882. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -4169436. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -644448. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 23244084. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -15594150. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -3702678. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -399840. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -9686268. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -5127006. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1512096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1360560. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1429664. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -345744. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 9835536. ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 3001114. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 364820. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -3398124. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2267215. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 687656. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1332198. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1222594. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 304112. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 223368. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 599232. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 245784. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -193548. ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 64516. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -234222. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 49784. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 123588. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -111952. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 46200. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -84320. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -72912. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 32258. ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 24892. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -26694. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -12152. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 7688. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.)))
            ((MEXPT SIMP) |$Xi| -8.)
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             8.))
           ((MTIMES SIMP FACTORED)
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -2. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) 6. ((MTIMES SIMP) -2. |$Ms|)))
            ((MEXPT SIMP) |$Xi| 8.)
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -8.))
           ((MTIMES SIMP FACTORED) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|)
            |$Xi|
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -2.)))) 
(ADDLABEL '$%O104) 
(DSKSETQ $%I105 '((|$a1234| ARRAY) 1.)) 
(ADDLABEL '$%I105) 
(DSKSETQ $%O105
         '((MTIMES SIMP FACTORED) 128.
           ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
            ((MPLUS SIMP) -6. ((MTIMES SIMP) 2. |$Ms|)
             ((MTIMES SIMP) 2. |$Mt|)))
           ((MEXPT SIMP) |$om|
            ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
           ((MPLUS SIMP IRREDUCIBLE) 81745200.
            ((MTIMES SIMP RATSIMP) 15872400. |$Ms|)
            ((MTIMES SIMP) 1118925. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
            ((MTIMES SIMP) 151822. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
            ((MTIMES SIMP) 7688. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
            ((MTIMES SIMP RATSIMP) -326980800. |$om|)
            ((MTIMES SIMP RATSIMP) -54809820. |$Ms| |$om|)
            ((MTIMES SIMP) -7696806. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$om|)
            ((MTIMES SIMP) -1082360. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$om|)
            ((MTIMES SIMP) -72912. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
             |$om|)
            ((MTIMES SIMP RATSIMP) -8679780. |$Ms| |$Mt| |$om|)
            ((MTIMES SIMP) -1118784. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| |$om|)
            ((MTIMES SIMP) -84320. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$Mt| |$om|)
            ((MTIMES SIMP) 525928572. ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 83570508. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 17723387. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 2888214. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 245784. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) -18477936. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 33871986. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 6180626. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 599232. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 9238968. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 2873106. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) 304112. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP) -431601336. ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -77456400. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -20672240. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -3502900. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -345744. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) 51355188. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -52005912. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -11115586. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -1429664. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -24226344. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -9165078. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -1512096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -1163520. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) -399840. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP) 195120828. ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 46703256. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 13416256. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 2140320. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 172872. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) -52532190. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 40260669. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 8920710. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 1345344. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 23329458. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 10160280. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 2462096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 2217312. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 1345344. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) 172872. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP) -53885652. ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -16963882. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -4169436. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -644448. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) 23244084. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -15594150. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -3702678. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -399840. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -9686268. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -5127006. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -1512096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -1360560. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -1429664. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) -345744. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP) 9835536. ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 3001114. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 364820. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) -3398124. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 2267215. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 687656. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 1332198. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 1222594. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 304112. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 223368. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 599232. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) 245784. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP) -193548. ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) 64516. |$Ms|
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -234222. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) 49784. |$Ms| |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) 123588. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -111952. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) 46200. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -84320. |$Ms|
             ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) -72912. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP) 32258. ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) 24892. |$Mt|
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) -26694. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) -12152. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP) 7688. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
             ((MEXPT SIMP RATSIMP) |$om| 8.))))) 
(ADDLABEL '$%O105) 
(DSKSETQ $%I106 '(($SAVE) |$filename| $ALL)) 
(ADDLABEL '$%I106) 
(DSKSETQ |$expand_reggeon_loaded| 'T) 
(ADD2LNC '|$expand_reggeon_loaded| $VALUES) 
(DEFPROP |$expand_reggeon_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$expand_reggeon_loaded| $PROPS) 
(DEFPROP |$expand_reggeon_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$expand_reggeon_loaded| $PROPS) 
(DSKSETQ |$dbg_all_terms| 'NIL) 
(ADD2LNC '|$dbg_all_terms| $VALUES) 
(DEFPROP |$dbg_all_terms| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_all_terms| $PROPS) 
(DEFPROP |$dbg_all_terms| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_all_terms| $PROPS) 
(DSKSETQ |$dbg_compute_levels| 'NIL) 
(ADD2LNC '|$dbg_compute_levels| $VALUES) 
(DEFPROP |$dbg_compute_levels| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_compute_levels| $PROPS) 
(DEFPROP |$dbg_compute_levels| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_compute_levels| $PROPS) 
(DSKSETQ |$derivatives_loaded| 'T) 
(ADD2LNC '|$derivatives_loaded| $VALUES) 
(DEFPROP |$derivatives_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$derivatives_loaded| $PROPS) 
(DEFPROP |$derivatives_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$derivatives_loaded| $PROPS) 
(DSKSETQ |$dbg_wrt_lambda| 'NIL) 
(ADD2LNC '|$dbg_wrt_lambda| $VALUES) 
(DEFPROP |$dbg_wrt_lambda| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_lambda| $PROPS) 
(DEFPROP |$dbg_wrt_lambda| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_lambda| $PROPS) 
(DSKSETQ |$dbg_wrt_pair| 'NIL) 
(ADD2LNC '|$dbg_wrt_pair| $VALUES) 
(DEFPROP |$dbg_wrt_pair| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_pair| $PROPS) 
(DEFPROP |$dbg_wrt_pair| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_pair| $PROPS) 
(DSKSETQ |$dbg_wrt_states| 'NIL) 
(ADD2LNC '|$dbg_wrt_states| $VALUES) 
(DEFPROP |$dbg_wrt_states| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_states| $PROPS) 
(DEFPROP |$dbg_wrt_states| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_states| $PROPS) 
(DSKSETQ |$dbg_wrt_contract| 'NIL) 
(ADD2LNC '|$dbg_wrt_contract| $VALUES) 
(DEFPROP |$dbg_wrt_contract| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_contract| $PROPS) 
(DEFPROP |$dbg_wrt_contract| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_contract| $PROPS) 
(DSKSETQ |$dbg_scalars| 'NIL) 
(ADD2LNC '|$dbg_scalars| $VALUES) 
(DEFPROP |$dbg_scalars| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_scalars| $PROPS) 
(DEFPROP |$dbg_scalars| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_scalars| $PROPS) 
(DSKSETQ |$NIused| '2.) 
(ADD2LNC '|$NIused| $VALUES) 
(DSKSETQ |$objects_with_index| '((MLIST SIMP) $LA |$Sk| $K)) 
(ADD2LNC '|$objects_with_index| $VALUES) 
(DSKSETQ |$compute_pp_loaded| 'T) 
(ADD2LNC '|$compute_pp_loaded| $VALUES) 
(DEFPROP |$compute_pp_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$compute_pp_loaded| $PROPS) 
(DEFPROP |$compute_pp_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$compute_pp_loaded| $PROPS) 
(DSKSETQ $AP '2.) 
(ADD2LNC '$AP $VALUES) 
(DEFPROP $AP ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '$AP $PROPS) 
(DEFPROP $AP $FIXNUM MODE) 
(ADD2LNC '$AP $PROPS) 
(DSKSETQ |$amp_4pts_loaded| 'T) 
(ADD2LNC '|$amp_4pts_loaded| $VALUES) 
(DEFPROP |$amp_4pts_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$amp_4pts_loaded| $PROPS) 
(DEFPROP |$amp_4pts_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$amp_4pts_loaded| $PROPS) 
(DSKSETQ |$nn| '4.) 
(ADD2LNC '|$nn| $VALUES) 
(DSKSETQ |$Lev0| '8.) 
(ADD2LNC '|$Lev0| $VALUES) 
(DSKSETQ |$Null2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -30. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.))
           ((MTIMES SIMP) -10. (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -50. (($P SIMP) 2. 0.)))) 
(ADD2LNC '|$Null2| $VALUES) 
(DSKSETQ |$Null3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 136. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.))
           ((MTIMES SIMP) 144. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.))
           ((MTIMES SIMP) 672. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 288. (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 800. (($P SIMP) 3. 0.)))) 
(ADD2LNC '|$Null3| $VALUES) 
(DSKSETQ |$S4z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4z| $VALUES) 
(DSKSETQ |$S4m|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 25. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 300. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -504. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 153. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 504. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 2268. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 1164. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -2016. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 2250. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4m| $VALUES) 
(DSKSETQ |$S4r1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 1512. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 18144. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) 54432. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 122472. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 734832. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -163296. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -979776. (($P SIMP) 3. 1.)))) 
(ADD2LNC '|$S4r1| $VALUES) 
(DSKSETQ |$S4r2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -1452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -5112. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 1452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -10512. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 1512. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -67122. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19320. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 92520. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 5850. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4r2| $VALUES) 
(DSKSETQ |$S4r3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -552. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -2412. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 552. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 1512. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -4896. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -37476. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 7728. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 49968. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -900. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4r3| $VALUES) 
(DSKSETQ |$Null4r1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 25. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -152. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -312. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1224. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -519. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 936. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 936. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 3004. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 624. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 4350. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4r1| $VALUES) 
(DSKSETQ |$Null4r2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -778. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -3696. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -3393. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -5640. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -15354. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -13050. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -36. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 4050. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 5088. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -5472. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 9000. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4r2| $VALUES) 
(DSKSETQ |$Null4g|
         '((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 37. 72.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 31. 6.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 29. 8.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 5. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 3. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 27. 2.) (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 75. 4.) (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4g| $VALUES) 
(DSKSETQ |$Null4cr|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -82. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -288. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -351. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -696. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1494. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1458. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 468. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 702. (($P SIMP) 2. 2.)))) 
(ADD2LNC '|$Null4cr| $VALUES) 
(DSKSETQ |$S6m|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 925. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -2700. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 1390. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5150. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -2315. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -5150. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -27000. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -2160. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 4320. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6480. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 14240. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 2160. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 30720. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 82400. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -1620. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -8640. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19860. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -7560. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -108600. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 6432. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 28320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$S6m| $VALUES) 
(DSKSETQ |$S6z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 6750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -20250. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 12275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -6750. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 15950. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 1900. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -7975. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 251225. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -43875. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9720. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 75700. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -337500. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 100680. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -191400. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 929500. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 79515. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -141150. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 214110. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1872750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18168. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1177320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -226500. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$S6z| $VALUES) 
(DSKSETQ |$Null6r16|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -251797. ((MEXPT SIMP) (($P SIMP) 1. 0.) 6.))
           ((MTIMES SIMP) -2092175. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -7110175. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -29761875.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -5461735. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -24201350.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -50991925.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -24404550.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -12108575. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -62731800.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -3421800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 69175800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -121746050. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 70097000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 59508925. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -294064625. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -775902375. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -23008900.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -19102900. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 11421000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -442111500. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -78516400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 529209500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1024096500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1110037500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 3074625000. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -149096700.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 40996125. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -116943750. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -1724253750. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1836843750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -221157000. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2713770000. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 83700000. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$Null6r16| $VALUES) 
(DSKSETQ |$Null6g|
         '((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 709. 5400.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 6.))
           ((MTIMES SIMP) ((RAT SIMP) 253. 420.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.) (($P SIMP) 1. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 1051. 315.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 603. 140.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 919. 56.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 5. 2.) (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 10547. 1260.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) ((RAT SIMP) 2831. 420.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 9. 2.) (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 667. 28.) (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 151. 7.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 5. 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 333. 14.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 66103. 3780.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 22. 3.) (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 104651. 1260.) (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 121. 6.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 19141. 378.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 415. 21.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 5. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 508. 21.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 884. 7.) (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 2245. 21.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) ((RAT SIMP) 11343. 140.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 5065. 42.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 295. 14.) (($P SIMP) 1. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 2175. 14.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 1613. 6.) (($P SIMP) 1. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -20. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 8125. 18.) (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$Null6g| $VALUES) 
(DSKSETQ |$S8m1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 3704400. ((MEXPT SIMP) (($P SIMP) 2. 0.) 4.))
           ((MTIMES SIMP) -4233600. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 47098800. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 4233600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 121564800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -95719050.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -168663600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -2066129100.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 2822400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -8467200. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 564480. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -134930880. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -164058060. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 446029860. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 1881600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 300059350. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -166168800. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -564480. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -89953920. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 240527460.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 193485600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6641529720. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -566729900. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -4515839300.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -2822400. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 31399200. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -303712860. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -1918948920. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -2176090560. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 218051350.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 3466376900. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 356247360. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -1693440. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 67465440. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4233600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -301960395. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 200500650.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 84091995. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 1532790000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 87908400. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -1519737120. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 922165425.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 1693440. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -67465440. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 329030595. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1768903290. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 2882147400. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -220555395.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -4130193690. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 514439100. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -384952680. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 8399122200. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -1354752. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 37184832. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -151277760. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -432712800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1501803216. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2179008. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 755612928. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -1367559072. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 442163232. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -14516463024. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 28910880. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 105066720. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 697965480. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 46425600. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 8289945720. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -120426480. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -2275704720. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 73716750. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8m1| $VALUES) 
(DSKSETQ |$S8m2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 11760. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -23520. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 364560. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 11760. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 769440. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -992250. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -1134000. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -13891500.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -7840. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -907200. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -1003948. (($P SIMP) 2. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 2996548. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 1903750. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -776160. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -604800. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1974148. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1268960. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 43927352. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -3903500. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -30054500.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 243040. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -1698748. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -12175352. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -12949440. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 1495750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 22998500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 4603200. (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 453600. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2003091. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 921690. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 624291. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 9218160. (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 412080. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -9684000. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4919625. ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -453600. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1842891. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 11683434. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 17523720. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1598091. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -27559434. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -94500. (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -3330600. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 46431000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 279360. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -676800. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2152800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -8285520. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 83520. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 5080320. (($P SIMP) 1. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -7653024. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 4110624. (($P SIMP) 1. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -83615280. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 118560. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 522720. (($P SIMP) 1. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 4197864. (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -122880. (($P SIMP) 1. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 51399096. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -856944. (($P SIMP) 1. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -14931216. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 366750. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8m2| $VALUES) 
(DSKSETQ |$S8z1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 63000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -126000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -12448800. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 23738400. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 12448800. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 63000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -35002800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19192950. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 11264400. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 618823800.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -42000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 23950080. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -68817420. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 10255140. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 8144150. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 20048000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -631680. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 26813220. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -22545600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1237619880. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -14149100. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 539448700.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -772800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -15677340. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -360009720. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -156750720. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 13777750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -223149500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 910342720. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -11975040.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 16215885. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19570950.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 28720755. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 462861000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10558800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222613440. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -73024875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 11975040. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2116485. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 529542090. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -18257400. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -12882555.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 512024310. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1212819300. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -247152360. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -4300632000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -10789632. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 10184832. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -262211040. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 135449328. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1209600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -383096448. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 384247584. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 356467104. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 6188984592. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 126077280. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -64299480. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -113561280. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2262735720. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -1427760. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 419373360. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -54920250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8z1| $VALUES) 
(DSKSETQ |$S8z2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -63000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -10823400. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 20437200. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 10823400. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -30038400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 17038350. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9601200. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 530541900.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -21000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 20139840. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -57671460. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7657020. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6809950. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 17416000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -416640. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 21328860. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -19210800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1064138040. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11458300. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 464137100.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -512400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -13549620. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -305834760. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -134722560. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 11726750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -191999500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 772506560. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -10069920.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 13616505. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -17038350.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 24652215. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 393876000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -9248400. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -194265120. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -64519875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 10069920. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -802305. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 453611970. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10546200. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10779615.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 439123230. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1028682900. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -208166280. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -3654567000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -9265536. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 8963136. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -220237920. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 118298544. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 604800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -328898304. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 324832032. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 300357792. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 5264441616. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 106609440. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -55667640. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -95941440. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -1931385960. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -848880. (($P SIMP) 1. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 359941680. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -46478250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8z2| $VALUES) 
(DSKSETQ |$S10z1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 8890560000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -493920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -47040000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -816480000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -680400000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21840000. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 40166544600. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 47040000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11854080000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -47040000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 38525760000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -17406144000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -823200000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1338960000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 22514954000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -34574400000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -28153440000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 27552406000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 816480000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 47040000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -26671680000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41114304000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -21840000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41941606000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -65582521200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -30367750000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -575909838000.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 28153440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -658560000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -68300806000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 26403816600.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 6659590000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 556646958000. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 17012800000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -414892800000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 612360000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -778260000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 15500824500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 165900000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -23835724500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2976750000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 123480000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19766203100. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 8643600000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2610368400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 37648107500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 347766720000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11311477275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -6952837500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -446460000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 28894320000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -55227112500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 8829124500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 73883607500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 15484392000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1332626535000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -40007615550. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -771289485750.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -28894320000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 446460000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 54671452500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2976750000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 61435500. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 55566000000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -43951472400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -271032372000. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -286098435000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 6371568000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -12604951100. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -215509203000. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -167485920000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 14943553275.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 412610955750. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 59737860000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -104496000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 17850699600. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -12435219600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5376162400. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -9549187200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 9348102400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -319433436000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 6258067200. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 368756136000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -23408646912.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -36082698000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -5845392000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -790017472800. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 29446648000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 865169323200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -89828383680. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -5267808000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 12886098000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 247693312800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 225351473760. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -20082748000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -551036203200. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 2634992640. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -81345942720. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 607282147584. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 1587600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5427840000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 7813260000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 854670000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 254080638000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5662720000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -255510192000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 11300654400. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 1345650000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -6006960000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -71086512000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 6561480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 177150240000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -116617158000. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 116534544000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -1256174740800. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -801360000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -32628708000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 25637875200. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -1805580000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -52980480000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 68103216000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -33493788000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 1017474393600. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) 269482500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 16188732000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -15851576700. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -3532347000. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) -456913920600. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 1395489600. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 94471732800. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -6935292000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S10z1| $VALUES) 
(DSKSETQ |$S10z2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -987840000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 493920000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -538272000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -211680000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -282240000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 538272000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -740880000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 887600000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 297808000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 18276010200. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -1152480000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 538272000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1528800000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -870240000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 8890560000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6979392000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1481760000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -2073008000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 28865354000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -16134720000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -7408800000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -7021994000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 282240000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -538272000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 211680000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 16728768000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -297808000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 35591206000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -41558252400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -28984774000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -338354074800.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) -740880000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 7408800000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 1185408000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -33726406000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 26245762200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 5276614000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 354653434800. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 3841600000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -320060160000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 864360000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -897624000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -864360000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 584724000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7033624500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 312900000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15368524500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11840850000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222264000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -12051172700. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4033680000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10236358800. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7923867500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 158101440000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -903164325. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -2084197500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -864360000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1210524000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 6667920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -19580200500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 3007924500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 42183687500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 21707784000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 706144455000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -760732350. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -359389840950.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) 864360000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -6667920000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1210524000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 19024540500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -14804370000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 5882635500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2222640000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -6136822800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18131623200. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -73995075000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 148176000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -2914240700. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -90863551800. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -60799200000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -6161648325.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 107398030950. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -64729980000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 271824000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 7107435600. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1691955600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 9836573600. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5484931200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5864633600. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -243228636000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1347091200. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 275616936000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -24356973312.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) -271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -11114538000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -12619152000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -413747200800. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -3152072000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 377966635200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -105001606080. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 1505952000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -227982000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 84796480800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 77209342560. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 8564612000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -134957995200. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 147728931840. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -61431088320. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 376838832384. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 1587600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -8324160000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 3410316000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 3750990000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 185496318000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -845824000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -183256752000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 16200340800. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 4241970000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 20725200000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -28186032000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2261880000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 43731360000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -127285830000. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 88084752000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -812357985600. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -349776000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -20774628000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 18773798400. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -112140000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -22498560000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 56394288000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -25510428000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 690708211200. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) -55093500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 9414972000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -12279627900. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -2600955000. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) -316414042200. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 705211200. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 65112321600. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -5241852000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S10z2| $VALUES) 
(DSKSETQ |$S103z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -8001504000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 4.))
           ((MTIMES SIMP) -32006016000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 16003008000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 99574272000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 21337344000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -196777728000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 104908608000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -45045504000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 3.))
           ((MTIMES SIMP) -99574272000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 47416320000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -8001504000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 48009024000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 194406912000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -92461824000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 43563744000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -1792336896000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -2576484288000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 7112448000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -14224896000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -501150988800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 514530374400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 441839664000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7112448000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 87761116800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -457630790400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 4061207808000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 134708448000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -106673616000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 6322176000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -167181974400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -3589526644200. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -5619712000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 3.))
           ((MTIMES SIMP) 132765696000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 300421900800. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -552463430400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -170698752000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -26156592000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -270273024000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 60928560000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 3839299430400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 4795698700800. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -294705600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 405817910400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -3905736870000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 3143109312000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -432673920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -3369517242000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 37933056000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -26119900800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 296415302400. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -437098032000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 2106707097600. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -2541052684800. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 3435312384000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 192470678400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -6213646698000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5520826256400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 1443258877200. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 62480247253200.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) 204252384000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -430303104000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -185345126400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 5319068874000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -7740984220200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -4520578045200. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -44612888821200. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 697085760000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 40182960384000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 15321398400.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15066475200. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15321398400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -202319308800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 923941588500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 121367736000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 2064731287500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -3029894910000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 75895747200. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 1456309992900. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -811066032000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 9453628800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 5207328000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -4368576128400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4017877831500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19190767680000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 324362765475. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -394125385500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -143345462400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 232452259200. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 256048128000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -4741513459200. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 4475838005100. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -6569242375500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -161245123200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 3944646216000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1380872467500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1179466142400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -127827325665000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2053316263950. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 75396325217850.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) -112702665600.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -237200140800.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -40416163200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -2692058273100. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 9439988670000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1453598968500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -11342131920000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -3345674864400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 11567302783200. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 17434459413000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -9453628800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 1869329145600. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 4020673836900. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -5866932670200. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 12281913504000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -805050582525.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -6720249875850. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 59658933348000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 66919708800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1500917040000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 2178181861200. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 163034924400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1618250440800. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1910158588800. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1613022297600. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 49111179012000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 438568300800. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -17279037720000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 10785603015936.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) 1991485440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -2648040595200. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -4662858416400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 7078970505600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 57583975615200. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -546142632000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -69884033083200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -27245214682560. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -85033670400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -6880443591600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 420527181600. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -35674605701280. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -1170019452000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 19828757793600. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -87175629112320. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -26971837583040. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) -271805393809152. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 168391440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 975316665600. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -540966535200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -2722302709200. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -33663814002000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -567494860800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 11635371216000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -9239591390400. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -2776289040000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 4976458318800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 17649435254400. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 40063922640000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 3509112859200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -10309655635200. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 40713698768400. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 33410065449600. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) 372093476932800. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 799527909600. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -48348316800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 4728322620000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -3565119398400. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -1631223468000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -9236108851200. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -18527478710400. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -4958602812000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) -126713247091200. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) 16108035300.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 1771370748000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 2953030572900. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 840041987400. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) 36360611332200. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) -1078772817600. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) -6400051876800. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -1301785884000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S103z| $VALUES) 
(DSKSETQ |$qq3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$qq3| $VALUES) 
(DSKSETQ |$qq2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$qq2| $VALUES) 
(DSKSETQ |$qq1| '1.) 
(ADD2LNC '|$qq1| $VALUES) 
(DSKSETQ |$qq| '1.) 
(ADD2LNC '|$qq| $VALUES) 
(DSKSETQ |$nq3| '4.) 
(ADD2LNC '|$nq3| $VALUES) 
(DSKSETQ |$nq2| '4.) 
(ADD2LNC '|$nq2| $VALUES) 
(DSKSETQ |$nq1| '0.) 
(ADD2LNC '|$nq1| $VALUES) 
(DSKSETQ |$nq| '0.) 
(ADD2LNC '|$nq| $VALUES) 
(DSKSETQ |$filename| '"TTS4zS4z.lisp") 
(ADD2LNC '|$filename| $VALUES) 
(DSKSETQ |$Assss|
         '((MTIMES SIMP)
           ((MEXPT SIMP)
            ((MPLUS SIMP) ((MEXPT SIMP RATSIMP) |$om| 8.)
             ((MTIMES SIMP) -4. ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 6. ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -4. ((MEXPT SIMP RATSIMP) |$om| 11.))
             ((MEXPT SIMP RATSIMP) |$om| 12.))
            -1.)
           ((MEXPT SIMP) |$Xi| -8.)
           ((MPLUS SIMP) 10463385600.
            ((MTIMES SIMP RATSIMP) 2031667200. |$Ms|)
            ((MTIMES SIMP) 143222400. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
            ((MTIMES SIMP) 19433216. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
            ((MTIMES SIMP) 984064. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -125560627200.
              ((MTIMES SIMP RATSIMP) -23268994560. |$Ms|)
              ((MTIMES SIMP) -2130970368.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -294007808.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -17205248.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) ((MTIMES SIMP RATSIMP) -1111011840. |$Ms|)
                ((MTIMES SIMP) -143204352.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -10792960.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|))
             |$om|)
            ((MTIMES SIMP)
             ((MPLUS SIMP) 695121993216.
              ((MTIMES SIMP RATSIMP) 123708962304. |$Ms|)
              ((MTIMES SIMP) 14160350080.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 2022158080.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 133676032.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -2365175808.
                ((MTIMES SIMP RATSIMP) 13223708928. |$Ms|)
                ((MTIMES SIMP) 1936754944.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 163045376.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1182587904.
                ((MTIMES SIMP RATSIMP) 367757568. |$Ms|)
                ((MTIMES SIMP) 38926336.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -2351644609536.
              ((MTIMES SIMP RATSIMP) -405702377472. |$Ms|)
              ((MTIMES SIMP) -56400602112.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -8373340672.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -612362240.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 25494870528.
                ((MTIMES SIMP RATSIMP) -72450001920. |$Ms|)
                ((MTIMES SIMP) -11761477888.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -1098813440.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -12561675264.
                ((MTIMES SIMP RATSIMP) -4115190528. |$Ms|)
                ((MTIMES SIMP) -504958976.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -148930560.
                ((MTIMES SIMP RATSIMP) -51179520. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 5428098602496.
              ((MTIMES SIMP RATSIMP) 919903564800. |$Ms|)
              ((MTIMES SIMP) 151602546944.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 23330971136.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 1848577024.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -125536755456.
                ((MTIMES SIMP RATSIMP) 242021280384. |$Ms|)
                ((MTIMES SIMP) 42695018240.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 4388233216.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 60906408192.
                ((MTIMES SIMP RATSIMP) 20982767616. |$Ms|)
                ((MTIMES SIMP) 2953472000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1475260416.
                ((MTIMES SIMP RATSIMP) 581640192. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP) 22127616. ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -9039113845248.
              ((MTIMES SIMP RATSIMP) -1531502000384. |$Ms|)
              ((MTIMES SIMP) -292386316288.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -46317494272.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -3886346240.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 373275044352.
                ((MTIMES SIMP RATSIMP) -550177389312. |$Ms|)
                ((MTIMES SIMP) -103774041856.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -11603529728.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -178181346816.
                ((MTIMES SIMP RATSIMP) -64502446848. |$Ms|)
                ((MTIMES SIMP) -10313961472.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -6614734848.
                ((MTIMES SIMP RATSIMP) -2993655808. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP) -221276160.
               ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 11198562456576.
              ((MTIMES SIMP RATSIMP) 1938902325504. |$Ms|)
              ((MTIMES SIMP) 418561157376.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 67620492800.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 5850277888.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -746188564992.
                ((MTIMES SIMP RATSIMP) 899040885632. |$Ms|)
                ((MTIMES SIMP) 178925760000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 21452505088.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 350137624320.
                ((MTIMES SIMP RATSIMP) 133259298560. |$Ms|)
                ((MTIMES SIMP) 23975012352.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 17708762112.
                ((MTIMES SIMP RATSIMP) 9228443648. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP) 1005075456.
               ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -10494458881536.
              ((MTIMES SIMP RATSIMP) -1904366852608. |$Ms|)
              ((MTIMES SIMP) -452480197632.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -73774861312.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -6367981568.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1055899563264.
                ((MTIMES SIMP RATSIMP) -1086668863488. |$Ms|)
                ((MTIMES SIMP) -225826306560.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -28483739648.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -486582455808.
                ((MTIMES SIMP RATSIMP) -195183865344. |$Ms|)
                ((MTIMES SIMP) -39107321856.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -31417893888.
                ((MTIMES SIMP RATSIMP) -18974314496. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP) -2739308544.
               ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 7493925958912.
              ((MTIMES SIMP RATSIMP) 1463629306880. |$Ms|)
              ((MTIMES SIMP) 371127672960.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 60384586496.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 4983761920.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1083576773632.
                ((MTIMES SIMP RATSIMP) 983652850944. |$Ms|)
                ((MTIMES SIMP) 211908435456.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 27402158080.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 489874634496.
                ((MTIMES SIMP RATSIMP) 208275394560. |$Ms|)
                ((MTIMES SIMP) 45917663232.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 38711407616.
                ((MTIMES SIMP RATSIMP) 27402158080. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP) 4983761920.
               ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -4079932955648.
              ((MTIMES SIMP RATSIMP) -878241676288. |$Ms|)
              ((MTIMES SIMP) -229364146944.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -36766534656.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -2739308544.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 811288942592.
                ((MTIMES SIMP RATSIMP) -666570144768. |$Ms|)
                ((MTIMES SIMP) -148359187968.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -18974314496.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -359381357568.
                ((MTIMES SIMP RATSIMP) -163721350656. |$Ms|)
                ((MTIMES SIMP) -39107321856.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -33677443072.
                ((MTIMES SIMP RATSIMP) -28483739648. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP) -6367981568.
               ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
             ((MEXPT SIMP RATSIMP) |$om| 9.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 1684473393664.
              ((MTIMES SIMP RATSIMP) 405421485056. |$Ms|)
              ((MTIMES SIMP) 104676133248.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 16246971136.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 1005075456.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -438520926208.
                ((MTIMES SIMP RATSIMP) 333620167680. |$Ms|)
                ((MTIMES SIMP) 76847498496.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 9228443648.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 189989254656.
                ((MTIMES SIMP RATSIMP) 94674534144. |$Ms|)
                ((MTIMES SIMP) 23975012352.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 20517447680.
                ((MTIMES SIMP RATSIMP) 21452505088. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP) 5850277888.
               ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
             ((MEXPT SIMP RATSIMP) |$om| 10.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -520641413120.
              ((MTIMES SIMP RATSIMP) -139471028224. |$Ms|)
              ((MTIMES SIMP) -33942581248.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -4949760512.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -221276160.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 165753921536.
                ((MTIMES SIMP RATSIMP) -119578447872. |$Ms|)
                ((MTIMES SIMP) -28757118208.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -2993655808.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -69956425728.
                ((MTIMES SIMP RATSIMP) -39719089920. |$Ms|)
                ((MTIMES SIMP) -10313961472.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -8395749376.
                ((MTIMES SIMP RATSIMP) -11603529728. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP) -3886346240.
               ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
             ((MEXPT SIMP RATSIMP) |$om| 11.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 117081318400.
              ((MTIMES SIMP RATSIMP) 33642573824. |$Ms|)
              ((MTIMES SIMP) 7294298112.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 933875712.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 22127616. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -40803003136.
                ((MTIMES SIMP RATSIMP) 28890622080. |$Ms|)
                ((MTIMES SIMP) 7397952256.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 581640192.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 16554449664.
                ((MTIMES SIMP RATSIMP) 11734818816. |$Ms|)
                ((MTIMES SIMP) 2953472000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 2037536768.
                ((MTIMES SIMP RATSIMP) 4388233216. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP) 1848577024.
               ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
             ((MEXPT SIMP RATSIMP) |$om| 12.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -17893853696.
              ((MTIMES SIMP RATSIMP) -5013292288. |$Ms|)
              ((MTIMES SIMP) -907263488.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -82489344.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 5437044224.
                ((MTIMES SIMP RATSIMP) -4139253504. |$Ms|)
                ((MTIMES SIMP) -1178102528.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -51179520.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1969731072.
                ((MTIMES SIMP RATSIMP) -2309428992. |$Ms|)
                ((MTIMES SIMP) -504958976.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -150194176.
                ((MTIMES SIMP RATSIMP) -1098813440. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP) -612362240.
               ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
             ((MEXPT SIMP RATSIMP) |$om| 13.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 1572754432.
              ((MTIMES SIMP RATSIMP) 318078208. |$Ms|)
              ((MTIMES SIMP) 46696960. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -105903616.
                ((MTIMES SIMP RATSIMP) 239224704. |$Ms|)
                ((MTIMES SIMP) 88019968.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -51704064.
                ((MTIMES SIMP RATSIMP) 271130880. |$Ms|)
                ((MTIMES SIMP) 38926336.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -62270464.
                ((MTIMES SIMP RATSIMP) 163045376. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP) 133676032.
               ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
             ((MEXPT SIMP RATSIMP) |$om| 14.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -57806336.
              ((MTIMES SIMP RATSIMP) 8258048. |$Ms|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -55469824.
                ((MTIMES SIMP RATSIMP) 6372352. |$Ms|))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 43153920.
                ((MTIMES SIMP RATSIMP) -14329856. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 18357248.
                ((MTIMES SIMP RATSIMP) -10792960. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP) -17205248.
               ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
             ((MEXPT SIMP RATSIMP) |$om| 15.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 4129024.
              ((MTIMES SIMP RATSIMP) 3186176. |$Mt|)
              ((MTIMES SIMP) -3416832. ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) -1555456. ((MEXPT SIMP RATSIMP) |$Mt| 3.))
              ((MTIMES SIMP) 984064. ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
             ((MEXPT SIMP RATSIMP) |$om| 16.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -83707084800.
              ((MTIMES SIMP RATSIMP) -16253337600. |$Ms|)
              ((MTIMES SIMP) -1145779200.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -155465728.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -7872512. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 920777932800.
                ((MTIMES SIMP RATSIMP) 169898618880. |$Ms|)
                ((MTIMES SIMP) 15901983744.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 2196596736.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 129769472.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP)
                  ((MTIMES SIMP RATSIMP) 8888094720. |$Ms|)
                  ((MTIMES SIMP) 1145634816.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 86343680.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|))
               |$om|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -4640198012928.
                ((MTIMES SIMP RATSIMP) -819773079552. |$Ms|)
                ((MTIMES SIMP) -97380816896.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -13980667904.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -939638784.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 18921406464.
                  ((MTIMES SIMP RATSIMP) -96901576704. |$Ms|)
                  ((MTIMES SIMP) -14348404736.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -1218019328.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -9460703232.
                  ((MTIMES SIMP RATSIMP) -2942060544. |$Ms|)
                  ((MTIMES SIMP) -311410688.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 14172958863360.
                ((MTIMES SIMP RATSIMP) 2425845940224. |$Ms|)
                ((MTIMES SIMP) 353824000000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 53006057472.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 3959259136.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -185037557760.
                  ((MTIMES SIMP RATSIMP) 482698438656. |$Ms|)
                  ((MTIMES SIMP) 79743418368.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 7572488192.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 91032698880.
                  ((MTIMES SIMP RATSIMP) 29979463680. |$Ms|)
                  ((MTIMES SIMP) 3728261120.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 1191444480.
                  ((MTIMES SIMP RATSIMP) 409436160. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -29251829956608.
                ((MTIMES SIMP RATSIMP) -4933382578176. |$Ms|)
                ((MTIMES SIMP) -858996375552.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -133641711616.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -10829357056.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 819256485888.
                  ((MTIMES SIMP RATSIMP) -1453471804416. |$Ms|)
                  ((MTIMES SIMP) -261816727552.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -27533377536.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -396218566656.
                  ((MTIMES SIMP RATSIMP) -137882677248. |$Ms|)
                  ((MTIMES SIMP) -19899514880.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -10610638848.
                  ((MTIMES SIMP RATSIMP) -4243685376. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -177020928.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 43061080805376.
                ((MTIMES SIMP RATSIMP) 7318633424896. |$Ms|)
                ((MTIMES SIMP) 1480094154752.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 236898242560.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 20261412864.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -2166943868928.
                  ((MTIMES SIMP RATSIMP) 2947947310080. |$Ms|)
                  ((MTIMES SIMP) 568375607296.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 65294860288.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 1029232207872.
                  ((MTIMES SIMP RATSIMP) 378136897536. |$Ms|)
                  ((MTIMES SIMP) 62612176896.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 42307239936.
                  ((MTIMES SIMP RATSIMP) 19705561088. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 1593188352.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -46527418847232.
                ((MTIMES SIMP RATSIMP) -8192585179136. |$Ms|)
                ((MTIMES SIMP) -1868395104256.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -304065699840.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -26540810240.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 3802564651008.
                  ((MTIMES SIMP RATSIMP) -4244379774976. |$Ms|)
                  ((MTIMES SIMP) -863030472704.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -106325180416.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -1771868786688.
                  ((MTIMES SIMP RATSIMP) -687937490944. |$Ms|)
                  ((MTIMES SIMP) -129187921920.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -99362856960.
                  ((MTIMES SIMP RATSIMP) -54121988096. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -6447415296.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 37428252205056.
                ((MTIMES SIMP RATSIMP) 7042349641728. |$Ms|)
                ((MTIMES SIMP) 1751446476800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 286133190656.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 24403042304.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -4644631855104.
                  ((MTIMES SIMP RATSIMP) 4448971132928. |$Ms|)
                  ((MTIMES SIMP) 943579979776.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 121544736768.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 2120790859776.
                  ((MTIMES SIMP RATSIMP) 873533431808. |$Ms|)
                  ((MTIMES SIMP) 183670652928.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 151980294144.
                  ((MTIMES SIMP RATSIMP) 97672527872. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 15467053056.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 7.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -22523155466240.
                ((MTIMES SIMP RATSIMP) -4666684813312. |$Ms|)
                ((MTIMES SIMP) -1217574906880.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -196943501312.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -15467053056.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 4023982333952.
                  ((MTIMES SIMP RATSIMP) -3420251674624. |$Ms|)
                  ((MTIMES SIMP) -751687503872.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -97672527872.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -1798206216192.
                  ((MTIMES SIMP RATSIMP) -792669724672. |$Ms|)
                  ((MTIMES SIMP) -183670652928.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -157710966784.
                  ((MTIMES SIMP RATSIMP) -121544736768. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -24403042304.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 8.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 10116308178944.
                ((MTIMES SIMP RATSIMP) 2359248596992. |$Ms|)
                ((MTIMES SIMP) 617338268672.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 97188775936.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 6447415296.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -2466329206784.
                  ((MTIMES SIMP RATSIMP) 1912309483520. |$Ms|)
                  ((MTIMES SIMP) 435185999872.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 54121988096.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 1076844644352.
                  ((MTIMES SIMP RATSIMP) 517101080576. |$Ms|)
                  ((MTIMES SIMP) 129187921920.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 111708577792.
                  ((MTIMES SIMP RATSIMP) 106325180416. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 26540810240.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 9.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -3359478970368.
                ((MTIMES SIMP RATSIMP) -884123283456. |$Ms|)
                ((MTIMES SIMP) -220070797312.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -32786993152.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -1593188352.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 1041838202880.
                  ((MTIMES SIMP RATSIMP) -756651857920. |$Ms|)
                  ((MTIMES SIMP) -179593988096.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -19705561088.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -443069392896.
                  ((MTIMES SIMP RATSIMP) -240295192576. |$Ms|)
                  ((MTIMES SIMP) -62612176896.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -52431003648.
                  ((MTIMES SIMP RATSIMP) -65294860288. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -20261412864.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 10.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 805652334592.
                ((MTIMES SIMP RATSIMP) 231644942336. |$Ms|)
                ((MTIMES SIMP) 51469852672.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 6811090944.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 177020928.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -284193169408.
                  ((MTIMES SIMP RATSIMP) 199975725056. |$Ms|)
                  ((MTIMES SIMP) 50462957568.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 4243685376.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 116582012928.
                  ((MTIMES SIMP RATSIMP) 77457526784. |$Ms|)
                  ((MTIMES SIMP) 19899514880.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 14734991360.
                  ((MTIMES SIMP RATSIMP) 27533377536. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 10829357056.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 11.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -130998212608.
                ((MTIMES SIMP RATSIMP) -37495648256. |$Ms|)
                ((MTIMES SIMP) -6884532224.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -659914752.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 42230855680.
                  ((MTIMES SIMP RATSIMP) -31149251584. |$Ms|)
                  ((MTIMES SIMP) -8720660480.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -409436160.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -15853584384.
                  ((MTIMES SIMP RATSIMP) -16421023744. |$Ms|)
                  ((MTIMES SIMP) -3728261120.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -1565302784.
                  ((MTIMES SIMP RATSIMP) -7572488192. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -3959259136.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 12.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 12152616960.
                ((MTIMES SIMP RATSIMP) 2610690048. |$Ms|)
                ((MTIMES SIMP) 373575680.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -1265498112.
                  ((MTIMES SIMP RATSIMP) 1964776448. |$Ms|)
                  ((MTIMES SIMP) 704159744.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -95735808.
                  ((MTIMES SIMP RATSIMP) 2054408192. |$Ms|)
                  ((MTIMES SIMP) 311410688.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -363749376.
                  ((MTIMES SIMP RATSIMP) 1218019328. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 939638784.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 13.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -429418496.
                ((MTIMES SIMP RATSIMP) 66064384. |$Ms|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -418269184.
                  ((MTIMES SIMP RATSIMP) 50978816. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 317896704.
                  ((MTIMES SIMP RATSIMP) -114638848. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 134414336.
                  ((MTIMES SIMP RATSIMP) -86343680. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -129769472.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 14.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 33032192.
                ((MTIMES SIMP RATSIMP) 25489408. |$Mt|)
                ((MTIMES SIMP) -27334656.
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) -12443648.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 7872512.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 15.)))
             |$Xi|)
            ((MTIMES SIMP)
             ((MPLUS SIMP) 292974796800.
              ((MTIMES SIMP RATSIMP) 56886681600. |$Ms|)
              ((MTIMES SIMP) 4010227200.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 544130048.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 27553792. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -2929747968000.
                ((MTIMES SIMP RATSIMP) -537758484480. |$Ms|)
                ((MTIMES SIMP) -51646715904.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -7143958528.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -426639360.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP)
                  ((MTIMES SIMP RATSIMP) -31108331520. |$Ms|)
                  ((MTIMES SIMP) -4009721856.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -302202880.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|))
               |$om|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 13310945077248.
                ((MTIMES SIMP RATSIMP) 2331447293952. |$Ms|)
                ((MTIMES SIMP) 289186143232.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 41788379136.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 2862096384.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -66224922624.
                  ((MTIMES SIMP RATSIMP) 308047186944. |$Ms|)
                  ((MTIMES SIMP) 46209694720.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 3960864768.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 33112461312.
                  ((MTIMES SIMP RATSIMP) 10297211904. |$Ms|)
                  ((MTIMES SIMP) 1089937408.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -36294410944512.
                ((MTIMES SIMP RATSIMP) -6159013496832. |$Ms|)
                ((MTIMES SIMP) -949197856768.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -143732822016.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -10995310592.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 581406529536.
                  ((MTIMES SIMP RATSIMP) -1381397348352. |$Ms|)
                  ((MTIMES SIMP) -232892269568.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -22542843904.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -285501984768.
                  ((MTIMES SIMP RATSIMP) -94630910976. |$Ms|)
                  ((MTIMES SIMP) -11958976512.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -4170055680.
                  ((MTIMES SIMP RATSIMP) -1433026560. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 66086993903616.
                ((MTIMES SIMP RATSIMP) 11107825526784. |$Ms|)
                ((MTIMES SIMP) 2057289457664.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 324013168640.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 26907439104.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -2285991171072.
                  ((MTIMES SIMP RATSIMP) 3705753967104. |$Ms|)
                  ((MTIMES SIMP) 683466276864.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 73823977472.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 1101262998528.
                  ((MTIMES SIMP RATSIMP) 387958459392. |$Ms|)
                  ((MTIMES SIMP) 57689325568.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 32967180288.
                  ((MTIMES SIMP RATSIMP) 13419872256. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 619573248.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -84626788915200.
                ((MTIMES SIMP RATSIMP) -14507391460352. |$Ms|)
                ((MTIMES SIMP) -3123040083968.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -505130680320.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -44007505920.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 5298312370176.
                  ((MTIMES SIMP RATSIMP) -6612061618176. |$Ms|)
                  ((MTIMES SIMP) -1305848348672.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -154708033536.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -2501049729024.
                  ((MTIMES SIMP RATSIMP) -935520681984. |$Ms|)
                  ((MTIMES SIMP) -161453293568.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -115108159488.
                  ((MTIMES SIMP RATSIMP) -55549591552. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -4956585984.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 78219177050112.
                ((MTIMES SIMP RATSIMP) 14166656666624. |$Ms|)
                ((MTIMES SIMP) 3416342780928.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 559099269120.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 48885329920.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -8010663908352.
                  ((MTIMES SIMP RATSIMP) 8243267594240. |$Ms|)
                  ((MTIMES SIMP) 1714758305792.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 217430097920.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 3700491024384.
                  ((MTIMES SIMP RATSIMP) 1472260536320. |$Ms|)
                  ((MTIMES SIMP) 290704433152.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 232661839872.
                  ((MTIMES SIMP RATSIMP) 133877366784. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 17609367552.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -52779705667584.
                ((MTIMES SIMP RATSIMP) -10481567079424. |$Ms|)
                ((MTIMES SIMP) -2713719887872.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -442366898176.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -36525318144.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 8245547584512.
                  ((MTIMES SIMP RATSIMP) -7328131371008. |$Ms|)
                  ((MTIMES SIMP) -1587771623424.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -207976480768.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -3722276984832.
                  ((MTIMES SIMP RATSIMP) -1585106475008. |$Ms|)
                  ((MTIMES SIMP) -352142852096.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -299269189632.
                  ((MTIMES SIMP RATSIMP) -207976480768. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -36525318144.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 7.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 26051338464256.
                ((MTIMES SIMP RATSIMP) 5851829767168. |$Ms|)
                ((MTIMES SIMP) 1547792286208.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 246935356416.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 17609367552.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -5838390584320.
                  ((MTIMES SIMP RATSIMP) 4642749490176. |$Ms|)
                  ((MTIMES SIMP) 1043134640128.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 133877366784.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 2571444771840.
                  ((MTIMES SIMP RATSIMP) 1189237561344. |$Ms|)
                  ((MTIMES SIMP) 290704433152.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 252719194112.
                  ((MTIMES SIMP RATSIMP) 217430097920. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 48885329920.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 8.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -9355740162048.
                ((MTIMES SIMP RATSIMP) -2405540322304. |$Ms|)
                ((MTIMES SIMP) -612891654144.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -93225359360.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -4956585984.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 2793761639424.
                  ((MTIMES SIMP RATSIMP) -2050333702144. |$Ms|)
                  ((MTIMES SIMP) -480016359424.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -55549591552.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -1197511483392.
                  ((MTIMES SIMP RATSIMP) -620616220672. |$Ms|)
                  ((MTIMES SIMP) -161453293568.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -138260828160.
                  ((MTIMES SIMP RATSIMP) -154708033536. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -44007505920.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 9.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 2402436234240.
                ((MTIMES SIMP RATSIMP) 688891169792. |$Ms|)
                ((MTIMES SIMP) 157356136448.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 21529116672.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 619573248.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -852672070656.
                  ((MTIMES SIMP RATSIMP) 597947800576. |$Ms|)
                  ((MTIMES SIMP) 148562598912.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 13419872256.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 353231391744.
                  ((MTIMES SIMP RATSIMP) 220416953344. |$Ms|)
                  ((MTIMES SIMP) 57689325568.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 45247684608.
                  ((MTIMES SIMP RATSIMP) 73823977472. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 26907439104.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 10.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -417346936832.
                ((MTIMES SIMP RATSIMP) -121866128384. |$Ms|)
                ((MTIMES SIMP) -22788347904.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -2309701632.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 142004022272.
                  ((MTIMES SIMP RATSIMP) -101967237120. |$Ms|)
                  ((MTIMES SIMP) -28057752576.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -1433026560.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -54805653504.
                  ((MTIMES SIMP RATSIMP) -50684390400. |$Ms|)
                  ((MTIMES SIMP) -11958976512.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -6324785152.
                  ((MTIMES SIMP RATSIMP) -22542843904. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -10995310592.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 11.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 41146807296.
                ((MTIMES SIMP RATSIMP) 9368640512. |$Ms|)
                ((MTIMES SIMP) 1307514880.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -5803972608.
                  ((MTIMES SIMP RATSIMP) 7055143424. |$Ms|)
                  ((MTIMES SIMP) 2464559104.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 681891840.
                  ((MTIMES SIMP RATSIMP) 6789192704. |$Ms|)
                  ((MTIMES SIMP) 1089937408.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -846225408.
                  ((MTIMES SIMP RATSIMP) 3960864768. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 2862096384.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 12.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1387352064.
                ((MTIMES SIMP RATSIMP) 231225344. |$Ms|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -1374729216.
                  ((MTIMES SIMP RATSIMP) 178425856. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 1016967168.
                  ((MTIMES SIMP RATSIMP) -401235968. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 426897408.
                  ((MTIMES SIMP RATSIMP) -302202880. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -426639360.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 13.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 115612672.
                ((MTIMES SIMP RATSIMP) 89212928. |$Mt|)
                ((MTIMES SIMP) -95671296.
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) -43552768.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 27553792.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 14.)))
             ((MEXPT SIMP RATSIMP) |$Xi| 2.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -585949593600.
              ((MTIMES SIMP RATSIMP) -113773363200. |$Ms|)
              ((MTIMES SIMP) -8020454400.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -1088260096.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -55107584.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 5273546342400.
                ((MTIMES SIMP RATSIMP) 961743605760. |$Ms|)
                ((MTIMES SIMP) 95272977408.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 13199656960.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 798171136.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP)
                  ((MTIMES SIMP RATSIMP) 62216663040. |$Ms|)
                  ((MTIMES SIMP) 8019443712.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 604405760.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|))
               |$om|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -21348343812096.
                ((MTIMES SIMP RATSIMP) -3701150982144. |$Ms|)
                ((MTIMES SIMP) -483099309056.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -70377101312.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -4926021632.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 132449845248.
                  ((MTIMES SIMP RATSIMP) -553877710848. |$Ms|)
                  ((MTIMES SIMP) -84399945728.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -7317323776.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -66224922624.
                  ((MTIMES SIMP RATSIMP) -20594423808. |$Ms|)
                  ((MTIMES SIMP) -2179874816.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 51240478076928.
                ((MTIMES SIMP RATSIMP) 8616876011520. |$Ms|)
                ((MTIMES SIMP) 1415296404480.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 217088542720.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 17064599552.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -1030363213824.
                  ((MTIMES SIMP RATSIMP) 2208916985856. |$Ms|)
                  ((MTIMES SIMP) 381384593408.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 37768364032.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 504779046912.
                  ((MTIMES SIMP RATSIMP) 168667398144. |$Ms|)
                  ((MTIMES SIMP) 21738078208.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 8340111360.
                  ((MTIMES SIMP RATSIMP) 2866053120. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -80933509730304.
                ((MTIMES SIMP RATSIMP) -13598775042048. |$Ms|)
                ((MTIMES SIMP) -2699282510848.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -430937794560.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -36750278656.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 3541619128320.
                  ((MTIMES SIMP RATSIMP) -5202590948352. |$Ms|)
                  ((MTIMES SIMP) -985547960320.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -109879590912.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -1697746950144.
                  ((MTIMES SIMP RATSIMP) -607249520640. |$Ms|)
                  ((MTIMES SIMP) -93640572928.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -57594249216.
                  ((MTIMES SIMP RATSIMP) -23973691392. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -1239146496.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 88320068100096.
                ((MTIMES SIMP RATSIMP) 15416007878656. |$Ms|)
                ((MTIMES SIMP) 3546797657088.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 579323566080.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 51264733184.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -7055005612032.
                  ((MTIMES SIMP RATSIMP) 8021532288000. |$Ms|)
                  ((MTIMES SIMP) 1626148737024.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 199536476160.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 3304352507904.
                  ((MTIMES SIMP RATSIMP) 1263791843328. |$Ms|)
                  ((MTIMES SIMP) 229266014208.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 172622069760.
                  ((MTIMES SIMP RATSIMP) 87125491712. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 8674025472.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -68118286000128.
                ((MTIMES SIMP RATSIMP) -12917305454592. |$Ms|)
                ((MTIMES SIMP) -3285887904768.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -538874972160.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -46505926656.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 8966322204672.
                  ((MTIMES SIMP RATSIMP) -8465002900480. |$Ms|)
                  ((MTIMES SIMP) -1803367874560.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -235323719680.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -4096629540864.
                  ((MTIMES SIMP RATSIMP) -1680729229312. |$Ms|)
                  ((MTIMES SIMP) -352142852096.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -292701609984.
                  ((MTIMES SIMP RATSIMP) -180629241856. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -26544709632.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 37441125335040.
                ((MTIMES SIMP RATSIMP) 8045828704256. |$Ms|)
                ((MTIMES SIMP) 2141551870976.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 345858824192.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 26544709632.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -7524772964352.
                  ((MTIMES SIMP RATSIMP) 6191259841536. |$Ms|)
                  ((MTIMES SIMP) 1372175372288.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 180629241856.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 3347924428800.
                  ((MTIMES SIMP RATSIMP) 1489483720704. |$Ms|)
                  ((MTIMES SIMP) 352142852096.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 305836769280.
                  ((MTIMES SIMP RATSIMP) 235323719680. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 46505926656.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 7.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -14661551593472.
                ((MTIMES SIMP RATSIMP) -3657830830080. |$Ms|)
                ((MTIMES SIMP) -954032701440.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -148011888640.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -8674025472.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 4152008204288.
                  ((MTIMES SIMP RATSIMP) -3094239138816. |$Ms|)
                  ((MTIMES SIMP) -714093907968.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -87125491712.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -1794965114880.
                  ((MTIMES SIMP RATSIMP) -888991401984. |$Ms|)
                  ((MTIMES SIMP) -229266014208.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -199601618944.
                  ((MTIMES SIMP RATSIMP) -199536476160. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -51264733184.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 8.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 4049928730624.
                ((MTIMES SIMP RATSIMP) 1153249814528. |$Ms|)
                ((MTIMES SIMP) 271750606848.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 38438830080.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 1239146496.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -1435515074560.
                  ((MTIMES SIMP RATSIMP) 1006428265472. |$Ms|)
                  ((MTIMES SIMP) 245938810880.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 23973691392.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 600057851904.
                  ((MTIMES SIMP RATSIMP) 352241039360. |$Ms|)
                  ((MTIMES SIMP) 93640572928.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 76920037376.
                  ((MTIMES SIMP RATSIMP) 109879590912. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 36750278656.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 9.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -754943737856.
                ((MTIMES SIMP RATSIMP) -224532525056. |$Ms|)
                ((MTIMES SIMP) -42961666048.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -4619403264.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 269829066752.
                  ((MTIMES SIMP RATSIMP) -189467335680. |$Ms|)
                  ((MTIMES SIMP) -51186386944.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -2866053120.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -106404931584.
                  ((MTIMES SIMP RATSIMP) -88592867328. |$Ms|)
                  ((MTIMES SIMP) -21738078208.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -13575331840.
                  ((MTIMES SIMP RATSIMP) -37768364032. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -17064599552.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 10.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 79750135808.
                ((MTIMES SIMP RATSIMP) 19199731712. |$Ms|)
                ((MTIMES SIMP) 2615029760.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -14178977792.
                  ((MTIMES SIMP RATSIMP) 14467138560. |$Ms|)
                  ((MTIMES SIMP) 4929118208.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 3206375424.
                  ((MTIMES SIMP RATSIMP) 12775913472. |$Ms|)
                  ((MTIMES SIMP) 2179874816.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -925761536.
                  ((MTIMES SIMP RATSIMP) 7317323776. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 4926021632.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 11.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -2543478784.
                ((MTIMES SIMP RATSIMP) 462450688. |$Ms|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -2571032576.
                  ((MTIMES SIMP RATSIMP) 356851712. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 1842591744.
                  ((MTIMES SIMP RATSIMP) -802471936. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 766689280.
                  ((MTIMES SIMP RATSIMP) -604405760. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -798171136.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 12.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 231225344.
                ((MTIMES SIMP RATSIMP) 178425856. |$Mt|)
                ((MTIMES SIMP) -191342592.
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) -87105536.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 55107584.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 13.)))
             ((MEXPT SIMP RATSIMP) |$Xi| 3.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 732436992000.
              ((MTIMES SIMP RATSIMP) 142216704000. |$Ms|)
              ((MTIMES SIMP) 10025568000.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 1360325120.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 68884480. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -5859495936000.
                ((MTIMES SIMP RATSIMP) -1059962803200. |$Ms|)
                ((MTIMES SIMP) -109065653760.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -15139246080.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -928829440.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP)
                  ((MTIMES SIMP RATSIMP) -77770828800. |$Ms|)
                  ((MTIMES SIMP) -10024304640.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -755507200.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|))
               |$om|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 20825933829120.
                ((MTIMES SIMP RATSIMP) 3566475924480. |$Ms|)
                ((MTIMES SIMP) 494808482560.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 72832130560.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 5228697600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -165562306560.
                  ((MTIMES SIMP RATSIMP) 614576309760. |$Ms|)
                  ((MTIMES SIMP) 95475627520.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 8391147520.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 82781153280.
                  ((MTIMES SIMP RATSIMP) 25743029760. |$Ms|)
                  ((MTIMES SIMP) 2724843520.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -43224663767040.
                ((MTIMES SIMP RATSIMP) -7204619089920. |$Ms|)
                ((MTIMES SIMP) -1274312023040.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -198528547840.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -16102051840.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 1122391710720.
                  ((MTIMES SIMP RATSIMP) -2146569922560. |$Ms|)
                  ((MTIMES SIMP) -381255114240.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -38819307520.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -548192655360.
                  ((MTIMES SIMP RATSIMP) -185091217920. |$Ms|)
                  ((MTIMES SIMP) -24447754240.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -10425139200.
                  ((MTIMES SIMP RATSIMP) -3582566400. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 57942223395840.
                ((MTIMES SIMP RATSIMP) 9793849712640. |$Ms|)
                ((MTIMES SIMP) 2099791115520.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 340143695360.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 29835796480.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -3304632199680.
                  ((MTIMES SIMP RATSIMP) 4356668762880. |$Ms|)
                  ((MTIMES SIMP) 850679836160.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 98530181120.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 1573991032320.
                  ((MTIMES SIMP RATSIMP) 573970682880. |$Ms|)
                  ((MTIMES SIMP) 92602961920.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 61567672320.
                  ((MTIMES SIMP RATSIMP) 26384547840. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 1548933120.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -52457861729280.
                ((MTIMES SIMP RATSIMP) -9476160135680. |$Ms|)
                ((MTIMES SIMP) -2333705955840.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -384010762240.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -34245120000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 5514124815360.
                  ((MTIMES SIMP RATSIMP) -5670246597120. |$Ms|)
                  ((MTIMES SIMP) -1182006085120.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -150890414080.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -2556449602560.
                  ((MTIMES SIMP RATSIMP) -1005769121280. |$Ms|)
                  ((MTIMES SIMP) -193979555840.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -154209914880.
                  ((MTIMES SIMP RATSIMP) -82522316800. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -9293598720.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 32689995770880.
                ((MTIMES SIMP RATSIMP) 6670471682560. |$Ms|)
                ((MTIMES SIMP) 1773653925120.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 289582952960.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 23887288320.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -5693777940480.
                  ((MTIMES SIMP RATSIMP) 4911007028480. |$Ms|)
                  ((MTIMES SIMP) 1072203758080.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 143264235520.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 2564337323520.
                  ((MTIMES SIMP RATSIMP) 1095142415360. |$Ms|)
                  ((MTIMES SIMP) 246199009280.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 211667097600.
                  ((MTIMES SIMP RATSIMP) 143264235520. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 23887288320.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -14111410897920.
                ((MTIMES SIMP RATSIMP) -3386814197760. |$Ms|)
                ((MTIMES SIMP) -903285913600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -142740577280.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -9293598720.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 3712188264960.
                  ((MTIMES SIMP RATSIMP) -2828067773440. |$Ms|)
                  ((MTIMES SIMP) -643015457280.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -82522316800.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -1620568212480.
                  ((MTIMES SIMP RATSIMP) -766712235520. |$Ms|)
                  ((MTIMES SIMP) -193979555840.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -170628864000.
                  ((MTIMES SIMP RATSIMP) -150890414080. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -34245120000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 7.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 4215528593920.
                ((MTIMES SIMP RATSIMP) 1185474339840. |$Ms|)
                ((MTIMES SIMP) 289254963200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 42274283520.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 1548933120.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -1477821990400.
                  ((MTIMES SIMP RATSIMP) 1039731150080. |$Ms|)
                  ((MTIMES SIMP) 249601927680.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 26384547840.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 623138181120.
                  ((MTIMES SIMP RATSIMP) 344527016960. |$Ms|)
                  ((MTIMES SIMP) 92602961920.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 78873159680.
                  ((MTIMES SIMP RATSIMP) 98530181120. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 29835796480.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 8.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -846882319360.
                ((MTIMES SIMP RATSIMP) -256087928320. |$Ms|)
                ((MTIMES SIMP) -50433295360.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -5774254080.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 316571852800.
                  ((MTIMES SIMP RATSIMP) -218304181760. |$Ms|)
                  ((MTIMES SIMP) -57821585920.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -3582566400.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -126934133760.
                  ((MTIMES SIMP RATSIMP) -95774282240. |$Ms|)
                  ((MTIMES SIMP) -24447754240.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -17276887040.
                  ((MTIMES SIMP RATSIMP) -38819307520. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -16102051840.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 9.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 96797352960.
                ((MTIMES SIMP RATSIMP) 24577728000. |$Ms|)
                ((MTIMES SIMP) 3268787200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -20714480640.
                  ((MTIMES SIMP RATSIMP) 18529987840. |$Ms|)
                  ((MTIMES SIMP) 6161397760.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 6072030720.
                  ((MTIMES SIMP RATSIMP) 14966801920. |$Ms|)
                  ((MTIMES SIMP) 2724843520.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -307722240.
                  ((MTIMES SIMP RATSIMP) 8391147520. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 5228697600.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 10.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -2890316800.
                ((MTIMES SIMP RATSIMP) 578063360. |$Ms|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -2990758400.
                  ((MTIMES SIMP RATSIMP) 446064640. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 2064061440.
                  ((MTIMES SIMP RATSIMP) -1003089920. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 849479680.
                  ((MTIMES SIMP RATSIMP) -755507200. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -928829440.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 11.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 289031680.
                ((MTIMES SIMP RATSIMP) 223032320. |$Mt|)
                ((MTIMES SIMP) -239178240.
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) -108881920.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 68884480.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 12.)))
             ((MEXPT SIMP RATSIMP) |$Xi| 4.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -585949593600.
              ((MTIMES SIMP RATSIMP) -113773363200. |$Ms|)
              ((MTIMES SIMP) -8020454400.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -1088260096.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -55107584.
               ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 4101647155200.
                ((MTIMES SIMP RATSIMP) 734196879360. |$Ms|)
                ((MTIMES SIMP) 79232068608.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 11023136768.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 687955968.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP)
                  ((MTIMES SIMP RATSIMP) 62216663040. |$Ms|)
                  ((MTIMES SIMP) 8019443712.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 604405760.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|))
               |$om|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -12559099908096.
                ((MTIMES SIMP RATSIMP) -2118983860224. |$Ms|)
                ((MTIMES SIMP) -316614717440.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -47242567680.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -3495002112.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 132449845248.
                  ((MTIMES SIMP RATSIMP) -429444384768. |$Ms|)
                  ((MTIMES SIMP) -68361058304.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -6108512256.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -66224922624.
                  ((MTIMES SIMP RATSIMP) -20594423808. |$Ms|)
                  ((MTIMES SIMP) -2179874816.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 22020631105536.
                ((MTIMES SIMP RATSIMP) 3644711411712. |$Ms|)
                ((MTIMES SIMP) 702834900992.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 111580270592.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 9386639360.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -765463523328.
                  ((MTIMES SIMP RATSIMP) 1287811553280. |$Ms|)
                  ((MTIMES SIMP) 236643033088.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 24946933760.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 372329201664.
                  ((MTIMES SIMP RATSIMP) 127478550528. |$Ms|)
                  ((MTIMES SIMP) 17378328576.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 8340111360.
                  ((MTIMES SIMP RATSIMP) 2866053120. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -24333147611136.
                ((MTIMES SIMP RATSIMP) -4190368358400. |$Ms|)
                ((MTIMES SIMP) -976997991424.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -160534685696.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -14481997824.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 1878242236416.
                  ((MTIMES SIMP RATSIMP) -2197523457024. |$Ms|)
                  ((MTIMES SIMP) -443900835840.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -53877211136.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -886863624192.
                  ((MTIMES SIMP RATSIMP) -331697995776. |$Ms|)
                  ((MTIMES SIMP) -56704040960.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -40914026496.
                  ((MTIMES SIMP RATSIMP) -18241585152. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -1239146496.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 17633141772288.
                ((MTIMES SIMP RATSIMP) 3390559750144. |$Ms|)
                ((MTIMES SIMP) 889966773248.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 146673924096.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 12914098176.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -2533057615872.
                  ((MTIMES SIMP RATSIMP) 2338673820672. |$Ms|)
                  ((MTIMES SIMP) 501704032256.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 66835120128.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 1158296057856.
                  ((MTIMES SIMP RATSIMP) 472917301248. |$Ms|)
                  ((MTIMES SIMP) 98479603712.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 82453905408.
                  ((MTIMES SIMP RATSIMP) 47776268288. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 6195732480.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -8518854844416.
                ((MTIMES SIMP RATSIMP) -1945817595904. |$Ms|)
                ((MTIMES SIMP) -528956366848.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -84992438272.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -6195732480.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 2021964736512.
                  ((MTIMES SIMP RATSIMP) -1590131802112. |$Ms|)
                  ((MTIMES SIMP) -356058974208.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -47776268288.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -893173800960.
                  ((MTIMES SIMP RATSIMP) -403196631040. |$Ms|)
                  ((MTIMES SIMP) -98479603712.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -86879772672.
                  ((MTIMES SIMP RATSIMP) -66835120128. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -12914098176.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 2770273873920.
                ((MTIMES SIMP RATSIMP) 763633762304. |$Ms|)
                ((MTIMES SIMP) 193672364032.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 29200023552.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 1239146496.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -947785875456.
                  ((MTIMES SIMP RATSIMP) 672322416640. |$Ms|)
                  ((MTIMES SIMP) 158353391616.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 18241585152.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 403280769024.
                  ((MTIMES SIMP RATSIMP) 210173157376. |$Ms|)
                  ((MTIMES SIMP) 56704040960.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 49623318528.
                  ((MTIMES SIMP RATSIMP) 53877211136. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 14481997824.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 7.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -602149001216.
                ((MTIMES SIMP RATSIMP) -184745709568. |$Ms|)
                ((MTIMES SIMP) -37731606528.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -4619403264.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 234471716864.
                  ((MTIMES SIMP RATSIMP) -159462503424. |$Ms|)
                  ((MTIMES SIMP) -41328150528.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -2866053120.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -95229775872.
                  ((MTIMES SIMP RATSIMP) -65448456192. |$Ms|)
                  ((MTIMES SIMP) -17378328576.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -13475209216.
                  ((MTIMES SIMP RATSIMP) -24946933760. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -9386639360.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 8.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 75356854272.
                ((MTIMES SIMP RATSIMP) 20124633088. |$Ms|)
                ((MTIMES SIMP) 2615029760.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -18785765376.
                  ((MTIMES SIMP RATSIMP) 15180841984. |$Ms|)
                  ((MTIMES SIMP) 4929118208.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 6317531136.
                  ((MTIMES SIMP RATSIMP) 11170969600. |$Ms|)
                  ((MTIMES SIMP) 2179874816.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 346300416.
                  ((MTIMES SIMP RATSIMP) 6108512256. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 3495002112.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 9.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -2081028096.
                ((MTIMES SIMP RATSIMP) 462450688. |$Ms|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -2214180864.
                  ((MTIMES SIMP RATSIMP) 356851712. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 1459906560.
                  ((MTIMES SIMP RATSIMP) -802471936. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 592478208.
                  ((MTIMES SIMP RATSIMP) -604405760. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -687955968.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 10.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 231225344.
                ((MTIMES SIMP RATSIMP) 178425856. |$Mt|)
                ((MTIMES SIMP) -191342592.
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) -87105536.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 55107584.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 11.)))
             ((MEXPT SIMP RATSIMP) |$Xi| 5.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 292974796800.
              ((MTIMES SIMP RATSIMP) 56886681600. |$Ms|)
              ((MTIMES SIMP) 4010227200.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 544130048.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 27553792. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1757848780800.
                ((MTIMES SIMP RATSIMP) -310211758080. |$Ms|)
                ((MTIMES SIMP) -35605807104.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -4967438336.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -316424192.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP)
                  ((MTIMES SIMP RATSIMP) -31108331520. |$Ms|)
                  ((MTIMES SIMP) -4009721856.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -302202880.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|))
               |$om|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 4521701173248.
                ((MTIMES SIMP RATSIMP) 749280172032. |$Ms|)
                ((MTIMES SIMP) 122701551616.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 18653845504.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 1431076864.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -66224922624.
                  ((MTIMES SIMP RATSIMP) 183613860864. |$Ms|)
                  ((MTIMES SIMP) 30170807296.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 2752053248.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 33112461312.
                  ((MTIMES SIMP RATSIMP) 10297211904. |$Ms|)
                  ((MTIMES SIMP) 1089937408.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -6488614379520.
                ((MTIMES SIMP RATSIMP) -1073075533824. |$Ms|)
                ((MTIMES SIMP) -228715898880.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -37136289792.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -3262242816.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 316506839040.
                  ((MTIMES SIMP RATSIMP) -460291915776. |$Ms|)
                  ((MTIMES SIMP) -88150709248.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -9721413632.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -153052139520.
                  ((MTIMES SIMP RATSIMP) -53442063360. |$Ms|)
                  ((MTIMES SIMP) -7599226880.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -4170055680.
                  ((MTIMES SIMP RATSIMP) -1433026560. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 5677959426048.
                ((MTIMES SIMP RATSIMP) 1022108645376. |$Ms|)
                ((MTIMES SIMP) 259783096832.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 43131053056.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 3978756096.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -622614279168.
                  ((MTIMES SIMP RATSIMP) 638469812736. |$Ms|)
                  ((MTIMES SIMP) 133799708672.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 17217191936.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 290379672576.
                  ((MTIMES SIMP RATSIMP) 112406934528. |$Ms|)
                  ((MTIMES SIMP) 20752793600.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 16286957568.
                  ((MTIMES SIMP RATSIMP) 7687766016. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 619573248.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -3138611460096.
                ((MTIMES SIMP RATSIMP) -673171229696. |$Ms|)
                ((MTIMES SIMP) -185200289792.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -30205908992.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -2478292992.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 643914528768.
                  ((MTIMES SIMP RATSIMP) -530867097600. |$Ms|)
                  ((MTIMES SIMP) -117052307456.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -16200368128.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -288768356352.
                  ((MTIMES SIMP RATSIMP) -124051716096. |$Ms|)
                  ((MTIMES SIMP) -28487008256.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -24939995136.
                  ((MTIMES SIMP RATSIMP) -16200368128. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -2478292992.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1120815962112.
                ((MTIMES SIMP RATSIMP) 299737568256. |$Ms|)
                ((MTIMES SIMP) 79277893632.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 12290310144.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 619573248.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -367067839488.
                  ((MTIMES SIMP RATSIMP) 264198803456. |$Ms|)
                  ((MTIMES SIMP) 60977179648.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 7687766016.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 157818544128.
                  ((MTIMES SIMP RATSIMP) 77546599424. |$Ms|)
                  ((MTIMES SIMP) 20752793600.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 18499891200.
                  ((MTIMES SIMP RATSIMP) 17217191936. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 3978756096.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -264320974848.
                ((MTIMES SIMP RATSIMP) -82079312896. |$Ms|)
                ((MTIMES SIMP) -17558288384.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -2309701632.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 106825098240.
                  ((MTIMES SIMP RATSIMP) -71962404864. |$Ms|)
                  ((MTIMES SIMP) -18199516160.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -1433026560.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -43821840384.
                  ((MTIMES SIMP RATSIMP) -27539979264. |$Ms|)
                  ((MTIMES SIMP) -7599226880.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -6311768064.
                  ((MTIMES SIMP RATSIMP) -9721413632. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -3262242816.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 7.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 36753525760.
                ((MTIMES SIMP RATSIMP) 10293541888. |$Ms|)
                ((MTIMES SIMP) 1307514880.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -10410760192.
                  ((MTIMES SIMP RATSIMP) 7768846848. |$Ms|)
                  ((MTIMES SIMP) 2464559104.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 3793047552.
                  ((MTIMES SIMP RATSIMP) 5184248832. |$Ms|)
                  ((MTIMES SIMP) 1089937408.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 425836544.
                  ((MTIMES SIMP RATSIMP) 2752053248. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 1431076864.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 8.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -924901376.
                ((MTIMES SIMP RATSIMP) 231225344. |$Ms|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -1017877504.
                  ((MTIMES SIMP RATSIMP) 178425856. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 634281984.
                  ((MTIMES SIMP RATSIMP) -401235968. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 252686336.
                  ((MTIMES SIMP RATSIMP) -302202880. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -316424192.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 9.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 115612672.
                ((MTIMES SIMP RATSIMP) 89212928. |$Mt|)
                ((MTIMES SIMP) -95671296.
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) -43552768.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 27553792.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 10.)))
             ((MEXPT SIMP RATSIMP) |$Xi| 6.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -83707084800.
              ((MTIMES SIMP RATSIMP) -16253337600. |$Ms|)
              ((MTIMES SIMP) -1145779200.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -155465728.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) -7872512. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 418535424000.
                ((MTIMES SIMP RATSIMP) 72378593280. |$Ms|)
                ((MTIMES SIMP) 9027308544.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 1263802368.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 82534400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP)
                  ((MTIMES SIMP RATSIMP) 8888094720. |$Ms|)
                  ((MTIMES SIMP) 1145634816.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 86343680.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|))
               |$om|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -873379196928.
                ((MTIMES SIMP RATSIMP) -141701455872. |$Ms|)
                ((MTIMES SIMP) -26030277632.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -4065867776.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -326344704.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 18921406464.
                  ((MTIMES SIMP RATSIMP) -43573008384. |$Ms|)
                  ((MTIMES SIMP) -7474595840.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -699957248.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -9460703232.
                  ((MTIMES SIMP RATSIMP) -2942060544. |$Ms|)
                  ((MTIMES SIMP) -311410688.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 980510625792.
                ((MTIMES SIMP RATSIMP) 164891553792. |$Ms|)
                ((MTIMES SIMP) 39317122048.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 6544500736.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 605724672.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -71509118976.
                  ((MTIMES SIMP RATSIMP) 87938967552. |$Ms|)
                  ((MTIMES SIMP) 17711321088.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 2077589504.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 34268479488.
                  ((MTIMES SIMP RATSIMP) 12327100416. |$Ms|)
                  ((MTIMES SIMP) 1859796992.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 1191444480.
                  ((MTIMES SIMP RATSIMP) 409436160. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -641763495936.
                ((MTIMES SIMP RATSIMP) -127139487744. |$Ms|)
                ((MTIMES SIMP) -34906619904.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -5778657280.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -531062784.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 106380675072.
                  ((MTIMES SIMP RATSIMP) -94480978944. |$Ms|)
                  ((MTIMES SIMP) -20517167104.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -2841608192.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -48697141248.
                  ((MTIMES SIMP RATSIMP) -19789166592. |$Ms|)
                  ((MTIMES SIMP) -4069572608.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -3461971968.
                  ((MTIMES SIMP RATSIMP) -1787068416. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -177020928.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 254982635520.
                ((MTIMES SIMP RATSIMP) 65195149312. |$Ms|)
                ((MTIMES SIMP) 18007748608.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 2851602432.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 177020928.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -77594904576.
                  ((MTIMES SIMP RATSIMP) 57195334656. |$Ms|)
                  ((MTIMES SIMP) 12926349312.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 1787068416.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 33808103424.
                  ((MTIMES SIMP RATSIMP) 15654180864. |$Ms|)
                  ((MTIMES SIMP) 4069572608.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 3663740928.
                  ((MTIMES SIMP RATSIMP) 2841608192. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 531062784.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -65250496512.
                ((MTIMES SIMP RATSIMP) -20444155904. |$Ms|)
                ((MTIMES SIMP) -4643078144.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -659914752.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 27281620992.
                  ((MTIMES SIMP RATSIMP) -18290037760. |$Ms|)
                  ((MTIMES SIMP) -4495702016.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -409436160.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -11282909184.
                  ((MTIMES SIMP RATSIMP) -6501990400. |$Ms|)
                  ((MTIMES SIMP) -1859796992.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -1621942272.
                  ((MTIMES SIMP RATSIMP) -2077589504. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -605724672.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 10269782016.
                ((MTIMES SIMP RATSIMP) 3007076352. |$Ms|)
                ((MTIMES SIMP) 373575680.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -3239835648.
                  ((MTIMES SIMP RATSIMP) 2270649344. |$Ms|)
                  ((MTIMES SIMP) 704159744.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 1237616640.
                  ((MTIMES SIMP RATSIMP) 1366575104. |$Ms|)
                  ((MTIMES SIMP) 311410688.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 181420032.
                  ((MTIMES SIMP RATSIMP) 699957248. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 326344704.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 7.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -231225344.
                ((MTIMES SIMP RATSIMP) 66064384. |$Ms|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -265332736.
                  ((MTIMES SIMP RATSIMP) 50978816. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 153888768.
                  ((MTIMES SIMP RATSIMP) -114638848. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 59752448.
                  ((MTIMES SIMP RATSIMP) -86343680. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -82534400.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 8.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 33032192.
                ((MTIMES SIMP RATSIMP) 25489408. |$Mt|)
                ((MTIMES SIMP) -27334656.
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) -12443648.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 7872512.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 9.)))
             ((MEXPT SIMP RATSIMP) |$Xi| 7.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 10463385600.
              ((MTIMES SIMP RATSIMP) 2031667200. |$Ms|)
              ((MTIMES SIMP) 143222400.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 19433216. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP) 984064. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -41853542400.
                ((MTIMES SIMP RATSIMP) -7015656960. |$Ms|)
                ((MTIMES SIMP) -985191168.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -138542080.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -9332736.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP)
                  ((MTIMES SIMP RATSIMP) -1111011840. |$Ms|)
                  ((MTIMES SIMP) -143204352.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -10792960.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|))
               |$om|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 67318857216.
                ((MTIMES SIMP RATSIMP) 10697025024. |$Ms|)
                ((MTIMES SIMP) 2268593536.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 369691392.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 31460352.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -2365175808.
                  ((MTIMES SIMP RATSIMP) 4335614208. |$Ms|)
                  ((MTIMES SIMP) 791120128.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 76701696.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 1182587904.
                  ((MTIMES SIMP RATSIMP) 367757568. |$Ms|)
                  ((MTIMES SIMP) 38926336.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -55244971008.
                ((MTIMES SIMP RATSIMP) -9914419200. |$Ms|)
                ((MTIMES SIMP) -2646046720.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -448371200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) -44255232.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 6573464064.
                  ((MTIMES SIMP RATSIMP) -6656756736. |$Ms|)
                  ((MTIMES SIMP) -1422795008.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -182996992.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -3100972032.
                  ((MTIMES SIMP RATSIMP) -1173129984. |$Ms|)
                  ((MTIMES SIMP) -193548288.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -148930560.
                  ((MTIMES SIMP RATSIMP) -51179520. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 24975465984.
                ((MTIMES SIMP RATSIMP) 5978016768. |$Ms|)
                ((MTIMES SIMP) 1717280768.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 273960960.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP) 22127616.
                 ((MEXPT SIMP RATSIMP) |$Ms| 4.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -6724120320.
                  ((MTIMES SIMP RATSIMP) 5153365632. |$Ms|)
                  ((MTIMES SIMP) 1141850880.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 172204032.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 2986170624.
                  ((MTIMES SIMP RATSIMP) 1300515840. |$Ms|)
                  ((MTIMES SIMP) 315148288.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 283815936.
                  ((MTIMES SIMP RATSIMP) 172204032. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 22127616.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -6897363456.
                ((MTIMES SIMP RATSIMP) -2171376896. |$Ms|)
                ((MTIMES SIMP) -533687808.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -82489344.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 2975242752.
                  ((MTIMES SIMP RATSIMP) -1996051200. |$Ms|)
                  ((MTIMES SIMP) -473942784.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -51179520.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -1239842304.
                  ((MTIMES SIMP RATSIMP) -656256768. |$Ms|)
                  ((MTIMES SIMP) -193548288.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -174151680.
                  ((MTIMES SIMP RATSIMP) -182996992. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -44255232.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1258948608.
                ((MTIMES SIMP RATSIMP) 384142592. |$Ms|)
                ((MTIMES SIMP) 46696960.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -434959872.
                  ((MTIMES SIMP RATSIMP) 290203520. |$Ms|)
                  ((MTIMES SIMP) 88019968.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 170521344.
                  ((MTIMES SIMP RATSIMP) 156492032. |$Ms|)
                  ((MTIMES SIMP) 38926336.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 28591104.
                  ((MTIMES SIMP RATSIMP) 76701696. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 31460352.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -24774144.
                ((MTIMES SIMP RATSIMP) 8258048. |$Ms|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -29980416.
                  ((MTIMES SIMP RATSIMP) 6372352. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 15819264.
                  ((MTIMES SIMP RATSIMP) -14329856. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 5913600.
                  ((MTIMES SIMP RATSIMP) -10792960. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) -9332736.
                 ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 7.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 4129024.
                ((MTIMES SIMP RATSIMP) 3186176. |$Mt|)
                ((MTIMES SIMP) -3416832.
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) -1555456.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.))
                ((MTIMES SIMP) 984064. ((MEXPT SIMP RATSIMP) |$Mt| 4.)))
               ((MEXPT SIMP RATSIMP) |$om| 8.)))
             ((MEXPT SIMP RATSIMP) |$Xi| 8.))))) 
(ADD2LNC '|$Assss| $VALUES) 
(DSKSETQ $GH_0
         '((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 2.) -1.)
           ((MEXPT SIMP) (($XX SIMP) 1. 4.) -1.)
           ((MEXPT SIMP) (($XX SIMP) 2. 4.) -1.))) 
(ADD2LNC '$GH_0 $VALUES) 
(DSKSETQ |$tttt0|
         '((MTIMES SIMP)
           ((MEXPT SIMP) (($XX SIMP) 1. 2.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 2.)))
           ((MEXPT SIMP) (($XX SIMP) 1. 3.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 3.)))
           ((MEXPT SIMP) (($XX SIMP) 1. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 4.)))
           ((MEXPT SIMP) (($XX SIMP) 2. 3.)
            ((MTIMES SIMP) -4. (($PP SIMP) 2. 3.)))
           ((MEXPT SIMP) (($XX SIMP) 2. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 2. 4.)))
           ((MEXPT SIMP) (($XX SIMP) 3. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 3. 4.))))) 
(ADD2LNC '|$tttt0| $VALUES) 
(DSKSETQ |$tttt|
         '((MTIMES SIMP FACTORED)
           ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
            ((MPLUS SIMP) -2. ((MTIMES SIMP) 2. |$Ms|)
             ((MTIMES SIMP) 2. |$Mt|)))
           ((MEXPT SIMP) |$om|
            ((MPLUS SIMP) 6. ((MTIMES SIMP) -2. |$Ms|)))
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) -2.)
           ((MEXPT SIMP) |$Xi| 6.)
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
            -6.))) 
(ADD2LNC '|$tttt| $VALUES) 
(DSKSETQ |$a1234|
         '((MLIST SIMP)
           ((MTIMES SIMP FACTORED) 128.
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -6. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MPLUS SIMP IRREDUCIBLE) 81745200.
             ((MTIMES SIMP RATSIMP) 15872400. |$Ms|)
             ((MTIMES SIMP) 1118925. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) 151822. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) 7688. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP RATSIMP) -326980800. |$om|)
             ((MTIMES SIMP RATSIMP) -54809820. |$Ms| |$om|)
             ((MTIMES SIMP) -7696806. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP) -1082360. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP) -72912. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$om|)
             ((MTIMES SIMP RATSIMP) -8679780. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -1118784. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -84320. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 525928572. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 83570508. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 17723387. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 2888214. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 245784. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -18477936. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 33871986. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 6180626. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 599232. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 9238968. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 2873106. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 304112. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -431601336.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -77456400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -20672240. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3502900. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -345744. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 51355188. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -52005912. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -11115586. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1429664. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -24226344. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -9165078. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1512096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1163520. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -399840. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 195120828. ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 46703256. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 13416256. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2140320. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 172872. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -52532190. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 40260669. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 8920710. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1345344. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 23329458. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 10160280. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2462096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2217312. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1345344. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 172872. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -53885652. ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -16963882. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -4169436. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -644448. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 23244084. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -15594150. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -3702678. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -399840. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -9686268. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -5127006. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1512096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1360560. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1429664. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -345744. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 9835536. ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 3001114. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 364820. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -3398124. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2267215. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 687656. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1332198. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1222594. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 304112. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 223368. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 599232. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 245784. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -193548. ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 64516. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -234222. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 49784. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 123588. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -111952. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 46200. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -84320. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -72912. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 32258. ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 24892. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -26694. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -12152. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 7688. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))))
           ((MTIMES SIMP FACTORED) 128.
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om|) -4.)
            ((MEXPT SIMP) |$om| -8.)
            ((MPLUS SIMP IRREDUCIBLE) 81745200.
             ((MTIMES SIMP RATSIMP) 15872400. |$Ms|)
             ((MTIMES SIMP) 1118925. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) 151822. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP) 7688. ((MEXPT SIMP RATSIMP) |$Ms| 4.))
             ((MTIMES SIMP RATSIMP) -326980800. |$om|)
             ((MTIMES SIMP RATSIMP) -54809820. |$Ms| |$om|)
             ((MTIMES SIMP) -7696806. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP) -1082360. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP) -72912. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              |$om|)
             ((MTIMES SIMP RATSIMP) -8679780. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -1118784. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -84320. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 525928572. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 83570508. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 17723387. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 2888214. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 245784. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -18477936. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 33871986. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 6180626. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 599232. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 9238968. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 2873106. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 304112. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -431601336.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -77456400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -20672240. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3502900. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -345744. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 51355188. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -52005912. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -11115586. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1429664. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -24226344. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -9165078. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1512096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1163520. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -399840. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 195120828. ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 46703256. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 13416256. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2140320. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 172872. ((MEXPT SIMP RATSIMP) |$Ms| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -52532190. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 40260669. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 8920710. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1345344. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 23329458. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 10160280. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2462096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 2217312. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1345344. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 172872. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -53885652. ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -16963882. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -4169436. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -644448. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 23244084. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -15594150. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -3702678. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -399840. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -9686268. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -5127006. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1512096. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1360560. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -1429664. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -345744. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 9835536. ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 3001114. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 364820. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -3398124. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 2267215. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 687656. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1332198. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1222594. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 304112. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 223368. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 599232. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 245784. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -193548. ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 64516. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -234222. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 49784. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 123588. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -111952. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 46200. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -84320. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -72912. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 32258. ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 24892. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -26694. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -12152. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 7688. ((MEXPT SIMP RATSIMP) |$Mt| 4.)
              ((MEXPT SIMP RATSIMP) |$om| 8.)))
            ((MEXPT SIMP) |$Xi| -8.)
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             8.))
           ((MTIMES SIMP FACTORED)
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -2. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) 6. ((MTIMES SIMP) -2. |$Ms|)))
            ((MEXPT SIMP) |$Xi| 8.)
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -8.))
           ((MTIMES SIMP FACTORED) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|)
            |$Xi|
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -2.)))) 
(ADD2LNC '|$a1234| $VALUES) 
(DEFPROP $SET_NUMBER_OF_PARTICLE %SET_NUMBER_OF_PARTICLE VERB) 
(MDEFPROP $SET_NUMBER_OF_PARTICLE
    ((LAMBDA) ((MLIST) |$nn0|)
     ((MPROG) ((MSETQ) |$nn| |$nn0|)
      (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.) ((MPLUS) |$nn0| 1.))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MSETQ) ((|$s| ARRAY) $R)
        ((MPLUS) ((|$k|) $R)
         (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S ((MPLUS) $R 1.)
          |$nn0|))))))
    MEXPR) 
(DEFPROP $SET_NUMBER_OF_PARTICLE $ANY FUNCTION-MODE) 
(ADD2LNC '(($SET_NUMBER_OF_PARTICLE) |$nn0|) $FUNCTIONS) 
(DEFPROP %SET_NUMBER_OF_PARTICLE $SET_NUMBER_OF_PARTICLE NOUN) 
(DEFPROP $NOTZERO %NOTZERO VERB) 
(MDEFPROP $NOTZERO
    ((LAMBDA) ((MLIST) $X) ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))
    MEXPR) 
(DEFPROP $NOTZERO $FIXNUM FUNCTION-MODE) 
(ADD2LNC '(($NOTZERO) $X) $FUNCTIONS) 
(DEFPROP %NOTZERO $NOTZERO NOUN) 
(DEFPROP |$compute_alphas_no_zmV1| |%compute_alphas_no_zmV1| VERB) 
(MDEFPROP |$compute_alphas_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
        ((MSETQ) $POW0
         ((MTIMES) 2.
          (($SUM)
           (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0 $MAX_USED_LEVEL0)
           $L0 2. $MAX_USED_LEVEL0)))
        ((MSETQ) $POW0
         ((MPLUS) $POW0
          (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2. $MAX_USED_LEVEL0)))
        ((MCOND) |$dbg_compute_levels|
         (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T $FALSE)
        ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
      ((MRETURN) |$noAlphas0|)))
    MEXPR) 
(DEFPROP |$compute_alphas_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_alphas_no_zmV1| |$compute_alphas_no_zmV1| NOUN) 
(DEFPROP |$compute_levels_used_no_zmV1| |%compute_levels_used_no_zmV1|
         VERB) 
(MDEFPROP |$compute_levels_used_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
        ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
         ((MPROGN)
          ((MSETQ) $POW0
           ((MPLUS)
            (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
             ((MPLUS) $L0 ((MMINUS) 1.)))
            (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0 $MAX_USED_LEVEL0)))
          ((MCOND) ((MGREATERP) $POW0 0.)
           ((MSETQ) ((|$usedLevels0| ARRAY) $R)
            (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
             ((|$usedLevels0| ARRAY) $R)))
           T $FALSE)))))
      ((MRETURN) |$usedLevels0|)))
    MEXPR) 
(DEFPROP |$compute_levels_used_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_levels_used_no_zmV1| |$compute_levels_used_no_zmV1|
         NOUN) 
(DEFPROP |$compute_levels_and_powers_used_no_zmV1|
         |%compute_levels_and_powers_used_no_zmV1| VERB) 
(MDEFPROP |$compute_levels_and_powers_used_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
        ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
         ((MPROGN)
          ((MSETQ) $POW0
           ((MPLUS)
            (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
             ((MPLUS) $L0 ((MMINUS) 1.)))
            ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
            (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
             $MAX_USED_LEVEL0)))
          ((MCOND) ((MGREATERP) $POW0 0.)
           ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
            (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
             ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
           T $FALSE)))))
      ((MRETURN) |$usedLevelsPowers0|)))
    MEXPR) 
(DEFPROP |$compute_levels_and_powers_used_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_levels_and_powers_used_no_zmV1|)
           $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_levels_and_powers_used_no_zmV1|
         |$compute_levels_and_powers_used_no_zmV1| NOUN) 
(DEFPROP |$compute_Ks_no_zmV1| |%compute_Ks_no_zmV1| VERB) 
(MDEFPROP |$compute_Ks_no_zmV1|
    ((LAMBDA) ((MLIST) $LEVEL_USED_ARRAY0)
     ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
      ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
      ((MDO) $R 1. NIL NIL |$nn| NIL
       ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
        ((MSETQ) |$Nlus0| (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
        ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
         ((MPROGN)
          ((MSETQ) $NR_PQ
           ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R) $INR_PQ))
          ((MSETQ) ((|$explK0| ARRAY) $R)
           ((MPLUS) ((|$explK0| ARRAY) $R)
            ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
        ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
         ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
        |$end_r_loop|))
      ((MRETURN) |$Ks_rules0|)))
    MEXPR) 
(DEFPROP |$compute_Ks_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0) $FUNCTIONS) 
(DEFPROP |%compute_Ks_no_zmV1| |$compute_Ks_no_zmV1| NOUN) 
(DEFPROP |$compute_Ds| |%compute_Ds| VERB) 
(MDEFPROP |$compute_Ds|
    ((LAMBDA) ((MLIST) $LEVEL_USED_ARRAY0)
     ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
      ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
      ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
       ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
        ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
         ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
          ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL NIL
           NIL
           ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL NIL NIL
            NIL
            ((MSETQ) ((|$explD0| ARRAY) $R $S)
             ((MPLUS) ((|$explD0| ARRAY) $R $S)
              ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
               ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
          ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
           (($ENDCONS)
            ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
            ((|$Ds_rules0| ARRAY) $R)))
          |$end_s_loop|))
        |$end_r_loop|))
      ((MRETURN) |$Ds_rules0|)))
    MEXPR) 
(DEFPROP |$compute_Ds| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_Ds|) $LEVEL_USED_ARRAY0) $FUNCTIONS) 
(DEFPROP |%compute_Ds| |$compute_Ds| NOUN) 
(DSKSETQ $WICK '$WICK) 
(DEFPROP $WICK %WICK VERB) 
(MDEFPROP $WICK
    ((LAMBDA) ((MLIST) |$list_Nr0|)
     ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
      ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
      ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
      ((MSETQ) $WICK00
       ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
        ((MFACTORIAL) |$Nr0|)))
      ((MDO) $R 2. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $WICK0 0.)
        ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
        ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
         ((MPROGN) ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
          ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
           ((MSETQ) $WICK0
            ((MPLUS) $WICK0
             ((MTIMES)
              ((MQUOTIENT) 1.
               ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
              $CO0
              ((MEXPT) ((|$s| ARRAY) $R)
               ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
           T $FALSE)))
        ((MSETQ) $WICK00 $WICK0)))
      ((MRETURN) $WICK00)))
    MEXPR) 
(DEFPROP $WICK $ANY FUNCTION-MODE) 
(ADD2LNC '(($WICK) |$list_Nr0|) $FUNCTIONS) 
(DEFPROP %WICK $WICK NOUN) 
(DEFPROP $DO_ALL_TERM %DO_ALL_TERM VERB) 
(MDEFPROP $DO_ALL_TERM
    ((LAMBDA) ((MLIST) $INT0 $LEVELS_POWERS0 |$Ks_rules0| |$Ds_rules0|)
     ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
      (($PRINT) "in computing 'Z' (do_all_term)")
      ((MSETQ) $EXPL_INT0 $INT0)
      ((MDO) $R 1. NIL NIL |$nn| NIL
       ((MPROGN)
        ((MCOND) |$dbg_all_terms|
         (($PRINT)
          "in computing 'Z' (do_all_term) doing all terms for particle"
          $R)
         T $FALSE)
        ((MSETQ) $EXPL_INT0
         (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
          ((|$Ds_rules0| ARRAY) $R)))
        ((MSETQ) $NLEVELS0 (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
        ((MCOND) |$dbg_all_terms|
         (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
        ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
         ((MPROGN)
          ((MCOND) |$dbg_all_terms|
           (($PRINT) " project to"
            (($L) $R
             ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
            "^"
            ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
             ((MPLUS) $L0 1.)))
           T $FALSE)
          ((MSETQ) $EXPL_INT0
           (($RATCOEF) $EXPL_INT0
            (($L) $R
             ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
            ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
             ((MPLUS) $L0 1.))))
          ((MCOND) |$dbg_all_terms|
           (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
      ((MRETURN) $EXPL_INT0)))
    MEXPR) 
(DEFPROP $DO_ALL_TERM $ANY FUNCTION-MODE) 
(ADD2LNC '(($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
           |$Ds_rules0|)
         $FUNCTIONS) 
(DEFPROP %DO_ALL_TERM $DO_ALL_TERM NOUN) 
(DEFPROP $STATE2MATRIX %STATE2MATRIX VERB) 
(MDEFPROP $STATE2MATRIX
    ((LAMBDA) ((MLIST) $STATE0 |$MaxLevel0|)
     ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
      ((MSETQ) $MAT0
       (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
        ((MPLUS) |$MaxLevel0| 1.)))
      ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
       ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
        ((MPROGN)
         ((MSETQ) (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
          (($HIPOW) $STATE0 (($P) $IP $IQ)))
         ((MSETQ) $STATE00
          ((MQUOTIENT) $STATE00
           ((MEXPT) (($P) $IP $IQ)
            (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
      ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
       ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
        ((MPROGN)
         ((MSETQ) (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
          ((MPLUS) (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
           (($HIPOW) $STATE0 (($P) $IP $IQ))))
         ((MSETQ) $STATE00
          ((MQUOTIENT) $STATE00
           ((MEXPT) (($P) $IP $IQ) (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
      ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
       (($ERROR) "In state2matrix missing some contributions in"
        $STATE0 "since we are left with" $STATE00 "after analysis")
       T $FALSE)
      ((MRETURN) (($COPYMATRIX) $MAT0))))
    MEXPR) 
(DEFPROP $STATE2MATRIX $ANY FUNCTION-MODE) 
(ADD2LNC '(($STATE2MATRIX) $STATE0 |$MaxLevel0|) $FUNCTIONS) 
(DEFPROP %STATE2MATRIX $STATE2MATRIX NOUN) 
(DEFPROP |$take_derivative_wrt_lambdaV1|
         |%take_derivative_wrt_lambdaV1| VERB) 
(MDEFPROP |$take_derivative_wrt_lambdaV1|
    ((LAMBDA) ((MLIST) $NR0 $LEVEL0 $INDEX0 $TERM0)
     ((MPROG)
      ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0 $NPOW0
       $OP0)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
       ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
       ((MSETQ) $TERM00 $TERM0))
      ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $NEWTERM00 0.)
        ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MSETQ) $OP0 (($INPART) $FAC0 0.))
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MCOND) ((MGREATERP) $NPOW0 2.)
            (($ERROR)
             "la() has one index and it cannot occour with a power bigger than 2! term="
             $TERM00)
            T
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$l|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$ll|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
             ((MEXPT) ((MMINUS) 1.) $LEVEL0)
             ((MFACTORIAL)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
             ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LAK)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$laSk|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
              $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LALA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$ll|)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
             ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
             ((MFACTORIAL)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
             ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $KLA)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$Skla|)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LALA)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA2)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) 2. $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          |$end_pow_op|)
         T
         ((MCOND) $ISOP0
          ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$l|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0) $TERM00
              $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) $LEVEL0)
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LAK)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$laSk|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
               $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LA2)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) 2.
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $KLA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$Skla|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
               $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MPROGN)
             ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
              ((MSETQ) $NEWTERM00 (($SUBSTINPART) |$Dim| $TERM00 $NF0))
              T
              ((MPROGN)
               ((MSETQ) $NEWTERM00 (($SUBSTINPART) 1. $TERM00 $NF0))
               ((MSETQ) $NEWTERM00
                (($SUBSTITUTE) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                 $NEWTERM00))))
             |$end_lambda|)
            T $FALSE)
           |$end_if_op|)
          T $FALSE))
        ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
      ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_lambdaV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_lambdaV1|
         |$take_derivative_wrt_lambdaV1| NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA %TAKE_DERIVATIVE_WRT_LAMBDA VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA
    ((LAMBDA) ((MLIST) $NR0 $LEVEL0 $INDEX0 $TERM0)
     ((MPROG)
      ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0 $NPOW0
       $OP0)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
       ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
       ((MSETQ) $TERM00 $TERM0))
      ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $NEWTERM00 0.)
        ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0)) ((MSETQ) $NPOW0 1.)
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MSETQ) $OP0 (($INPART) $FAC0 0.))
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MCOND) ((MGREATERP) $NPOW0 2.)
            (($ERROR)
             "la() has one index and it cannot occour with a power bigger than 2! term="
             $TERM00)
            T
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$l|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MPROGN)
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0
              (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
               $NF0 2.)))
            ((MCOND) ((MEQUAL) $OP0 |$ll|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               ((MEXPT) ((MMINUS) 1.) $LEVEL0)
               ((MFACTORIAL)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
               ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LAK)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 |$laSk|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LALA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)))
             T $FALSE)
            |$end_lambda_other|)
           T $FALSE)
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MPROGN)
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0
              (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
               $NF0 2.)))
            ((MCOND) ((MEQUAL) $OP0 |$ll|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
               ((MFACTORIAL)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
               ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $KLA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 |$Skla|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LALA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)))
             T $FALSE)
            |$end_other_la|)
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA2)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) 2. $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          |$end_pow_op|)
         T
         ((MCOND) $ISOP0
          ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$l|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0) $TERM00
              $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) $LEVEL0)
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LAK)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$laSk|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
               $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LA2)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) 2.
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $KLA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$Skla|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
               $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MPROGN)
             ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
              ((MSETQ) $NEWTERM00 (($SUBSTINPART) |$Dim| $TERM00 $NF0))
              T
              ((MPROGN)
               ((MSETQ) $NEWTERM00 (($SUBSTINPART) 1. $TERM00 $NF0))
               ((MSETQ) $NEWTERM00
                (($SUBSTITUTE) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                 $NEWTERM00))))
             |$end_lambda|)
            T $FALSE)
           |$end_if_op|)
          T $FALSE))
        ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
      ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_LAMBDA $TAKE_DERIVATIVE_WRT_LAMBDA NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR
         %TAKE_DERIVATIVE_WRT_SCALAR_PAIR VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR
    ((LAMBDA) ((MLIST) $NR0 $LEVEL10 $LEVEL20 $TERM0)
     ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
      ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
      ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.)) ((MSETQ) $DER0 0.)
      ((MCOND) ((MGREATERP) $LEVEL10 0.)
       ((MSETQ) $DER00
        (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0| $TERM0))
       T ((MSETQ) $DER00 ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
      ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
      ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
       ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
        ((MDO) $NT0 1. NIL NIL $LDER00 NIL
         ((MPROGN)
          ((MCOND) |$dbg_wrt_pair|
           (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
            "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
           T $FALSE)
          ((MSETQ) $TMP_DER0
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
            (($INPART) $DER00 $NT0)))
          ((MSETQ) $DER0 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
       T
       ((MPROGN)
        ((MCOND) |$dbg_wrt_pair|
         (($PRINT) "    SINGLE term: take der of" $DER00 "wrt lambda("
          $NR0 $LEVEL20 |$newII0| ")")
         T $FALSE)
        ((MSETQ) $DER0
         (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0| $DER00))))
      ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0)) ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
           $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_SCALAR_PAIR
         $TAKE_DERIVATIVE_WRT_SCALAR_PAIR NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_STATE %TAKE_DERIVATIVE_WRT_STATE VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_STATE
    ((LAMBDA) ((MLIST) $NR0 $ONE_STATE_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
      ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $ONE_STATE_IN_MATRIX0))
      ((MSETQ) |$Der0| $TERM0)
      ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
       ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
        ((MCOND)
         ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
         ((MPROGN)
          ((MDO) $N_PQ 1. NIL NIL
           (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
           ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
             ((MPROGN)
              ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
               ((MSETQ) |$tmp_Der0|
                ((MPLUS) |$tmp_Der0|
                 (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                  ((MPLUS) $L0 ((MMINUS) 1.))
                  ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
              ((MSETQ) |$Der0| |$tmp_Der0|))
             T
             ((MSETQ) |$Der0|
              (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
               ((MPLUS) $L0 ((MMINUS) 1.)) ((MPLUS) $C0 ((MMINUS) 1.))
               |$Der0|)))))
          |$end_loop_c0|)
         T $FALSE)))
      ((MRETURN) |$Der0|)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_STATE $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_STATE $TAKE_DERIVATIVE_WRT_STATE NOUN) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV1|
         |%take_derivative_wrt_scalar_stateSV1| VERB) 
(MDEFPROP |$take_derivative_wrt_scalar_stateSV1|
    ((LAMBDA) ((MLIST) $SCALARS_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
      ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
      ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
       ((MCOND)
        ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
        ((MPROGN)
         ((MCOND) |$dbg_scalars|
          (($PRINT) "nr0=" $NR0 "out of"
           (($LENGTH) $SCALARS_IN_MATRIX0))
          T $FALSE)
         ((MSETQ) |$tmp_DER0| 0.)
         ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
          ((MPROGN)
           (($PRINT) "before length(DER0) is" (($LENGTH) |$der0|))
           ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
            ((MSETQ) |$tmp_DER0|
             ((MPLUS) |$tmp_DER0|
              (($TAKE_DERIVATIVE_WRT_STATE) $NR0
               (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
           ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
          T
          ((MPROGN)
           ((MCOND) |$dbg_scalars|
            (($PRINT) "SINGLE term " |$der0| "derivative wrt r=" $NR0
             "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0) "with nr=" $NR0)
            T $FALSE)
           ((MSETQ) |$der0|
            (($TAKE_DERIVATIVE_WRT_STATE) $NR0
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
           |$end_single|)))
        T $FALSE))
      ((MRETURN) |$der0|)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_scalar_stateSV1|) $SCALARS_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_scalar_stateSV1|
         |$take_derivative_wrt_scalar_stateSV1| NOUN) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV2|
         |%take_derivative_wrt_scalar_stateSV2| VERB) 
(MDEFPROP |$take_derivative_wrt_scalar_stateSV2|
    ((LAMBDA) ((MLIST) $SCALARS_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
      ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
       ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
        (($PRINT) "in take_derivative_wrt_scalar_stateSV2 acting on"
         $LT0 "terms")
        ((MDO) $NT0 1. NIL NIL $LT0 NIL
         ((MPROGN)
          ((MCOND) |$dbg_wrt_states|
           (($PRINT) "in take_derivative_wrt_scalar_stateSV2 EXAM term"
            $NT0 "out of" $LT0 "now there are"
            ((MCOND) ((MNOT) (($NUMBERP) |$der0|)) (($LENGTH) |$der0|)
             T 0.)
            "terms")
           T
           ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
            (($PRINT)
             "in take_derivative_wrt_scalar_stateSV2 EXAM term" $NT0
             "(step 100) out of" $LT0)
            T $FALSE))
          ((MSETQ) |$NIused| 0.)
          ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
          ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
           ((MCOND)
            ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
            ((MPROGN)
             ((MSETQ) |$tmp_DER0|
              (($TAKE_DERIVATIVE_WRT_STATE) $NR0
               (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
             |$end_nr_loop|)
            T $FALSE))
          ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
          |$end_t0_loop|)))
       T
       ((MPROGN) ((MSETQ) |$der0| $TERM0)
        ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
         ((MCOND)
          ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
          ((MPROGN)
           ((MCOND) |$dbg_wrt_states|
            (($PRINT)
             "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
             |$der0| "derivative wrt r=" $NR0 "and"
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
            T $FALSE)
           ((MSETQ) |$der0|
            (($TAKE_DERIVATIVE_WRT_STATE) $NR0
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
           |$end_single|)
          T $FALSE))))
      ((MRETURN) |$der0|)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV2| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_scalar_stateSV2|) $SCALARS_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_scalar_stateSV2|
         |$take_derivative_wrt_scalar_stateSV2| NOUN) 
(DEFPROP $CONTRACT_PAIRS_IN_ONE_TERM %CONTRACT_PAIRS_IN_ONE_TERM VERB) 
(MDEFPROP $CONTRACT_PAIRS_IN_ONE_TERM
    ((LAMBDA) ((MLIST) $UTERM0)
     ((MPROG)
      ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0 $NPOW0
       $OP0 $IND0 $NFAC0 $NR0 $NS0)
      ((MSETQ) $UTERM00 $UTERM0)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
       ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
       ((MRETURN) $UTERM0) T $FALSE)
      ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
      ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_contract| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
            ((MNOT) ((MEQUAL) $NPOW0 2.)))
           (($ERROR) "the power must be 2!! wrong term=" $UTERM0) T
           $FALSE)
          ((MCOND) ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
           ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MCOND) ((MEQUAL) $OP0 $LA)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE)
          ((MCOND) ((MEQUAL) $OP0 |$Sk|)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE)
          ((MCOND) ((MEQUAL) $OP0 $K)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE))
         T
         ((MCOND)
          ((MAND) $ISOP0
           (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
          ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
           ((MCOND)
            ((MNOT)
             (($IS) ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
            ((MPROGN)
             ((MSETQ) $OTHERFAC0 (($ASSOC) $IND0 $LIST_INDEX_FACS0))
             ((MSETQ) $NR0 (($INPART) $FAC0 1.))
             ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
             ((MCOND) ((MLEQP) $NR0 $NS0)
              ((MSETQ) $CTERM0
               ((MTIMES) $CTERM0
                ((MQAPPLY)
                 (($CONCAT) (($INPART) $FAC0 0.)
                  (($INPART) $OTHERFAC0 0.))
                 $NR0 (($INPART) $FAC0 2.) $NS0
                 (($INPART) $OTHERFAC0 2.))))
              T
              ((MSETQ) $CTERM0
               ((MTIMES) $CTERM0
                ((MQAPPLY)
                 (($CONCAT) (($INPART) $OTHERFAC0 0.)
                  (($INPART) $FAC0 0.))
                 $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                 (($INPART) $FAC0 2.)))))
             ((MSETQ) $LIST_INDEX_FACS0
              (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0) $LIST_INDEX_FACS0)))
            T
            ((MSETQ) $LIST_INDEX_FACS0
             (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
          T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
        |$end_fac_loop|))
      ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
       ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
       ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
      ((MRETURN) $CTERM0)))
    MEXPR) 
(DEFPROP $CONTRACT_PAIRS_IN_ONE_TERM $ANY FUNCTION-MODE) 
(ADD2LNC '(($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0) $FUNCTIONS) 
(DEFPROP %CONTRACT_PAIRS_IN_ONE_TERM $CONTRACT_PAIRS_IN_ONE_TERM NOUN) 
(DEFPROP $CONTRACT_PAIRS %CONTRACT_PAIRS VERB) 
(MDEFPROP $CONTRACT_PAIRS
    ((LAMBDA) ((MLIST) |$utermS0|)
     ((MPROG) ((MLIST) $SUM0)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
       ((MPROGN) ((MSETQ) $SUM0 0.)
        ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
         ((MSETQ) $SUM0
          ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
       T ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
      ((MRETURN) $SUM0)))
    MEXPR) 
(DEFPROP $CONTRACT_PAIRS $ANY FUNCTION-MODE) 
(ADD2LNC '(($CONTRACT_PAIRS) |$utermS0|) $FUNCTIONS) 
(DEFPROP %CONTRACT_PAIRS $CONTRACT_PAIRS NOUN) 
(DEFPROP $TRUE_XX %TRUE_XX VERB) 
(MDEFPROP $TRUE_XX
    ((LAMBDA) ((MLIST) $R $S)
     ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))
    MEXPR) 
(DEFPROP $TRUE_XX $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_XX) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_XX $TRUE_XX NOUN) 
(DEFPROP |$otherN| |%otherN| VERB) 
(MDEFPROP |$otherN|
    ((LAMBDA) ((MLIST) $M $N)
     ((MCOND)
      ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
       ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
      3. T
      ((MCOND)
       ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
        ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
       2. T
       ((MCOND)
        ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
         ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
        1. T $FALSE))))
    MEXPR) 
(DEFPROP |$otherN| $BOOLEAN FUNCTION-MODE) 
(ADD2LNC '((|$otherN|) $M $N) $FUNCTIONS) 
(DEFPROP |%otherN| |$otherN| NOUN) 
(DEFPROP $COMPUTE_PP3 %COMPUTE_PP3 VERB) 
(MDEFPROP $COMPUTE_PP3
    ((LAMBDA) ((MLIST) ((MLIST) |$n|))
     ((MPROG)
      ((MDO) $M 1. NIL NIL |$nn| NIL
       ((MDO) $N 1. NIL NIL |$nn| NIL
        ((MCOND) ((MEQUAL) $M $N)
         ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
          ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))) $AP))
         T
         ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
          ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
           ((MPLUS)
            ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
            ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
            ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))
    MEXPR) 
(DEFPROP $COMPUTE_PP3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_PP3) ((MLIST) |$n|)) $FUNCTIONS) 
(MDEFPROP $COMPUTE_PP3 T MLEXPRP) 
(DEFPROP %COMPUTE_PP3 $COMPUTE_PP3 NOUN) 
(DEFPROP $PP3ONSHELL %PP3ONSHELL VERB) 
(MDEFPROP $PP3ONSHELL
    ((LAMBDA) ((MLIST) $M $N) (($NUM_PP3 ARRAY) $M $N)) MEXPR) 
(DEFPROP $PP3ONSHELL $ANY FUNCTION-MODE) 
(ADD2LNC '(($PP3ONSHELL) $M $N) $FUNCTIONS) 
(DEFPROP %PP3ONSHELL $PP3ONSHELL NOUN) 
(DEFPROP $TRUE_GF_XX3 %TRUE_GF_XX3 VERB) 
(MDEFPROP $TRUE_GF_XX3
    ((LAMBDA) ((MLIST) $R $S) (($NUM_XX3 ARRAY) $R $S)) MEXPR) 
(DEFPROP $TRUE_GF_XX3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_GF_XX3) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_GF_XX3 $TRUE_GF_XX3 NOUN) 
(DEFPROP $GF_XX3 %GF_XX3 VERB) 
(MDEFPROP $GF_XX3
    ((LAMBDA) ((MLIST) $M $N)
     ((MCOND) ((MEQUAL) $M 1.) |$x1| T
      ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
       ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
        |$x3|))))
    MEXPR) 
(DEFPROP $GF_XX3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($GF_XX3) $M $N) $FUNCTIONS) 
(DEFPROP %GF_XX3 $GF_XX3 NOUN) 
(DSKSETQ $COMPUTE_PP4 '$COMPUTE_PP4) 
(DEFPROP $COMPUTE_PP4 %COMPUTE_PP4 VERB) 
(MDEFPROP $COMPUTE_PP4
    ((LAMBDA) ((MLIST) ((MLIST) |$n|))
     ((MPROG)
      ((MDO) $M 1. NIL NIL |$nn| NIL
       ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
        ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))) $AP)))
      ((MSETQ) |$Mu|
       ((MPLUS)
        ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
        ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Ms|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Mt|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
       (($RATSIMP)
        ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
         ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
          ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
      ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Ms|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Mt|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
       (($RATSIMP)
        ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
         ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.) ((MMINUS) 2.)
          ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))
    MEXPR) 
(DEFPROP $COMPUTE_PP4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_PP4) ((MLIST) |$n|)) $FUNCTIONS) 
(MDEFPROP $COMPUTE_PP4 T MLEXPRP) 
(DEFPROP %COMPUTE_PP4 $COMPUTE_PP4 NOUN) 
(DEFPROP $PP4ONSHELL %PP4ONSHELL VERB) 
(MDEFPROP $PP4ONSHELL
    ((LAMBDA) ((MLIST) $M $N) (($NUM_PP4 ARRAY) $M $N)) MEXPR) 
(DEFPROP $PP4ONSHELL $ANY FUNCTION-MODE) 
(ADD2LNC '(($PP4ONSHELL) $M $N) $FUNCTIONS) 
(DEFPROP %PP4ONSHELL $PP4ONSHELL NOUN) 
(DEFPROP $COMPUTE_XX4 %COMPUTE_XX4 VERB) 
(MDEFPROP $COMPUTE_XX4
    ((LAMBDA) ((MLIST))
     ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
      (($REMARRAY) $NUM_XX4)
      ((MSETQ) $GF_X_RULES
       ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
      ((MSETQ) $EQ_XX40
       ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
        ((MEQUAL) |$om|
         ((MQUOTIENT)
          ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
           (($XX) 1. 3.))
          (($XX) 2. 4.)))))
      ((MSETQ) $EQ_XX40
       ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
        ((MEQUAL)
         ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.) (($XX) 2. 4.))
         ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
      ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
      ((MSETQ) $SO_X13
       (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
      ((MSETQ) $XX4_LIST
       (($MAKELIST)
        (($MAKELIST)
         ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S)) $S
         ((MPLUS) $R 1.) |$nn|)
        $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
      ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
      ((MSETQ) $XX4_LIST
       (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
      ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
      ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
       (($MAP) ":" ((MLIST) (($LHS) $GFXX0)) ((MLIST) (($RHS) $GFXX0))))
      ((MSETQ) |$dx3_dOM| (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
      ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES)) |$xx4_done|))
    MEXPR) 
(DEFPROP $COMPUTE_XX4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_XX4)) $FUNCTIONS) 
(DEFPROP %COMPUTE_XX4 $COMPUTE_XX4 NOUN) 
(DEFPROP $TRUE_GF_XX4 %TRUE_GF_XX4 VERB) 
(MDEFPROP $TRUE_GF_XX4
    ((LAMBDA) ((MLIST) $R $S) (($NUM_XX4 ARRAY) $R $S)) MEXPR) 
(DEFPROP $TRUE_GF_XX4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_GF_XX4) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_GF_XX4 $TRUE_GF_XX4 NOUN) 
(DEFPROP |$check_cyc_A_234| |%check_cyc_A_234| VERB) 
(MDEFPROP |$check_cyc_A_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
        ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
        ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
        ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
        ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
        ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
        ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
        ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
        ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
        ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
        ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
        ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_cyc_A_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_cyc_A_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_cyc_A_234| |$check_cyc_A_234| NOUN) 
(DEFPROP |$cyc_A_234| |%cyc_A_234| VERB) 
(MDEFPROP |$cyc_A_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
        ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
        ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$cyc_A_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$cyc_A_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%cyc_A_234| |$cyc_A_234| NOUN) 
(DEFPROP |$check_cyc_gfA_234| |%check_cyc_gfA_234| VERB) 
(MDEFPROP |$check_cyc_gfA_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
        ((MEQUAL) |$om| ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_cyc_gfA_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_cyc_gfA_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_cyc_gfA_234| |$check_cyc_gfA_234| NOUN) 
(DEFPROP |$cyc_gfA_234| |%cyc_gfA_234| VERB) 
(MDEFPROP |$cyc_gfA_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST)
        ((MEQUAL) |$om| ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
       $AMP00)))
    MEXPR) 
(DEFPROP |$cyc_gfA_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$cyc_gfA_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%cyc_gfA_234| |$cyc_gfA_234| NOUN) 
(DEFPROP |$check_swap_A_23| |%check_swap_A_23| VERB) 
(MDEFPROP |$check_swap_A_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
        ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_swap_A_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_swap_A_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_swap_A_23| |$check_swap_A_23| NOUN) 
(DEFPROP |$swap_A_23| |%swap_A_23| VERB) 
(MDEFPROP |$swap_A_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
        ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$swap_A_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$swap_A_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%swap_A_23| |$swap_A_23| NOUN) 
(DEFPROP |$swap_gfA_23| |%swap_gfA_23| VERB) 
(MDEFPROP |$swap_gfA_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE) ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$swap_gfA_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$swap_gfA_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%swap_gfA_23| |$swap_gfA_23| NOUN) 
(DEFPROP $TEST_MEASURE %TEST_MEASURE VERB) 
(MDEFPROP $TEST_MEASURE
    ((LAMBDA) ((MLIST) |$l1| |$l2| |$l3| |$l4|)
     ((MPROG) ((MSETQ) |$nn| 4.)
      (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
      ((MSETQ) $GH_00
       ((MQUOTIENT) 1.
        ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
      ((MSETQ) |$tttt_00|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
           ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
           ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
      ((MSETQ) |$tttt_00|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
      ((MSETQ) $GH_0P
       (($FACTOR)
        (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) (($XX) 1. 2.)
          ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.)) (($XX) 1. 3.)
           (($XX) 2. 4.))))))
      ((MSETQ) |$TTTT_0p|
       (($FACTOR)
        (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) (($XX) 1. 2.)
          ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.)) (($XX) 1. 3.)
           (($XX) 2. 4.))))))
      ((MSETQ) |$TTTT_pp|
       (($FACTOR)
        (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.))))
      ((MSETQ) |$gh_TTT0|
       (($FACTOR)
        (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
         ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTT|
       (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))
    MEXPR) 
(DEFPROP $TEST_MEASURE $ANY FUNCTION-MODE) 
(ADD2LNC '(($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|) $FUNCTIONS) 
(DEFPROP %TEST_MEASURE $TEST_MEASURE NOUN) 
(DEFPROP $ORDERXX %ORDERXX VERB) 
(MDEFPROP $ORDERXX
    ((LAMBDA) ((MLIST) $R $S)
     ((MCOND) ((MEQUAL) $R $S) 0. T
      ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
       ((MMINUS) (($XX) $S $R)))))
    MEXPR) 
(DEFPROP $ORDERXX $ANY FUNCTION-MODE) 
(ADD2LNC '(($ORDERXX) $R $S) $FUNCTIONS) 
(DEFPROP %ORDERXX $ORDERXX NOUN) 
(DEFPROP $ORDERPP %ORDERPP VERB) 
(MDEFPROP $ORDERPP
    ((LAMBDA) ((MLIST) $R $S)
     ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))
    MEXPR) 
(DEFPROP $ORDERPP $ANY FUNCTION-MODE) 
(ADD2LNC '(($ORDERPP) $R $S) $FUNCTIONS) 
(DEFPROP %ORDERPP $ORDERPP NOUN) 
(DEFPROP $TRUE_KK %TRUE_KK VERB) 
(MDEFPROP $TRUE_KK
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))
    MEXPR) 
(DEFPROP $TRUE_KK $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_KK) $R $M $S $N) $FUNCTIONS) 
(DEFPROP %TRUE_KK $TRUE_KK NOUN) 
(DEFPROP |$true_Skk| |%true_Skk| VERB) 
(MDEFPROP |$true_Skk|
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
      (($SUM)
       ((MTIMES) (($ORDERPP) $T $S) ((MEXPT) (($ORDERXX) $R $T) $M)) $T
       1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_Skk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_Skk|) $R $M $S $N) $FUNCTIONS) 
(DEFPROP |%true_Skk| |$true_Skk| NOUN) 
(DEFPROP |$true_kSk| |%true_kSk| VERB) 
(MDEFPROP |$true_kSk|
    ((LAMBDA) ((MLIST) $S $N $R $M)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
      (($SUM)
       ((MTIMES) (($ORDERPP) $T $S) ((MEXPT) (($ORDERXX) $R $T) $M)) $T
       1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_kSk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_kSk|) $S $N $R $M) $FUNCTIONS) 
(DEFPROP |%true_kSk| |$true_kSk| NOUN) 
(DEFPROP |$true_SkSk| |%true_SkSk| VERB) 
(MDEFPROP |$true_SkSk|
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
      (($SUM)
       (($SUM)
        ((MTIMES) (($ORDERPP) $T $U) ((MEXPT) (($ORDERXX) $R $T) $M)
         ((MEXPT) (($ORDERXX) $S $U) $N))
        $T 1. |$nn|)
       $U 1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_SkSk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_SkSk|) $R $M $S $N) $FUNCTIONS) 
(DEFPROP |%true_SkSk| |$true_SkSk| NOUN) 
(DEFPROP $FROM_STATE_TO_ADDEND_LIST %FROM_STATE_TO_ADDEND_LIST VERB) 
(MDEFPROP $FROM_STATE_TO_ADDEND_LIST
    ((LAMBDA) ((MLIST) $STATE0)
     ((MPROG)
      ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T $FALSE)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
       ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
      ((MSETQ) $LIST0
       (($MAKELIST) (($INPART) $STATE0 $T) $T 1. (($LENGTH) $STATE0)))
      ((MRETURN) $LIST0)))
    MEXPR) 
(DEFPROP $FROM_STATE_TO_ADDEND_LIST $ANY FUNCTION-MODE) 
(ADD2LNC '(($FROM_STATE_TO_ADDEND_LIST) $STATE0) $FUNCTIONS) 
(DEFPROP %FROM_STATE_TO_ADDEND_LIST $FROM_STATE_TO_ADDEND_LIST NOUN) 
(DEFPROP $EXTRACT_AND_NORMALIZE_COEFFS %EXTRACT_AND_NORMALIZE_COEFFS
         VERB) 
(MDEFPROP $EXTRACT_AND_NORMALIZE_COEFFS
    ((LAMBDA) ((MLIST) $LIST_OF_LISTS_OF_SUBSTATES0)
     ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
      ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
       ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
        ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
         ((MPROGN) ((MSETQ) $S00 $S0)
          ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
           ((MPROGN) ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
            ((MCOND) ((MGREATERP) $POW0 0.)
             ((MSETQ) $S00
              ((MTIMES)
               ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
               ((MEXPT)
                ((MQUOTIENT) 1.
                 ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                $POW0)))
             T $FALSE)
            ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
            ((MCOND) ((MGREATERP) $POW0 0.)
             ((MSETQ) $S00
              ((MTIMES)
               ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
               ((MEXPT)
                ((MQUOTIENT) 1.
                 ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                $POW0)))
             T $FALSE)))
          ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
           ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
            ((MPROGN) ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
             ((MCOND) ((MGREATERP) $POW0 0.)
              ((MSETQ) $S00
               ((MTIMES)
                ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                ((MEXPT)
                 ((MQUOTIENT)
                  ((MQUOTIENT) ((MMINUS) 1.)
                   ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                  ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                 $POW0)))
              T $FALSE))))
          ((MCOND)
           ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
            ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
           (($ERROR)
            "extract_and_normalize_coeffs cannot compute normalized coeff from"
            $S0 "left over is" $S00)
           T $FALSE)
          ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
        ((MSETQ) $COEFFS_LIST0 (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
      ((MRETURN) $COEFFS_LIST0)))
    MEXPR) 
(DEFPROP $EXTRACT_AND_NORMALIZE_COEFFS $ANY FUNCTION-MODE) 
(ADD2LNC '(($EXTRACT_AND_NORMALIZE_COEFFS)
           $LIST_OF_LISTS_OF_SUBSTATES0)
         $FUNCTIONS) 
(DEFPROP %EXTRACT_AND_NORMALIZE_COEFFS $EXTRACT_AND_NORMALIZE_COEFFS
         NOUN) 
(DEFPROP |$amplitudeN4V1| |%amplitudeN4V1| VERB) 
(MDEFPROP |$amplitudeN4V1|
    ((LAMBDA) ((MLIST) $STATES_LIST0)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) |$Partials0|
            (($ENDCONS)
             ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4) $LIST_OF_SUBSTATES0
              $PARTIAL_AMP0)
             |$Partials0|))
           ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$amplitudeN4V1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$amplitudeN4V1|) $STATES_LIST0) $FUNCTIONS) 
(DEFPROP |%amplitudeN4V1| |$amplitudeN4V1| NOUN) 
(DEFPROP |$amplitudeN4V1_list| |%amplitudeN4V1_list| VERB) 
(MDEFPROP |$amplitudeN4V1_list|
    ((LAMBDA) ((MLIST) $STATES_LIST0 $CHECKPOINT_SAVE_FILENAME)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MPROGN)
        ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
         ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
          ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
           ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
            (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
             $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
             (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
             (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
             "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
            ((MSETQ) $LIST_OF_SUBSTATES0
             ((MLIST)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
            (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
            ((MSETQ) $SL0
             (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
              $LIST_OF_SUBSTATES0))
            ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
            ((MSETQ) $NAS_LIST0
             (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
            ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
            ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
            ((MSETQ) $ULPS0
             ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
            ((MSETQ) $ULPS_LIST0
             (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
            ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
            ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
            ((MSETQ) $EI0
             (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
            ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
            ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
            (($PRINT)
             "Computed the expression on which we must act with derivatives in"
             ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
            ((MSETQ) $PARTIAL_AMP0
             ((MTIMES)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
               $NA1)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
               $NA2)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
               $NA3)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
               $NA4)
              ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
            ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
            (($PRINT)
             "Taken the derivatives and computed the partial amplitude in"
             ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
              |$Partials0|))
            |$end_3_loops|))))
        (($SAVE)
         (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_" (($STRING) $NA1)
          ".lisp")
         $NA1 $STATES_LIST0 |$Partials0|)
        |$end_na1_loop|))
      ((MRETURN) |$Partials0|)))
    MEXPR) 
(DEFPROP |$amplitudeN4V1_list| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$amplitudeN4V1_list|) $STATES_LIST0
           $CHECKPOINT_SAVE_FILENAME)
         $FUNCTIONS) 
(DEFPROP |%amplitudeN4V1_list| |$amplitudeN4V1_list| NOUN) 
(DEFPROP |$gf_amplitudeN4V1| |%gf_amplitudeN4V1| VERB) 
(MDEFPROP |$gf_amplitudeN4V1|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0
            (($RATSIMP)
             (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)
              ((MEQUAL) $XX $TRUE_GF_XX4))))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V1| |$gf_amplitudeN4V1| NOUN) 
(DEFPROP |$gf_amplitudeN4V2| |%gf_amplitudeN4V2| VERB) 
(MDEFPROP |$gf_amplitudeN4V2|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| |$Mt|))
           ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp the amplitude"
            ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
           ((MSETQ) $MAXNSNT0
            ((MPLUS)
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              (($SUM)
               (($SUM) ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                2. (($LENGTH) (($SL0 ARRAY) $NR0)))
               $NR0 1. |$nn0|))))
           ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
            ((MPROGN)
             ((MSETQ) |$Ms_proj_amp0|
              (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| $NS0))
             ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
              ((MDO) $NT0 0. NIL NIL
               ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
               ((MPROGN)
                (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                 "terms")
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATSIMP)
                  (($EV) |$Mt_Ms_proj_amp0|
                   ((MEQUAL) $XX $TRUE_GF_XX4))))
                ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                 ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                  ((MTIMES) |$Mt_Ms_proj_amp0| ((MEXPT) |$Ms| $NS0)
                   ((MEXPT) |$Mt| $NT0))))))
              T $FALSE)))
           ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude fully gauge fixed in"
            ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp-ed the amplitude in"
            ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6)) "s")
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V2| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V2| |$gf_amplitudeN4V2| NOUN) 
(DEFPROP |$gf_amplitudeN4V2_1| |%gf_amplitudeN4V2_1| VERB) 
(MDEFPROP |$gf_amplitudeN4V2_1|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| |$Mt|))
           ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratexpand the amplitude"
            ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
            "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
            "terms")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
           ((MSETQ) $MAXNSNT0
            ((MPLUS)
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              (($SUM)
               (($SUM) ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                2. (($LENGTH) (($SL0 ARRAY) $NR0)))
               $NR0 1. |$nn0|))))
           ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
            ((MPROGN)
             ((MSETQ) |$Ms_proj_amp0|
              (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| $NS0))
             ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
              ((MDO) $NT0 0. NIL NIL
               ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
               ((MPROGN)
                (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                 "terms")
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATSIMP)
                  (($EV) |$Mt_Ms_proj_amp0|
                   ((MEQUAL) $XX $TRUE_GF_XX4))))
                ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                 ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                  ((MTIMES) |$Mt_Ms_proj_amp0| ((MEXPT) |$Ms| $NS0)
                   ((MEXPT) |$Mt| $NT0))))))
              T $FALSE)))
           ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude fully gauge fixed in"
            ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp-ed the amplitude in"
            ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6)) "s")
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V2_1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V2_1| |$gf_amplitudeN4V2_1| NOUN) 
(DEFPROP |$SetStates| |%SetStates| VERB) 
(MDEFPROP |$SetStates|
    ((LAMBDA) ((MLIST) |$dd0|)
     ((MPROG) ((MSETQ) |$Lev0| 2.)
      ((MSETQ) |$Null2|
       (($EV)
        ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
         ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
         ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
         ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Lev0| 3.)
      ((MSETQ) |$Null3|
       (($EV)
        ((MPLUS)
         ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.) |$dd|)
         ((MMINUS)
          ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.) |$dd|))
         ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
         ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 1.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
         ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 2. 0.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 3.))
         ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$dd| |$dd0|)))
      ((MSETQ) |$Lev0| 4.)
      ((MSETQ) |$S4z|
       ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
        ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 5742. (($P) 2. 2.))
        ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
      ((MSETQ) |$S4m|
       ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
        ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 2268. (($P) 2. 2.))
        ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
        ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$S4r1|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
          (($P) 3. 1.) |$d|)
         ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.) |$d|)
         ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
          (($P) 3. 1.))
         ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 0.) 4.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$S4r2|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.) ((MEXPT) |$d| 2.))
         ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.) ((MEXPT) |$d| 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.) |$d|)
         ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.) |$d|)
         ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 4. 0.))
         ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
         ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
         ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.))
         ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
         ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 2. 1.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 2. 1.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$S4r3|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.) ((MEXPT) |$d| 2.))
         ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.) ((MEXPT) |$d| 2.))
         ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.) |$d|)
         ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 3. 1.))
         ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
         ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.))
         ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4r1|
       (($EV)
        ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
         ((MTIMES) 624. (($P) 3. 1.))
         ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 936. (($P) 2. 2.))
         ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
         ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES)
          ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
           ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
      ((MSETQ) |$Null4r2|
       ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
        ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 4050. (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$Null4g|
       (($EV)
        ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|) 2.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|) 8.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|) 6.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|) 72.)
         ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
         ((MTIMES) 6. (($P) 3. 1.))
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
         ((MTIMES) 3. (($P) 2. 2.))
         ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
         ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
         ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
         ((MQUOTIENT)
          ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)) 6.)
         ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.)) 72.))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4cr|
       ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
        ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$S6m|
       ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
        ((MTIMES) 28320. (($P) 5. 1.))
        ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 82400. (($P) 3. 3.))
        ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
      ((MSETQ) |$S6z|
       ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
        ((MTIMES) 1177320. (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
        ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) 929500. (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
        ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.))
        ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
      ((MSETQ) |$Null6r16|
       ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
        ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
        ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 3074625000. (($P) 3. 3.))
        ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.))
        ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
        ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
      ((MSETQ) |$Null6g|
       (($EV)
        ((MPLUS) ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
         ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
         ((MQUOTIENT) ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
         ((MQUOTIENT)
          ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|)) 4.)
         ((MQUOTIENT) ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|)
          168.)
         ((MQUOTIENT)
          ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.) |$d|)
          280.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
         ((MQUOTIENT) ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
         ((MQUOTIENT)
          ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|)) 3.)
         ((MQUOTIENT)
          ((MMINUS)
           ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
          3.)
         ((MQUOTIENT) ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|)
          378.)
         ((MQUOTIENT)
          ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.) |$d|)
          1260.)
         ((MQUOTIENT)
          ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.) |$d|)
          945.)
         ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|) 4.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|) 4.)
         ((MQUOTIENT) ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|)
          2520.)
         ((MQUOTIENT)
          ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 2. 0.) 2.) |$d|)
          140.)
         ((MQUOTIENT)
          ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.) |$d|)
          252.)
         ((MQUOTIENT) ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|)
          7560.)
         ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.))) 18.)
         ((MTIMES) 110. (($P) 5. 1.))
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
         ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.)) 7.)
         ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.)) 12.)
         ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
         ((MQUOTIENT)
          ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)) 70.)
         ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
         ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.)) 7.)
         ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
         ((MQUOTIENT)
          ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)) 7.)
         ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.)) 54.)
         ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.)) 6.)
         ((MQUOTIENT)
          ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
          1260.)
         ((MQUOTIENT)
          ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)) 3.)
         ((MQUOTIENT)
          ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.))
          3780.)
         ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)) 14.)
         ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
         ((MQUOTIENT)
          ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)) 28.)
         ((MQUOTIENT)
          ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.)) 420.)
         ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.)) 45.)
         ((MQUOTIENT)
          ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 2. 0.) 2.))
          280.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.))
          2.)
         ((MQUOTIENT)
          ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
           (($P) 2. 0.))
          140.)
         ((MQUOTIENT)
          ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)) 630.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 1. 1.) 2.))
          2.)
         ((MQUOTIENT)
          ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.)) 420.)
         ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
          37800.))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Lev0| 8.)
      ((MSETQ) |$S8m1|
       ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
        ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
        ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) 8289945720. (($P) 6. 2.))
        ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
        ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 5. 0.))
        ((MTIMES) 8399122200. (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 1.))
        ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 1.))
        ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 4515839300.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 300059350. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
        ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2066129100.) ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 47098800. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
      ((MSETQ) |$S8m2|
       ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
        ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
        ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) 51399096. (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
        ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
        ((MTIMES) 46431000. (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 1.))
        ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 1903750. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
      ((MSETQ) |$S8z1|
       ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
        ((MTIMES) 419373360. (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 6188984592. (($P) 5. 3.))
        ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 20048000. (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 8144150. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 2.))
        ((MTIMES) 23738400. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
      ((MSETQ) |$S8z2|
       ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
        ((MTIMES) 359941680. (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 5264441616. (($P) 5. 3.))
        ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 17416000. (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6809950. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 2.))
        ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 2. 2.))
        ((MTIMES) 20437200. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.))))
      ((MSETQ) |$S10z1|
       ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
        ((MTIMES) 94471732800. (($P) 9. 1.))
        ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
        ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 8. 0.))
        ((MTIMES) 1017474393600. (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1805580000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
        ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.) (($P) 6. 0.))
        ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 6. 0.))
        ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) 607282147584. (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 20082748000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 3.))
        ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 36082698000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 23408646912.) ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 5. 0.))
        ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 3.))
        ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 2.))
        ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
        ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 28894320000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 771289485750.) ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
        ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.) (($P) 4. 1.))
        ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
        ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 11311477275. (($P) 1. 1.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 4. 0.))
        ((MTIMES) 612360000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 3.))
        ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
        ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 575909838000.) ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 2.))
        ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 816480000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 2.))
        ((MTIMES) 27552406000. (($P) 2. 0.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 34574400000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 11854080000.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 3. 1.))
        ((MTIMES) 493920000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 40166544600. (($P) 2. 2.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
        ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.) (($P) 2. 2.))))
      ((MSETQ) |$S10z2|
       ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
        ((MTIMES) 65112321600. (($P) 9. 1.))
        ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
        ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 8. 0.))
        ((MTIMES) 690708211200. (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
        ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 2261880000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.) (($P) 6. 0.))
        ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 6. 0.))
        ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) 376838832384. (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
        ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 2.))
        ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 2.))
        ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 11114538000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 24356973312.) ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 5. 0.))
        ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 6161648325.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 14804370000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1210524000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 6667920000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 359389840950.) ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
        ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.) (($P) 4. 1.))
        ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 1210524000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 3.))
        ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 338354074800.) ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 2.))
        ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
        ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 16134720000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) 18276010200. (($P) 2. 2.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 493920000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))))
      ((MSETQ) |$S103z|
       ((MPLUS) ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
        ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
        ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) 36360611332200. (($P) 8. 2.))
        ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 8. 0.))
        ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1631223468000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) 372093476932800. (($P) 6. 4.))
        ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 6. 2.))
        ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
         (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 540966535200.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 6. 0.))
        ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 1170019452000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 2.))
        ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 5. 1.))
        ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 4662858416400.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 66919708800.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 5. 0.))
        ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.) (($P) 5. 0.))
        ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 66919708800.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 805050582525.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 4.))
        ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 9453628800.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 4. 3.))
        ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 4. 2.))
        ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 40416163200.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 237200140800.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 112702665600.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
         (($P) 4. 1.))
        ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 4. 1.))
        ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 161245123200.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 4. 1.))
        ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 232452259200. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 324362765475. (($P) 1. 1.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 811066032000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 7740984220200.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 3.))
        ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 185345126400.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 430303104000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 3. 3.))
        ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 3. 3.))
        ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 437098032000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) 296415302400. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 2.))
        ((MTIMES) 37933056000. (($P) 1. 0.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 270273024000.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 552463430400.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 3. 1.))
        ((MTIMES) 300421900800. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
         ((MEXPT) (($P) 3. 0.) 3.))
        ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 441839664000. (($P) 1. 0.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 0.))
        ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 14224896000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 10668672000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 8001504000.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 99574272000.) ((MEXPT) (($P) 1. 1.) 3.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 3.))
        ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 16003008000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 4.))
        ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 0.) 3.))))
      |$states_defined|))
    MEXPR) 
(DEFPROP |$SetStates| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SetStates|) |$dd0|) $FUNCTIONS) 
(DEFPROP |%SetStates| |$SetStates| NOUN) 
(DEFPROP |$SSSSstep0| |%SSSSstep0| VERB) 
(MDEFPROP |$SSSSstep0|
    ((LAMBDA)
     ((MLIST) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4| |$l4|
      |$dd0|)
     ((MPROG) ((MLIST) |$d|)
      ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
      ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
      ((MSETQ) |$Asss|
       ((|$gf_amplitudeN4V2|) ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
        ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
      ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
      (($PRINT) "Step0: amplitude computation time"
       ((MPLUS) $TI1 ((MMINUS) $TI0)))
      ((MRETURN) |$Asss|)))
    MEXPR) 
(DEFPROP |$SSSSstep0| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
           |$l4| |$dd0|)
         $FUNCTIONS) 
(DEFPROP |%SSSSstep0| |$SSSSstep0| NOUN) 
(DEFPROP |$SSSSstep1| |%SSSSstep1| VERB) 
(MDEFPROP |$SSSSstep1| ((LAMBDA) ((MLIST) |$AmpS40|) |$AmpS40|) MEXPR) 
(DEFPROP |$SSSSstep1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SSSSstep1|) |$AmpS40|) $FUNCTIONS) 
(DEFPROP |%SSSSstep1| |$SSSSstep1| NOUN) 
(DEFPROP |$gf_SSSSV3| |%gf_SSSSV3| VERB) 
(MDEFPROP |$gf_SSSSV3|
    ((LAMBDA)
     ((MLIST) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4| |$l4|
      |$dd0|)
     ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
      (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
      ((MSETQ) |$Assss0|
       ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
        |$l4| |$dd0|))
      ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
      ((MSETQ) |$f_Assss|
       (($RATSIMP)
        (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
      (($PRINT) "simplification computation time"
       ((MPLUS) $TI2 ((MMINUS) $TI1)))
      ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
      (($PRINT) "computation times" $TI0 $TI1 $TI2)
      ((MSETQ) $GH_0
       ((MQUOTIENT) 1.
        ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
      ((MSETQ) |$tttt0|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
      ((MSETQ) |$tttt|
       (($FACTOR)
        (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTTT|
       (($FACTOR)
        (($EV) ((MTIMES) $GH_0 |$tttt0|) ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTTT_dx3|
       (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
      (($PRINT) "factors from ghosts and momenta and measure"
       |$gh_TTTT_dx3|)
      ((MSETQ) $FINAL_AMP_DX
       (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
      ((MRETURN)
       ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
        (($FACTOR) |$dx3_dOM|)))))
    MEXPR) 
(DEFPROP |$gf_SSSSV3| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
           |$l4| |$dd0|)
         $FUNCTIONS) 
(DEFPROP |%gf_SSSSV3| |$gf_SSSSV3| NOUN) 
(DSKSETQ $NUM_XX3 '$NUM_XX3) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_XX3) 
(MREMPROP '$NUM_XX3 'ARRAY) 
(MPUTPROP '$NUM_XX3 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2. NIL NIL (((1. 3.) . |$Xi|))
      (((1. 2.) (MTIMES SIMP)
        ((MEXPT SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$Xi|)) -1.)
        |$Xi|)
       ((2. 3.) . 1.)))) 
(ADD2LNC '$NUM_XX3 $ARRAYS) 
(DSKSETQ |$usedLevels0| '|$usedLevels0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$usedLevels0| 'HASHAR) 
(MPUTPROP '|$usedLevels0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MLIST)) ((MLIST)) ((MLIST) 4.) ((MLIST) 4.) |#####|)) 
(ADD2LNC '|$usedLevels0| $ARRAYS) 
(DSKSETQ |$usedLevelsPowers0| '|$usedLevelsPowers0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$usedLevelsPowers0| 'HASHAR) 
(MPUTPROP '|$usedLevelsPowers0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MLIST)) ((MLIST)) ((MLIST) 4. 1.) ((MLIST) 4. 1.)
              |#####|)) 
(ADD2LNC '|$usedLevelsPowers0| $ARRAYS) 
(DSKSETQ |$noAlphas0| '|$noAlphas0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$noAlphas0| 'HASHAR) 
(MPUTPROP '|$noAlphas0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA '(|#####| 0. 0. 1. 1. |#####|)) 
(ADD2LNC '|$noAlphas0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$explK0| 'HASHAR) 
(MPUTPROP '|$explK0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| 0. 0.
              ((MTIMES SIMP) ((|$l| SIMP) 3. 4.) (($L SIMP) 3. 4.))
              ((MTIMES SIMP) ((|$l| SIMP) 4. 4.) (($L SIMP) 4. 4.))
              |#####|)) 
(ADD2LNC '|$explK0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$explD0| 'HASHAR) 
(MPUTPROP '|$explD0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6. 6.) 
(FILLARRAY AAAAA
    '(|#####| |#####| |#####| |#####| |#####| |#####| |#####| |#####|
              0. 0. 0. |#####| |#####| |#####| |#####| 0. 0. |#####|
              |#####| |#####| |#####| |#####|
              ((MTIMES SIMP) (($L SIMP) 3. 4.)
               ((|$ll| SIMP) 3. 4. 4. 4.) (($L SIMP) 4. 4.))
              |#####| |#####| |#####| |#####| |#####| |#####| |#####|
              |#####| |#####| |#####| |#####| |#####| |#####|)) 
(ADD2LNC '|$explD0| $ARRAYS) 
(DSKSETQ |$s| '|$s|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$s|) 
(MREMPROP '|$s| 'ARRAY) 
(MPUTPROP '|$s| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 4. 1. (((4.) (|$k| SIMP) 4.))
      (((1.) (MPLUS SIMP) ((|$k| SIMP) 1.)
        ((MTIMES SIMP) ((|$d| SIMP) 1. 2.) (($X SIMP) 2.))
        ((MTIMES SIMP) ((|$d| SIMP) 1. 3.) (($X SIMP) 3.))
        ((MTIMES SIMP) ((|$d| SIMP) 1. 4.) (($X SIMP) 4.))))
      (((2.) (MPLUS SIMP) ((|$k| SIMP) 2.)
        ((MTIMES SIMP) ((|$d| SIMP) 2. 3.) (($X SIMP) 3.))
        ((MTIMES SIMP) ((|$d| SIMP) 2. 4.) (($X SIMP) 4.))))
      (((3.) (MPLUS SIMP) ((|$k| SIMP) 3.)
        ((MTIMES SIMP) ((|$d| SIMP) 3. 4.) (($X SIMP) 4.)))))) 
(ADD2LNC '|$s| $ARRAYS) 
(DSKSETQ $NUM_PP4 '$NUM_PP4) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_PP4) 
(MREMPROP '$NUM_PP4 'ARRAY) 
(MPUTPROP '$NUM_PP4 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 10. 2.
      (((2. 2.) (RAT SIMP) 1. 2.) ((4. 4.) (RAT SIMP) -3. 2.)) NIL NIL
      NIL NIL NIL
      (((1. 3.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 2. ((MTIMES SIMP) -2. |$Mt|))))
      (((2. 3.) (MTIMES SIMP) ((RAT SIMP) 1. 2.)
        ((MPLUS SIMP) -1. |$Ms| |$Mt|)))
      (((1. 1.) (RAT SIMP) 1. 2.) ((3. 3.) (RAT SIMP) -3. 2.)) NIL NIL
      NIL NIL
      (((1. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 2.)
        ((MPLUS SIMP) -1. |$Ms| |$Mt|)))
      (((2. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 2. ((MTIMES SIMP) -2. |$Mt|))))
      (((1. 2.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
       ((3. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 6. ((MTIMES SIMP) -2. |$Ms|)))))) 
(ADD2LNC '$NUM_PP4 $ARRAYS) 
(DSKSETQ $NUM_XX4 '$NUM_XX4) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_XX4) 
(MREMPROP '$NUM_XX4 'ARRAY) 
(MPUTPROP '$NUM_XX4 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 6. 2. NIL NIL NIL NIL NIL (((1. 4.) (MEXPT SIMP) |$Xi| -1.))
      (((1. 3.) (MTIMES SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|)
        ((MEXPT SIMP)
         ((MPLUS SIMP) ((MTIMES SIMP) -1. |$Xi|)
          ((MEXPT SIMP RATSIMP) |$Xi| 2.))
         -1.))
       ((2. 4.) . 1.))
      (((1. 2.) (MEXPT SIMP) ((MPLUS SIMP) -1. |$Xi|) -1.)
       ((2. 3.) (MTIMES SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|)
        ((MEXPT SIMP)
         ((MPLUS SIMP) -1. |$om|
          ((MTIMES SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$om|))
           |$Xi|))
         -1.))
       ((3. 4.) (MTIMES SIMP) ((MEXPT SIMP) |$om| -1.)
        ((MEXPT SIMP) |$Xi| -1.) ((MPLUS SIMP) -1. |$om| |$Xi|))))) 
(ADD2LNC '$NUM_XX4 $ARRAYS) 
(DSKSETQ $INFLAG 'T) 
(DSKSETQ $K '$K) 
(DEFPROP $K $ANY MODE) 
(ADD2LNC '$K $PROPS) 
(DSKSETQ |$Mt| '|$Mt|) 
(RESTORE-FACTS '((($KIND) |$Mt| $INTEGER))) 
(ADD2LNC '|$Mt| $PROPS) 
(DEFPROP $R $FIXNUM MODE) 
(ADD2LNC '$R $PROPS) 
(DEFPROP $L0 $FIXNUM MODE) 
(ADD2LNC '$L0 $PROPS) 
(DEFPROP $INR_PQ $FIXNUM MODE) 
(ADD2LNC '$INR_PQ $PROPS) 
(DEFPROP $S $FIXNUM MODE) 
(ADD2LNC '$S $PROPS) 
(DEFPROP $NR $ANY MODE) 
(ADD2LNC '$NR $PROPS) 
(DEFPROP $IP $FIXNUM MODE) 
(ADD2LNC '$IP $PROPS) 
(DEFPROP $IQ $FIXNUM MODE) 
(ADD2LNC '$IQ $PROPS) 
(DEFPROP $NF0 $FIXNUM MODE) 
(ADD2LNC '$NF0 $PROPS) 
(DEFPROP $NT0 $FIXNUM MODE) 
(ADD2LNC '$NT0 $PROPS) 
(DEFPROP $C0 $FIXNUM MODE) 
(ADD2LNC '$C0 $PROPS) 
(DEFPROP $N_PQ $FIXNUM MODE) 
(ADD2LNC '$N_PQ $PROPS) 
(DEFPROP $NR0 $FIXNUM MODE) 
(ADD2LNC '$NR0 $PROPS) 
(DEFPROP $M $FIXNUM MODE) 
(ADD2LNC '$M $PROPS) 
(DEFPROP $N $FIXNUM MODE) 
(ADD2LNC '$N $PROPS) 
(DEFPROP $T $ANY MODE) 
(ADD2LNC '$T $PROPS) 
(DEFPROP $N0 $FIXNUM MODE) 
(ADD2LNC '$N0 $PROPS) 
(DEFPROP $M0 $FIXNUM MODE) 
(ADD2LNC '$M0 $PROPS) 
(DEFPROP $S0 $ANY MODE) 
(ADD2LNC '$S0 $PROPS) 
(DEFPROP $NS0 $ANY MODE) 
(ADD2LNC '$NS0 $PROPS) 
(DEFPROP $NA1 $FIXNUM MODE) 
(ADD2LNC '$NA1 $PROPS) 
(DEFPROP $NA2 $FIXNUM MODE) 
(ADD2LNC '$NA2 $PROPS) 
(DEFPROP $NA3 $FIXNUM MODE) 
(ADD2LNC '$NA3 $PROPS) 
(DEFPROP $NA4 $FIXNUM MODE) 
(ADD2LNC '$NA4 $PROPS) 
(DSKSETQ |$Ms| '|$Ms|) 
(RESTORE-FACTS '((($KIND) |$Ms| $INTEGER))) 
(ADD2LNC '|$Ms| $PROPS) 
(SETQ $LINENUM 106.) 
(SETQ *ALPHABET* (NCONC '(#\_ #\%) *ALPHABET*)) 
(DSKSETQ $CONTEXT '$INITIAL) 
(RESTORE-FACTS '((($KIND) |$Mt| $INTEGER) (($KIND) |$Ms| $INTEGER))) 

==> anc/lisp_results/TTS4zT.lisp <==
;;; -*- Mode: LISP; package:maxima; syntax:common-lisp; -*- 
(in-package :maxima)
(DSKSETQ $%O0 '$DONE) 
(ADDLABEL '$%O0) 
(DSKSETQ $%I1 '(($BATCH) "10_exp_reggeon.v3.mat")) 
(ADDLABEL '$%I1) 
(DSKSETQ $%I2
         '(($DEFINE_VARIABLE) |$expand_reggeon_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I2) 
(DSKSETQ $%O2 'NIL) 
(ADDLABEL '$%O2) 
(DSKSETQ $%I3 '(($DEFINE_VARIABLE) |$dbg_all_terms| NIL $BOOLEAN)) 
(ADDLABEL '$%I3) 
(DSKSETQ $%O3 'NIL) 
(ADDLABEL '$%O3) 
(DSKSETQ $%I4 '(($DEFINE_VARIABLE) |$dbg_compute_levels| NIL $BOOLEAN)) 
(ADDLABEL '$%I4) 
(DSKSETQ $%O4 'NIL) 
(ADDLABEL '$%O4) 
(DSKSETQ $%I5 '(($DEFINE_VARIABLE) |$nn| 0. $INTEGER)) 
(ADDLABEL '$%I5) 
(DSKSETQ $%O5 '0.) 
(ADDLABEL '$%O5) 
(DSKSETQ $%I6 '(($KILL) |$nn|)) 
(ADDLABEL '$%I6) 
(DSKSETQ $%O6 '$DONE) 
(ADDLABEL '$%O6) 
(DSKSETQ $%I7
         '((MDEFINE) (($SET_NUMBER_OF_PARTICLE) |$nn0|)
           ((MPROG) ((MSETQ) |$nn| |$nn0|)
            (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.)
             ((MPLUS) |$nn0| 1.))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MSETQ) ((|$s| ARRAY) $R)
              ((MPLUS) ((|$k|) $R)
               (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S
                ((MPLUS) $R 1.) |$nn0|))))))) 
(ADDLABEL '$%I7) 
(DSKSETQ $%O7
         '((MDEFINE SIMP) (($SET_NUMBER_OF_PARTICLE) |$nn0|)
           ((MPROG) ((MSETQ) |$nn| |$nn0|)
            (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.)
             ((MPLUS) |$nn0| 1.))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MSETQ) ((|$s| ARRAY) $R)
              ((MPLUS) ((|$k|) $R)
               (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S
                ((MPLUS) $R 1.) |$nn0|))))))) 
(ADDLABEL '$%O7) 
(DSKSETQ $%I8
         '((MDEFINE) (($NOTZERO) $X)
           ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))) 
(ADDLABEL '$%I8) 
(DSKSETQ $%O8
         '((MDEFINE SIMP) (($NOTZERO) $X)
           ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))) 
(ADDLABEL '$%O8) 
(DSKSETQ $%I9
         '((MDEFINE)
           ((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
              ((MSETQ) $POW0
               ((MTIMES) 2.
                (($SUM)
                 (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0
                  $MAX_USED_LEVEL0)
                 $L0 2. $MAX_USED_LEVEL0)))
              ((MSETQ) $POW0
               ((MPLUS) $POW0
                (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2.
                 $MAX_USED_LEVEL0)))
              ((MCOND) |$dbg_compute_levels|
               (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T
               $FALSE)
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
            ((MRETURN) |$noAlphas0|)))) 
(ADDLABEL '$%I9) 
(DSKSETQ $%O9
         '((MDEFINE SIMP)
           ((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
              ((MSETQ) $POW0
               ((MTIMES) 2.
                (($SUM)
                 (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0
                  $MAX_USED_LEVEL0)
                 $L0 2. $MAX_USED_LEVEL0)))
              ((MSETQ) $POW0
               ((MPLUS) $POW0
                (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2.
                 $MAX_USED_LEVEL0)))
              ((MCOND) |$dbg_compute_levels|
               (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T
               $FALSE)
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
            ((MRETURN) |$noAlphas0|)))) 
(ADDLABEL '$%O9) 
(DSKSETQ $%I10
         '((MDEFINE)
           ((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevels0| ARRAY) $R)
                  (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
                   ((|$usedLevels0| ARRAY) $R)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevels0|)))) 
(ADDLABEL '$%I10) 
(DSKSETQ $%O10
         '((MDEFINE SIMP)
           ((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevels0| ARRAY) $R)
                  (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
                   ((|$usedLevels0| ARRAY) $R)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevels0|)))) 
(ADDLABEL '$%O10) 
(DSKSETQ $%I11
         '((MDEFINE)
           ((|$compute_levels_and_powers_used_no_zmV1|)
            $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
                  (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
                   ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevelsPowers0|)))) 
(ADDLABEL '$%I11) 
(DSKSETQ $%O11
         '((MDEFINE SIMP)
           ((|$compute_levels_and_powers_used_no_zmV1|)
            $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
                  (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
                   ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevelsPowers0|)))) 
(ADDLABEL '$%O11) 
(DSKSETQ $%I12
         '((MDEFINE) ((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
            ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
              ((MSETQ) |$Nlus0|
               (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
              ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
               ((MPROGN)
                ((MSETQ) $NR_PQ
                 ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R)
                  $INR_PQ))
                ((MSETQ) ((|$explK0| ARRAY) $R)
                 ((MPLUS) ((|$explK0| ARRAY) $R)
                  ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
              ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
               ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
              |$end_r_loop|))
            ((MRETURN) |$Ks_rules0|)))) 
(ADDLABEL '$%I12) 
(DSKSETQ $%O12
         '((MDEFINE SIMP) ((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
            ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
              ((MSETQ) |$Nlus0|
               (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
              ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
               ((MPROGN)
                ((MSETQ) $NR_PQ
                 ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R)
                  $INR_PQ))
                ((MSETQ) ((|$explK0| ARRAY) $R)
                 ((MPLUS) ((|$explK0| ARRAY) $R)
                  ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
              ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
               ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
              |$end_r_loop|))
            ((MRETURN) |$Ks_rules0|)))) 
(ADDLABEL '$%O12) 
(DSKSETQ $%I13
         '((MDEFINE) ((|$compute_Ds|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
            ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
             ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
              ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
               ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
                ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL
                 NIL NIL
                 ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL
                  NIL NIL NIL
                  ((MSETQ) ((|$explD0| ARRAY) $R $S)
                   ((MPLUS) ((|$explD0| ARRAY) $R $S)
                    ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
                     ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
                ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
                 (($ENDCONS)
                  ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
                  ((|$Ds_rules0| ARRAY) $R)))
                |$end_s_loop|))
              |$end_r_loop|))
            ((MRETURN) |$Ds_rules0|)))) 
(ADDLABEL '$%I13) 
(DSKSETQ $%O13
         '((MDEFINE SIMP) ((|$compute_Ds|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
            ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
             ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
              ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
               ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
                ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL
                 NIL NIL
                 ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL
                  NIL NIL NIL
                  ((MSETQ) ((|$explD0| ARRAY) $R $S)
                   ((MPLUS) ((|$explD0| ARRAY) $R $S)
                    ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
                     ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
                ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
                 (($ENDCONS)
                  ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
                  ((|$Ds_rules0| ARRAY) $R)))
                |$end_s_loop|))
              |$end_r_loop|))
            ((MRETURN) |$Ds_rules0|)))) 
(ADDLABEL '$%O13) 
(DSKSETQ $%I14
         '((MDEFINE) (($WICK) |$list_Nr0|)
           ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
            ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
            ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
            ((MSETQ) $WICK00
             ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
              ((MFACTORIAL) |$Nr0|)))
            ((MDO) $R 2. NIL NIL |$nn0| NIL
             ((MPROGN) ((MSETQ) $WICK0 0.)
              ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
              ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
                ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
                 ((MSETQ) $WICK0
                  ((MPLUS) $WICK0
                   ((MTIMES)
                    ((MQUOTIENT) 1.
                     ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
                    $CO0
                    ((MEXPT) ((|$s| ARRAY) $R)
                     ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
                 T $FALSE)))
              ((MSETQ) $WICK00 $WICK0)))
            ((MRETURN) $WICK00)))) 
(ADDLABEL '$%I14) 
(DSKSETQ $%O14
         '((MDEFINE SIMP) (($WICK) |$list_Nr0|)
           ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
            ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
            ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
            ((MSETQ) $WICK00
             ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
              ((MFACTORIAL) |$Nr0|)))
            ((MDO) $R 2. NIL NIL |$nn0| NIL
             ((MPROGN) ((MSETQ) $WICK0 0.)
              ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
              ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
                ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
                 ((MSETQ) $WICK0
                  ((MPLUS) $WICK0
                   ((MTIMES)
                    ((MQUOTIENT) 1.
                     ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
                    $CO0
                    ((MEXPT) ((|$s| ARRAY) $R)
                     ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
                 T $FALSE)))
              ((MSETQ) $WICK00 $WICK0)))
            ((MRETURN) $WICK00)))) 
(ADDLABEL '$%O14) 
(DSKSETQ $%I15
         '((MDEFINE)
           (($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
            |$Ds_rules0|)
           ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
            (($PRINT) "in computing 'Z' (do_all_term)")
            ((MSETQ) $EXPL_INT0 $INT0)
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN)
              ((MCOND) |$dbg_all_terms|
               (($PRINT)
                "in computing 'Z' (do_all_term) doing all terms for particle"
                $R)
               T $FALSE)
              ((MSETQ) $EXPL_INT0
               (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
                ((|$Ds_rules0| ARRAY) $R)))
              ((MSETQ) $NLEVELS0
               (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
              ((MCOND) |$dbg_all_terms|
               (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
              ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) " project to"
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  "^"
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.)))
                 T $FALSE)
                ((MSETQ) $EXPL_INT0
                 (($RATCOEF) $EXPL_INT0
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.))))
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
            ((MRETURN) $EXPL_INT0)))) 
(ADDLABEL '$%I15) 
(DSKSETQ $%O15
         '((MDEFINE SIMP)
           (($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
            |$Ds_rules0|)
           ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
            (($PRINT) "in computing 'Z' (do_all_term)")
            ((MSETQ) $EXPL_INT0 $INT0)
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN)
              ((MCOND) |$dbg_all_terms|
               (($PRINT)
                "in computing 'Z' (do_all_term) doing all terms for particle"
                $R)
               T $FALSE)
              ((MSETQ) $EXPL_INT0
               (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
                ((|$Ds_rules0| ARRAY) $R)))
              ((MSETQ) $NLEVELS0
               (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
              ((MCOND) |$dbg_all_terms|
               (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
              ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) " project to"
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  "^"
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.)))
                 T $FALSE)
                ((MSETQ) $EXPL_INT0
                 (($RATCOEF) $EXPL_INT0
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.))))
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
            ((MRETURN) $EXPL_INT0)))) 
(ADDLABEL '$%O15) 
(DSKSETQ $%I16
         '((MDEFINE) (($STATE2MATRIX) $STATE0 |$MaxLevel0|)
           ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
            ((MSETQ) $MAT0
             (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
              ((MPLUS) |$MaxLevel0| 1.)))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
                (($HIPOW) $STATE0 (($P) $IP $IQ)))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                ((MPLUS)
                 (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                 (($HIPOW) $STATE0 (($P) $IP $IQ))))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
            ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
             (($ERROR) "In state2matrix missing some contributions in"
              $STATE0 "since we are left with" $STATE00
              "after analysis")
             T $FALSE)
            ((MRETURN) (($COPYMATRIX) $MAT0))))) 
(ADDLABEL '$%I16) 
(DSKSETQ $%O16
         '((MDEFINE SIMP) (($STATE2MATRIX) $STATE0 |$MaxLevel0|)
           ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
            ((MSETQ) $MAT0
             (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
              ((MPLUS) |$MaxLevel0| 1.)))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
                (($HIPOW) $STATE0 (($P) $IP $IQ)))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                ((MPLUS)
                 (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                 (($HIPOW) $STATE0 (($P) $IP $IQ))))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
            ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
             (($ERROR) "In state2matrix missing some contributions in"
              $STATE0 "since we are left with" $STATE00
              "after analysis")
             T $FALSE)
            ((MRETURN) (($COPYMATRIX) $MAT0))))) 
(ADDLABEL '$%O16) 
(DSKSETQ $%I17 '((MSETQ) |$expand_reggeon_loaded| T)) 
(ADDLABEL '$%I17) 
(DSKSETQ $%O17 'T) 
(ADDLABEL '$%O17) 
(DSKSETQ $%O18
         '"/home/igor/tex/NoChaos/maxima.cov/STTT/10_exp_reggeon.v3.mat") 
(ADDLABEL '$%O18) 
(DSKSETQ $%I19
         '((MCOND) ((MNOT) |$expand_reggeon_loaded|)
           (($ERROR) "Cannot batch 10_exp_reggeon") T $FALSE)) 
(ADDLABEL '$%I19) 
(DSKSETQ $%O19 'NIL) 
(ADDLABEL '$%O19) 
(DSKSETQ $%I20 '(($BATCH) "20_der.v2.mat")) 
(ADDLABEL '$%I20) 
(DSKSETQ $%I21
         '(($DEFINE_VARIABLE) |$derivatives_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I21) 
(DSKSETQ $%O21 'NIL) 
(ADDLABEL '$%O21) 
(DSKSETQ $%I22 '(($DEFINE_VARIABLE) |$dbg_wrt_lambda| NIL $BOOLEAN)) 
(ADDLABEL '$%I22) 
(DSKSETQ $%O22 'NIL) 
(ADDLABEL '$%O22) 
(DSKSETQ $%I23 '(($DEFINE_VARIABLE) |$dbg_wrt_pair| NIL $BOOLEAN)) 
(ADDLABEL '$%I23) 
(DSKSETQ $%O23 'NIL) 
(ADDLABEL '$%O23) 
(DSKSETQ $%I24 '(($DEFINE_VARIABLE) |$dbg_wrt_states| NIL $BOOLEAN)) 
(ADDLABEL '$%I24) 
(DSKSETQ $%O24 'NIL) 
(ADDLABEL '$%O24) 
(DSKSETQ $%I25 '(($DEFINE_VARIABLE) |$dbg_wrt_contract| NIL $BOOLEAN)) 
(ADDLABEL '$%I25) 
(DSKSETQ $%O25 'NIL) 
(ADDLABEL '$%O25) 
(DSKSETQ $%I26 '(($DEFINE_VARIABLE) |$dbg_scalars| NIL $BOOLEAN)) 
(ADDLABEL '$%I26) 
(DSKSETQ $%O26 'NIL) 
(ADDLABEL '$%O26) 
(DSKSETQ $%I27 '((MSETQ) $INFLAG T)) 
(ADDLABEL '$%I27) 
(DSKSETQ $%O27 'T) 
(ADDLABEL '$%O27) 
(DSKSETQ $%I28 '((MSETQ) |$NIused| 0.)) 
(ADDLABEL '$%I28) 
(DSKSETQ $%O28 '0.) 
(ADDLABEL '$%O28) 
(DSKSETQ $%I29 '((MSETQ) |$objects_with_index| ((MLIST) $LA |$Sk| $K))) 
(ADDLABEL '$%I29) 
(DSKSETQ $%O29 '((MLIST SIMP) $LA |$Sk| $K)) 
(ADDLABEL '$%O29) 
(DSKSETQ $%I30
         '((MDEFINE)
           ((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
            $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LAK)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$laSk|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $KLA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$Skla|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I30) 
(DSKSETQ $%O30
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
            $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LAK)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$laSk|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $KLA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$Skla|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O30) 
(DSKSETQ $%I31
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $NPOW0 1.)
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LAK)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$laSk|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_lambda_other|)
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $KLA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$Skla|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_other_la|)
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I31) 
(DSKSETQ $%O31
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $NPOW0 1.)
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LAK)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$laSk|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_lambda_other|)
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $KLA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$Skla|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_other_la|)
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O31) 
(DSKSETQ $%I32
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
            $TERM0)
           ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
            ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
            ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.))
            ((MSETQ) $DER0 0.)
            ((MCOND) ((MGREATERP) $LEVEL10 0.)
             ((MSETQ) $DER00
              (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0|
               $TERM0))
             T
             ((MSETQ) $DER00
              ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
            ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
            ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
             ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
              ((MDO) $NT0 1. NIL NIL $LDER00 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_pair|
                 (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
                  "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
                 T $FALSE)
                ((MSETQ) $TMP_DER0
                 (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                  (($INPART) $DER00 $NT0)))
                ((MSETQ) $DER0
                 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
             T
             ((MPROGN)
              ((MCOND) |$dbg_wrt_pair|
               (($PRINT) "    SINGLE term: take der of" $DER00
                "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
               T $FALSE)
              ((MSETQ) $DER0
               (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                $DER00))))
            ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I32) 
(DSKSETQ $%O32
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
            $TERM0)
           ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
            ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
            ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.))
            ((MSETQ) $DER0 0.)
            ((MCOND) ((MGREATERP) $LEVEL10 0.)
             ((MSETQ) $DER00
              (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0|
               $TERM0))
             T
             ((MSETQ) $DER00
              ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
            ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
            ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
             ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
              ((MDO) $NT0 1. NIL NIL $LDER00 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_pair|
                 (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
                  "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
                 T $FALSE)
                ((MSETQ) $TMP_DER0
                 (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                  (($INPART) $DER00 $NT0)))
                ((MSETQ) $DER0
                 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
             T
             ((MPROGN)
              ((MCOND) |$dbg_wrt_pair|
               (($PRINT) "    SINGLE term: take der of" $DER00
                "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
               T $FALSE)
              ((MSETQ) $DER0
               (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                $DER00))))
            ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O32) 
(DSKSETQ $%I33
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
            $TERM0)
           ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
            ((MSETQ) $MAX_USED_LEVEL0
             (($LENGTH) $ONE_STATE_IN_MATRIX0))
            ((MSETQ) |$Der0| $TERM0)
            ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
             ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
              ((MCOND)
               ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
               ((MPROGN)
                ((MDO) $N_PQ 1. NIL NIL
                 (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
                 ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
                  ((MCOND)
                   (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
                   ((MPROGN)
                    ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
                     ((MSETQ) |$tmp_Der0|
                      ((MPLUS) |$tmp_Der0|
                       (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                        ((MPLUS) $L0 ((MMINUS) 1.))
                        ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
                    ((MSETQ) |$Der0| |$tmp_Der0|))
                   T
                   ((MSETQ) |$Der0|
                    (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                     ((MPLUS) $L0 ((MMINUS) 1.))
                     ((MPLUS) $C0 ((MMINUS) 1.)) |$Der0|)))))
                |$end_loop_c0|)
               T $FALSE)))
            ((MRETURN) |$Der0|)))) 
(ADDLABEL '$%I33) 
(DSKSETQ $%O33
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
            $TERM0)
           ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
            ((MSETQ) $MAX_USED_LEVEL0
             (($LENGTH) $ONE_STATE_IN_MATRIX0))
            ((MSETQ) |$Der0| $TERM0)
            ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
             ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
              ((MCOND)
               ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
               ((MPROGN)
                ((MDO) $N_PQ 1. NIL NIL
                 (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
                 ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
                  ((MCOND)
                   (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
                   ((MPROGN)
                    ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
                     ((MSETQ) |$tmp_Der0|
                      ((MPLUS) |$tmp_Der0|
                       (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                        ((MPLUS) $L0 ((MMINUS) 1.))
                        ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
                    ((MSETQ) |$Der0| |$tmp_Der0|))
                   T
                   ((MSETQ) |$Der0|
                    (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                     ((MPLUS) $L0 ((MMINUS) 1.))
                     ((MPLUS) $C0 ((MMINUS) 1.)) |$Der0|)))))
                |$end_loop_c0|)
               T $FALSE)))
            ((MRETURN) |$Der0|)))) 
(ADDLABEL '$%O33) 
(DSKSETQ $%I34
         '((MDEFINE)
           ((|$take_derivative_wrt_scalar_stateSV1|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
            ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
              ((MPROGN)
               ((MCOND) |$dbg_scalars|
                (($PRINT) "nr0=" $NR0 "out of"
                 (($LENGTH) $SCALARS_IN_MATRIX0))
                T $FALSE)
               ((MSETQ) |$tmp_DER0| 0.)
               ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
                ((MPROGN)
                 (($PRINT) "before length(DER0) is"
                  (($LENGTH) |$der0|))
                 ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
                  ((MSETQ) |$tmp_DER0|
                   ((MPLUS) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
                 ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
                T
                ((MPROGN)
                 ((MCOND) |$dbg_scalars|
                  (($PRINT) "SINGLE term " |$der0| "derivative wrt r="
                   $NR0 "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0)
                   "with nr=" $NR0)
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)))
              T $FALSE))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%I34) 
(DSKSETQ $%O34
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_scalar_stateSV1|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
            ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
              ((MPROGN)
               ((MCOND) |$dbg_scalars|
                (($PRINT) "nr0=" $NR0 "out of"
                 (($LENGTH) $SCALARS_IN_MATRIX0))
                T $FALSE)
               ((MSETQ) |$tmp_DER0| 0.)
               ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
                ((MPROGN)
                 (($PRINT) "before length(DER0) is"
                  (($LENGTH) |$der0|))
                 ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
                  ((MSETQ) |$tmp_DER0|
                   ((MPLUS) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
                 ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
                T
                ((MPROGN)
                 ((MCOND) |$dbg_scalars|
                  (($PRINT) "SINGLE term " |$der0| "derivative wrt r="
                   $NR0 "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0)
                   "with nr=" $NR0)
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)))
              T $FALSE))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%O34) 
(DSKSETQ $%I35
         '((MDEFINE)
           ((|$take_derivative_wrt_scalar_stateSV2|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
            ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
             ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
              (($PRINT)
               "in take_derivative_wrt_scalar_stateSV2 acting on" $LT0
               "terms")
              ((MDO) $NT0 1. NIL NIL $LT0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_states|
                 (($PRINT)
                  "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                  $NT0 "out of" $LT0 "now there are"
                  ((MCOND) ((MNOT) (($NUMBERP) |$der0|))
                   (($LENGTH) |$der0|) T 0.)
                  "terms")
                 T
                 ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                   $NT0 "(step 100) out of" $LT0)
                  T $FALSE))
                ((MSETQ) |$NIused| 0.)
                ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
                ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
                 NIL
                 ((MCOND)
                  ((MNOT)
                   ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                  ((MPROGN)
                   ((MSETQ) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
                   |$end_nr_loop|)
                  T $FALSE))
                ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
                |$end_t0_loop|)))
             T
             ((MPROGN) ((MSETQ) |$der0| $TERM0)
              ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
               NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                ((MPROGN)
                 ((MCOND) |$dbg_wrt_states|
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
                   |$der0| "derivative wrt r=" $NR0 "and"
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)
                T $FALSE))))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%I35) 
(DSKSETQ $%O35
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_scalar_stateSV2|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
            ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
             ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
              (($PRINT)
               "in take_derivative_wrt_scalar_stateSV2 acting on" $LT0
               "terms")
              ((MDO) $NT0 1. NIL NIL $LT0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_states|
                 (($PRINT)
                  "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                  $NT0 "out of" $LT0 "now there are"
                  ((MCOND) ((MNOT) (($NUMBERP) |$der0|))
                   (($LENGTH) |$der0|) T 0.)
                  "terms")
                 T
                 ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                   $NT0 "(step 100) out of" $LT0)
                  T $FALSE))
                ((MSETQ) |$NIused| 0.)
                ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
                ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
                 NIL
                 ((MCOND)
                  ((MNOT)
                   ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                  ((MPROGN)
                   ((MSETQ) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
                   |$end_nr_loop|)
                  T $FALSE))
                ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
                |$end_t0_loop|)))
             T
             ((MPROGN) ((MSETQ) |$der0| $TERM0)
              ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
               NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                ((MPROGN)
                 ((MCOND) |$dbg_wrt_states|
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
                   |$der0| "derivative wrt r=" $NR0 "and"
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)
                T $FALSE))))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%O35) 
(DSKSETQ $%I36
         '((MDEFINE) (($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0)
           ((MPROG)
            ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0
             $NPOW0 $OP0 $IND0 $NFAC0 $NR0 $NS0)
            ((MSETQ) $UTERM00 $UTERM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
             ((MRETURN) $UTERM0) T $FALSE)
            ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
            ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_contract|
               (($PRINT) "      Exam" $FAC0) T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
                ((MCOND)
                 ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
                  ((MNOT) ((MEQUAL) $NPOW0 2.)))
                 (($ERROR) "the power must be 2!! wrong term=" $UTERM0)
                 T $FALSE)
                ((MCOND)
                 ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
                 ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MCOND) ((MEQUAL) $OP0 $LA)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 |$Sk|)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 $K)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE))
               T
               ((MCOND)
                ((MAND) $ISOP0
                 (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
                ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
                 ((MCOND)
                  ((MNOT)
                   (($IS)
                    ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
                  ((MPROGN)
                   ((MSETQ) $OTHERFAC0
                    (($ASSOC) $IND0 $LIST_INDEX_FACS0))
                   ((MSETQ) $NR0 (($INPART) $FAC0 1.))
                   ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
                   ((MCOND) ((MLEQP) $NR0 $NS0)
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $FAC0 0.)
                        (($INPART) $OTHERFAC0 0.))
                       $NR0 (($INPART) $FAC0 2.) $NS0
                       (($INPART) $OTHERFAC0 2.))))
                    T
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $OTHERFAC0 0.)
                        (($INPART) $FAC0 0.))
                       $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                       (($INPART) $FAC0 2.)))))
                   ((MSETQ) $LIST_INDEX_FACS0
                    (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0)
                     $LIST_INDEX_FACS0)))
                  T
                  ((MSETQ) $LIST_INDEX_FACS0
                   (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
                T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
              |$end_fac_loop|))
            ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
             ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
            ((MRETURN) $CTERM0)))) 
(ADDLABEL '$%I36) 
(DSKSETQ $%O36
         '((MDEFINE SIMP) (($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0)
           ((MPROG)
            ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0
             $NPOW0 $OP0 $IND0 $NFAC0 $NR0 $NS0)
            ((MSETQ) $UTERM00 $UTERM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
             ((MRETURN) $UTERM0) T $FALSE)
            ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
            ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_contract|
               (($PRINT) "      Exam" $FAC0) T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
                ((MCOND)
                 ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
                  ((MNOT) ((MEQUAL) $NPOW0 2.)))
                 (($ERROR) "the power must be 2!! wrong term=" $UTERM0)
                 T $FALSE)
                ((MCOND)
                 ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
                 ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MCOND) ((MEQUAL) $OP0 $LA)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 |$Sk|)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 $K)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE))
               T
               ((MCOND)
                ((MAND) $ISOP0
                 (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
                ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
                 ((MCOND)
                  ((MNOT)
                   (($IS)
                    ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
                  ((MPROGN)
                   ((MSETQ) $OTHERFAC0
                    (($ASSOC) $IND0 $LIST_INDEX_FACS0))
                   ((MSETQ) $NR0 (($INPART) $FAC0 1.))
                   ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
                   ((MCOND) ((MLEQP) $NR0 $NS0)
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $FAC0 0.)
                        (($INPART) $OTHERFAC0 0.))
                       $NR0 (($INPART) $FAC0 2.) $NS0
                       (($INPART) $OTHERFAC0 2.))))
                    T
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $OTHERFAC0 0.)
                        (($INPART) $FAC0 0.))
                       $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                       (($INPART) $FAC0 2.)))))
                   ((MSETQ) $LIST_INDEX_FACS0
                    (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0)
                     $LIST_INDEX_FACS0)))
                  T
                  ((MSETQ) $LIST_INDEX_FACS0
                   (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
                T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
              |$end_fac_loop|))
            ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
             ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
            ((MRETURN) $CTERM0)))) 
(ADDLABEL '$%O36) 
(DSKSETQ $%I37
         '((MDEFINE) (($CONTRACT_PAIRS) |$utermS0|)
           ((MPROG) ((MLIST) $SUM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
             ((MPROGN) ((MSETQ) $SUM0 0.)
              ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
               ((MSETQ) $SUM0
                ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
             T
             ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
            ((MRETURN) $SUM0)))) 
(ADDLABEL '$%I37) 
(DSKSETQ $%O37
         '((MDEFINE SIMP) (($CONTRACT_PAIRS) |$utermS0|)
           ((MPROG) ((MLIST) $SUM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
             ((MPROGN) ((MSETQ) $SUM0 0.)
              ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
               ((MSETQ) $SUM0
                ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
             T
             ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
            ((MRETURN) $SUM0)))) 
(ADDLABEL '$%O37) 
(DSKSETQ $%I38 '((MSETQ) |$derivatives_loaded| T)) 
(ADDLABEL '$%I38) 
(DSKSETQ $%O38 'T) 
(ADDLABEL '$%O38) 
(DSKSETQ $%O39 '"/home/igor/tex/NoChaos/maxima.cov/STTT/20_der.v2.mat") 
(ADDLABEL '$%O39) 
(DSKSETQ $%I40
         '((MCOND) ((MNOT) |$derivatives_loaded|)
           (($ERROR) "Cannot batch 20_der") T $FALSE)) 
(ADDLABEL '$%I40) 
(DSKSETQ $%O40 'NIL) 
(ADDLABEL '$%O40) 
(DSKSETQ $%I41 '(($BATCH) "39_aux_functions_for_amplitudes.v0.mat")) 
(ADDLABEL '$%I41) 
(DSKSETQ $%I42 '(($DEFINE_VARIABLE) |$compute_pp_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I42) 
(DSKSETQ $%O42 'NIL) 
(ADDLABEL '$%O42) 
(DSKSETQ $%I43 '(($DEFINE_VARIABLE) $AP 2. $INTEGER)) 
(ADDLABEL '$%I43) 
(DSKSETQ $%O43 '2.) 
(ADDLABEL '$%O43) 
(DSKSETQ $%I44
         '((MDEFINE) (($TRUE_XX) $R $S)
           ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))) 
(ADDLABEL '$%I44) 
(DSKSETQ $%O44
         '((MDEFINE SIMP) (($TRUE_XX) $R $S)
           ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))) 
(ADDLABEL '$%O44) 
(DSKSETQ $%I45
         '((MDEFINE) ((|$otherN|) $M $N)
           ((MCOND)
            ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
             ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
            3. T
            ((MCOND)
             ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
              ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
             2. T
             ((MCOND)
              ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
               ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
              1. T $FALSE))))) 
(ADDLABEL '$%I45) 
(DSKSETQ $%O45
         '((MDEFINE SIMP) ((|$otherN|) $M $N)
           ((MCOND)
            ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
             ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
            3. T
            ((MCOND)
             ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
              ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
             2. T
             ((MCOND)
              ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
               ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
              1. T $FALSE))))) 
(ADDLABEL '$%O45) 
(DSKSETQ $%I46
         '((MDEFINE) (($COMPUTE_PP3) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MDO) $N 1. NIL NIL |$nn| NIL
              ((MCOND) ((MEQUAL) $M $N)
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
                 $AP))
               T
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
                 ((MPLUS)
                  ((MPLUS) 1.
                   ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))) 
(ADDLABEL '$%I46) 
(DSKSETQ $%O46
         '((MDEFINE SIMP) (($COMPUTE_PP3) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MDO) $N 1. NIL NIL |$nn| NIL
              ((MCOND) ((MEQUAL) $M $N)
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
                 $AP))
               T
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
                 ((MPLUS)
                  ((MPLUS) 1.
                   ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))) 
(ADDLABEL '$%O46) 
(DSKSETQ $%I47
         '((MDEFINE) (($PP3ONSHELL) $M $N) (($NUM_PP3 ARRAY) $M $N))) 
(ADDLABEL '$%I47) 
(DSKSETQ $%O47
         '((MDEFINE SIMP) (($PP3ONSHELL) $M $N)
           (($NUM_PP3 ARRAY) $M $N))) 
(ADDLABEL '$%O47) 
(DSKSETQ $%I48
         '((MSETQ) (($NUM_XX3 ARRAY) 1. 2.)
           ((MQUOTIENT) |$Xi| ((MPLUS) 1. ((MMINUS) |$Xi|))))) 
(ADDLABEL '$%I48) 
(DSKSETQ $%O48
         '((MTIMES SIMP)
           ((MEXPT SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$Xi|))
            -1.)
           |$Xi|)) 
(ADDLABEL '$%O48) 
(DSKSETQ $%I49 '((MSETQ) (($NUM_XX3 ARRAY) 1. 3.) |$Xi|)) 
(ADDLABEL '$%I49) 
(DSKSETQ $%O49 '|$Xi|) 
(ADDLABEL '$%O49) 
(DSKSETQ $%I50 '((MSETQ) (($NUM_XX3 ARRAY) 2. 3.) 1.)) 
(ADDLABEL '$%I50) 
(DSKSETQ $%O50 '1.) 
(ADDLABEL '$%O50) 
(DSKSETQ $%I51
         '((MDEFINE) (($TRUE_GF_XX3) $R $S) (($NUM_XX3 ARRAY) $R $S))) 
(ADDLABEL '$%I51) 
(DSKSETQ $%O51
         '((MDEFINE SIMP) (($TRUE_GF_XX3) $R $S)
           (($NUM_XX3 ARRAY) $R $S))) 
(ADDLABEL '$%O51) 
(DSKSETQ $%I52
         '((MDEFINE) (($GF_XX3) $M $N)
           ((MCOND) ((MEQUAL) $M 1.) |$x1| T
            ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
             ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
              |$x3|))))) 
(ADDLABEL '$%I52) 
(DSKSETQ $%O52
         '((MDEFINE SIMP) (($GF_XX3) $M $N)
           ((MCOND) ((MEQUAL) $M 1.) |$x1| T
            ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
             ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
              |$x3|))))) 
(ADDLABEL '$%O52) 
(DSKSETQ $%I53
         '((MDEFINE) (($COMPUTE_PP4) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
              ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
               $AP)))
            ((MSETQ) |$Mu|
             ((MPLUS)
              ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
              ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
            ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))) 
(ADDLABEL '$%I53) 
(DSKSETQ $%O53
         '((MDEFINE SIMP) (($COMPUTE_PP4) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
              ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
               $AP)))
            ((MSETQ) |$Mu|
             ((MPLUS)
              ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
              ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
            ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))) 
(ADDLABEL '$%O53) 
(DSKSETQ $%I54
         '((MDEFINE) (($PP4ONSHELL) $M $N) (($NUM_PP4 ARRAY) $M $N))) 
(ADDLABEL '$%I54) 
(DSKSETQ $%O54
         '((MDEFINE SIMP) (($PP4ONSHELL) $M $N)
           (($NUM_PP4 ARRAY) $M $N))) 
(ADDLABEL '$%O54) 
(DSKSETQ $%I55
         '((MDEFINE) (($COMPUTE_XX4))
           ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
            (($REMARRAY) $NUM_XX4)
            ((MSETQ) $GF_X_RULES
             ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
              ((MEQUAL) |$om|
               ((MQUOTIENT)
                ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
                 (($XX) 1. 3.))
                (($XX) 2. 4.)))))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
              ((MEQUAL)
               ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.)
                (($XX) 2. 4.))
               ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
            ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
            ((MSETQ) $SO_X13
             (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
            ((MSETQ) $XX4_LIST
             (($MAKELIST)
              (($MAKELIST)
               ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S))
               $S ((MPLUS) $R 1.) |$nn|)
              $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
            ((MSETQ) $XX4_LIST
             (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
            ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
            ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
             (($MAP) ":" ((MLIST) (($LHS) $GFXX0))
              ((MLIST) (($RHS) $GFXX0))))
            ((MSETQ) |$dx3_dOM|
             (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
            ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES))
            |$xx4_done|))) 
(ADDLABEL '$%I55) 
(DSKSETQ $%O55
         '((MDEFINE SIMP) (($COMPUTE_XX4))
           ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
            (($REMARRAY) $NUM_XX4)
            ((MSETQ) $GF_X_RULES
             ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
              ((MEQUAL) |$om|
               ((MQUOTIENT)
                ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
                 (($XX) 1. 3.))
                (($XX) 2. 4.)))))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
              ((MEQUAL)
               ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.)
                (($XX) 2. 4.))
               ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
            ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
            ((MSETQ) $SO_X13
             (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
            ((MSETQ) $XX4_LIST
             (($MAKELIST)
              (($MAKELIST)
               ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S))
               $S ((MPLUS) $R 1.) |$nn|)
              $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
            ((MSETQ) $XX4_LIST
             (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
            ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
            ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
             (($MAP) ":" ((MLIST) (($LHS) $GFXX0))
              ((MLIST) (($RHS) $GFXX0))))
            ((MSETQ) |$dx3_dOM|
             (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
            ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES))
            |$xx4_done|))) 
(ADDLABEL '$%O55) 
(DSKSETQ $%I56
         '((MDEFINE) (($TRUE_GF_XX4) $R $S) (($NUM_XX4 ARRAY) $R $S))) 
(ADDLABEL '$%I56) 
(DSKSETQ $%O56
         '((MDEFINE SIMP) (($TRUE_GF_XX4) $R $S)
           (($NUM_XX4 ARRAY) $R $S))) 
(ADDLABEL '$%O56) 
(DSKSETQ $%I57
         '((MDEFINE) ((|$check_cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
              ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
              ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
              ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
              ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
              ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
              ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
              ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
              ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
              ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%I57) 
(DSKSETQ $%O57
         '((MDEFINE SIMP) ((|$check_cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
              ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
              ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
              ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
              ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
              ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
              ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
              ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
              ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
              ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%O57) 
(DSKSETQ $%I58
         '((MDEFINE) ((|$cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%I58) 
(DSKSETQ $%O58
         '((MDEFINE SIMP) ((|$cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%O58) 
(DSKSETQ $%I59
         '((MDEFINE) ((|$check_cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%I59) 
(DSKSETQ $%O59
         '((MDEFINE SIMP) ((|$check_cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%O59) 
(DSKSETQ $%I60
         '((MDEFINE) ((|$cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%I60) 
(DSKSETQ $%O60
         '((MDEFINE SIMP) ((|$cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%O60) 
(DSKSETQ $%I61
         '((MDEFINE) ((|$check_swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%I61) 
(DSKSETQ $%O61
         '((MDEFINE SIMP) ((|$check_swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%O61) 
(DSKSETQ $%I62
         '((MDEFINE) ((|$swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%I62) 
(DSKSETQ $%O62
         '((MDEFINE SIMP) ((|$swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%O62) 
(DSKSETQ $%I63
         '((MDEFINE) ((|$swap_gfA_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|))) $AMP00)))) 
(ADDLABEL '$%I63) 
(DSKSETQ $%O63
         '((MDEFINE SIMP) ((|$swap_gfA_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|))) $AMP00)))) 
(ADDLABEL '$%O63) 
(DSKSETQ $%I64
         '((MDEFINE) (($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|)
           ((MPROG) ((MSETQ) |$nn| 4.)
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
            ((MSETQ) $GH_00
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) $GH_0P
             (($FACTOR)
              (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_0p|
             (($FACTOR)
              (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_pp|
             (($FACTOR)
              (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.)
               ((MEQUAL) |$Mt| 0.))))
            ((MSETQ) |$gh_TTT0|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTT|
             (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))) 
(ADDLABEL '$%I64) 
(DSKSETQ $%O64
         '((MDEFINE SIMP) (($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|)
           ((MPROG) ((MSETQ) |$nn| 4.)
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
            ((MSETQ) $GH_00
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) $GH_0P
             (($FACTOR)
              (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_0p|
             (($FACTOR)
              (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_pp|
             (($FACTOR)
              (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.)
               ((MEQUAL) |$Mt| 0.))))
            ((MSETQ) |$gh_TTT0|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTT|
             (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))) 
(ADDLABEL '$%O64) 
(DSKSETQ $%I65 '((MSETQ) |$compute_pp_loaded| T)) 
(ADDLABEL '$%I65) 
(DSKSETQ $%O65 'T) 
(ADDLABEL '$%O65) 
(DSKSETQ $%O66
         '"/home/igor/tex/NoChaos/maxima.cov/STTT/39_aux_functions_for_amplitudes.v0.mat") 
(ADDLABEL '$%O66) 
(DSKSETQ $%I67
         '((MCOND) ((MNOT) |$compute_pp_loaded|)
           (($ERROR) "Cannot batch 39_aux_functions_for_amplitudes") T
           $FALSE)) 
(ADDLABEL '$%I67) 
(DSKSETQ $%O67 'NIL) 
(ADDLABEL '$%O67) 
(DSKSETQ $%I68 '(($BATCH) "32_compute_4pts_amplitude.v0.3.mat")) 
(ADDLABEL '$%I68) 
(DSKSETQ $%I69 '(($DEFINE_VARIABLE) |$amp_4pts_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I69) 
(DSKSETQ $%O69 'NIL) 
(ADDLABEL '$%O69) 
(DSKSETQ $%I70
         '((MDEFINE) (($ORDERXX) $R $S)
           ((MCOND) ((MEQUAL) $R $S) 0. T
            ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
             ((MMINUS) (($XX) $S $R)))))) 
(ADDLABEL '$%I70) 
(DSKSETQ $%O70
         '((MDEFINE SIMP) (($ORDERXX) $R $S)
           ((MCOND) ((MEQUAL) $R $S) 0. T
            ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
             ((MMINUS) (($XX) $S $R)))))) 
(ADDLABEL '$%O70) 
(DSKSETQ $%I71
         '((MDEFINE) (($ORDERPP) $R $S)
           ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))) 
(ADDLABEL '$%I71) 
(DSKSETQ $%O71
         '((MDEFINE SIMP) (($ORDERPP) $R $S)
           ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))) 
(ADDLABEL '$%O71) 
(DSKSETQ $%I72
         '((MDEFINE) (($TRUE_KK) $R $M $S $N)
           ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))) 
(ADDLABEL '$%I72) 
(DSKSETQ $%O72
         '((MDEFINE SIMP) (($TRUE_KK) $R $M $S $N)
           ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))) 
(ADDLABEL '$%O72) 
(DSKSETQ $%I73
         '((MDEFINE) ((|$true_Skk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%I73) 
(DSKSETQ $%O73
         '((MDEFINE SIMP) ((|$true_Skk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%O73) 
(DSKSETQ $%I74
         '((MDEFINE) ((|$true_kSk|) $S $N $R $M)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%I74) 
(DSKSETQ $%O74
         '((MDEFINE SIMP) ((|$true_kSk|) $S $N $R $M)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%O74) 
(DSKSETQ $%I75
         '((MDEFINE) ((|$true_SkSk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
            (($SUM)
             (($SUM)
              ((MTIMES) (($ORDERPP) $T $U)
               ((MEXPT) (($ORDERXX) $R $T) $M)
               ((MEXPT) (($ORDERXX) $S $U) $N))
              $T 1. |$nn|)
             $U 1. |$nn|)))) 
(ADDLABEL '$%I75) 
(DSKSETQ $%O75
         '((MDEFINE SIMP) ((|$true_SkSk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
            (($SUM)
             (($SUM)
              ((MTIMES) (($ORDERPP) $T $U)
               ((MEXPT) (($ORDERXX) $R $T) $M)
               ((MEXPT) (($ORDERXX) $S $U) $N))
              $T 1. |$nn|)
             $U 1. |$nn|)))) 
(ADDLABEL '$%O75) 
(DSKSETQ $%I76
         '((MDEFINE) (($FROM_STATE_TO_ADDEND_LIST) $STATE0)
           ((MPROG)
            ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T
             $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
             ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
            ((MSETQ) $LIST0
             (($MAKELIST) (($INPART) $STATE0 $T) $T 1.
              (($LENGTH) $STATE0)))
            ((MRETURN) $LIST0)))) 
(ADDLABEL '$%I76) 
(DSKSETQ $%O76
         '((MDEFINE SIMP) (($FROM_STATE_TO_ADDEND_LIST) $STATE0)
           ((MPROG)
            ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T
             $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
             ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
            ((MSETQ) $LIST0
             (($MAKELIST) (($INPART) $STATE0 $T) $T 1.
              (($LENGTH) $STATE0)))
            ((MRETURN) $LIST0)))) 
(ADDLABEL '$%O76) 
(DSKSETQ $%I77
         '((MDEFINE)
           (($EXTRACT_AND_NORMALIZE_COEFFS)
            $LIST_OF_LISTS_OF_SUBSTATES0)
           ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
            ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
              ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
               ((MPROGN) ((MSETQ) $S00 $S0)
                ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                 ((MPROGN)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)))
                ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
                 ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                  ((MPROGN)
                   ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
                   ((MCOND) ((MGREATERP) $POW0 0.)
                    ((MSETQ) $S00
                     ((MTIMES)
                      ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                      ((MEXPT)
                       ((MQUOTIENT)
                        ((MQUOTIENT) ((MMINUS) 1.)
                         ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                        ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                       $POW0)))
                    T $FALSE))))
                ((MCOND)
                 ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
                  ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
                 (($ERROR)
                  "extract_and_normalize_coeffs cannot compute normalized coeff from"
                  $S0 "left over is" $S00)
                 T $FALSE)
                ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
              ((MSETQ) $COEFFS_LIST0
               (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
            ((MRETURN) $COEFFS_LIST0)))) 
(ADDLABEL '$%I77) 
(DSKSETQ $%O77
         '((MDEFINE SIMP)
           (($EXTRACT_AND_NORMALIZE_COEFFS)
            $LIST_OF_LISTS_OF_SUBSTATES0)
           ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
            ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
              ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
               ((MPROGN) ((MSETQ) $S00 $S0)
                ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                 ((MPROGN)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)))
                ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
                 ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                  ((MPROGN)
                   ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
                   ((MCOND) ((MGREATERP) $POW0 0.)
                    ((MSETQ) $S00
                     ((MTIMES)
                      ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                      ((MEXPT)
                       ((MQUOTIENT)
                        ((MQUOTIENT) ((MMINUS) 1.)
                         ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                        ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                       $POW0)))
                    T $FALSE))))
                ((MCOND)
                 ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
                  ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
                 (($ERROR)
                  "extract_and_normalize_coeffs cannot compute normalized coeff from"
                  $S0 "left over is" $S00)
                 T $FALSE)
                ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
              ((MSETQ) $COEFFS_LIST0
               (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
            ((MRETURN) $COEFFS_LIST0)))) 
(ADDLABEL '$%O77) 
(DSKSETQ $%I78
         '((MDEFINE) ((|$amplitudeN4V1|) $STATES_LIST0)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) |$Partials0|
                  (($ENDCONS)
                   ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                    $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                   |$Partials0|))
                 ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I78) 
(DSKSETQ $%O78
         '((MDEFINE SIMP) ((|$amplitudeN4V1|) $STATES_LIST0)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) |$Partials0|
                  (($ENDCONS)
                   ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                    $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                   |$Partials0|))
                 ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O78) 
(DSKSETQ $%I79
         '((MDEFINE)
           ((|$amplitudeN4V1_list|) $STATES_LIST0
            $CHECKPOINT_SAVE_FILENAME)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MPROGN)
              ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
               ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
                ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                 ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                  (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                   "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                   (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                   (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                   "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                   "s")
                  ((MSETQ) $LIST_OF_SUBSTATES0
                   ((MLIST)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                  (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                  ((MSETQ) $SL0
                   (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                    $LIST_OF_SUBSTATES0))
                  ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                  ((MSETQ) $NAS_LIST0
                   (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                  ((MSETQ) $US0
                   ((|$compute_levels_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS0
                   ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS_LIST0
                   (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                  ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                  ((MSETQ) $EI0
                   (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                    $DS_RULES0))
                  ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                  ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Computed the expression on which we must act with derivatives in"
                   ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                  ((MSETQ) $PARTIAL_AMP0
                   ((MTIMES)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
                    ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                     $EX_EI0)))
                  ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Taken the derivatives and computed the partial amplitude in"
                   ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                   "s")
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                    |$Partials0|))
                  |$end_3_loops|))))
              (($SAVE)
               (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_"
                (($STRING) $NA1) ".lisp")
               $NA1 $STATES_LIST0 |$Partials0|)
              |$end_na1_loop|))
            ((MRETURN) |$Partials0|)))) 
(ADDLABEL '$%I79) 
(DSKSETQ $%O79
         '((MDEFINE SIMP)
           ((|$amplitudeN4V1_list|) $STATES_LIST0
            $CHECKPOINT_SAVE_FILENAME)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MPROGN)
              ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
               ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
                ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                 ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                  (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                   "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                   (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                   (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                   "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                   "s")
                  ((MSETQ) $LIST_OF_SUBSTATES0
                   ((MLIST)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                  (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                  ((MSETQ) $SL0
                   (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                    $LIST_OF_SUBSTATES0))
                  ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                  ((MSETQ) $NAS_LIST0
                   (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                  ((MSETQ) $US0
                   ((|$compute_levels_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS0
                   ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS_LIST0
                   (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                  ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                  ((MSETQ) $EI0
                   (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                    $DS_RULES0))
                  ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                  ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Computed the expression on which we must act with derivatives in"
                   ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                  ((MSETQ) $PARTIAL_AMP0
                   ((MTIMES)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
                    ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                     $EX_EI0)))
                  ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Taken the derivatives and computed the partial amplitude in"
                   ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                   "s")
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                    |$Partials0|))
                  |$end_3_loops|))))
              (($SAVE)
               (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_"
                (($STRING) $NA1) ".lisp")
               $NA1 $STATES_LIST0 |$Partials0|)
              |$end_na1_loop|))
            ((MRETURN) |$Partials0|)))) 
(ADDLABEL '$%O79) 
(DSKSETQ $%I80
         '((MDEFINE)
           ((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                  (($RATSIMP)
                   (($EV) $FINAL_PARTIAL_AMP0
                    ((MEQUAL) $PP $PP4ONSHELL)
                    ((MEQUAL) $XX $TRUE_GF_XX4))))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I80) 
(DSKSETQ $%O80
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                  (($RATSIMP)
                   (($EV) $FINAL_PARTIAL_AMP0
                    ((MEQUAL) $PP $PP4ONSHELL)
                    ((MEQUAL) $XX $TRUE_GF_XX4))))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O80) 
(DSKSETQ $%I81
         '((MDEFINE)
           ((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I81) 
(DSKSETQ $%O81
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O81) 
(DSKSETQ $%I82
         '((MDEFINE)
           ((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratexpand the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
                  "terms")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I82) 
(DSKSETQ $%O82
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratexpand the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
                  "terms")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O82) 
(DSKSETQ $%I83 '((MSETQ) |$amp_4pts_loaded| T)) 
(ADDLABEL '$%I83) 
(DSKSETQ $%O83 'T) 
(ADDLABEL '$%O83) 
(DSKSETQ $%O84
         '"/home/igor/tex/NoChaos/maxima.cov/STTT/32_compute_4pts_amplitude.v0.3.mat") 
(ADDLABEL '$%O84) 
(DSKSETQ $%I85
         '((MCOND) ((MNOT) |$amp_4pts_loaded|)
           (($ERROR) "Cannot batch 32_compute_4pts_amplitude") T
           $FALSE)) 
(ADDLABEL '$%I85) 
(DSKSETQ $%O85 'NIL) 
(ADDLABEL '$%O85) 
(DSKSETQ $%I86 '(($BATCH) "40_define_test_states.v1.mat")) 
(ADDLABEL '$%I86) 
(DSKSETQ $%I87
         '((MDEFINE) ((|$SetStates|) |$dd0|)
           ((MPROG) ((MSETQ) |$Lev0| 2.)
            ((MSETQ) |$Null2|
             (($EV)
              ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
               ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
               ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
               ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 3.)
            ((MSETQ) |$Null3|
             (($EV)
              ((MPLUS)
               ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.)
                |$dd|)
               ((MMINUS)
                ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.)
                 |$dd|))
               ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
               ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 0.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 3.))
               ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$dd| |$dd0|)))
            ((MSETQ) |$Lev0| 4.)
            ((MSETQ) |$S4z|
             ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
              ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 5742. (($P) 2. 2.))
              ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
            ((MSETQ) |$S4m|
             ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
              ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 2268. (($P) 2. 2.))
              ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
              ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S4r1|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.) |$d|)
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.))
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 4.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r2|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.)
                |$d|)
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 4. 0.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
               ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r3|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 3. 1.))
               ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.))
               ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1|
             (($EV)
              ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
               ((MTIMES) 624. (($P) 3. 1.))
               ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 936. (($P) 2. 2.))
               ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES)
                ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
                 ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
            ((MSETQ) |$Null4r2|
             ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
              ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 4050. (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null4g|
             (($EV)
              ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|)
                2.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                8.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
                6.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|)
                72.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
               ((MTIMES) 6. (($P) 3. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
               ((MTIMES) 3. (($P) 2. 2.))
               ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
               ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
               ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
               ((MQUOTIENT)
                ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
                6.)
               ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.))
                72.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4cr|
             ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
              ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S6m|
             ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
              ((MTIMES) 28320. (($P) 5. 1.))
              ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 82400. (($P) 3. 3.))
              ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S6z|
             ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
              ((MTIMES) 1177320. (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
              ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 929500. (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
            ((MSETQ) |$Null6r16|
             ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
              ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
              ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 3074625000. (($P) 3. 3.))
              ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.))
              ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
              ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
            ((MSETQ) |$Null6g|
             (($EV)
              ((MPLUS)
               ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
               ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
               ((MQUOTIENT)
                ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|))
                4.)
               ((MQUOTIENT)
                ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|) 168.)
               ((MQUOTIENT)
                ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)
                 |$d|)
                280.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
               ((MQUOTIENT)
                ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MMINUS)
                 ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|) 378.)
               ((MQUOTIENT)
                ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
                 |$d|)
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.)
                 |$d|)
                945.)
               ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|) 2520.)
               ((MQUOTIENT)
                ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                140.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)
                 |$d|)
                252.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|) 7560.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.)))
                18.)
               ((MTIMES) 110. (($P) 5. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
               ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
               ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.))
                12.)
               ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
               ((MQUOTIENT)
                ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.))
                70.)
               ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
               ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.))
                7.)
               ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
               ((MQUOTIENT)
                ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.))
                54.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.))
                6.)
               ((MQUOTIENT)
                ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.)
                 (($P) 3. 0.))
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.)
                 (($P) 3. 0.))
                3780.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
                14.)
               ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
               ((MQUOTIENT)
                ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
                28.)
               ((MQUOTIENT)
                ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.))
                45.)
               ((MQUOTIENT)
                ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.))
                280.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
                 (($P) 2. 0.))
                140.)
               ((MQUOTIENT)
                ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.))
                630.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 1. 1.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
                37800.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 8.)
            ((MSETQ) |$S8m1|
             ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.)
               (($P) 7. 0.))
              ((MTIMES) 8289945720. (($P) 6. 2.))
              ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
              ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 0.))
              ((MTIMES) 8399122200. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 1.))
              ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 4515839300.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 300059350. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2066129100.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 47098800. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
            ((MSETQ) |$S8m2|
             ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) 51399096. (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
              ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
              ((MTIMES) 46431000. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
              ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1903750. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
              ((MTIMES) 419373360. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 6188984592. (($P) 5. 3.))
              ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 20048000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 8144150. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 23738400. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
              ((MTIMES) 359941680. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 5264441616. (($P) 5. 3.))
              ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 17416000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6809950. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 20437200. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S10z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
              ((MTIMES) 94471732800. (($P) 9. 1.))
              ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 1017474393600. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1805580000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
              ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.)
               (($P) 6. 1.))
              ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 607282147584. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 20082748000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 36082698000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 23408646912.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 28894320000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 771289485750.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 11311477275. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 612360000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 575909838000.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 816480000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 27552406000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 34574400000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 11854080000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 40166544600. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 2. 2.))))
            ((MSETQ) |$S10z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
              ((MTIMES) 65112321600. (($P) 9. 1.))
              ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 690708211200. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 7. 1.))
              ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
              ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 2261880000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 6. 0.))
              ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 376838832384. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 3.))
              ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 2.))
              ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 11114538000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 24356973312.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.)
               (($P) 4. 4.))
              ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6161648325.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 14804370000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
              ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1210524000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6667920000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 359389840950.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
               (($P) 4. 1.))
              ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1210524000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 338354074800.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 16134720000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 18276010200. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))))
            ((MSETQ) |$S103z|
             ((MPLUS)
              ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
              ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
              ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.)
               (($P) 9. 0.))
              ((MTIMES) 36360611332200. (($P) 8. 2.))
              ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
              ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
              ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1631223468000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.)
               (($P) 7. 0.))
              ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 7. 0.))
              ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) 372093476932800. (($P) 6. 4.))
              ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.)
               (($P) 6. 2.))
              ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
              ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.)
               (($P) 6. 0.))
              ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 540966535200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 6. 0.))
              ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.)
               (($P) 5. 3.))
              ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 1170019452000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.)
               (($P) 5. 2.))
              ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
              ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 4662858416400.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.)
               (($P) 5. 0.))
              ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
              ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 5. 0.))
              ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 805050582525.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 3.))
              ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 9453628800.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
              ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
              ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 4. 2.))
              ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 40416163200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 237200140800.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 112702665600.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
               (($P) 4. 1.))
              ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 161245123200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 4. 1.))
              ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 232452259200. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 324362765475. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.)
               (($P) 4. 0.))
              ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 811066032000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
              ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 7740984220200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
              ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 185345126400.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 430303104000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
              ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 3. 2.))
              ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 437098032000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 296415302400. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 37933056000. (($P) 1. 0.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 270273024000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 552463430400.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
              ((MTIMES) 300421900800. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
               ((MEXPT) (($P) 3. 0.) 3.))
              ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.)
               (($P) 2. 1.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 441839664000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 14224896000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 10668672000.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 8001504000.)
               ((MEXPT) (($P) 1. 0.) 2.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 99574272000.)
               ((MEXPT) (($P) 1. 1.) 3.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 3.))
              ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 16003008000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.)
               (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 4.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 3.))))
            |$states_defined|))) 
(ADDLABEL '$%I87) 
(DSKSETQ $%O87
         '((MDEFINE SIMP) ((|$SetStates|) |$dd0|)
           ((MPROG) ((MSETQ) |$Lev0| 2.)
            ((MSETQ) |$Null2|
             (($EV)
              ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
               ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
               ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
               ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 3.)
            ((MSETQ) |$Null3|
             (($EV)
              ((MPLUS)
               ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.)
                |$dd|)
               ((MMINUS)
                ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.)
                 |$dd|))
               ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
               ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 0.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 3.))
               ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$dd| |$dd0|)))
            ((MSETQ) |$Lev0| 4.)
            ((MSETQ) |$S4z|
             ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
              ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 5742. (($P) 2. 2.))
              ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
            ((MSETQ) |$S4m|
             ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
              ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 2268. (($P) 2. 2.))
              ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
              ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S4r1|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.) |$d|)
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.))
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 4.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r2|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.)
                |$d|)
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 4. 0.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
               ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r3|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 3. 1.))
               ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.))
               ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1|
             (($EV)
              ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
               ((MTIMES) 624. (($P) 3. 1.))
               ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 936. (($P) 2. 2.))
               ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES)
                ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
                 ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
            ((MSETQ) |$Null4r2|
             ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
              ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 4050. (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null4g|
             (($EV)
              ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|)
                2.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                8.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
                6.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|)
                72.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
               ((MTIMES) 6. (($P) 3. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
               ((MTIMES) 3. (($P) 2. 2.))
               ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
               ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
               ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
               ((MQUOTIENT)
                ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
                6.)
               ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.))
                72.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4cr|
             ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
              ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S6m|
             ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
              ((MTIMES) 28320. (($P) 5. 1.))
              ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 82400. (($P) 3. 3.))
              ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S6z|
             ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
              ((MTIMES) 1177320. (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
              ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 929500. (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
            ((MSETQ) |$Null6r16|
             ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
              ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
              ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 3074625000. (($P) 3. 3.))
              ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.))
              ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
              ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
            ((MSETQ) |$Null6g|
             (($EV)
              ((MPLUS)
               ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
               ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
               ((MQUOTIENT)
                ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|))
                4.)
               ((MQUOTIENT)
                ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|) 168.)
               ((MQUOTIENT)
                ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)
                 |$d|)
                280.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
               ((MQUOTIENT)
                ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MMINUS)
                 ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|) 378.)
               ((MQUOTIENT)
                ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
                 |$d|)
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.)
                 |$d|)
                945.)
               ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|) 2520.)
               ((MQUOTIENT)
                ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                140.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)
                 |$d|)
                252.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|) 7560.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.)))
                18.)
               ((MTIMES) 110. (($P) 5. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
               ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
               ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.))
                12.)
               ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
               ((MQUOTIENT)
                ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.))
                70.)
               ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
               ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.))
                7.)
               ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
               ((MQUOTIENT)
                ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.))
                54.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.))
                6.)
               ((MQUOTIENT)
                ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.)
                 (($P) 3. 0.))
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.)
                 (($P) 3. 0.))
                3780.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
                14.)
               ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
               ((MQUOTIENT)
                ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
                28.)
               ((MQUOTIENT)
                ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.))
                45.)
               ((MQUOTIENT)
                ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.))
                280.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
                 (($P) 2. 0.))
                140.)
               ((MQUOTIENT)
                ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.))
                630.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 1. 1.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
                37800.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 8.)
            ((MSETQ) |$S8m1|
             ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.)
               (($P) 7. 0.))
              ((MTIMES) 8289945720. (($P) 6. 2.))
              ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
              ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 0.))
              ((MTIMES) 8399122200. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 1.))
              ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 4515839300.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 300059350. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2066129100.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 47098800. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
            ((MSETQ) |$S8m2|
             ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) 51399096. (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
              ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
              ((MTIMES) 46431000. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
              ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1903750. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
              ((MTIMES) 419373360. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 6188984592. (($P) 5. 3.))
              ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 20048000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 8144150. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 23738400. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
              ((MTIMES) 359941680. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 5264441616. (($P) 5. 3.))
              ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 17416000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6809950. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 20437200. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S10z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
              ((MTIMES) 94471732800. (($P) 9. 1.))
              ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 1017474393600. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1805580000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
              ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.)
               (($P) 6. 1.))
              ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 607282147584. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 20082748000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 36082698000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 23408646912.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 28894320000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 771289485750.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 11311477275. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 612360000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 575909838000.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 816480000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 27552406000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 34574400000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 11854080000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 40166544600. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 2. 2.))))
            ((MSETQ) |$S10z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
              ((MTIMES) 65112321600. (($P) 9. 1.))
              ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 690708211200. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 7. 1.))
              ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
              ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 2261880000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 6. 0.))
              ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 376838832384. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 3.))
              ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 2.))
              ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 11114538000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 24356973312.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.)
               (($P) 4. 4.))
              ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6161648325.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 14804370000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
              ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1210524000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6667920000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 359389840950.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
               (($P) 4. 1.))
              ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1210524000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 338354074800.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 16134720000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 18276010200. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))))
            ((MSETQ) |$S103z|
             ((MPLUS)
              ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
              ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
              ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.)
               (($P) 9. 0.))
              ((MTIMES) 36360611332200. (($P) 8. 2.))
              ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
              ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
              ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1631223468000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.)
               (($P) 7. 0.))
              ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 7. 0.))
              ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) 372093476932800. (($P) 6. 4.))
              ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.)
               (($P) 6. 2.))
              ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
              ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.)
               (($P) 6. 0.))
              ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 540966535200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 6. 0.))
              ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.)
               (($P) 5. 3.))
              ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 1170019452000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.)
               (($P) 5. 2.))
              ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
              ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 4662858416400.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.)
               (($P) 5. 0.))
              ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
              ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 5. 0.))
              ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 805050582525.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 3.))
              ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 9453628800.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
              ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
              ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 4. 2.))
              ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 40416163200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 237200140800.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 112702665600.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
               (($P) 4. 1.))
              ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 161245123200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 4. 1.))
              ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 232452259200. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 324362765475. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.)
               (($P) 4. 0.))
              ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 811066032000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
              ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 7740984220200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
              ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 185345126400.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 430303104000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
              ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 3. 2.))
              ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 437098032000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 296415302400. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 37933056000. (($P) 1. 0.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 270273024000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 552463430400.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
              ((MTIMES) 300421900800. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
               ((MEXPT) (($P) 3. 0.) 3.))
              ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.)
               (($P) 2. 1.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 441839664000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 14224896000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 10668672000.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 8001504000.)
               ((MEXPT) (($P) 1. 0.) 2.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 99574272000.)
               ((MEXPT) (($P) 1. 1.) 3.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 3.))
              ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 16003008000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.)
               (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 4.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 3.))))
            |$states_defined|))) 
(ADDLABEL '$%O87) 
(DSKSETQ $%O88
         '"/home/igor/tex/NoChaos/maxima.cov/STTT/40_define_test_states.v1.mat") 
(ADDLABEL '$%O88) 
(DSKSETQ $%I89 '(($SET_NUMBER_OF_PARTICLE) 4.)) 
(ADDLABEL '$%I89) 
(DSKSETQ $%O89 '$DONE) 
(ADDLABEL '$%O89) 
(DSKSETQ $%I90 '((|$SetStates|) 26.)) 
(ADDLABEL '$%I90) 
(DSKSETQ $%O90 '|$states_defined|) 
(ADDLABEL '$%O90) 
(DSKSETQ $%I91 '(($BATCH) "SSSS_w_ghTTTT_dx3.mat")) 
(ADDLABEL '$%I91) 
(DSKSETQ $%I92
         '((MDEFINE)
           ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|)
            ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
            ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
            ((MSETQ) |$Asss|
             ((|$gf_amplitudeN4V2|)
              ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
              ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
            ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "Step0: amplitude computation time"
             ((MPLUS) $TI1 ((MMINUS) $TI0)))
            ((MRETURN) |$Asss|)))) 
(ADDLABEL '$%I92) 
(DSKSETQ $%O92
         '((MDEFINE SIMP)
           ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|)
            ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
            ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
            ((MSETQ) |$Asss|
             ((|$gf_amplitudeN4V2|)
              ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
              ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
            ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "Step0: amplitude computation time"
             ((MPLUS) $TI1 ((MMINUS) $TI0)))
            ((MRETURN) |$Asss|)))) 
(ADDLABEL '$%O92) 
(DSKSETQ $%I93 '((MDEFINE) ((|$SSSSstep1|) |$AmpS40|) |$AmpS40|)) 
(ADDLABEL '$%I93) 
(DSKSETQ $%O93 '((MDEFINE SIMP) ((|$SSSSstep1|) |$AmpS40|) |$AmpS40|)) 
(ADDLABEL '$%O93) 
(DSKSETQ $%I94
         '((MDEFINE)
           ((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
            ((MSETQ) |$Assss0|
             ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
              |$Sc4| |$l4| |$dd0|))
            ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
            ((MSETQ) |$f_Assss|
             (($RATSIMP)
              (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "simplification computation time"
             ((MPLUS) $TI2 ((MMINUS) $TI1)))
            ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
            (($PRINT) "computation times" $TI0 $TI1 $TI2)
            ((MSETQ) $GH_0
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt0|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) |$tttt|
             (($FACTOR)
              (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_0 |$tttt0|)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT_dx3|
             (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
            (($PRINT) "factors from ghosts and momenta and measure"
             |$gh_TTTT_dx3|)
            ((MSETQ) $FINAL_AMP_DX
             (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
            ((MRETURN)
             ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
              (($FACTOR) |$dx3_dOM|)))))) 
(ADDLABEL '$%I94) 
(DSKSETQ $%O94
         '((MDEFINE SIMP)
           ((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
            ((MSETQ) |$Assss0|
             ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
              |$Sc4| |$l4| |$dd0|))
            ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
            ((MSETQ) |$f_Assss|
             (($RATSIMP)
              (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "simplification computation time"
             ((MPLUS) $TI2 ((MMINUS) $TI1)))
            ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
            (($PRINT) "computation times" $TI0 $TI1 $TI2)
            ((MSETQ) $GH_0
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt0|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) |$tttt|
             (($FACTOR)
              (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_0 |$tttt0|)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT_dx3|
             (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
            (($PRINT) "factors from ghosts and momenta and measure"
             |$gh_TTTT_dx3|)
            ((MSETQ) $FINAL_AMP_DX
             (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
            ((MRETURN)
             ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
              (($FACTOR) |$dx3_dOM|)))))) 
(ADDLABEL '$%O94) 
(DSKSETQ $%O95
         '"/home/igor/tex/NoChaos/maxima.cov/STTT/SSSS_w_ghTTTT_dx3.mat") 
(ADDLABEL '$%O95) 
(DSKSETQ $%I96
         '(($EV) (($DECLARE) |$Ms| $INTEGER)
           (($DECLARE) |$Mt| $INTEGER) (($COMPILE) $ALL))) 
(ADDLABEL '$%I96) 
(DSKSETQ $%O96 '$DONE) 
(ADDLABEL '$%O96) 
(DSKSETQ $%I97
         '((MSETQ) |$qq|
           ((MSETQ) |$qq1| ((MSETQ) |$qq2| ((MSETQ) |$qq3| 1.))))) 
(ADDLABEL '$%I97) 
(DSKSETQ $%O97 '1.) 
(ADDLABEL '$%O97) 
(DSKSETQ $%I98
         '((MSETQ) |$nq|
           ((MSETQ) |$nq1| ((MSETQ) |$nq2| ((MSETQ) |$nq3| 0.))))) 
(ADDLABEL '$%I98) 
(DSKSETQ $%O98 '0.) 
(ADDLABEL '$%O98) 
(DSKSETQ $%I99 '((MSETQ) |$filename| "TTS4zT.lisp")) 
(ADDLABEL '$%I99) 
(DSKSETQ $%O99 '"TTS4zT.lisp") 
(ADDLABEL '$%O99) 
(DSKSETQ $%I100 '((MSETQ) |$qq2| |$S4z|)) 
(ADDLABEL '$%I100) 
(DSKSETQ $%O100
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADDLABEL '$%O100) 
(DSKSETQ $%I101 '((MSETQ) |$nq2| 4.)) 
(ADDLABEL '$%I101) 
(DSKSETQ $%O101 '4.) 
(ADDLABEL '$%O101) 
(DSKSETQ $%I102
         '((MSETQ) |$a1234|
           ((|$gf_SSSSV3|) |$qq| |$nq| |$qq1| |$nq1| |$qq2| |$nq2|
            |$qq3| |$nq3| ""))) 
(ADDLABEL '$%I102) 
(DSKSETQ $%O102
         '((MLIST SIMP)
           ((MTIMES SIMP FACTORED) 16.
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -2. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MPLUS SIMP IRREDUCIBLE) -127.
             ((MTIMES SIMP RATSIMP) -49. |$Ms|)
             ((MTIMES SIMP) 62. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP RATSIMP) 254. |$om|)
             ((MTIMES SIMP RATSIMP) -29. |$Ms| |$om|)
             ((MTIMES SIMP) -294. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP RATSIMP) -254. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) -340. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -381. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 381. |$Ms| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 294. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 381. |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 804. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 294. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 254. ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -254. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -29. |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -340. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -294. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -127. ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -49. |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 62. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))))
           ((MTIMES SIMP FACTORED) 16.
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om|) -4.)
            ((MEXPT SIMP) |$om| -4.)
            ((MPLUS SIMP IRREDUCIBLE) -127.
             ((MTIMES SIMP RATSIMP) -49. |$Ms|)
             ((MTIMES SIMP) 62. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP RATSIMP) 254. |$om|)
             ((MTIMES SIMP RATSIMP) -29. |$Ms| |$om|)
             ((MTIMES SIMP) -294. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP RATSIMP) -254. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) -340. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -381. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 381. |$Ms| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 294. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 381. |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 804. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 294. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 254. ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -254. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -29. |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -340. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -294. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -127. ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -49. |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 62. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) -4.)
            ((MEXPT SIMP) |$Xi| -4.)
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             8.))
           ((MTIMES SIMP FACTORED)
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) 2. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) 2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 4.)
            ((MEXPT SIMP) |$Xi| 4.)
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -8.))
           ((MTIMES SIMP FACTORED) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|)
            |$Xi|
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -2.)))) 
(ADDLABEL '$%O102) 
(DSKSETQ $%I103 '(($SAVE) |$filename| $ALL)) 
(ADDLABEL '$%I103) 
(DSKSETQ |$expand_reggeon_loaded| 'T) 
(ADD2LNC '|$expand_reggeon_loaded| $VALUES) 
(DEFPROP |$expand_reggeon_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$expand_reggeon_loaded| $PROPS) 
(DEFPROP |$expand_reggeon_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$expand_reggeon_loaded| $PROPS) 
(DSKSETQ |$dbg_all_terms| 'NIL) 
(ADD2LNC '|$dbg_all_terms| $VALUES) 
(DEFPROP |$dbg_all_terms| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_all_terms| $PROPS) 
(DEFPROP |$dbg_all_terms| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_all_terms| $PROPS) 
(DSKSETQ |$dbg_compute_levels| 'NIL) 
(ADD2LNC '|$dbg_compute_levels| $VALUES) 
(DEFPROP |$dbg_compute_levels| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_compute_levels| $PROPS) 
(DEFPROP |$dbg_compute_levels| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_compute_levels| $PROPS) 
(DSKSETQ |$derivatives_loaded| 'T) 
(ADD2LNC '|$derivatives_loaded| $VALUES) 
(DEFPROP |$derivatives_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$derivatives_loaded| $PROPS) 
(DEFPROP |$derivatives_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$derivatives_loaded| $PROPS) 
(DSKSETQ |$dbg_wrt_lambda| 'NIL) 
(ADD2LNC '|$dbg_wrt_lambda| $VALUES) 
(DEFPROP |$dbg_wrt_lambda| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_lambda| $PROPS) 
(DEFPROP |$dbg_wrt_lambda| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_lambda| $PROPS) 
(DSKSETQ |$dbg_wrt_pair| 'NIL) 
(ADD2LNC '|$dbg_wrt_pair| $VALUES) 
(DEFPROP |$dbg_wrt_pair| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_pair| $PROPS) 
(DEFPROP |$dbg_wrt_pair| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_pair| $PROPS) 
(DSKSETQ |$dbg_wrt_states| 'NIL) 
(ADD2LNC '|$dbg_wrt_states| $VALUES) 
(DEFPROP |$dbg_wrt_states| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_states| $PROPS) 
(DEFPROP |$dbg_wrt_states| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_states| $PROPS) 
(DSKSETQ |$dbg_wrt_contract| 'NIL) 
(ADD2LNC '|$dbg_wrt_contract| $VALUES) 
(DEFPROP |$dbg_wrt_contract| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_contract| $PROPS) 
(DEFPROP |$dbg_wrt_contract| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_contract| $PROPS) 
(DSKSETQ |$dbg_scalars| 'NIL) 
(ADD2LNC '|$dbg_scalars| $VALUES) 
(DEFPROP |$dbg_scalars| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_scalars| $PROPS) 
(DEFPROP |$dbg_scalars| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_scalars| $PROPS) 
(DSKSETQ |$NIused| '13.) 
(ADD2LNC '|$NIused| $VALUES) 
(DSKSETQ |$objects_with_index| '((MLIST SIMP) $LA |$Sk| $K)) 
(ADD2LNC '|$objects_with_index| $VALUES) 
(DSKSETQ |$compute_pp_loaded| 'T) 
(ADD2LNC '|$compute_pp_loaded| $VALUES) 
(DEFPROP |$compute_pp_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$compute_pp_loaded| $PROPS) 
(DEFPROP |$compute_pp_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$compute_pp_loaded| $PROPS) 
(DSKSETQ $AP '2.) 
(ADD2LNC '$AP $VALUES) 
(DEFPROP $AP ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '$AP $PROPS) 
(DEFPROP $AP $FIXNUM MODE) 
(ADD2LNC '$AP $PROPS) 
(DSKSETQ |$amp_4pts_loaded| 'T) 
(ADD2LNC '|$amp_4pts_loaded| $VALUES) 
(DEFPROP |$amp_4pts_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$amp_4pts_loaded| $PROPS) 
(DEFPROP |$amp_4pts_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$amp_4pts_loaded| $PROPS) 
(DSKSETQ |$nn| '4.) 
(ADD2LNC '|$nn| $VALUES) 
(DSKSETQ |$Lev0| '8.) 
(ADD2LNC '|$Lev0| $VALUES) 
(DSKSETQ |$Null2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -30. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.))
           ((MTIMES SIMP) -10. (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -50. (($P SIMP) 2. 0.)))) 
(ADD2LNC '|$Null2| $VALUES) 
(DSKSETQ |$Null3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 136. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.))
           ((MTIMES SIMP) 144. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.))
           ((MTIMES SIMP) 672. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 288. (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 800. (($P SIMP) 3. 0.)))) 
(ADD2LNC '|$Null3| $VALUES) 
(DSKSETQ |$S4z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4z| $VALUES) 
(DSKSETQ |$S4m|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 25. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 300. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -504. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 153. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 504. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 2268. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 1164. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -2016. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 2250. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4m| $VALUES) 
(DSKSETQ |$S4r1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 1512. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 18144. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) 54432. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 122472. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 734832. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -163296. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -979776. (($P SIMP) 3. 1.)))) 
(ADD2LNC '|$S4r1| $VALUES) 
(DSKSETQ |$S4r2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -1452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -5112. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 1452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -10512. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 1512. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -67122. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19320. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 92520. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 5850. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4r2| $VALUES) 
(DSKSETQ |$S4r3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -552. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -2412. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 552. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 1512. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -4896. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -37476. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 7728. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 49968. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -900. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4r3| $VALUES) 
(DSKSETQ |$Null4r1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 25. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -152. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -312. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1224. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -519. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 936. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 936. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 3004. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 624. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 4350. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4r1| $VALUES) 
(DSKSETQ |$Null4r2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -778. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -3696. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -3393. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -5640. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -15354. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -13050. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -36. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 4050. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 5088. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -5472. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 9000. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4r2| $VALUES) 
(DSKSETQ |$Null4g|
         '((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 37. 72.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 31. 6.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 29. 8.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 5. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 3. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 27. 2.) (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 75. 4.) (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4g| $VALUES) 
(DSKSETQ |$Null4cr|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -82. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -288. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -351. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -696. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1494. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1458. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 468. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 702. (($P SIMP) 2. 2.)))) 
(ADD2LNC '|$Null4cr| $VALUES) 
(DSKSETQ |$S6m|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 925. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -2700. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 1390. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5150. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -2315. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -5150. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -27000. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -2160. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 4320. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6480. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 14240. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 2160. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 30720. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 82400. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -1620. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -8640. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19860. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -7560. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -108600. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 6432. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 28320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$S6m| $VALUES) 
(DSKSETQ |$S6z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 6750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -20250. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 12275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -6750. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 15950. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 1900. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -7975. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 251225. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -43875. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9720. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 75700. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -337500. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 100680. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -191400. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 929500. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 79515. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -141150. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 214110. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1872750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18168. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1177320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -226500. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$S6z| $VALUES) 
(DSKSETQ |$Null6r16|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -251797. ((MEXPT SIMP) (($P SIMP) 1. 0.) 6.))
           ((MTIMES SIMP) -2092175. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -7110175. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -29761875.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -5461735. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -24201350.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -50991925.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -24404550.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -12108575. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -62731800.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -3421800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 69175800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -121746050. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 70097000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 59508925. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -294064625. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -775902375. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -23008900.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -19102900. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 11421000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -442111500. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -78516400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 529209500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1024096500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1110037500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 3074625000. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -149096700.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 40996125. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -116943750. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -1724253750. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1836843750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -221157000. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2713770000. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 83700000. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$Null6r16| $VALUES) 
(DSKSETQ |$Null6g|
         '((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 709. 5400.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 6.))
           ((MTIMES SIMP) ((RAT SIMP) 253. 420.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.) (($P SIMP) 1. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 1051. 315.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 603. 140.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 919. 56.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 5. 2.) (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 10547. 1260.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) ((RAT SIMP) 2831. 420.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 9. 2.) (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 667. 28.) (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 151. 7.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 5. 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 333. 14.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 66103. 3780.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 22. 3.) (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 104651. 1260.) (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 121. 6.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 19141. 378.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 415. 21.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 5. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 508. 21.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 884. 7.) (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 2245. 21.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) ((RAT SIMP) 11343. 140.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 5065. 42.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 295. 14.) (($P SIMP) 1. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 2175. 14.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 1613. 6.) (($P SIMP) 1. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -20. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 8125. 18.) (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$Null6g| $VALUES) 
(DSKSETQ |$S8m1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 3704400. ((MEXPT SIMP) (($P SIMP) 2. 0.) 4.))
           ((MTIMES SIMP) -4233600. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 47098800. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 4233600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 121564800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -95719050.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -168663600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -2066129100.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 2822400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -8467200. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 564480. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -134930880. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -164058060. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 446029860. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 1881600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 300059350. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -166168800. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -564480. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -89953920. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 240527460.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 193485600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6641529720. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -566729900. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -4515839300.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -2822400. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 31399200. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -303712860. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -1918948920. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -2176090560. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 218051350.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 3466376900. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 356247360. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -1693440. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 67465440. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4233600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -301960395. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 200500650.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 84091995. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 1532790000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 87908400. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -1519737120. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 922165425.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 1693440. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -67465440. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 329030595. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1768903290. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 2882147400. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -220555395.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -4130193690. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 514439100. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -384952680. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 8399122200. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -1354752. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 37184832. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -151277760. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -432712800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1501803216. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2179008. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 755612928. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -1367559072. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 442163232. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -14516463024. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 28910880. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 105066720. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 697965480. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 46425600. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 8289945720. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -120426480. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -2275704720. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 73716750. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8m1| $VALUES) 
(DSKSETQ |$S8m2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 11760. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -23520. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 364560. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 11760. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 769440. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -992250. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -1134000. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -13891500.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -7840. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -907200. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -1003948. (($P SIMP) 2. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 2996548. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 1903750. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -776160. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -604800. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1974148. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1268960. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 43927352. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -3903500. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -30054500.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 243040. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -1698748. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -12175352. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -12949440. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 1495750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 22998500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 4603200. (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 453600. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2003091. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 921690. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 624291. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 9218160. (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 412080. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -9684000. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4919625. ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -453600. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1842891. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 11683434. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 17523720. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1598091. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -27559434. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -94500. (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -3330600. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 46431000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 279360. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -676800. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2152800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -8285520. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 83520. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 5080320. (($P SIMP) 1. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -7653024. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 4110624. (($P SIMP) 1. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -83615280. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 118560. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 522720. (($P SIMP) 1. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 4197864. (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -122880. (($P SIMP) 1. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 51399096. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -856944. (($P SIMP) 1. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -14931216. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 366750. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8m2| $VALUES) 
(DSKSETQ |$S8z1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 63000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -126000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -12448800. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 23738400. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 12448800. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 63000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -35002800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19192950. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 11264400. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 618823800.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -42000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 23950080. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -68817420. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 10255140. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 8144150. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 20048000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -631680. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 26813220. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -22545600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1237619880. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -14149100. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 539448700.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -772800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -15677340. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -360009720. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -156750720. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 13777750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -223149500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 910342720. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -11975040.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 16215885. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19570950.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 28720755. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 462861000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10558800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222613440. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -73024875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 11975040. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2116485. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 529542090. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -18257400. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -12882555.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 512024310. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1212819300. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -247152360. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -4300632000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -10789632. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 10184832. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -262211040. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 135449328. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1209600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -383096448. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 384247584. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 356467104. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 6188984592. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 126077280. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -64299480. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -113561280. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2262735720. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -1427760. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 419373360. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -54920250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8z1| $VALUES) 
(DSKSETQ |$S8z2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -63000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -10823400. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 20437200. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 10823400. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -30038400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 17038350. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9601200. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 530541900.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -21000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 20139840. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -57671460. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7657020. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6809950. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 17416000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -416640. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 21328860. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -19210800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1064138040. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11458300. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 464137100.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -512400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -13549620. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -305834760. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -134722560. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 11726750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -191999500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 772506560. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -10069920.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 13616505. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -17038350.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 24652215. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 393876000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -9248400. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -194265120. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -64519875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 10069920. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -802305. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 453611970. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10546200. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10779615.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 439123230. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1028682900. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -208166280. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -3654567000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -9265536. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 8963136. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -220237920. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 118298544. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 604800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -328898304. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 324832032. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 300357792. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 5264441616. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 106609440. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -55667640. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -95941440. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -1931385960. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -848880. (($P SIMP) 1. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 359941680. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -46478250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8z2| $VALUES) 
(DSKSETQ |$S10z1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 8890560000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -493920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -47040000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -816480000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -680400000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21840000. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 40166544600. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 47040000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11854080000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -47040000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 38525760000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -17406144000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -823200000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1338960000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 22514954000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -34574400000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -28153440000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 27552406000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 816480000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 47040000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -26671680000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41114304000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -21840000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41941606000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -65582521200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -30367750000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -575909838000.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 28153440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -658560000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -68300806000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 26403816600.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 6659590000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 556646958000. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 17012800000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -414892800000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 612360000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -778260000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 15500824500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 165900000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -23835724500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2976750000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 123480000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19766203100. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 8643600000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2610368400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 37648107500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 347766720000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11311477275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -6952837500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -446460000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 28894320000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -55227112500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 8829124500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 73883607500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 15484392000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1332626535000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -40007615550. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -771289485750.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -28894320000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 446460000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 54671452500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2976750000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 61435500. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 55566000000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -43951472400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -271032372000. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -286098435000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 6371568000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -12604951100. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -215509203000. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -167485920000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 14943553275.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 412610955750. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 59737860000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -104496000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 17850699600. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -12435219600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5376162400. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -9549187200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 9348102400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -319433436000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 6258067200. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 368756136000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -23408646912.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -36082698000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -5845392000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -790017472800. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 29446648000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 865169323200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -89828383680. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -5267808000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 12886098000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 247693312800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 225351473760. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -20082748000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -551036203200. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 2634992640. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -81345942720. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 607282147584. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 1587600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5427840000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 7813260000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 854670000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 254080638000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5662720000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -255510192000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 11300654400. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 1345650000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -6006960000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -71086512000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 6561480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 177150240000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -116617158000. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 116534544000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -1256174740800. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -801360000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -32628708000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 25637875200. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -1805580000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -52980480000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 68103216000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -33493788000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 1017474393600. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) 269482500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 16188732000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -15851576700. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -3532347000. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) -456913920600. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 1395489600. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 94471732800. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -6935292000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S10z1| $VALUES) 
(DSKSETQ |$S10z2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -987840000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 493920000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -538272000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -211680000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -282240000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 538272000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -740880000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 887600000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 297808000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 18276010200. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -1152480000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 538272000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1528800000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -870240000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 8890560000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6979392000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1481760000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -2073008000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 28865354000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -16134720000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -7408800000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -7021994000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 282240000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -538272000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 211680000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 16728768000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -297808000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 35591206000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -41558252400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -28984774000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -338354074800.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) -740880000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 7408800000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 1185408000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -33726406000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 26245762200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 5276614000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 354653434800. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 3841600000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -320060160000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 864360000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -897624000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -864360000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 584724000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7033624500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 312900000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15368524500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11840850000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222264000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -12051172700. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4033680000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10236358800. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7923867500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 158101440000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -903164325. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -2084197500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -864360000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1210524000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 6667920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -19580200500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 3007924500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 42183687500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 21707784000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 706144455000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -760732350. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -359389840950.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) 864360000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -6667920000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1210524000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 19024540500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -14804370000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 5882635500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2222640000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -6136822800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18131623200. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -73995075000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 148176000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -2914240700. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -90863551800. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -60799200000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -6161648325.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 107398030950. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -64729980000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 271824000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 7107435600. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1691955600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 9836573600. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5484931200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5864633600. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -243228636000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1347091200. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 275616936000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -24356973312.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) -271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -11114538000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -12619152000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -413747200800. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -3152072000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 377966635200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -105001606080. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 1505952000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -227982000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 84796480800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 77209342560. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 8564612000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -134957995200. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 147728931840. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -61431088320. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 376838832384. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 1587600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -8324160000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 3410316000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 3750990000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 185496318000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -845824000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -183256752000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 16200340800. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 4241970000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 20725200000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -28186032000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2261880000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 43731360000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -127285830000. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 88084752000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -812357985600. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -349776000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -20774628000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 18773798400. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -112140000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -22498560000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 56394288000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -25510428000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 690708211200. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) -55093500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 9414972000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -12279627900. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -2600955000. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) -316414042200. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 705211200. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 65112321600. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -5241852000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S10z2| $VALUES) 
(DSKSETQ |$S103z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -8001504000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 4.))
           ((MTIMES SIMP) -32006016000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 16003008000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 99574272000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 21337344000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -196777728000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 104908608000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -45045504000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 3.))
           ((MTIMES SIMP) -99574272000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 47416320000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -8001504000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 48009024000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 194406912000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -92461824000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 43563744000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -1792336896000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -2576484288000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 7112448000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -14224896000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -501150988800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 514530374400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 441839664000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7112448000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 87761116800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -457630790400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 4061207808000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 134708448000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -106673616000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 6322176000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -167181974400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -3589526644200. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -5619712000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 3.))
           ((MTIMES SIMP) 132765696000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 300421900800. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -552463430400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -170698752000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -26156592000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -270273024000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 60928560000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 3839299430400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 4795698700800. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -294705600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 405817910400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -3905736870000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 3143109312000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -432673920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -3369517242000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 37933056000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -26119900800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 296415302400. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -437098032000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 2106707097600. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -2541052684800. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 3435312384000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 192470678400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -6213646698000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5520826256400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 1443258877200. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 62480247253200.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) 204252384000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -430303104000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -185345126400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 5319068874000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -7740984220200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -4520578045200. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -44612888821200. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 697085760000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 40182960384000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 15321398400.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15066475200. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15321398400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -202319308800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 923941588500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 121367736000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 2064731287500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -3029894910000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 75895747200. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 1456309992900. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -811066032000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 9453628800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 5207328000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -4368576128400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4017877831500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19190767680000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 324362765475. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -394125385500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -143345462400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 232452259200. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 256048128000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -4741513459200. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 4475838005100. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -6569242375500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -161245123200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 3944646216000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1380872467500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1179466142400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -127827325665000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2053316263950. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 75396325217850.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) -112702665600.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -237200140800.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -40416163200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -2692058273100. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 9439988670000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1453598968500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -11342131920000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -3345674864400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 11567302783200. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 17434459413000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -9453628800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 1869329145600. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 4020673836900. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -5866932670200. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 12281913504000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -805050582525.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -6720249875850. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 59658933348000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 66919708800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1500917040000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 2178181861200. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 163034924400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1618250440800. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1910158588800. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1613022297600. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 49111179012000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 438568300800. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -17279037720000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 10785603015936.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) 1991485440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -2648040595200. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -4662858416400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 7078970505600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 57583975615200. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -546142632000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -69884033083200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -27245214682560. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -85033670400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -6880443591600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 420527181600. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -35674605701280. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -1170019452000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 19828757793600. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -87175629112320. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -26971837583040. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) -271805393809152. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 168391440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 975316665600. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -540966535200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -2722302709200. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -33663814002000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -567494860800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 11635371216000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -9239591390400. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -2776289040000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 4976458318800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 17649435254400. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 40063922640000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 3509112859200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -10309655635200. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 40713698768400. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 33410065449600. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) 372093476932800. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 799527909600. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -48348316800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 4728322620000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -3565119398400. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -1631223468000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -9236108851200. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -18527478710400. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -4958602812000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) -126713247091200. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) 16108035300.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 1771370748000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 2953030572900. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 840041987400. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) 36360611332200. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) -1078772817600. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) -6400051876800. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -1301785884000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S103z| $VALUES) 
(DSKSETQ |$qq3| '1.) 
(ADD2LNC '|$qq3| $VALUES) 
(DSKSETQ |$qq2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$qq2| $VALUES) 
(DSKSETQ |$qq1| '1.) 
(ADD2LNC '|$qq1| $VALUES) 
(DSKSETQ |$qq| '1.) 
(ADD2LNC '|$qq| $VALUES) 
(DSKSETQ |$nq3| '0.) 
(ADD2LNC '|$nq3| $VALUES) 
(DSKSETQ |$nq2| '4.) 
(ADD2LNC '|$nq2| $VALUES) 
(DSKSETQ |$nq1| '0.) 
(ADD2LNC '|$nq1| $VALUES) 
(DSKSETQ |$nq| '0.) 
(ADD2LNC '|$nq| $VALUES) 
(DSKSETQ |$filename| '"TTS4zT.lisp") 
(ADD2LNC '|$filename| $VALUES) 
(DSKSETQ |$Assss|
         '((MTIMES SIMP)
           ((MPLUS SIMP) -2032. ((MTIMES SIMP RATSIMP) -784. |$Ms|)
            ((MTIMES SIMP) 992. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 20320. ((MTIMES SIMP RATSIMP) 5808. |$Ms|)
              ((MTIMES SIMP) -12640. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -4064.
                ((MTIMES SIMP RATSIMP) -5440. |$Ms|))
               |$Mt|))
             |$om|)
            ((MTIMES SIMP)
             ((MPLUS SIMP) -95504.
              ((MTIMES SIMP RATSIMP) -12144. |$Ms|)
              ((MTIMES SIMP) 70112. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 38608.
                ((MTIMES SIMP RATSIMP) 56384. |$Ms|))
               |$Mt|)
              ((MTIMES SIMP) 4704. ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 280416.
              ((MTIMES SIMP RATSIMP) -21920. |$Ms|)
              ((MTIMES SIMP) -224896. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -163024.
                ((MTIMES SIMP RATSIMP) -260672. |$Ms|))
               |$Mt|)
              ((MTIMES SIMP) -42336. ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -575056.
              ((MTIMES SIMP RATSIMP) 174304. |$Ms|)
              ((MTIMES SIMP) 464576. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 401200.
                ((MTIMES SIMP RATSIMP) 708352. |$Ms|))
               |$Mt|)
              ((MTIMES SIMP) 170336. ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 869696.
              ((MTIMES SIMP RATSIMP) -443744. |$Ms|)
              ((MTIMES SIMP) -648256. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -632576.
                ((MTIMES SIMP RATSIMP) -1253504. |$Ms|))
               |$Mt|)
              ((MTIMES SIMP) -403072. ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -995680.
              ((MTIMES SIMP RATSIMP) 658336. |$Ms|)
              ((MTIMES SIMP) 620480. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 658336.
                ((MTIMES SIMP RATSIMP) 1509760. |$Ms|))
               |$Mt|)
              ((MTIMES SIMP) 620480. ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 869696.
              ((MTIMES SIMP RATSIMP) -632576. |$Ms|)
              ((MTIMES SIMP) -403072. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -443744.
                ((MTIMES SIMP RATSIMP) -1253504. |$Ms|))
               |$Mt|)
              ((MTIMES SIMP) -648256. ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -575056.
              ((MTIMES SIMP RATSIMP) 401200. |$Ms|)
              ((MTIMES SIMP) 170336. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 174304.
                ((MTIMES SIMP RATSIMP) 708352. |$Ms|))
               |$Mt|)
              ((MTIMES SIMP) 464576. ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 280416.
              ((MTIMES SIMP RATSIMP) -163024. |$Ms|)
              ((MTIMES SIMP) -42336. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -21920.
                ((MTIMES SIMP RATSIMP) -260672. |$Ms|))
               |$Mt|)
              ((MTIMES SIMP) -224896. ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
             ((MEXPT SIMP RATSIMP) |$om| 9.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -95504. ((MTIMES SIMP RATSIMP) 38608. |$Ms|)
              ((MTIMES SIMP) 4704. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -12144.
                ((MTIMES SIMP RATSIMP) 56384. |$Ms|))
               |$Mt|)
              ((MTIMES SIMP) 70112. ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
             ((MEXPT SIMP RATSIMP) |$om| 10.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 20320. ((MTIMES SIMP RATSIMP) -4064. |$Ms|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 5808.
                ((MTIMES SIMP RATSIMP) -5440. |$Ms|))
               |$Mt|)
              ((MTIMES SIMP) -12640. ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
             ((MEXPT SIMP RATSIMP) |$om| 11.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -2032. ((MTIMES SIMP RATSIMP) -784. |$Mt|)
              ((MTIMES SIMP) 992. ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
             ((MEXPT SIMP RATSIMP) |$om| 12.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 16256. ((MTIMES SIMP RATSIMP) 6272. |$Ms|)
              ((MTIMES SIMP) -7936. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -146304.
                ((MTIMES SIMP RATSIMP) -40192. |$Ms|)
                ((MTIMES SIMP) 93184. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 32512.
                  ((MTIMES SIMP RATSIMP) 43520. |$Ms|))
                 |$Mt|))
               |$om|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 617728.
                ((MTIMES SIMP RATSIMP) 56960. |$Ms|)
                ((MTIMES SIMP) -467712.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -276352.
                  ((MTIMES SIMP RATSIMP) -407552. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP) -37632. ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1625600.
                ((MTIMES SIMP RATSIMP) 232320. |$Ms|)
                ((MTIMES SIMP) 1331456.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 1027840.
                  ((MTIMES SIMP RATSIMP) 1677824. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP) 301056. ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 2974848.
                ((MTIMES SIMP RATSIMP) -1162112. |$Ms|)
                ((MTIMES SIMP) -2385152.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -2181760.
                  ((MTIMES SIMP RATSIMP) -3988992. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP) -1061632.
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -3982720.
                ((MTIMES SIMP RATSIMP) 2387840. |$Ms|)
                ((MTIMES SIMP) 2800896.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 2878848.
                  ((MTIMES SIMP RATSIMP) 6039040. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP) 2162944.
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 3982720.
                ((MTIMES SIMP RATSIMP) -2878848. |$Ms|)
                ((MTIMES SIMP) -2162944.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -2387840.
                  ((MTIMES SIMP RATSIMP) -6039040. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP) -2800896.
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -2974848.
                ((MTIMES SIMP RATSIMP) 2181760. |$Ms|)
                ((MTIMES SIMP) 1061632.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 1162112.
                  ((MTIMES SIMP RATSIMP) 3988992. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP) 2385152.
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 7.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1625600.
                ((MTIMES SIMP RATSIMP) -1027840. |$Ms|)
                ((MTIMES SIMP) -301056.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -232320.
                  ((MTIMES SIMP RATSIMP) -1677824. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP) -1331456.
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 8.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -617728.
                ((MTIMES SIMP RATSIMP) 276352. |$Ms|)
                ((MTIMES SIMP) 37632. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -56960.
                  ((MTIMES SIMP RATSIMP) 407552. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP) 467712. ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 9.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 146304.
                ((MTIMES SIMP RATSIMP) -32512. |$Ms|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 40192.
                  ((MTIMES SIMP RATSIMP) -43520. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP) -93184. ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 10.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -16256.
                ((MTIMES SIMP RATSIMP) -6272. |$Mt|)
                ((MTIMES SIMP) 7936. ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 11.)))
             |$Xi|)
            ((MTIMES SIMP)
             ((MPLUS SIMP) -56896.
              ((MTIMES SIMP RATSIMP) -21952. |$Ms|)
              ((MTIMES SIMP) 27776. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 455168.
                ((MTIMES SIMP RATSIMP) 118720. |$Ms|)
                ((MTIMES SIMP) -298368.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -113792.
                  ((MTIMES SIMP RATSIMP) -152320. |$Ms|))
                 |$Mt|))
               |$om|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1706880.
                ((MTIMES SIMP RATSIMP) -80640. |$Ms|)
                ((MTIMES SIMP) 1338624.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 853440.
                  ((MTIMES SIMP RATSIMP) 1274112. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP) 131712. ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 3982720.
                ((MTIMES SIMP RATSIMP) -893760. |$Ms|)
                ((MTIMES SIMP) -3321472.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -2744000.
                  ((MTIMES SIMP RATSIMP) -4598272. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP) -921984.
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -6429248.
                ((MTIMES SIMP RATSIMP) 3173632. |$Ms|)
                ((MTIMES SIMP) 5026560.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 4892160.
                  ((MTIMES SIMP RATSIMP) 9363200. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP) 2793728.
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 7510272.
                ((MTIMES SIMP RATSIMP) -5183808. |$Ms|)
                ((MTIMES SIMP) -4776576.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -5183808.
                  ((MTIMES SIMP RATSIMP) -11773440. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP) -4776576.
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -6429248.
                ((MTIMES SIMP RATSIMP) 4892160. |$Ms|)
                ((MTIMES SIMP) 2793728.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 3173632.
                  ((MTIMES SIMP RATSIMP) 9363200. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP) 5026560.
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 3982720.
                ((MTIMES SIMP RATSIMP) -2744000. |$Ms|)
                ((MTIMES SIMP) -921984.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -893760.
                  ((MTIMES SIMP RATSIMP) -4598272. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP) -3321472.
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 7.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1706880.
                ((MTIMES SIMP RATSIMP) 853440. |$Ms|)
                ((MTIMES SIMP) 131712. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -80640.
                  ((MTIMES SIMP RATSIMP) 1274112. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP) 1338624.
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 8.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 455168.
                ((MTIMES SIMP RATSIMP) -113792. |$Ms|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 118720.
                  ((MTIMES SIMP RATSIMP) -152320. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP) -298368.
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 9.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -56896.
                ((MTIMES SIMP RATSIMP) -21952. |$Mt|)
                ((MTIMES SIMP) 27776. ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 10.)))
             ((MEXPT SIMP RATSIMP) |$Xi| 2.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 113792. ((MTIMES SIMP RATSIMP) 43904. |$Ms|)
              ((MTIMES SIMP) -55552. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -796544.
                ((MTIMES SIMP RATSIMP) -193536. |$Ms|)
                ((MTIMES SIMP) 541184. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 227584.
                  ((MTIMES SIMP RATSIMP) 304640. |$Ms|))
                 |$Mt|))
               |$om|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 2617216.
                ((MTIMES SIMP RATSIMP) -32256. |$Ms|)
                ((MTIMES SIMP) -2136064.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -1479296.
                  ((MTIMES SIMP RATSIMP) -2243584. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP) -263424.
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -5348224.
                ((MTIMES SIMP RATSIMP) 1755264. |$Ms|)
                ((MTIMES SIMP) 4506880.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 4008704.
                  ((MTIMES SIMP RATSIMP) 6952960. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP) 1580544.
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 7510272.
                ((MTIMES SIMP RATSIMP) -4592000. |$Ms|)
                ((MTIMES SIMP) -5546240.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -5775616.
                  ((MTIMES SIMP RATSIMP) -11773440. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP) -4006912.
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -7510272.
                ((MTIMES SIMP RATSIMP) 5775616. |$Ms|)
                ((MTIMES SIMP) 4006912.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 4592000.
                  ((MTIMES SIMP RATSIMP) 11773440. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP) 5546240.
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 5348224.
                ((MTIMES SIMP RATSIMP) -4008704. |$Ms|)
                ((MTIMES SIMP) -1580544.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -1755264.
                  ((MTIMES SIMP RATSIMP) -6952960. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP) -4506880.
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -2617216.
                ((MTIMES SIMP RATSIMP) 1479296. |$Ms|)
                ((MTIMES SIMP) 263424. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 32256.
                  ((MTIMES SIMP RATSIMP) 2243584. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP) 2136064.
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 7.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 796544.
                ((MTIMES SIMP RATSIMP) -227584. |$Ms|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 193536.
                  ((MTIMES SIMP RATSIMP) -304640. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP) -541184.
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 8.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -113792.
                ((MTIMES SIMP RATSIMP) -43904. |$Mt|)
                ((MTIMES SIMP) 55552. ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 9.)))
             ((MEXPT SIMP RATSIMP) |$Xi| 3.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -142240.
              ((MTIMES SIMP RATSIMP) -54880. |$Ms|)
              ((MTIMES SIMP) 69440. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 853440.
                ((MTIMES SIMP RATSIMP) 187040. |$Ms|)
                ((MTIMES SIMP) -607040.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -284480.
                  ((MTIMES SIMP RATSIMP) -380800. |$Ms|))
                 |$Mt|))
               |$om|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -2418080.
                ((MTIMES SIMP RATSIMP) 227360. |$Ms|)
                ((MTIMES SIMP) 2063040.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 1564640.
                  ((MTIMES SIMP RATSIMP) 2423680. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP) 329280. ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 4267200.
                ((MTIMES SIMP RATSIMP) -1966720. |$Ms|)
                ((MTIMES SIMP) -3570560.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -3446240.
                  ((MTIMES SIMP RATSIMP) -6267520. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP) -1646400.
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -5120640.
                ((MTIMES SIMP RATSIMP) 3773280. |$Ms|)
                ((MTIMES SIMP) 3362240.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 3773280.
                  ((MTIMES SIMP RATSIMP) 8449280. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP) 3362240.
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 4267200.
                ((MTIMES SIMP RATSIMP) -3446240. |$Ms|)
                ((MTIMES SIMP) -1646400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -1966720.
                  ((MTIMES SIMP RATSIMP) -6267520. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP) -3570560.
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -2418080.
                ((MTIMES SIMP RATSIMP) 1564640. |$Ms|)
                ((MTIMES SIMP) 329280. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 227360.
                  ((MTIMES SIMP RATSIMP) 2423680. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP) 2063040.
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 853440.
                ((MTIMES SIMP RATSIMP) -284480. |$Ms|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 187040.
                  ((MTIMES SIMP RATSIMP) -380800. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP) -607040.
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 7.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -142240.
                ((MTIMES SIMP RATSIMP) -54880. |$Mt|)
                ((MTIMES SIMP) 69440. ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 8.)))
             ((MEXPT SIMP RATSIMP) |$Xi| 4.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 113792. ((MTIMES SIMP RATSIMP) 43904. |$Ms|)
              ((MTIMES SIMP) -55552. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -568960.
                ((MTIMES SIMP RATSIMP) -105728. |$Ms|)
                ((MTIMES SIMP) 430080. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 227584.
                  ((MTIMES SIMP RATSIMP) 304640. |$Ms|))
                 |$Mt|))
               |$om|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1365504.
                ((MTIMES SIMP RATSIMP) -287616. |$Ms|)
                ((MTIMES SIMP) -1220352.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -1024128.
                  ((MTIMES SIMP RATSIMP) -1634304. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP) -263424.
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -2048256.
                ((MTIMES SIMP RATSIMP) 1285760. |$Ms|)
                ((MTIMES SIMP) 1636096.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 1732864.
                  ((MTIMES SIMP RATSIMP) 3379712. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP) 1053696.
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 2048256.
                ((MTIMES SIMP RATSIMP) -1732864. |$Ms|)
                ((MTIMES SIMP) -1053696.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -1285760.
                  ((MTIMES SIMP RATSIMP) -3379712. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP) -1636096.
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1365504.
                ((MTIMES SIMP RATSIMP) 1024128. |$Ms|)
                ((MTIMES SIMP) 263424. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 287616.
                  ((MTIMES SIMP RATSIMP) 1634304. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP) 1220352.
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 568960.
                ((MTIMES SIMP RATSIMP) -227584. |$Ms|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 105728.
                  ((MTIMES SIMP RATSIMP) -304640. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP) -430080.
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -113792.
                ((MTIMES SIMP RATSIMP) -43904. |$Mt|)
                ((MTIMES SIMP) 55552. ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 7.)))
             ((MEXPT SIMP RATSIMP) |$Xi| 5.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -56896.
              ((MTIMES SIMP RATSIMP) -21952. |$Ms|)
              ((MTIMES SIMP) 27776. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 227584.
                ((MTIMES SIMP RATSIMP) 30912. |$Ms|)
                ((MTIMES SIMP) -187264.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -113792.
                  ((MTIMES SIMP RATSIMP) -152320. |$Ms|))
                 |$Mt|))
               |$om|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -455168.
                ((MTIMES SIMP RATSIMP) 174720. |$Ms|)
                ((MTIMES SIMP) 422912. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 398272.
                  ((MTIMES SIMP RATSIMP) 664832. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP) 131712. ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 568960.
                ((MTIMES SIMP RATSIMP) -468160. |$Ms|)
                ((MTIMES SIMP) -395136.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -468160.
                  ((MTIMES SIMP RATSIMP) -1025024. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP) -395136.
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -455168.
                ((MTIMES SIMP RATSIMP) 398272. |$Ms|)
                ((MTIMES SIMP) 131712. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 174720.
                  ((MTIMES SIMP RATSIMP) 664832. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP) 422912. ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 227584.
                ((MTIMES SIMP RATSIMP) -113792. |$Ms|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 30912.
                  ((MTIMES SIMP RATSIMP) -152320. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP) -187264.
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -56896.
                ((MTIMES SIMP RATSIMP) -21952. |$Mt|)
                ((MTIMES SIMP) 27776. ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 6.)))
             ((MEXPT SIMP RATSIMP) |$Xi| 6.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 16256. ((MTIMES SIMP RATSIMP) 6272. |$Ms|)
              ((MTIMES SIMP) -7936. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -48768.
                ((MTIMES SIMP RATSIMP) -2560. |$Ms|)
                ((MTIMES SIMP) 45568. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 32512.
                  ((MTIMES SIMP RATSIMP) 43520. |$Ms|))
                 |$Mt|))
               |$om|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 81280.
                ((MTIMES SIMP RATSIMP) -52480. |$Ms|)
                ((MTIMES SIMP) -75264. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -81280.
                  ((MTIMES SIMP RATSIMP) -146432. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP) -37632. ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -81280.
                ((MTIMES SIMP RATSIMP) 81280. |$Ms|)
                ((MTIMES SIMP) 37632. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 52480.
                  ((MTIMES SIMP RATSIMP) 146432. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP) 75264. ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 48768.
                ((MTIMES SIMP RATSIMP) -32512. |$Ms|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 2560.
                  ((MTIMES SIMP RATSIMP) -43520. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP) -45568. ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -16256.
                ((MTIMES SIMP RATSIMP) -6272. |$Mt|)
                ((MTIMES SIMP) 7936. ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 5.)))
             ((MEXPT SIMP RATSIMP) |$Xi| 7.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -2032. ((MTIMES SIMP RATSIMP) -784. |$Ms|)
              ((MTIMES SIMP) 992. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 4064. ((MTIMES SIMP RATSIMP) -464. |$Ms|)
                ((MTIMES SIMP) -4704. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -4064.
                  ((MTIMES SIMP RATSIMP) -5440. |$Ms|))
                 |$Mt|))
               |$om|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -6096. ((MTIMES SIMP RATSIMP) 6096. |$Ms|)
                ((MTIMES SIMP) 4704. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 6096.
                  ((MTIMES SIMP RATSIMP) 12864. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP) 4704. ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 4064. ((MTIMES SIMP RATSIMP) -4064. |$Ms|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -464.
                  ((MTIMES SIMP RATSIMP) -5440. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP) -4704. ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -2032. ((MTIMES SIMP RATSIMP) -784. |$Mt|)
                ((MTIMES SIMP) 992. ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 4.)))
             ((MEXPT SIMP RATSIMP) |$Xi| 8.)))
           ((MEXPT SIMP)
            ((MPLUS SIMP)
             ((MTIMES SIMP)
              ((MPLUS SIMP) ((MEXPT SIMP RATSIMP) |$om| 4.)
               ((MTIMES SIMP) -4. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 6. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -4. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MEXPT SIMP RATSIMP) |$om| 8.))
              ((MEXPT SIMP RATSIMP) |$Xi| 4.))
             ((MTIMES SIMP)
              ((MPLUS SIMP)
               ((MTIMES SIMP) -4. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 16. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -24. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 16. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -4. ((MEXPT SIMP RATSIMP) |$om| 8.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 5.))
             ((MTIMES SIMP)
              ((MPLUS SIMP)
               ((MTIMES SIMP) 6. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) -24. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 36. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -24. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) 6. ((MEXPT SIMP RATSIMP) |$om| 8.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 6.))
             ((MTIMES SIMP)
              ((MPLUS SIMP)
               ((MTIMES SIMP) -4. ((MEXPT SIMP RATSIMP) |$om| 4.))
               ((MTIMES SIMP) 16. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) -24. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 16. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -4. ((MEXPT SIMP RATSIMP) |$om| 8.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 7.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) ((MEXPT SIMP RATSIMP) |$om| 4.)
               ((MTIMES SIMP) -4. ((MEXPT SIMP RATSIMP) |$om| 5.))
               ((MTIMES SIMP) 6. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -4. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MEXPT SIMP RATSIMP) |$om| 8.))
              ((MEXPT SIMP RATSIMP) |$Xi| 8.)))
            -1.))) 
(ADD2LNC '|$Assss| $VALUES) 
(DSKSETQ $GH_0
         '((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 2.) -1.)
           ((MEXPT SIMP) (($XX SIMP) 1. 4.) -1.)
           ((MEXPT SIMP) (($XX SIMP) 2. 4.) -1.))) 
(ADD2LNC '$GH_0 $VALUES) 
(DSKSETQ |$tttt0|
         '((MTIMES SIMP)
           ((MEXPT SIMP) (($XX SIMP) 1. 2.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 2.)))
           ((MEXPT SIMP) (($XX SIMP) 1. 3.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 3.)))
           ((MEXPT SIMP) (($XX SIMP) 1. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 4.)))
           ((MEXPT SIMP) (($XX SIMP) 2. 3.)
            ((MTIMES SIMP) -4. (($PP SIMP) 2. 3.)))
           ((MEXPT SIMP) (($XX SIMP) 2. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 2. 4.)))
           ((MEXPT SIMP) (($XX SIMP) 3. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 3. 4.))))) 
(ADD2LNC '|$tttt0| $VALUES) 
(DSKSETQ |$tttt|
         '((MTIMES SIMP FACTORED)
           ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
            ((MPLUS SIMP) 2. ((MTIMES SIMP) 2. |$Ms|)
             ((MTIMES SIMP) 2. |$Mt|)))
           ((MEXPT SIMP) |$om|
            ((MPLUS SIMP) 2. ((MTIMES SIMP) -2. |$Ms|)))
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 2.)
           ((MEXPT SIMP) |$Xi| 2.)
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
            -6.))) 
(ADD2LNC '|$tttt| $VALUES) 
(DSKSETQ |$a1234|
         '((MLIST SIMP)
           ((MTIMES SIMP FACTORED) 16.
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -2. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MPLUS SIMP IRREDUCIBLE) -127.
             ((MTIMES SIMP RATSIMP) -49. |$Ms|)
             ((MTIMES SIMP) 62. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP RATSIMP) 254. |$om|)
             ((MTIMES SIMP RATSIMP) -29. |$Ms| |$om|)
             ((MTIMES SIMP) -294. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP RATSIMP) -254. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) -340. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -381. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 381. |$Ms| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 294. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 381. |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 804. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 294. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 254. ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -254. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -29. |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -340. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -294. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -127. ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -49. |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 62. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))))
           ((MTIMES SIMP FACTORED) 16.
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om|) -4.)
            ((MEXPT SIMP) |$om| -4.)
            ((MPLUS SIMP IRREDUCIBLE) -127.
             ((MTIMES SIMP RATSIMP) -49. |$Ms|)
             ((MTIMES SIMP) 62. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP RATSIMP) 254. |$om|)
             ((MTIMES SIMP RATSIMP) -29. |$Ms| |$om|)
             ((MTIMES SIMP) -294. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP RATSIMP) -254. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) -340. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -381. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 381. |$Ms| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 294. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 381. |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 804. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 294. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 254. ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -254. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -29. |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -340. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -294. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -127. ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -49. |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 62. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) -4.)
            ((MEXPT SIMP) |$Xi| -4.)
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             8.))
           ((MTIMES SIMP FACTORED)
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) 2. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) 2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 4.)
            ((MEXPT SIMP) |$Xi| 4.)
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -8.))
           ((MTIMES SIMP FACTORED) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|)
            |$Xi|
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -2.)))) 
(ADD2LNC '|$a1234| $VALUES) 
(DEFPROP $SET_NUMBER_OF_PARTICLE %SET_NUMBER_OF_PARTICLE VERB) 
(MDEFPROP $SET_NUMBER_OF_PARTICLE
    ((LAMBDA) ((MLIST) |$nn0|)
     ((MPROG) ((MSETQ) |$nn| |$nn0|)
      (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.) ((MPLUS) |$nn0| 1.))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MSETQ) ((|$s| ARRAY) $R)
        ((MPLUS) ((|$k|) $R)
         (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S ((MPLUS) $R 1.)
          |$nn0|))))))
    MEXPR) 
(DEFPROP $SET_NUMBER_OF_PARTICLE $ANY FUNCTION-MODE) 
(ADD2LNC '(($SET_NUMBER_OF_PARTICLE) |$nn0|) $FUNCTIONS) 
(DEFPROP %SET_NUMBER_OF_PARTICLE $SET_NUMBER_OF_PARTICLE NOUN) 
(DEFPROP $NOTZERO %NOTZERO VERB) 
(MDEFPROP $NOTZERO
    ((LAMBDA) ((MLIST) $X) ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))
    MEXPR) 
(DEFPROP $NOTZERO $FIXNUM FUNCTION-MODE) 
(ADD2LNC '(($NOTZERO) $X) $FUNCTIONS) 
(DEFPROP %NOTZERO $NOTZERO NOUN) 
(DEFPROP |$compute_alphas_no_zmV1| |%compute_alphas_no_zmV1| VERB) 
(MDEFPROP |$compute_alphas_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
        ((MSETQ) $POW0
         ((MTIMES) 2.
          (($SUM)
           (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0 $MAX_USED_LEVEL0)
           $L0 2. $MAX_USED_LEVEL0)))
        ((MSETQ) $POW0
         ((MPLUS) $POW0
          (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2. $MAX_USED_LEVEL0)))
        ((MCOND) |$dbg_compute_levels|
         (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T $FALSE)
        ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
      ((MRETURN) |$noAlphas0|)))
    MEXPR) 
(DEFPROP |$compute_alphas_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_alphas_no_zmV1| |$compute_alphas_no_zmV1| NOUN) 
(DEFPROP |$compute_levels_used_no_zmV1| |%compute_levels_used_no_zmV1|
         VERB) 
(MDEFPROP |$compute_levels_used_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
        ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
         ((MPROGN)
          ((MSETQ) $POW0
           ((MPLUS)
            (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
             ((MPLUS) $L0 ((MMINUS) 1.)))
            (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0 $MAX_USED_LEVEL0)))
          ((MCOND) ((MGREATERP) $POW0 0.)
           ((MSETQ) ((|$usedLevels0| ARRAY) $R)
            (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
             ((|$usedLevels0| ARRAY) $R)))
           T $FALSE)))))
      ((MRETURN) |$usedLevels0|)))
    MEXPR) 
(DEFPROP |$compute_levels_used_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_levels_used_no_zmV1| |$compute_levels_used_no_zmV1|
         NOUN) 
(DEFPROP |$compute_levels_and_powers_used_no_zmV1|
         |%compute_levels_and_powers_used_no_zmV1| VERB) 
(MDEFPROP |$compute_levels_and_powers_used_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
        ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
         ((MPROGN)
          ((MSETQ) $POW0
           ((MPLUS)
            (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
             ((MPLUS) $L0 ((MMINUS) 1.)))
            ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
            (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
             $MAX_USED_LEVEL0)))
          ((MCOND) ((MGREATERP) $POW0 0.)
           ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
            (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
             ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
           T $FALSE)))))
      ((MRETURN) |$usedLevelsPowers0|)))
    MEXPR) 
(DEFPROP |$compute_levels_and_powers_used_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_levels_and_powers_used_no_zmV1|)
           $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_levels_and_powers_used_no_zmV1|
         |$compute_levels_and_powers_used_no_zmV1| NOUN) 
(DEFPROP |$compute_Ks_no_zmV1| |%compute_Ks_no_zmV1| VERB) 
(MDEFPROP |$compute_Ks_no_zmV1|
    ((LAMBDA) ((MLIST) $LEVEL_USED_ARRAY0)
     ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
      ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
      ((MDO) $R 1. NIL NIL |$nn| NIL
       ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
        ((MSETQ) |$Nlus0| (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
        ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
         ((MPROGN)
          ((MSETQ) $NR_PQ
           ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R) $INR_PQ))
          ((MSETQ) ((|$explK0| ARRAY) $R)
           ((MPLUS) ((|$explK0| ARRAY) $R)
            ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
        ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
         ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
        |$end_r_loop|))
      ((MRETURN) |$Ks_rules0|)))
    MEXPR) 
(DEFPROP |$compute_Ks_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0) $FUNCTIONS) 
(DEFPROP |%compute_Ks_no_zmV1| |$compute_Ks_no_zmV1| NOUN) 
(DEFPROP |$compute_Ds| |%compute_Ds| VERB) 
(MDEFPROP |$compute_Ds|
    ((LAMBDA) ((MLIST) $LEVEL_USED_ARRAY0)
     ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
      ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
      ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
       ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
        ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
         ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
          ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL NIL
           NIL
           ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL NIL NIL
            NIL
            ((MSETQ) ((|$explD0| ARRAY) $R $S)
             ((MPLUS) ((|$explD0| ARRAY) $R $S)
              ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
               ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
          ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
           (($ENDCONS)
            ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
            ((|$Ds_rules0| ARRAY) $R)))
          |$end_s_loop|))
        |$end_r_loop|))
      ((MRETURN) |$Ds_rules0|)))
    MEXPR) 
(DEFPROP |$compute_Ds| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_Ds|) $LEVEL_USED_ARRAY0) $FUNCTIONS) 
(DEFPROP |%compute_Ds| |$compute_Ds| NOUN) 
(DSKSETQ $WICK '$WICK) 
(DEFPROP $WICK %WICK VERB) 
(MDEFPROP $WICK
    ((LAMBDA) ((MLIST) |$list_Nr0|)
     ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
      ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
      ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
      ((MSETQ) $WICK00
       ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
        ((MFACTORIAL) |$Nr0|)))
      ((MDO) $R 2. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $WICK0 0.)
        ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
        ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
         ((MPROGN) ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
          ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
           ((MSETQ) $WICK0
            ((MPLUS) $WICK0
             ((MTIMES)
              ((MQUOTIENT) 1.
               ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
              $CO0
              ((MEXPT) ((|$s| ARRAY) $R)
               ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
           T $FALSE)))
        ((MSETQ) $WICK00 $WICK0)))
      ((MRETURN) $WICK00)))
    MEXPR) 
(DEFPROP $WICK $ANY FUNCTION-MODE) 
(ADD2LNC '(($WICK) |$list_Nr0|) $FUNCTIONS) 
(DEFPROP %WICK $WICK NOUN) 
(DEFPROP $DO_ALL_TERM %DO_ALL_TERM VERB) 
(MDEFPROP $DO_ALL_TERM
    ((LAMBDA) ((MLIST) $INT0 $LEVELS_POWERS0 |$Ks_rules0| |$Ds_rules0|)
     ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
      (($PRINT) "in computing 'Z' (do_all_term)")
      ((MSETQ) $EXPL_INT0 $INT0)
      ((MDO) $R 1. NIL NIL |$nn| NIL
       ((MPROGN)
        ((MCOND) |$dbg_all_terms|
         (($PRINT)
          "in computing 'Z' (do_all_term) doing all terms for particle"
          $R)
         T $FALSE)
        ((MSETQ) $EXPL_INT0
         (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
          ((|$Ds_rules0| ARRAY) $R)))
        ((MSETQ) $NLEVELS0 (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
        ((MCOND) |$dbg_all_terms|
         (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
        ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
         ((MPROGN)
          ((MCOND) |$dbg_all_terms|
           (($PRINT) " project to"
            (($L) $R
             ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
            "^"
            ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
             ((MPLUS) $L0 1.)))
           T $FALSE)
          ((MSETQ) $EXPL_INT0
           (($RATCOEF) $EXPL_INT0
            (($L) $R
             ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
            ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
             ((MPLUS) $L0 1.))))
          ((MCOND) |$dbg_all_terms|
           (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
      ((MRETURN) $EXPL_INT0)))
    MEXPR) 
(DEFPROP $DO_ALL_TERM $ANY FUNCTION-MODE) 
(ADD2LNC '(($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
           |$Ds_rules0|)
         $FUNCTIONS) 
(DEFPROP %DO_ALL_TERM $DO_ALL_TERM NOUN) 
(DEFPROP $STATE2MATRIX %STATE2MATRIX VERB) 
(MDEFPROP $STATE2MATRIX
    ((LAMBDA) ((MLIST) $STATE0 |$MaxLevel0|)
     ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
      ((MSETQ) $MAT0
       (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
        ((MPLUS) |$MaxLevel0| 1.)))
      ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
       ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
        ((MPROGN)
         ((MSETQ) (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
          (($HIPOW) $STATE0 (($P) $IP $IQ)))
         ((MSETQ) $STATE00
          ((MQUOTIENT) $STATE00
           ((MEXPT) (($P) $IP $IQ)
            (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
      ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
       ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
        ((MPROGN)
         ((MSETQ) (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
          ((MPLUS) (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
           (($HIPOW) $STATE0 (($P) $IP $IQ))))
         ((MSETQ) $STATE00
          ((MQUOTIENT) $STATE00
           ((MEXPT) (($P) $IP $IQ) (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
      ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
       (($ERROR) "In state2matrix missing some contributions in"
        $STATE0 "since we are left with" $STATE00 "after analysis")
       T $FALSE)
      ((MRETURN) (($COPYMATRIX) $MAT0))))
    MEXPR) 
(DEFPROP $STATE2MATRIX $ANY FUNCTION-MODE) 
(ADD2LNC '(($STATE2MATRIX) $STATE0 |$MaxLevel0|) $FUNCTIONS) 
(DEFPROP %STATE2MATRIX $STATE2MATRIX NOUN) 
(DEFPROP |$take_derivative_wrt_lambdaV1|
         |%take_derivative_wrt_lambdaV1| VERB) 
(MDEFPROP |$take_derivative_wrt_lambdaV1|
    ((LAMBDA) ((MLIST) $NR0 $LEVEL0 $INDEX0 $TERM0)
     ((MPROG)
      ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0 $NPOW0
       $OP0)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
       ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
       ((MSETQ) $TERM00 $TERM0))
      ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $NEWTERM00 0.)
        ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MSETQ) $OP0 (($INPART) $FAC0 0.))
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MCOND) ((MGREATERP) $NPOW0 2.)
            (($ERROR)
             "la() has one index and it cannot occour with a power bigger than 2! term="
             $TERM00)
            T
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$l|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$ll|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
             ((MEXPT) ((MMINUS) 1.) $LEVEL0)
             ((MFACTORIAL)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
             ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LAK)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$laSk|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
              $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LALA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$ll|)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
             ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
             ((MFACTORIAL)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
             ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $KLA)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$Skla|)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LALA)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA2)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) 2. $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          |$end_pow_op|)
         T
         ((MCOND) $ISOP0
          ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$l|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0) $TERM00
              $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) $LEVEL0)
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LAK)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$laSk|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
               $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LA2)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) 2.
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $KLA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$Skla|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
               $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MPROGN)
             ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
              ((MSETQ) $NEWTERM00 (($SUBSTINPART) |$Dim| $TERM00 $NF0))
              T
              ((MPROGN)
               ((MSETQ) $NEWTERM00 (($SUBSTINPART) 1. $TERM00 $NF0))
               ((MSETQ) $NEWTERM00
                (($SUBSTITUTE) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                 $NEWTERM00))))
             |$end_lambda|)
            T $FALSE)
           |$end_if_op|)
          T $FALSE))
        ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
      ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_lambdaV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_lambdaV1|
         |$take_derivative_wrt_lambdaV1| NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA %TAKE_DERIVATIVE_WRT_LAMBDA VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA
    ((LAMBDA) ((MLIST) $NR0 $LEVEL0 $INDEX0 $TERM0)
     ((MPROG)
      ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0 $NPOW0
       $OP0)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
       ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
       ((MSETQ) $TERM00 $TERM0))
      ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $NEWTERM00 0.)
        ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0)) ((MSETQ) $NPOW0 1.)
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MSETQ) $OP0 (($INPART) $FAC0 0.))
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MCOND) ((MGREATERP) $NPOW0 2.)
            (($ERROR)
             "la() has one index and it cannot occour with a power bigger than 2! term="
             $TERM00)
            T
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$l|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MPROGN)
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0
              (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
               $NF0 2.)))
            ((MCOND) ((MEQUAL) $OP0 |$ll|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               ((MEXPT) ((MMINUS) 1.) $LEVEL0)
               ((MFACTORIAL)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
               ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LAK)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 |$laSk|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LALA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)))
             T $FALSE)
            |$end_lambda_other|)
           T $FALSE)
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MPROGN)
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0
              (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
               $NF0 2.)))
            ((MCOND) ((MEQUAL) $OP0 |$ll|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
               ((MFACTORIAL)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
               ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $KLA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 |$Skla|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LALA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)))
             T $FALSE)
            |$end_other_la|)
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA2)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) 2. $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          |$end_pow_op|)
         T
         ((MCOND) $ISOP0
          ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$l|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0) $TERM00
              $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) $LEVEL0)
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LAK)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$laSk|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
               $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LA2)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) 2.
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $KLA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$Skla|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
               $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MPROGN)
             ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
              ((MSETQ) $NEWTERM00 (($SUBSTINPART) |$Dim| $TERM00 $NF0))
              T
              ((MPROGN)
               ((MSETQ) $NEWTERM00 (($SUBSTINPART) 1. $TERM00 $NF0))
               ((MSETQ) $NEWTERM00
                (($SUBSTITUTE) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                 $NEWTERM00))))
             |$end_lambda|)
            T $FALSE)
           |$end_if_op|)
          T $FALSE))
        ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
      ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_LAMBDA $TAKE_DERIVATIVE_WRT_LAMBDA NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR
         %TAKE_DERIVATIVE_WRT_SCALAR_PAIR VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR
    ((LAMBDA) ((MLIST) $NR0 $LEVEL10 $LEVEL20 $TERM0)
     ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
      ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
      ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.)) ((MSETQ) $DER0 0.)
      ((MCOND) ((MGREATERP) $LEVEL10 0.)
       ((MSETQ) $DER00
        (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0| $TERM0))
       T ((MSETQ) $DER00 ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
      ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
      ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
       ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
        ((MDO) $NT0 1. NIL NIL $LDER00 NIL
         ((MPROGN)
          ((MCOND) |$dbg_wrt_pair|
           (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
            "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
           T $FALSE)
          ((MSETQ) $TMP_DER0
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
            (($INPART) $DER00 $NT0)))
          ((MSETQ) $DER0 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
       T
       ((MPROGN)
        ((MCOND) |$dbg_wrt_pair|
         (($PRINT) "    SINGLE term: take der of" $DER00 "wrt lambda("
          $NR0 $LEVEL20 |$newII0| ")")
         T $FALSE)
        ((MSETQ) $DER0
         (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0| $DER00))))
      ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0)) ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
           $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_SCALAR_PAIR
         $TAKE_DERIVATIVE_WRT_SCALAR_PAIR NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_STATE %TAKE_DERIVATIVE_WRT_STATE VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_STATE
    ((LAMBDA) ((MLIST) $NR0 $ONE_STATE_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
      ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $ONE_STATE_IN_MATRIX0))
      ((MSETQ) |$Der0| $TERM0)
      ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
       ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
        ((MCOND)
         ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
         ((MPROGN)
          ((MDO) $N_PQ 1. NIL NIL
           (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
           ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
             ((MPROGN)
              ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
               ((MSETQ) |$tmp_Der0|
                ((MPLUS) |$tmp_Der0|
                 (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                  ((MPLUS) $L0 ((MMINUS) 1.))
                  ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
              ((MSETQ) |$Der0| |$tmp_Der0|))
             T
             ((MSETQ) |$Der0|
              (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
               ((MPLUS) $L0 ((MMINUS) 1.)) ((MPLUS) $C0 ((MMINUS) 1.))
               |$Der0|)))))
          |$end_loop_c0|)
         T $FALSE)))
      ((MRETURN) |$Der0|)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_STATE $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_STATE $TAKE_DERIVATIVE_WRT_STATE NOUN) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV1|
         |%take_derivative_wrt_scalar_stateSV1| VERB) 
(MDEFPROP |$take_derivative_wrt_scalar_stateSV1|
    ((LAMBDA) ((MLIST) $SCALARS_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
      ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
      ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
       ((MCOND)
        ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
        ((MPROGN)
         ((MCOND) |$dbg_scalars|
          (($PRINT) "nr0=" $NR0 "out of"
           (($LENGTH) $SCALARS_IN_MATRIX0))
          T $FALSE)
         ((MSETQ) |$tmp_DER0| 0.)
         ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
          ((MPROGN)
           (($PRINT) "before length(DER0) is" (($LENGTH) |$der0|))
           ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
            ((MSETQ) |$tmp_DER0|
             ((MPLUS) |$tmp_DER0|
              (($TAKE_DERIVATIVE_WRT_STATE) $NR0
               (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
           ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
          T
          ((MPROGN)
           ((MCOND) |$dbg_scalars|
            (($PRINT) "SINGLE term " |$der0| "derivative wrt r=" $NR0
             "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0) "with nr=" $NR0)
            T $FALSE)
           ((MSETQ) |$der0|
            (($TAKE_DERIVATIVE_WRT_STATE) $NR0
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
           |$end_single|)))
        T $FALSE))
      ((MRETURN) |$der0|)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_scalar_stateSV1|) $SCALARS_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_scalar_stateSV1|
         |$take_derivative_wrt_scalar_stateSV1| NOUN) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV2|
         |%take_derivative_wrt_scalar_stateSV2| VERB) 
(MDEFPROP |$take_derivative_wrt_scalar_stateSV2|
    ((LAMBDA) ((MLIST) $SCALARS_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
      ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
       ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
        (($PRINT) "in take_derivative_wrt_scalar_stateSV2 acting on"
         $LT0 "terms")
        ((MDO) $NT0 1. NIL NIL $LT0 NIL
         ((MPROGN)
          ((MCOND) |$dbg_wrt_states|
           (($PRINT) "in take_derivative_wrt_scalar_stateSV2 EXAM term"
            $NT0 "out of" $LT0 "now there are"
            ((MCOND) ((MNOT) (($NUMBERP) |$der0|)) (($LENGTH) |$der0|)
             T 0.)
            "terms")
           T
           ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
            (($PRINT)
             "in take_derivative_wrt_scalar_stateSV2 EXAM term" $NT0
             "(step 100) out of" $LT0)
            T $FALSE))
          ((MSETQ) |$NIused| 0.)
          ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
          ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
           ((MCOND)
            ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
            ((MPROGN)
             ((MSETQ) |$tmp_DER0|
              (($TAKE_DERIVATIVE_WRT_STATE) $NR0
               (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
             |$end_nr_loop|)
            T $FALSE))
          ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
          |$end_t0_loop|)))
       T
       ((MPROGN) ((MSETQ) |$der0| $TERM0)
        ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
         ((MCOND)
          ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
          ((MPROGN)
           ((MCOND) |$dbg_wrt_states|
            (($PRINT)
             "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
             |$der0| "derivative wrt r=" $NR0 "and"
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
            T $FALSE)
           ((MSETQ) |$der0|
            (($TAKE_DERIVATIVE_WRT_STATE) $NR0
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
           |$end_single|)
          T $FALSE))))
      ((MRETURN) |$der0|)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV2| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_scalar_stateSV2|) $SCALARS_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_scalar_stateSV2|
         |$take_derivative_wrt_scalar_stateSV2| NOUN) 
(DEFPROP $CONTRACT_PAIRS_IN_ONE_TERM %CONTRACT_PAIRS_IN_ONE_TERM VERB) 
(MDEFPROP $CONTRACT_PAIRS_IN_ONE_TERM
    ((LAMBDA) ((MLIST) $UTERM0)
     ((MPROG)
      ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0 $NPOW0
       $OP0 $IND0 $NFAC0 $NR0 $NS0)
      ((MSETQ) $UTERM00 $UTERM0)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
       ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
       ((MRETURN) $UTERM0) T $FALSE)
      ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
      ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_contract| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
            ((MNOT) ((MEQUAL) $NPOW0 2.)))
           (($ERROR) "the power must be 2!! wrong term=" $UTERM0) T
           $FALSE)
          ((MCOND) ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
           ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MCOND) ((MEQUAL) $OP0 $LA)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE)
          ((MCOND) ((MEQUAL) $OP0 |$Sk|)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE)
          ((MCOND) ((MEQUAL) $OP0 $K)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE))
         T
         ((MCOND)
          ((MAND) $ISOP0
           (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
          ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
           ((MCOND)
            ((MNOT)
             (($IS) ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
            ((MPROGN)
             ((MSETQ) $OTHERFAC0 (($ASSOC) $IND0 $LIST_INDEX_FACS0))
             ((MSETQ) $NR0 (($INPART) $FAC0 1.))
             ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
             ((MCOND) ((MLEQP) $NR0 $NS0)
              ((MSETQ) $CTERM0
               ((MTIMES) $CTERM0
                ((MQAPPLY)
                 (($CONCAT) (($INPART) $FAC0 0.)
                  (($INPART) $OTHERFAC0 0.))
                 $NR0 (($INPART) $FAC0 2.) $NS0
                 (($INPART) $OTHERFAC0 2.))))
              T
              ((MSETQ) $CTERM0
               ((MTIMES) $CTERM0
                ((MQAPPLY)
                 (($CONCAT) (($INPART) $OTHERFAC0 0.)
                  (($INPART) $FAC0 0.))
                 $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                 (($INPART) $FAC0 2.)))))
             ((MSETQ) $LIST_INDEX_FACS0
              (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0) $LIST_INDEX_FACS0)))
            T
            ((MSETQ) $LIST_INDEX_FACS0
             (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
          T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
        |$end_fac_loop|))
      ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
       ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
       ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
      ((MRETURN) $CTERM0)))
    MEXPR) 
(DEFPROP $CONTRACT_PAIRS_IN_ONE_TERM $ANY FUNCTION-MODE) 
(ADD2LNC '(($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0) $FUNCTIONS) 
(DEFPROP %CONTRACT_PAIRS_IN_ONE_TERM $CONTRACT_PAIRS_IN_ONE_TERM NOUN) 
(DEFPROP $CONTRACT_PAIRS %CONTRACT_PAIRS VERB) 
(MDEFPROP $CONTRACT_PAIRS
    ((LAMBDA) ((MLIST) |$utermS0|)
     ((MPROG) ((MLIST) $SUM0)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
       ((MPROGN) ((MSETQ) $SUM0 0.)
        ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
         ((MSETQ) $SUM0
          ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
       T ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
      ((MRETURN) $SUM0)))
    MEXPR) 
(DEFPROP $CONTRACT_PAIRS $ANY FUNCTION-MODE) 
(ADD2LNC '(($CONTRACT_PAIRS) |$utermS0|) $FUNCTIONS) 
(DEFPROP %CONTRACT_PAIRS $CONTRACT_PAIRS NOUN) 
(DEFPROP $TRUE_XX %TRUE_XX VERB) 
(MDEFPROP $TRUE_XX
    ((LAMBDA) ((MLIST) $R $S)
     ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))
    MEXPR) 
(DEFPROP $TRUE_XX $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_XX) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_XX $TRUE_XX NOUN) 
(DEFPROP |$otherN| |%otherN| VERB) 
(MDEFPROP |$otherN|
    ((LAMBDA) ((MLIST) $M $N)
     ((MCOND)
      ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
       ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
      3. T
      ((MCOND)
       ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
        ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
       2. T
       ((MCOND)
        ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
         ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
        1. T $FALSE))))
    MEXPR) 
(DEFPROP |$otherN| $BOOLEAN FUNCTION-MODE) 
(ADD2LNC '((|$otherN|) $M $N) $FUNCTIONS) 
(DEFPROP |%otherN| |$otherN| NOUN) 
(DEFPROP $COMPUTE_PP3 %COMPUTE_PP3 VERB) 
(MDEFPROP $COMPUTE_PP3
    ((LAMBDA) ((MLIST) ((MLIST) |$n|))
     ((MPROG)
      ((MDO) $M 1. NIL NIL |$nn| NIL
       ((MDO) $N 1. NIL NIL |$nn| NIL
        ((MCOND) ((MEQUAL) $M $N)
         ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
          ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))) $AP))
         T
         ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
          ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
           ((MPLUS)
            ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
            ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
            ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))
    MEXPR) 
(DEFPROP $COMPUTE_PP3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_PP3) ((MLIST) |$n|)) $FUNCTIONS) 
(MDEFPROP $COMPUTE_PP3 T MLEXPRP) 
(DEFPROP %COMPUTE_PP3 $COMPUTE_PP3 NOUN) 
(DEFPROP $PP3ONSHELL %PP3ONSHELL VERB) 
(MDEFPROP $PP3ONSHELL
    ((LAMBDA) ((MLIST) $M $N) (($NUM_PP3 ARRAY) $M $N)) MEXPR) 
(DEFPROP $PP3ONSHELL $ANY FUNCTION-MODE) 
(ADD2LNC '(($PP3ONSHELL) $M $N) $FUNCTIONS) 
(DEFPROP %PP3ONSHELL $PP3ONSHELL NOUN) 
(DEFPROP $TRUE_GF_XX3 %TRUE_GF_XX3 VERB) 
(MDEFPROP $TRUE_GF_XX3
    ((LAMBDA) ((MLIST) $R $S) (($NUM_XX3 ARRAY) $R $S)) MEXPR) 
(DEFPROP $TRUE_GF_XX3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_GF_XX3) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_GF_XX3 $TRUE_GF_XX3 NOUN) 
(DEFPROP $GF_XX3 %GF_XX3 VERB) 
(MDEFPROP $GF_XX3
    ((LAMBDA) ((MLIST) $M $N)
     ((MCOND) ((MEQUAL) $M 1.) |$x1| T
      ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
       ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
        |$x3|))))
    MEXPR) 
(DEFPROP $GF_XX3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($GF_XX3) $M $N) $FUNCTIONS) 
(DEFPROP %GF_XX3 $GF_XX3 NOUN) 
(DSKSETQ $COMPUTE_PP4 '$COMPUTE_PP4) 
(DEFPROP $COMPUTE_PP4 %COMPUTE_PP4 VERB) 
(MDEFPROP $COMPUTE_PP4
    ((LAMBDA) ((MLIST) ((MLIST) |$n|))
     ((MPROG)
      ((MDO) $M 1. NIL NIL |$nn| NIL
       ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
        ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))) $AP)))
      ((MSETQ) |$Mu|
       ((MPLUS)
        ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
        ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Ms|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Mt|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
       (($RATSIMP)
        ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
         ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
          ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
      ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Ms|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Mt|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
       (($RATSIMP)
        ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
         ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.) ((MMINUS) 2.)
          ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))
    MEXPR) 
(DEFPROP $COMPUTE_PP4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_PP4) ((MLIST) |$n|)) $FUNCTIONS) 
(MDEFPROP $COMPUTE_PP4 T MLEXPRP) 
(DEFPROP %COMPUTE_PP4 $COMPUTE_PP4 NOUN) 
(DEFPROP $PP4ONSHELL %PP4ONSHELL VERB) 
(MDEFPROP $PP4ONSHELL
    ((LAMBDA) ((MLIST) $M $N) (($NUM_PP4 ARRAY) $M $N)) MEXPR) 
(DEFPROP $PP4ONSHELL $ANY FUNCTION-MODE) 
(ADD2LNC '(($PP4ONSHELL) $M $N) $FUNCTIONS) 
(DEFPROP %PP4ONSHELL $PP4ONSHELL NOUN) 
(DEFPROP $COMPUTE_XX4 %COMPUTE_XX4 VERB) 
(MDEFPROP $COMPUTE_XX4
    ((LAMBDA) ((MLIST))
     ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
      (($REMARRAY) $NUM_XX4)
      ((MSETQ) $GF_X_RULES
       ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
      ((MSETQ) $EQ_XX40
       ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
        ((MEQUAL) |$om|
         ((MQUOTIENT)
          ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
           (($XX) 1. 3.))
          (($XX) 2. 4.)))))
      ((MSETQ) $EQ_XX40
       ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
        ((MEQUAL)
         ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.) (($XX) 2. 4.))
         ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
      ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
      ((MSETQ) $SO_X13
       (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
      ((MSETQ) $XX4_LIST
       (($MAKELIST)
        (($MAKELIST)
         ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S)) $S
         ((MPLUS) $R 1.) |$nn|)
        $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
      ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
      ((MSETQ) $XX4_LIST
       (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
      ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
      ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
       (($MAP) ":" ((MLIST) (($LHS) $GFXX0)) ((MLIST) (($RHS) $GFXX0))))
      ((MSETQ) |$dx3_dOM| (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
      ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES)) |$xx4_done|))
    MEXPR) 
(DEFPROP $COMPUTE_XX4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_XX4)) $FUNCTIONS) 
(DEFPROP %COMPUTE_XX4 $COMPUTE_XX4 NOUN) 
(DEFPROP $TRUE_GF_XX4 %TRUE_GF_XX4 VERB) 
(MDEFPROP $TRUE_GF_XX4
    ((LAMBDA) ((MLIST) $R $S) (($NUM_XX4 ARRAY) $R $S)) MEXPR) 
(DEFPROP $TRUE_GF_XX4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_GF_XX4) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_GF_XX4 $TRUE_GF_XX4 NOUN) 
(DEFPROP |$check_cyc_A_234| |%check_cyc_A_234| VERB) 
(MDEFPROP |$check_cyc_A_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
        ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
        ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
        ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
        ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
        ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
        ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
        ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
        ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
        ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
        ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
        ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_cyc_A_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_cyc_A_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_cyc_A_234| |$check_cyc_A_234| NOUN) 
(DEFPROP |$cyc_A_234| |%cyc_A_234| VERB) 
(MDEFPROP |$cyc_A_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
        ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
        ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$cyc_A_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$cyc_A_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%cyc_A_234| |$cyc_A_234| NOUN) 
(DEFPROP |$check_cyc_gfA_234| |%check_cyc_gfA_234| VERB) 
(MDEFPROP |$check_cyc_gfA_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
        ((MEQUAL) |$om| ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_cyc_gfA_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_cyc_gfA_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_cyc_gfA_234| |$check_cyc_gfA_234| NOUN) 
(DEFPROP |$cyc_gfA_234| |%cyc_gfA_234| VERB) 
(MDEFPROP |$cyc_gfA_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST)
        ((MEQUAL) |$om| ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
       $AMP00)))
    MEXPR) 
(DEFPROP |$cyc_gfA_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$cyc_gfA_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%cyc_gfA_234| |$cyc_gfA_234| NOUN) 
(DEFPROP |$check_swap_A_23| |%check_swap_A_23| VERB) 
(MDEFPROP |$check_swap_A_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
        ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_swap_A_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_swap_A_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_swap_A_23| |$check_swap_A_23| NOUN) 
(DEFPROP |$swap_A_23| |%swap_A_23| VERB) 
(MDEFPROP |$swap_A_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
        ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$swap_A_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$swap_A_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%swap_A_23| |$swap_A_23| NOUN) 
(DEFPROP |$swap_gfA_23| |%swap_gfA_23| VERB) 
(MDEFPROP |$swap_gfA_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE) ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$swap_gfA_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$swap_gfA_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%swap_gfA_23| |$swap_gfA_23| NOUN) 
(DEFPROP $TEST_MEASURE %TEST_MEASURE VERB) 
(MDEFPROP $TEST_MEASURE
    ((LAMBDA) ((MLIST) |$l1| |$l2| |$l3| |$l4|)
     ((MPROG) ((MSETQ) |$nn| 4.)
      (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
      ((MSETQ) $GH_00
       ((MQUOTIENT) 1.
        ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
      ((MSETQ) |$tttt_00|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
           ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
           ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
      ((MSETQ) |$tttt_00|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
      ((MSETQ) $GH_0P
       (($FACTOR)
        (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) (($XX) 1. 2.)
          ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.)) (($XX) 1. 3.)
           (($XX) 2. 4.))))))
      ((MSETQ) |$TTTT_0p|
       (($FACTOR)
        (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) (($XX) 1. 2.)
          ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.)) (($XX) 1. 3.)
           (($XX) 2. 4.))))))
      ((MSETQ) |$TTTT_pp|
       (($FACTOR)
        (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.))))
      ((MSETQ) |$gh_TTT0|
       (($FACTOR)
        (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
         ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTT|
       (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))
    MEXPR) 
(DEFPROP $TEST_MEASURE $ANY FUNCTION-MODE) 
(ADD2LNC '(($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|) $FUNCTIONS) 
(DEFPROP %TEST_MEASURE $TEST_MEASURE NOUN) 
(DEFPROP $ORDERXX %ORDERXX VERB) 
(MDEFPROP $ORDERXX
    ((LAMBDA) ((MLIST) $R $S)
     ((MCOND) ((MEQUAL) $R $S) 0. T
      ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
       ((MMINUS) (($XX) $S $R)))))
    MEXPR) 
(DEFPROP $ORDERXX $ANY FUNCTION-MODE) 
(ADD2LNC '(($ORDERXX) $R $S) $FUNCTIONS) 
(DEFPROP %ORDERXX $ORDERXX NOUN) 
(DEFPROP $ORDERPP %ORDERPP VERB) 
(MDEFPROP $ORDERPP
    ((LAMBDA) ((MLIST) $R $S)
     ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))
    MEXPR) 
(DEFPROP $ORDERPP $ANY FUNCTION-MODE) 
(ADD2LNC '(($ORDERPP) $R $S) $FUNCTIONS) 
(DEFPROP %ORDERPP $ORDERPP NOUN) 
(DEFPROP $TRUE_KK %TRUE_KK VERB) 
(MDEFPROP $TRUE_KK
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))
    MEXPR) 
(DEFPROP $TRUE_KK $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_KK) $R $M $S $N) $FUNCTIONS) 
(DEFPROP %TRUE_KK $TRUE_KK NOUN) 
(DEFPROP |$true_Skk| |%true_Skk| VERB) 
(MDEFPROP |$true_Skk|
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
      (($SUM)
       ((MTIMES) (($ORDERPP) $T $S) ((MEXPT) (($ORDERXX) $R $T) $M)) $T
       1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_Skk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_Skk|) $R $M $S $N) $FUNCTIONS) 
(DEFPROP |%true_Skk| |$true_Skk| NOUN) 
(DEFPROP |$true_kSk| |%true_kSk| VERB) 
(MDEFPROP |$true_kSk|
    ((LAMBDA) ((MLIST) $S $N $R $M)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
      (($SUM)
       ((MTIMES) (($ORDERPP) $T $S) ((MEXPT) (($ORDERXX) $R $T) $M)) $T
       1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_kSk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_kSk|) $S $N $R $M) $FUNCTIONS) 
(DEFPROP |%true_kSk| |$true_kSk| NOUN) 
(DEFPROP |$true_SkSk| |%true_SkSk| VERB) 
(MDEFPROP |$true_SkSk|
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
      (($SUM)
       (($SUM)
        ((MTIMES) (($ORDERPP) $T $U) ((MEXPT) (($ORDERXX) $R $T) $M)
         ((MEXPT) (($ORDERXX) $S $U) $N))
        $T 1. |$nn|)
       $U 1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_SkSk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_SkSk|) $R $M $S $N) $FUNCTIONS) 
(DEFPROP |%true_SkSk| |$true_SkSk| NOUN) 
(DEFPROP $FROM_STATE_TO_ADDEND_LIST %FROM_STATE_TO_ADDEND_LIST VERB) 
(MDEFPROP $FROM_STATE_TO_ADDEND_LIST
    ((LAMBDA) ((MLIST) $STATE0)
     ((MPROG)
      ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T $FALSE)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
       ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
      ((MSETQ) $LIST0
       (($MAKELIST) (($INPART) $STATE0 $T) $T 1. (($LENGTH) $STATE0)))
      ((MRETURN) $LIST0)))
    MEXPR) 
(DEFPROP $FROM_STATE_TO_ADDEND_LIST $ANY FUNCTION-MODE) 
(ADD2LNC '(($FROM_STATE_TO_ADDEND_LIST) $STATE0) $FUNCTIONS) 
(DEFPROP %FROM_STATE_TO_ADDEND_LIST $FROM_STATE_TO_ADDEND_LIST NOUN) 
(DEFPROP $EXTRACT_AND_NORMALIZE_COEFFS %EXTRACT_AND_NORMALIZE_COEFFS
         VERB) 
(MDEFPROP $EXTRACT_AND_NORMALIZE_COEFFS
    ((LAMBDA) ((MLIST) $LIST_OF_LISTS_OF_SUBSTATES0)
     ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
      ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
       ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
        ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
         ((MPROGN) ((MSETQ) $S00 $S0)
          ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
           ((MPROGN) ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
            ((MCOND) ((MGREATERP) $POW0 0.)
             ((MSETQ) $S00
              ((MTIMES)
               ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
               ((MEXPT)
                ((MQUOTIENT) 1.
                 ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                $POW0)))
             T $FALSE)
            ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
            ((MCOND) ((MGREATERP) $POW0 0.)
             ((MSETQ) $S00
              ((MTIMES)
               ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
               ((MEXPT)
                ((MQUOTIENT) 1.
                 ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                $POW0)))
             T $FALSE)))
          ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
           ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
            ((MPROGN) ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
             ((MCOND) ((MGREATERP) $POW0 0.)
              ((MSETQ) $S00
               ((MTIMES)
                ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                ((MEXPT)
                 ((MQUOTIENT)
                  ((MQUOTIENT) ((MMINUS) 1.)
                   ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                  ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                 $POW0)))
              T $FALSE))))
          ((MCOND)
           ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
            ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
           (($ERROR)
            "extract_and_normalize_coeffs cannot compute normalized coeff from"
            $S0 "left over is" $S00)
           T $FALSE)
          ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
        ((MSETQ) $COEFFS_LIST0 (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
      ((MRETURN) $COEFFS_LIST0)))
    MEXPR) 
(DEFPROP $EXTRACT_AND_NORMALIZE_COEFFS $ANY FUNCTION-MODE) 
(ADD2LNC '(($EXTRACT_AND_NORMALIZE_COEFFS)
           $LIST_OF_LISTS_OF_SUBSTATES0)
         $FUNCTIONS) 
(DEFPROP %EXTRACT_AND_NORMALIZE_COEFFS $EXTRACT_AND_NORMALIZE_COEFFS
         NOUN) 
(DEFPROP |$amplitudeN4V1| |%amplitudeN4V1| VERB) 
(MDEFPROP |$amplitudeN4V1|
    ((LAMBDA) ((MLIST) $STATES_LIST0)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) |$Partials0|
            (($ENDCONS)
             ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4) $LIST_OF_SUBSTATES0
              $PARTIAL_AMP0)
             |$Partials0|))
           ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$amplitudeN4V1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$amplitudeN4V1|) $STATES_LIST0) $FUNCTIONS) 
(DEFPROP |%amplitudeN4V1| |$amplitudeN4V1| NOUN) 
(DEFPROP |$amplitudeN4V1_list| |%amplitudeN4V1_list| VERB) 
(MDEFPROP |$amplitudeN4V1_list|
    ((LAMBDA) ((MLIST) $STATES_LIST0 $CHECKPOINT_SAVE_FILENAME)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MPROGN)
        ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
         ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
          ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
           ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
            (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
             $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
             (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
             (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
             "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
            ((MSETQ) $LIST_OF_SUBSTATES0
             ((MLIST)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
            (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
            ((MSETQ) $SL0
             (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
              $LIST_OF_SUBSTATES0))
            ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
            ((MSETQ) $NAS_LIST0
             (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
            ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
            ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
            ((MSETQ) $ULPS0
             ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
            ((MSETQ) $ULPS_LIST0
             (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
            ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
            ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
            ((MSETQ) $EI0
             (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
            ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
            ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
            (($PRINT)
             "Computed the expression on which we must act with derivatives in"
             ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
            ((MSETQ) $PARTIAL_AMP0
             ((MTIMES)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
               $NA1)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
               $NA2)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
               $NA3)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
               $NA4)
              ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
            ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
            (($PRINT)
             "Taken the derivatives and computed the partial amplitude in"
             ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
              |$Partials0|))
            |$end_3_loops|))))
        (($SAVE)
         (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_" (($STRING) $NA1)
          ".lisp")
         $NA1 $STATES_LIST0 |$Partials0|)
        |$end_na1_loop|))
      ((MRETURN) |$Partials0|)))
    MEXPR) 
(DEFPROP |$amplitudeN4V1_list| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$amplitudeN4V1_list|) $STATES_LIST0
           $CHECKPOINT_SAVE_FILENAME)
         $FUNCTIONS) 
(DEFPROP |%amplitudeN4V1_list| |$amplitudeN4V1_list| NOUN) 
(DEFPROP |$gf_amplitudeN4V1| |%gf_amplitudeN4V1| VERB) 
(MDEFPROP |$gf_amplitudeN4V1|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0
            (($RATSIMP)
             (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)
              ((MEQUAL) $XX $TRUE_GF_XX4))))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V1| |$gf_amplitudeN4V1| NOUN) 
(DEFPROP |$gf_amplitudeN4V2| |%gf_amplitudeN4V2| VERB) 
(MDEFPROP |$gf_amplitudeN4V2|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| |$Mt|))
           ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp the amplitude"
            ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
           ((MSETQ) $MAXNSNT0
            ((MPLUS)
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              (($SUM)
               (($SUM) ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                2. (($LENGTH) (($SL0 ARRAY) $NR0)))
               $NR0 1. |$nn0|))))
           ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
            ((MPROGN)
             ((MSETQ) |$Ms_proj_amp0|
              (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| $NS0))
             ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
              ((MDO) $NT0 0. NIL NIL
               ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
               ((MPROGN)
                (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                 "terms")
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATSIMP)
                  (($EV) |$Mt_Ms_proj_amp0|
                   ((MEQUAL) $XX $TRUE_GF_XX4))))
                ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                 ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                  ((MTIMES) |$Mt_Ms_proj_amp0| ((MEXPT) |$Ms| $NS0)
                   ((MEXPT) |$Mt| $NT0))))))
              T $FALSE)))
           ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude fully gauge fixed in"
            ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp-ed the amplitude in"
            ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6)) "s")
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V2| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V2| |$gf_amplitudeN4V2| NOUN) 
(DEFPROP |$gf_amplitudeN4V2_1| |%gf_amplitudeN4V2_1| VERB) 
(MDEFPROP |$gf_amplitudeN4V2_1|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| |$Mt|))
           ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratexpand the amplitude"
            ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
            "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
            "terms")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
           ((MSETQ) $MAXNSNT0
            ((MPLUS)
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              (($SUM)
               (($SUM) ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                2. (($LENGTH) (($SL0 ARRAY) $NR0)))
               $NR0 1. |$nn0|))))
           ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
            ((MPROGN)
             ((MSETQ) |$Ms_proj_amp0|
              (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| $NS0))
             ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
              ((MDO) $NT0 0. NIL NIL
               ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
               ((MPROGN)
                (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                 "terms")
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATSIMP)
                  (($EV) |$Mt_Ms_proj_amp0|
                   ((MEQUAL) $XX $TRUE_GF_XX4))))
                ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                 ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                  ((MTIMES) |$Mt_Ms_proj_amp0| ((MEXPT) |$Ms| $NS0)
                   ((MEXPT) |$Mt| $NT0))))))
              T $FALSE)))
           ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude fully gauge fixed in"
            ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp-ed the amplitude in"
            ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6)) "s")
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V2_1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V2_1| |$gf_amplitudeN4V2_1| NOUN) 
(DEFPROP |$SetStates| |%SetStates| VERB) 
(MDEFPROP |$SetStates|
    ((LAMBDA) ((MLIST) |$dd0|)
     ((MPROG) ((MSETQ) |$Lev0| 2.)
      ((MSETQ) |$Null2|
       (($EV)
        ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
         ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
         ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
         ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Lev0| 3.)
      ((MSETQ) |$Null3|
       (($EV)
        ((MPLUS)
         ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.) |$dd|)
         ((MMINUS)
          ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.) |$dd|))
         ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
         ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 1.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
         ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 2. 0.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 3.))
         ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$dd| |$dd0|)))
      ((MSETQ) |$Lev0| 4.)
      ((MSETQ) |$S4z|
       ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
        ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 5742. (($P) 2. 2.))
        ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
      ((MSETQ) |$S4m|
       ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
        ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 2268. (($P) 2. 2.))
        ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
        ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$S4r1|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
          (($P) 3. 1.) |$d|)
         ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.) |$d|)
         ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
          (($P) 3. 1.))
         ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 0.) 4.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$S4r2|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.) ((MEXPT) |$d| 2.))
         ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.) ((MEXPT) |$d| 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.) |$d|)
         ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.) |$d|)
         ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 4. 0.))
         ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
         ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
         ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.))
         ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
         ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 2. 1.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 2. 1.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$S4r3|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.) ((MEXPT) |$d| 2.))
         ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.) ((MEXPT) |$d| 2.))
         ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.) |$d|)
         ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 3. 1.))
         ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
         ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.))
         ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4r1|
       (($EV)
        ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
         ((MTIMES) 624. (($P) 3. 1.))
         ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 936. (($P) 2. 2.))
         ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
         ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES)
          ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
           ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
      ((MSETQ) |$Null4r2|
       ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
        ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 4050. (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$Null4g|
       (($EV)
        ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|) 2.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|) 8.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|) 6.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|) 72.)
         ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
         ((MTIMES) 6. (($P) 3. 1.))
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
         ((MTIMES) 3. (($P) 2. 2.))
         ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
         ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
         ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
         ((MQUOTIENT)
          ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)) 6.)
         ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.)) 72.))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4cr|
       ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
        ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$S6m|
       ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
        ((MTIMES) 28320. (($P) 5. 1.))
        ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 82400. (($P) 3. 3.))
        ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
      ((MSETQ) |$S6z|
       ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
        ((MTIMES) 1177320. (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
        ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) 929500. (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
        ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.))
        ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
      ((MSETQ) |$Null6r16|
       ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
        ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
        ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 3074625000. (($P) 3. 3.))
        ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.))
        ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
        ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
      ((MSETQ) |$Null6g|
       (($EV)
        ((MPLUS) ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
         ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
         ((MQUOTIENT) ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
         ((MQUOTIENT)
          ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|)) 4.)
         ((MQUOTIENT) ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|)
          168.)
         ((MQUOTIENT)
          ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.) |$d|)
          280.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
         ((MQUOTIENT) ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
         ((MQUOTIENT)
          ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|)) 3.)
         ((MQUOTIENT)
          ((MMINUS)
           ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
          3.)
         ((MQUOTIENT) ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|)
          378.)
         ((MQUOTIENT)
          ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.) |$d|)
          1260.)
         ((MQUOTIENT)
          ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.) |$d|)
          945.)
         ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|) 4.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|) 4.)
         ((MQUOTIENT) ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|)
          2520.)
         ((MQUOTIENT)
          ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 2. 0.) 2.) |$d|)
          140.)
         ((MQUOTIENT)
          ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.) |$d|)
          252.)
         ((MQUOTIENT) ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|)
          7560.)
         ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.))) 18.)
         ((MTIMES) 110. (($P) 5. 1.))
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
         ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.)) 7.)
         ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.)) 12.)
         ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
         ((MQUOTIENT)
          ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)) 70.)
         ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
         ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.)) 7.)
         ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
         ((MQUOTIENT)
          ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)) 7.)
         ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.)) 54.)
         ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.)) 6.)
         ((MQUOTIENT)
          ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
          1260.)
         ((MQUOTIENT)
          ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)) 3.)
         ((MQUOTIENT)
          ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.))
          3780.)
         ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)) 14.)
         ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
         ((MQUOTIENT)
          ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)) 28.)
         ((MQUOTIENT)
          ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.)) 420.)
         ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.)) 45.)
         ((MQUOTIENT)
          ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 2. 0.) 2.))
          280.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.))
          2.)
         ((MQUOTIENT)
          ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
           (($P) 2. 0.))
          140.)
         ((MQUOTIENT)
          ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)) 630.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 1. 1.) 2.))
          2.)
         ((MQUOTIENT)
          ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.)) 420.)
         ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
          37800.))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Lev0| 8.)
      ((MSETQ) |$S8m1|
       ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
        ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
        ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) 8289945720. (($P) 6. 2.))
        ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
        ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 5. 0.))
        ((MTIMES) 8399122200. (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 1.))
        ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 1.))
        ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 4515839300.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 300059350. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
        ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2066129100.) ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 47098800. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
      ((MSETQ) |$S8m2|
       ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
        ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
        ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) 51399096. (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
        ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
        ((MTIMES) 46431000. (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 1.))
        ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 1903750. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
      ((MSETQ) |$S8z1|
       ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
        ((MTIMES) 419373360. (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 6188984592. (($P) 5. 3.))
        ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 20048000. (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 8144150. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 2.))
        ((MTIMES) 23738400. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
      ((MSETQ) |$S8z2|
       ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
        ((MTIMES) 359941680. (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 5264441616. (($P) 5. 3.))
        ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 17416000. (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6809950. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 2.))
        ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 2. 2.))
        ((MTIMES) 20437200. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.))))
      ((MSETQ) |$S10z1|
       ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
        ((MTIMES) 94471732800. (($P) 9. 1.))
        ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
        ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 8. 0.))
        ((MTIMES) 1017474393600. (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1805580000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
        ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.) (($P) 6. 0.))
        ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 6. 0.))
        ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) 607282147584. (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 20082748000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 3.))
        ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 36082698000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 23408646912.) ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 5. 0.))
        ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 3.))
        ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 2.))
        ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
        ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 28894320000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 771289485750.) ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
        ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.) (($P) 4. 1.))
        ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
        ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 11311477275. (($P) 1. 1.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 4. 0.))
        ((MTIMES) 612360000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 3.))
        ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
        ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 575909838000.) ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 2.))
        ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 816480000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 2.))
        ((MTIMES) 27552406000. (($P) 2. 0.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 34574400000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 11854080000.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 3. 1.))
        ((MTIMES) 493920000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 40166544600. (($P) 2. 2.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
        ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.) (($P) 2. 2.))))
      ((MSETQ) |$S10z2|
       ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
        ((MTIMES) 65112321600. (($P) 9. 1.))
        ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
        ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 8. 0.))
        ((MTIMES) 690708211200. (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
        ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 2261880000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.) (($P) 6. 0.))
        ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 6. 0.))
        ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) 376838832384. (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
        ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 2.))
        ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 2.))
        ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 11114538000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 24356973312.) ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 5. 0.))
        ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 6161648325.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 14804370000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1210524000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 6667920000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 359389840950.) ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
        ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.) (($P) 4. 1.))
        ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 1210524000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 3.))
        ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 338354074800.) ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 2.))
        ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
        ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 16134720000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) 18276010200. (($P) 2. 2.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 493920000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))))
      ((MSETQ) |$S103z|
       ((MPLUS) ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
        ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
        ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) 36360611332200. (($P) 8. 2.))
        ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 8. 0.))
        ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1631223468000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) 372093476932800. (($P) 6. 4.))
        ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 6. 2.))
        ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
         (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 540966535200.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 6. 0.))
        ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 1170019452000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 2.))
        ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 5. 1.))
        ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 4662858416400.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 66919708800.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 5. 0.))
        ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.) (($P) 5. 0.))
        ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 66919708800.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 805050582525.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 4.))
        ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 9453628800.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 4. 3.))
        ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 4. 2.))
        ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 40416163200.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 237200140800.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 112702665600.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
         (($P) 4. 1.))
        ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 4. 1.))
        ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 161245123200.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 4. 1.))
        ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 232452259200. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 324362765475. (($P) 1. 1.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 811066032000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 7740984220200.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 3.))
        ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 185345126400.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 430303104000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 3. 3.))
        ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 3. 3.))
        ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 437098032000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) 296415302400. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 2.))
        ((MTIMES) 37933056000. (($P) 1. 0.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 270273024000.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 552463430400.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 3. 1.))
        ((MTIMES) 300421900800. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
         ((MEXPT) (($P) 3. 0.) 3.))
        ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 441839664000. (($P) 1. 0.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 0.))
        ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 14224896000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 10668672000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 8001504000.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 99574272000.) ((MEXPT) (($P) 1. 1.) 3.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 3.))
        ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 16003008000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 4.))
        ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 0.) 3.))))
      |$states_defined|))
    MEXPR) 
(DEFPROP |$SetStates| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SetStates|) |$dd0|) $FUNCTIONS) 
(DEFPROP |%SetStates| |$SetStates| NOUN) 
(DEFPROP |$SSSSstep0| |%SSSSstep0| VERB) 
(MDEFPROP |$SSSSstep0|
    ((LAMBDA)
     ((MLIST) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4| |$l4|
      |$dd0|)
     ((MPROG) ((MLIST) |$d|)
      ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
      ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
      ((MSETQ) |$Asss|
       ((|$gf_amplitudeN4V2|) ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
        ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
      ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
      (($PRINT) "Step0: amplitude computation time"
       ((MPLUS) $TI1 ((MMINUS) $TI0)))
      ((MRETURN) |$Asss|)))
    MEXPR) 
(DEFPROP |$SSSSstep0| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
           |$l4| |$dd0|)
         $FUNCTIONS) 
(DEFPROP |%SSSSstep0| |$SSSSstep0| NOUN) 
(DEFPROP |$SSSSstep1| |%SSSSstep1| VERB) 
(MDEFPROP |$SSSSstep1| ((LAMBDA) ((MLIST) |$AmpS40|) |$AmpS40|) MEXPR) 
(DEFPROP |$SSSSstep1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SSSSstep1|) |$AmpS40|) $FUNCTIONS) 
(DEFPROP |%SSSSstep1| |$SSSSstep1| NOUN) 
(DEFPROP |$gf_SSSSV3| |%gf_SSSSV3| VERB) 
(MDEFPROP |$gf_SSSSV3|
    ((LAMBDA)
     ((MLIST) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4| |$l4|
      |$dd0|)
     ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
      (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
      ((MSETQ) |$Assss0|
       ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
        |$l4| |$dd0|))
      ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
      ((MSETQ) |$f_Assss|
       (($RATSIMP)
        (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
      (($PRINT) "simplification computation time"
       ((MPLUS) $TI2 ((MMINUS) $TI1)))
      ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
      (($PRINT) "computation times" $TI0 $TI1 $TI2)
      ((MSETQ) $GH_0
       ((MQUOTIENT) 1.
        ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
      ((MSETQ) |$tttt0|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
      ((MSETQ) |$tttt|
       (($FACTOR)
        (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTTT|
       (($FACTOR)
        (($EV) ((MTIMES) $GH_0 |$tttt0|) ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTTT_dx3|
       (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
      (($PRINT) "factors from ghosts and momenta and measure"
       |$gh_TTTT_dx3|)
      ((MSETQ) $FINAL_AMP_DX
       (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
      ((MRETURN)
       ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
        (($FACTOR) |$dx3_dOM|)))))
    MEXPR) 
(DEFPROP |$gf_SSSSV3| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
           |$l4| |$dd0|)
         $FUNCTIONS) 
(DEFPROP |%gf_SSSSV3| |$gf_SSSSV3| NOUN) 
(DSKSETQ $NUM_XX3 '$NUM_XX3) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_XX3) 
(MREMPROP '$NUM_XX3 'ARRAY) 
(MPUTPROP '$NUM_XX3 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2. NIL NIL (((1. 3.) . |$Xi|))
      (((1. 2.) (MTIMES SIMP)
        ((MEXPT SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$Xi|)) -1.)
        |$Xi|)
       ((2. 3.) . 1.)))) 
(ADD2LNC '$NUM_XX3 $ARRAYS) 
(DSKSETQ |$usedLevels0| '|$usedLevels0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$usedLevels0| 'HASHAR) 
(MPUTPROP '|$usedLevels0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MLIST)) ((MLIST)) ((MLIST) 4.) ((MLIST)) |#####|)) 
(ADD2LNC '|$usedLevels0| $ARRAYS) 
(DSKSETQ |$usedLevelsPowers0| '|$usedLevelsPowers0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$usedLevelsPowers0| 'HASHAR) 
(MPUTPROP '|$usedLevelsPowers0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MLIST)) ((MLIST)) ((MLIST) 4. 1.) ((MLIST)) |#####|)) 
(ADD2LNC '|$usedLevelsPowers0| $ARRAYS) 
(DSKSETQ |$noAlphas0| '|$noAlphas0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$noAlphas0| 'HASHAR) 
(MPUTPROP '|$noAlphas0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA '(|#####| 0. 0. 1. 0. |#####|)) 
(ADD2LNC '|$noAlphas0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$explK0| 'HASHAR) 
(MPUTPROP '|$explK0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| 0. 0.
              ((MTIMES SIMP) ((|$l| SIMP) 3. 4.) (($L SIMP) 3. 4.)) 0.
              |#####|)) 
(ADD2LNC '|$explK0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$explD0| 'HASHAR) 
(MPUTPROP '|$explD0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6. 6.) 
(FILLARRAY AAAAA
    '(|#####| |#####| |#####| |#####| |#####| |#####| |#####| |#####|
              0. 0. 0. |#####| |#####| |#####| |#####| 0. 0. |#####|
              |#####| |#####| |#####| |#####| 0. |#####| |#####|
              |#####| |#####| |#####| |#####| |#####| |#####| |#####|
              |#####| |#####| |#####| |#####|)) 
(ADD2LNC '|$explD0| $ARRAYS) 
(DSKSETQ |$s| '|$s|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$s|) 
(MREMPROP '|$s| 'ARRAY) 
(MPUTPROP '|$s| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 4. 1. (((4.) (|$k| SIMP) 4.))
      (((1.) (MPLUS SIMP) ((|$k| SIMP) 1.)
        ((MTIMES SIMP) ((|$d| SIMP) 1. 2.) (($X SIMP) 2.))
        ((MTIMES SIMP) ((|$d| SIMP) 1. 3.) (($X SIMP) 3.))
        ((MTIMES SIMP) ((|$d| SIMP) 1. 4.) (($X SIMP) 4.))))
      (((2.) (MPLUS SIMP) ((|$k| SIMP) 2.)
        ((MTIMES SIMP) ((|$d| SIMP) 2. 3.) (($X SIMP) 3.))
        ((MTIMES SIMP) ((|$d| SIMP) 2. 4.) (($X SIMP) 4.))))
      (((3.) (MPLUS SIMP) ((|$k| SIMP) 3.)
        ((MTIMES SIMP) ((|$d| SIMP) 3. 4.) (($X SIMP) 4.)))))) 
(ADD2LNC '|$s| $ARRAYS) 
(DSKSETQ $NUM_PP4 '$NUM_PP4) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_PP4) 
(MREMPROP '$NUM_PP4 'ARRAY) 
(MPUTPROP '$NUM_PP4 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 10. 2.
      (((2. 2.) (RAT SIMP) 1. 2.) ((4. 4.) (RAT SIMP) 1. 2.)) NIL NIL
      NIL NIL NIL
      (((1. 3.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 2. ((MTIMES SIMP) -2. |$Mt|))))
      (((2. 3.) (MTIMES SIMP) ((RAT SIMP) 1. 2.)
        ((MPLUS SIMP) 1. |$Ms| |$Mt|)))
      (((1. 1.) (RAT SIMP) 1. 2.) ((3. 3.) (RAT SIMP) -3. 2.)) NIL NIL
      NIL NIL
      (((1. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 2.)
        ((MPLUS SIMP) -1. |$Ms| |$Mt|)))
      (((2. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Mt|))))
      (((1. 2.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
       ((3. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 2. ((MTIMES SIMP) -2. |$Ms|)))))) 
(ADD2LNC '$NUM_PP4 $ARRAYS) 
(DSKSETQ $NUM_XX4 '$NUM_XX4) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_XX4) 
(MREMPROP '$NUM_XX4 'ARRAY) 
(MPUTPROP '$NUM_XX4 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 6. 2. NIL NIL NIL NIL NIL (((1. 4.) (MEXPT SIMP) |$Xi| -1.))
      (((1. 3.) (MTIMES SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|)
        ((MEXPT SIMP)
         ((MPLUS SIMP) ((MTIMES SIMP) -1. |$Xi|)
          ((MEXPT SIMP RATSIMP) |$Xi| 2.))
         -1.))
       ((2. 4.) . 1.))
      (((1. 2.) (MEXPT SIMP) ((MPLUS SIMP) -1. |$Xi|) -1.)
       ((2. 3.) (MTIMES SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|)
        ((MEXPT SIMP)
         ((MPLUS SIMP) -1. |$om|
          ((MTIMES SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$om|))
           |$Xi|))
         -1.))
       ((3. 4.) (MTIMES SIMP) ((MEXPT SIMP) |$om| -1.)
        ((MEXPT SIMP) |$Xi| -1.) ((MPLUS SIMP) -1. |$om| |$Xi|))))) 
(ADD2LNC '$NUM_XX4 $ARRAYS) 
(DSKSETQ $INFLAG 'T) 
(DSKSETQ $K '$K) 
(DEFPROP $K $ANY MODE) 
(ADD2LNC '$K $PROPS) 
(DSKSETQ |$Mt| '|$Mt|) 
(RESTORE-FACTS '((($KIND) |$Mt| $INTEGER))) 
(ADD2LNC '|$Mt| $PROPS) 
(DEFPROP $R $FIXNUM MODE) 
(ADD2LNC '$R $PROPS) 
(DEFPROP $L0 $FIXNUM MODE) 
(ADD2LNC '$L0 $PROPS) 
(DEFPROP $INR_PQ $FIXNUM MODE) 
(ADD2LNC '$INR_PQ $PROPS) 
(DEFPROP $S $FIXNUM MODE) 
(ADD2LNC '$S $PROPS) 
(DEFPROP $NR $ANY MODE) 
(ADD2LNC '$NR $PROPS) 
(DEFPROP $IP $FIXNUM MODE) 
(ADD2LNC '$IP $PROPS) 
(DEFPROP $IQ $FIXNUM MODE) 
(ADD2LNC '$IQ $PROPS) 
(DEFPROP $NF0 $FIXNUM MODE) 
(ADD2LNC '$NF0 $PROPS) 
(DEFPROP $NT0 $FIXNUM MODE) 
(ADD2LNC '$NT0 $PROPS) 
(DEFPROP $C0 $FIXNUM MODE) 
(ADD2LNC '$C0 $PROPS) 
(DEFPROP $N_PQ $FIXNUM MODE) 
(ADD2LNC '$N_PQ $PROPS) 
(DEFPROP $NR0 $FIXNUM MODE) 
(ADD2LNC '$NR0 $PROPS) 
(DEFPROP $M $FIXNUM MODE) 
(ADD2LNC '$M $PROPS) 
(DEFPROP $N $FIXNUM MODE) 
(ADD2LNC '$N $PROPS) 
(DEFPROP $T $ANY MODE) 
(ADD2LNC '$T $PROPS) 
(DEFPROP $N0 $FIXNUM MODE) 
(ADD2LNC '$N0 $PROPS) 
(DEFPROP $M0 $FIXNUM MODE) 
(ADD2LNC '$M0 $PROPS) 
(DEFPROP $S0 $ANY MODE) 
(ADD2LNC '$S0 $PROPS) 
(DEFPROP $NS0 $ANY MODE) 
(ADD2LNC '$NS0 $PROPS) 
(DEFPROP $NA1 $FIXNUM MODE) 
(ADD2LNC '$NA1 $PROPS) 
(DEFPROP $NA2 $FIXNUM MODE) 
(ADD2LNC '$NA2 $PROPS) 
(DEFPROP $NA3 $FIXNUM MODE) 
(ADD2LNC '$NA3 $PROPS) 
(DEFPROP $NA4 $FIXNUM MODE) 
(ADD2LNC '$NA4 $PROPS) 
(DSKSETQ |$Ms| '|$Ms|) 
(RESTORE-FACTS '((($KIND) |$Ms| $INTEGER))) 
(ADD2LNC '|$Ms| $PROPS) 
(SETQ $LINENUM 103.) 
(SETQ *ALPHABET* (NCONC '(#\_ #\%) *ALPHABET*)) 
(DSKSETQ $CONTEXT '$INITIAL) 
(RESTORE-FACTS '((($KIND) |$Mt| $INTEGER) (($KIND) |$Ms| $INTEGER))) 

==> anc/lisp_results/TTS6zT.lisp <==
;;; -*- Mode: LISP; package:maxima; syntax:common-lisp; -*- 
(in-package :maxima)
(DSKSETQ $%O0 '$DONE) 
(ADDLABEL '$%O0) 
(DSKSETQ $%I1 '(($BATCH) "10_exp_reggeon.v3.mat")) 
(ADDLABEL '$%I1) 
(DSKSETQ $%I2
         '(($DEFINE_VARIABLE) |$expand_reggeon_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I2) 
(DSKSETQ $%O2 'NIL) 
(ADDLABEL '$%O2) 
(DSKSETQ $%I3 '(($DEFINE_VARIABLE) |$dbg_all_terms| NIL $BOOLEAN)) 
(ADDLABEL '$%I3) 
(DSKSETQ $%O3 'NIL) 
(ADDLABEL '$%O3) 
(DSKSETQ $%I4 '(($DEFINE_VARIABLE) |$dbg_compute_levels| NIL $BOOLEAN)) 
(ADDLABEL '$%I4) 
(DSKSETQ $%O4 'NIL) 
(ADDLABEL '$%O4) 
(DSKSETQ $%I5 '(($DEFINE_VARIABLE) |$nn| 0. $INTEGER)) 
(ADDLABEL '$%I5) 
(DSKSETQ $%O5 '0.) 
(ADDLABEL '$%O5) 
(DSKSETQ $%I6 '(($KILL) |$nn|)) 
(ADDLABEL '$%I6) 
(DSKSETQ $%O6 '$DONE) 
(ADDLABEL '$%O6) 
(DSKSETQ $%I7
         '((MDEFINE) (($SET_NUMBER_OF_PARTICLE) |$nn0|)
           ((MPROG) ((MSETQ) |$nn| |$nn0|)
            (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.)
             ((MPLUS) |$nn0| 1.))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MSETQ) ((|$s| ARRAY) $R)
              ((MPLUS) ((|$k|) $R)
               (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S
                ((MPLUS) $R 1.) |$nn0|))))))) 
(ADDLABEL '$%I7) 
(DSKSETQ $%O7
         '((MDEFINE SIMP) (($SET_NUMBER_OF_PARTICLE) |$nn0|)
           ((MPROG) ((MSETQ) |$nn| |$nn0|)
            (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.)
             ((MPLUS) |$nn0| 1.))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MSETQ) ((|$s| ARRAY) $R)
              ((MPLUS) ((|$k|) $R)
               (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S
                ((MPLUS) $R 1.) |$nn0|))))))) 
(ADDLABEL '$%O7) 
(DSKSETQ $%I8
         '((MDEFINE) (($NOTZERO) $X)
           ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))) 
(ADDLABEL '$%I8) 
(DSKSETQ $%O8
         '((MDEFINE SIMP) (($NOTZERO) $X)
           ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))) 
(ADDLABEL '$%O8) 
(DSKSETQ $%I9
         '((MDEFINE)
           ((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
              ((MSETQ) $POW0
               ((MTIMES) 2.
                (($SUM)
                 (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0
                  $MAX_USED_LEVEL0)
                 $L0 2. $MAX_USED_LEVEL0)))
              ((MSETQ) $POW0
               ((MPLUS) $POW0
                (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2.
                 $MAX_USED_LEVEL0)))
              ((MCOND) |$dbg_compute_levels|
               (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T
               $FALSE)
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
            ((MRETURN) |$noAlphas0|)))) 
(ADDLABEL '$%I9) 
(DSKSETQ $%O9
         '((MDEFINE SIMP)
           ((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
              ((MSETQ) $POW0
               ((MTIMES) 2.
                (($SUM)
                 (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0
                  $MAX_USED_LEVEL0)
                 $L0 2. $MAX_USED_LEVEL0)))
              ((MSETQ) $POW0
               ((MPLUS) $POW0
                (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2.
                 $MAX_USED_LEVEL0)))
              ((MCOND) |$dbg_compute_levels|
               (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T
               $FALSE)
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
            ((MRETURN) |$noAlphas0|)))) 
(ADDLABEL '$%O9) 
(DSKSETQ $%I10
         '((MDEFINE)
           ((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevels0| ARRAY) $R)
                  (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
                   ((|$usedLevels0| ARRAY) $R)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevels0|)))) 
(ADDLABEL '$%I10) 
(DSKSETQ $%O10
         '((MDEFINE SIMP)
           ((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevels0| ARRAY) $R)
                  (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
                   ((|$usedLevels0| ARRAY) $R)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevels0|)))) 
(ADDLABEL '$%O10) 
(DSKSETQ $%I11
         '((MDEFINE)
           ((|$compute_levels_and_powers_used_no_zmV1|)
            $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
                  (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
                   ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevelsPowers0|)))) 
(ADDLABEL '$%I11) 
(DSKSETQ $%O11
         '((MDEFINE SIMP)
           ((|$compute_levels_and_powers_used_no_zmV1|)
            $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
                  (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
                   ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevelsPowers0|)))) 
(ADDLABEL '$%O11) 
(DSKSETQ $%I12
         '((MDEFINE) ((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
            ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
              ((MSETQ) |$Nlus0|
               (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
              ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
               ((MPROGN)
                ((MSETQ) $NR_PQ
                 ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R)
                  $INR_PQ))
                ((MSETQ) ((|$explK0| ARRAY) $R)
                 ((MPLUS) ((|$explK0| ARRAY) $R)
                  ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
              ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
               ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
              |$end_r_loop|))
            ((MRETURN) |$Ks_rules0|)))) 
(ADDLABEL '$%I12) 
(DSKSETQ $%O12
         '((MDEFINE SIMP) ((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
            ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
              ((MSETQ) |$Nlus0|
               (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
              ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
               ((MPROGN)
                ((MSETQ) $NR_PQ
                 ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R)
                  $INR_PQ))
                ((MSETQ) ((|$explK0| ARRAY) $R)
                 ((MPLUS) ((|$explK0| ARRAY) $R)
                  ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
              ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
               ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
              |$end_r_loop|))
            ((MRETURN) |$Ks_rules0|)))) 
(ADDLABEL '$%O12) 
(DSKSETQ $%I13
         '((MDEFINE) ((|$compute_Ds|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
            ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
             ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
              ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
               ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
                ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL
                 NIL NIL
                 ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL
                  NIL NIL NIL
                  ((MSETQ) ((|$explD0| ARRAY) $R $S)
                   ((MPLUS) ((|$explD0| ARRAY) $R $S)
                    ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
                     ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
                ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
                 (($ENDCONS)
                  ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
                  ((|$Ds_rules0| ARRAY) $R)))
                |$end_s_loop|))
              |$end_r_loop|))
            ((MRETURN) |$Ds_rules0|)))) 
(ADDLABEL '$%I13) 
(DSKSETQ $%O13
         '((MDEFINE SIMP) ((|$compute_Ds|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
            ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
             ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
              ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
               ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
                ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL
                 NIL NIL
                 ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL
                  NIL NIL NIL
                  ((MSETQ) ((|$explD0| ARRAY) $R $S)
                   ((MPLUS) ((|$explD0| ARRAY) $R $S)
                    ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
                     ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
                ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
                 (($ENDCONS)
                  ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
                  ((|$Ds_rules0| ARRAY) $R)))
                |$end_s_loop|))
              |$end_r_loop|))
            ((MRETURN) |$Ds_rules0|)))) 
(ADDLABEL '$%O13) 
(DSKSETQ $%I14
         '((MDEFINE) (($WICK) |$list_Nr0|)
           ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
            ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
            ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
            ((MSETQ) $WICK00
             ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
              ((MFACTORIAL) |$Nr0|)))
            ((MDO) $R 2. NIL NIL |$nn0| NIL
             ((MPROGN) ((MSETQ) $WICK0 0.)
              ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
              ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
                ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
                 ((MSETQ) $WICK0
                  ((MPLUS) $WICK0
                   ((MTIMES)
                    ((MQUOTIENT) 1.
                     ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
                    $CO0
                    ((MEXPT) ((|$s| ARRAY) $R)
                     ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
                 T $FALSE)))
              ((MSETQ) $WICK00 $WICK0)))
            ((MRETURN) $WICK00)))) 
(ADDLABEL '$%I14) 
(DSKSETQ $%O14
         '((MDEFINE SIMP) (($WICK) |$list_Nr0|)
           ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
            ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
            ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
            ((MSETQ) $WICK00
             ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
              ((MFACTORIAL) |$Nr0|)))
            ((MDO) $R 2. NIL NIL |$nn0| NIL
             ((MPROGN) ((MSETQ) $WICK0 0.)
              ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
              ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
                ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
                 ((MSETQ) $WICK0
                  ((MPLUS) $WICK0
                   ((MTIMES)
                    ((MQUOTIENT) 1.
                     ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
                    $CO0
                    ((MEXPT) ((|$s| ARRAY) $R)
                     ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
                 T $FALSE)))
              ((MSETQ) $WICK00 $WICK0)))
            ((MRETURN) $WICK00)))) 
(ADDLABEL '$%O14) 
(DSKSETQ $%I15
         '((MDEFINE)
           (($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
            |$Ds_rules0|)
           ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
            (($PRINT) "in computing 'Z' (do_all_term)")
            ((MSETQ) $EXPL_INT0 $INT0)
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN)
              ((MCOND) |$dbg_all_terms|
               (($PRINT)
                "in computing 'Z' (do_all_term) doing all terms for particle"
                $R)
               T $FALSE)
              ((MSETQ) $EXPL_INT0
               (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
                ((|$Ds_rules0| ARRAY) $R)))
              ((MSETQ) $NLEVELS0
               (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
              ((MCOND) |$dbg_all_terms|
               (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
              ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) " project to"
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  "^"
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.)))
                 T $FALSE)
                ((MSETQ) $EXPL_INT0
                 (($RATCOEF) $EXPL_INT0
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.))))
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
            ((MRETURN) $EXPL_INT0)))) 
(ADDLABEL '$%I15) 
(DSKSETQ $%O15
         '((MDEFINE SIMP)
           (($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
            |$Ds_rules0|)
           ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
            (($PRINT) "in computing 'Z' (do_all_term)")
            ((MSETQ) $EXPL_INT0 $INT0)
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN)
              ((MCOND) |$dbg_all_terms|
               (($PRINT)
                "in computing 'Z' (do_all_term) doing all terms for particle"
                $R)
               T $FALSE)
              ((MSETQ) $EXPL_INT0
               (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
                ((|$Ds_rules0| ARRAY) $R)))
              ((MSETQ) $NLEVELS0
               (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
              ((MCOND) |$dbg_all_terms|
               (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
              ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) " project to"
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  "^"
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.)))
                 T $FALSE)
                ((MSETQ) $EXPL_INT0
                 (($RATCOEF) $EXPL_INT0
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.))))
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
            ((MRETURN) $EXPL_INT0)))) 
(ADDLABEL '$%O15) 
(DSKSETQ $%I16
         '((MDEFINE) (($STATE2MATRIX) $STATE0 |$MaxLevel0|)
           ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
            ((MSETQ) $MAT0
             (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
              ((MPLUS) |$MaxLevel0| 1.)))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
                (($HIPOW) $STATE0 (($P) $IP $IQ)))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                ((MPLUS)
                 (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                 (($HIPOW) $STATE0 (($P) $IP $IQ))))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
            ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
             (($ERROR) "In state2matrix missing some contributions in"
              $STATE0 "since we are left with" $STATE00
              "after analysis")
             T $FALSE)
            ((MRETURN) (($COPYMATRIX) $MAT0))))) 
(ADDLABEL '$%I16) 
(DSKSETQ $%O16
         '((MDEFINE SIMP) (($STATE2MATRIX) $STATE0 |$MaxLevel0|)
           ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
            ((MSETQ) $MAT0
             (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
              ((MPLUS) |$MaxLevel0| 1.)))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
                (($HIPOW) $STATE0 (($P) $IP $IQ)))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                ((MPLUS)
                 (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                 (($HIPOW) $STATE0 (($P) $IP $IQ))))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
            ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
             (($ERROR) "In state2matrix missing some contributions in"
              $STATE0 "since we are left with" $STATE00
              "after analysis")
             T $FALSE)
            ((MRETURN) (($COPYMATRIX) $MAT0))))) 
(ADDLABEL '$%O16) 
(DSKSETQ $%I17 '((MSETQ) |$expand_reggeon_loaded| T)) 
(ADDLABEL '$%I17) 
(DSKSETQ $%O17 'T) 
(ADDLABEL '$%O17) 
(DSKSETQ $%O18
         '"/home/igor/tex/NoChaos/maxima.cov/STTT/10_exp_reggeon.v3.mat") 
(ADDLABEL '$%O18) 
(DSKSETQ $%I19
         '((MCOND) ((MNOT) |$expand_reggeon_loaded|)
           (($ERROR) "Cannot batch 10_exp_reggeon") T $FALSE)) 
(ADDLABEL '$%I19) 
(DSKSETQ $%O19 'NIL) 
(ADDLABEL '$%O19) 
(DSKSETQ $%I20 '(($BATCH) "20_der.v2.mat")) 
(ADDLABEL '$%I20) 
(DSKSETQ $%I21
         '(($DEFINE_VARIABLE) |$derivatives_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I21) 
(DSKSETQ $%O21 'NIL) 
(ADDLABEL '$%O21) 
(DSKSETQ $%I22 '(($DEFINE_VARIABLE) |$dbg_wrt_lambda| NIL $BOOLEAN)) 
(ADDLABEL '$%I22) 
(DSKSETQ $%O22 'NIL) 
(ADDLABEL '$%O22) 
(DSKSETQ $%I23 '(($DEFINE_VARIABLE) |$dbg_wrt_pair| NIL $BOOLEAN)) 
(ADDLABEL '$%I23) 
(DSKSETQ $%O23 'NIL) 
(ADDLABEL '$%O23) 
(DSKSETQ $%I24 '(($DEFINE_VARIABLE) |$dbg_wrt_states| NIL $BOOLEAN)) 
(ADDLABEL '$%I24) 
(DSKSETQ $%O24 'NIL) 
(ADDLABEL '$%O24) 
(DSKSETQ $%I25 '(($DEFINE_VARIABLE) |$dbg_wrt_contract| NIL $BOOLEAN)) 
(ADDLABEL '$%I25) 
(DSKSETQ $%O25 'NIL) 
(ADDLABEL '$%O25) 
(DSKSETQ $%I26 '(($DEFINE_VARIABLE) |$dbg_scalars| NIL $BOOLEAN)) 
(ADDLABEL '$%I26) 
(DSKSETQ $%O26 'NIL) 
(ADDLABEL '$%O26) 
(DSKSETQ $%I27 '((MSETQ) $INFLAG T)) 
(ADDLABEL '$%I27) 
(DSKSETQ $%O27 'T) 
(ADDLABEL '$%O27) 
(DSKSETQ $%I28 '((MSETQ) |$NIused| 0.)) 
(ADDLABEL '$%I28) 
(DSKSETQ $%O28 '0.) 
(ADDLABEL '$%O28) 
(DSKSETQ $%I29 '((MSETQ) |$objects_with_index| ((MLIST) $LA |$Sk| $K))) 
(ADDLABEL '$%I29) 
(DSKSETQ $%O29 '((MLIST SIMP) $LA |$Sk| $K)) 
(ADDLABEL '$%O29) 
(DSKSETQ $%I30
         '((MDEFINE)
           ((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
            $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LAK)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$laSk|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $KLA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$Skla|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I30) 
(DSKSETQ $%O30
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
            $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LAK)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$laSk|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $KLA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$Skla|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O30) 
(DSKSETQ $%I31
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $NPOW0 1.)
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LAK)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$laSk|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_lambda_other|)
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $KLA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$Skla|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_other_la|)
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I31) 
(DSKSETQ $%O31
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $NPOW0 1.)
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LAK)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$laSk|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_lambda_other|)
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $KLA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$Skla|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_other_la|)
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O31) 
(DSKSETQ $%I32
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
            $TERM0)
           ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
            ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
            ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.))
            ((MSETQ) $DER0 0.)
            ((MCOND) ((MGREATERP) $LEVEL10 0.)
             ((MSETQ) $DER00
              (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0|
               $TERM0))
             T
             ((MSETQ) $DER00
              ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
            ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
            ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
             ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
              ((MDO) $NT0 1. NIL NIL $LDER00 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_pair|
                 (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
                  "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
                 T $FALSE)
                ((MSETQ) $TMP_DER0
                 (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                  (($INPART) $DER00 $NT0)))
                ((MSETQ) $DER0
                 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
             T
             ((MPROGN)
              ((MCOND) |$dbg_wrt_pair|
               (($PRINT) "    SINGLE term: take der of" $DER00
                "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
               T $FALSE)
              ((MSETQ) $DER0
               (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                $DER00))))
            ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I32) 
(DSKSETQ $%O32
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
            $TERM0)
           ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
            ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
            ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.))
            ((MSETQ) $DER0 0.)
            ((MCOND) ((MGREATERP) $LEVEL10 0.)
             ((MSETQ) $DER00
              (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0|
               $TERM0))
             T
             ((MSETQ) $DER00
              ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
            ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
            ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
             ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
              ((MDO) $NT0 1. NIL NIL $LDER00 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_pair|
                 (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
                  "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
                 T $FALSE)
                ((MSETQ) $TMP_DER0
                 (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                  (($INPART) $DER00 $NT0)))
                ((MSETQ) $DER0
                 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
             T
             ((MPROGN)
              ((MCOND) |$dbg_wrt_pair|
               (($PRINT) "    SINGLE term: take der of" $DER00
                "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
               T $FALSE)
              ((MSETQ) $DER0
               (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                $DER00))))
            ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O32) 
(DSKSETQ $%I33
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
            $TERM0)
           ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
            ((MSETQ) $MAX_USED_LEVEL0
             (($LENGTH) $ONE_STATE_IN_MATRIX0))
            ((MSETQ) |$Der0| $TERM0)
            ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
             ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
              ((MCOND)
               ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
               ((MPROGN)
                ((MDO) $N_PQ 1. NIL NIL
                 (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
                 ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
                  ((MCOND)
                   (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
                   ((MPROGN)
                    ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
                     ((MSETQ) |$tmp_Der0|
                      ((MPLUS) |$tmp_Der0|
                       (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                        ((MPLUS) $L0 ((MMINUS) 1.))
                        ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
                    ((MSETQ) |$Der0| |$tmp_Der0|))
                   T
                   ((MSETQ) |$Der0|
                    (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                     ((MPLUS) $L0 ((MMINUS) 1.))
                     ((MPLUS) $C0 ((MMINUS) 1.)) |$Der0|)))))
                |$end_loop_c0|)
               T $FALSE)))
            ((MRETURN) |$Der0|)))) 
(ADDLABEL '$%I33) 
(DSKSETQ $%O33
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
            $TERM0)
           ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
            ((MSETQ) $MAX_USED_LEVEL0
             (($LENGTH) $ONE_STATE_IN_MATRIX0))
            ((MSETQ) |$Der0| $TERM0)
            ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
             ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
              ((MCOND)
               ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
               ((MPROGN)
                ((MDO) $N_PQ 1. NIL NIL
                 (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
                 ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
                  ((MCOND)
                   (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
                   ((MPROGN)
                    ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
                     ((MSETQ) |$tmp_Der0|
                      ((MPLUS) |$tmp_Der0|
                       (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                        ((MPLUS) $L0 ((MMINUS) 1.))
                        ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
                    ((MSETQ) |$Der0| |$tmp_Der0|))
                   T
                   ((MSETQ) |$Der0|
                    (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                     ((MPLUS) $L0 ((MMINUS) 1.))
                     ((MPLUS) $C0 ((MMINUS) 1.)) |$Der0|)))))
                |$end_loop_c0|)
               T $FALSE)))
            ((MRETURN) |$Der0|)))) 
(ADDLABEL '$%O33) 
(DSKSETQ $%I34
         '((MDEFINE)
           ((|$take_derivative_wrt_scalar_stateSV1|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
            ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
              ((MPROGN)
               ((MCOND) |$dbg_scalars|
                (($PRINT) "nr0=" $NR0 "out of"
                 (($LENGTH) $SCALARS_IN_MATRIX0))
                T $FALSE)
               ((MSETQ) |$tmp_DER0| 0.)
               ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
                ((MPROGN)
                 (($PRINT) "before length(DER0) is"
                  (($LENGTH) |$der0|))
                 ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
                  ((MSETQ) |$tmp_DER0|
                   ((MPLUS) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
                 ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
                T
                ((MPROGN)
                 ((MCOND) |$dbg_scalars|
                  (($PRINT) "SINGLE term " |$der0| "derivative wrt r="
                   $NR0 "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0)
                   "with nr=" $NR0)
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)))
              T $FALSE))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%I34) 
(DSKSETQ $%O34
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_scalar_stateSV1|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
            ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
              ((MPROGN)
               ((MCOND) |$dbg_scalars|
                (($PRINT) "nr0=" $NR0 "out of"
                 (($LENGTH) $SCALARS_IN_MATRIX0))
                T $FALSE)
               ((MSETQ) |$tmp_DER0| 0.)
               ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
                ((MPROGN)
                 (($PRINT) "before length(DER0) is"
                  (($LENGTH) |$der0|))
                 ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
                  ((MSETQ) |$tmp_DER0|
                   ((MPLUS) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
                 ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
                T
                ((MPROGN)
                 ((MCOND) |$dbg_scalars|
                  (($PRINT) "SINGLE term " |$der0| "derivative wrt r="
                   $NR0 "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0)
                   "with nr=" $NR0)
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)))
              T $FALSE))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%O34) 
(DSKSETQ $%I35
         '((MDEFINE)
           ((|$take_derivative_wrt_scalar_stateSV2|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
            ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
             ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
              (($PRINT)
               "in take_derivative_wrt_scalar_stateSV2 acting on" $LT0
               "terms")
              ((MDO) $NT0 1. NIL NIL $LT0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_states|
                 (($PRINT)
                  "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                  $NT0 "out of" $LT0 "now there are"
                  ((MCOND) ((MNOT) (($NUMBERP) |$der0|))
                   (($LENGTH) |$der0|) T 0.)
                  "terms")
                 T
                 ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                   $NT0 "(step 100) out of" $LT0)
                  T $FALSE))
                ((MSETQ) |$NIused| 0.)
                ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
                ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
                 NIL
                 ((MCOND)
                  ((MNOT)
                   ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                  ((MPROGN)
                   ((MSETQ) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
                   |$end_nr_loop|)
                  T $FALSE))
                ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
                |$end_t0_loop|)))
             T
             ((MPROGN) ((MSETQ) |$der0| $TERM0)
              ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
               NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                ((MPROGN)
                 ((MCOND) |$dbg_wrt_states|
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
                   |$der0| "derivative wrt r=" $NR0 "and"
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)
                T $FALSE))))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%I35) 
(DSKSETQ $%O35
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_scalar_stateSV2|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
            ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
             ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
              (($PRINT)
               "in take_derivative_wrt_scalar_stateSV2 acting on" $LT0
               "terms")
              ((MDO) $NT0 1. NIL NIL $LT0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_states|
                 (($PRINT)
                  "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                  $NT0 "out of" $LT0 "now there are"
                  ((MCOND) ((MNOT) (($NUMBERP) |$der0|))
                   (($LENGTH) |$der0|) T 0.)
                  "terms")
                 T
                 ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                   $NT0 "(step 100) out of" $LT0)
                  T $FALSE))
                ((MSETQ) |$NIused| 0.)
                ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
                ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
                 NIL
                 ((MCOND)
                  ((MNOT)
                   ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                  ((MPROGN)
                   ((MSETQ) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
                   |$end_nr_loop|)
                  T $FALSE))
                ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
                |$end_t0_loop|)))
             T
             ((MPROGN) ((MSETQ) |$der0| $TERM0)
              ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
               NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                ((MPROGN)
                 ((MCOND) |$dbg_wrt_states|
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
                   |$der0| "derivative wrt r=" $NR0 "and"
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)
                T $FALSE))))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%O35) 
(DSKSETQ $%I36
         '((MDEFINE) (($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0)
           ((MPROG)
            ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0
             $NPOW0 $OP0 $IND0 $NFAC0 $NR0 $NS0)
            ((MSETQ) $UTERM00 $UTERM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
             ((MRETURN) $UTERM0) T $FALSE)
            ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
            ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_contract|
               (($PRINT) "      Exam" $FAC0) T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
                ((MCOND)
                 ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
                  ((MNOT) ((MEQUAL) $NPOW0 2.)))
                 (($ERROR) "the power must be 2!! wrong term=" $UTERM0)
                 T $FALSE)
                ((MCOND)
                 ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
                 ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MCOND) ((MEQUAL) $OP0 $LA)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 |$Sk|)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 $K)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE))
               T
               ((MCOND)
                ((MAND) $ISOP0
                 (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
                ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
                 ((MCOND)
                  ((MNOT)
                   (($IS)
                    ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
                  ((MPROGN)
                   ((MSETQ) $OTHERFAC0
                    (($ASSOC) $IND0 $LIST_INDEX_FACS0))
                   ((MSETQ) $NR0 (($INPART) $FAC0 1.))
                   ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
                   ((MCOND) ((MLEQP) $NR0 $NS0)
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $FAC0 0.)
                        (($INPART) $OTHERFAC0 0.))
                       $NR0 (($INPART) $FAC0 2.) $NS0
                       (($INPART) $OTHERFAC0 2.))))
                    T
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $OTHERFAC0 0.)
                        (($INPART) $FAC0 0.))
                       $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                       (($INPART) $FAC0 2.)))))
                   ((MSETQ) $LIST_INDEX_FACS0
                    (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0)
                     $LIST_INDEX_FACS0)))
                  T
                  ((MSETQ) $LIST_INDEX_FACS0
                   (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
                T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
              |$end_fac_loop|))
            ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
             ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
            ((MRETURN) $CTERM0)))) 
(ADDLABEL '$%I36) 
(DSKSETQ $%O36
         '((MDEFINE SIMP) (($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0)
           ((MPROG)
            ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0
             $NPOW0 $OP0 $IND0 $NFAC0 $NR0 $NS0)
            ((MSETQ) $UTERM00 $UTERM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
             ((MRETURN) $UTERM0) T $FALSE)
            ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
            ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_contract|
               (($PRINT) "      Exam" $FAC0) T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
                ((MCOND)
                 ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
                  ((MNOT) ((MEQUAL) $NPOW0 2.)))
                 (($ERROR) "the power must be 2!! wrong term=" $UTERM0)
                 T $FALSE)
                ((MCOND)
                 ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
                 ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MCOND) ((MEQUAL) $OP0 $LA)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 |$Sk|)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 $K)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE))
               T
               ((MCOND)
                ((MAND) $ISOP0
                 (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
                ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
                 ((MCOND)
                  ((MNOT)
                   (($IS)
                    ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
                  ((MPROGN)
                   ((MSETQ) $OTHERFAC0
                    (($ASSOC) $IND0 $LIST_INDEX_FACS0))
                   ((MSETQ) $NR0 (($INPART) $FAC0 1.))
                   ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
                   ((MCOND) ((MLEQP) $NR0 $NS0)
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $FAC0 0.)
                        (($INPART) $OTHERFAC0 0.))
                       $NR0 (($INPART) $FAC0 2.) $NS0
                       (($INPART) $OTHERFAC0 2.))))
                    T
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $OTHERFAC0 0.)
                        (($INPART) $FAC0 0.))
                       $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                       (($INPART) $FAC0 2.)))))
                   ((MSETQ) $LIST_INDEX_FACS0
                    (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0)
                     $LIST_INDEX_FACS0)))
                  T
                  ((MSETQ) $LIST_INDEX_FACS0
                   (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
                T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
              |$end_fac_loop|))
            ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
             ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
            ((MRETURN) $CTERM0)))) 
(ADDLABEL '$%O36) 
(DSKSETQ $%I37
         '((MDEFINE) (($CONTRACT_PAIRS) |$utermS0|)
           ((MPROG) ((MLIST) $SUM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
             ((MPROGN) ((MSETQ) $SUM0 0.)
              ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
               ((MSETQ) $SUM0
                ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
             T
             ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
            ((MRETURN) $SUM0)))) 
(ADDLABEL '$%I37) 
(DSKSETQ $%O37
         '((MDEFINE SIMP) (($CONTRACT_PAIRS) |$utermS0|)
           ((MPROG) ((MLIST) $SUM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
             ((MPROGN) ((MSETQ) $SUM0 0.)
              ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
               ((MSETQ) $SUM0
                ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
             T
             ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
            ((MRETURN) $SUM0)))) 
(ADDLABEL '$%O37) 
(DSKSETQ $%I38 '((MSETQ) |$derivatives_loaded| T)) 
(ADDLABEL '$%I38) 
(DSKSETQ $%O38 'T) 
(ADDLABEL '$%O38) 
(DSKSETQ $%O39 '"/home/igor/tex/NoChaos/maxima.cov/STTT/20_der.v2.mat") 
(ADDLABEL '$%O39) 
(DSKSETQ $%I40
         '((MCOND) ((MNOT) |$derivatives_loaded|)
           (($ERROR) "Cannot batch 20_der") T $FALSE)) 
(ADDLABEL '$%I40) 
(DSKSETQ $%O40 'NIL) 
(ADDLABEL '$%O40) 
(DSKSETQ $%I41 '(($BATCH) "39_aux_functions_for_amplitudes.v0.mat")) 
(ADDLABEL '$%I41) 
(DSKSETQ $%I42 '(($DEFINE_VARIABLE) |$compute_pp_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I42) 
(DSKSETQ $%O42 'NIL) 
(ADDLABEL '$%O42) 
(DSKSETQ $%I43 '(($DEFINE_VARIABLE) $AP 2. $INTEGER)) 
(ADDLABEL '$%I43) 
(DSKSETQ $%O43 '2.) 
(ADDLABEL '$%O43) 
(DSKSETQ $%I44
         '((MDEFINE) (($TRUE_XX) $R $S)
           ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))) 
(ADDLABEL '$%I44) 
(DSKSETQ $%O44
         '((MDEFINE SIMP) (($TRUE_XX) $R $S)
           ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))) 
(ADDLABEL '$%O44) 
(DSKSETQ $%I45
         '((MDEFINE) ((|$otherN|) $M $N)
           ((MCOND)
            ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
             ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
            3. T
            ((MCOND)
             ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
              ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
             2. T
             ((MCOND)
              ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
               ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
              1. T $FALSE))))) 
(ADDLABEL '$%I45) 
(DSKSETQ $%O45
         '((MDEFINE SIMP) ((|$otherN|) $M $N)
           ((MCOND)
            ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
             ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
            3. T
            ((MCOND)
             ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
              ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
             2. T
             ((MCOND)
              ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
               ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
              1. T $FALSE))))) 
(ADDLABEL '$%O45) 
(DSKSETQ $%I46
         '((MDEFINE) (($COMPUTE_PP3) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MDO) $N 1. NIL NIL |$nn| NIL
              ((MCOND) ((MEQUAL) $M $N)
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
                 $AP))
               T
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
                 ((MPLUS)
                  ((MPLUS) 1.
                   ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))) 
(ADDLABEL '$%I46) 
(DSKSETQ $%O46
         '((MDEFINE SIMP) (($COMPUTE_PP3) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MDO) $N 1. NIL NIL |$nn| NIL
              ((MCOND) ((MEQUAL) $M $N)
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
                 $AP))
               T
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
                 ((MPLUS)
                  ((MPLUS) 1.
                   ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))) 
(ADDLABEL '$%O46) 
(DSKSETQ $%I47
         '((MDEFINE) (($PP3ONSHELL) $M $N) (($NUM_PP3 ARRAY) $M $N))) 
(ADDLABEL '$%I47) 
(DSKSETQ $%O47
         '((MDEFINE SIMP) (($PP3ONSHELL) $M $N)
           (($NUM_PP3 ARRAY) $M $N))) 
(ADDLABEL '$%O47) 
(DSKSETQ $%I48
         '((MSETQ) (($NUM_XX3 ARRAY) 1. 2.)
           ((MQUOTIENT) |$Xi| ((MPLUS) 1. ((MMINUS) |$Xi|))))) 
(ADDLABEL '$%I48) 
(DSKSETQ $%O48
         '((MTIMES SIMP)
           ((MEXPT SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$Xi|))
            -1.)
           |$Xi|)) 
(ADDLABEL '$%O48) 
(DSKSETQ $%I49 '((MSETQ) (($NUM_XX3 ARRAY) 1. 3.) |$Xi|)) 
(ADDLABEL '$%I49) 
(DSKSETQ $%O49 '|$Xi|) 
(ADDLABEL '$%O49) 
(DSKSETQ $%I50 '((MSETQ) (($NUM_XX3 ARRAY) 2. 3.) 1.)) 
(ADDLABEL '$%I50) 
(DSKSETQ $%O50 '1.) 
(ADDLABEL '$%O50) 
(DSKSETQ $%I51
         '((MDEFINE) (($TRUE_GF_XX3) $R $S) (($NUM_XX3 ARRAY) $R $S))) 
(ADDLABEL '$%I51) 
(DSKSETQ $%O51
         '((MDEFINE SIMP) (($TRUE_GF_XX3) $R $S)
           (($NUM_XX3 ARRAY) $R $S))) 
(ADDLABEL '$%O51) 
(DSKSETQ $%I52
         '((MDEFINE) (($GF_XX3) $M $N)
           ((MCOND) ((MEQUAL) $M 1.) |$x1| T
            ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
             ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
              |$x3|))))) 
(ADDLABEL '$%I52) 
(DSKSETQ $%O52
         '((MDEFINE SIMP) (($GF_XX3) $M $N)
           ((MCOND) ((MEQUAL) $M 1.) |$x1| T
            ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
             ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
              |$x3|))))) 
(ADDLABEL '$%O52) 
(DSKSETQ $%I53
         '((MDEFINE) (($COMPUTE_PP4) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
              ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
               $AP)))
            ((MSETQ) |$Mu|
             ((MPLUS)
              ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
              ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
            ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))) 
(ADDLABEL '$%I53) 
(DSKSETQ $%O53
         '((MDEFINE SIMP) (($COMPUTE_PP4) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
              ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
               $AP)))
            ((MSETQ) |$Mu|
             ((MPLUS)
              ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
              ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
            ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))) 
(ADDLABEL '$%O53) 
(DSKSETQ $%I54
         '((MDEFINE) (($PP4ONSHELL) $M $N) (($NUM_PP4 ARRAY) $M $N))) 
(ADDLABEL '$%I54) 
(DSKSETQ $%O54
         '((MDEFINE SIMP) (($PP4ONSHELL) $M $N)
           (($NUM_PP4 ARRAY) $M $N))) 
(ADDLABEL '$%O54) 
(DSKSETQ $%I55
         '((MDEFINE) (($COMPUTE_XX4))
           ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
            (($REMARRAY) $NUM_XX4)
            ((MSETQ) $GF_X_RULES
             ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
              ((MEQUAL) |$om|
               ((MQUOTIENT)
                ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
                 (($XX) 1. 3.))
                (($XX) 2. 4.)))))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
              ((MEQUAL)
               ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.)
                (($XX) 2. 4.))
               ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
            ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
            ((MSETQ) $SO_X13
             (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
            ((MSETQ) $XX4_LIST
             (($MAKELIST)
              (($MAKELIST)
               ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S))
               $S ((MPLUS) $R 1.) |$nn|)
              $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
            ((MSETQ) $XX4_LIST
             (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
            ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
            ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
             (($MAP) ":" ((MLIST) (($LHS) $GFXX0))
              ((MLIST) (($RHS) $GFXX0))))
            ((MSETQ) |$dx3_dOM|
             (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
            ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES))
            |$xx4_done|))) 
(ADDLABEL '$%I55) 
(DSKSETQ $%O55
         '((MDEFINE SIMP) (($COMPUTE_XX4))
           ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
            (($REMARRAY) $NUM_XX4)
            ((MSETQ) $GF_X_RULES
             ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
              ((MEQUAL) |$om|
               ((MQUOTIENT)
                ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
                 (($XX) 1. 3.))
                (($XX) 2. 4.)))))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
              ((MEQUAL)
               ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.)
                (($XX) 2. 4.))
               ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
            ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
            ((MSETQ) $SO_X13
             (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
            ((MSETQ) $XX4_LIST
             (($MAKELIST)
              (($MAKELIST)
               ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S))
               $S ((MPLUS) $R 1.) |$nn|)
              $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
            ((MSETQ) $XX4_LIST
             (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
            ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
            ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
             (($MAP) ":" ((MLIST) (($LHS) $GFXX0))
              ((MLIST) (($RHS) $GFXX0))))
            ((MSETQ) |$dx3_dOM|
             (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
            ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES))
            |$xx4_done|))) 
(ADDLABEL '$%O55) 
(DSKSETQ $%I56
         '((MDEFINE) (($TRUE_GF_XX4) $R $S) (($NUM_XX4 ARRAY) $R $S))) 
(ADDLABEL '$%I56) 
(DSKSETQ $%O56
         '((MDEFINE SIMP) (($TRUE_GF_XX4) $R $S)
           (($NUM_XX4 ARRAY) $R $S))) 
(ADDLABEL '$%O56) 
(DSKSETQ $%I57
         '((MDEFINE) ((|$check_cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
              ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
              ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
              ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
              ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
              ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
              ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
              ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
              ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
              ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%I57) 
(DSKSETQ $%O57
         '((MDEFINE SIMP) ((|$check_cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
              ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
              ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
              ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
              ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
              ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
              ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
              ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
              ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
              ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%O57) 
(DSKSETQ $%I58
         '((MDEFINE) ((|$cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%I58) 
(DSKSETQ $%O58
         '((MDEFINE SIMP) ((|$cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%O58) 
(DSKSETQ $%I59
         '((MDEFINE) ((|$check_cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%I59) 
(DSKSETQ $%O59
         '((MDEFINE SIMP) ((|$check_cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%O59) 
(DSKSETQ $%I60
         '((MDEFINE) ((|$cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%I60) 
(DSKSETQ $%O60
         '((MDEFINE SIMP) ((|$cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%O60) 
(DSKSETQ $%I61
         '((MDEFINE) ((|$check_swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%I61) 
(DSKSETQ $%O61
         '((MDEFINE SIMP) ((|$check_swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%O61) 
(DSKSETQ $%I62
         '((MDEFINE) ((|$swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%I62) 
(DSKSETQ $%O62
         '((MDEFINE SIMP) ((|$swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%O62) 
(DSKSETQ $%I63
         '((MDEFINE) ((|$swap_gfA_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|))) $AMP00)))) 
(ADDLABEL '$%I63) 
(DSKSETQ $%O63
         '((MDEFINE SIMP) ((|$swap_gfA_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|))) $AMP00)))) 
(ADDLABEL '$%O63) 
(DSKSETQ $%I64
         '((MDEFINE) (($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|)
           ((MPROG) ((MSETQ) |$nn| 4.)
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
            ((MSETQ) $GH_00
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) $GH_0P
             (($FACTOR)
              (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_0p|
             (($FACTOR)
              (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_pp|
             (($FACTOR)
              (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.)
               ((MEQUAL) |$Mt| 0.))))
            ((MSETQ) |$gh_TTT0|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTT|
             (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))) 
(ADDLABEL '$%I64) 
(DSKSETQ $%O64
         '((MDEFINE SIMP) (($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|)
           ((MPROG) ((MSETQ) |$nn| 4.)
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
            ((MSETQ) $GH_00
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) $GH_0P
             (($FACTOR)
              (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_0p|
             (($FACTOR)
              (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_pp|
             (($FACTOR)
              (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.)
               ((MEQUAL) |$Mt| 0.))))
            ((MSETQ) |$gh_TTT0|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTT|
             (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))) 
(ADDLABEL '$%O64) 
(DSKSETQ $%I65 '((MSETQ) |$compute_pp_loaded| T)) 
(ADDLABEL '$%I65) 
(DSKSETQ $%O65 'T) 
(ADDLABEL '$%O65) 
(DSKSETQ $%O66
         '"/home/igor/tex/NoChaos/maxima.cov/STTT/39_aux_functions_for_amplitudes.v0.mat") 
(ADDLABEL '$%O66) 
(DSKSETQ $%I67
         '((MCOND) ((MNOT) |$compute_pp_loaded|)
           (($ERROR) "Cannot batch 39_aux_functions_for_amplitudes") T
           $FALSE)) 
(ADDLABEL '$%I67) 
(DSKSETQ $%O67 'NIL) 
(ADDLABEL '$%O67) 
(DSKSETQ $%I68 '(($BATCH) "32_compute_4pts_amplitude.v0.3.mat")) 
(ADDLABEL '$%I68) 
(DSKSETQ $%I69 '(($DEFINE_VARIABLE) |$amp_4pts_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I69) 
(DSKSETQ $%O69 'NIL) 
(ADDLABEL '$%O69) 
(DSKSETQ $%I70
         '((MDEFINE) (($ORDERXX) $R $S)
           ((MCOND) ((MEQUAL) $R $S) 0. T
            ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
             ((MMINUS) (($XX) $S $R)))))) 
(ADDLABEL '$%I70) 
(DSKSETQ $%O70
         '((MDEFINE SIMP) (($ORDERXX) $R $S)
           ((MCOND) ((MEQUAL) $R $S) 0. T
            ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
             ((MMINUS) (($XX) $S $R)))))) 
(ADDLABEL '$%O70) 
(DSKSETQ $%I71
         '((MDEFINE) (($ORDERPP) $R $S)
           ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))) 
(ADDLABEL '$%I71) 
(DSKSETQ $%O71
         '((MDEFINE SIMP) (($ORDERPP) $R $S)
           ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))) 
(ADDLABEL '$%O71) 
(DSKSETQ $%I72
         '((MDEFINE) (($TRUE_KK) $R $M $S $N)
           ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))) 
(ADDLABEL '$%I72) 
(DSKSETQ $%O72
         '((MDEFINE SIMP) (($TRUE_KK) $R $M $S $N)
           ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))) 
(ADDLABEL '$%O72) 
(DSKSETQ $%I73
         '((MDEFINE) ((|$true_Skk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%I73) 
(DSKSETQ $%O73
         '((MDEFINE SIMP) ((|$true_Skk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%O73) 
(DSKSETQ $%I74
         '((MDEFINE) ((|$true_kSk|) $S $N $R $M)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%I74) 
(DSKSETQ $%O74
         '((MDEFINE SIMP) ((|$true_kSk|) $S $N $R $M)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%O74) 
(DSKSETQ $%I75
         '((MDEFINE) ((|$true_SkSk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
            (($SUM)
             (($SUM)
              ((MTIMES) (($ORDERPP) $T $U)
               ((MEXPT) (($ORDERXX) $R $T) $M)
               ((MEXPT) (($ORDERXX) $S $U) $N))
              $T 1. |$nn|)
             $U 1. |$nn|)))) 
(ADDLABEL '$%I75) 
(DSKSETQ $%O75
         '((MDEFINE SIMP) ((|$true_SkSk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
            (($SUM)
             (($SUM)
              ((MTIMES) (($ORDERPP) $T $U)
               ((MEXPT) (($ORDERXX) $R $T) $M)
               ((MEXPT) (($ORDERXX) $S $U) $N))
              $T 1. |$nn|)
             $U 1. |$nn|)))) 
(ADDLABEL '$%O75) 
(DSKSETQ $%I76
         '((MDEFINE) (($FROM_STATE_TO_ADDEND_LIST) $STATE0)
           ((MPROG)
            ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T
             $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
             ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
            ((MSETQ) $LIST0
             (($MAKELIST) (($INPART) $STATE0 $T) $T 1.
              (($LENGTH) $STATE0)))
            ((MRETURN) $LIST0)))) 
(ADDLABEL '$%I76) 
(DSKSETQ $%O76
         '((MDEFINE SIMP) (($FROM_STATE_TO_ADDEND_LIST) $STATE0)
           ((MPROG)
            ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T
             $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
             ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
            ((MSETQ) $LIST0
             (($MAKELIST) (($INPART) $STATE0 $T) $T 1.
              (($LENGTH) $STATE0)))
            ((MRETURN) $LIST0)))) 
(ADDLABEL '$%O76) 
(DSKSETQ $%I77
         '((MDEFINE)
           (($EXTRACT_AND_NORMALIZE_COEFFS)
            $LIST_OF_LISTS_OF_SUBSTATES0)
           ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
            ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
              ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
               ((MPROGN) ((MSETQ) $S00 $S0)
                ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                 ((MPROGN)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)))
                ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
                 ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                  ((MPROGN)
                   ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
                   ((MCOND) ((MGREATERP) $POW0 0.)
                    ((MSETQ) $S00
                     ((MTIMES)
                      ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                      ((MEXPT)
                       ((MQUOTIENT)
                        ((MQUOTIENT) ((MMINUS) 1.)
                         ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                        ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                       $POW0)))
                    T $FALSE))))
                ((MCOND)
                 ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
                  ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
                 (($ERROR)
                  "extract_and_normalize_coeffs cannot compute normalized coeff from"
                  $S0 "left over is" $S00)
                 T $FALSE)
                ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
              ((MSETQ) $COEFFS_LIST0
               (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
            ((MRETURN) $COEFFS_LIST0)))) 
(ADDLABEL '$%I77) 
(DSKSETQ $%O77
         '((MDEFINE SIMP)
           (($EXTRACT_AND_NORMALIZE_COEFFS)
            $LIST_OF_LISTS_OF_SUBSTATES0)
           ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
            ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
              ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
               ((MPROGN) ((MSETQ) $S00 $S0)
                ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                 ((MPROGN)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)))
                ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
                 ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                  ((MPROGN)
                   ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
                   ((MCOND) ((MGREATERP) $POW0 0.)
                    ((MSETQ) $S00
                     ((MTIMES)
                      ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                      ((MEXPT)
                       ((MQUOTIENT)
                        ((MQUOTIENT) ((MMINUS) 1.)
                         ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                        ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                       $POW0)))
                    T $FALSE))))
                ((MCOND)
                 ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
                  ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
                 (($ERROR)
                  "extract_and_normalize_coeffs cannot compute normalized coeff from"
                  $S0 "left over is" $S00)
                 T $FALSE)
                ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
              ((MSETQ) $COEFFS_LIST0
               (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
            ((MRETURN) $COEFFS_LIST0)))) 
(ADDLABEL '$%O77) 
(DSKSETQ $%I78
         '((MDEFINE) ((|$amplitudeN4V1|) $STATES_LIST0)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) |$Partials0|
                  (($ENDCONS)
                   ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                    $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                   |$Partials0|))
                 ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I78) 
(DSKSETQ $%O78
         '((MDEFINE SIMP) ((|$amplitudeN4V1|) $STATES_LIST0)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) |$Partials0|
                  (($ENDCONS)
                   ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                    $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                   |$Partials0|))
                 ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O78) 
(DSKSETQ $%I79
         '((MDEFINE)
           ((|$amplitudeN4V1_list|) $STATES_LIST0
            $CHECKPOINT_SAVE_FILENAME)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MPROGN)
              ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
               ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
                ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                 ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                  (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                   "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                   (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                   (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                   "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                   "s")
                  ((MSETQ) $LIST_OF_SUBSTATES0
                   ((MLIST)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                  (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                  ((MSETQ) $SL0
                   (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                    $LIST_OF_SUBSTATES0))
                  ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                  ((MSETQ) $NAS_LIST0
                   (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                  ((MSETQ) $US0
                   ((|$compute_levels_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS0
                   ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS_LIST0
                   (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                  ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                  ((MSETQ) $EI0
                   (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                    $DS_RULES0))
                  ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                  ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Computed the expression on which we must act with derivatives in"
                   ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                  ((MSETQ) $PARTIAL_AMP0
                   ((MTIMES)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
                    ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                     $EX_EI0)))
                  ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Taken the derivatives and computed the partial amplitude in"
                   ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                   "s")
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                    |$Partials0|))
                  |$end_3_loops|))))
              (($SAVE)
               (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_"
                (($STRING) $NA1) ".lisp")
               $NA1 $STATES_LIST0 |$Partials0|)
              |$end_na1_loop|))
            ((MRETURN) |$Partials0|)))) 
(ADDLABEL '$%I79) 
(DSKSETQ $%O79
         '((MDEFINE SIMP)
           ((|$amplitudeN4V1_list|) $STATES_LIST0
            $CHECKPOINT_SAVE_FILENAME)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MPROGN)
              ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
               ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
                ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                 ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                  (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                   "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                   (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                   (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                   "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                   "s")
                  ((MSETQ) $LIST_OF_SUBSTATES0
                   ((MLIST)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                  (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                  ((MSETQ) $SL0
                   (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                    $LIST_OF_SUBSTATES0))
                  ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                  ((MSETQ) $NAS_LIST0
                   (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                  ((MSETQ) $US0
                   ((|$compute_levels_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS0
                   ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS_LIST0
                   (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                  ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                  ((MSETQ) $EI0
                   (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                    $DS_RULES0))
                  ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                  ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Computed the expression on which we must act with derivatives in"
                   ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                  ((MSETQ) $PARTIAL_AMP0
                   ((MTIMES)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
                    ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                     $EX_EI0)))
                  ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Taken the derivatives and computed the partial amplitude in"
                   ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                   "s")
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                    |$Partials0|))
                  |$end_3_loops|))))
              (($SAVE)
               (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_"
                (($STRING) $NA1) ".lisp")
               $NA1 $STATES_LIST0 |$Partials0|)
              |$end_na1_loop|))
            ((MRETURN) |$Partials0|)))) 
(ADDLABEL '$%O79) 
(DSKSETQ $%I80
         '((MDEFINE)
           ((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                  (($RATSIMP)
                   (($EV) $FINAL_PARTIAL_AMP0
                    ((MEQUAL) $PP $PP4ONSHELL)
                    ((MEQUAL) $XX $TRUE_GF_XX4))))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I80) 
(DSKSETQ $%O80
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                  (($RATSIMP)
                   (($EV) $FINAL_PARTIAL_AMP0
                    ((MEQUAL) $PP $PP4ONSHELL)
                    ((MEQUAL) $XX $TRUE_GF_XX4))))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O80) 
(DSKSETQ $%I81
         '((MDEFINE)
           ((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I81) 
(DSKSETQ $%O81
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O81) 
(DSKSETQ $%I82
         '((MDEFINE)
           ((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratexpand the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
                  "terms")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I82) 
(DSKSETQ $%O82
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratexpand the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
                  "terms")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O82) 
(DSKSETQ $%I83 '((MSETQ) |$amp_4pts_loaded| T)) 
(ADDLABEL '$%I83) 
(DSKSETQ $%O83 'T) 
(ADDLABEL '$%O83) 
(DSKSETQ $%O84
         '"/home/igor/tex/NoChaos/maxima.cov/STTT/32_compute_4pts_amplitude.v0.3.mat") 
(ADDLABEL '$%O84) 
(DSKSETQ $%I85
         '((MCOND) ((MNOT) |$amp_4pts_loaded|)
           (($ERROR) "Cannot batch 32_compute_4pts_amplitude") T
           $FALSE)) 
(ADDLABEL '$%I85) 
(DSKSETQ $%O85 'NIL) 
(ADDLABEL '$%O85) 
(DSKSETQ $%I86 '(($BATCH) "40_define_test_states.v1.mat")) 
(ADDLABEL '$%I86) 
(DSKSETQ $%I87
         '((MDEFINE) ((|$SetStates|) |$dd0|)
           ((MPROG) ((MSETQ) |$Lev0| 2.)
            ((MSETQ) |$Null2|
             (($EV)
              ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
               ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
               ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
               ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 3.)
            ((MSETQ) |$Null3|
             (($EV)
              ((MPLUS)
               ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.)
                |$dd|)
               ((MMINUS)
                ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.)
                 |$dd|))
               ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
               ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 0.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 3.))
               ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$dd| |$dd0|)))
            ((MSETQ) |$Lev0| 4.)
            ((MSETQ) |$S4z|
             ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
              ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 5742. (($P) 2. 2.))
              ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
            ((MSETQ) |$S4m|
             ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
              ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 2268. (($P) 2. 2.))
              ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
              ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S4r1|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.) |$d|)
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.))
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 4.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r2|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.)
                |$d|)
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 4. 0.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
               ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r3|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 3. 1.))
               ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.))
               ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1|
             (($EV)
              ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
               ((MTIMES) 624. (($P) 3. 1.))
               ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 936. (($P) 2. 2.))
               ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES)
                ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
                 ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
            ((MSETQ) |$Null4r2|
             ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
              ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 4050. (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null4g|
             (($EV)
              ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|)
                2.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                8.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
                6.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|)
                72.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
               ((MTIMES) 6. (($P) 3. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
               ((MTIMES) 3. (($P) 2. 2.))
               ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
               ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
               ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
               ((MQUOTIENT)
                ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
                6.)
               ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.))
                72.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4cr|
             ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
              ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S6m|
             ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
              ((MTIMES) 28320. (($P) 5. 1.))
              ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 82400. (($P) 3. 3.))
              ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S6z|
             ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
              ((MTIMES) 1177320. (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
              ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 929500. (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
            ((MSETQ) |$Null6r16|
             ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
              ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
              ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 3074625000. (($P) 3. 3.))
              ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.))
              ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
              ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
            ((MSETQ) |$Null6g|
             (($EV)
              ((MPLUS)
               ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
               ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
               ((MQUOTIENT)
                ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|))
                4.)
               ((MQUOTIENT)
                ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|) 168.)
               ((MQUOTIENT)
                ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)
                 |$d|)
                280.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
               ((MQUOTIENT)
                ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MMINUS)
                 ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|) 378.)
               ((MQUOTIENT)
                ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
                 |$d|)
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.)
                 |$d|)
                945.)
               ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|) 2520.)
               ((MQUOTIENT)
                ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                140.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)
                 |$d|)
                252.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|) 7560.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.)))
                18.)
               ((MTIMES) 110. (($P) 5. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
               ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
               ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.))
                12.)
               ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
               ((MQUOTIENT)
                ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.))
                70.)
               ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
               ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.))
                7.)
               ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
               ((MQUOTIENT)
                ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.))
                54.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.))
                6.)
               ((MQUOTIENT)
                ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.)
                 (($P) 3. 0.))
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.)
                 (($P) 3. 0.))
                3780.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
                14.)
               ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
               ((MQUOTIENT)
                ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
                28.)
               ((MQUOTIENT)
                ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.))
                45.)
               ((MQUOTIENT)
                ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.))
                280.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
                 (($P) 2. 0.))
                140.)
               ((MQUOTIENT)
                ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.))
                630.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 1. 1.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
                37800.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 8.)
            ((MSETQ) |$S8m1|
             ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.)
               (($P) 7. 0.))
              ((MTIMES) 8289945720. (($P) 6. 2.))
              ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
              ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 0.))
              ((MTIMES) 8399122200. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 1.))
              ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 4515839300.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 300059350. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2066129100.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 47098800. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
            ((MSETQ) |$S8m2|
             ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) 51399096. (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
              ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
              ((MTIMES) 46431000. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
              ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1903750. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
              ((MTIMES) 419373360. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 6188984592. (($P) 5. 3.))
              ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 20048000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 8144150. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 23738400. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
              ((MTIMES) 359941680. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 5264441616. (($P) 5. 3.))
              ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 17416000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6809950. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 20437200. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S10z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
              ((MTIMES) 94471732800. (($P) 9. 1.))
              ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 1017474393600. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1805580000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
              ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.)
               (($P) 6. 1.))
              ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 607282147584. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 20082748000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 36082698000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 23408646912.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 28894320000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 771289485750.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 11311477275. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 612360000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 575909838000.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 816480000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 27552406000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 34574400000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 11854080000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 40166544600. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 2. 2.))))
            ((MSETQ) |$S10z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
              ((MTIMES) 65112321600. (($P) 9. 1.))
              ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 690708211200. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 7. 1.))
              ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
              ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 2261880000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 6. 0.))
              ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 376838832384. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 3.))
              ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 2.))
              ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 11114538000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 24356973312.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.)
               (($P) 4. 4.))
              ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6161648325.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 14804370000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
              ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1210524000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6667920000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 359389840950.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
               (($P) 4. 1.))
              ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1210524000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 338354074800.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 16134720000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 18276010200. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))))
            ((MSETQ) |$S103z|
             ((MPLUS)
              ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
              ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
              ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.)
               (($P) 9. 0.))
              ((MTIMES) 36360611332200. (($P) 8. 2.))
              ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
              ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
              ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1631223468000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.)
               (($P) 7. 0.))
              ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 7. 0.))
              ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) 372093476932800. (($P) 6. 4.))
              ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.)
               (($P) 6. 2.))
              ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
              ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.)
               (($P) 6. 0.))
              ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 540966535200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 6. 0.))
              ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.)
               (($P) 5. 3.))
              ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 1170019452000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.)
               (($P) 5. 2.))
              ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
              ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 4662858416400.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.)
               (($P) 5. 0.))
              ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
              ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 5. 0.))
              ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 805050582525.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 3.))
              ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 9453628800.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
              ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
              ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 4. 2.))
              ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 40416163200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 237200140800.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 112702665600.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
               (($P) 4. 1.))
              ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 161245123200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 4. 1.))
              ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 232452259200. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 324362765475. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.)
               (($P) 4. 0.))
              ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 811066032000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
              ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 7740984220200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
              ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 185345126400.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 430303104000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
              ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 3. 2.))
              ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 437098032000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 296415302400. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 37933056000. (($P) 1. 0.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 270273024000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 552463430400.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
              ((MTIMES) 300421900800. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
               ((MEXPT) (($P) 3. 0.) 3.))
              ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.)
               (($P) 2. 1.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 441839664000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 14224896000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 10668672000.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 8001504000.)
               ((MEXPT) (($P) 1. 0.) 2.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 99574272000.)
               ((MEXPT) (($P) 1. 1.) 3.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 3.))
              ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 16003008000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.)
               (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 4.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 3.))))
            |$states_defined|))) 
(ADDLABEL '$%I87) 
(DSKSETQ $%O87
         '((MDEFINE SIMP) ((|$SetStates|) |$dd0|)
           ((MPROG) ((MSETQ) |$Lev0| 2.)
            ((MSETQ) |$Null2|
             (($EV)
              ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
               ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
               ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
               ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 3.)
            ((MSETQ) |$Null3|
             (($EV)
              ((MPLUS)
               ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.)
                |$dd|)
               ((MMINUS)
                ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.)
                 |$dd|))
               ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
               ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 0.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 3.))
               ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$dd| |$dd0|)))
            ((MSETQ) |$Lev0| 4.)
            ((MSETQ) |$S4z|
             ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
              ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 5742. (($P) 2. 2.))
              ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
            ((MSETQ) |$S4m|
             ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
              ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 2268. (($P) 2. 2.))
              ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
              ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S4r1|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.) |$d|)
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.))
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 4.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r2|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.)
                |$d|)
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 4. 0.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
               ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r3|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 3. 1.))
               ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.))
               ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1|
             (($EV)
              ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
               ((MTIMES) 624. (($P) 3. 1.))
               ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 936. (($P) 2. 2.))
               ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES)
                ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
                 ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
            ((MSETQ) |$Null4r2|
             ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
              ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 4050. (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null4g|
             (($EV)
              ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|)
                2.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                8.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
                6.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|)
                72.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
               ((MTIMES) 6. (($P) 3. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
               ((MTIMES) 3. (($P) 2. 2.))
               ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
               ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
               ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
               ((MQUOTIENT)
                ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
                6.)
               ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.))
                72.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4cr|
             ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
              ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S6m|
             ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
              ((MTIMES) 28320. (($P) 5. 1.))
              ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 82400. (($P) 3. 3.))
              ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S6z|
             ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
              ((MTIMES) 1177320. (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
              ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 929500. (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
            ((MSETQ) |$Null6r16|
             ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
              ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
              ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 3074625000. (($P) 3. 3.))
              ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.))
              ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
              ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
            ((MSETQ) |$Null6g|
             (($EV)
              ((MPLUS)
               ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
               ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
               ((MQUOTIENT)
                ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|))
                4.)
               ((MQUOTIENT)
                ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|) 168.)
               ((MQUOTIENT)
                ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)
                 |$d|)
                280.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
               ((MQUOTIENT)
                ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MMINUS)
                 ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|) 378.)
               ((MQUOTIENT)
                ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
                 |$d|)
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.)
                 |$d|)
                945.)
               ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|) 2520.)
               ((MQUOTIENT)
                ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                140.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)
                 |$d|)
                252.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|) 7560.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.)))
                18.)
               ((MTIMES) 110. (($P) 5. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
               ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
               ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.))
                12.)
               ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
               ((MQUOTIENT)
                ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.))
                70.)
               ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
               ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.))
                7.)
               ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
               ((MQUOTIENT)
                ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.))
                54.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.))
                6.)
               ((MQUOTIENT)
                ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.)
                 (($P) 3. 0.))
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.)
                 (($P) 3. 0.))
                3780.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
                14.)
               ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
               ((MQUOTIENT)
                ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
                28.)
               ((MQUOTIENT)
                ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.))
                45.)
               ((MQUOTIENT)
                ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.))
                280.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
                 (($P) 2. 0.))
                140.)
               ((MQUOTIENT)
                ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.))
                630.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 1. 1.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
                37800.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 8.)
            ((MSETQ) |$S8m1|
             ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.)
               (($P) 7. 0.))
              ((MTIMES) 8289945720. (($P) 6. 2.))
              ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
              ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 0.))
              ((MTIMES) 8399122200. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 1.))
              ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 4515839300.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 300059350. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2066129100.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 47098800. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
            ((MSETQ) |$S8m2|
             ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) 51399096. (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
              ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
              ((MTIMES) 46431000. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
              ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1903750. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
              ((MTIMES) 419373360. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 6188984592. (($P) 5. 3.))
              ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 20048000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 8144150. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 23738400. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
              ((MTIMES) 359941680. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 5264441616. (($P) 5. 3.))
              ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 17416000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6809950. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 20437200. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S10z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
              ((MTIMES) 94471732800. (($P) 9. 1.))
              ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 1017474393600. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1805580000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
              ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.)
               (($P) 6. 1.))
              ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 607282147584. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 20082748000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 36082698000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 23408646912.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 28894320000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 771289485750.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 11311477275. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 612360000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 575909838000.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 816480000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 27552406000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 34574400000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 11854080000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 40166544600. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 2. 2.))))
            ((MSETQ) |$S10z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
              ((MTIMES) 65112321600. (($P) 9. 1.))
              ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 690708211200. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 7. 1.))
              ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
              ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 2261880000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 6. 0.))
              ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 376838832384. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 3.))
              ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 2.))
              ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 11114538000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 24356973312.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.)
               (($P) 4. 4.))
              ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6161648325.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 14804370000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
              ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1210524000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6667920000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 359389840950.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
               (($P) 4. 1.))
              ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1210524000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 338354074800.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 16134720000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 18276010200. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))))
            ((MSETQ) |$S103z|
             ((MPLUS)
              ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
              ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
              ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.)
               (($P) 9. 0.))
              ((MTIMES) 36360611332200. (($P) 8. 2.))
              ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
              ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
              ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1631223468000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.)
               (($P) 7. 0.))
              ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 7. 0.))
              ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) 372093476932800. (($P) 6. 4.))
              ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.)
               (($P) 6. 2.))
              ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
              ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.)
               (($P) 6. 0.))
              ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 540966535200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 6. 0.))
              ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.)
               (($P) 5. 3.))
              ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 1170019452000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.)
               (($P) 5. 2.))
              ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
              ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 4662858416400.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.)
               (($P) 5. 0.))
              ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
              ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 5. 0.))
              ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 805050582525.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 3.))
              ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 9453628800.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
              ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
              ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 4. 2.))
              ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 40416163200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 237200140800.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 112702665600.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
               (($P) 4. 1.))
              ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 161245123200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 4. 1.))
              ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 232452259200. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 324362765475. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.)
               (($P) 4. 0.))
              ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 811066032000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
              ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 7740984220200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
              ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 185345126400.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 430303104000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
              ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 3. 2.))
              ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 437098032000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 296415302400. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 37933056000. (($P) 1. 0.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 270273024000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 552463430400.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
              ((MTIMES) 300421900800. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
               ((MEXPT) (($P) 3. 0.) 3.))
              ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.)
               (($P) 2. 1.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 441839664000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 14224896000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 10668672000.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 8001504000.)
               ((MEXPT) (($P) 1. 0.) 2.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 99574272000.)
               ((MEXPT) (($P) 1. 1.) 3.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 3.))
              ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 16003008000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.)
               (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 4.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 3.))))
            |$states_defined|))) 
(ADDLABEL '$%O87) 
(DSKSETQ $%O88
         '"/home/igor/tex/NoChaos/maxima.cov/STTT/40_define_test_states.v1.mat") 
(ADDLABEL '$%O88) 
(DSKSETQ $%I89 '(($SET_NUMBER_OF_PARTICLE) 4.)) 
(ADDLABEL '$%I89) 
(DSKSETQ $%O89 '$DONE) 
(ADDLABEL '$%O89) 
(DSKSETQ $%I90 '((|$SetStates|) 26.)) 
(ADDLABEL '$%I90) 
(DSKSETQ $%O90 '|$states_defined|) 
(ADDLABEL '$%O90) 
(DSKSETQ $%I91 '(($BATCH) "SSSS_w_ghTTTT_dx3.mat")) 
(ADDLABEL '$%I91) 
(DSKSETQ $%I92
         '((MDEFINE)
           ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|)
            ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
            ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
            ((MSETQ) |$Asss|
             ((|$gf_amplitudeN4V2|)
              ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
              ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
            ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "Step0: amplitude computation time"
             ((MPLUS) $TI1 ((MMINUS) $TI0)))
            ((MRETURN) |$Asss|)))) 
(ADDLABEL '$%I92) 
(DSKSETQ $%O92
         '((MDEFINE SIMP)
           ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|)
            ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
            ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
            ((MSETQ) |$Asss|
             ((|$gf_amplitudeN4V2|)
              ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
              ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
            ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "Step0: amplitude computation time"
             ((MPLUS) $TI1 ((MMINUS) $TI0)))
            ((MRETURN) |$Asss|)))) 
(ADDLABEL '$%O92) 
(DSKSETQ $%I93 '((MDEFINE) ((|$SSSSstep1|) |$AmpS40|) |$AmpS40|)) 
(ADDLABEL '$%I93) 
(DSKSETQ $%O93 '((MDEFINE SIMP) ((|$SSSSstep1|) |$AmpS40|) |$AmpS40|)) 
(ADDLABEL '$%O93) 
(DSKSETQ $%I94
         '((MDEFINE)
           ((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
            ((MSETQ) |$Assss0|
             ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
              |$Sc4| |$l4| |$dd0|))
            ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
            ((MSETQ) |$f_Assss|
             (($RATSIMP)
              (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "simplification computation time"
             ((MPLUS) $TI2 ((MMINUS) $TI1)))
            ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
            (($PRINT) "computation times" $TI0 $TI1 $TI2)
            ((MSETQ) $GH_0
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt0|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) |$tttt|
             (($FACTOR)
              (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_0 |$tttt0|)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT_dx3|
             (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
            (($PRINT) "factors from ghosts and momenta and measure"
             |$gh_TTTT_dx3|)
            ((MSETQ) $FINAL_AMP_DX
             (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
            ((MRETURN)
             ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
              (($FACTOR) |$dx3_dOM|)))))) 
(ADDLABEL '$%I94) 
(DSKSETQ $%O94
         '((MDEFINE SIMP)
           ((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
            ((MSETQ) |$Assss0|
             ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
              |$Sc4| |$l4| |$dd0|))
            ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
            ((MSETQ) |$f_Assss|
             (($RATSIMP)
              (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "simplification computation time"
             ((MPLUS) $TI2 ((MMINUS) $TI1)))
            ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
            (($PRINT) "computation times" $TI0 $TI1 $TI2)
            ((MSETQ) $GH_0
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt0|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) |$tttt|
             (($FACTOR)
              (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_0 |$tttt0|)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT_dx3|
             (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
            (($PRINT) "factors from ghosts and momenta and measure"
             |$gh_TTTT_dx3|)
            ((MSETQ) $FINAL_AMP_DX
             (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
            ((MRETURN)
             ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
              (($FACTOR) |$dx3_dOM|)))))) 
(ADDLABEL '$%O94) 
(DSKSETQ $%O95
         '"/home/igor/tex/NoChaos/maxima.cov/STTT/SSSS_w_ghTTTT_dx3.mat") 
(ADDLABEL '$%O95) 
(DSKSETQ $%I96
         '(($EV) (($DECLARE) |$Ms| $INTEGER)
           (($DECLARE) |$Mt| $INTEGER) (($COMPILE) $ALL))) 
(ADDLABEL '$%I96) 
(DSKSETQ $%O96 '$DONE) 
(ADDLABEL '$%O96) 
(DSKSETQ $%I97
         '((MSETQ) |$qq|
           ((MSETQ) |$qq1| ((MSETQ) |$qq2| ((MSETQ) |$qq3| 1.))))) 
(ADDLABEL '$%I97) 
(DSKSETQ $%O97 '1.) 
(ADDLABEL '$%O97) 
(DSKSETQ $%I98
         '((MSETQ) |$nq|
           ((MSETQ) |$nq1| ((MSETQ) |$nq2| ((MSETQ) |$nq3| 0.))))) 
(ADDLABEL '$%I98) 
(DSKSETQ $%O98 '0.) 
(ADDLABEL '$%O98) 
(DSKSETQ $%I99 '((MSETQ) |$filename| "TTS6zT.lisp")) 
(ADDLABEL '$%I99) 
(DSKSETQ $%O99 '"TTS6zT.lisp") 
(ADDLABEL '$%O99) 
(DSKSETQ $%I100 '((MSETQ) |$qq2| |$S6z|)) 
(ADDLABEL '$%I100) 
(DSKSETQ $%O100
         '((MPLUS SIMP)
           ((MTIMES SIMP) 6750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -20250. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 12275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -6750. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 15950. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 1900. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -7975. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 251225. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -43875. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9720. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 75700. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -337500. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 100680. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -191400. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 929500. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 79515. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -141150. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 214110. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1872750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18168. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1177320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -226500. (($P SIMP) 6. 0.)))) 
(ADDLABEL '$%O100) 
(DSKSETQ $%I101 '((MSETQ) |$nq2| 6.)) 
(ADDLABEL '$%I101) 
(DSKSETQ $%O101 '6.) 
(ADDLABEL '$%O101) 
(DSKSETQ $%I102
         '((MSETQ) |$a1234|
           ((|$gf_SSSSV3|) |$qq| |$nq| |$qq1| |$nq1| |$qq2| |$nq2|
            |$qq3| |$nq3| ""))) 
(ADDLABEL '$%I102) 
(DSKSETQ $%O102
         '((MLIST SIMP)
           ((MTIMES SIMP FACTORED) -4.
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -4. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MPLUS SIMP IRREDUCIBLE) 48312.
             ((MTIMES SIMP RATSIMP) -25472. |$Ms|)
             ((MTIMES SIMP) -37882. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) 13500. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP RATSIMP) -193248. |$om|)
             ((MTIMES SIMP RATSIMP) 114414. |$Ms| |$om|)
             ((MTIMES SIMP) 164460. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP) -81000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP RATSIMP) 96624. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) 20628. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -81000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 322245. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -271590. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -233220. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 162000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -294300. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -128930. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 332600. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 52740. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 130100. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -356160. ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 441060. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 56520. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -108000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 441060. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 221840. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -422200. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 56520. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -422200. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -108000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 322245. ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -294300. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 52740. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -271590. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -128930. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 130100. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -233220. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 332600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 162000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -193248. ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 96624. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 114414. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 20628. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 164460. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -81000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -81000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 48312. ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -25472. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -37882. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 13500. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))))
           ((MTIMES SIMP FACTORED) -4.
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om|) -6.)
            ((MEXPT SIMP) |$om| -6.)
            ((MPLUS SIMP IRREDUCIBLE) 48312.
             ((MTIMES SIMP RATSIMP) -25472. |$Ms|)
             ((MTIMES SIMP) -37882. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) 13500. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP RATSIMP) -193248. |$om|)
             ((MTIMES SIMP RATSIMP) 114414. |$Ms| |$om|)
             ((MTIMES SIMP) 164460. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP) -81000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP RATSIMP) 96624. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) 20628. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -81000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 322245. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -271590. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -233220. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 162000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -294300. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -128930. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 332600. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 52740. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 130100. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -356160. ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 441060. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 56520. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -108000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 441060. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 221840. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -422200. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 56520. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -422200. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -108000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 322245. ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -294300. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 52740. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -271590. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -128930. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 130100. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -233220. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 332600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 162000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -193248. ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 96624. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 114414. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 20628. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 164460. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -81000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -81000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 48312. ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -25472. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -37882. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 13500. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) -6.)
            ((MEXPT SIMP) |$Xi| -6.)
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             12.))
           ((MTIMES SIMP FACTORED)
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) 2. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) 4. ((MTIMES SIMP) -2. |$Ms|)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 6.)
            ((MEXPT SIMP) |$Xi| 6.)
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -12.))
           ((MTIMES SIMP FACTORED) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|)
            |$Xi|
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -2.)))) 
(ADDLABEL '$%O102) 
(DSKSETQ $%I103 '(($SAVE) |$filename| $ALL)) 
(ADDLABEL '$%I103) 
(DSKSETQ |$expand_reggeon_loaded| 'T) 
(ADD2LNC '|$expand_reggeon_loaded| $VALUES) 
(DEFPROP |$expand_reggeon_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$expand_reggeon_loaded| $PROPS) 
(DEFPROP |$expand_reggeon_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$expand_reggeon_loaded| $PROPS) 
(DSKSETQ |$dbg_all_terms| 'NIL) 
(ADD2LNC '|$dbg_all_terms| $VALUES) 
(DEFPROP |$dbg_all_terms| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_all_terms| $PROPS) 
(DEFPROP |$dbg_all_terms| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_all_terms| $PROPS) 
(DSKSETQ |$dbg_compute_levels| 'NIL) 
(ADD2LNC '|$dbg_compute_levels| $VALUES) 
(DEFPROP |$dbg_compute_levels| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_compute_levels| $PROPS) 
(DEFPROP |$dbg_compute_levels| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_compute_levels| $PROPS) 
(DSKSETQ |$derivatives_loaded| 'T) 
(ADD2LNC '|$derivatives_loaded| $VALUES) 
(DEFPROP |$derivatives_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$derivatives_loaded| $PROPS) 
(DEFPROP |$derivatives_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$derivatives_loaded| $PROPS) 
(DSKSETQ |$dbg_wrt_lambda| 'NIL) 
(ADD2LNC '|$dbg_wrt_lambda| $VALUES) 
(DEFPROP |$dbg_wrt_lambda| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_lambda| $PROPS) 
(DEFPROP |$dbg_wrt_lambda| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_lambda| $PROPS) 
(DSKSETQ |$dbg_wrt_pair| 'NIL) 
(ADD2LNC '|$dbg_wrt_pair| $VALUES) 
(DEFPROP |$dbg_wrt_pair| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_pair| $PROPS) 
(DEFPROP |$dbg_wrt_pair| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_pair| $PROPS) 
(DSKSETQ |$dbg_wrt_states| 'NIL) 
(ADD2LNC '|$dbg_wrt_states| $VALUES) 
(DEFPROP |$dbg_wrt_states| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_states| $PROPS) 
(DEFPROP |$dbg_wrt_states| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_states| $PROPS) 
(DSKSETQ |$dbg_wrt_contract| 'NIL) 
(ADD2LNC '|$dbg_wrt_contract| $VALUES) 
(DEFPROP |$dbg_wrt_contract| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_contract| $PROPS) 
(DEFPROP |$dbg_wrt_contract| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_contract| $PROPS) 
(DSKSETQ |$dbg_scalars| 'NIL) 
(ADD2LNC '|$dbg_scalars| $VALUES) 
(DEFPROP |$dbg_scalars| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_scalars| $PROPS) 
(DEFPROP |$dbg_scalars| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_scalars| $PROPS) 
(DSKSETQ |$NIused| '46.) 
(ADD2LNC '|$NIused| $VALUES) 
(DSKSETQ |$objects_with_index| '((MLIST SIMP) $LA |$Sk| $K)) 
(ADD2LNC '|$objects_with_index| $VALUES) 
(DSKSETQ |$compute_pp_loaded| 'T) 
(ADD2LNC '|$compute_pp_loaded| $VALUES) 
(DEFPROP |$compute_pp_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$compute_pp_loaded| $PROPS) 
(DEFPROP |$compute_pp_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$compute_pp_loaded| $PROPS) 
(DSKSETQ $AP '2.) 
(ADD2LNC '$AP $VALUES) 
(DEFPROP $AP ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '$AP $PROPS) 
(DEFPROP $AP $FIXNUM MODE) 
(ADD2LNC '$AP $PROPS) 
(DSKSETQ |$amp_4pts_loaded| 'T) 
(ADD2LNC '|$amp_4pts_loaded| $VALUES) 
(DEFPROP |$amp_4pts_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$amp_4pts_loaded| $PROPS) 
(DEFPROP |$amp_4pts_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$amp_4pts_loaded| $PROPS) 
(DSKSETQ |$nn| '4.) 
(ADD2LNC '|$nn| $VALUES) 
(DSKSETQ |$Lev0| '8.) 
(ADD2LNC '|$Lev0| $VALUES) 
(DSKSETQ |$Null2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -30. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.))
           ((MTIMES SIMP) -10. (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -50. (($P SIMP) 2. 0.)))) 
(ADD2LNC '|$Null2| $VALUES) 
(DSKSETQ |$Null3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 136. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.))
           ((MTIMES SIMP) 144. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.))
           ((MTIMES SIMP) 672. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 288. (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 800. (($P SIMP) 3. 0.)))) 
(ADD2LNC '|$Null3| $VALUES) 
(DSKSETQ |$S4z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4z| $VALUES) 
(DSKSETQ |$S4m|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 25. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 300. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -504. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 153. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 504. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 2268. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 1164. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -2016. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 2250. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4m| $VALUES) 
(DSKSETQ |$S4r1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 1512. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 18144. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) 54432. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 122472. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 734832. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -163296. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -979776. (($P SIMP) 3. 1.)))) 
(ADD2LNC '|$S4r1| $VALUES) 
(DSKSETQ |$S4r2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -1452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -5112. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 1452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -10512. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 1512. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -67122. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19320. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 92520. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 5850. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4r2| $VALUES) 
(DSKSETQ |$S4r3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -552. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -2412. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 552. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 1512. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -4896. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -37476. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 7728. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 49968. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -900. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4r3| $VALUES) 
(DSKSETQ |$Null4r1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 25. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -152. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -312. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1224. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -519. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 936. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 936. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 3004. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 624. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 4350. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4r1| $VALUES) 
(DSKSETQ |$Null4r2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -778. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -3696. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -3393. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -5640. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -15354. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -13050. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -36. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 4050. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 5088. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -5472. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 9000. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4r2| $VALUES) 
(DSKSETQ |$Null4g|
         '((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 37. 72.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 31. 6.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 29. 8.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 5. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 3. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 27. 2.) (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 75. 4.) (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4g| $VALUES) 
(DSKSETQ |$Null4cr|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -82. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -288. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -351. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -696. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1494. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1458. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 468. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 702. (($P SIMP) 2. 2.)))) 
(ADD2LNC '|$Null4cr| $VALUES) 
(DSKSETQ |$S6m|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 925. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -2700. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 1390. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5150. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -2315. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -5150. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -27000. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -2160. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 4320. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6480. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 14240. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 2160. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 30720. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 82400. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -1620. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -8640. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19860. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -7560. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -108600. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 6432. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 28320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$S6m| $VALUES) 
(DSKSETQ |$S6z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 6750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -20250. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 12275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -6750. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 15950. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 1900. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -7975. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 251225. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -43875. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9720. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 75700. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -337500. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 100680. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -191400. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 929500. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 79515. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -141150. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 214110. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1872750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18168. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1177320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -226500. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$S6z| $VALUES) 
(DSKSETQ |$Null6r16|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -251797. ((MEXPT SIMP) (($P SIMP) 1. 0.) 6.))
           ((MTIMES SIMP) -2092175. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -7110175. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -29761875.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -5461735. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -24201350.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -50991925.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -24404550.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -12108575. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -62731800.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -3421800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 69175800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -121746050. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 70097000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 59508925. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -294064625. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -775902375. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -23008900.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -19102900. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 11421000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -442111500. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -78516400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 529209500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1024096500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1110037500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 3074625000. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -149096700.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 40996125. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -116943750. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -1724253750. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1836843750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -221157000. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2713770000. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 83700000. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$Null6r16| $VALUES) 
(DSKSETQ |$Null6g|
         '((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 709. 5400.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 6.))
           ((MTIMES SIMP) ((RAT SIMP) 253. 420.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.) (($P SIMP) 1. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 1051. 315.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 603. 140.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 919. 56.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 5. 2.) (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 10547. 1260.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) ((RAT SIMP) 2831. 420.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 9. 2.) (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 667. 28.) (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 151. 7.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 5. 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 333. 14.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 66103. 3780.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 22. 3.) (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 104651. 1260.) (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 121. 6.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 19141. 378.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 415. 21.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 5. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 508. 21.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 884. 7.) (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 2245. 21.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) ((RAT SIMP) 11343. 140.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 5065. 42.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 295. 14.) (($P SIMP) 1. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 2175. 14.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 1613. 6.) (($P SIMP) 1. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -20. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 8125. 18.) (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$Null6g| $VALUES) 
(DSKSETQ |$S8m1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 3704400. ((MEXPT SIMP) (($P SIMP) 2. 0.) 4.))
           ((MTIMES SIMP) -4233600. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 47098800. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 4233600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 121564800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -95719050.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -168663600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -2066129100.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 2822400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -8467200. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 564480. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -134930880. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -164058060. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 446029860. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 1881600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 300059350. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -166168800. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -564480. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -89953920. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 240527460.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 193485600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6641529720. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -566729900. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -4515839300.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -2822400. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 31399200. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -303712860. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -1918948920. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -2176090560. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 218051350.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 3466376900. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 356247360. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -1693440. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 67465440. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4233600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -301960395. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 200500650.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 84091995. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 1532790000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 87908400. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -1519737120. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 922165425.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 1693440. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -67465440. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 329030595. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1768903290. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 2882147400. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -220555395.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -4130193690. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 514439100. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -384952680. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 8399122200. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -1354752. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 37184832. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -151277760. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -432712800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1501803216. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2179008. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 755612928. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -1367559072. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 442163232. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -14516463024. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 28910880. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 105066720. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 697965480. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 46425600. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 8289945720. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -120426480. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -2275704720. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 73716750. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8m1| $VALUES) 
(DSKSETQ |$S8m2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 11760. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -23520. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 364560. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 11760. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 769440. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -992250. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -1134000. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -13891500.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -7840. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -907200. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -1003948. (($P SIMP) 2. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 2996548. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 1903750. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -776160. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -604800. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1974148. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1268960. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 43927352. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -3903500. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -30054500.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 243040. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -1698748. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -12175352. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -12949440. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 1495750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 22998500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 4603200. (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 453600. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2003091. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 921690. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 624291. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 9218160. (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 412080. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -9684000. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4919625. ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -453600. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1842891. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 11683434. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 17523720. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1598091. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -27559434. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -94500. (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -3330600. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 46431000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 279360. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -676800. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2152800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -8285520. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 83520. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 5080320. (($P SIMP) 1. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -7653024. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 4110624. (($P SIMP) 1. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -83615280. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 118560. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 522720. (($P SIMP) 1. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 4197864. (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -122880. (($P SIMP) 1. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 51399096. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -856944. (($P SIMP) 1. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -14931216. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 366750. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8m2| $VALUES) 
(DSKSETQ |$S8z1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 63000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -126000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -12448800. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 23738400. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 12448800. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 63000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -35002800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19192950. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 11264400. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 618823800.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -42000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 23950080. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -68817420. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 10255140. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 8144150. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 20048000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -631680. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 26813220. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -22545600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1237619880. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -14149100. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 539448700.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -772800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -15677340. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -360009720. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -156750720. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 13777750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -223149500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 910342720. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -11975040.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 16215885. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19570950.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 28720755. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 462861000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10558800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222613440. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -73024875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 11975040. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2116485. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 529542090. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -18257400. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -12882555.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 512024310. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1212819300. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -247152360. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -4300632000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -10789632. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 10184832. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -262211040. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 135449328. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1209600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -383096448. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 384247584. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 356467104. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 6188984592. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 126077280. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -64299480. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -113561280. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2262735720. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -1427760. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 419373360. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -54920250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8z1| $VALUES) 
(DSKSETQ |$S8z2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -63000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -10823400. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 20437200. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 10823400. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -30038400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 17038350. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9601200. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 530541900.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -21000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 20139840. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -57671460. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7657020. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6809950. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 17416000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -416640. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 21328860. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -19210800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1064138040. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11458300. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 464137100.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -512400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -13549620. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -305834760. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -134722560. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 11726750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -191999500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 772506560. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -10069920.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 13616505. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -17038350.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 24652215. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 393876000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -9248400. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -194265120. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -64519875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 10069920. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -802305. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 453611970. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10546200. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10779615.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 439123230. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1028682900. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -208166280. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -3654567000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -9265536. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 8963136. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -220237920. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 118298544. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 604800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -328898304. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 324832032. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 300357792. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 5264441616. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 106609440. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -55667640. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -95941440. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -1931385960. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -848880. (($P SIMP) 1. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 359941680. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -46478250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8z2| $VALUES) 
(DSKSETQ |$S10z1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 8890560000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -493920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -47040000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -816480000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -680400000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21840000. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 40166544600. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 47040000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11854080000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -47040000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 38525760000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -17406144000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -823200000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1338960000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 22514954000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -34574400000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -28153440000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 27552406000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 816480000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 47040000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -26671680000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41114304000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -21840000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41941606000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -65582521200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -30367750000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -575909838000.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 28153440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -658560000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -68300806000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 26403816600.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 6659590000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 556646958000. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 17012800000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -414892800000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 612360000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -778260000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 15500824500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 165900000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -23835724500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2976750000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 123480000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19766203100. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 8643600000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2610368400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 37648107500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 347766720000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11311477275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -6952837500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -446460000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 28894320000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -55227112500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 8829124500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 73883607500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 15484392000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1332626535000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -40007615550. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -771289485750.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -28894320000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 446460000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 54671452500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2976750000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 61435500. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 55566000000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -43951472400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -271032372000. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -286098435000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 6371568000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -12604951100. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -215509203000. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -167485920000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 14943553275.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 412610955750. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 59737860000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -104496000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 17850699600. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -12435219600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5376162400. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -9549187200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 9348102400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -319433436000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 6258067200. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 368756136000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -23408646912.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -36082698000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -5845392000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -790017472800. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 29446648000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 865169323200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -89828383680. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -5267808000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 12886098000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 247693312800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 225351473760. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -20082748000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -551036203200. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 2634992640. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -81345942720. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 607282147584. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 1587600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5427840000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 7813260000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 854670000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 254080638000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5662720000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -255510192000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 11300654400. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 1345650000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -6006960000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -71086512000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 6561480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 177150240000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -116617158000. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 116534544000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -1256174740800. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -801360000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -32628708000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 25637875200. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -1805580000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -52980480000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 68103216000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -33493788000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 1017474393600. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) 269482500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 16188732000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -15851576700. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -3532347000. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) -456913920600. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 1395489600. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 94471732800. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -6935292000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S10z1| $VALUES) 
(DSKSETQ |$S10z2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -987840000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 493920000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -538272000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -211680000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -282240000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 538272000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -740880000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 887600000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 297808000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 18276010200. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -1152480000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 538272000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1528800000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -870240000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 8890560000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6979392000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1481760000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -2073008000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 28865354000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -16134720000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -7408800000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -7021994000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 282240000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -538272000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 211680000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 16728768000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -297808000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 35591206000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -41558252400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -28984774000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -338354074800.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) -740880000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 7408800000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 1185408000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -33726406000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 26245762200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 5276614000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 354653434800. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 3841600000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -320060160000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 864360000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -897624000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -864360000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 584724000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7033624500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 312900000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15368524500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11840850000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222264000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -12051172700. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4033680000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10236358800. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7923867500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 158101440000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -903164325. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -2084197500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -864360000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1210524000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 6667920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -19580200500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 3007924500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 42183687500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 21707784000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 706144455000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -760732350. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -359389840950.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) 864360000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -6667920000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1210524000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 19024540500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -14804370000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 5882635500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2222640000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -6136822800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18131623200. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -73995075000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 148176000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -2914240700. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -90863551800. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -60799200000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -6161648325.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 107398030950. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -64729980000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 271824000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 7107435600. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1691955600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 9836573600. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5484931200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5864633600. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -243228636000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1347091200. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 275616936000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -24356973312.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) -271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -11114538000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -12619152000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -413747200800. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -3152072000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 377966635200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -105001606080. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 1505952000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -227982000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 84796480800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 77209342560. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 8564612000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -134957995200. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 147728931840. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -61431088320. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 376838832384. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 1587600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -8324160000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 3410316000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 3750990000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 185496318000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -845824000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -183256752000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 16200340800. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 4241970000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 20725200000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -28186032000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2261880000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 43731360000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -127285830000. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 88084752000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -812357985600. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -349776000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -20774628000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 18773798400. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -112140000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -22498560000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 56394288000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -25510428000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 690708211200. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) -55093500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 9414972000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -12279627900. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -2600955000. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) -316414042200. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 705211200. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 65112321600. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -5241852000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S10z2| $VALUES) 
(DSKSETQ |$S103z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -8001504000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 4.))
           ((MTIMES SIMP) -32006016000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 16003008000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 99574272000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 21337344000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -196777728000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 104908608000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -45045504000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 3.))
           ((MTIMES SIMP) -99574272000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 47416320000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -8001504000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 48009024000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 194406912000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -92461824000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 43563744000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -1792336896000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -2576484288000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 7112448000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -14224896000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -501150988800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 514530374400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 441839664000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7112448000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 87761116800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -457630790400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 4061207808000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 134708448000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -106673616000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 6322176000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -167181974400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -3589526644200. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -5619712000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 3.))
           ((MTIMES SIMP) 132765696000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 300421900800. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -552463430400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -170698752000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -26156592000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -270273024000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 60928560000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 3839299430400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 4795698700800. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -294705600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 405817910400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -3905736870000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 3143109312000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -432673920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -3369517242000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 37933056000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -26119900800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 296415302400. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -437098032000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 2106707097600. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -2541052684800. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 3435312384000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 192470678400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -6213646698000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5520826256400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 1443258877200. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 62480247253200.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) 204252384000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -430303104000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -185345126400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 5319068874000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -7740984220200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -4520578045200. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -44612888821200. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 697085760000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 40182960384000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 15321398400.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15066475200. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15321398400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -202319308800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 923941588500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 121367736000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 2064731287500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -3029894910000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 75895747200. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 1456309992900. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -811066032000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 9453628800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 5207328000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -4368576128400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4017877831500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19190767680000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 324362765475. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -394125385500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -143345462400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 232452259200. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 256048128000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -4741513459200. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 4475838005100. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -6569242375500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -161245123200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 3944646216000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1380872467500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1179466142400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -127827325665000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2053316263950. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 75396325217850.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) -112702665600.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -237200140800.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -40416163200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -2692058273100. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 9439988670000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1453598968500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -11342131920000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -3345674864400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 11567302783200. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 17434459413000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -9453628800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 1869329145600. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 4020673836900. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -5866932670200. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 12281913504000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -805050582525.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -6720249875850. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 59658933348000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 66919708800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1500917040000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 2178181861200. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 163034924400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1618250440800. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1910158588800. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1613022297600. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 49111179012000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 438568300800. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -17279037720000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 10785603015936.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) 1991485440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -2648040595200. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -4662858416400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 7078970505600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 57583975615200. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -546142632000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -69884033083200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -27245214682560. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -85033670400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -6880443591600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 420527181600. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -35674605701280. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -1170019452000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 19828757793600. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -87175629112320. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -26971837583040. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) -271805393809152. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 168391440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 975316665600. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -540966535200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -2722302709200. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -33663814002000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -567494860800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 11635371216000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -9239591390400. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -2776289040000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 4976458318800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 17649435254400. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 40063922640000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 3509112859200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -10309655635200. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 40713698768400. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 33410065449600. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) 372093476932800. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 799527909600. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -48348316800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 4728322620000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -3565119398400. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -1631223468000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -9236108851200. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -18527478710400. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -4958602812000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) -126713247091200. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) 16108035300.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 1771370748000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 2953030572900. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 840041987400. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) 36360611332200. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) -1078772817600. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) -6400051876800. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -1301785884000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S103z| $VALUES) 
(DSKSETQ |$qq3| '1.) 
(ADD2LNC '|$qq3| $VALUES) 
(DSKSETQ |$qq2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 6750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -20250. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 12275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -6750. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 15950. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 1900. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -7975. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 251225. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -43875. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9720. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 75700. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -337500. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 100680. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -191400. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 929500. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 79515. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -141150. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 214110. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1872750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18168. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1177320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -226500. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$qq2| $VALUES) 
(DSKSETQ |$qq1| '1.) 
(ADD2LNC '|$qq1| $VALUES) 
(DSKSETQ |$qq| '1.) 
(ADD2LNC '|$qq| $VALUES) 
(DSKSETQ |$nq3| '0.) 
(ADD2LNC '|$nq3| $VALUES) 
(DSKSETQ |$nq2| '6.) 
(ADD2LNC '|$nq2| $VALUES) 
(DSKSETQ |$nq1| '0.) 
(ADD2LNC '|$nq1| $VALUES) 
(DSKSETQ |$nq| '0.) 
(ADD2LNC '|$nq| $VALUES) 
(DSKSETQ |$filename| '"TTS6zT.lisp") 
(ADD2LNC '|$filename| $VALUES) 
(DSKSETQ |$Assss|
         '((MTIMES SIMP) -1.
           ((MPLUS SIMP) 193248. ((MTIMES SIMP RATSIMP) -101888. |$Ms|)
            ((MTIMES SIMP) -151528. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
            ((MTIMES SIMP) 54000. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -3091968.
              ((MTIMES SIMP RATSIMP) 1680312. |$Ms|)
              ((MTIMES SIMP) 2476176. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -972000. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 386496.
                ((MTIMES SIMP RATSIMP) 82512. |$Ms|)
                ((MTIMES SIMP) -324000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|))
             |$om|)
            ((MTIMES SIMP)
             ((MPLUS SIMP) 23319252.
              ((MTIMES SIMP RATSIMP) -13302840. |$Ms|)
              ((MTIMES SIMP) -18827808.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 8100000. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -5815152.
                ((MTIMES SIMP RATSIMP) -1505864. |$Ms|)
                ((MTIMES SIMP) 5218400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 210960.
                ((MTIMES SIMP RATSIMP) 520400. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -110424432.
              ((MTIMES SIMP RATSIMP) 67421216. |$Ms|)
              ((MTIMES SIMP) 88174240. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -41472000.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 41399376.
                ((MTIMES SIMP RATSIMP) 12521792. |$Ms|)
                ((MTIMES SIMP) -39037600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -2305440.
                ((MTIMES SIMP RATSIMP) -7933600. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) -432000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 369173340.
              ((MTIMES SIMP RATSIMP) -245166720. |$Ms|)
              ((MTIMES SIMP) -283803240.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 145962000.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -184981560.
                ((MTIMES SIMP RATSIMP) -63354200. |$Ms|)
                ((MTIMES SIMP) 179872400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 10277520.
                ((MTIMES SIMP RATSIMP) 55942400. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) 5832000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -929526048.
              ((MTIMES SIMP RATSIMP) 677186952. |$Ms|)
              ((MTIMES SIMP) 663264336.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -374220000.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 580233336.
                ((MTIMES SIMP RATSIMP) 219138752. |$Ms|)
                ((MTIMES SIMP) -570773600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -19637520.
                ((MTIMES SIMP RATSIMP) -242237600. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) -36612000.
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 1836778548.
              ((MTIMES SIMP RATSIMP) -1464822216. |$Ms|)
              ((MTIMES SIMP) -1158610992.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 722304000.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1354245152.
                ((MTIMES SIMP RATSIMP) -550877768. |$Ms|)
                ((MTIMES SIMP) 1321038400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -14928088.
                ((MTIMES SIMP RATSIMP) 720828400. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) 141750000.
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -2930278032.
              ((MTIMES SIMP RATSIMP) 2521758096. |$Ms|)
              ((MTIMES SIMP) 1532193696.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -1069200000.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 2433190656.
                ((MTIMES SIMP RATSIMP) 1042838720. |$Ms|)
                ((MTIMES SIMP) -2303496800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 195298656.
                ((MTIMES SIMP RATSIMP) -1562184800. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) -378432000.
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 3848057532.
              ((MTIMES SIMP RATSIMP) -3481715952. |$Ms|)
              ((MTIMES SIMP) -1532626920.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 1224234000.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -3436272840.
                ((MTIMES SIMP RATSIMP) -1518097944. |$Ms|)
                ((MTIMES SIMP) 3081025200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -600629568.
                ((MTIMES SIMP RATSIMP) 2548207200. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) 737748000.
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -4208402880.
              ((MTIMES SIMP RATSIMP) 3863167880. |$Ms|)
              ((MTIMES SIMP) 1139625520.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -1084644000.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 3863167880.
                ((MTIMES SIMP RATSIMP) 1718508000. |$Ms|)
                ((MTIMES SIMP) -3186664800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1139625520.
                ((MTIMES SIMP RATSIMP) -3186664800. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) -1084644000.
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 9.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 3848057532.
              ((MTIMES SIMP RATSIMP) -3436272840. |$Ms|)
              ((MTIMES SIMP) -600629568.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 737748000.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -3481715952.
                ((MTIMES SIMP RATSIMP) -1518097944. |$Ms|)
                ((MTIMES SIMP) 2548207200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1532626920.
                ((MTIMES SIMP RATSIMP) 3081025200. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) 1224234000.
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 10.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -2930278032.
              ((MTIMES SIMP RATSIMP) 2433190656. |$Ms|)
              ((MTIMES SIMP) 195298656.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -378432000.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 2521758096.
                ((MTIMES SIMP RATSIMP) 1042838720. |$Ms|)
                ((MTIMES SIMP) -1562184800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1532193696.
                ((MTIMES SIMP RATSIMP) -2303496800. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) -1069200000.
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 11.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 1836778548.
              ((MTIMES SIMP RATSIMP) -1354245152. |$Ms|)
              ((MTIMES SIMP) -14928088.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 141750000.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1464822216.
                ((MTIMES SIMP RATSIMP) -550877768. |$Ms|)
                ((MTIMES SIMP) 720828400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1158610992.
                ((MTIMES SIMP RATSIMP) 1321038400. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) 722304000.
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 12.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -929526048.
              ((MTIMES SIMP RATSIMP) 580233336. |$Ms|)
              ((MTIMES SIMP) -19637520.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -36612000.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 677186952.
                ((MTIMES SIMP RATSIMP) 219138752. |$Ms|)
                ((MTIMES SIMP) -242237600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 663264336.
                ((MTIMES SIMP RATSIMP) -570773600. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) -374220000.
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 13.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 369173340.
              ((MTIMES SIMP RATSIMP) -184981560. |$Ms|)
              ((MTIMES SIMP) 10277520. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 5832000. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -245166720.
                ((MTIMES SIMP RATSIMP) -63354200. |$Ms|)
                ((MTIMES SIMP) 55942400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -283803240.
                ((MTIMES SIMP RATSIMP) 179872400. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) 145962000.
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 14.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -110424432.
              ((MTIMES SIMP RATSIMP) 41399376. |$Ms|)
              ((MTIMES SIMP) -2305440. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -432000. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 67421216.
                ((MTIMES SIMP RATSIMP) 12521792. |$Ms|)
                ((MTIMES SIMP) -7933600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 88174240.
                ((MTIMES SIMP RATSIMP) -39037600. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) -41472000.
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 15.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 23319252.
              ((MTIMES SIMP RATSIMP) -5815152. |$Ms|)
              ((MTIMES SIMP) 210960. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -13302840.
                ((MTIMES SIMP RATSIMP) -1505864. |$Ms|)
                ((MTIMES SIMP) 520400. ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -18827808.
                ((MTIMES SIMP RATSIMP) 5218400. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) 8100000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 16.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -3091968.
              ((MTIMES SIMP RATSIMP) 386496. |$Ms|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1680312.
                ((MTIMES SIMP RATSIMP) 82512. |$Ms|))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 2476176.
                ((MTIMES SIMP RATSIMP) -324000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) -972000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 17.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 193248.
              ((MTIMES SIMP RATSIMP) -101888. |$Mt|)
              ((MTIMES SIMP) -151528. ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) 54000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 18.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -2318976.
              ((MTIMES SIMP RATSIMP) 1222656. |$Ms|)
              ((MTIMES SIMP) 1818336. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -648000. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 34784640.
                ((MTIMES SIMP RATSIMP) -18941088. |$Ms|)
                ((MTIMES SIMP) -27895776.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 11016000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -4637952.
                  ((MTIMES SIMP RATSIMP) -990144. |$Ms|)
                  ((MTIMES SIMP) 3888000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|))
               |$om|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -245046384.
                ((MTIMES SIMP RATSIMP) 140692992. |$Ms|)
                ((MTIMES SIMP) 198037920.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -86184000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 65143872.
                  ((MTIMES SIMP RATSIMP) 17080224. |$Ms|)
                  ((MTIMES SIMP) -58732800.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -2531520.
                  ((MTIMES SIMP RATSIMP) -6244800. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1080046800.
                ((MTIMES SIMP RATSIMP) -668361600. |$Ms|)
                ((MTIMES SIMP) -860052960.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 411480000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -431648640.
                  ((MTIMES SIMP RATSIMP) -133181280. |$Ms|)
                  ((MTIMES SIMP) 409718400.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 25133760.
                  ((MTIMES SIMP RATSIMP) 88958400. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) 5184000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -3350033280.
                ((MTIMES SIMP RATSIMP) 2273639040. |$Ms|)
                ((MTIMES SIMP) 2545585920.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -1340064000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 1788130080.
                  ((MTIMES SIMP RATSIMP) 627069120. |$Ms|)
                  ((MTIMES SIMP) -1748750400.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -98196480.
                  ((MTIMES SIMP RATSIMP) -582350400. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) -64800000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 7804279296.
                ((MTIMES SIMP RATSIMP) -5852604384. |$Ms|)
                ((MTIMES SIMP) -5413586112.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 3150576000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -5174669952.
                  ((MTIMES SIMP RATSIMP) -2002595904. |$Ms|)
                  ((MTIMES SIMP) 5100532800.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 137453760.
                  ((MTIMES SIMP RATSIMP) 2324500800. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) 374544000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -14237063280.
                ((MTIMES SIMP RATSIMP) 11725262208. |$Ms|)
                ((MTIMES SIMP) 8489745792.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -5517072000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 11076271872.
                  ((MTIMES SIMP RATSIMP) 4607937312. |$Ms|)
                  ((MTIMES SIMP) -10751928000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 316590816.
                  ((MTIMES SIMP RATSIMP) -6325440000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) -1326456000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 20926273104.
                ((MTIMES SIMP RATSIMP) -18535834944. |$Ms|)
                ((MTIMES SIMP) -9896578560.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 7313328000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -18122016000.
                  ((MTIMES SIMP RATSIMP) -7906127328. |$Ms|)
                  ((MTIMES SIMP) 16890033600.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -2026993056.
                  ((MTIMES SIMP RATSIMP) 12420777600. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) 3214728000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 7.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -25250417280.
                ((MTIMES SIMP RATSIMP) 23244756480. |$Ms|)
                ((MTIMES SIMP) 8494944480.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -7377480000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 23113258080.
                  ((MTIMES SIMP RATSIMP) 10311048000. |$Ms|)
                  ((MTIMES SIMP) -20082268800.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 5180561760.
                  ((MTIMES SIMP RATSIMP) -18157708800. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) -5638248000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 8.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 25250417280.
                ((MTIMES SIMP RATSIMP) -23113258080. |$Ms|)
                ((MTIMES SIMP) -5180561760.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 5638248000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -23244756480.
                  ((MTIMES SIMP RATSIMP) -10311048000. |$Ms|)
                  ((MTIMES SIMP) 18157708800.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -8494944480.
                  ((MTIMES SIMP RATSIMP) 20082268800. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) 7377480000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 9.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -20926273104.
                ((MTIMES SIMP RATSIMP) 18122016000. |$Ms|)
                ((MTIMES SIMP) 2026993056.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -3214728000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 18535834944.
                  ((MTIMES SIMP RATSIMP) 7906127328. |$Ms|)
                  ((MTIMES SIMP) -12420777600.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 9896578560.
                  ((MTIMES SIMP RATSIMP) -16890033600. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) -7313328000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 10.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 14237063280.
                ((MTIMES SIMP RATSIMP) -11076271872. |$Ms|)
                ((MTIMES SIMP) -316590816.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 1326456000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -11725262208.
                  ((MTIMES SIMP RATSIMP) -4607937312. |$Ms|)
                  ((MTIMES SIMP) 6325440000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -8489745792.
                  ((MTIMES SIMP RATSIMP) 10751928000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) 5517072000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 11.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -7804279296.
                ((MTIMES SIMP RATSIMP) 5174669952. |$Ms|)
                ((MTIMES SIMP) -137453760.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -374544000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 5852604384.
                  ((MTIMES SIMP RATSIMP) 2002595904. |$Ms|)
                  ((MTIMES SIMP) -2324500800.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 5413586112.
                  ((MTIMES SIMP RATSIMP) -5100532800. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) -3150576000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 12.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 3350033280.
                ((MTIMES SIMP RATSIMP) -1788130080. |$Ms|)
                ((MTIMES SIMP) 98196480.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 64800000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -2273639040.
                  ((MTIMES SIMP RATSIMP) -627069120. |$Ms|)
                  ((MTIMES SIMP) 582350400.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -2545585920.
                  ((MTIMES SIMP RATSIMP) 1748750400. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) 1340064000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 13.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1080046800.
                ((MTIMES SIMP RATSIMP) 431648640. |$Ms|)
                ((MTIMES SIMP) -25133760.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -5184000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 668361600.
                  ((MTIMES SIMP RATSIMP) 133181280. |$Ms|)
                  ((MTIMES SIMP) -88958400.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 860052960.
                  ((MTIMES SIMP RATSIMP) -409718400. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) -411480000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 14.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 245046384.
                ((MTIMES SIMP RATSIMP) -65143872. |$Ms|)
                ((MTIMES SIMP) 2531520.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -140692992.
                  ((MTIMES SIMP RATSIMP) -17080224. |$Ms|)
                  ((MTIMES SIMP) 6244800.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -198037920.
                  ((MTIMES SIMP RATSIMP) 58732800. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) 86184000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 15.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -34784640.
                ((MTIMES SIMP RATSIMP) 4637952. |$Ms|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 18941088.
                  ((MTIMES SIMP RATSIMP) 990144. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 27895776.
                  ((MTIMES SIMP RATSIMP) -3888000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) -11016000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 16.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 2318976.
                ((MTIMES SIMP RATSIMP) -1222656. |$Mt|)
                ((MTIMES SIMP) -1818336.
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) 648000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 17.)))
             |$Xi|)
            ((MTIMES SIMP)
             ((MPLUS SIMP) 12754368.
              ((MTIMES SIMP RATSIMP) -6724608. |$Ms|)
              ((MTIMES SIMP) -10000848.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 3564000. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -178561152.
                ((MTIMES SIMP RATSIMP) 97451376. |$Ms|)
                ((MTIMES SIMP) 143425920.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -57024000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 25508736.
                  ((MTIMES SIMP RATSIMP) 5445792. |$Ms|)
                  ((MTIMES SIMP) -21384000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|))
               |$om|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1169193960.
                ((MTIMES SIMP RATSIMP) -676360080. |$Ms|)
                ((MTIMES SIMP) -945782640.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 416988000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -332782560.
                  ((MTIMES SIMP RATSIMP) -88495440. |$Ms|)
                  ((MTIMES SIMP) 301646400.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 13923360.
                  ((MTIMES SIMP RATSIMP) 34346400. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -4771063440.
                ((MTIMES SIMP RATSIMP) 2999628720. |$Ms|)
                ((MTIMES SIMP) 3784508640.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -1846152000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 2041284960.
                  ((MTIMES SIMP RATSIMP) 644001600. |$Ms|)
                  ((MTIMES SIMP) -1951804800.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -124312320.
                  ((MTIMES SIMP RATSIMP) -454924800. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) -28512000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 13654119600.
                ((MTIMES SIMP RATSIMP) -9505386000. |$Ms|)
                ((MTIMES SIMP) -10216213920.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 5524200000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -7793430480.
                  ((MTIMES SIMP RATSIMP) -2804878560. |$Ms|)
                  ((MTIMES SIMP) 7666322400.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 415768320.
                  ((MTIMES SIMP RATSIMP) 2748002400. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) 327888000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -29269416528.
                ((MTIMES SIMP RATSIMP) 22683938112. |$Ms|)
                ((MTIMES SIMP) 19558509696.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -11803968000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 20667254256.
                  ((MTIMES SIMP RATSIMP) 8209398912. |$Ms|)
                  ((MTIMES SIMP) -20386608000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -340227360.
                  ((MTIMES SIMP RATSIMP) -10036752000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) -1732104000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 49034431512.
                ((MTIMES SIMP RATSIMP) -41805004032. |$Ms|)
                ((MTIMES SIMP) -27135092160.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 18539928000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -40252241040.
                  ((MTIMES SIMP RATSIMP) -17134256304. |$Ms|)
                  ((MTIMES SIMP) 38748996000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -2081476848.
                  ((MTIMES SIMP RATSIMP) 24753168000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) 5563404000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -66060070560.
                ((MTIMES SIMP RATSIMP) 60142088160. |$Ms|)
                ((MTIMES SIMP) 27296089920.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -21683376000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 59418846960.
                  ((MTIMES SIMP RATSIMP) 26349444000. |$Ms|)
                  ((MTIMES SIMP) -54146188800.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 9066984960.
                  ((MTIMES SIMP RATSIMP) -43561108800. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) -12117600000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 7.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 72817224480.
                ((MTIMES SIMP RATSIMP) -67704072480. |$Ms|)
                ((MTIMES SIMP) -19426104720.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 18892764000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -67704072480.
                  ((MTIMES SIMP RATSIMP) -30361320000. |$Ms|)
                  ((MTIMES SIMP) 56306289600.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -19426104720.
                  ((MTIMES SIMP RATSIMP) 56306289600. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) 18892764000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 8.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -66060070560.
                ((MTIMES SIMP RATSIMP) 59418846960. |$Ms|)
                ((MTIMES SIMP) 9066984960.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -12117600000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 60142088160.
                  ((MTIMES SIMP RATSIMP) 26349444000. |$Ms|)
                  ((MTIMES SIMP) -43561108800.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 27296089920.
                  ((MTIMES SIMP RATSIMP) -54146188800. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) -21683376000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 9.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 49034431512.
                ((MTIMES SIMP RATSIMP) -40252241040. |$Ms|)
                ((MTIMES SIMP) -2081476848.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 5563404000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -41805004032.
                  ((MTIMES SIMP RATSIMP) -17134256304. |$Ms|)
                  ((MTIMES SIMP) 24753168000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -27135092160.
                  ((MTIMES SIMP RATSIMP) 38748996000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) 18539928000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 10.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -29269416528.
                ((MTIMES SIMP RATSIMP) 20667254256. |$Ms|)
                ((MTIMES SIMP) -340227360.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -1732104000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 22683938112.
                  ((MTIMES SIMP RATSIMP) 8209398912. |$Ms|)
                  ((MTIMES SIMP) -10036752000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 19558509696.
                  ((MTIMES SIMP RATSIMP) -20386608000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) -11803968000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 11.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 13654119600.
                ((MTIMES SIMP RATSIMP) -7793430480. |$Ms|)
                ((MTIMES SIMP) 415768320.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 327888000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -9505386000.
                  ((MTIMES SIMP RATSIMP) -2804878560. |$Ms|)
                  ((MTIMES SIMP) 2748002400.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -10216213920.
                  ((MTIMES SIMP RATSIMP) 7666322400. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) 5524200000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 12.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -4771063440.
                ((MTIMES SIMP RATSIMP) 2041284960. |$Ms|)
                ((MTIMES SIMP) -124312320.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -28512000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 2999628720.
                  ((MTIMES SIMP RATSIMP) 644001600. |$Ms|)
                  ((MTIMES SIMP) -454924800.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 3784508640.
                  ((MTIMES SIMP RATSIMP) -1951804800. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) -1846152000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 13.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1169193960.
                ((MTIMES SIMP RATSIMP) -332782560. |$Ms|)
                ((MTIMES SIMP) 13923360.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -676360080.
                  ((MTIMES SIMP RATSIMP) -88495440. |$Ms|)
                  ((MTIMES SIMP) 34346400.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -945782640.
                  ((MTIMES SIMP RATSIMP) 301646400. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) 416988000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 14.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -178561152.
                ((MTIMES SIMP RATSIMP) 25508736. |$Ms|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 97451376.
                  ((MTIMES SIMP RATSIMP) 5445792. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 143425920.
                  ((MTIMES SIMP RATSIMP) -21384000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) -57024000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 15.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 12754368.
                ((MTIMES SIMP RATSIMP) -6724608. |$Mt|)
                ((MTIMES SIMP) -10000848.
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) 3564000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 16.)))
             ((MEXPT SIMP RATSIMP) |$Xi| 2.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -42514560.
              ((MTIMES SIMP RATSIMP) 22415360. |$Ms|)
              ((MTIMES SIMP) 33336160. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -11880000.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 552689280.
                ((MTIMES SIMP RATSIMP) -302422560. |$Ms|)
                ((MTIMES SIMP) -444750240.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 178200000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -85029120.
                  ((MTIMES SIMP RATSIMP) -18152640. |$Ms|)
                  ((MTIMES SIMP) 71280000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|))
               |$om|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -3344623920.
                ((MTIMES SIMP RATSIMP) 1952111040. |$Ms|)
                ((MTIMES SIMP) 2707858560.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -1211760000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 1024246080.
                  ((MTIMES SIMP RATSIMP) 276832160. |$Ms|)
                  ((MTIMES SIMP) -934208000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -46411200.
                  ((MTIMES SIMP RATSIMP) -114488000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 12558920880.
                ((MTIMES SIMP RATSIMP) -8046651360. |$Ms|)
                ((MTIMES SIMP) -9907170240.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 4942080000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -5780037120.
                  ((MTIMES SIMP RATSIMP) -1869839840. |$Ms|)
                  ((MTIMES SIMP) 5571808000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 367963200.
                  ((MTIMES SIMP RATSIMP) 1401928000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) 95040000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -32954811120.
                ((MTIMES SIMP RATSIMP) 23637968640. |$Ms|)
                ((MTIMES SIMP) 24146876160.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -13471920000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 20198064480.
                  ((MTIMES SIMP RATSIMP) 7479755360. |$Ms|)
                  ((MTIMES SIMP) -19982600000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -1017931200.
                  ((MTIMES SIMP RATSIMP) -7758080000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) -997920000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 64609910640.
                ((MTIMES SIMP RATSIMP) -51975158400. |$Ms|)
                ((MTIMES SIMP) -41048156160.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 25874640000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -48692783040.
                  ((MTIMES SIMP RATSIMP) -19884907680. |$Ms|)
                  ((MTIMES SIMP) 47972760000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 116160000.
                  ((MTIMES SIMP RATSIMP) 25697760000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) 4775760000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -98838194400.
                ((MTIMES SIMP RATSIMP) 87374855040. |$Ms|)
                ((MTIMES SIMP) 49402151040.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -35925120000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 85481353760.
                  ((MTIMES SIMP RATSIMP) 37229280000. |$Ms|)
                  ((MTIMES SIMP) -81190560000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 7054416160.
                  ((MTIMES SIMP RATSIMP) -56812800000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) -13768920000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 121362040800.
                ((MTIMES SIMP RATSIMP) -113098772160. |$Ms|)
                ((MTIMES SIMP) -41584815360.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 36352800000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -112581469440.
                  ((MTIMES SIMP RATSIMP) -50602200000. |$Ms|)
                  ((MTIMES SIMP) 99296736000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -23168867040.
                  ((MTIMES SIMP RATSIMP) 88390896000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) 26623080000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 7.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -121362040800.
                ((MTIMES SIMP RATSIMP) 112581469440. |$Ms|)
                ((MTIMES SIMP) 23168867040.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -26623080000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 113098772160.
                  ((MTIMES SIMP RATSIMP) 50602200000. |$Ms|)
                  ((MTIMES SIMP) -88390896000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 41584815360.
                  ((MTIMES SIMP RATSIMP) -99296736000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) -36352800000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 8.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 98838194400.
                ((MTIMES SIMP RATSIMP) -85481353760. |$Ms|)
                ((MTIMES SIMP) -7054416160.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 13768920000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -87374855040.
                  ((MTIMES SIMP RATSIMP) -37229280000. |$Ms|)
                  ((MTIMES SIMP) 56812800000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -49402151040.
                  ((MTIMES SIMP RATSIMP) 81190560000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) 35925120000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 9.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -64609910640.
                ((MTIMES SIMP RATSIMP) 48692783040. |$Ms|)
                ((MTIMES SIMP) -116160000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -4775760000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 51975158400.
                  ((MTIMES SIMP RATSIMP) 19884907680. |$Ms|)
                  ((MTIMES SIMP) -25697760000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 41048156160.
                  ((MTIMES SIMP RATSIMP) -47972760000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) -25874640000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 10.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 32954811120.
                ((MTIMES SIMP RATSIMP) -20198064480. |$Ms|)
                ((MTIMES SIMP) 1017931200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 997920000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -23637968640.
                  ((MTIMES SIMP RATSIMP) -7479755360. |$Ms|)
                  ((MTIMES SIMP) 7758080000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -24146876160.
                  ((MTIMES SIMP RATSIMP) 19982600000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) 13471920000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 11.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -12558920880.
                ((MTIMES SIMP RATSIMP) 5780037120. |$Ms|)
                ((MTIMES SIMP) -367963200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -95040000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 8046651360.
                  ((MTIMES SIMP RATSIMP) 1869839840. |$Ms|)
                  ((MTIMES SIMP) -1401928000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 9907170240.
                  ((MTIMES SIMP RATSIMP) -5571808000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) -4942080000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 12.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 3344623920.
                ((MTIMES SIMP RATSIMP) -1024246080. |$Ms|)
                ((MTIMES SIMP) 46411200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -1952111040.
                  ((MTIMES SIMP RATSIMP) -276832160. |$Ms|)
                  ((MTIMES SIMP) 114488000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -2707858560.
                  ((MTIMES SIMP RATSIMP) 934208000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) 1211760000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 13.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -552689280.
                ((MTIMES SIMP RATSIMP) 85029120. |$Ms|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 302422560.
                  ((MTIMES SIMP RATSIMP) 18152640. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 444750240.
                  ((MTIMES SIMP RATSIMP) -71280000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) -178200000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 14.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 42514560.
                ((MTIMES SIMP RATSIMP) -22415360. |$Mt|)
                ((MTIMES SIMP) -33336160.
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) 11880000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 15.)))
             ((MEXPT SIMP RATSIMP) |$Xi| 3.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 95657760.
              ((MTIMES SIMP RATSIMP) -50434560. |$Ms|)
              ((MTIMES SIMP) -75006360.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 26730000. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1147893120.
                ((MTIMES SIMP RATSIMP) 630016200. |$Ms|)
                ((MTIMES SIMP) 925681680.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -374220000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 191315520.
                  ((MTIMES SIMP RATSIMP) 40843440. |$Ms|)
                  ((MTIMES SIMP) -160380000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|))
               |$om|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 6377510700.
                ((MTIMES SIMP RATSIMP) -3762233640. |$Ms|)
                ((MTIMES SIMP) -5167000080.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 2352240000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -2113238160.
                  ((MTIMES SIMP RATSIMP) -582028920. |$Ms|)
                  ((MTIMES SIMP) 1941588000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 104425200.
                  ((MTIMES SIMP RATSIMP) 257598000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -21880061280.
                ((MTIMES SIMP RATSIMP) 14342731920. |$Ms|)
                ((MTIMES SIMP) 17124132960.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -8767440000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 10891845360.
                  ((MTIMES SIMP RATSIMP) 3625110720. |$Ms|)
                  ((MTIMES SIMP) -10594980000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -723492000.
                  ((MTIMES SIMP RATSIMP) -2896740000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) -213840000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 52268263740.
                ((MTIMES SIMP RATSIMP) -38842697520. |$Ms|)
                ((MTIMES SIMP) -37206338400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 21544380000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -34553799720.
                  ((MTIMES SIMP RATSIMP) -13204338840. |$Ms|)
                  ((MTIMES SIMP) 34365870000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 1566853200.
                  ((MTIMES SIMP RATSIMP) 14558940000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) 2031480000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -93104035200.
                ((MTIMES SIMP RATSIMP) 78101408880. |$Ms|)
                ((MTIMES SIMP) 55152012960.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -36673560000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 75004962120.
                  ((MTIMES SIMP RATSIMP) 31536703440. |$Ms|)
                  ((MTIMES SIMP) -73572840000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 1305493200.
                  ((MTIMES SIMP RATSIMP) -43261020000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) -8713980000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 129281902200.
                ((MTIMES SIMP RATSIMP) -118492014960. |$Ms|)
                ((MTIMES SIMP) -56002826880.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 44157960000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -117328083840.
                  ((MTIMES SIMP RATSIMP) -52229176560. |$Ms|)
                  ((MTIMES SIMP) 109105920000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -14566943160.
                  ((MTIMES SIMP RATSIMP) 84567780000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) 22266090000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -143782689600.
                ((MTIMES SIMP RATSIMP) 135980222400. |$Ms|)
                ((MTIMES SIMP) 37563007680.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -37635840000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 135980222400.
                  ((MTIMES SIMP RATSIMP) 61625773440. |$Ms|)
                  ((MTIMES SIMP) -114311736000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 37563007680.
                  ((MTIMES SIMP RATSIMP) -114311736000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) -37635840000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 7.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 129281902200.
                ((MTIMES SIMP RATSIMP) -117328083840. |$Ms|)
                ((MTIMES SIMP) -14566943160.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 22266090000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -118492014960.
                  ((MTIMES SIMP RATSIMP) -52229176560. |$Ms|)
                  ((MTIMES SIMP) 84567780000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -56002826880.
                  ((MTIMES SIMP RATSIMP) 109105920000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) 44157960000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 8.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -93104035200.
                ((MTIMES SIMP RATSIMP) 75004962120. |$Ms|)
                ((MTIMES SIMP) 1305493200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -8713980000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 78101408880.
                  ((MTIMES SIMP RATSIMP) 31536703440. |$Ms|)
                  ((MTIMES SIMP) -43261020000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 55152012960.
                  ((MTIMES SIMP RATSIMP) -73572840000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) -36673560000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 9.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 52268263740.
                ((MTIMES SIMP RATSIMP) -34553799720. |$Ms|)
                ((MTIMES SIMP) 1566853200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 2031480000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -38842697520.
                  ((MTIMES SIMP RATSIMP) -13204338840. |$Ms|)
                  ((MTIMES SIMP) 14558940000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -37206338400.
                  ((MTIMES SIMP RATSIMP) 34365870000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) 21544380000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 10.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -21880061280.
                ((MTIMES SIMP RATSIMP) 10891845360. |$Ms|)
                ((MTIMES SIMP) -723492000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -213840000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 14342731920.
                  ((MTIMES SIMP RATSIMP) 3625110720. |$Ms|)
                  ((MTIMES SIMP) -2896740000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 17124132960.
                  ((MTIMES SIMP RATSIMP) -10594980000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) -8767440000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 11.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 6377510700.
                ((MTIMES SIMP RATSIMP) -2113238160. |$Ms|)
                ((MTIMES SIMP) 104425200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -3762233640.
                  ((MTIMES SIMP RATSIMP) -582028920. |$Ms|)
                  ((MTIMES SIMP) 257598000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -5167000080.
                  ((MTIMES SIMP RATSIMP) 1941588000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) 2352240000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 12.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1147893120.
                ((MTIMES SIMP RATSIMP) 191315520. |$Ms|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 630016200.
                  ((MTIMES SIMP RATSIMP) 40843440. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 925681680.
                  ((MTIMES SIMP RATSIMP) -160380000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) -374220000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 13.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 95657760.
                ((MTIMES SIMP RATSIMP) -50434560. |$Mt|)
                ((MTIMES SIMP) -75006360.
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) 26730000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 14.)))
             ((MEXPT SIMP RATSIMP) |$Xi| 4.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -153052416.
              ((MTIMES SIMP RATSIMP) 80695296. |$Ms|)
              ((MTIMES SIMP) 120010176.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -42768000.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1683576576.
                ((MTIMES SIMP RATSIMP) -927330624. |$Ms|)
                ((MTIMES SIMP) -1361080512.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 555984000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -306104832.
                  ((MTIMES SIMP RATSIMP) -65349504. |$Ms|)
                  ((MTIMES SIMP) 256608000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|))
               |$om|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -8520440544.
                ((MTIMES SIMP RATSIMP) 5092243200. |$Ms|)
                ((MTIMES SIMP) 6906119616.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -3207600000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 3075076224.
                  ((MTIMES SIMP RATSIMP) 865896768. |$Ms|)
                  ((MTIMES SIMP) -2849932800.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -167080320.
                  ((MTIMES SIMP RATSIMP) -412156800. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 26487657504.
                ((MTIMES SIMP RATSIMP) -17856127872. |$Ms|)
                ((MTIMES SIMP) -20492493120.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 10820304000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -14351876352.
                  ((MTIMES SIMP RATSIMP) -4934280384. |$Ms|)
                  ((MTIMES SIMP) 14102035200.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 990506880.
                  ((MTIMES SIMP RATSIMP) 4222627200. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) 342144000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -57141564480.
                ((MTIMES SIMP RATSIMP) 44292188160. |$Ms|)
                ((MTIMES SIMP) 39037648320.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -23650704000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 40934203200.
                  ((MTIMES SIMP RATSIMP) 16192661760. |$Ms|)
                  ((MTIMES SIMP) -40883356800.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -1516458240.
                  ((MTIMES SIMP RATSIMP) -19071676800. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) -2908224000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 91824891840.
                ((MTIMES SIMP RATSIMP) -80670066048. |$Ms|)
                ((MTIMES SIMP) -49205572416.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 35026992000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -79073736192.
                  ((MTIMES SIMP RATSIMP) -34266063744. |$Ms|)
                  ((MTIMES SIMP) 76833187200.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -3605247360.
                  ((MTIMES SIMP RATSIMP) 50145955200. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) 11034144000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -115026151680.
                ((MTIMES SIMP RATSIMP) 108917157888. |$Ms|)
                ((MTIMES SIMP) 40398950592.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -35625744000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 108651197952.
                  ((MTIMES SIMP RATSIMP) 49300618752. |$Ms|)
                  ((MTIMES SIMP) -97736284800.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 19701861696.
                  ((MTIMES SIMP RATSIMP) -85162492800. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) -24591600000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 115026151680.
                ((MTIMES SIMP RATSIMP) -108651197952. |$Ms|)
                ((MTIMES SIMP) -19701861696.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 24591600000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -108917157888.
                  ((MTIMES SIMP RATSIMP) -49300618752. |$Ms|)
                  ((MTIMES SIMP) 85162492800.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -40398950592.
                  ((MTIMES SIMP RATSIMP) 97736284800. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) 35625744000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 7.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -91824891840.
                ((MTIMES SIMP RATSIMP) 79073736192. |$Ms|)
                ((MTIMES SIMP) 3605247360.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -11034144000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 80670066048.
                  ((MTIMES SIMP RATSIMP) 34266063744. |$Ms|)
                  ((MTIMES SIMP) -50145955200.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 49205572416.
                  ((MTIMES SIMP RATSIMP) -76833187200. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) -35026992000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 8.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 57141564480.
                ((MTIMES SIMP RATSIMP) -40934203200. |$Ms|)
                ((MTIMES SIMP) 1516458240.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 2908224000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -44292188160.
                  ((MTIMES SIMP RATSIMP) -16192661760. |$Ms|)
                  ((MTIMES SIMP) 19071676800.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -39037648320.
                  ((MTIMES SIMP RATSIMP) 40883356800. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) 23650704000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 9.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -26487657504.
                ((MTIMES SIMP RATSIMP) 14351876352. |$Ms|)
                ((MTIMES SIMP) -990506880.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -342144000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 17856127872.
                  ((MTIMES SIMP RATSIMP) 4934280384. |$Ms|)
                  ((MTIMES SIMP) -4222627200.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 20492493120.
                  ((MTIMES SIMP RATSIMP) -14102035200. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) -10820304000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 10.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 8520440544.
                ((MTIMES SIMP RATSIMP) -3075076224. |$Ms|)
                ((MTIMES SIMP) 167080320.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -5092243200.
                  ((MTIMES SIMP RATSIMP) -865896768. |$Ms|)
                  ((MTIMES SIMP) 412156800.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -6906119616.
                  ((MTIMES SIMP RATSIMP) 2849932800. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) 3207600000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 11.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1683576576.
                ((MTIMES SIMP RATSIMP) 306104832. |$Ms|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 927330624.
                  ((MTIMES SIMP RATSIMP) 65349504. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 1361080512.
                  ((MTIMES SIMP RATSIMP) -256608000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) -555984000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 12.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 153052416.
                ((MTIMES SIMP RATSIMP) -80695296. |$Mt|)
                ((MTIMES SIMP) -120010176.
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) 42768000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 13.)))
             ((MEXPT SIMP RATSIMP) |$Xi| 5.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 178561152.
              ((MTIMES SIMP RATSIMP) -94144512. |$Ms|)
              ((MTIMES SIMP) -140011872.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 49896000. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1785611520.
                ((MTIMES SIMP RATSIMP) 987741216. |$Ms|)
                ((MTIMES SIMP) 1447915392.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -598752000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 357122304.
                  ((MTIMES SIMP RATSIMP) 76241088. |$Ms|)
                  ((MTIMES SIMP) -299376000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|))
               |$om|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 8154902448.
                ((MTIMES SIMP RATSIMP) -4953209184. |$Ms|)
                ((MTIMES SIMP) -6609224160.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 3143448000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -3230466624.
                  ((MTIMES SIMP RATSIMP) -933971808. |$Ms|)
                  ((MTIMES SIMP) 3025545600.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 194927040.
                  ((MTIMES SIMP RATSIMP) 480849600. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -22747364640.
                ((MTIMES SIMP RATSIMP) 15878940000. |$Ms|)
                ((MTIMES SIMP) 17298684480.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -9480240000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 13513389120.
                  ((MTIMES SIMP RATSIMP) 4822688640. |$Ms|)
                  ((MTIMES SIMP) -13426828800.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -960664320.
                  ((MTIMES SIMP RATSIMP) -4445548800. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) -399168000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 43917793920.
                ((MTIMES SIMP RATSIMP) -35795279520. |$Ms|)
                ((MTIMES SIMP) -28245238560.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 18112248000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -34243181280.
                  ((MTIMES SIMP RATSIMP) -14068750080. |$Ms|)
                  ((MTIMES SIMP) 34270420800.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 808536960.
                  ((MTIMES SIMP RATSIMP) 17804740800. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) 2993760000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -63211246560.
                ((MTIMES SIMP RATSIMP) 58319797536. |$Ms|)
                ((MTIMES SIMP) 29161262592.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -22752576000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 58009510944.
                  ((MTIMES SIMP RATSIMP) 25908324288. |$Ms|)
                  ((MTIMES SIMP) -55368297600.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 5014658880.
                  ((MTIMES SIMP RATSIMP) -40698873600. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) -9879408000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 70985930400.
                ((MTIMES SIMP RATSIMP) -68750220000. |$Ms|)
                ((MTIMES SIMP) -17970846432.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 18810792000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -68750220000.
                  ((MTIMES SIMP RATSIMP) -31609064256. |$Ms|)
                  ((MTIMES SIMP) 58657368000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -17970846432.
                  ((MTIMES SIMP RATSIMP) 58657368000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) 18810792000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -63211246560.
                ((MTIMES SIMP RATSIMP) 58009510944. |$Ms|)
                ((MTIMES SIMP) 5014658880.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -9879408000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 58319797536.
                  ((MTIMES SIMP RATSIMP) 25908324288. |$Ms|)
                  ((MTIMES SIMP) -40698873600.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 29161262592.
                  ((MTIMES SIMP RATSIMP) -55368297600. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) -22752576000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 7.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 43917793920.
                ((MTIMES SIMP RATSIMP) -34243181280. |$Ms|)
                ((MTIMES SIMP) 808536960.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 2993760000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -35795279520.
                  ((MTIMES SIMP RATSIMP) -14068750080. |$Ms|)
                  ((MTIMES SIMP) 17804740800.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -28245238560.
                  ((MTIMES SIMP RATSIMP) 34270420800. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) 18112248000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 8.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -22747364640.
                ((MTIMES SIMP RATSIMP) 13513389120. |$Ms|)
                ((MTIMES SIMP) -960664320.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -399168000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 15878940000.
                  ((MTIMES SIMP RATSIMP) 4822688640. |$Ms|)
                  ((MTIMES SIMP) -4445548800.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 17298684480.
                  ((MTIMES SIMP RATSIMP) -13426828800. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) -9480240000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 9.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 8154902448.
                ((MTIMES SIMP RATSIMP) -3230466624. |$Ms|)
                ((MTIMES SIMP) 194927040.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -4953209184.
                  ((MTIMES SIMP RATSIMP) -933971808. |$Ms|)
                  ((MTIMES SIMP) 480849600.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -6609224160.
                  ((MTIMES SIMP RATSIMP) 3025545600. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) 3143448000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 10.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1785611520.
                ((MTIMES SIMP RATSIMP) 357122304. |$Ms|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 987741216.
                  ((MTIMES SIMP RATSIMP) 76241088. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 1447915392.
                  ((MTIMES SIMP RATSIMP) -299376000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) -598752000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 11.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 178561152.
                ((MTIMES SIMP RATSIMP) -94144512. |$Mt|)
                ((MTIMES SIMP) -140011872.
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) 49896000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 12.)))
             ((MEXPT SIMP RATSIMP) |$Xi| 6.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -153052416.
              ((MTIMES SIMP RATSIMP) 80695296. |$Ms|)
              ((MTIMES SIMP) 120010176.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -42768000.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1377471744.
                ((MTIMES SIMP RATSIMP) -765940032. |$Ms|)
                ((MTIMES SIMP) -1121060160.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 470448000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -306104832.
                  ((MTIMES SIMP RATSIMP) -65349504. |$Ms|)
                  ((MTIMES SIMP) 256608000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|))
               |$om|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -5612444640.
                ((MTIMES SIMP RATSIMP) 3479667840. |$Ms|)
                ((MTIMES SIMP) 4543989120.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -2223936000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 2462866560.
                  ((MTIMES SIMP RATSIMP) 735197760. |$Ms|)
                  ((MTIMES SIMP) -2336716800.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -167080320.
                  ((MTIMES SIMP RATSIMP) -412156800. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 13885296480.
                ((MTIMES SIMP RATSIMP) -10130852160. |$Ms|)
                ((MTIMES SIMP) -10283454720.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 5901984000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -9120038400.
                  ((MTIMES SIMP RATSIMP) -3398535360. |$Ms|)
                  ((MTIMES SIMP) 9171993600.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 656346240.
                  ((MTIMES SIMP RATSIMP) 3398313600. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) 342144000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -23758526880.
                ((MTIMES SIMP RATSIMP) 20550816000. |$Ms|)
                ((MTIMES SIMP) 13926749760.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -9622800000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 20231259840.
                  ((MTIMES SIMP RATSIMP) 8660393280. |$Ms|)
                  ((MTIMES SIMP) -20202652800.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -36685440.
                  ((MTIMES SIMP RATSIMP) -11862892800. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) -2223936000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 30422541600.
                ((MTIMES SIMP RATSIMP) -29437581888. |$Ms|)
                ((MTIMES SIMP) -11068618176.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 9879408000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -29491178112.
                  ((MTIMES SIMP RATSIMP) -13546741824. |$Ms|)
                  ((MTIMES SIMP) 27255888000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -4334964480.
                  ((MTIMES SIMP RATSIMP) 23021856000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) 6244128000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -30422541600.
                ((MTIMES SIMP RATSIMP) 29491178112. |$Ms|)
                ((MTIMES SIMP) 4334964480.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -6244128000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 29437581888.
                  ((MTIMES SIMP RATSIMP) 13546741824. |$Ms|)
                  ((MTIMES SIMP) -23021856000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 11068618176.
                  ((MTIMES SIMP RATSIMP) -27255888000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) -9879408000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 23758526880.
                ((MTIMES SIMP RATSIMP) -20231259840. |$Ms|)
                ((MTIMES SIMP) 36685440.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 2223936000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -20550816000.
                  ((MTIMES SIMP RATSIMP) -8660393280. |$Ms|)
                  ((MTIMES SIMP) 11862892800.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -13926749760.
                  ((MTIMES SIMP RATSIMP) 20202652800. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) 9622800000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 7.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -13885296480.
                ((MTIMES SIMP RATSIMP) 9120038400. |$Ms|)
                ((MTIMES SIMP) -656346240.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -342144000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 10130852160.
                  ((MTIMES SIMP RATSIMP) 3398535360. |$Ms|)
                  ((MTIMES SIMP) -3398313600.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 10283454720.
                  ((MTIMES SIMP RATSIMP) -9171993600. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) -5901984000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 8.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 5612444640.
                ((MTIMES SIMP RATSIMP) -2462866560. |$Ms|)
                ((MTIMES SIMP) 167080320.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -3479667840.
                  ((MTIMES SIMP RATSIMP) -735197760. |$Ms|)
                  ((MTIMES SIMP) 412156800.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -4543989120.
                  ((MTIMES SIMP RATSIMP) 2336716800. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) 2223936000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 9.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1377471744.
                ((MTIMES SIMP RATSIMP) 306104832. |$Ms|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 765940032.
                  ((MTIMES SIMP RATSIMP) 65349504. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 1121060160.
                  ((MTIMES SIMP RATSIMP) -256608000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) -470448000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 10.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 153052416.
                ((MTIMES SIMP RATSIMP) -80695296. |$Mt|)
                ((MTIMES SIMP) -120010176.
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) 42768000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 11.)))
             ((MEXPT SIMP RATSIMP) |$Xi| 7.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 95657760.
              ((MTIMES SIMP RATSIMP) -50434560. |$Ms|)
              ((MTIMES SIMP) -75006360.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 26730000. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -765262080.
                ((MTIMES SIMP RATSIMP) 428277960. |$Ms|)
                ((MTIMES SIMP) 625656240.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -267300000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 191315520.
                  ((MTIMES SIMP RATSIMP) 40843440. |$Ms|)
                  ((MTIMES SIMP) -160380000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|))
               |$om|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 2742515820.
                ((MTIMES SIMP RATSIMP) -1746514440. |$Ms|)
                ((MTIMES SIMP) -2214336960.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 1122660000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -1347976080.
                  ((MTIMES SIMP RATSIMP) -418655160. |$Ms|)
                  ((MTIMES SIMP) 1300068000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 104425200.
                  ((MTIMES SIMP RATSIMP) 257598000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -5935794480.
                ((MTIMES SIMP RATSIMP) 4585268160. |$Ms|)
                ((MTIMES SIMP) 4212822240.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -2566080000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 4352047920.
                  ((MTIMES SIMP RATSIMP) 1705429440. |$Ms|)
                  ((MTIMES SIMP) -4432428000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -305791200.
                  ((MTIMES SIMP RATSIMP) -1866348000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) -213840000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 8913284820.
                ((MTIMES SIMP RATSIMP) -8258991840. |$Ms|)
                ((MTIMES SIMP) -4491396360.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 3448170000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -8292489480.
                  ((MTIMES SIMP RATSIMP) -3707316360. |$Ms|)
                  ((MTIMES SIMP) 8194230000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -282862800.
                  ((MTIMES SIMP RATSIMP) 5547960000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) 1176120000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -10100803680.
                ((MTIMES SIMP RATSIMP) 10139496840. |$Ms|)
                ((MTIMES SIMP) 2426490000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -2726460000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 10139496840.
                  ((MTIMES SIMP RATSIMP) 4759397280. |$Ms|)
                  ((MTIMES SIMP) -8840700000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 2426490000.
                  ((MTIMES SIMP RATSIMP) -8840700000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) -2726460000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 8913284820.
                ((MTIMES SIMP RATSIMP) -8292489480. |$Ms|)
                ((MTIMES SIMP) -282862800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 1176120000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -8258991840.
                  ((MTIMES SIMP RATSIMP) -3707316360. |$Ms|)
                  ((MTIMES SIMP) 5547960000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -4491396360.
                  ((MTIMES SIMP RATSIMP) 8194230000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) 3448170000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -5935794480.
                ((MTIMES SIMP RATSIMP) 4352047920. |$Ms|)
                ((MTIMES SIMP) -305791200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -213840000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 4585268160.
                  ((MTIMES SIMP RATSIMP) 1705429440. |$Ms|)
                  ((MTIMES SIMP) -1866348000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 4212822240.
                  ((MTIMES SIMP RATSIMP) -4432428000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) -2566080000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 7.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 2742515820.
                ((MTIMES SIMP RATSIMP) -1347976080. |$Ms|)
                ((MTIMES SIMP) 104425200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -1746514440.
                  ((MTIMES SIMP RATSIMP) -418655160. |$Ms|)
                  ((MTIMES SIMP) 257598000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -2214336960.
                  ((MTIMES SIMP RATSIMP) 1300068000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) 1122660000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 8.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -765262080.
                ((MTIMES SIMP RATSIMP) 191315520. |$Ms|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 428277960.
                  ((MTIMES SIMP RATSIMP) 40843440. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 625656240.
                  ((MTIMES SIMP RATSIMP) -160380000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) -267300000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 9.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 95657760.
                ((MTIMES SIMP RATSIMP) -50434560. |$Mt|)
                ((MTIMES SIMP) -75006360.
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) 26730000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 10.)))
             ((MEXPT SIMP RATSIMP) |$Xi| 8.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -42514560.
              ((MTIMES SIMP RATSIMP) 22415360. |$Ms|)
              ((MTIMES SIMP) 33336160. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -11880000.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 297601920.
                ((MTIMES SIMP RATSIMP) -167930400. |$Ms|)
                ((MTIMES SIMP) -244733280.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 106920000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -85029120.
                  ((MTIMES SIMP RATSIMP) -18152640. |$Ms|)
                  ((MTIMES SIMP) 71280000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|))
               |$om|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -921294000.
                ((MTIMES SIMP RATSIMP) 608298240. |$Ms|)
                ((MTIMES SIMP) 739416480.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -392040000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 514071360.
                  ((MTIMES SIMP RATSIMP) 167916320. |$Ms|)
                  ((MTIMES SIMP) -506528000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -46411200.
                  ((MTIMES SIMP RATSIMP) -114488000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1716836880.
                ((MTIMES SIMP RATSIMP) -1429598720. |$Ms|)
                ((MTIMES SIMP) -1132948960.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 748440000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -1420172160.
                  ((MTIMES SIMP RATSIMP) -590052320. |$Ms|)
                  ((MTIMES SIMP) 1463440000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 89496000.
                  ((MTIMES SIMP RATSIMP) 715000000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) 95040000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -2244623040.
                ((MTIMES SIMP RATSIMP) 2241064320. |$Ms|)
                ((MTIMES SIMP) 863227200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -784080000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 2265378720.
                  ((MTIMES SIMP RATSIMP) 1057643840. |$Ms|)
                  ((MTIMES SIMP) -2178440000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 215212800.
                  ((MTIMES SIMP RATSIMP) -1750760000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) -427680000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 2244623040.
                ((MTIMES SIMP RATSIMP) -2265378720. |$Ms|)
                ((MTIMES SIMP) -215212800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 427680000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -2241064320.
                  ((MTIMES SIMP RATSIMP) -1057643840. |$Ms|)
                  ((MTIMES SIMP) 1750760000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -863227200.
                  ((MTIMES SIMP RATSIMP) 2178440000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) 784080000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1716836880.
                ((MTIMES SIMP RATSIMP) 1420172160. |$Ms|)
                ((MTIMES SIMP) -89496000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -95040000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 1429598720.
                  ((MTIMES SIMP RATSIMP) 590052320. |$Ms|)
                  ((MTIMES SIMP) -715000000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 1132948960.
                  ((MTIMES SIMP RATSIMP) -1463440000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) -748440000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 921294000.
                ((MTIMES SIMP RATSIMP) -514071360. |$Ms|)
                ((MTIMES SIMP) 46411200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -608298240.
                  ((MTIMES SIMP RATSIMP) -167916320. |$Ms|)
                  ((MTIMES SIMP) 114488000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -739416480.
                  ((MTIMES SIMP RATSIMP) 506528000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) 392040000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 7.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -297601920.
                ((MTIMES SIMP RATSIMP) 85029120. |$Ms|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 167930400.
                  ((MTIMES SIMP RATSIMP) 18152640. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 244733280.
                  ((MTIMES SIMP RATSIMP) -71280000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) -106920000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 8.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 42514560.
                ((MTIMES SIMP RATSIMP) -22415360. |$Mt|)
                ((MTIMES SIMP) -33336160.
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) 11880000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 9.)))
             ((MEXPT SIMP RATSIMP) |$Xi| 9.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 12754368.
              ((MTIMES SIMP RATSIMP) -6724608. |$Ms|)
              ((MTIMES SIMP) -10000848.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 3564000. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -76526208.
                ((MTIMES SIMP RATSIMP) 43654512. |$Ms|)
                ((MTIMES SIMP) 63419136.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -28512000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 25508736.
                  ((MTIMES SIMP RATSIMP) 5445792. |$Ms|)
                  ((MTIMES SIMP) -21384000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|))
               |$om|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 199861992.
                ((MTIMES SIMP RATSIMP) -138834960. |$Ms|)
                ((MTIMES SIMP) -158405808.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 89100000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -128712672.
                  ((MTIMES SIMP RATSIMP) -44929104. |$Ms|)
                  ((MTIMES SIMP) 130574400.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 13923360.
                  ((MTIMES SIMP RATSIMP) 34346400. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -315189072.
                ((MTIMES SIMP RATSIMP) 290044656. |$Ms|)
                ((MTIMES SIMP) 181478880.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -135432000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 297338976.
                  ((MTIMES SIMP RATSIMP) 132086592. |$Ms|)
                  ((MTIMES SIMP) -308457600.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -12925440.
                  ((MTIMES SIMP RATSIMP) -180153600. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) -28512000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 358197840.
                ((MTIMES SIMP RATSIMP) -382274640. |$Ms|)
                ((MTIMES SIMP) -77489280.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 99792000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -382274640.
                  ((MTIMES SIMP RATSIMP) -185206560. |$Ms|)
                  ((MTIMES SIMP) 345074400.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -77489280.
                  ((MTIMES SIMP RATSIMP) 345074400. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) 99792000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -315189072.
                ((MTIMES SIMP RATSIMP) 297338976. |$Ms|)
                ((MTIMES SIMP) -12925440.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -28512000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 290044656.
                  ((MTIMES SIMP RATSIMP) 132086592. |$Ms|)
                  ((MTIMES SIMP) -180153600.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 181478880.
                  ((MTIMES SIMP RATSIMP) -308457600. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) -135432000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 199861992.
                ((MTIMES SIMP RATSIMP) -128712672. |$Ms|)
                ((MTIMES SIMP) 13923360.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -138834960.
                  ((MTIMES SIMP RATSIMP) -44929104. |$Ms|)
                  ((MTIMES SIMP) 34346400.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -158405808.
                  ((MTIMES SIMP RATSIMP) 130574400. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) 89100000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -76526208.
                ((MTIMES SIMP RATSIMP) 25508736. |$Ms|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 43654512.
                  ((MTIMES SIMP RATSIMP) 5445792. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 63419136.
                  ((MTIMES SIMP RATSIMP) -21384000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) -28512000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 7.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 12754368.
                ((MTIMES SIMP RATSIMP) -6724608. |$Mt|)
                ((MTIMES SIMP) -10000848.
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) 3564000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 8.)))
             ((MEXPT SIMP RATSIMP) |$Xi| 10.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -2318976.
              ((MTIMES SIMP RATSIMP) 1222656. |$Ms|)
              ((MTIMES SIMP) 1818336. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -648000. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 11594880.
                ((MTIMES SIMP RATSIMP) -6714528. |$Ms|)
                ((MTIMES SIMP) -9712416.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 4536000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -4637952.
                  ((MTIMES SIMP RATSIMP) -990144. |$Ms|)
                  ((MTIMES SIMP) 3888000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|))
               |$om|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -24743664.
                ((MTIMES SIMP RATSIMP) 18528192. |$Ms|)
                ((MTIMES SIMP) 19088640.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -11664000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 18764352.
                  ((MTIMES SIMP RATSIMP) 7178784. |$Ms|)
                  ((MTIMES SIMP) -19852800.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -2531520.
                  ((MTIMES SIMP RATSIMP) -6244800. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 32563440.
                ((MTIMES SIMP RATSIMP) -34207200. |$Ms|)
                ((MTIMES SIMP) -13907520.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 12960000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -35297280.
                  ((MTIMES SIMP RATSIMP) -16836960. |$Ms|)
                  ((MTIMES SIMP) 36230400.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -181440.
                  ((MTIMES SIMP RATSIMP) 26510400. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) 5184000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -32563440.
                ((MTIMES SIMP RATSIMP) 35297280. |$Ms|)
                ((MTIMES SIMP) 181440. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -5184000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 34207200.
                  ((MTIMES SIMP RATSIMP) 16836960. |$Ms|)
                  ((MTIMES SIMP) -26510400.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 13907520.
                  ((MTIMES SIMP RATSIMP) -36230400. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) -12960000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 24743664.
                ((MTIMES SIMP RATSIMP) -18764352. |$Ms|)
                ((MTIMES SIMP) 2531520.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -18528192.
                  ((MTIMES SIMP RATSIMP) -7178784. |$Ms|)
                  ((MTIMES SIMP) 6244800.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -19088640.
                  ((MTIMES SIMP RATSIMP) 19852800. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) 11664000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -11594880.
                ((MTIMES SIMP RATSIMP) 4637952. |$Ms|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 6714528.
                  ((MTIMES SIMP RATSIMP) 990144. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 9712416.
                  ((MTIMES SIMP RATSIMP) -3888000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) -4536000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 2318976.
                ((MTIMES SIMP RATSIMP) -1222656. |$Mt|)
                ((MTIMES SIMP) -1818336.
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) 648000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 7.)))
             ((MEXPT SIMP RATSIMP) |$Xi| 11.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 193248.
              ((MTIMES SIMP RATSIMP) -101888. |$Ms|)
              ((MTIMES SIMP) -151528. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 54000. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -772992.
                ((MTIMES SIMP RATSIMP) 457656. |$Ms|)
                ((MTIMES SIMP) 657840. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -324000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 386496.
                  ((MTIMES SIMP RATSIMP) 82512. |$Ms|)
                  ((MTIMES SIMP) -324000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|))
               |$om|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1288980.
                ((MTIMES SIMP RATSIMP) -1086360. |$Ms|)
                ((MTIMES SIMP) -932880.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 648000. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -1177200.
                  ((MTIMES SIMP RATSIMP) -515720. |$Ms|)
                  ((MTIMES SIMP) 1330400.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 210960.
                  ((MTIMES SIMP RATSIMP) 520400. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1424640.
                ((MTIMES SIMP RATSIMP) 1764240. |$Ms|)
                ((MTIMES SIMP) 226080. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -432000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 1764240.
                  ((MTIMES SIMP RATSIMP) 887360. |$Ms|)
                  ((MTIMES SIMP) -1688800.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 226080.
                  ((MTIMES SIMP RATSIMP) -1688800. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) -432000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1288980.
                ((MTIMES SIMP RATSIMP) -1177200. |$Ms|)
                ((MTIMES SIMP) 210960. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -1086360.
                  ((MTIMES SIMP RATSIMP) -515720. |$Ms|)
                  ((MTIMES SIMP) 520400.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -932880.
                  ((MTIMES SIMP RATSIMP) 1330400. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) 648000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -772992.
                ((MTIMES SIMP RATSIMP) 386496. |$Ms|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 457656.
                  ((MTIMES SIMP RATSIMP) 82512. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 657840.
                  ((MTIMES SIMP RATSIMP) -324000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) -324000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 193248.
                ((MTIMES SIMP RATSIMP) -101888. |$Mt|)
                ((MTIMES SIMP) -151528.
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) 54000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 6.)))
             ((MEXPT SIMP RATSIMP) |$Xi| 12.)))
           ((MEXPT SIMP)
            ((MPLUS SIMP)
             ((MTIMES SIMP)
              ((MPLUS SIMP) ((MEXPT SIMP RATSIMP) |$om| 6.)
               ((MTIMES SIMP) -6. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) 15. ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) -20. ((MEXPT SIMP RATSIMP) |$om| 9.))
               ((MTIMES SIMP) 15. ((MEXPT SIMP RATSIMP) |$om| 10.))
               ((MTIMES SIMP) -6. ((MEXPT SIMP RATSIMP) |$om| 11.))
               ((MEXPT SIMP RATSIMP) |$om| 12.))
              ((MEXPT SIMP RATSIMP) |$Xi| 6.))
             ((MTIMES SIMP)
              ((MPLUS SIMP)
               ((MTIMES SIMP) -6. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 36. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -90. ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) 120. ((MEXPT SIMP RATSIMP) |$om| 9.))
               ((MTIMES SIMP) -90. ((MEXPT SIMP RATSIMP) |$om| 10.))
               ((MTIMES SIMP) 36. ((MEXPT SIMP RATSIMP) |$om| 11.))
               ((MTIMES SIMP) -6. ((MEXPT SIMP RATSIMP) |$om| 12.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 7.))
             ((MTIMES SIMP)
              ((MPLUS SIMP)
               ((MTIMES SIMP) 15. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -90. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) 225. ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) -300. ((MEXPT SIMP RATSIMP) |$om| 9.))
               ((MTIMES SIMP) 225. ((MEXPT SIMP RATSIMP) |$om| 10.))
               ((MTIMES SIMP) -90. ((MEXPT SIMP RATSIMP) |$om| 11.))
               ((MTIMES SIMP) 15. ((MEXPT SIMP RATSIMP) |$om| 12.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 8.))
             ((MTIMES SIMP)
              ((MPLUS SIMP)
               ((MTIMES SIMP) -20. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 120. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -300. ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) 400. ((MEXPT SIMP RATSIMP) |$om| 9.))
               ((MTIMES SIMP) -300. ((MEXPT SIMP RATSIMP) |$om| 10.))
               ((MTIMES SIMP) 120. ((MEXPT SIMP RATSIMP) |$om| 11.))
               ((MTIMES SIMP) -20. ((MEXPT SIMP RATSIMP) |$om| 12.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 9.))
             ((MTIMES SIMP)
              ((MPLUS SIMP)
               ((MTIMES SIMP) 15. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) -90. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) 225. ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) -300. ((MEXPT SIMP RATSIMP) |$om| 9.))
               ((MTIMES SIMP) 225. ((MEXPT SIMP RATSIMP) |$om| 10.))
               ((MTIMES SIMP) -90. ((MEXPT SIMP RATSIMP) |$om| 11.))
               ((MTIMES SIMP) 15. ((MEXPT SIMP RATSIMP) |$om| 12.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 10.))
             ((MTIMES SIMP)
              ((MPLUS SIMP)
               ((MTIMES SIMP) -6. ((MEXPT SIMP RATSIMP) |$om| 6.))
               ((MTIMES SIMP) 36. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) -90. ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) 120. ((MEXPT SIMP RATSIMP) |$om| 9.))
               ((MTIMES SIMP) -90. ((MEXPT SIMP RATSIMP) |$om| 10.))
               ((MTIMES SIMP) 36. ((MEXPT SIMP RATSIMP) |$om| 11.))
               ((MTIMES SIMP) -6. ((MEXPT SIMP RATSIMP) |$om| 12.)))
              ((MEXPT SIMP RATSIMP) |$Xi| 11.))
             ((MTIMES SIMP)
              ((MPLUS SIMP) ((MEXPT SIMP RATSIMP) |$om| 6.)
               ((MTIMES SIMP) -6. ((MEXPT SIMP RATSIMP) |$om| 7.))
               ((MTIMES SIMP) 15. ((MEXPT SIMP RATSIMP) |$om| 8.))
               ((MTIMES SIMP) -20. ((MEXPT SIMP RATSIMP) |$om| 9.))
               ((MTIMES SIMP) 15. ((MEXPT SIMP RATSIMP) |$om| 10.))
               ((MTIMES SIMP) -6. ((MEXPT SIMP RATSIMP) |$om| 11.))
               ((MEXPT SIMP RATSIMP) |$om| 12.))
              ((MEXPT SIMP RATSIMP) |$Xi| 12.)))
            -1.))) 
(ADD2LNC '|$Assss| $VALUES) 
(DSKSETQ $GH_0
         '((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 2.) -1.)
           ((MEXPT SIMP) (($XX SIMP) 1. 4.) -1.)
           ((MEXPT SIMP) (($XX SIMP) 2. 4.) -1.))) 
(ADD2LNC '$GH_0 $VALUES) 
(DSKSETQ |$tttt0|
         '((MTIMES SIMP)
           ((MEXPT SIMP) (($XX SIMP) 1. 2.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 2.)))
           ((MEXPT SIMP) (($XX SIMP) 1. 3.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 3.)))
           ((MEXPT SIMP) (($XX SIMP) 1. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 4.)))
           ((MEXPT SIMP) (($XX SIMP) 2. 3.)
            ((MTIMES SIMP) -4. (($PP SIMP) 2. 3.)))
           ((MEXPT SIMP) (($XX SIMP) 2. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 2. 4.)))
           ((MEXPT SIMP) (($XX SIMP) 3. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 3. 4.))))) 
(ADD2LNC '|$tttt0| $VALUES) 
(DSKSETQ |$tttt|
         '((MTIMES SIMP FACTORED)
           ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
            ((MPLUS SIMP) 2. ((MTIMES SIMP) 2. |$Ms|)
             ((MTIMES SIMP) 2. |$Mt|)))
           ((MEXPT SIMP) |$om|
            ((MPLUS SIMP) 4. ((MTIMES SIMP) -2. |$Ms|)))
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 4.)
           ((MEXPT SIMP) |$Xi| 4.)
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
            -10.))) 
(ADD2LNC '|$tttt| $VALUES) 
(DSKSETQ |$a1234|
         '((MLIST SIMP)
           ((MTIMES SIMP FACTORED) -4.
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -4. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MPLUS SIMP IRREDUCIBLE) 48312.
             ((MTIMES SIMP RATSIMP) -25472. |$Ms|)
             ((MTIMES SIMP) -37882. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) 13500. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP RATSIMP) -193248. |$om|)
             ((MTIMES SIMP RATSIMP) 114414. |$Ms| |$om|)
             ((MTIMES SIMP) 164460. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP) -81000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP RATSIMP) 96624. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) 20628. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -81000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 322245. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -271590. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -233220. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 162000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -294300. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -128930. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 332600. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 52740. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 130100. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -356160. ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 441060. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 56520. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -108000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 441060. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 221840. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -422200. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 56520. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -422200. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -108000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 322245. ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -294300. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 52740. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -271590. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -128930. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 130100. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -233220. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 332600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 162000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -193248. ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 96624. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 114414. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 20628. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 164460. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -81000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -81000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 48312. ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -25472. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -37882. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 13500. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))))
           ((MTIMES SIMP FACTORED) -4.
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om|) -6.)
            ((MEXPT SIMP) |$om| -6.)
            ((MPLUS SIMP IRREDUCIBLE) 48312.
             ((MTIMES SIMP RATSIMP) -25472. |$Ms|)
             ((MTIMES SIMP) -37882. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) 13500. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP RATSIMP) -193248. |$om|)
             ((MTIMES SIMP RATSIMP) 114414. |$Ms| |$om|)
             ((MTIMES SIMP) 164460. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP) -81000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP RATSIMP) 96624. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) 20628. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -81000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| |$om|)
             ((MTIMES SIMP) 322245. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -271590. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -233220. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 162000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -294300. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -128930. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 332600. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 52740. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 130100. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -356160. ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 441060. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 56520. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -108000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 441060. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 221840. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -422200. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 56520. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -422200. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -108000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 322245. ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -294300. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 52740. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -271590. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -128930. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 130100. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -233220. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 332600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 162000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -193248. ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 96624. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 114414. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 20628. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 164460. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -81000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -81000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 48312. ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -25472. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -37882. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 13500. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) -6.)
            ((MEXPT SIMP) |$Xi| -6.)
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             12.))
           ((MTIMES SIMP FACTORED)
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) 2. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) 4. ((MTIMES SIMP) -2. |$Ms|)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 6.)
            ((MEXPT SIMP) |$Xi| 6.)
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -12.))
           ((MTIMES SIMP FACTORED) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|)
            |$Xi|
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -2.)))) 
(ADD2LNC '|$a1234| $VALUES) 
(DEFPROP $SET_NUMBER_OF_PARTICLE %SET_NUMBER_OF_PARTICLE VERB) 
(MDEFPROP $SET_NUMBER_OF_PARTICLE
    ((LAMBDA) ((MLIST) |$nn0|)
     ((MPROG) ((MSETQ) |$nn| |$nn0|)
      (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.) ((MPLUS) |$nn0| 1.))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MSETQ) ((|$s| ARRAY) $R)
        ((MPLUS) ((|$k|) $R)
         (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S ((MPLUS) $R 1.)
          |$nn0|))))))
    MEXPR) 
(DEFPROP $SET_NUMBER_OF_PARTICLE $ANY FUNCTION-MODE) 
(ADD2LNC '(($SET_NUMBER_OF_PARTICLE) |$nn0|) $FUNCTIONS) 
(DEFPROP %SET_NUMBER_OF_PARTICLE $SET_NUMBER_OF_PARTICLE NOUN) 
(DEFPROP $NOTZERO %NOTZERO VERB) 
(MDEFPROP $NOTZERO
    ((LAMBDA) ((MLIST) $X) ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))
    MEXPR) 
(DEFPROP $NOTZERO $FIXNUM FUNCTION-MODE) 
(ADD2LNC '(($NOTZERO) $X) $FUNCTIONS) 
(DEFPROP %NOTZERO $NOTZERO NOUN) 
(DEFPROP |$compute_alphas_no_zmV1| |%compute_alphas_no_zmV1| VERB) 
(MDEFPROP |$compute_alphas_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
        ((MSETQ) $POW0
         ((MTIMES) 2.
          (($SUM)
           (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0 $MAX_USED_LEVEL0)
           $L0 2. $MAX_USED_LEVEL0)))
        ((MSETQ) $POW0
         ((MPLUS) $POW0
          (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2. $MAX_USED_LEVEL0)))
        ((MCOND) |$dbg_compute_levels|
         (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T $FALSE)
        ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
      ((MRETURN) |$noAlphas0|)))
    MEXPR) 
(DEFPROP |$compute_alphas_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_alphas_no_zmV1| |$compute_alphas_no_zmV1| NOUN) 
(DEFPROP |$compute_levels_used_no_zmV1| |%compute_levels_used_no_zmV1|
         VERB) 
(MDEFPROP |$compute_levels_used_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
        ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
         ((MPROGN)
          ((MSETQ) $POW0
           ((MPLUS)
            (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
             ((MPLUS) $L0 ((MMINUS) 1.)))
            (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0 $MAX_USED_LEVEL0)))
          ((MCOND) ((MGREATERP) $POW0 0.)
           ((MSETQ) ((|$usedLevels0| ARRAY) $R)
            (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
             ((|$usedLevels0| ARRAY) $R)))
           T $FALSE)))))
      ((MRETURN) |$usedLevels0|)))
    MEXPR) 
(DEFPROP |$compute_levels_used_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_levels_used_no_zmV1| |$compute_levels_used_no_zmV1|
         NOUN) 
(DEFPROP |$compute_levels_and_powers_used_no_zmV1|
         |%compute_levels_and_powers_used_no_zmV1| VERB) 
(MDEFPROP |$compute_levels_and_powers_used_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
        ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
         ((MPROGN)
          ((MSETQ) $POW0
           ((MPLUS)
            (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
             ((MPLUS) $L0 ((MMINUS) 1.)))
            ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
            (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
             $MAX_USED_LEVEL0)))
          ((MCOND) ((MGREATERP) $POW0 0.)
           ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
            (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
             ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
           T $FALSE)))))
      ((MRETURN) |$usedLevelsPowers0|)))
    MEXPR) 
(DEFPROP |$compute_levels_and_powers_used_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_levels_and_powers_used_no_zmV1|)
           $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_levels_and_powers_used_no_zmV1|
         |$compute_levels_and_powers_used_no_zmV1| NOUN) 
(DEFPROP |$compute_Ks_no_zmV1| |%compute_Ks_no_zmV1| VERB) 
(MDEFPROP |$compute_Ks_no_zmV1|
    ((LAMBDA) ((MLIST) $LEVEL_USED_ARRAY0)
     ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
      ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
      ((MDO) $R 1. NIL NIL |$nn| NIL
       ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
        ((MSETQ) |$Nlus0| (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
        ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
         ((MPROGN)
          ((MSETQ) $NR_PQ
           ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R) $INR_PQ))
          ((MSETQ) ((|$explK0| ARRAY) $R)
           ((MPLUS) ((|$explK0| ARRAY) $R)
            ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
        ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
         ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
        |$end_r_loop|))
      ((MRETURN) |$Ks_rules0|)))
    MEXPR) 
(DEFPROP |$compute_Ks_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0) $FUNCTIONS) 
(DEFPROP |%compute_Ks_no_zmV1| |$compute_Ks_no_zmV1| NOUN) 
(DEFPROP |$compute_Ds| |%compute_Ds| VERB) 
(MDEFPROP |$compute_Ds|
    ((LAMBDA) ((MLIST) $LEVEL_USED_ARRAY0)
     ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
      ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
      ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
       ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
        ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
         ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
          ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL NIL
           NIL
           ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL NIL NIL
            NIL
            ((MSETQ) ((|$explD0| ARRAY) $R $S)
             ((MPLUS) ((|$explD0| ARRAY) $R $S)
              ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
               ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
          ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
           (($ENDCONS)
            ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
            ((|$Ds_rules0| ARRAY) $R)))
          |$end_s_loop|))
        |$end_r_loop|))
      ((MRETURN) |$Ds_rules0|)))
    MEXPR) 
(DEFPROP |$compute_Ds| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_Ds|) $LEVEL_USED_ARRAY0) $FUNCTIONS) 
(DEFPROP |%compute_Ds| |$compute_Ds| NOUN) 
(DSKSETQ $WICK '$WICK) 
(DEFPROP $WICK %WICK VERB) 
(MDEFPROP $WICK
    ((LAMBDA) ((MLIST) |$list_Nr0|)
     ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
      ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
      ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
      ((MSETQ) $WICK00
       ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
        ((MFACTORIAL) |$Nr0|)))
      ((MDO) $R 2. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $WICK0 0.)
        ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
        ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
         ((MPROGN) ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
          ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
           ((MSETQ) $WICK0
            ((MPLUS) $WICK0
             ((MTIMES)
              ((MQUOTIENT) 1.
               ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
              $CO0
              ((MEXPT) ((|$s| ARRAY) $R)
               ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
           T $FALSE)))
        ((MSETQ) $WICK00 $WICK0)))
      ((MRETURN) $WICK00)))
    MEXPR) 
(DEFPROP $WICK $ANY FUNCTION-MODE) 
(ADD2LNC '(($WICK) |$list_Nr0|) $FUNCTIONS) 
(DEFPROP %WICK $WICK NOUN) 
(DEFPROP $DO_ALL_TERM %DO_ALL_TERM VERB) 
(MDEFPROP $DO_ALL_TERM
    ((LAMBDA) ((MLIST) $INT0 $LEVELS_POWERS0 |$Ks_rules0| |$Ds_rules0|)
     ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
      (($PRINT) "in computing 'Z' (do_all_term)")
      ((MSETQ) $EXPL_INT0 $INT0)
      ((MDO) $R 1. NIL NIL |$nn| NIL
       ((MPROGN)
        ((MCOND) |$dbg_all_terms|
         (($PRINT)
          "in computing 'Z' (do_all_term) doing all terms for particle"
          $R)
         T $FALSE)
        ((MSETQ) $EXPL_INT0
         (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
          ((|$Ds_rules0| ARRAY) $R)))
        ((MSETQ) $NLEVELS0 (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
        ((MCOND) |$dbg_all_terms|
         (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
        ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
         ((MPROGN)
          ((MCOND) |$dbg_all_terms|
           (($PRINT) " project to"
            (($L) $R
             ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
            "^"
            ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
             ((MPLUS) $L0 1.)))
           T $FALSE)
          ((MSETQ) $EXPL_INT0
           (($RATCOEF) $EXPL_INT0
            (($L) $R
             ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
            ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
             ((MPLUS) $L0 1.))))
          ((MCOND) |$dbg_all_terms|
           (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
      ((MRETURN) $EXPL_INT0)))
    MEXPR) 
(DEFPROP $DO_ALL_TERM $ANY FUNCTION-MODE) 
(ADD2LNC '(($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
           |$Ds_rules0|)
         $FUNCTIONS) 
(DEFPROP %DO_ALL_TERM $DO_ALL_TERM NOUN) 
(DEFPROP $STATE2MATRIX %STATE2MATRIX VERB) 
(MDEFPROP $STATE2MATRIX
    ((LAMBDA) ((MLIST) $STATE0 |$MaxLevel0|)
     ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
      ((MSETQ) $MAT0
       (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
        ((MPLUS) |$MaxLevel0| 1.)))
      ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
       ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
        ((MPROGN)
         ((MSETQ) (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
          (($HIPOW) $STATE0 (($P) $IP $IQ)))
         ((MSETQ) $STATE00
          ((MQUOTIENT) $STATE00
           ((MEXPT) (($P) $IP $IQ)
            (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
      ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
       ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
        ((MPROGN)
         ((MSETQ) (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
          ((MPLUS) (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
           (($HIPOW) $STATE0 (($P) $IP $IQ))))
         ((MSETQ) $STATE00
          ((MQUOTIENT) $STATE00
           ((MEXPT) (($P) $IP $IQ) (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
      ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
       (($ERROR) "In state2matrix missing some contributions in"
        $STATE0 "since we are left with" $STATE00 "after analysis")
       T $FALSE)
      ((MRETURN) (($COPYMATRIX) $MAT0))))
    MEXPR) 
(DEFPROP $STATE2MATRIX $ANY FUNCTION-MODE) 
(ADD2LNC '(($STATE2MATRIX) $STATE0 |$MaxLevel0|) $FUNCTIONS) 
(DEFPROP %STATE2MATRIX $STATE2MATRIX NOUN) 
(DEFPROP |$take_derivative_wrt_lambdaV1|
         |%take_derivative_wrt_lambdaV1| VERB) 
(MDEFPROP |$take_derivative_wrt_lambdaV1|
    ((LAMBDA) ((MLIST) $NR0 $LEVEL0 $INDEX0 $TERM0)
     ((MPROG)
      ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0 $NPOW0
       $OP0)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
       ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
       ((MSETQ) $TERM00 $TERM0))
      ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $NEWTERM00 0.)
        ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MSETQ) $OP0 (($INPART) $FAC0 0.))
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MCOND) ((MGREATERP) $NPOW0 2.)
            (($ERROR)
             "la() has one index and it cannot occour with a power bigger than 2! term="
             $TERM00)
            T
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$l|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$ll|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
             ((MEXPT) ((MMINUS) 1.) $LEVEL0)
             ((MFACTORIAL)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
             ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LAK)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$laSk|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
              $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LALA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$ll|)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
             ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
             ((MFACTORIAL)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
             ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $KLA)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$Skla|)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LALA)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA2)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) 2. $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          |$end_pow_op|)
         T
         ((MCOND) $ISOP0
          ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$l|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0) $TERM00
              $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) $LEVEL0)
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LAK)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$laSk|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
               $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LA2)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) 2.
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $KLA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$Skla|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
               $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MPROGN)
             ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
              ((MSETQ) $NEWTERM00 (($SUBSTINPART) |$Dim| $TERM00 $NF0))
              T
              ((MPROGN)
               ((MSETQ) $NEWTERM00 (($SUBSTINPART) 1. $TERM00 $NF0))
               ((MSETQ) $NEWTERM00
                (($SUBSTITUTE) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                 $NEWTERM00))))
             |$end_lambda|)
            T $FALSE)
           |$end_if_op|)
          T $FALSE))
        ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
      ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_lambdaV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_lambdaV1|
         |$take_derivative_wrt_lambdaV1| NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA %TAKE_DERIVATIVE_WRT_LAMBDA VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA
    ((LAMBDA) ((MLIST) $NR0 $LEVEL0 $INDEX0 $TERM0)
     ((MPROG)
      ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0 $NPOW0
       $OP0)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
       ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
       ((MSETQ) $TERM00 $TERM0))
      ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $NEWTERM00 0.)
        ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0)) ((MSETQ) $NPOW0 1.)
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MSETQ) $OP0 (($INPART) $FAC0 0.))
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MCOND) ((MGREATERP) $NPOW0 2.)
            (($ERROR)
             "la() has one index and it cannot occour with a power bigger than 2! term="
             $TERM00)
            T
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$l|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MPROGN)
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0
              (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
               $NF0 2.)))
            ((MCOND) ((MEQUAL) $OP0 |$ll|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               ((MEXPT) ((MMINUS) 1.) $LEVEL0)
               ((MFACTORIAL)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
               ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LAK)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 |$laSk|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LALA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)))
             T $FALSE)
            |$end_lambda_other|)
           T $FALSE)
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MPROGN)
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0
              (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
               $NF0 2.)))
            ((MCOND) ((MEQUAL) $OP0 |$ll|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
               ((MFACTORIAL)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
               ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $KLA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 |$Skla|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LALA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)))
             T $FALSE)
            |$end_other_la|)
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA2)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) 2. $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          |$end_pow_op|)
         T
         ((MCOND) $ISOP0
          ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$l|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0) $TERM00
              $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) $LEVEL0)
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LAK)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$laSk|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
               $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LA2)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) 2.
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $KLA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$Skla|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
               $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MPROGN)
             ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
              ((MSETQ) $NEWTERM00 (($SUBSTINPART) |$Dim| $TERM00 $NF0))
              T
              ((MPROGN)
               ((MSETQ) $NEWTERM00 (($SUBSTINPART) 1. $TERM00 $NF0))
               ((MSETQ) $NEWTERM00
                (($SUBSTITUTE) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                 $NEWTERM00))))
             |$end_lambda|)
            T $FALSE)
           |$end_if_op|)
          T $FALSE))
        ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
      ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_LAMBDA $TAKE_DERIVATIVE_WRT_LAMBDA NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR
         %TAKE_DERIVATIVE_WRT_SCALAR_PAIR VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR
    ((LAMBDA) ((MLIST) $NR0 $LEVEL10 $LEVEL20 $TERM0)
     ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
      ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
      ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.)) ((MSETQ) $DER0 0.)
      ((MCOND) ((MGREATERP) $LEVEL10 0.)
       ((MSETQ) $DER00
        (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0| $TERM0))
       T ((MSETQ) $DER00 ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
      ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
      ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
       ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
        ((MDO) $NT0 1. NIL NIL $LDER00 NIL
         ((MPROGN)
          ((MCOND) |$dbg_wrt_pair|
           (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
            "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
           T $FALSE)
          ((MSETQ) $TMP_DER0
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
            (($INPART) $DER00 $NT0)))
          ((MSETQ) $DER0 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
       T
       ((MPROGN)
        ((MCOND) |$dbg_wrt_pair|
         (($PRINT) "    SINGLE term: take der of" $DER00 "wrt lambda("
          $NR0 $LEVEL20 |$newII0| ")")
         T $FALSE)
        ((MSETQ) $DER0
         (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0| $DER00))))
      ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0)) ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
           $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_SCALAR_PAIR
         $TAKE_DERIVATIVE_WRT_SCALAR_PAIR NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_STATE %TAKE_DERIVATIVE_WRT_STATE VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_STATE
    ((LAMBDA) ((MLIST) $NR0 $ONE_STATE_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
      ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $ONE_STATE_IN_MATRIX0))
      ((MSETQ) |$Der0| $TERM0)
      ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
       ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
        ((MCOND)
         ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
         ((MPROGN)
          ((MDO) $N_PQ 1. NIL NIL
           (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
           ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
             ((MPROGN)
              ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
               ((MSETQ) |$tmp_Der0|
                ((MPLUS) |$tmp_Der0|
                 (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                  ((MPLUS) $L0 ((MMINUS) 1.))
                  ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
              ((MSETQ) |$Der0| |$tmp_Der0|))
             T
             ((MSETQ) |$Der0|
              (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
               ((MPLUS) $L0 ((MMINUS) 1.)) ((MPLUS) $C0 ((MMINUS) 1.))
               |$Der0|)))))
          |$end_loop_c0|)
         T $FALSE)))
      ((MRETURN) |$Der0|)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_STATE $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_STATE $TAKE_DERIVATIVE_WRT_STATE NOUN) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV1|
         |%take_derivative_wrt_scalar_stateSV1| VERB) 
(MDEFPROP |$take_derivative_wrt_scalar_stateSV1|
    ((LAMBDA) ((MLIST) $SCALARS_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
      ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
      ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
       ((MCOND)
        ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
        ((MPROGN)
         ((MCOND) |$dbg_scalars|
          (($PRINT) "nr0=" $NR0 "out of"
           (($LENGTH) $SCALARS_IN_MATRIX0))
          T $FALSE)
         ((MSETQ) |$tmp_DER0| 0.)
         ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
          ((MPROGN)
           (($PRINT) "before length(DER0) is" (($LENGTH) |$der0|))
           ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
            ((MSETQ) |$tmp_DER0|
             ((MPLUS) |$tmp_DER0|
              (($TAKE_DERIVATIVE_WRT_STATE) $NR0
               (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
           ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
          T
          ((MPROGN)
           ((MCOND) |$dbg_scalars|
            (($PRINT) "SINGLE term " |$der0| "derivative wrt r=" $NR0
             "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0) "with nr=" $NR0)
            T $FALSE)
           ((MSETQ) |$der0|
            (($TAKE_DERIVATIVE_WRT_STATE) $NR0
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
           |$end_single|)))
        T $FALSE))
      ((MRETURN) |$der0|)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_scalar_stateSV1|) $SCALARS_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_scalar_stateSV1|
         |$take_derivative_wrt_scalar_stateSV1| NOUN) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV2|
         |%take_derivative_wrt_scalar_stateSV2| VERB) 
(MDEFPROP |$take_derivative_wrt_scalar_stateSV2|
    ((LAMBDA) ((MLIST) $SCALARS_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
      ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
       ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
        (($PRINT) "in take_derivative_wrt_scalar_stateSV2 acting on"
         $LT0 "terms")
        ((MDO) $NT0 1. NIL NIL $LT0 NIL
         ((MPROGN)
          ((MCOND) |$dbg_wrt_states|
           (($PRINT) "in take_derivative_wrt_scalar_stateSV2 EXAM term"
            $NT0 "out of" $LT0 "now there are"
            ((MCOND) ((MNOT) (($NUMBERP) |$der0|)) (($LENGTH) |$der0|)
             T 0.)
            "terms")
           T
           ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
            (($PRINT)
             "in take_derivative_wrt_scalar_stateSV2 EXAM term" $NT0
             "(step 100) out of" $LT0)
            T $FALSE))
          ((MSETQ) |$NIused| 0.)
          ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
          ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
           ((MCOND)
            ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
            ((MPROGN)
             ((MSETQ) |$tmp_DER0|
              (($TAKE_DERIVATIVE_WRT_STATE) $NR0
               (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
             |$end_nr_loop|)
            T $FALSE))
          ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
          |$end_t0_loop|)))
       T
       ((MPROGN) ((MSETQ) |$der0| $TERM0)
        ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
         ((MCOND)
          ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
          ((MPROGN)
           ((MCOND) |$dbg_wrt_states|
            (($PRINT)
             "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
             |$der0| "derivative wrt r=" $NR0 "and"
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
            T $FALSE)
           ((MSETQ) |$der0|
            (($TAKE_DERIVATIVE_WRT_STATE) $NR0
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
           |$end_single|)
          T $FALSE))))
      ((MRETURN) |$der0|)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV2| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_scalar_stateSV2|) $SCALARS_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_scalar_stateSV2|
         |$take_derivative_wrt_scalar_stateSV2| NOUN) 
(DEFPROP $CONTRACT_PAIRS_IN_ONE_TERM %CONTRACT_PAIRS_IN_ONE_TERM VERB) 
(MDEFPROP $CONTRACT_PAIRS_IN_ONE_TERM
    ((LAMBDA) ((MLIST) $UTERM0)
     ((MPROG)
      ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0 $NPOW0
       $OP0 $IND0 $NFAC0 $NR0 $NS0)
      ((MSETQ) $UTERM00 $UTERM0)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
       ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
       ((MRETURN) $UTERM0) T $FALSE)
      ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
      ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_contract| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
            ((MNOT) ((MEQUAL) $NPOW0 2.)))
           (($ERROR) "the power must be 2!! wrong term=" $UTERM0) T
           $FALSE)
          ((MCOND) ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
           ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MCOND) ((MEQUAL) $OP0 $LA)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE)
          ((MCOND) ((MEQUAL) $OP0 |$Sk|)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE)
          ((MCOND) ((MEQUAL) $OP0 $K)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE))
         T
         ((MCOND)
          ((MAND) $ISOP0
           (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
          ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
           ((MCOND)
            ((MNOT)
             (($IS) ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
            ((MPROGN)
             ((MSETQ) $OTHERFAC0 (($ASSOC) $IND0 $LIST_INDEX_FACS0))
             ((MSETQ) $NR0 (($INPART) $FAC0 1.))
             ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
             ((MCOND) ((MLEQP) $NR0 $NS0)
              ((MSETQ) $CTERM0
               ((MTIMES) $CTERM0
                ((MQAPPLY)
                 (($CONCAT) (($INPART) $FAC0 0.)
                  (($INPART) $OTHERFAC0 0.))
                 $NR0 (($INPART) $FAC0 2.) $NS0
                 (($INPART) $OTHERFAC0 2.))))
              T
              ((MSETQ) $CTERM0
               ((MTIMES) $CTERM0
                ((MQAPPLY)
                 (($CONCAT) (($INPART) $OTHERFAC0 0.)
                  (($INPART) $FAC0 0.))
                 $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                 (($INPART) $FAC0 2.)))))
             ((MSETQ) $LIST_INDEX_FACS0
              (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0) $LIST_INDEX_FACS0)))
            T
            ((MSETQ) $LIST_INDEX_FACS0
             (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
          T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
        |$end_fac_loop|))
      ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
       ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
       ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
      ((MRETURN) $CTERM0)))
    MEXPR) 
(DEFPROP $CONTRACT_PAIRS_IN_ONE_TERM $ANY FUNCTION-MODE) 
(ADD2LNC '(($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0) $FUNCTIONS) 
(DEFPROP %CONTRACT_PAIRS_IN_ONE_TERM $CONTRACT_PAIRS_IN_ONE_TERM NOUN) 
(DEFPROP $CONTRACT_PAIRS %CONTRACT_PAIRS VERB) 
(MDEFPROP $CONTRACT_PAIRS
    ((LAMBDA) ((MLIST) |$utermS0|)
     ((MPROG) ((MLIST) $SUM0)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
       ((MPROGN) ((MSETQ) $SUM0 0.)
        ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
         ((MSETQ) $SUM0
          ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
       T ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
      ((MRETURN) $SUM0)))
    MEXPR) 
(DEFPROP $CONTRACT_PAIRS $ANY FUNCTION-MODE) 
(ADD2LNC '(($CONTRACT_PAIRS) |$utermS0|) $FUNCTIONS) 
(DEFPROP %CONTRACT_PAIRS $CONTRACT_PAIRS NOUN) 
(DEFPROP $TRUE_XX %TRUE_XX VERB) 
(MDEFPROP $TRUE_XX
    ((LAMBDA) ((MLIST) $R $S)
     ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))
    MEXPR) 
(DEFPROP $TRUE_XX $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_XX) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_XX $TRUE_XX NOUN) 
(DEFPROP |$otherN| |%otherN| VERB) 
(MDEFPROP |$otherN|
    ((LAMBDA) ((MLIST) $M $N)
     ((MCOND)
      ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
       ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
      3. T
      ((MCOND)
       ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
        ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
       2. T
       ((MCOND)
        ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
         ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
        1. T $FALSE))))
    MEXPR) 
(DEFPROP |$otherN| $BOOLEAN FUNCTION-MODE) 
(ADD2LNC '((|$otherN|) $M $N) $FUNCTIONS) 
(DEFPROP |%otherN| |$otherN| NOUN) 
(DEFPROP $COMPUTE_PP3 %COMPUTE_PP3 VERB) 
(MDEFPROP $COMPUTE_PP3
    ((LAMBDA) ((MLIST) ((MLIST) |$n|))
     ((MPROG)
      ((MDO) $M 1. NIL NIL |$nn| NIL
       ((MDO) $N 1. NIL NIL |$nn| NIL
        ((MCOND) ((MEQUAL) $M $N)
         ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
          ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))) $AP))
         T
         ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
          ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
           ((MPLUS)
            ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
            ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
            ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))
    MEXPR) 
(DEFPROP $COMPUTE_PP3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_PP3) ((MLIST) |$n|)) $FUNCTIONS) 
(MDEFPROP $COMPUTE_PP3 T MLEXPRP) 
(DEFPROP %COMPUTE_PP3 $COMPUTE_PP3 NOUN) 
(DEFPROP $PP3ONSHELL %PP3ONSHELL VERB) 
(MDEFPROP $PP3ONSHELL
    ((LAMBDA) ((MLIST) $M $N) (($NUM_PP3 ARRAY) $M $N)) MEXPR) 
(DEFPROP $PP3ONSHELL $ANY FUNCTION-MODE) 
(ADD2LNC '(($PP3ONSHELL) $M $N) $FUNCTIONS) 
(DEFPROP %PP3ONSHELL $PP3ONSHELL NOUN) 
(DEFPROP $TRUE_GF_XX3 %TRUE_GF_XX3 VERB) 
(MDEFPROP $TRUE_GF_XX3
    ((LAMBDA) ((MLIST) $R $S) (($NUM_XX3 ARRAY) $R $S)) MEXPR) 
(DEFPROP $TRUE_GF_XX3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_GF_XX3) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_GF_XX3 $TRUE_GF_XX3 NOUN) 
(DEFPROP $GF_XX3 %GF_XX3 VERB) 
(MDEFPROP $GF_XX3
    ((LAMBDA) ((MLIST) $M $N)
     ((MCOND) ((MEQUAL) $M 1.) |$x1| T
      ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
       ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
        |$x3|))))
    MEXPR) 
(DEFPROP $GF_XX3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($GF_XX3) $M $N) $FUNCTIONS) 
(DEFPROP %GF_XX3 $GF_XX3 NOUN) 
(DSKSETQ $COMPUTE_PP4 '$COMPUTE_PP4) 
(DEFPROP $COMPUTE_PP4 %COMPUTE_PP4 VERB) 
(MDEFPROP $COMPUTE_PP4
    ((LAMBDA) ((MLIST) ((MLIST) |$n|))
     ((MPROG)
      ((MDO) $M 1. NIL NIL |$nn| NIL
       ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
        ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))) $AP)))
      ((MSETQ) |$Mu|
       ((MPLUS)
        ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
        ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Ms|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Mt|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
       (($RATSIMP)
        ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
         ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
          ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
      ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Ms|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Mt|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
       (($RATSIMP)
        ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
         ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.) ((MMINUS) 2.)
          ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))
    MEXPR) 
(DEFPROP $COMPUTE_PP4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_PP4) ((MLIST) |$n|)) $FUNCTIONS) 
(MDEFPROP $COMPUTE_PP4 T MLEXPRP) 
(DEFPROP %COMPUTE_PP4 $COMPUTE_PP4 NOUN) 
(DEFPROP $PP4ONSHELL %PP4ONSHELL VERB) 
(MDEFPROP $PP4ONSHELL
    ((LAMBDA) ((MLIST) $M $N) (($NUM_PP4 ARRAY) $M $N)) MEXPR) 
(DEFPROP $PP4ONSHELL $ANY FUNCTION-MODE) 
(ADD2LNC '(($PP4ONSHELL) $M $N) $FUNCTIONS) 
(DEFPROP %PP4ONSHELL $PP4ONSHELL NOUN) 
(DEFPROP $COMPUTE_XX4 %COMPUTE_XX4 VERB) 
(MDEFPROP $COMPUTE_XX4
    ((LAMBDA) ((MLIST))
     ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
      (($REMARRAY) $NUM_XX4)
      ((MSETQ) $GF_X_RULES
       ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
      ((MSETQ) $EQ_XX40
       ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
        ((MEQUAL) |$om|
         ((MQUOTIENT)
          ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
           (($XX) 1. 3.))
          (($XX) 2. 4.)))))
      ((MSETQ) $EQ_XX40
       ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
        ((MEQUAL)
         ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.) (($XX) 2. 4.))
         ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
      ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
      ((MSETQ) $SO_X13
       (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
      ((MSETQ) $XX4_LIST
       (($MAKELIST)
        (($MAKELIST)
         ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S)) $S
         ((MPLUS) $R 1.) |$nn|)
        $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
      ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
      ((MSETQ) $XX4_LIST
       (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
      ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
      ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
       (($MAP) ":" ((MLIST) (($LHS) $GFXX0)) ((MLIST) (($RHS) $GFXX0))))
      ((MSETQ) |$dx3_dOM| (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
      ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES)) |$xx4_done|))
    MEXPR) 
(DEFPROP $COMPUTE_XX4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_XX4)) $FUNCTIONS) 
(DEFPROP %COMPUTE_XX4 $COMPUTE_XX4 NOUN) 
(DEFPROP $TRUE_GF_XX4 %TRUE_GF_XX4 VERB) 
(MDEFPROP $TRUE_GF_XX4
    ((LAMBDA) ((MLIST) $R $S) (($NUM_XX4 ARRAY) $R $S)) MEXPR) 
(DEFPROP $TRUE_GF_XX4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_GF_XX4) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_GF_XX4 $TRUE_GF_XX4 NOUN) 
(DEFPROP |$check_cyc_A_234| |%check_cyc_A_234| VERB) 
(MDEFPROP |$check_cyc_A_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
        ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
        ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
        ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
        ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
        ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
        ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
        ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
        ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
        ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
        ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
        ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_cyc_A_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_cyc_A_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_cyc_A_234| |$check_cyc_A_234| NOUN) 
(DEFPROP |$cyc_A_234| |%cyc_A_234| VERB) 
(MDEFPROP |$cyc_A_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
        ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
        ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$cyc_A_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$cyc_A_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%cyc_A_234| |$cyc_A_234| NOUN) 
(DEFPROP |$check_cyc_gfA_234| |%check_cyc_gfA_234| VERB) 
(MDEFPROP |$check_cyc_gfA_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
        ((MEQUAL) |$om| ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_cyc_gfA_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_cyc_gfA_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_cyc_gfA_234| |$check_cyc_gfA_234| NOUN) 
(DEFPROP |$cyc_gfA_234| |%cyc_gfA_234| VERB) 
(MDEFPROP |$cyc_gfA_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST)
        ((MEQUAL) |$om| ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
       $AMP00)))
    MEXPR) 
(DEFPROP |$cyc_gfA_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$cyc_gfA_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%cyc_gfA_234| |$cyc_gfA_234| NOUN) 
(DEFPROP |$check_swap_A_23| |%check_swap_A_23| VERB) 
(MDEFPROP |$check_swap_A_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
        ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_swap_A_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_swap_A_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_swap_A_23| |$check_swap_A_23| NOUN) 
(DEFPROP |$swap_A_23| |%swap_A_23| VERB) 
(MDEFPROP |$swap_A_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
        ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$swap_A_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$swap_A_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%swap_A_23| |$swap_A_23| NOUN) 
(DEFPROP |$swap_gfA_23| |%swap_gfA_23| VERB) 
(MDEFPROP |$swap_gfA_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE) ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$swap_gfA_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$swap_gfA_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%swap_gfA_23| |$swap_gfA_23| NOUN) 
(DEFPROP $TEST_MEASURE %TEST_MEASURE VERB) 
(MDEFPROP $TEST_MEASURE
    ((LAMBDA) ((MLIST) |$l1| |$l2| |$l3| |$l4|)
     ((MPROG) ((MSETQ) |$nn| 4.)
      (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
      ((MSETQ) $GH_00
       ((MQUOTIENT) 1.
        ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
      ((MSETQ) |$tttt_00|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
           ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
           ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
      ((MSETQ) |$tttt_00|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
      ((MSETQ) $GH_0P
       (($FACTOR)
        (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) (($XX) 1. 2.)
          ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.)) (($XX) 1. 3.)
           (($XX) 2. 4.))))))
      ((MSETQ) |$TTTT_0p|
       (($FACTOR)
        (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) (($XX) 1. 2.)
          ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.)) (($XX) 1. 3.)
           (($XX) 2. 4.))))))
      ((MSETQ) |$TTTT_pp|
       (($FACTOR)
        (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.))))
      ((MSETQ) |$gh_TTT0|
       (($FACTOR)
        (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
         ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTT|
       (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))
    MEXPR) 
(DEFPROP $TEST_MEASURE $ANY FUNCTION-MODE) 
(ADD2LNC '(($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|) $FUNCTIONS) 
(DEFPROP %TEST_MEASURE $TEST_MEASURE NOUN) 
(DEFPROP $ORDERXX %ORDERXX VERB) 
(MDEFPROP $ORDERXX
    ((LAMBDA) ((MLIST) $R $S)
     ((MCOND) ((MEQUAL) $R $S) 0. T
      ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
       ((MMINUS) (($XX) $S $R)))))
    MEXPR) 
(DEFPROP $ORDERXX $ANY FUNCTION-MODE) 
(ADD2LNC '(($ORDERXX) $R $S) $FUNCTIONS) 
(DEFPROP %ORDERXX $ORDERXX NOUN) 
(DEFPROP $ORDERPP %ORDERPP VERB) 
(MDEFPROP $ORDERPP
    ((LAMBDA) ((MLIST) $R $S)
     ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))
    MEXPR) 
(DEFPROP $ORDERPP $ANY FUNCTION-MODE) 
(ADD2LNC '(($ORDERPP) $R $S) $FUNCTIONS) 
(DEFPROP %ORDERPP $ORDERPP NOUN) 
(DEFPROP $TRUE_KK %TRUE_KK VERB) 
(MDEFPROP $TRUE_KK
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))
    MEXPR) 
(DEFPROP $TRUE_KK $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_KK) $R $M $S $N) $FUNCTIONS) 
(DEFPROP %TRUE_KK $TRUE_KK NOUN) 
(DEFPROP |$true_Skk| |%true_Skk| VERB) 
(MDEFPROP |$true_Skk|
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
      (($SUM)
       ((MTIMES) (($ORDERPP) $T $S) ((MEXPT) (($ORDERXX) $R $T) $M)) $T
       1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_Skk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_Skk|) $R $M $S $N) $FUNCTIONS) 
(DEFPROP |%true_Skk| |$true_Skk| NOUN) 
(DEFPROP |$true_kSk| |%true_kSk| VERB) 
(MDEFPROP |$true_kSk|
    ((LAMBDA) ((MLIST) $S $N $R $M)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
      (($SUM)
       ((MTIMES) (($ORDERPP) $T $S) ((MEXPT) (($ORDERXX) $R $T) $M)) $T
       1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_kSk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_kSk|) $S $N $R $M) $FUNCTIONS) 
(DEFPROP |%true_kSk| |$true_kSk| NOUN) 
(DEFPROP |$true_SkSk| |%true_SkSk| VERB) 
(MDEFPROP |$true_SkSk|
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
      (($SUM)
       (($SUM)
        ((MTIMES) (($ORDERPP) $T $U) ((MEXPT) (($ORDERXX) $R $T) $M)
         ((MEXPT) (($ORDERXX) $S $U) $N))
        $T 1. |$nn|)
       $U 1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_SkSk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_SkSk|) $R $M $S $N) $FUNCTIONS) 
(DEFPROP |%true_SkSk| |$true_SkSk| NOUN) 
(DEFPROP $FROM_STATE_TO_ADDEND_LIST %FROM_STATE_TO_ADDEND_LIST VERB) 
(MDEFPROP $FROM_STATE_TO_ADDEND_LIST
    ((LAMBDA) ((MLIST) $STATE0)
     ((MPROG)
      ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T $FALSE)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
       ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
      ((MSETQ) $LIST0
       (($MAKELIST) (($INPART) $STATE0 $T) $T 1. (($LENGTH) $STATE0)))
      ((MRETURN) $LIST0)))
    MEXPR) 
(DEFPROP $FROM_STATE_TO_ADDEND_LIST $ANY FUNCTION-MODE) 
(ADD2LNC '(($FROM_STATE_TO_ADDEND_LIST) $STATE0) $FUNCTIONS) 
(DEFPROP %FROM_STATE_TO_ADDEND_LIST $FROM_STATE_TO_ADDEND_LIST NOUN) 
(DEFPROP $EXTRACT_AND_NORMALIZE_COEFFS %EXTRACT_AND_NORMALIZE_COEFFS
         VERB) 
(MDEFPROP $EXTRACT_AND_NORMALIZE_COEFFS
    ((LAMBDA) ((MLIST) $LIST_OF_LISTS_OF_SUBSTATES0)
     ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
      ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
       ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
        ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
         ((MPROGN) ((MSETQ) $S00 $S0)
          ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
           ((MPROGN) ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
            ((MCOND) ((MGREATERP) $POW0 0.)
             ((MSETQ) $S00
              ((MTIMES)
               ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
               ((MEXPT)
                ((MQUOTIENT) 1.
                 ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                $POW0)))
             T $FALSE)
            ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
            ((MCOND) ((MGREATERP) $POW0 0.)
             ((MSETQ) $S00
              ((MTIMES)
               ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
               ((MEXPT)
                ((MQUOTIENT) 1.
                 ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                $POW0)))
             T $FALSE)))
          ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
           ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
            ((MPROGN) ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
             ((MCOND) ((MGREATERP) $POW0 0.)
              ((MSETQ) $S00
               ((MTIMES)
                ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                ((MEXPT)
                 ((MQUOTIENT)
                  ((MQUOTIENT) ((MMINUS) 1.)
                   ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                  ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                 $POW0)))
              T $FALSE))))
          ((MCOND)
           ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
            ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
           (($ERROR)
            "extract_and_normalize_coeffs cannot compute normalized coeff from"
            $S0 "left over is" $S00)
           T $FALSE)
          ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
        ((MSETQ) $COEFFS_LIST0 (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
      ((MRETURN) $COEFFS_LIST0)))
    MEXPR) 
(DEFPROP $EXTRACT_AND_NORMALIZE_COEFFS $ANY FUNCTION-MODE) 
(ADD2LNC '(($EXTRACT_AND_NORMALIZE_COEFFS)
           $LIST_OF_LISTS_OF_SUBSTATES0)
         $FUNCTIONS) 
(DEFPROP %EXTRACT_AND_NORMALIZE_COEFFS $EXTRACT_AND_NORMALIZE_COEFFS
         NOUN) 
(DEFPROP |$amplitudeN4V1| |%amplitudeN4V1| VERB) 
(MDEFPROP |$amplitudeN4V1|
    ((LAMBDA) ((MLIST) $STATES_LIST0)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) |$Partials0|
            (($ENDCONS)
             ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4) $LIST_OF_SUBSTATES0
              $PARTIAL_AMP0)
             |$Partials0|))
           ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$amplitudeN4V1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$amplitudeN4V1|) $STATES_LIST0) $FUNCTIONS) 
(DEFPROP |%amplitudeN4V1| |$amplitudeN4V1| NOUN) 
(DEFPROP |$amplitudeN4V1_list| |%amplitudeN4V1_list| VERB) 
(MDEFPROP |$amplitudeN4V1_list|
    ((LAMBDA) ((MLIST) $STATES_LIST0 $CHECKPOINT_SAVE_FILENAME)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MPROGN)
        ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
         ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
          ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
           ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
            (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
             $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
             (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
             (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
             "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
            ((MSETQ) $LIST_OF_SUBSTATES0
             ((MLIST)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
            (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
            ((MSETQ) $SL0
             (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
              $LIST_OF_SUBSTATES0))
            ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
            ((MSETQ) $NAS_LIST0
             (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
            ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
            ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
            ((MSETQ) $ULPS0
             ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
            ((MSETQ) $ULPS_LIST0
             (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
            ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
            ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
            ((MSETQ) $EI0
             (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
            ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
            ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
            (($PRINT)
             "Computed the expression on which we must act with derivatives in"
             ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
            ((MSETQ) $PARTIAL_AMP0
             ((MTIMES)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
               $NA1)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
               $NA2)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
               $NA3)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
               $NA4)
              ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
            ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
            (($PRINT)
             "Taken the derivatives and computed the partial amplitude in"
             ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
              |$Partials0|))
            |$end_3_loops|))))
        (($SAVE)
         (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_" (($STRING) $NA1)
          ".lisp")
         $NA1 $STATES_LIST0 |$Partials0|)
        |$end_na1_loop|))
      ((MRETURN) |$Partials0|)))
    MEXPR) 
(DEFPROP |$amplitudeN4V1_list| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$amplitudeN4V1_list|) $STATES_LIST0
           $CHECKPOINT_SAVE_FILENAME)
         $FUNCTIONS) 
(DEFPROP |%amplitudeN4V1_list| |$amplitudeN4V1_list| NOUN) 
(DEFPROP |$gf_amplitudeN4V1| |%gf_amplitudeN4V1| VERB) 
(MDEFPROP |$gf_amplitudeN4V1|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0
            (($RATSIMP)
             (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)
              ((MEQUAL) $XX $TRUE_GF_XX4))))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V1| |$gf_amplitudeN4V1| NOUN) 
(DEFPROP |$gf_amplitudeN4V2| |%gf_amplitudeN4V2| VERB) 
(MDEFPROP |$gf_amplitudeN4V2|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| |$Mt|))
           ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp the amplitude"
            ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
           ((MSETQ) $MAXNSNT0
            ((MPLUS)
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              (($SUM)
               (($SUM) ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                2. (($LENGTH) (($SL0 ARRAY) $NR0)))
               $NR0 1. |$nn0|))))
           ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
            ((MPROGN)
             ((MSETQ) |$Ms_proj_amp0|
              (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| $NS0))
             ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
              ((MDO) $NT0 0. NIL NIL
               ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
               ((MPROGN)
                (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                 "terms")
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATSIMP)
                  (($EV) |$Mt_Ms_proj_amp0|
                   ((MEQUAL) $XX $TRUE_GF_XX4))))
                ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                 ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                  ((MTIMES) |$Mt_Ms_proj_amp0| ((MEXPT) |$Ms| $NS0)
                   ((MEXPT) |$Mt| $NT0))))))
              T $FALSE)))
           ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude fully gauge fixed in"
            ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp-ed the amplitude in"
            ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6)) "s")
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V2| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V2| |$gf_amplitudeN4V2| NOUN) 
(DEFPROP |$gf_amplitudeN4V2_1| |%gf_amplitudeN4V2_1| VERB) 
(MDEFPROP |$gf_amplitudeN4V2_1|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| |$Mt|))
           ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratexpand the amplitude"
            ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
            "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
            "terms")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
           ((MSETQ) $MAXNSNT0
            ((MPLUS)
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              (($SUM)
               (($SUM) ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                2. (($LENGTH) (($SL0 ARRAY) $NR0)))
               $NR0 1. |$nn0|))))
           ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
            ((MPROGN)
             ((MSETQ) |$Ms_proj_amp0|
              (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| $NS0))
             ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
              ((MDO) $NT0 0. NIL NIL
               ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
               ((MPROGN)
                (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                 "terms")
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATSIMP)
                  (($EV) |$Mt_Ms_proj_amp0|
                   ((MEQUAL) $XX $TRUE_GF_XX4))))
                ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                 ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                  ((MTIMES) |$Mt_Ms_proj_amp0| ((MEXPT) |$Ms| $NS0)
                   ((MEXPT) |$Mt| $NT0))))))
              T $FALSE)))
           ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude fully gauge fixed in"
            ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp-ed the amplitude in"
            ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6)) "s")
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V2_1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V2_1| |$gf_amplitudeN4V2_1| NOUN) 
(DEFPROP |$SetStates| |%SetStates| VERB) 
(MDEFPROP |$SetStates|
    ((LAMBDA) ((MLIST) |$dd0|)
     ((MPROG) ((MSETQ) |$Lev0| 2.)
      ((MSETQ) |$Null2|
       (($EV)
        ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
         ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
         ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
         ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Lev0| 3.)
      ((MSETQ) |$Null3|
       (($EV)
        ((MPLUS)
         ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.) |$dd|)
         ((MMINUS)
          ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.) |$dd|))
         ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
         ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 1.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
         ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 2. 0.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 3.))
         ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$dd| |$dd0|)))
      ((MSETQ) |$Lev0| 4.)
      ((MSETQ) |$S4z|
       ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
        ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 5742. (($P) 2. 2.))
        ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
      ((MSETQ) |$S4m|
       ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
        ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 2268. (($P) 2. 2.))
        ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
        ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$S4r1|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
          (($P) 3. 1.) |$d|)
         ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.) |$d|)
         ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
          (($P) 3. 1.))
         ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 0.) 4.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$S4r2|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.) ((MEXPT) |$d| 2.))
         ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.) ((MEXPT) |$d| 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.) |$d|)
         ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.) |$d|)
         ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 4. 0.))
         ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
         ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
         ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.))
         ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
         ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 2. 1.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 2. 1.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$S4r3|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.) ((MEXPT) |$d| 2.))
         ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.) ((MEXPT) |$d| 2.))
         ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.) |$d|)
         ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 3. 1.))
         ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
         ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.))
         ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4r1|
       (($EV)
        ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
         ((MTIMES) 624. (($P) 3. 1.))
         ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 936. (($P) 2. 2.))
         ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
         ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES)
          ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
           ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
      ((MSETQ) |$Null4r2|
       ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
        ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 4050. (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$Null4g|
       (($EV)
        ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|) 2.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|) 8.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|) 6.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|) 72.)
         ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
         ((MTIMES) 6. (($P) 3. 1.))
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
         ((MTIMES) 3. (($P) 2. 2.))
         ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
         ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
         ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
         ((MQUOTIENT)
          ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)) 6.)
         ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.)) 72.))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4cr|
       ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
        ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$S6m|
       ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
        ((MTIMES) 28320. (($P) 5. 1.))
        ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 82400. (($P) 3. 3.))
        ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
      ((MSETQ) |$S6z|
       ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
        ((MTIMES) 1177320. (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
        ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) 929500. (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
        ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.))
        ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
      ((MSETQ) |$Null6r16|
       ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
        ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
        ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 3074625000. (($P) 3. 3.))
        ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.))
        ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
        ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
      ((MSETQ) |$Null6g|
       (($EV)
        ((MPLUS) ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
         ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
         ((MQUOTIENT) ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
         ((MQUOTIENT)
          ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|)) 4.)
         ((MQUOTIENT) ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|)
          168.)
         ((MQUOTIENT)
          ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.) |$d|)
          280.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
         ((MQUOTIENT) ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
         ((MQUOTIENT)
          ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|)) 3.)
         ((MQUOTIENT)
          ((MMINUS)
           ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
          3.)
         ((MQUOTIENT) ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|)
          378.)
         ((MQUOTIENT)
          ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.) |$d|)
          1260.)
         ((MQUOTIENT)
          ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.) |$d|)
          945.)
         ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|) 4.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|) 4.)
         ((MQUOTIENT) ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|)
          2520.)
         ((MQUOTIENT)
          ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 2. 0.) 2.) |$d|)
          140.)
         ((MQUOTIENT)
          ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.) |$d|)
          252.)
         ((MQUOTIENT) ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|)
          7560.)
         ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.))) 18.)
         ((MTIMES) 110. (($P) 5. 1.))
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
         ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.)) 7.)
         ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.)) 12.)
         ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
         ((MQUOTIENT)
          ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)) 70.)
         ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
         ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.)) 7.)
         ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
         ((MQUOTIENT)
          ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)) 7.)
         ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.)) 54.)
         ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.)) 6.)
         ((MQUOTIENT)
          ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
          1260.)
         ((MQUOTIENT)
          ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)) 3.)
         ((MQUOTIENT)
          ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.))
          3780.)
         ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)) 14.)
         ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
         ((MQUOTIENT)
          ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)) 28.)
         ((MQUOTIENT)
          ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.)) 420.)
         ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.)) 45.)
         ((MQUOTIENT)
          ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 2. 0.) 2.))
          280.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.))
          2.)
         ((MQUOTIENT)
          ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
           (($P) 2. 0.))
          140.)
         ((MQUOTIENT)
          ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)) 630.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 1. 1.) 2.))
          2.)
         ((MQUOTIENT)
          ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.)) 420.)
         ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
          37800.))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Lev0| 8.)
      ((MSETQ) |$S8m1|
       ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
        ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
        ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) 8289945720. (($P) 6. 2.))
        ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
        ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 5. 0.))
        ((MTIMES) 8399122200. (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 1.))
        ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 1.))
        ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 4515839300.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 300059350. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
        ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2066129100.) ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 47098800. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
      ((MSETQ) |$S8m2|
       ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
        ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
        ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) 51399096. (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
        ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
        ((MTIMES) 46431000. (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 1.))
        ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 1903750. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
      ((MSETQ) |$S8z1|
       ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
        ((MTIMES) 419373360. (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 6188984592. (($P) 5. 3.))
        ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 20048000. (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 8144150. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 2.))
        ((MTIMES) 23738400. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
      ((MSETQ) |$S8z2|
       ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
        ((MTIMES) 359941680. (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 5264441616. (($P) 5. 3.))
        ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 17416000. (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6809950. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 2.))
        ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 2. 2.))
        ((MTIMES) 20437200. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.))))
      ((MSETQ) |$S10z1|
       ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
        ((MTIMES) 94471732800. (($P) 9. 1.))
        ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
        ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 8. 0.))
        ((MTIMES) 1017474393600. (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1805580000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
        ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.) (($P) 6. 0.))
        ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 6. 0.))
        ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) 607282147584. (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 20082748000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 3.))
        ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 36082698000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 23408646912.) ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 5. 0.))
        ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 3.))
        ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 2.))
        ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
        ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 28894320000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 771289485750.) ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
        ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.) (($P) 4. 1.))
        ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
        ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 11311477275. (($P) 1. 1.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 4. 0.))
        ((MTIMES) 612360000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 3.))
        ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
        ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 575909838000.) ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 2.))
        ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 816480000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 2.))
        ((MTIMES) 27552406000. (($P) 2. 0.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 34574400000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 11854080000.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 3. 1.))
        ((MTIMES) 493920000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 40166544600. (($P) 2. 2.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
        ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.) (($P) 2. 2.))))
      ((MSETQ) |$S10z2|
       ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
        ((MTIMES) 65112321600. (($P) 9. 1.))
        ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
        ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 8. 0.))
        ((MTIMES) 690708211200. (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
        ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 2261880000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.) (($P) 6. 0.))
        ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 6. 0.))
        ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) 376838832384. (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
        ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 2.))
        ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 2.))
        ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 11114538000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 24356973312.) ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 5. 0.))
        ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 6161648325.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 14804370000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1210524000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 6667920000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 359389840950.) ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
        ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.) (($P) 4. 1.))
        ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 1210524000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 3.))
        ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 338354074800.) ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 2.))
        ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
        ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 16134720000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) 18276010200. (($P) 2. 2.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 493920000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))))
      ((MSETQ) |$S103z|
       ((MPLUS) ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
        ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
        ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) 36360611332200. (($P) 8. 2.))
        ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 8. 0.))
        ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1631223468000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) 372093476932800. (($P) 6. 4.))
        ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 6. 2.))
        ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
         (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 540966535200.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 6. 0.))
        ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 1170019452000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 2.))
        ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 5. 1.))
        ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 4662858416400.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 66919708800.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 5. 0.))
        ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.) (($P) 5. 0.))
        ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 66919708800.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 805050582525.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 4.))
        ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 9453628800.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 4. 3.))
        ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 4. 2.))
        ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 40416163200.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 237200140800.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 112702665600.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
         (($P) 4. 1.))
        ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 4. 1.))
        ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 161245123200.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 4. 1.))
        ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 232452259200. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 324362765475. (($P) 1. 1.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 811066032000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 7740984220200.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 3.))
        ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 185345126400.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 430303104000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 3. 3.))
        ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 3. 3.))
        ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 437098032000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) 296415302400. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 2.))
        ((MTIMES) 37933056000. (($P) 1. 0.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 270273024000.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 552463430400.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 3. 1.))
        ((MTIMES) 300421900800. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
         ((MEXPT) (($P) 3. 0.) 3.))
        ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 441839664000. (($P) 1. 0.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 0.))
        ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 14224896000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 10668672000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 8001504000.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 99574272000.) ((MEXPT) (($P) 1. 1.) 3.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 3.))
        ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 16003008000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 4.))
        ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 0.) 3.))))
      |$states_defined|))
    MEXPR) 
(DEFPROP |$SetStates| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SetStates|) |$dd0|) $FUNCTIONS) 
(DEFPROP |%SetStates| |$SetStates| NOUN) 
(DEFPROP |$SSSSstep0| |%SSSSstep0| VERB) 
(MDEFPROP |$SSSSstep0|
    ((LAMBDA)
     ((MLIST) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4| |$l4|
      |$dd0|)
     ((MPROG) ((MLIST) |$d|)
      ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
      ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
      ((MSETQ) |$Asss|
       ((|$gf_amplitudeN4V2|) ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
        ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
      ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
      (($PRINT) "Step0: amplitude computation time"
       ((MPLUS) $TI1 ((MMINUS) $TI0)))
      ((MRETURN) |$Asss|)))
    MEXPR) 
(DEFPROP |$SSSSstep0| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
           |$l4| |$dd0|)
         $FUNCTIONS) 
(DEFPROP |%SSSSstep0| |$SSSSstep0| NOUN) 
(DEFPROP |$SSSSstep1| |%SSSSstep1| VERB) 
(MDEFPROP |$SSSSstep1| ((LAMBDA) ((MLIST) |$AmpS40|) |$AmpS40|) MEXPR) 
(DEFPROP |$SSSSstep1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SSSSstep1|) |$AmpS40|) $FUNCTIONS) 
(DEFPROP |%SSSSstep1| |$SSSSstep1| NOUN) 
(DEFPROP |$gf_SSSSV3| |%gf_SSSSV3| VERB) 
(MDEFPROP |$gf_SSSSV3|
    ((LAMBDA)
     ((MLIST) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4| |$l4|
      |$dd0|)
     ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
      (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
      ((MSETQ) |$Assss0|
       ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
        |$l4| |$dd0|))
      ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
      ((MSETQ) |$f_Assss|
       (($RATSIMP)
        (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
      (($PRINT) "simplification computation time"
       ((MPLUS) $TI2 ((MMINUS) $TI1)))
      ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
      (($PRINT) "computation times" $TI0 $TI1 $TI2)
      ((MSETQ) $GH_0
       ((MQUOTIENT) 1.
        ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
      ((MSETQ) |$tttt0|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
      ((MSETQ) |$tttt|
       (($FACTOR)
        (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTTT|
       (($FACTOR)
        (($EV) ((MTIMES) $GH_0 |$tttt0|) ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTTT_dx3|
       (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
      (($PRINT) "factors from ghosts and momenta and measure"
       |$gh_TTTT_dx3|)
      ((MSETQ) $FINAL_AMP_DX
       (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
      ((MRETURN)
       ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
        (($FACTOR) |$dx3_dOM|)))))
    MEXPR) 
(DEFPROP |$gf_SSSSV3| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
           |$l4| |$dd0|)
         $FUNCTIONS) 
(DEFPROP |%gf_SSSSV3| |$gf_SSSSV3| NOUN) 
(DSKSETQ $NUM_XX3 '$NUM_XX3) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_XX3) 
(MREMPROP '$NUM_XX3 'ARRAY) 
(MPUTPROP '$NUM_XX3 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2. NIL NIL (((1. 3.) . |$Xi|))
      (((1. 2.) (MTIMES SIMP)
        ((MEXPT SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$Xi|)) -1.)
        |$Xi|)
       ((2. 3.) . 1.)))) 
(ADD2LNC '$NUM_XX3 $ARRAYS) 
(DSKSETQ |$usedLevels0| '|$usedLevels0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$usedLevels0| 'HASHAR) 
(MPUTPROP '|$usedLevels0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MLIST)) ((MLIST)) ((MLIST) 6.) ((MLIST)) |#####|)) 
(ADD2LNC '|$usedLevels0| $ARRAYS) 
(DSKSETQ |$usedLevelsPowers0| '|$usedLevelsPowers0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$usedLevelsPowers0| 'HASHAR) 
(MPUTPROP '|$usedLevelsPowers0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MLIST)) ((MLIST)) ((MLIST) 6. 1.) ((MLIST)) |#####|)) 
(ADD2LNC '|$usedLevelsPowers0| $ARRAYS) 
(DSKSETQ |$noAlphas0| '|$noAlphas0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$noAlphas0| 'HASHAR) 
(MPUTPROP '|$noAlphas0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA '(|#####| 0. 0. 1. 0. |#####|)) 
(ADD2LNC '|$noAlphas0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$explK0| 'HASHAR) 
(MPUTPROP '|$explK0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| 0. 0.
              ((MTIMES SIMP) ((|$l| SIMP) 3. 6.) (($L SIMP) 3. 6.)) 0.
              |#####|)) 
(ADD2LNC '|$explK0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$explD0| 'HASHAR) 
(MPUTPROP '|$explD0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6. 6.) 
(FILLARRAY AAAAA
    '(|#####| |#####| |#####| |#####| |#####| |#####| |#####| |#####|
              0. 0. 0. |#####| |#####| |#####| |#####| 0. 0. |#####|
              |#####| |#####| |#####| |#####| 0. |#####| |#####|
              |#####| |#####| |#####| |#####| |#####| |#####| |#####|
              |#####| |#####| |#####| |#####|)) 
(ADD2LNC '|$explD0| $ARRAYS) 
(DSKSETQ |$s| '|$s|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$s|) 
(MREMPROP '|$s| 'ARRAY) 
(MPUTPROP '|$s| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 4. 1. (((4.) (|$k| SIMP) 4.))
      (((1.) (MPLUS SIMP) ((|$k| SIMP) 1.)
        ((MTIMES SIMP) ((|$d| SIMP) 1. 2.) (($X SIMP) 2.))
        ((MTIMES SIMP) ((|$d| SIMP) 1. 3.) (($X SIMP) 3.))
        ((MTIMES SIMP) ((|$d| SIMP) 1. 4.) (($X SIMP) 4.))))
      (((2.) (MPLUS SIMP) ((|$k| SIMP) 2.)
        ((MTIMES SIMP) ((|$d| SIMP) 2. 3.) (($X SIMP) 3.))
        ((MTIMES SIMP) ((|$d| SIMP) 2. 4.) (($X SIMP) 4.))))
      (((3.) (MPLUS SIMP) ((|$k| SIMP) 3.)
        ((MTIMES SIMP) ((|$d| SIMP) 3. 4.) (($X SIMP) 4.)))))) 
(ADD2LNC '|$s| $ARRAYS) 
(DSKSETQ $NUM_PP4 '$NUM_PP4) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_PP4) 
(MREMPROP '$NUM_PP4 'ARRAY) 
(MPUTPROP '$NUM_PP4 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 10. 2.
      (((2. 2.) (RAT SIMP) 1. 2.) ((4. 4.) (RAT SIMP) 1. 2.)) NIL NIL
      NIL NIL NIL
      (((1. 3.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 4. ((MTIMES SIMP) -2. |$Mt|))))
      (((2. 3.) (MTIMES SIMP) ((RAT SIMP) 1. 2.)
        ((MPLUS SIMP) 1. |$Ms| |$Mt|)))
      (((1. 1.) (RAT SIMP) 1. 2.) ((3. 3.) (RAT SIMP) -5. 2.)) NIL NIL
      NIL NIL
      (((1. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 2.)
        ((MPLUS SIMP) -2. |$Ms| |$Mt|)))
      (((2. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Mt|))))
      (((1. 2.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
       ((3. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 4. ((MTIMES SIMP) -2. |$Ms|)))))) 
(ADD2LNC '$NUM_PP4 $ARRAYS) 
(DSKSETQ $NUM_XX4 '$NUM_XX4) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_XX4) 
(MREMPROP '$NUM_XX4 'ARRAY) 
(MPUTPROP '$NUM_XX4 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 6. 2. NIL NIL NIL NIL NIL (((1. 4.) (MEXPT SIMP) |$Xi| -1.))
      (((1. 3.) (MTIMES SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|)
        ((MEXPT SIMP)
         ((MPLUS SIMP) ((MTIMES SIMP) -1. |$Xi|)
          ((MEXPT SIMP RATSIMP) |$Xi| 2.))
         -1.))
       ((2. 4.) . 1.))
      (((1. 2.) (MEXPT SIMP) ((MPLUS SIMP) -1. |$Xi|) -1.)
       ((2. 3.) (MTIMES SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|)
        ((MEXPT SIMP)
         ((MPLUS SIMP) -1. |$om|
          ((MTIMES SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$om|))
           |$Xi|))
         -1.))
       ((3. 4.) (MTIMES SIMP) ((MEXPT SIMP) |$om| -1.)
        ((MEXPT SIMP) |$Xi| -1.) ((MPLUS SIMP) -1. |$om| |$Xi|))))) 
(ADD2LNC '$NUM_XX4 $ARRAYS) 
(DSKSETQ $INFLAG 'T) 
(DSKSETQ $K '$K) 
(DEFPROP $K $ANY MODE) 
(ADD2LNC '$K $PROPS) 
(DSKSETQ |$Mt| '|$Mt|) 
(RESTORE-FACTS '((($KIND) |$Mt| $INTEGER))) 
(ADD2LNC '|$Mt| $PROPS) 
(DEFPROP $R $FIXNUM MODE) 
(ADD2LNC '$R $PROPS) 
(DEFPROP $L0 $FIXNUM MODE) 
(ADD2LNC '$L0 $PROPS) 
(DEFPROP $INR_PQ $FIXNUM MODE) 
(ADD2LNC '$INR_PQ $PROPS) 
(DEFPROP $S $FIXNUM MODE) 
(ADD2LNC '$S $PROPS) 
(DEFPROP $NR $ANY MODE) 
(ADD2LNC '$NR $PROPS) 
(DEFPROP $IP $FIXNUM MODE) 
(ADD2LNC '$IP $PROPS) 
(DEFPROP $IQ $FIXNUM MODE) 
(ADD2LNC '$IQ $PROPS) 
(DEFPROP $NF0 $FIXNUM MODE) 
(ADD2LNC '$NF0 $PROPS) 
(DEFPROP $NT0 $FIXNUM MODE) 
(ADD2LNC '$NT0 $PROPS) 
(DEFPROP $C0 $FIXNUM MODE) 
(ADD2LNC '$C0 $PROPS) 
(DEFPROP $N_PQ $FIXNUM MODE) 
(ADD2LNC '$N_PQ $PROPS) 
(DEFPROP $NR0 $FIXNUM MODE) 
(ADD2LNC '$NR0 $PROPS) 
(DEFPROP $M $FIXNUM MODE) 
(ADD2LNC '$M $PROPS) 
(DEFPROP $N $FIXNUM MODE) 
(ADD2LNC '$N $PROPS) 
(DEFPROP $T $ANY MODE) 
(ADD2LNC '$T $PROPS) 
(DEFPROP $N0 $FIXNUM MODE) 
(ADD2LNC '$N0 $PROPS) 
(DEFPROP $M0 $FIXNUM MODE) 
(ADD2LNC '$M0 $PROPS) 
(DEFPROP $S0 $ANY MODE) 
(ADD2LNC '$S0 $PROPS) 
(DEFPROP $NS0 $ANY MODE) 
(ADD2LNC '$NS0 $PROPS) 
(DEFPROP $NA1 $FIXNUM MODE) 
(ADD2LNC '$NA1 $PROPS) 
(DEFPROP $NA2 $FIXNUM MODE) 
(ADD2LNC '$NA2 $PROPS) 
(DEFPROP $NA3 $FIXNUM MODE) 
(ADD2LNC '$NA3 $PROPS) 
(DEFPROP $NA4 $FIXNUM MODE) 
(ADD2LNC '$NA4 $PROPS) 
(DSKSETQ |$Ms| '|$Ms|) 
(RESTORE-FACTS '((($KIND) |$Ms| $INTEGER))) 
(ADD2LNC '|$Ms| $PROPS) 
(SETQ $LINENUM 103.) 
(SETQ *ALPHABET* (NCONC '(#\_ #\%) *ALPHABET*)) 
(DSKSETQ $CONTEXT '$INITIAL) 
(RESTORE-FACTS '((($KIND) |$Mt| $INTEGER) (($KIND) |$Ms| $INTEGER))) 

==> anc/lisp_results/TTTS10z1.lisp <==
;;; -*- Mode: LISP; package:maxima; syntax:common-lisp; -*- 
(in-package :maxima)
(DSKSETQ $%O0 '$DONE) 
(ADDLABEL '$%O0) 
(DSKSETQ $%I1 '(($BATCH) "10_exp_reggeon.v3.mat")) 
(ADDLABEL '$%I1) 
(DSKSETQ $%I2
         '(($DEFINE_VARIABLE) |$expand_reggeon_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I2) 
(DSKSETQ $%O2 'NIL) 
(ADDLABEL '$%O2) 
(DSKSETQ $%I3 '(($DEFINE_VARIABLE) |$dbg_all_terms| NIL $BOOLEAN)) 
(ADDLABEL '$%I3) 
(DSKSETQ $%O3 'NIL) 
(ADDLABEL '$%O3) 
(DSKSETQ $%I4 '(($DEFINE_VARIABLE) |$dbg_compute_levels| NIL $BOOLEAN)) 
(ADDLABEL '$%I4) 
(DSKSETQ $%O4 'NIL) 
(ADDLABEL '$%O4) 
(DSKSETQ $%I5 '(($DEFINE_VARIABLE) |$nn| 0. $INTEGER)) 
(ADDLABEL '$%I5) 
(DSKSETQ $%O5 '0.) 
(ADDLABEL '$%O5) 
(DSKSETQ $%I6 '(($KILL) |$nn|)) 
(ADDLABEL '$%I6) 
(DSKSETQ $%O6 '$DONE) 
(ADDLABEL '$%O6) 
(DSKSETQ $%I7
         '((MDEFINE) (($SET_NUMBER_OF_PARTICLE) |$nn0|)
           ((MPROG) ((MSETQ) |$nn| |$nn0|)
            (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.)
             ((MPLUS) |$nn0| 1.))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MSETQ) ((|$s| ARRAY) $R)
              ((MPLUS) ((|$k|) $R)
               (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S
                ((MPLUS) $R 1.) |$nn0|))))))) 
(ADDLABEL '$%I7) 
(DSKSETQ $%O7
         '((MDEFINE SIMP) (($SET_NUMBER_OF_PARTICLE) |$nn0|)
           ((MPROG) ((MSETQ) |$nn| |$nn0|)
            (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.)
             ((MPLUS) |$nn0| 1.))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MSETQ) ((|$s| ARRAY) $R)
              ((MPLUS) ((|$k|) $R)
               (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S
                ((MPLUS) $R 1.) |$nn0|))))))) 
(ADDLABEL '$%O7) 
(DSKSETQ $%I8
         '((MDEFINE) (($NOTZERO) $X)
           ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))) 
(ADDLABEL '$%I8) 
(DSKSETQ $%O8
         '((MDEFINE SIMP) (($NOTZERO) $X)
           ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))) 
(ADDLABEL '$%O8) 
(DSKSETQ $%I9
         '((MDEFINE)
           ((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
              ((MSETQ) $POW0
               ((MTIMES) 2.
                (($SUM)
                 (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0
                  $MAX_USED_LEVEL0)
                 $L0 2. $MAX_USED_LEVEL0)))
              ((MSETQ) $POW0
               ((MPLUS) $POW0
                (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2.
                 $MAX_USED_LEVEL0)))
              ((MCOND) |$dbg_compute_levels|
               (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T
               $FALSE)
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
            ((MRETURN) |$noAlphas0|)))) 
(ADDLABEL '$%I9) 
(DSKSETQ $%O9
         '((MDEFINE SIMP)
           ((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
              ((MSETQ) $POW0
               ((MTIMES) 2.
                (($SUM)
                 (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0
                  $MAX_USED_LEVEL0)
                 $L0 2. $MAX_USED_LEVEL0)))
              ((MSETQ) $POW0
               ((MPLUS) $POW0
                (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2.
                 $MAX_USED_LEVEL0)))
              ((MCOND) |$dbg_compute_levels|
               (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T
               $FALSE)
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
            ((MRETURN) |$noAlphas0|)))) 
(ADDLABEL '$%O9) 
(DSKSETQ $%I10
         '((MDEFINE)
           ((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevels0| ARRAY) $R)
                  (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
                   ((|$usedLevels0| ARRAY) $R)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevels0|)))) 
(ADDLABEL '$%I10) 
(DSKSETQ $%O10
         '((MDEFINE SIMP)
           ((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevels0| ARRAY) $R)
                  (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
                   ((|$usedLevels0| ARRAY) $R)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevels0|)))) 
(ADDLABEL '$%O10) 
(DSKSETQ $%I11
         '((MDEFINE)
           ((|$compute_levels_and_powers_used_no_zmV1|)
            $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
                  (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
                   ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevelsPowers0|)))) 
(ADDLABEL '$%I11) 
(DSKSETQ $%O11
         '((MDEFINE SIMP)
           ((|$compute_levels_and_powers_used_no_zmV1|)
            $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
                  (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
                   ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevelsPowers0|)))) 
(ADDLABEL '$%O11) 
(DSKSETQ $%I12
         '((MDEFINE) ((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
            ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
              ((MSETQ) |$Nlus0|
               (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
              ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
               ((MPROGN)
                ((MSETQ) $NR_PQ
                 ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R)
                  $INR_PQ))
                ((MSETQ) ((|$explK0| ARRAY) $R)
                 ((MPLUS) ((|$explK0| ARRAY) $R)
                  ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
              ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
               ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
              |$end_r_loop|))
            ((MRETURN) |$Ks_rules0|)))) 
(ADDLABEL '$%I12) 
(DSKSETQ $%O12
         '((MDEFINE SIMP) ((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
            ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
              ((MSETQ) |$Nlus0|
               (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
              ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
               ((MPROGN)
                ((MSETQ) $NR_PQ
                 ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R)
                  $INR_PQ))
                ((MSETQ) ((|$explK0| ARRAY) $R)
                 ((MPLUS) ((|$explK0| ARRAY) $R)
                  ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
              ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
               ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
              |$end_r_loop|))
            ((MRETURN) |$Ks_rules0|)))) 
(ADDLABEL '$%O12) 
(DSKSETQ $%I13
         '((MDEFINE) ((|$compute_Ds|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
            ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
             ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
              ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
               ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
                ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL
                 NIL NIL
                 ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL
                  NIL NIL NIL
                  ((MSETQ) ((|$explD0| ARRAY) $R $S)
                   ((MPLUS) ((|$explD0| ARRAY) $R $S)
                    ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
                     ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
                ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
                 (($ENDCONS)
                  ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
                  ((|$Ds_rules0| ARRAY) $R)))
                |$end_s_loop|))
              |$end_r_loop|))
            ((MRETURN) |$Ds_rules0|)))) 
(ADDLABEL '$%I13) 
(DSKSETQ $%O13
         '((MDEFINE SIMP) ((|$compute_Ds|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
            ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
             ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
              ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
               ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
                ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL
                 NIL NIL
                 ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL
                  NIL NIL NIL
                  ((MSETQ) ((|$explD0| ARRAY) $R $S)
                   ((MPLUS) ((|$explD0| ARRAY) $R $S)
                    ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
                     ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
                ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
                 (($ENDCONS)
                  ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
                  ((|$Ds_rules0| ARRAY) $R)))
                |$end_s_loop|))
              |$end_r_loop|))
            ((MRETURN) |$Ds_rules0|)))) 
(ADDLABEL '$%O13) 
(DSKSETQ $%I14
         '((MDEFINE) (($WICK) |$list_Nr0|)
           ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
            ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
            ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
            ((MSETQ) $WICK00
             ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
              ((MFACTORIAL) |$Nr0|)))
            ((MDO) $R 2. NIL NIL |$nn0| NIL
             ((MPROGN) ((MSETQ) $WICK0 0.)
              ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
              ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
                ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
                 ((MSETQ) $WICK0
                  ((MPLUS) $WICK0
                   ((MTIMES)
                    ((MQUOTIENT) 1.
                     ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
                    $CO0
                    ((MEXPT) ((|$s| ARRAY) $R)
                     ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
                 T $FALSE)))
              ((MSETQ) $WICK00 $WICK0)))
            ((MRETURN) $WICK00)))) 
(ADDLABEL '$%I14) 
(DSKSETQ $%O14
         '((MDEFINE SIMP) (($WICK) |$list_Nr0|)
           ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
            ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
            ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
            ((MSETQ) $WICK00
             ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
              ((MFACTORIAL) |$Nr0|)))
            ((MDO) $R 2. NIL NIL |$nn0| NIL
             ((MPROGN) ((MSETQ) $WICK0 0.)
              ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
              ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
                ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
                 ((MSETQ) $WICK0
                  ((MPLUS) $WICK0
                   ((MTIMES)
                    ((MQUOTIENT) 1.
                     ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
                    $CO0
                    ((MEXPT) ((|$s| ARRAY) $R)
                     ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
                 T $FALSE)))
              ((MSETQ) $WICK00 $WICK0)))
            ((MRETURN) $WICK00)))) 
(ADDLABEL '$%O14) 
(DSKSETQ $%I15
         '((MDEFINE)
           (($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
            |$Ds_rules0|)
           ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
            (($PRINT) "in computing 'Z' (do_all_term)")
            ((MSETQ) $EXPL_INT0 $INT0)
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN)
              ((MCOND) |$dbg_all_terms|
               (($PRINT)
                "in computing 'Z' (do_all_term) doing all terms for particle"
                $R)
               T $FALSE)
              ((MSETQ) $EXPL_INT0
               (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
                ((|$Ds_rules0| ARRAY) $R)))
              ((MSETQ) $NLEVELS0
               (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
              ((MCOND) |$dbg_all_terms|
               (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
              ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) " project to"
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  "^"
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.)))
                 T $FALSE)
                ((MSETQ) $EXPL_INT0
                 (($RATCOEF) $EXPL_INT0
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.))))
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
            ((MRETURN) $EXPL_INT0)))) 
(ADDLABEL '$%I15) 
(DSKSETQ $%O15
         '((MDEFINE SIMP)
           (($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
            |$Ds_rules0|)
           ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
            (($PRINT) "in computing 'Z' (do_all_term)")
            ((MSETQ) $EXPL_INT0 $INT0)
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN)
              ((MCOND) |$dbg_all_terms|
               (($PRINT)
                "in computing 'Z' (do_all_term) doing all terms for particle"
                $R)
               T $FALSE)
              ((MSETQ) $EXPL_INT0
               (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
                ((|$Ds_rules0| ARRAY) $R)))
              ((MSETQ) $NLEVELS0
               (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
              ((MCOND) |$dbg_all_terms|
               (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
              ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) " project to"
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  "^"
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.)))
                 T $FALSE)
                ((MSETQ) $EXPL_INT0
                 (($RATCOEF) $EXPL_INT0
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.))))
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
            ((MRETURN) $EXPL_INT0)))) 
(ADDLABEL '$%O15) 
(DSKSETQ $%I16
         '((MDEFINE) (($STATE2MATRIX) $STATE0 |$MaxLevel0|)
           ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
            ((MSETQ) $MAT0
             (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
              ((MPLUS) |$MaxLevel0| 1.)))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
                (($HIPOW) $STATE0 (($P) $IP $IQ)))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                ((MPLUS)
                 (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                 (($HIPOW) $STATE0 (($P) $IP $IQ))))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
            ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
             (($ERROR) "In state2matrix missing some contributions in"
              $STATE0 "since we are left with" $STATE00
              "after analysis")
             T $FALSE)
            ((MRETURN) (($COPYMATRIX) $MAT0))))) 
(ADDLABEL '$%I16) 
(DSKSETQ $%O16
         '((MDEFINE SIMP) (($STATE2MATRIX) $STATE0 |$MaxLevel0|)
           ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
            ((MSETQ) $MAT0
             (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
              ((MPLUS) |$MaxLevel0| 1.)))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
                (($HIPOW) $STATE0 (($P) $IP $IQ)))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                ((MPLUS)
                 (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                 (($HIPOW) $STATE0 (($P) $IP $IQ))))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
            ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
             (($ERROR) "In state2matrix missing some contributions in"
              $STATE0 "since we are left with" $STATE00
              "after analysis")
             T $FALSE)
            ((MRETURN) (($COPYMATRIX) $MAT0))))) 
(ADDLABEL '$%O16) 
(DSKSETQ $%I17 '((MSETQ) |$expand_reggeon_loaded| T)) 
(ADDLABEL '$%I17) 
(DSKSETQ $%O17 'T) 
(ADDLABEL '$%O17) 
(DSKSETQ $%O18
         '"/home/igor/tex/NoChaos/maxima.cov/STTT/10_exp_reggeon.v3.mat") 
(ADDLABEL '$%O18) 
(DSKSETQ $%I19
         '((MCOND) ((MNOT) |$expand_reggeon_loaded|)
           (($ERROR) "Cannot batch 10_exp_reggeon") T $FALSE)) 
(ADDLABEL '$%I19) 
(DSKSETQ $%O19 'NIL) 
(ADDLABEL '$%O19) 
(DSKSETQ $%I20 '(($BATCH) "20_der.v2.mat")) 
(ADDLABEL '$%I20) 
(DSKSETQ $%I21
         '(($DEFINE_VARIABLE) |$derivatives_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I21) 
(DSKSETQ $%O21 'NIL) 
(ADDLABEL '$%O21) 
(DSKSETQ $%I22 '(($DEFINE_VARIABLE) |$dbg_wrt_lambda| NIL $BOOLEAN)) 
(ADDLABEL '$%I22) 
(DSKSETQ $%O22 'NIL) 
(ADDLABEL '$%O22) 
(DSKSETQ $%I23 '(($DEFINE_VARIABLE) |$dbg_wrt_pair| NIL $BOOLEAN)) 
(ADDLABEL '$%I23) 
(DSKSETQ $%O23 'NIL) 
(ADDLABEL '$%O23) 
(DSKSETQ $%I24 '(($DEFINE_VARIABLE) |$dbg_wrt_states| NIL $BOOLEAN)) 
(ADDLABEL '$%I24) 
(DSKSETQ $%O24 'NIL) 
(ADDLABEL '$%O24) 
(DSKSETQ $%I25 '(($DEFINE_VARIABLE) |$dbg_wrt_contract| NIL $BOOLEAN)) 
(ADDLABEL '$%I25) 
(DSKSETQ $%O25 'NIL) 
(ADDLABEL '$%O25) 
(DSKSETQ $%I26 '(($DEFINE_VARIABLE) |$dbg_scalars| NIL $BOOLEAN)) 
(ADDLABEL '$%I26) 
(DSKSETQ $%O26 'NIL) 
(ADDLABEL '$%O26) 
(DSKSETQ $%I27 '((MSETQ) $INFLAG T)) 
(ADDLABEL '$%I27) 
(DSKSETQ $%O27 'T) 
(ADDLABEL '$%O27) 
(DSKSETQ $%I28 '((MSETQ) |$NIused| 0.)) 
(ADDLABEL '$%I28) 
(DSKSETQ $%O28 '0.) 
(ADDLABEL '$%O28) 
(DSKSETQ $%I29 '((MSETQ) |$objects_with_index| ((MLIST) $LA |$Sk| $K))) 
(ADDLABEL '$%I29) 
(DSKSETQ $%O29 '((MLIST SIMP) $LA |$Sk| $K)) 
(ADDLABEL '$%O29) 
(DSKSETQ $%I30
         '((MDEFINE)
           ((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
            $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LAK)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$laSk|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $KLA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$Skla|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I30) 
(DSKSETQ $%O30
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
            $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LAK)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$laSk|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $KLA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$Skla|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O30) 
(DSKSETQ $%I31
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $NPOW0 1.)
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LAK)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$laSk|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_lambda_other|)
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $KLA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$Skla|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_other_la|)
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I31) 
(DSKSETQ $%O31
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $NPOW0 1.)
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LAK)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$laSk|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_lambda_other|)
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $KLA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$Skla|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_other_la|)
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O31) 
(DSKSETQ $%I32
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
            $TERM0)
           ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
            ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
            ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.))
            ((MSETQ) $DER0 0.)
            ((MCOND) ((MGREATERP) $LEVEL10 0.)
             ((MSETQ) $DER00
              (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0|
               $TERM0))
             T
             ((MSETQ) $DER00
              ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
            ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
            ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
             ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
              ((MDO) $NT0 1. NIL NIL $LDER00 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_pair|
                 (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
                  "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
                 T $FALSE)
                ((MSETQ) $TMP_DER0
                 (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                  (($INPART) $DER00 $NT0)))
                ((MSETQ) $DER0
                 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
             T
             ((MPROGN)
              ((MCOND) |$dbg_wrt_pair|
               (($PRINT) "    SINGLE term: take der of" $DER00
                "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
               T $FALSE)
              ((MSETQ) $DER0
               (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                $DER00))))
            ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I32) 
(DSKSETQ $%O32
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
            $TERM0)
           ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
            ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
            ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.))
            ((MSETQ) $DER0 0.)
            ((MCOND) ((MGREATERP) $LEVEL10 0.)
             ((MSETQ) $DER00
              (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0|
               $TERM0))
             T
             ((MSETQ) $DER00
              ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
            ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
            ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
             ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
              ((MDO) $NT0 1. NIL NIL $LDER00 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_pair|
                 (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
                  "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
                 T $FALSE)
                ((MSETQ) $TMP_DER0
                 (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                  (($INPART) $DER00 $NT0)))
                ((MSETQ) $DER0
                 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
             T
             ((MPROGN)
              ((MCOND) |$dbg_wrt_pair|
               (($PRINT) "    SINGLE term: take der of" $DER00
                "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
               T $FALSE)
              ((MSETQ) $DER0
               (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                $DER00))))
            ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O32) 
(DSKSETQ $%I33
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
            $TERM0)
           ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
            ((MSETQ) $MAX_USED_LEVEL0
             (($LENGTH) $ONE_STATE_IN_MATRIX0))
            ((MSETQ) |$Der0| $TERM0)
            ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
             ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
              ((MCOND)
               ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
               ((MPROGN)
                ((MDO) $N_PQ 1. NIL NIL
                 (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
                 ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
                  ((MCOND)
                   (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
                   ((MPROGN)
                    ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
                     ((MSETQ) |$tmp_Der0|
                      ((MPLUS) |$tmp_Der0|
                       (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                        ((MPLUS) $L0 ((MMINUS) 1.))
                        ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
                    ((MSETQ) |$Der0| |$tmp_Der0|))
                   T
                   ((MSETQ) |$Der0|
                    (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                     ((MPLUS) $L0 ((MMINUS) 1.))
                     ((MPLUS) $C0 ((MMINUS) 1.)) |$Der0|)))))
                |$end_loop_c0|)
               T $FALSE)))
            ((MRETURN) |$Der0|)))) 
(ADDLABEL '$%I33) 
(DSKSETQ $%O33
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
            $TERM0)
           ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
            ((MSETQ) $MAX_USED_LEVEL0
             (($LENGTH) $ONE_STATE_IN_MATRIX0))
            ((MSETQ) |$Der0| $TERM0)
            ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
             ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
              ((MCOND)
               ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
               ((MPROGN)
                ((MDO) $N_PQ 1. NIL NIL
                 (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
                 ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
                  ((MCOND)
                   (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
                   ((MPROGN)
                    ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
                     ((MSETQ) |$tmp_Der0|
                      ((MPLUS) |$tmp_Der0|
                       (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                        ((MPLUS) $L0 ((MMINUS) 1.))
                        ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
                    ((MSETQ) |$Der0| |$tmp_Der0|))
                   T
                   ((MSETQ) |$Der0|
                    (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                     ((MPLUS) $L0 ((MMINUS) 1.))
                     ((MPLUS) $C0 ((MMINUS) 1.)) |$Der0|)))))
                |$end_loop_c0|)
               T $FALSE)))
            ((MRETURN) |$Der0|)))) 
(ADDLABEL '$%O33) 
(DSKSETQ $%I34
         '((MDEFINE)
           ((|$take_derivative_wrt_scalar_stateSV1|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
            ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
              ((MPROGN)
               ((MCOND) |$dbg_scalars|
                (($PRINT) "nr0=" $NR0 "out of"
                 (($LENGTH) $SCALARS_IN_MATRIX0))
                T $FALSE)
               ((MSETQ) |$tmp_DER0| 0.)
               ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
                ((MPROGN)
                 (($PRINT) "before length(DER0) is"
                  (($LENGTH) |$der0|))
                 ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
                  ((MSETQ) |$tmp_DER0|
                   ((MPLUS) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
                 ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
                T
                ((MPROGN)
                 ((MCOND) |$dbg_scalars|
                  (($PRINT) "SINGLE term " |$der0| "derivative wrt r="
                   $NR0 "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0)
                   "with nr=" $NR0)
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)))
              T $FALSE))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%I34) 
(DSKSETQ $%O34
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_scalar_stateSV1|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
            ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
              ((MPROGN)
               ((MCOND) |$dbg_scalars|
                (($PRINT) "nr0=" $NR0 "out of"
                 (($LENGTH) $SCALARS_IN_MATRIX0))
                T $FALSE)
               ((MSETQ) |$tmp_DER0| 0.)
               ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
                ((MPROGN)
                 (($PRINT) "before length(DER0) is"
                  (($LENGTH) |$der0|))
                 ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
                  ((MSETQ) |$tmp_DER0|
                   ((MPLUS) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
                 ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
                T
                ((MPROGN)
                 ((MCOND) |$dbg_scalars|
                  (($PRINT) "SINGLE term " |$der0| "derivative wrt r="
                   $NR0 "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0)
                   "with nr=" $NR0)
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)))
              T $FALSE))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%O34) 
(DSKSETQ $%I35
         '((MDEFINE)
           ((|$take_derivative_wrt_scalar_stateSV2|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
            ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
             ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
              (($PRINT)
               "in take_derivative_wrt_scalar_stateSV2 acting on" $LT0
               "terms")
              ((MDO) $NT0 1. NIL NIL $LT0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_states|
                 (($PRINT)
                  "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                  $NT0 "out of" $LT0 "now there are"
                  ((MCOND) ((MNOT) (($NUMBERP) |$der0|))
                   (($LENGTH) |$der0|) T 0.)
                  "terms")
                 T
                 ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                   $NT0 "(step 100) out of" $LT0)
                  T $FALSE))
                ((MSETQ) |$NIused| 0.)
                ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
                ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
                 NIL
                 ((MCOND)
                  ((MNOT)
                   ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                  ((MPROGN)
                   ((MSETQ) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
                   |$end_nr_loop|)
                  T $FALSE))
                ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
                |$end_t0_loop|)))
             T
             ((MPROGN) ((MSETQ) |$der0| $TERM0)
              ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
               NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                ((MPROGN)
                 ((MCOND) |$dbg_wrt_states|
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
                   |$der0| "derivative wrt r=" $NR0 "and"
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)
                T $FALSE))))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%I35) 
(DSKSETQ $%O35
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_scalar_stateSV2|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
            ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
             ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
              (($PRINT)
               "in take_derivative_wrt_scalar_stateSV2 acting on" $LT0
               "terms")
              ((MDO) $NT0 1. NIL NIL $LT0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_states|
                 (($PRINT)
                  "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                  $NT0 "out of" $LT0 "now there are"
                  ((MCOND) ((MNOT) (($NUMBERP) |$der0|))
                   (($LENGTH) |$der0|) T 0.)
                  "terms")
                 T
                 ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                   $NT0 "(step 100) out of" $LT0)
                  T $FALSE))
                ((MSETQ) |$NIused| 0.)
                ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
                ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
                 NIL
                 ((MCOND)
                  ((MNOT)
                   ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                  ((MPROGN)
                   ((MSETQ) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
                   |$end_nr_loop|)
                  T $FALSE))
                ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
                |$end_t0_loop|)))
             T
             ((MPROGN) ((MSETQ) |$der0| $TERM0)
              ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
               NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                ((MPROGN)
                 ((MCOND) |$dbg_wrt_states|
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
                   |$der0| "derivative wrt r=" $NR0 "and"
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)
                T $FALSE))))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%O35) 
(DSKSETQ $%I36
         '((MDEFINE) (($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0)
           ((MPROG)
            ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0
             $NPOW0 $OP0 $IND0 $NFAC0 $NR0 $NS0)
            ((MSETQ) $UTERM00 $UTERM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
             ((MRETURN) $UTERM0) T $FALSE)
            ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
            ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_contract|
               (($PRINT) "      Exam" $FAC0) T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
                ((MCOND)
                 ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
                  ((MNOT) ((MEQUAL) $NPOW0 2.)))
                 (($ERROR) "the power must be 2!! wrong term=" $UTERM0)
                 T $FALSE)
                ((MCOND)
                 ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
                 ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MCOND) ((MEQUAL) $OP0 $LA)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 |$Sk|)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 $K)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE))
               T
               ((MCOND)
                ((MAND) $ISOP0
                 (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
                ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
                 ((MCOND)
                  ((MNOT)
                   (($IS)
                    ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
                  ((MPROGN)
                   ((MSETQ) $OTHERFAC0
                    (($ASSOC) $IND0 $LIST_INDEX_FACS0))
                   ((MSETQ) $NR0 (($INPART) $FAC0 1.))
                   ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
                   ((MCOND) ((MLEQP) $NR0 $NS0)
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $FAC0 0.)
                        (($INPART) $OTHERFAC0 0.))
                       $NR0 (($INPART) $FAC0 2.) $NS0
                       (($INPART) $OTHERFAC0 2.))))
                    T
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $OTHERFAC0 0.)
                        (($INPART) $FAC0 0.))
                       $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                       (($INPART) $FAC0 2.)))))
                   ((MSETQ) $LIST_INDEX_FACS0
                    (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0)
                     $LIST_INDEX_FACS0)))
                  T
                  ((MSETQ) $LIST_INDEX_FACS0
                   (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
                T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
              |$end_fac_loop|))
            ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
             ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
            ((MRETURN) $CTERM0)))) 
(ADDLABEL '$%I36) 
(DSKSETQ $%O36
         '((MDEFINE SIMP) (($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0)
           ((MPROG)
            ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0
             $NPOW0 $OP0 $IND0 $NFAC0 $NR0 $NS0)
            ((MSETQ) $UTERM00 $UTERM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
             ((MRETURN) $UTERM0) T $FALSE)
            ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
            ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_contract|
               (($PRINT) "      Exam" $FAC0) T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
                ((MCOND)
                 ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
                  ((MNOT) ((MEQUAL) $NPOW0 2.)))
                 (($ERROR) "the power must be 2!! wrong term=" $UTERM0)
                 T $FALSE)
                ((MCOND)
                 ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
                 ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MCOND) ((MEQUAL) $OP0 $LA)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 |$Sk|)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 $K)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE))
               T
               ((MCOND)
                ((MAND) $ISOP0
                 (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
                ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
                 ((MCOND)
                  ((MNOT)
                   (($IS)
                    ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
                  ((MPROGN)
                   ((MSETQ) $OTHERFAC0
                    (($ASSOC) $IND0 $LIST_INDEX_FACS0))
                   ((MSETQ) $NR0 (($INPART) $FAC0 1.))
                   ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
                   ((MCOND) ((MLEQP) $NR0 $NS0)
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $FAC0 0.)
                        (($INPART) $OTHERFAC0 0.))
                       $NR0 (($INPART) $FAC0 2.) $NS0
                       (($INPART) $OTHERFAC0 2.))))
                    T
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $OTHERFAC0 0.)
                        (($INPART) $FAC0 0.))
                       $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                       (($INPART) $FAC0 2.)))))
                   ((MSETQ) $LIST_INDEX_FACS0
                    (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0)
                     $LIST_INDEX_FACS0)))
                  T
                  ((MSETQ) $LIST_INDEX_FACS0
                   (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
                T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
              |$end_fac_loop|))
            ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
             ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
            ((MRETURN) $CTERM0)))) 
(ADDLABEL '$%O36) 
(DSKSETQ $%I37
         '((MDEFINE) (($CONTRACT_PAIRS) |$utermS0|)
           ((MPROG) ((MLIST) $SUM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
             ((MPROGN) ((MSETQ) $SUM0 0.)
              ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
               ((MSETQ) $SUM0
                ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
             T
             ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
            ((MRETURN) $SUM0)))) 
(ADDLABEL '$%I37) 
(DSKSETQ $%O37
         '((MDEFINE SIMP) (($CONTRACT_PAIRS) |$utermS0|)
           ((MPROG) ((MLIST) $SUM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
             ((MPROGN) ((MSETQ) $SUM0 0.)
              ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
               ((MSETQ) $SUM0
                ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
             T
             ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
            ((MRETURN) $SUM0)))) 
(ADDLABEL '$%O37) 
(DSKSETQ $%I38 '((MSETQ) |$derivatives_loaded| T)) 
(ADDLABEL '$%I38) 
(DSKSETQ $%O38 'T) 
(ADDLABEL '$%O38) 
(DSKSETQ $%O39 '"/home/igor/tex/NoChaos/maxima.cov/STTT/20_der.v2.mat") 
(ADDLABEL '$%O39) 
(DSKSETQ $%I40
         '((MCOND) ((MNOT) |$derivatives_loaded|)
           (($ERROR) "Cannot batch 20_der") T $FALSE)) 
(ADDLABEL '$%I40) 
(DSKSETQ $%O40 'NIL) 
(ADDLABEL '$%O40) 
(DSKSETQ $%I41 '(($BATCH) "39_aux_functions_for_amplitudes.v0.mat")) 
(ADDLABEL '$%I41) 
(DSKSETQ $%I42 '(($DEFINE_VARIABLE) |$compute_pp_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I42) 
(DSKSETQ $%O42 'NIL) 
(ADDLABEL '$%O42) 
(DSKSETQ $%I43 '(($DEFINE_VARIABLE) $AP 2. $INTEGER)) 
(ADDLABEL '$%I43) 
(DSKSETQ $%O43 '2.) 
(ADDLABEL '$%O43) 
(DSKSETQ $%I44
         '((MDEFINE) (($TRUE_XX) $R $S)
           ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))) 
(ADDLABEL '$%I44) 
(DSKSETQ $%O44
         '((MDEFINE SIMP) (($TRUE_XX) $R $S)
           ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))) 
(ADDLABEL '$%O44) 
(DSKSETQ $%I45
         '((MDEFINE) ((|$otherN|) $M $N)
           ((MCOND)
            ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
             ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
            3. T
            ((MCOND)
             ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
              ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
             2. T
             ((MCOND)
              ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
               ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
              1. T $FALSE))))) 
(ADDLABEL '$%I45) 
(DSKSETQ $%O45
         '((MDEFINE SIMP) ((|$otherN|) $M $N)
           ((MCOND)
            ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
             ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
            3. T
            ((MCOND)
             ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
              ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
             2. T
             ((MCOND)
              ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
               ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
              1. T $FALSE))))) 
(ADDLABEL '$%O45) 
(DSKSETQ $%I46
         '((MDEFINE) (($COMPUTE_PP3) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MDO) $N 1. NIL NIL |$nn| NIL
              ((MCOND) ((MEQUAL) $M $N)
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
                 $AP))
               T
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
                 ((MPLUS)
                  ((MPLUS) 1.
                   ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))) 
(ADDLABEL '$%I46) 
(DSKSETQ $%O46
         '((MDEFINE SIMP) (($COMPUTE_PP3) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MDO) $N 1. NIL NIL |$nn| NIL
              ((MCOND) ((MEQUAL) $M $N)
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
                 $AP))
               T
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
                 ((MPLUS)
                  ((MPLUS) 1.
                   ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))) 
(ADDLABEL '$%O46) 
(DSKSETQ $%I47
         '((MDEFINE) (($PP3ONSHELL) $M $N) (($NUM_PP3 ARRAY) $M $N))) 
(ADDLABEL '$%I47) 
(DSKSETQ $%O47
         '((MDEFINE SIMP) (($PP3ONSHELL) $M $N)
           (($NUM_PP3 ARRAY) $M $N))) 
(ADDLABEL '$%O47) 
(DSKSETQ $%I48
         '((MSETQ) (($NUM_XX3 ARRAY) 1. 2.)
           ((MQUOTIENT) |$Xi| ((MPLUS) 1. ((MMINUS) |$Xi|))))) 
(ADDLABEL '$%I48) 
(DSKSETQ $%O48
         '((MTIMES SIMP)
           ((MEXPT SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$Xi|))
            -1.)
           |$Xi|)) 
(ADDLABEL '$%O48) 
(DSKSETQ $%I49 '((MSETQ) (($NUM_XX3 ARRAY) 1. 3.) |$Xi|)) 
(ADDLABEL '$%I49) 
(DSKSETQ $%O49 '|$Xi|) 
(ADDLABEL '$%O49) 
(DSKSETQ $%I50 '((MSETQ) (($NUM_XX3 ARRAY) 2. 3.) 1.)) 
(ADDLABEL '$%I50) 
(DSKSETQ $%O50 '1.) 
(ADDLABEL '$%O50) 
(DSKSETQ $%I51
         '((MDEFINE) (($TRUE_GF_XX3) $R $S) (($NUM_XX3 ARRAY) $R $S))) 
(ADDLABEL '$%I51) 
(DSKSETQ $%O51
         '((MDEFINE SIMP) (($TRUE_GF_XX3) $R $S)
           (($NUM_XX3 ARRAY) $R $S))) 
(ADDLABEL '$%O51) 
(DSKSETQ $%I52
         '((MDEFINE) (($GF_XX3) $M $N)
           ((MCOND) ((MEQUAL) $M 1.) |$x1| T
            ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
             ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
              |$x3|))))) 
(ADDLABEL '$%I52) 
(DSKSETQ $%O52
         '((MDEFINE SIMP) (($GF_XX3) $M $N)
           ((MCOND) ((MEQUAL) $M 1.) |$x1| T
            ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
             ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
              |$x3|))))) 
(ADDLABEL '$%O52) 
(DSKSETQ $%I53
         '((MDEFINE) (($COMPUTE_PP4) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
              ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
               $AP)))
            ((MSETQ) |$Mu|
             ((MPLUS)
              ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
              ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
            ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))) 
(ADDLABEL '$%I53) 
(DSKSETQ $%O53
         '((MDEFINE SIMP) (($COMPUTE_PP4) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
              ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
               $AP)))
            ((MSETQ) |$Mu|
             ((MPLUS)
              ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
              ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
            ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))) 
(ADDLABEL '$%O53) 
(DSKSETQ $%I54
         '((MDEFINE) (($PP4ONSHELL) $M $N) (($NUM_PP4 ARRAY) $M $N))) 
(ADDLABEL '$%I54) 
(DSKSETQ $%O54
         '((MDEFINE SIMP) (($PP4ONSHELL) $M $N)
           (($NUM_PP4 ARRAY) $M $N))) 
(ADDLABEL '$%O54) 
(DSKSETQ $%I55
         '((MDEFINE) (($COMPUTE_XX4))
           ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
            (($REMARRAY) $NUM_XX4)
            ((MSETQ) $GF_X_RULES
             ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
              ((MEQUAL) |$om|
               ((MQUOTIENT)
                ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
                 (($XX) 1. 3.))
                (($XX) 2. 4.)))))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
              ((MEQUAL)
               ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.)
                (($XX) 2. 4.))
               ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
            ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
            ((MSETQ) $SO_X13
             (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
            ((MSETQ) $XX4_LIST
             (($MAKELIST)
              (($MAKELIST)
               ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S))
               $S ((MPLUS) $R 1.) |$nn|)
              $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
            ((MSETQ) $XX4_LIST
             (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
            ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
            ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
             (($MAP) ":" ((MLIST) (($LHS) $GFXX0))
              ((MLIST) (($RHS) $GFXX0))))
            ((MSETQ) |$dx3_dOM|
             (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
            ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES))
            |$xx4_done|))) 
(ADDLABEL '$%I55) 
(DSKSETQ $%O55
         '((MDEFINE SIMP) (($COMPUTE_XX4))
           ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
            (($REMARRAY) $NUM_XX4)
            ((MSETQ) $GF_X_RULES
             ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
              ((MEQUAL) |$om|
               ((MQUOTIENT)
                ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
                 (($XX) 1. 3.))
                (($XX) 2. 4.)))))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
              ((MEQUAL)
               ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.)
                (($XX) 2. 4.))
               ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
            ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
            ((MSETQ) $SO_X13
             (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
            ((MSETQ) $XX4_LIST
             (($MAKELIST)
              (($MAKELIST)
               ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S))
               $S ((MPLUS) $R 1.) |$nn|)
              $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
            ((MSETQ) $XX4_LIST
             (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
            ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
            ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
             (($MAP) ":" ((MLIST) (($LHS) $GFXX0))
              ((MLIST) (($RHS) $GFXX0))))
            ((MSETQ) |$dx3_dOM|
             (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
            ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES))
            |$xx4_done|))) 
(ADDLABEL '$%O55) 
(DSKSETQ $%I56
         '((MDEFINE) (($TRUE_GF_XX4) $R $S) (($NUM_XX4 ARRAY) $R $S))) 
(ADDLABEL '$%I56) 
(DSKSETQ $%O56
         '((MDEFINE SIMP) (($TRUE_GF_XX4) $R $S)
           (($NUM_XX4 ARRAY) $R $S))) 
(ADDLABEL '$%O56) 
(DSKSETQ $%I57
         '((MDEFINE) ((|$check_cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
              ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
              ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
              ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
              ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
              ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
              ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
              ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
              ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
              ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%I57) 
(DSKSETQ $%O57
         '((MDEFINE SIMP) ((|$check_cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
              ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
              ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
              ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
              ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
              ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
              ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
              ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
              ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
              ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%O57) 
(DSKSETQ $%I58
         '((MDEFINE) ((|$cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%I58) 
(DSKSETQ $%O58
         '((MDEFINE SIMP) ((|$cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%O58) 
(DSKSETQ $%I59
         '((MDEFINE) ((|$check_cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%I59) 
(DSKSETQ $%O59
         '((MDEFINE SIMP) ((|$check_cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%O59) 
(DSKSETQ $%I60
         '((MDEFINE) ((|$cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%I60) 
(DSKSETQ $%O60
         '((MDEFINE SIMP) ((|$cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%O60) 
(DSKSETQ $%I61
         '((MDEFINE) ((|$check_swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%I61) 
(DSKSETQ $%O61
         '((MDEFINE SIMP) ((|$check_swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%O61) 
(DSKSETQ $%I62
         '((MDEFINE) ((|$swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%I62) 
(DSKSETQ $%O62
         '((MDEFINE SIMP) ((|$swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%O62) 
(DSKSETQ $%I63
         '((MDEFINE) ((|$swap_gfA_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|))) $AMP00)))) 
(ADDLABEL '$%I63) 
(DSKSETQ $%O63
         '((MDEFINE SIMP) ((|$swap_gfA_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|))) $AMP00)))) 
(ADDLABEL '$%O63) 
(DSKSETQ $%I64
         '((MDEFINE) (($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|)
           ((MPROG) ((MSETQ) |$nn| 4.)
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
            ((MSETQ) $GH_00
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) $GH_0P
             (($FACTOR)
              (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_0p|
             (($FACTOR)
              (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_pp|
             (($FACTOR)
              (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.)
               ((MEQUAL) |$Mt| 0.))))
            ((MSETQ) |$gh_TTT0|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTT|
             (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))) 
(ADDLABEL '$%I64) 
(DSKSETQ $%O64
         '((MDEFINE SIMP) (($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|)
           ((MPROG) ((MSETQ) |$nn| 4.)
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
            ((MSETQ) $GH_00
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) $GH_0P
             (($FACTOR)
              (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_0p|
             (($FACTOR)
              (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_pp|
             (($FACTOR)
              (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.)
               ((MEQUAL) |$Mt| 0.))))
            ((MSETQ) |$gh_TTT0|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTT|
             (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))) 
(ADDLABEL '$%O64) 
(DSKSETQ $%I65 '((MSETQ) |$compute_pp_loaded| T)) 
(ADDLABEL '$%I65) 
(DSKSETQ $%O65 'T) 
(ADDLABEL '$%O65) 
(DSKSETQ $%O66
         '"/home/igor/tex/NoChaos/maxima.cov/STTT/39_aux_functions_for_amplitudes.v0.mat") 
(ADDLABEL '$%O66) 
(DSKSETQ $%I67
         '((MCOND) ((MNOT) |$compute_pp_loaded|)
           (($ERROR) "Cannot batch 39_aux_functions_for_amplitudes") T
           $FALSE)) 
(ADDLABEL '$%I67) 
(DSKSETQ $%O67 'NIL) 
(ADDLABEL '$%O67) 
(DSKSETQ $%I68 '(($BATCH) "32_compute_4pts_amplitude.v0.3.mat")) 
(ADDLABEL '$%I68) 
(DSKSETQ $%I69 '(($DEFINE_VARIABLE) |$amp_4pts_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I69) 
(DSKSETQ $%O69 'NIL) 
(ADDLABEL '$%O69) 
(DSKSETQ $%I70
         '((MDEFINE) (($ORDERXX) $R $S)
           ((MCOND) ((MEQUAL) $R $S) 0. T
            ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
             ((MMINUS) (($XX) $S $R)))))) 
(ADDLABEL '$%I70) 
(DSKSETQ $%O70
         '((MDEFINE SIMP) (($ORDERXX) $R $S)
           ((MCOND) ((MEQUAL) $R $S) 0. T
            ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
             ((MMINUS) (($XX) $S $R)))))) 
(ADDLABEL '$%O70) 
(DSKSETQ $%I71
         '((MDEFINE) (($ORDERPP) $R $S)
           ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))) 
(ADDLABEL '$%I71) 
(DSKSETQ $%O71
         '((MDEFINE SIMP) (($ORDERPP) $R $S)
           ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))) 
(ADDLABEL '$%O71) 
(DSKSETQ $%I72
         '((MDEFINE) (($TRUE_KK) $R $M $S $N)
           ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))) 
(ADDLABEL '$%I72) 
(DSKSETQ $%O72
         '((MDEFINE SIMP) (($TRUE_KK) $R $M $S $N)
           ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))) 
(ADDLABEL '$%O72) 
(DSKSETQ $%I73
         '((MDEFINE) ((|$true_Skk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%I73) 
(DSKSETQ $%O73
         '((MDEFINE SIMP) ((|$true_Skk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%O73) 
(DSKSETQ $%I74
         '((MDEFINE) ((|$true_kSk|) $S $N $R $M)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%I74) 
(DSKSETQ $%O74
         '((MDEFINE SIMP) ((|$true_kSk|) $S $N $R $M)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%O74) 
(DSKSETQ $%I75
         '((MDEFINE) ((|$true_SkSk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
            (($SUM)
             (($SUM)
              ((MTIMES) (($ORDERPP) $T $U)
               ((MEXPT) (($ORDERXX) $R $T) $M)
               ((MEXPT) (($ORDERXX) $S $U) $N))
              $T 1. |$nn|)
             $U 1. |$nn|)))) 
(ADDLABEL '$%I75) 
(DSKSETQ $%O75
         '((MDEFINE SIMP) ((|$true_SkSk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
            (($SUM)
             (($SUM)
              ((MTIMES) (($ORDERPP) $T $U)
               ((MEXPT) (($ORDERXX) $R $T) $M)
               ((MEXPT) (($ORDERXX) $S $U) $N))
              $T 1. |$nn|)
             $U 1. |$nn|)))) 
(ADDLABEL '$%O75) 
(DSKSETQ $%I76
         '((MDEFINE) (($FROM_STATE_TO_ADDEND_LIST) $STATE0)
           ((MPROG)
            ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T
             $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
             ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
            ((MSETQ) $LIST0
             (($MAKELIST) (($INPART) $STATE0 $T) $T 1.
              (($LENGTH) $STATE0)))
            ((MRETURN) $LIST0)))) 
(ADDLABEL '$%I76) 
(DSKSETQ $%O76
         '((MDEFINE SIMP) (($FROM_STATE_TO_ADDEND_LIST) $STATE0)
           ((MPROG)
            ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T
             $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
             ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
            ((MSETQ) $LIST0
             (($MAKELIST) (($INPART) $STATE0 $T) $T 1.
              (($LENGTH) $STATE0)))
            ((MRETURN) $LIST0)))) 
(ADDLABEL '$%O76) 
(DSKSETQ $%I77
         '((MDEFINE)
           (($EXTRACT_AND_NORMALIZE_COEFFS)
            $LIST_OF_LISTS_OF_SUBSTATES0)
           ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
            ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
              ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
               ((MPROGN) ((MSETQ) $S00 $S0)
                ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                 ((MPROGN)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)))
                ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
                 ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                  ((MPROGN)
                   ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
                   ((MCOND) ((MGREATERP) $POW0 0.)
                    ((MSETQ) $S00
                     ((MTIMES)
                      ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                      ((MEXPT)
                       ((MQUOTIENT)
                        ((MQUOTIENT) ((MMINUS) 1.)
                         ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                        ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                       $POW0)))
                    T $FALSE))))
                ((MCOND)
                 ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
                  ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
                 (($ERROR)
                  "extract_and_normalize_coeffs cannot compute normalized coeff from"
                  $S0 "left over is" $S00)
                 T $FALSE)
                ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
              ((MSETQ) $COEFFS_LIST0
               (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
            ((MRETURN) $COEFFS_LIST0)))) 
(ADDLABEL '$%I77) 
(DSKSETQ $%O77
         '((MDEFINE SIMP)
           (($EXTRACT_AND_NORMALIZE_COEFFS)
            $LIST_OF_LISTS_OF_SUBSTATES0)
           ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
            ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
              ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
               ((MPROGN) ((MSETQ) $S00 $S0)
                ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                 ((MPROGN)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)))
                ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
                 ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                  ((MPROGN)
                   ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
                   ((MCOND) ((MGREATERP) $POW0 0.)
                    ((MSETQ) $S00
                     ((MTIMES)
                      ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                      ((MEXPT)
                       ((MQUOTIENT)
                        ((MQUOTIENT) ((MMINUS) 1.)
                         ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                        ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                       $POW0)))
                    T $FALSE))))
                ((MCOND)
                 ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
                  ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
                 (($ERROR)
                  "extract_and_normalize_coeffs cannot compute normalized coeff from"
                  $S0 "left over is" $S00)
                 T $FALSE)
                ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
              ((MSETQ) $COEFFS_LIST0
               (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
            ((MRETURN) $COEFFS_LIST0)))) 
(ADDLABEL '$%O77) 
(DSKSETQ $%I78
         '((MDEFINE) ((|$amplitudeN4V1|) $STATES_LIST0)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) |$Partials0|
                  (($ENDCONS)
                   ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                    $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                   |$Partials0|))
                 ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I78) 
(DSKSETQ $%O78
         '((MDEFINE SIMP) ((|$amplitudeN4V1|) $STATES_LIST0)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) |$Partials0|
                  (($ENDCONS)
                   ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                    $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                   |$Partials0|))
                 ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O78) 
(DSKSETQ $%I79
         '((MDEFINE)
           ((|$amplitudeN4V1_list|) $STATES_LIST0
            $CHECKPOINT_SAVE_FILENAME)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MPROGN)
              ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
               ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
                ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                 ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                  (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                   "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                   (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                   (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                   "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                   "s")
                  ((MSETQ) $LIST_OF_SUBSTATES0
                   ((MLIST)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                  (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                  ((MSETQ) $SL0
                   (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                    $LIST_OF_SUBSTATES0))
                  ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                  ((MSETQ) $NAS_LIST0
                   (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                  ((MSETQ) $US0
                   ((|$compute_levels_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS0
                   ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS_LIST0
                   (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                  ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                  ((MSETQ) $EI0
                   (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                    $DS_RULES0))
                  ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                  ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Computed the expression on which we must act with derivatives in"
                   ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                  ((MSETQ) $PARTIAL_AMP0
                   ((MTIMES)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
                    ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                     $EX_EI0)))
                  ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Taken the derivatives and computed the partial amplitude in"
                   ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                   "s")
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                    |$Partials0|))
                  |$end_3_loops|))))
              (($SAVE)
               (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_"
                (($STRING) $NA1) ".lisp")
               $NA1 $STATES_LIST0 |$Partials0|)
              |$end_na1_loop|))
            ((MRETURN) |$Partials0|)))) 
(ADDLABEL '$%I79) 
(DSKSETQ $%O79
         '((MDEFINE SIMP)
           ((|$amplitudeN4V1_list|) $STATES_LIST0
            $CHECKPOINT_SAVE_FILENAME)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MPROGN)
              ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
               ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
                ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                 ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                  (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                   "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                   (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                   (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                   "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                   "s")
                  ((MSETQ) $LIST_OF_SUBSTATES0
                   ((MLIST)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                  (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                  ((MSETQ) $SL0
                   (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                    $LIST_OF_SUBSTATES0))
                  ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                  ((MSETQ) $NAS_LIST0
                   (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                  ((MSETQ) $US0
                   ((|$compute_levels_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS0
                   ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS_LIST0
                   (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                  ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                  ((MSETQ) $EI0
                   (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                    $DS_RULES0))
                  ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                  ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Computed the expression on which we must act with derivatives in"
                   ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                  ((MSETQ) $PARTIAL_AMP0
                   ((MTIMES)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
                    ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                     $EX_EI0)))
                  ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Taken the derivatives and computed the partial amplitude in"
                   ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                   "s")
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                    |$Partials0|))
                  |$end_3_loops|))))
              (($SAVE)
               (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_"
                (($STRING) $NA1) ".lisp")
               $NA1 $STATES_LIST0 |$Partials0|)
              |$end_na1_loop|))
            ((MRETURN) |$Partials0|)))) 
(ADDLABEL '$%O79) 
(DSKSETQ $%I80
         '((MDEFINE)
           ((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                  (($RATSIMP)
                   (($EV) $FINAL_PARTIAL_AMP0
                    ((MEQUAL) $PP $PP4ONSHELL)
                    ((MEQUAL) $XX $TRUE_GF_XX4))))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I80) 
(DSKSETQ $%O80
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                  (($RATSIMP)
                   (($EV) $FINAL_PARTIAL_AMP0
                    ((MEQUAL) $PP $PP4ONSHELL)
                    ((MEQUAL) $XX $TRUE_GF_XX4))))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O80) 
(DSKSETQ $%I81
         '((MDEFINE)
           ((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I81) 
(DSKSETQ $%O81
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O81) 
(DSKSETQ $%I82
         '((MDEFINE)
           ((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratexpand the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
                  "terms")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I82) 
(DSKSETQ $%O82
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratexpand the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
                  "terms")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O82) 
(DSKSETQ $%I83 '((MSETQ) |$amp_4pts_loaded| T)) 
(ADDLABEL '$%I83) 
(DSKSETQ $%O83 'T) 
(ADDLABEL '$%O83) 
(DSKSETQ $%O84
         '"/home/igor/tex/NoChaos/maxima.cov/STTT/32_compute_4pts_amplitude.v0.3.mat") 
(ADDLABEL '$%O84) 
(DSKSETQ $%I85
         '((MCOND) ((MNOT) |$amp_4pts_loaded|)
           (($ERROR) "Cannot batch 32_compute_4pts_amplitude") T
           $FALSE)) 
(ADDLABEL '$%I85) 
(DSKSETQ $%O85 'NIL) 
(ADDLABEL '$%O85) 
(DSKSETQ $%I86 '(($BATCH) "40_define_test_states.v1.mat")) 
(ADDLABEL '$%I86) 
(DSKSETQ $%I87
         '((MDEFINE) ((|$SetStates|) |$dd0|)
           ((MPROG) ((MSETQ) |$Lev0| 2.)
            ((MSETQ) |$Null2|
             (($EV)
              ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
               ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
               ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
               ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 3.)
            ((MSETQ) |$Null3|
             (($EV)
              ((MPLUS)
               ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.)
                |$dd|)
               ((MMINUS)
                ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.)
                 |$dd|))
               ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
               ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 0.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 3.))
               ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$dd| |$dd0|)))
            ((MSETQ) |$Lev0| 4.)
            ((MSETQ) |$S4z|
             ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
              ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 5742. (($P) 2. 2.))
              ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
            ((MSETQ) |$S4m|
             ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
              ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 2268. (($P) 2. 2.))
              ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
              ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S4r1|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.) |$d|)
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.))
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 4.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r2|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.)
                |$d|)
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 4. 0.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
               ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r3|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 3. 1.))
               ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.))
               ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1|
             (($EV)
              ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
               ((MTIMES) 624. (($P) 3. 1.))
               ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 936. (($P) 2. 2.))
               ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES)
                ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
                 ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
            ((MSETQ) |$Null4r2|
             ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
              ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 4050. (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null4g|
             (($EV)
              ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|)
                2.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                8.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
                6.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|)
                72.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
               ((MTIMES) 6. (($P) 3. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
               ((MTIMES) 3. (($P) 2. 2.))
               ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
               ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
               ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
               ((MQUOTIENT)
                ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
                6.)
               ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.))
                72.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4cr|
             ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
              ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S6m|
             ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
              ((MTIMES) 28320. (($P) 5. 1.))
              ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 82400. (($P) 3. 3.))
              ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S6z|
             ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
              ((MTIMES) 1177320. (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
              ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 929500. (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
            ((MSETQ) |$Null6r16|
             ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
              ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
              ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 3074625000. (($P) 3. 3.))
              ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.))
              ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
              ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
            ((MSETQ) |$Null6g|
             (($EV)
              ((MPLUS)
               ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
               ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
               ((MQUOTIENT)
                ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|))
                4.)
               ((MQUOTIENT)
                ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|) 168.)
               ((MQUOTIENT)
                ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)
                 |$d|)
                280.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
               ((MQUOTIENT)
                ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MMINUS)
                 ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|) 378.)
               ((MQUOTIENT)
                ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
                 |$d|)
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.)
                 |$d|)
                945.)
               ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|) 2520.)
               ((MQUOTIENT)
                ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                140.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)
                 |$d|)
                252.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|) 7560.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.)))
                18.)
               ((MTIMES) 110. (($P) 5. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
               ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
               ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.))
                12.)
               ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
               ((MQUOTIENT)
                ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.))
                70.)
               ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
               ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.))
                7.)
               ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
               ((MQUOTIENT)
                ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.))
                54.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.))
                6.)
               ((MQUOTIENT)
                ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.)
                 (($P) 3. 0.))
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.)
                 (($P) 3. 0.))
                3780.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
                14.)
               ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
               ((MQUOTIENT)
                ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
                28.)
               ((MQUOTIENT)
                ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.))
                45.)
               ((MQUOTIENT)
                ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.))
                280.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
                 (($P) 2. 0.))
                140.)
               ((MQUOTIENT)
                ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.))
                630.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 1. 1.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
                37800.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 8.)
            ((MSETQ) |$S8m1|
             ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.)
               (($P) 7. 0.))
              ((MTIMES) 8289945720. (($P) 6. 2.))
              ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
              ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 0.))
              ((MTIMES) 8399122200. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 1.))
              ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 4515839300.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 300059350. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2066129100.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 47098800. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
            ((MSETQ) |$S8m2|
             ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) 51399096. (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
              ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
              ((MTIMES) 46431000. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
              ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1903750. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
              ((MTIMES) 419373360. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 6188984592. (($P) 5. 3.))
              ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 20048000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 8144150. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 23738400. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
              ((MTIMES) 359941680. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 5264441616. (($P) 5. 3.))
              ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 17416000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6809950. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 20437200. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S10z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
              ((MTIMES) 94471732800. (($P) 9. 1.))
              ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 1017474393600. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1805580000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
              ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.)
               (($P) 6. 1.))
              ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 607282147584. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 20082748000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 36082698000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 23408646912.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 28894320000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 771289485750.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 11311477275. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 612360000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 575909838000.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 816480000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 27552406000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 34574400000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 11854080000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 40166544600. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 2. 2.))))
            ((MSETQ) |$S10z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
              ((MTIMES) 65112321600. (($P) 9. 1.))
              ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 690708211200. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 7. 1.))
              ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
              ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 2261880000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 6. 0.))
              ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 376838832384. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 3.))
              ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 2.))
              ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 11114538000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 24356973312.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.)
               (($P) 4. 4.))
              ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6161648325.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 14804370000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
              ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1210524000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6667920000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 359389840950.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
               (($P) 4. 1.))
              ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1210524000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 338354074800.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 16134720000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 18276010200. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))))
            ((MSETQ) |$S103z|
             ((MPLUS)
              ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
              ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
              ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.)
               (($P) 9. 0.))
              ((MTIMES) 36360611332200. (($P) 8. 2.))
              ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
              ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
              ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1631223468000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.)
               (($P) 7. 0.))
              ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 7. 0.))
              ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) 372093476932800. (($P) 6. 4.))
              ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.)
               (($P) 6. 2.))
              ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
              ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.)
               (($P) 6. 0.))
              ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 540966535200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 6. 0.))
              ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.)
               (($P) 5. 3.))
              ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 1170019452000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.)
               (($P) 5. 2.))
              ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
              ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 4662858416400.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.)
               (($P) 5. 0.))
              ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
              ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 5. 0.))
              ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 805050582525.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 3.))
              ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 9453628800.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
              ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
              ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 4. 2.))
              ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 40416163200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 237200140800.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 112702665600.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
               (($P) 4. 1.))
              ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 161245123200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 4. 1.))
              ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 232452259200. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 324362765475. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.)
               (($P) 4. 0.))
              ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 811066032000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
              ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 7740984220200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
              ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 185345126400.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 430303104000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
              ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 3. 2.))
              ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 437098032000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 296415302400. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 37933056000. (($P) 1. 0.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 270273024000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 552463430400.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
              ((MTIMES) 300421900800. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
               ((MEXPT) (($P) 3. 0.) 3.))
              ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.)
               (($P) 2. 1.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 441839664000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 14224896000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 10668672000.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 8001504000.)
               ((MEXPT) (($P) 1. 0.) 2.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 99574272000.)
               ((MEXPT) (($P) 1. 1.) 3.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 3.))
              ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 16003008000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.)
               (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 4.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 3.))))
            |$states_defined|))) 
(ADDLABEL '$%I87) 
(DSKSETQ $%O87
         '((MDEFINE SIMP) ((|$SetStates|) |$dd0|)
           ((MPROG) ((MSETQ) |$Lev0| 2.)
            ((MSETQ) |$Null2|
             (($EV)
              ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
               ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
               ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
               ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 3.)
            ((MSETQ) |$Null3|
             (($EV)
              ((MPLUS)
               ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.)
                |$dd|)
               ((MMINUS)
                ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.)
                 |$dd|))
               ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
               ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 0.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 3.))
               ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$dd| |$dd0|)))
            ((MSETQ) |$Lev0| 4.)
            ((MSETQ) |$S4z|
             ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
              ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 5742. (($P) 2. 2.))
              ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
            ((MSETQ) |$S4m|
             ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
              ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 2268. (($P) 2. 2.))
              ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
              ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S4r1|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.) |$d|)
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.))
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 4.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r2|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.)
                |$d|)
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 4. 0.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
               ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r3|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 3. 1.))
               ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.))
               ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1|
             (($EV)
              ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
               ((MTIMES) 624. (($P) 3. 1.))
               ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 936. (($P) 2. 2.))
               ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES)
                ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
                 ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
            ((MSETQ) |$Null4r2|
             ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
              ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 4050. (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null4g|
             (($EV)
              ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|)
                2.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                8.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
                6.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|)
                72.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
               ((MTIMES) 6. (($P) 3. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
               ((MTIMES) 3. (($P) 2. 2.))
               ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
               ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
               ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
               ((MQUOTIENT)
                ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
                6.)
               ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.))
                72.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4cr|
             ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
              ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S6m|
             ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
              ((MTIMES) 28320. (($P) 5. 1.))
              ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 82400. (($P) 3. 3.))
              ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S6z|
             ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
              ((MTIMES) 1177320. (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
              ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 929500. (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
            ((MSETQ) |$Null6r16|
             ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
              ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
              ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 3074625000. (($P) 3. 3.))
              ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.))
              ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
              ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
            ((MSETQ) |$Null6g|
             (($EV)
              ((MPLUS)
               ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
               ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
               ((MQUOTIENT)
                ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|))
                4.)
               ((MQUOTIENT)
                ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|) 168.)
               ((MQUOTIENT)
                ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)
                 |$d|)
                280.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
               ((MQUOTIENT)
                ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MMINUS)
                 ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|) 378.)
               ((MQUOTIENT)
                ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
                 |$d|)
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.)
                 |$d|)
                945.)
               ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|) 2520.)
               ((MQUOTIENT)
                ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                140.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)
                 |$d|)
                252.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|) 7560.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.)))
                18.)
               ((MTIMES) 110. (($P) 5. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
               ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
               ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.))
                12.)
               ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
               ((MQUOTIENT)
                ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.))
                70.)
               ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
               ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.))
                7.)
               ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
               ((MQUOTIENT)
                ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.))
                54.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.))
                6.)
               ((MQUOTIENT)
                ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.)
                 (($P) 3. 0.))
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.)
                 (($P) 3. 0.))
                3780.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
                14.)
               ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
               ((MQUOTIENT)
                ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
                28.)
               ((MQUOTIENT)
                ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.))
                45.)
               ((MQUOTIENT)
                ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.))
                280.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
                 (($P) 2. 0.))
                140.)
               ((MQUOTIENT)
                ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.))
                630.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 1. 1.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
                37800.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 8.)
            ((MSETQ) |$S8m1|
             ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.)
               (($P) 7. 0.))
              ((MTIMES) 8289945720. (($P) 6. 2.))
              ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
              ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 0.))
              ((MTIMES) 8399122200. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 1.))
              ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 4515839300.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 300059350. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2066129100.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 47098800. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
            ((MSETQ) |$S8m2|
             ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) 51399096. (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
              ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
              ((MTIMES) 46431000. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
              ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1903750. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
              ((MTIMES) 419373360. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 6188984592. (($P) 5. 3.))
              ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 20048000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 8144150. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 23738400. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
              ((MTIMES) 359941680. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 5264441616. (($P) 5. 3.))
              ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 17416000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6809950. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 20437200. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S10z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
              ((MTIMES) 94471732800. (($P) 9. 1.))
              ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 1017474393600. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1805580000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
              ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.)
               (($P) 6. 1.))
              ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 607282147584. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 20082748000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 36082698000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 23408646912.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 28894320000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 771289485750.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 11311477275. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 612360000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 575909838000.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 816480000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 27552406000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 34574400000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 11854080000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 40166544600. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 2. 2.))))
            ((MSETQ) |$S10z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
              ((MTIMES) 65112321600. (($P) 9. 1.))
              ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 690708211200. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 7. 1.))
              ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
              ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 2261880000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 6. 0.))
              ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 376838832384. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 3.))
              ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 2.))
              ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 11114538000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 24356973312.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.)
               (($P) 4. 4.))
              ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6161648325.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 14804370000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
              ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1210524000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6667920000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 359389840950.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
               (($P) 4. 1.))
              ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1210524000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 338354074800.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 16134720000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 18276010200. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))))
            ((MSETQ) |$S103z|
             ((MPLUS)
              ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
              ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
              ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.)
               (($P) 9. 0.))
              ((MTIMES) 36360611332200. (($P) 8. 2.))
              ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
              ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
              ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1631223468000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.)
               (($P) 7. 0.))
              ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 7. 0.))
              ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) 372093476932800. (($P) 6. 4.))
              ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.)
               (($P) 6. 2.))
              ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
              ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.)
               (($P) 6. 0.))
              ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 540966535200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 6. 0.))
              ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.)
               (($P) 5. 3.))
              ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 1170019452000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.)
               (($P) 5. 2.))
              ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
              ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 4662858416400.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.)
               (($P) 5. 0.))
              ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
              ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 5. 0.))
              ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 805050582525.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 3.))
              ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 9453628800.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
              ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
              ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 4. 2.))
              ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 40416163200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 237200140800.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 112702665600.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
               (($P) 4. 1.))
              ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 161245123200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 4. 1.))
              ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 232452259200. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 324362765475. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.)
               (($P) 4. 0.))
              ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 811066032000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
              ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 7740984220200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
              ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 185345126400.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 430303104000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
              ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 3. 2.))
              ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 437098032000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 296415302400. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 37933056000. (($P) 1. 0.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 270273024000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 552463430400.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
              ((MTIMES) 300421900800. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
               ((MEXPT) (($P) 3. 0.) 3.))
              ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.)
               (($P) 2. 1.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 441839664000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 14224896000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 10668672000.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 8001504000.)
               ((MEXPT) (($P) 1. 0.) 2.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 99574272000.)
               ((MEXPT) (($P) 1. 1.) 3.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 3.))
              ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 16003008000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.)
               (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 4.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 3.))))
            |$states_defined|))) 
(ADDLABEL '$%O87) 
(DSKSETQ $%O88
         '"/home/igor/tex/NoChaos/maxima.cov/STTT/40_define_test_states.v1.mat") 
(ADDLABEL '$%O88) 
(DSKSETQ $%I89 '(($SET_NUMBER_OF_PARTICLE) 4.)) 
(ADDLABEL '$%I89) 
(DSKSETQ $%O89 '$DONE) 
(ADDLABEL '$%O89) 
(DSKSETQ $%I90 '((|$SetStates|) 26.)) 
(ADDLABEL '$%I90) 
(DSKSETQ $%O90 '|$states_defined|) 
(ADDLABEL '$%O90) 
(DSKSETQ $%I91 '(($BATCH) "SSSS_w_ghTTTT_dx3.mat")) 
(ADDLABEL '$%I91) 
(DSKSETQ $%I92
         '((MDEFINE)
           ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|)
            ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
            ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
            ((MSETQ) |$Asss|
             ((|$gf_amplitudeN4V2|)
              ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
              ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
            ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "Step0: amplitude computation time"
             ((MPLUS) $TI1 ((MMINUS) $TI0)))
            ((MRETURN) |$Asss|)))) 
(ADDLABEL '$%I92) 
(DSKSETQ $%O92
         '((MDEFINE SIMP)
           ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|)
            ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
            ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
            ((MSETQ) |$Asss|
             ((|$gf_amplitudeN4V2|)
              ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
              ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
            ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "Step0: amplitude computation time"
             ((MPLUS) $TI1 ((MMINUS) $TI0)))
            ((MRETURN) |$Asss|)))) 
(ADDLABEL '$%O92) 
(DSKSETQ $%I93 '((MDEFINE) ((|$SSSSstep1|) |$AmpS40|) |$AmpS40|)) 
(ADDLABEL '$%I93) 
(DSKSETQ $%O93 '((MDEFINE SIMP) ((|$SSSSstep1|) |$AmpS40|) |$AmpS40|)) 
(ADDLABEL '$%O93) 
(DSKSETQ $%I94
         '((MDEFINE)
           ((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
            ((MSETQ) |$Assss0|
             ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
              |$Sc4| |$l4| |$dd0|))
            ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
            ((MSETQ) |$f_Assss|
             (($RATSIMP)
              (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "simplification computation time"
             ((MPLUS) $TI2 ((MMINUS) $TI1)))
            ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
            (($PRINT) "computation times" $TI0 $TI1 $TI2)
            ((MSETQ) $GH_0
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt0|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) |$tttt|
             (($FACTOR)
              (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_0 |$tttt0|)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT_dx3|
             (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
            (($PRINT) "factors from ghosts and momenta and measure"
             |$gh_TTTT_dx3|)
            ((MSETQ) $FINAL_AMP_DX
             (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
            ((MRETURN)
             ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
              (($FACTOR) |$dx3_dOM|)))))) 
(ADDLABEL '$%I94) 
(DSKSETQ $%O94
         '((MDEFINE SIMP)
           ((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
            ((MSETQ) |$Assss0|
             ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
              |$Sc4| |$l4| |$dd0|))
            ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
            ((MSETQ) |$f_Assss|
             (($RATSIMP)
              (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "simplification computation time"
             ((MPLUS) $TI2 ((MMINUS) $TI1)))
            ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
            (($PRINT) "computation times" $TI0 $TI1 $TI2)
            ((MSETQ) $GH_0
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt0|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) |$tttt|
             (($FACTOR)
              (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_0 |$tttt0|)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT_dx3|
             (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
            (($PRINT) "factors from ghosts and momenta and measure"
             |$gh_TTTT_dx3|)
            ((MSETQ) $FINAL_AMP_DX
             (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
            ((MRETURN)
             ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
              (($FACTOR) |$dx3_dOM|)))))) 
(ADDLABEL '$%O94) 
(DSKSETQ $%O95
         '"/home/igor/tex/NoChaos/maxima.cov/STTT/SSSS_w_ghTTTT_dx3.mat") 
(ADDLABEL '$%O95) 
(DSKSETQ $%I96
         '(($EV) (($DECLARE) |$Ms| $INTEGER)
           (($DECLARE) |$Mt| $INTEGER) (($COMPILE) $ALL))) 
(ADDLABEL '$%I96) 
(DSKSETQ $%O96 '$DONE) 
(ADDLABEL '$%O96) 
(DSKSETQ $%I97
         '((MSETQ) |$qq|
           ((MSETQ) |$qq1| ((MSETQ) |$qq2| ((MSETQ) |$qq3| 1.))))) 
(ADDLABEL '$%I97) 
(DSKSETQ $%O97 '1.) 
(ADDLABEL '$%O97) 
(DSKSETQ $%I98
         '((MSETQ) |$nq|
           ((MSETQ) |$nq1| ((MSETQ) |$nq2| ((MSETQ) |$nq3| 0.))))) 
(ADDLABEL '$%I98) 
(DSKSETQ $%O98 '0.) 
(ADDLABEL '$%O98) 
(DSKSETQ $%I99 '((MSETQ) |$filename| "TTTS10z1.lisp")) 
(ADDLABEL '$%I99) 
(DSKSETQ $%O99 '"TTTS10z1.lisp") 
(ADDLABEL '$%O99) 
(DSKSETQ $%I100 '((MSETQ) |$qq3| |$S10z1|)) 
(ADDLABEL '$%I100) 
(DSKSETQ $%O100
         '((MPLUS SIMP)
           ((MTIMES SIMP) 8890560000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -493920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -47040000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -816480000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -680400000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21840000. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 40166544600. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 47040000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11854080000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -47040000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 38525760000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -17406144000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -823200000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1338960000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 22514954000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -34574400000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -28153440000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 27552406000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 816480000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 47040000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -26671680000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41114304000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -21840000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41941606000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -65582521200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -30367750000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -575909838000.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 28153440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -658560000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -68300806000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 26403816600.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 6659590000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 556646958000. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 17012800000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -414892800000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 612360000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -778260000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 15500824500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 165900000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -23835724500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2976750000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 123480000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19766203100. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 8643600000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2610368400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 37648107500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 347766720000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11311477275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -6952837500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -446460000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 28894320000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -55227112500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 8829124500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 73883607500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 15484392000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1332626535000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -40007615550. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -771289485750.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -28894320000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 446460000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 54671452500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2976750000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 61435500. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 55566000000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -43951472400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -271032372000. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -286098435000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 6371568000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -12604951100. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -215509203000. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -167485920000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 14943553275.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 412610955750. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 59737860000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -104496000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 17850699600. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -12435219600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5376162400. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -9549187200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 9348102400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -319433436000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 6258067200. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 368756136000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -23408646912.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -36082698000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -5845392000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -790017472800. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 29446648000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 865169323200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -89828383680. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -5267808000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 12886098000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 247693312800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 225351473760. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -20082748000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -551036203200. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 2634992640. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -81345942720. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 607282147584. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 1587600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5427840000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 7813260000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 854670000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 254080638000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5662720000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -255510192000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 11300654400. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 1345650000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -6006960000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -71086512000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 6561480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 177150240000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -116617158000. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 116534544000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -1256174740800. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -801360000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -32628708000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 25637875200. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -1805580000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -52980480000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 68103216000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -33493788000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 1017474393600. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) 269482500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 16188732000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -15851576700. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -3532347000. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) -456913920600. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 1395489600. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 94471732800. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -6935292000. (($P SIMP) 10. 0.)))) 
(ADDLABEL '$%O100) 
(DSKSETQ $%I101 '((MSETQ) |$nq3| 10.)) 
(ADDLABEL '$%I101) 
(DSKSETQ $%O101 '10.) 
(ADDLABEL '$%O101) 
(DSKSETQ $%I102
         '((MSETQ) |$a1234|
           ((|$gf_SSSSV3|) |$qq| |$nq| |$qq1| |$nq1| |$qq2| |$nq2|
            |$qq3| |$nq3| ""))) 
(ADDLABEL '$%I102) 
(DSKSETQ $%O102
         '((MLIST SIMP)
           ((MTIMES SIMP FACTORED) 8.
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -8. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MPLUS SIMP IRREDUCIBLE) -5196565150.
             ((MTIMES SIMP RATSIMP) 4042819648. |$Ms|)
             ((MTIMES SIMP) -701067206.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) 18305000. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP RATSIMP) 41572521200. |$om|)
             ((MTIMES SIMP RATSIMP) -31857804480. |$Ms| |$om|)
             ((MTIMES SIMP) 4930101460. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP) 149902200. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP RATSIMP) -10393130300. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) 4298094060. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) 482854400. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -146284039525.
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 113119655010. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -20141103420.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -226497600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 75299071050. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -25057694220. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -4026091450.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 196224000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -9509994900.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -1264574650. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 196224000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 300274870900.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -234784715760. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 54804087520.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -2904445600.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -232727888400. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 74465052920. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 6655527800. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -987504000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 55547805600.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1045828600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1392720000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3890628000.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -405216000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -425265018200.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 352793235480. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -108196778060.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 11391765000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 399920154900. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -130826993260. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -129252000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1994160000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -128960080200.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 4978440800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 3412416000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 13617198000.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1418256000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 470912985490.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -435742048560. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 151690707000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -18173904000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -435742048560. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 153170436588. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -7797648500.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -2215920000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 151690707000.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -7797648500. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -4431840000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -18173904000.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -2215920000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -425265018200.
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 399920154900. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -128960080200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 13617198000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 352793235480. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -130826993260. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 4978440800. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1418256000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -108196778060.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -129252000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 3412416000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 11391765000.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1994160000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 300274870900.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -232727888400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 55547805600.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -3890628000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -234784715760. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 74465052920. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 1045828600. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -405216000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 54804087520.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 6655527800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1392720000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2904445600.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -987504000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -146284039525.
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 75299071050. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -9509994900.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 113119655010. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -25057694220. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1264574650.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -20141103420.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -4026091450. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 196224000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -226497600. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 196224000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 41572521200.
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -10393130300. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -31857804480. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 4298094060. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 4930101460. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 482854400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 149902200. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -5196565150.
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 4042819648. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -701067206. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 18305000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))))
           ((MTIMES SIMP FACTORED) 8. ((MEXPT SIMP) |$om| -10.)
            ((MPLUS SIMP IRREDUCIBLE) -5196565150.
             ((MTIMES SIMP RATSIMP) 4042819648. |$Ms|)
             ((MTIMES SIMP) -701067206.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) 18305000. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP RATSIMP) 41572521200. |$om|)
             ((MTIMES SIMP RATSIMP) -31857804480. |$Ms| |$om|)
             ((MTIMES SIMP) 4930101460. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP) 149902200. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP RATSIMP) -10393130300. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) 4298094060. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) 482854400. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -146284039525.
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 113119655010. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -20141103420.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -226497600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 75299071050. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -25057694220. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -4026091450.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 196224000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -9509994900.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -1264574650. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 196224000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 300274870900.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -234784715760. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 54804087520.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -2904445600.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -232727888400. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 74465052920. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 6655527800. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -987504000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 55547805600.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1045828600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1392720000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3890628000.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -405216000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -425265018200.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 352793235480. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -108196778060.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 11391765000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 399920154900. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -130826993260. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -129252000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1994160000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -128960080200.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 4978440800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 3412416000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 13617198000.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1418256000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 470912985490.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -435742048560. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 151690707000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -18173904000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -435742048560. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 153170436588. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -7797648500.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -2215920000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 151690707000.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -7797648500. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -4431840000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -18173904000.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -2215920000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -425265018200.
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 399920154900. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -128960080200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 13617198000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 352793235480. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -130826993260. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 4978440800. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1418256000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -108196778060.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -129252000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 3412416000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 11391765000.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1994160000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 300274870900.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -232727888400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 55547805600.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -3890628000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -234784715760. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 74465052920. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 1045828600. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -405216000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 54804087520.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 6655527800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1392720000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2904445600.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -987504000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -146284039525.
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 75299071050. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -9509994900.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 113119655010. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -25057694220. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1264574650.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -20141103420.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -4026091450. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 196224000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -226497600. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 196224000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 41572521200.
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -10393130300. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -31857804480. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 4298094060. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 4930101460. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 482854400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 149902200. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -5196565150.
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 4042819648. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -701067206. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 18305000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 10.)
            ((MEXPT SIMP) |$Xi| -10.))
           ((MTIMES SIMP FACTORED)
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -8. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) 8. ((MTIMES SIMP) -2. |$Ms|)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) -10.)
            ((MEXPT SIMP) |$Xi| 10.))
           ((MTIMES SIMP FACTORED) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|)
            |$Xi|
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -2.)))) 
(ADDLABEL '$%O102) 
(DSKSETQ $%I103 '(($SAVE) |$filename| $ALL)) 
(ADDLABEL '$%I103) 
(DSKSETQ |$expand_reggeon_loaded| 'T) 
(ADD2LNC '|$expand_reggeon_loaded| $VALUES) 
(DEFPROP |$expand_reggeon_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$expand_reggeon_loaded| $PROPS) 
(DEFPROP |$expand_reggeon_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$expand_reggeon_loaded| $PROPS) 
(DSKSETQ |$dbg_all_terms| 'NIL) 
(ADD2LNC '|$dbg_all_terms| $VALUES) 
(DEFPROP |$dbg_all_terms| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_all_terms| $PROPS) 
(DEFPROP |$dbg_all_terms| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_all_terms| $PROPS) 
(DSKSETQ |$dbg_compute_levels| 'NIL) 
(ADD2LNC '|$dbg_compute_levels| $VALUES) 
(DEFPROP |$dbg_compute_levels| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_compute_levels| $PROPS) 
(DEFPROP |$dbg_compute_levels| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_compute_levels| $PROPS) 
(DSKSETQ |$derivatives_loaded| 'T) 
(ADD2LNC '|$derivatives_loaded| $VALUES) 
(DEFPROP |$derivatives_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$derivatives_loaded| $PROPS) 
(DEFPROP |$derivatives_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$derivatives_loaded| $PROPS) 
(DSKSETQ |$dbg_wrt_lambda| 'NIL) 
(ADD2LNC '|$dbg_wrt_lambda| $VALUES) 
(DEFPROP |$dbg_wrt_lambda| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_lambda| $PROPS) 
(DEFPROP |$dbg_wrt_lambda| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_lambda| $PROPS) 
(DSKSETQ |$dbg_wrt_pair| 'NIL) 
(ADD2LNC '|$dbg_wrt_pair| $VALUES) 
(DEFPROP |$dbg_wrt_pair| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_pair| $PROPS) 
(DEFPROP |$dbg_wrt_pair| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_pair| $PROPS) 
(DSKSETQ |$dbg_wrt_states| 'NIL) 
(ADD2LNC '|$dbg_wrt_states| $VALUES) 
(DEFPROP |$dbg_wrt_states| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_states| $PROPS) 
(DEFPROP |$dbg_wrt_states| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_states| $PROPS) 
(DSKSETQ |$dbg_wrt_contract| 'NIL) 
(ADD2LNC '|$dbg_wrt_contract| $VALUES) 
(DEFPROP |$dbg_wrt_contract| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_contract| $PROPS) 
(DEFPROP |$dbg_wrt_contract| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_contract| $PROPS) 
(DSKSETQ |$dbg_scalars| 'NIL) 
(ADD2LNC '|$dbg_scalars| $VALUES) 
(DEFPROP |$dbg_scalars| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_scalars| $PROPS) 
(DEFPROP |$dbg_scalars| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_scalars| $PROPS) 
(DSKSETQ |$NIused| '455.) 
(ADD2LNC '|$NIused| $VALUES) 
(DSKSETQ |$objects_with_index| '((MLIST SIMP) $LA |$Sk| $K)) 
(ADD2LNC '|$objects_with_index| $VALUES) 
(DSKSETQ |$compute_pp_loaded| 'T) 
(ADD2LNC '|$compute_pp_loaded| $VALUES) 
(DEFPROP |$compute_pp_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$compute_pp_loaded| $PROPS) 
(DEFPROP |$compute_pp_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$compute_pp_loaded| $PROPS) 
(DSKSETQ $AP '2.) 
(ADD2LNC '$AP $VALUES) 
(DEFPROP $AP ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '$AP $PROPS) 
(DEFPROP $AP $FIXNUM MODE) 
(ADD2LNC '$AP $PROPS) 
(DSKSETQ |$amp_4pts_loaded| 'T) 
(ADD2LNC '|$amp_4pts_loaded| $VALUES) 
(DEFPROP |$amp_4pts_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$amp_4pts_loaded| $PROPS) 
(DEFPROP |$amp_4pts_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$amp_4pts_loaded| $PROPS) 
(DSKSETQ |$nn| '4.) 
(ADD2LNC '|$nn| $VALUES) 
(DSKSETQ |$Lev0| '8.) 
(ADD2LNC '|$Lev0| $VALUES) 
(DSKSETQ |$Null2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -30. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.))
           ((MTIMES SIMP) -10. (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -50. (($P SIMP) 2. 0.)))) 
(ADD2LNC '|$Null2| $VALUES) 
(DSKSETQ |$Null3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 136. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.))
           ((MTIMES SIMP) 144. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.))
           ((MTIMES SIMP) 672. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 288. (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 800. (($P SIMP) 3. 0.)))) 
(ADD2LNC '|$Null3| $VALUES) 
(DSKSETQ |$S4z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4z| $VALUES) 
(DSKSETQ |$S4m|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 25. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 300. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -504. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 153. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 504. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 2268. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 1164. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -2016. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 2250. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4m| $VALUES) 
(DSKSETQ |$S4r1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 1512. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 18144. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) 54432. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 122472. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 734832. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -163296. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -979776. (($P SIMP) 3. 1.)))) 
(ADD2LNC '|$S4r1| $VALUES) 
(DSKSETQ |$S4r2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -1452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -5112. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 1452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -10512. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 1512. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -67122. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19320. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 92520. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 5850. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4r2| $VALUES) 
(DSKSETQ |$S4r3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -552. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -2412. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 552. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 1512. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -4896. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -37476. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 7728. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 49968. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -900. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4r3| $VALUES) 
(DSKSETQ |$Null4r1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 25. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -152. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -312. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1224. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -519. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 936. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 936. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 3004. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 624. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 4350. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4r1| $VALUES) 
(DSKSETQ |$Null4r2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -778. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -3696. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -3393. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -5640. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -15354. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -13050. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -36. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 4050. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 5088. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -5472. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 9000. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4r2| $VALUES) 
(DSKSETQ |$Null4g|
         '((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 37. 72.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 31. 6.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 29. 8.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 5. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 3. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 27. 2.) (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 75. 4.) (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4g| $VALUES) 
(DSKSETQ |$Null4cr|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -82. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -288. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -351. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -696. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1494. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1458. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 468. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 702. (($P SIMP) 2. 2.)))) 
(ADD2LNC '|$Null4cr| $VALUES) 
(DSKSETQ |$S6m|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 925. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -2700. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 1390. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5150. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -2315. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -5150. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -27000. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -2160. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 4320. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6480. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 14240. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 2160. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 30720. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 82400. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -1620. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -8640. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19860. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -7560. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -108600. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 6432. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 28320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$S6m| $VALUES) 
(DSKSETQ |$S6z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 6750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -20250. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 12275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -6750. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 15950. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 1900. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -7975. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 251225. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -43875. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9720. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 75700. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -337500. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 100680. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -191400. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 929500. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 79515. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -141150. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 214110. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1872750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18168. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1177320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -226500. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$S6z| $VALUES) 
(DSKSETQ |$Null6r16|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -251797. ((MEXPT SIMP) (($P SIMP) 1. 0.) 6.))
           ((MTIMES SIMP) -2092175. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -7110175. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -29761875.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -5461735. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -24201350.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -50991925.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -24404550.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -12108575. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -62731800.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -3421800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 69175800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -121746050. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 70097000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 59508925. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -294064625. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -775902375. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -23008900.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -19102900. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 11421000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -442111500. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -78516400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 529209500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1024096500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1110037500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 3074625000. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -149096700.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 40996125. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -116943750. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -1724253750. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1836843750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -221157000. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2713770000. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 83700000. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$Null6r16| $VALUES) 
(DSKSETQ |$Null6g|
         '((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 709. 5400.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 6.))
           ((MTIMES SIMP) ((RAT SIMP) 253. 420.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.) (($P SIMP) 1. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 1051. 315.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 603. 140.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 919. 56.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 5. 2.) (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 10547. 1260.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) ((RAT SIMP) 2831. 420.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 9. 2.) (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 667. 28.) (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 151. 7.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 5. 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 333. 14.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 66103. 3780.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 22. 3.) (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 104651. 1260.) (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 121. 6.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 19141. 378.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 415. 21.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 5. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 508. 21.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 884. 7.) (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 2245. 21.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) ((RAT SIMP) 11343. 140.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 5065. 42.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 295. 14.) (($P SIMP) 1. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 2175. 14.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 1613. 6.) (($P SIMP) 1. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -20. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 8125. 18.) (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$Null6g| $VALUES) 
(DSKSETQ |$S8m1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 3704400. ((MEXPT SIMP) (($P SIMP) 2. 0.) 4.))
           ((MTIMES SIMP) -4233600. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 47098800. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 4233600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 121564800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -95719050.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -168663600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -2066129100.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 2822400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -8467200. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 564480. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -134930880. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -164058060. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 446029860. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 1881600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 300059350. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -166168800. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -564480. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -89953920. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 240527460.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 193485600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6641529720. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -566729900. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -4515839300.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -2822400. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 31399200. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -303712860. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -1918948920. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -2176090560. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 218051350.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 3466376900. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 356247360. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -1693440. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 67465440. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4233600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -301960395. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 200500650.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 84091995. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 1532790000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 87908400. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -1519737120. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 922165425.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 1693440. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -67465440. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 329030595. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1768903290. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 2882147400. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -220555395.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -4130193690. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 514439100. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -384952680. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 8399122200. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -1354752. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 37184832. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -151277760. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -432712800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1501803216. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2179008. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 755612928. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -1367559072. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 442163232. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -14516463024. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 28910880. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 105066720. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 697965480. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 46425600. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 8289945720. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -120426480. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -2275704720. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 73716750. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8m1| $VALUES) 
(DSKSETQ |$S8m2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 11760. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -23520. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 364560. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 11760. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 769440. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -992250. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -1134000. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -13891500.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -7840. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -907200. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -1003948. (($P SIMP) 2. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 2996548. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 1903750. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -776160. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -604800. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1974148. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1268960. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 43927352. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -3903500. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -30054500.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 243040. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -1698748. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -12175352. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -12949440. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 1495750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 22998500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 4603200. (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 453600. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2003091. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 921690. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 624291. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 9218160. (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 412080. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -9684000. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4919625. ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -453600. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1842891. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 11683434. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 17523720. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1598091. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -27559434. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -94500. (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -3330600. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 46431000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 279360. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -676800. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2152800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -8285520. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 83520. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 5080320. (($P SIMP) 1. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -7653024. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 4110624. (($P SIMP) 1. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -83615280. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 118560. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 522720. (($P SIMP) 1. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 4197864. (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -122880. (($P SIMP) 1. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 51399096. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -856944. (($P SIMP) 1. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -14931216. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 366750. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8m2| $VALUES) 
(DSKSETQ |$S8z1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 63000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -126000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -12448800. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 23738400. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 12448800. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 63000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -35002800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19192950. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 11264400. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 618823800.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -42000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 23950080. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -68817420. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 10255140. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 8144150. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 20048000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -631680. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 26813220. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -22545600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1237619880. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -14149100. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 539448700.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -772800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -15677340. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -360009720. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -156750720. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 13777750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -223149500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 910342720. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -11975040.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 16215885. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19570950.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 28720755. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 462861000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10558800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222613440. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -73024875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 11975040. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2116485. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 529542090. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -18257400. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -12882555.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 512024310. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1212819300. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -247152360. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -4300632000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -10789632. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 10184832. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -262211040. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 135449328. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1209600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -383096448. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 384247584. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 356467104. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 6188984592. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 126077280. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -64299480. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -113561280. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2262735720. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -1427760. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 419373360. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -54920250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8z1| $VALUES) 
(DSKSETQ |$S8z2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -63000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -10823400. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 20437200. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 10823400. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -30038400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 17038350. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9601200. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 530541900.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -21000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 20139840. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -57671460. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7657020. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6809950. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 17416000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -416640. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 21328860. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -19210800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1064138040. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11458300. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 464137100.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -512400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -13549620. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -305834760. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -134722560. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 11726750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -191999500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 772506560. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -10069920.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 13616505. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -17038350.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 24652215. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 393876000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -9248400. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -194265120. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -64519875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 10069920. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -802305. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 453611970. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10546200. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10779615.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 439123230. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1028682900. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -208166280. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -3654567000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -9265536. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 8963136. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -220237920. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 118298544. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 604800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -328898304. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 324832032. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 300357792. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 5264441616. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 106609440. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -55667640. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -95941440. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -1931385960. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -848880. (($P SIMP) 1. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 359941680. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -46478250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8z2| $VALUES) 
(DSKSETQ |$S10z1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 8890560000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -493920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -47040000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -816480000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -680400000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21840000. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 40166544600. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 47040000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11854080000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -47040000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 38525760000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -17406144000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -823200000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1338960000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 22514954000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -34574400000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -28153440000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 27552406000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 816480000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 47040000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -26671680000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41114304000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -21840000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41941606000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -65582521200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -30367750000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -575909838000.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 28153440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -658560000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -68300806000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 26403816600.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 6659590000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 556646958000. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 17012800000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -414892800000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 612360000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -778260000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 15500824500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 165900000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -23835724500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2976750000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 123480000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19766203100. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 8643600000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2610368400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 37648107500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 347766720000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11311477275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -6952837500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -446460000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 28894320000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -55227112500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 8829124500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 73883607500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 15484392000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1332626535000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -40007615550. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -771289485750.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -28894320000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 446460000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 54671452500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2976750000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 61435500. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 55566000000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -43951472400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -271032372000. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -286098435000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 6371568000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -12604951100. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -215509203000. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -167485920000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 14943553275.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 412610955750. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 59737860000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -104496000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 17850699600. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -12435219600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5376162400. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -9549187200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 9348102400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -319433436000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 6258067200. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 368756136000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -23408646912.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -36082698000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -5845392000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -790017472800. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 29446648000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 865169323200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -89828383680. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -5267808000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 12886098000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 247693312800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 225351473760. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -20082748000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -551036203200. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 2634992640. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -81345942720. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 607282147584. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 1587600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5427840000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 7813260000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 854670000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 254080638000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5662720000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -255510192000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 11300654400. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 1345650000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -6006960000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -71086512000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 6561480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 177150240000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -116617158000. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 116534544000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -1256174740800. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -801360000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -32628708000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 25637875200. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -1805580000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -52980480000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 68103216000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -33493788000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 1017474393600. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) 269482500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 16188732000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -15851576700. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -3532347000. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) -456913920600. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 1395489600. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 94471732800. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -6935292000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S10z1| $VALUES) 
(DSKSETQ |$S10z2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -987840000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 493920000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -538272000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -211680000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -282240000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 538272000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -740880000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 887600000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 297808000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 18276010200. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -1152480000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 538272000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1528800000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -870240000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 8890560000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6979392000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1481760000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -2073008000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 28865354000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -16134720000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -7408800000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -7021994000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 282240000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -538272000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 211680000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 16728768000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -297808000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 35591206000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -41558252400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -28984774000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -338354074800.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) -740880000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 7408800000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 1185408000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -33726406000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 26245762200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 5276614000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 354653434800. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 3841600000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -320060160000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 864360000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -897624000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -864360000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 584724000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7033624500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 312900000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15368524500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11840850000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222264000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -12051172700. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4033680000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10236358800. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7923867500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 158101440000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -903164325. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -2084197500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -864360000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1210524000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 6667920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -19580200500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 3007924500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 42183687500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 21707784000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 706144455000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -760732350. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -359389840950.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) 864360000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -6667920000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1210524000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 19024540500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -14804370000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 5882635500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2222640000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -6136822800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18131623200. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -73995075000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 148176000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -2914240700. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -90863551800. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -60799200000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -6161648325.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 107398030950. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -64729980000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 271824000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 7107435600. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1691955600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 9836573600. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5484931200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5864633600. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -243228636000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1347091200. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 275616936000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -24356973312.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) -271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -11114538000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -12619152000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -413747200800. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -3152072000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 377966635200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -105001606080. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 1505952000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -227982000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 84796480800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 77209342560. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 8564612000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -134957995200. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 147728931840. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -61431088320. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 376838832384. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 1587600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -8324160000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 3410316000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 3750990000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 185496318000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -845824000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -183256752000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 16200340800. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 4241970000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 20725200000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -28186032000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2261880000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 43731360000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -127285830000. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 88084752000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -812357985600. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -349776000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -20774628000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 18773798400. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -112140000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -22498560000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 56394288000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -25510428000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 690708211200. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) -55093500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 9414972000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -12279627900. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -2600955000. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) -316414042200. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 705211200. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 65112321600. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -5241852000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S10z2| $VALUES) 
(DSKSETQ |$S103z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -8001504000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 4.))
           ((MTIMES SIMP) -32006016000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 16003008000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 99574272000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 21337344000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -196777728000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 104908608000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -45045504000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 3.))
           ((MTIMES SIMP) -99574272000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 47416320000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -8001504000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 48009024000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 194406912000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -92461824000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 43563744000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -1792336896000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -2576484288000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 7112448000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -14224896000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -501150988800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 514530374400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 441839664000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7112448000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 87761116800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -457630790400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 4061207808000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 134708448000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -106673616000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 6322176000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -167181974400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -3589526644200. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -5619712000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 3.))
           ((MTIMES SIMP) 132765696000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 300421900800. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -552463430400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -170698752000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -26156592000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -270273024000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 60928560000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 3839299430400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 4795698700800. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -294705600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 405817910400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -3905736870000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 3143109312000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -432673920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -3369517242000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 37933056000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -26119900800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 296415302400. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -437098032000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 2106707097600. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -2541052684800. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 3435312384000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 192470678400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -6213646698000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5520826256400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 1443258877200. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 62480247253200.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) 204252384000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -430303104000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -185345126400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 5319068874000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -7740984220200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -4520578045200. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -44612888821200. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 697085760000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 40182960384000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 15321398400.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15066475200. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15321398400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -202319308800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 923941588500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 121367736000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 2064731287500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -3029894910000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 75895747200. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 1456309992900. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -811066032000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 9453628800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 5207328000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -4368576128400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4017877831500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19190767680000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 324362765475. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -394125385500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -143345462400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 232452259200. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 256048128000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -4741513459200. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 4475838005100. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -6569242375500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -161245123200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 3944646216000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1380872467500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1179466142400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -127827325665000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2053316263950. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 75396325217850.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) -112702665600.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -237200140800.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -40416163200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -2692058273100. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 9439988670000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1453598968500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -11342131920000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -3345674864400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 11567302783200. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 17434459413000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -9453628800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 1869329145600. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 4020673836900. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -5866932670200. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 12281913504000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -805050582525.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -6720249875850. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 59658933348000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 66919708800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1500917040000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 2178181861200. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 163034924400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1618250440800. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1910158588800. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1613022297600. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 49111179012000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 438568300800. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -17279037720000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 10785603015936.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) 1991485440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -2648040595200. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -4662858416400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 7078970505600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 57583975615200. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -546142632000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -69884033083200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -27245214682560. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -85033670400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -6880443591600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 420527181600. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -35674605701280. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -1170019452000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 19828757793600. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -87175629112320. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -26971837583040. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) -271805393809152. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 168391440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 975316665600. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -540966535200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -2722302709200. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -33663814002000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -567494860800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 11635371216000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -9239591390400. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -2776289040000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 4976458318800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 17649435254400. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 40063922640000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 3509112859200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -10309655635200. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 40713698768400. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 33410065449600. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) 372093476932800. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 799527909600. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -48348316800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 4728322620000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -3565119398400. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -1631223468000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -9236108851200. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -18527478710400. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -4958602812000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) -126713247091200. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) 16108035300.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 1771370748000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 2953030572900. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 840041987400. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) 36360611332200. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) -1078772817600. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) -6400051876800. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -1301785884000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S103z| $VALUES) 
(DSKSETQ |$qq3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 8890560000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -493920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -47040000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -816480000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -680400000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21840000. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 40166544600. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 47040000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11854080000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -47040000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 38525760000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -17406144000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -823200000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1338960000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 22514954000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -34574400000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -28153440000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 27552406000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 816480000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 47040000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -26671680000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41114304000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -21840000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41941606000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -65582521200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -30367750000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -575909838000.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 28153440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -658560000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -68300806000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 26403816600.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 6659590000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 556646958000. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 17012800000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -414892800000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 612360000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -778260000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 15500824500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 165900000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -23835724500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2976750000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 123480000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19766203100. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 8643600000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2610368400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 37648107500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 347766720000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11311477275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -6952837500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -446460000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 28894320000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -55227112500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 8829124500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 73883607500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 15484392000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1332626535000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -40007615550. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -771289485750.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -28894320000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 446460000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 54671452500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2976750000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 61435500. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 55566000000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -43951472400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -271032372000. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -286098435000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 6371568000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -12604951100. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -215509203000. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -167485920000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 14943553275.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 412610955750. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 59737860000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -104496000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 17850699600. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -12435219600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5376162400. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -9549187200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 9348102400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -319433436000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 6258067200. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 368756136000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -23408646912.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -36082698000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -5845392000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -790017472800. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 29446648000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 865169323200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -89828383680. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -5267808000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 12886098000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 247693312800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 225351473760. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -20082748000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -551036203200. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 2634992640. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -81345942720. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 607282147584. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 1587600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5427840000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 7813260000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 854670000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 254080638000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5662720000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -255510192000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 11300654400. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 1345650000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -6006960000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -71086512000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 6561480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 177150240000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -116617158000. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 116534544000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -1256174740800. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -801360000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -32628708000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 25637875200. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -1805580000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -52980480000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 68103216000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -33493788000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 1017474393600. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) 269482500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 16188732000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -15851576700. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -3532347000. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) -456913920600. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 1395489600. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 94471732800. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -6935292000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$qq3| $VALUES) 
(DSKSETQ |$qq2| '1.) 
(ADD2LNC '|$qq2| $VALUES) 
(DSKSETQ |$qq1| '1.) 
(ADD2LNC '|$qq1| $VALUES) 
(DSKSETQ |$qq| '1.) 
(ADD2LNC '|$qq| $VALUES) 
(DSKSETQ |$nq3| '10.) 
(ADD2LNC '|$nq3| $VALUES) 
(DSKSETQ |$nq2| '0.) 
(ADD2LNC '|$nq2| $VALUES) 
(DSKSETQ |$nq1| '0.) 
(ADD2LNC '|$nq1| $VALUES) 
(DSKSETQ |$nq| '0.) 
(ADD2LNC '|$nq| $VALUES) 
(DSKSETQ |$filename| '"TTTS10z1.lisp") 
(ADD2LNC '|$filename| $VALUES) 
(DSKSETQ |$Assss|
         '((MTIMES SIMP) ((MEXPT SIMP) |$om| -10.)
           ((MEXPT SIMP) |$Xi| -10.)
           ((MPLUS SIMP) -41572521200.
            ((MTIMES SIMP RATSIMP) 32342557184. |$Ms|)
            ((MTIMES SIMP) -5608537648.
             ((MEXPT SIMP RATSIMP) |$Ms| 2.))
            ((MTIMES SIMP) 146440000. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 332580169600.
              ((MTIMES SIMP RATSIMP) -254862435840. |$Ms|)
              ((MTIMES SIMP) 39440811680.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 1199217600.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -83145042400.
                ((MTIMES SIMP RATSIMP) 34384752480. |$Ms|)
                ((MTIMES SIMP) 3862835200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|))
             |$om|)
            ((MTIMES SIMP)
             ((MPLUS SIMP) -1170272316200.
              ((MTIMES SIMP RATSIMP) 904957240080. |$Ms|)
              ((MTIMES SIMP) -161128827360.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -1811980800.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 602392568400.
                ((MTIMES SIMP RATSIMP) -200461553760. |$Ms|)
                ((MTIMES SIMP) -32208731600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 1569792000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -76079959200.
                ((MTIMES SIMP RATSIMP) -10116597200. |$Ms|)
                ((MTIMES SIMP) 1569792000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 2402198967200.
              ((MTIMES SIMP RATSIMP) -1878277726080. |$Ms|)
              ((MTIMES SIMP) 438432700160.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -23235564800.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1861823107200.
                ((MTIMES SIMP RATSIMP) 595720423360. |$Ms|)
                ((MTIMES SIMP) 53244222400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -7900032000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 444382444800.
                ((MTIMES SIMP RATSIMP) 8366628800. |$Ms|)
                ((MTIMES SIMP) -11141760000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -31125024000.
                ((MTIMES SIMP RATSIMP) -3241728000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -3402120145600.
              ((MTIMES SIMP RATSIMP) 2822345883840. |$Ms|)
              ((MTIMES SIMP) -865574224480.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 91134120000.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 3199361239200.
                ((MTIMES SIMP RATSIMP) -1046615946080. |$Ms|)
                ((MTIMES SIMP) -1034016000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 15953280000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1031680641600.
                ((MTIMES SIMP RATSIMP) 39827526400. |$Ms|)
                ((MTIMES SIMP) 27299328000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 108937584000.
                ((MTIMES SIMP RATSIMP) 11346048000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 3767303883920.
              ((MTIMES SIMP RATSIMP) -3485936388480. |$Ms|)
              ((MTIMES SIMP) 1213525656000.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -145391232000.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -3485936388480.
                ((MTIMES SIMP RATSIMP) 1225363492704. |$Ms|)
                ((MTIMES SIMP) -62381188000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -17727360000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 1213525656000.
                ((MTIMES SIMP RATSIMP) -62381188000. |$Ms|)
                ((MTIMES SIMP) -35454720000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -145391232000.
                ((MTIMES SIMP RATSIMP) -17727360000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 5.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -3402120145600.
              ((MTIMES SIMP RATSIMP) 3199361239200. |$Ms|)
              ((MTIMES SIMP) -1031680641600.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 108937584000.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 2822345883840.
                ((MTIMES SIMP RATSIMP) -1046615946080. |$Ms|)
                ((MTIMES SIMP) 39827526400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 11346048000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -865574224480.
                ((MTIMES SIMP RATSIMP) -1034016000. |$Ms|)
                ((MTIMES SIMP) 27299328000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 91134120000.
                ((MTIMES SIMP RATSIMP) 15953280000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 6.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 2402198967200.
              ((MTIMES SIMP RATSIMP) -1861823107200. |$Ms|)
              ((MTIMES SIMP) 444382444800.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -31125024000.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1878277726080.
                ((MTIMES SIMP RATSIMP) 595720423360. |$Ms|)
                ((MTIMES SIMP) 8366628800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -3241728000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 438432700160.
                ((MTIMES SIMP RATSIMP) 53244222400. |$Ms|)
                ((MTIMES SIMP) -11141760000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -23235564800.
                ((MTIMES SIMP RATSIMP) -7900032000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 7.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -1170272316200.
              ((MTIMES SIMP RATSIMP) 602392568400. |$Ms|)
              ((MTIMES SIMP) -76079959200.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 904957240080.
                ((MTIMES SIMP RATSIMP) -200461553760. |$Ms|)
                ((MTIMES SIMP) -10116597200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -161128827360.
                ((MTIMES SIMP RATSIMP) -32208731600. |$Ms|)
                ((MTIMES SIMP) 1569792000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1811980800.
                ((MTIMES SIMP RATSIMP) 1569792000. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 8.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 332580169600.
              ((MTIMES SIMP RATSIMP) -83145042400. |$Ms|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -254862435840.
                ((MTIMES SIMP RATSIMP) 34384752480. |$Ms|))
               |$Mt|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 39440811680.
                ((MTIMES SIMP RATSIMP) 3862835200. |$Ms|))
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) 1199217600.
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 9.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -41572521200.
              ((MTIMES SIMP RATSIMP) 32342557184. |$Mt|)
              ((MTIMES SIMP) -5608537648.
               ((MEXPT SIMP RATSIMP) |$Mt| 2.))
              ((MTIMES SIMP) 146440000.
               ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
             ((MEXPT SIMP RATSIMP) |$om| 10.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 415725212000.
              ((MTIMES SIMP RATSIMP) -323425571840. |$Ms|)
              ((MTIMES SIMP) 56085376480.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -1464400000.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -3325801696000.
                ((MTIMES SIMP RATSIMP) 2548624358400. |$Ms|)
                ((MTIMES SIMP) -394408116800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -11992176000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 831450424000.
                  ((MTIMES SIMP RATSIMP) -343847524800. |$Ms|)
                  ((MTIMES SIMP) -38628352000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|))
               |$om|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 11702723162000.
                ((MTIMES SIMP RATSIMP) -9049572400800. |$Ms|)
                ((MTIMES SIMP) 1611288273600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 18119808000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -6023925684000.
                  ((MTIMES SIMP RATSIMP) 2004615537600. |$Ms|)
                  ((MTIMES SIMP) 322087316000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -15697920000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 760799592000.
                  ((MTIMES SIMP RATSIMP) 101165972000. |$Ms|)
                  ((MTIMES SIMP) -15697920000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -24021989672000.
                ((MTIMES SIMP RATSIMP) 18782777260800. |$Ms|)
                ((MTIMES SIMP) -4384327001600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 232355648000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 18618231072000.
                  ((MTIMES SIMP RATSIMP) -5957204233600. |$Ms|)
                  ((MTIMES SIMP) -532442224000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 79000320000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -4443824448000.
                  ((MTIMES SIMP RATSIMP) -83666288000. |$Ms|)
                  ((MTIMES SIMP) 111417600000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 311250240000.
                  ((MTIMES SIMP RATSIMP) 32417280000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 34021201456000.
                ((MTIMES SIMP RATSIMP) -28223458838400. |$Ms|)
                ((MTIMES SIMP) 8655742244800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -911341200000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -31993612392000.
                  ((MTIMES SIMP RATSIMP) 10466159460800. |$Ms|)
                  ((MTIMES SIMP) 10340160000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -159532800000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 10316806416000.
                  ((MTIMES SIMP RATSIMP) -398275264000. |$Ms|)
                  ((MTIMES SIMP) -272993280000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -1089375840000.
                  ((MTIMES SIMP RATSIMP) -113460480000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -37673038839200.
                ((MTIMES SIMP RATSIMP) 34859363884800. |$Ms|)
                ((MTIMES SIMP) -12135256560000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 1453912320000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 34859363884800.
                  ((MTIMES SIMP RATSIMP) -12253634927040. |$Ms|)
                  ((MTIMES SIMP) 623811880000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 177273600000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -12135256560000.
                  ((MTIMES SIMP RATSIMP) 623811880000. |$Ms|)
                  ((MTIMES SIMP) 354547200000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 1453912320000.
                  ((MTIMES SIMP RATSIMP) 177273600000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 34021201456000.
                ((MTIMES SIMP RATSIMP) -31993612392000. |$Ms|)
                ((MTIMES SIMP) 10316806416000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -1089375840000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -28223458838400.
                  ((MTIMES SIMP RATSIMP) 10466159460800. |$Ms|)
                  ((MTIMES SIMP) -398275264000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -113460480000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 8655742244800.
                  ((MTIMES SIMP RATSIMP) 10340160000. |$Ms|)
                  ((MTIMES SIMP) -272993280000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -911341200000.
                  ((MTIMES SIMP RATSIMP) -159532800000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -24021989672000.
                ((MTIMES SIMP RATSIMP) 18618231072000. |$Ms|)
                ((MTIMES SIMP) -4443824448000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 311250240000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 18782777260800.
                  ((MTIMES SIMP RATSIMP) -5957204233600. |$Ms|)
                  ((MTIMES SIMP) -83666288000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 32417280000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -4384327001600.
                  ((MTIMES SIMP RATSIMP) -532442224000. |$Ms|)
                  ((MTIMES SIMP) 111417600000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 232355648000.
                  ((MTIMES SIMP RATSIMP) 79000320000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 7.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 11702723162000.
                ((MTIMES SIMP RATSIMP) -6023925684000. |$Ms|)
                ((MTIMES SIMP) 760799592000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -9049572400800.
                  ((MTIMES SIMP RATSIMP) 2004615537600. |$Ms|)
                  ((MTIMES SIMP) 101165972000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 1611288273600.
                  ((MTIMES SIMP RATSIMP) 322087316000. |$Ms|)
                  ((MTIMES SIMP) -15697920000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 18119808000.
                  ((MTIMES SIMP RATSIMP) -15697920000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 8.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -3325801696000.
                ((MTIMES SIMP RATSIMP) 831450424000. |$Ms|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 2548624358400.
                  ((MTIMES SIMP RATSIMP) -343847524800. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -394408116800.
                  ((MTIMES SIMP RATSIMP) -38628352000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) -11992176000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 9.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 415725212000.
                ((MTIMES SIMP RATSIMP) -323425571840. |$Mt|)
                ((MTIMES SIMP) 56085376480.
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) -1464400000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 10.)))
             |$Xi|)
            ((MTIMES SIMP)
             ((MPLUS SIMP) -1870763454000.
              ((MTIMES SIMP RATSIMP) 1455415073280. |$Ms|)
              ((MTIMES SIMP) -252384194160.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 6589800000.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 14966107632000.
                ((MTIMES SIMP RATSIMP) -11468809612800. |$Ms|)
                ((MTIMES SIMP) 1774836525600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 53964792000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -3741526908000.
                  ((MTIMES SIMP RATSIMP) 1547313861600. |$Ms|)
                  ((MTIMES SIMP) 173827584000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|))
               |$om|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -52662254229000.
                ((MTIMES SIMP RATSIMP) 40723075803600. |$Ms|)
                ((MTIMES SIMP) -7250797231200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -81539136000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 27107665578000.
                  ((MTIMES SIMP RATSIMP) -9020769919200. |$Ms|)
                  ((MTIMES SIMP) -1449392922000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 70640640000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -3423598164000.
                  ((MTIMES SIMP RATSIMP) -455246874000. |$Ms|)
                  ((MTIMES SIMP) 70640640000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 108098953524000.
                ((MTIMES SIMP RATSIMP) -84522497673600. |$Ms|)
                ((MTIMES SIMP) 19729471507200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -1045600416000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -83782039824000.
                  ((MTIMES SIMP RATSIMP) 26807419051200. |$Ms|)
                  ((MTIMES SIMP) 2395990008000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -355501440000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 19997210016000.
                  ((MTIMES SIMP RATSIMP) 376498296000. |$Ms|)
                  ((MTIMES SIMP) -501379200000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -1400626080000.
                  ((MTIMES SIMP RATSIMP) -145877760000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -153095406552000.
                ((MTIMES SIMP RATSIMP) 127005564772800. |$Ms|)
                ((MTIMES SIMP) -38950840101600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 4101035400000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 143971255764000.
                  ((MTIMES SIMP RATSIMP) -47097717573600. |$Ms|)
                  ((MTIMES SIMP) -46530720000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 717897600000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -46425628872000.
                  ((MTIMES SIMP RATSIMP) 1792238688000. |$Ms|)
                  ((MTIMES SIMP) 1228469760000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 4902191280000.
                  ((MTIMES SIMP RATSIMP) 510572160000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 169528674776400.
                ((MTIMES SIMP RATSIMP) -156867137481600. |$Ms|)
                ((MTIMES SIMP) 54608654520000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -6542605440000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -156867137481600.
                  ((MTIMES SIMP RATSIMP) 55141357171680. |$Ms|)
                  ((MTIMES SIMP) -2807153460000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -797731200000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 54608654520000.
                  ((MTIMES SIMP RATSIMP) -2807153460000. |$Ms|)
                  ((MTIMES SIMP) -1595462400000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -6542605440000.
                  ((MTIMES SIMP RATSIMP) -797731200000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -153095406552000.
                ((MTIMES SIMP RATSIMP) 143971255764000. |$Ms|)
                ((MTIMES SIMP) -46425628872000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 4902191280000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 127005564772800.
                  ((MTIMES SIMP RATSIMP) -47097717573600. |$Ms|)
                  ((MTIMES SIMP) 1792238688000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 510572160000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -38950840101600.
                  ((MTIMES SIMP RATSIMP) -46530720000. |$Ms|)
                  ((MTIMES SIMP) 1228469760000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 4101035400000.
                  ((MTIMES SIMP RATSIMP) 717897600000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 108098953524000.
                ((MTIMES SIMP RATSIMP) -83782039824000. |$Ms|)
                ((MTIMES SIMP) 19997210016000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -1400626080000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -84522497673600.
                  ((MTIMES SIMP RATSIMP) 26807419051200. |$Ms|)
                  ((MTIMES SIMP) 376498296000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -145877760000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 19729471507200.
                  ((MTIMES SIMP RATSIMP) 2395990008000. |$Ms|)
                  ((MTIMES SIMP) -501379200000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -1045600416000.
                  ((MTIMES SIMP RATSIMP) -355501440000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 7.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -52662254229000.
                ((MTIMES SIMP RATSIMP) 27107665578000. |$Ms|)
                ((MTIMES SIMP) -3423598164000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 40723075803600.
                  ((MTIMES SIMP RATSIMP) -9020769919200. |$Ms|)
                  ((MTIMES SIMP) -455246874000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -7250797231200.
                  ((MTIMES SIMP RATSIMP) -1449392922000. |$Ms|)
                  ((MTIMES SIMP) 70640640000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -81539136000.
                  ((MTIMES SIMP RATSIMP) 70640640000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 8.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 14966107632000.
                ((MTIMES SIMP RATSIMP) -3741526908000. |$Ms|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -11468809612800.
                  ((MTIMES SIMP RATSIMP) 1547313861600. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 1774836525600.
                  ((MTIMES SIMP RATSIMP) 173827584000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) 53964792000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 9.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1870763454000.
                ((MTIMES SIMP RATSIMP) 1455415073280. |$Mt|)
                ((MTIMES SIMP) -252384194160.
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) 6589800000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 10.)))
             ((MEXPT SIMP RATSIMP) |$Xi| 2.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 4988702544000.
              ((MTIMES SIMP RATSIMP) -3881106862080. |$Ms|)
              ((MTIMES SIMP) 673024517760.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -17572800000.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -39909620352000.
                ((MTIMES SIMP RATSIMP) 30583492300800. |$Ms|)
                ((MTIMES SIMP) -4732897401600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -143906112000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 9977405088000.
                  ((MTIMES SIMP RATSIMP) -4126170297600. |$Ms|)
                  ((MTIMES SIMP) -463540224000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|))
               |$om|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 140432677944000.
                ((MTIMES SIMP RATSIMP) -108594868809600. |$Ms|)
                ((MTIMES SIMP) 19335459283200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 217437696000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -72287108208000.
                  ((MTIMES SIMP RATSIMP) 24055386451200. |$Ms|)
                  ((MTIMES SIMP) 3865047792000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -188375040000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 9129595104000.
                  ((MTIMES SIMP RATSIMP) 1213991664000. |$Ms|)
                  ((MTIMES SIMP) -188375040000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -288263876064000.
                ((MTIMES SIMP RATSIMP) 225393327129600. |$Ms|)
                ((MTIMES SIMP) -52611924019200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 2788267776000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 223418772864000.
                  ((MTIMES SIMP RATSIMP) -71486450803200. |$Ms|)
                  ((MTIMES SIMP) -6389306688000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 948003840000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -53325893376000.
                  ((MTIMES SIMP RATSIMP) -1003995456000. |$Ms|)
                  ((MTIMES SIMP) 1337011200000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 3735002880000.
                  ((MTIMES SIMP RATSIMP) 389007360000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 408254417472000.
                ((MTIMES SIMP RATSIMP) -338681506060800. |$Ms|)
                ((MTIMES SIMP) 103868906937600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -10936094400000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -383923348704000.
                  ((MTIMES SIMP RATSIMP) 125593913529600. |$Ms|)
                  ((MTIMES SIMP) 124081920000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -1914393600000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 123801676992000.
                  ((MTIMES SIMP RATSIMP) -4779303168000. |$Ms|)
                  ((MTIMES SIMP) -3275919360000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -13072510080000.
                  ((MTIMES SIMP RATSIMP) -1361525760000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -452076466070400.
                ((MTIMES SIMP RATSIMP) 418312366617600. |$Ms|)
                ((MTIMES SIMP) -145623078720000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 17446947840000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 418312366617600.
                  ((MTIMES SIMP RATSIMP) -147043619124480. |$Ms|)
                  ((MTIMES SIMP) 7485742560000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 2127283200000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -145623078720000.
                  ((MTIMES SIMP RATSIMP) 7485742560000. |$Ms|)
                  ((MTIMES SIMP) 4254566400000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 17446947840000.
                  ((MTIMES SIMP RATSIMP) 2127283200000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 408254417472000.
                ((MTIMES SIMP RATSIMP) -383923348704000. |$Ms|)
                ((MTIMES SIMP) 123801676992000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -13072510080000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -338681506060800.
                  ((MTIMES SIMP RATSIMP) 125593913529600. |$Ms|)
                  ((MTIMES SIMP) -4779303168000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -1361525760000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 103868906937600.
                  ((MTIMES SIMP RATSIMP) 124081920000. |$Ms|)
                  ((MTIMES SIMP) -3275919360000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -10936094400000.
                  ((MTIMES SIMP RATSIMP) -1914393600000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -288263876064000.
                ((MTIMES SIMP RATSIMP) 223418772864000. |$Ms|)
                ((MTIMES SIMP) -53325893376000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 3735002880000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 225393327129600.
                  ((MTIMES SIMP RATSIMP) -71486450803200. |$Ms|)
                  ((MTIMES SIMP) -1003995456000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 389007360000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -52611924019200.
                  ((MTIMES SIMP RATSIMP) -6389306688000. |$Ms|)
                  ((MTIMES SIMP) 1337011200000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 2788267776000.
                  ((MTIMES SIMP RATSIMP) 948003840000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 7.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 140432677944000.
                ((MTIMES SIMP RATSIMP) -72287108208000. |$Ms|)
                ((MTIMES SIMP) 9129595104000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -108594868809600.
                  ((MTIMES SIMP RATSIMP) 24055386451200. |$Ms|)
                  ((MTIMES SIMP) 1213991664000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 19335459283200.
                  ((MTIMES SIMP RATSIMP) 3865047792000. |$Ms|)
                  ((MTIMES SIMP) -188375040000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 217437696000.
                  ((MTIMES SIMP RATSIMP) -188375040000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 8.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -39909620352000.
                ((MTIMES SIMP RATSIMP) 9977405088000. |$Ms|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 30583492300800.
                  ((MTIMES SIMP RATSIMP) -4126170297600. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -4732897401600.
                  ((MTIMES SIMP RATSIMP) -463540224000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) -143906112000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 9.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 4988702544000.
                ((MTIMES SIMP RATSIMP) -3881106862080. |$Mt|)
                ((MTIMES SIMP) 673024517760.
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) -17572800000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 10.)))
             ((MEXPT SIMP RATSIMP) |$Xi| 3.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -8730229452000.
              ((MTIMES SIMP RATSIMP) 6791937008640. |$Ms|)
              ((MTIMES SIMP) -1177792906080.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 30752400000.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 69841835616000.
                ((MTIMES SIMP RATSIMP) -53521111526400. |$Ms|)
                ((MTIMES SIMP) 8282570452800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 251835696000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -17460458904000.
                  ((MTIMES SIMP RATSIMP) 7220798020800. |$Ms|)
                  ((MTIMES SIMP) 811195392000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|))
               |$om|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -245757186402000.
                ((MTIMES SIMP RATSIMP) 190041020416800. |$Ms|)
                ((MTIMES SIMP) -33837053745600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -380515968000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 126502439364000.
                  ((MTIMES SIMP RATSIMP) -42096926289600. |$Ms|)
                  ((MTIMES SIMP) -6763833636000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 329656320000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -15976791432000.
                  ((MTIMES SIMP RATSIMP) -2124485412000. |$Ms|)
                  ((MTIMES SIMP) 329656320000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 504461783112000.
                ((MTIMES SIMP RATSIMP) -394438322476800. |$Ms|)
                ((MTIMES SIMP) 92070867033600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -4879468608000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -390982852512000.
                  ((MTIMES SIMP RATSIMP) 125101288905600. |$Ms|)
                  ((MTIMES SIMP) 11181286704000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -1659006720000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 93320313408000.
                  ((MTIMES SIMP RATSIMP) 1756992048000. |$Ms|)
                  ((MTIMES SIMP) -2339769600000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -6536255040000.
                  ((MTIMES SIMP RATSIMP) -680762880000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -714445230576000.
                ((MTIMES SIMP RATSIMP) 592692635606400. |$Ms|)
                ((MTIMES SIMP) -181770587140800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 19138165200000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 671865860232000.
                  ((MTIMES SIMP RATSIMP) -219789348676800. |$Ms|)
                  ((MTIMES SIMP) -217143360000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 3350188800000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -216652934736000.
                  ((MTIMES SIMP RATSIMP) 8363780544000. |$Ms|)
                  ((MTIMES SIMP) 5732858880000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 22876892640000.
                  ((MTIMES SIMP RATSIMP) 2382670080000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 791133815623200.
                ((MTIMES SIMP RATSIMP) -732046641580800. |$Ms|)
                ((MTIMES SIMP) 254840387760000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -30532158720000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -732046641580800.
                  ((MTIMES SIMP RATSIMP) 257326333467840. |$Ms|)
                  ((MTIMES SIMP) -13100049480000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -3722745600000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 254840387760000.
                  ((MTIMES SIMP RATSIMP) -13100049480000. |$Ms|)
                  ((MTIMES SIMP) -7445491200000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -30532158720000.
                  ((MTIMES SIMP RATSIMP) -3722745600000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -714445230576000.
                ((MTIMES SIMP RATSIMP) 671865860232000. |$Ms|)
                ((MTIMES SIMP) -216652934736000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 22876892640000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 592692635606400.
                  ((MTIMES SIMP RATSIMP) -219789348676800. |$Ms|)
                  ((MTIMES SIMP) 8363780544000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 2382670080000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -181770587140800.
                  ((MTIMES SIMP RATSIMP) -217143360000. |$Ms|)
                  ((MTIMES SIMP) 5732858880000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 19138165200000.
                  ((MTIMES SIMP RATSIMP) 3350188800000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 504461783112000.
                ((MTIMES SIMP RATSIMP) -390982852512000. |$Ms|)
                ((MTIMES SIMP) 93320313408000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -6536255040000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -394438322476800.
                  ((MTIMES SIMP RATSIMP) 125101288905600. |$Ms|)
                  ((MTIMES SIMP) 1756992048000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -680762880000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 92070867033600.
                  ((MTIMES SIMP RATSIMP) 11181286704000. |$Ms|)
                  ((MTIMES SIMP) -2339769600000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -4879468608000.
                  ((MTIMES SIMP RATSIMP) -1659006720000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 7.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -245757186402000.
                ((MTIMES SIMP RATSIMP) 126502439364000. |$Ms|)
                ((MTIMES SIMP) -15976791432000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 190041020416800.
                  ((MTIMES SIMP RATSIMP) -42096926289600. |$Ms|)
                  ((MTIMES SIMP) -2124485412000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -33837053745600.
                  ((MTIMES SIMP RATSIMP) -6763833636000. |$Ms|)
                  ((MTIMES SIMP) 329656320000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -380515968000.
                  ((MTIMES SIMP RATSIMP) 329656320000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 8.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 69841835616000.
                ((MTIMES SIMP RATSIMP) -17460458904000. |$Ms|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -53521111526400.
                  ((MTIMES SIMP RATSIMP) 7220798020800. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 8282570452800.
                  ((MTIMES SIMP RATSIMP) 811195392000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) 251835696000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 9.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -8730229452000.
                ((MTIMES SIMP RATSIMP) 6791937008640. |$Mt|)
                ((MTIMES SIMP) -1177792906080.
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) 30752400000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 10.)))
             ((MEXPT SIMP RATSIMP) |$Xi| 4.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 10476275342400.
              ((MTIMES SIMP RATSIMP) -8150324410368. |$Ms|)
              ((MTIMES SIMP) 1413351487296.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -36902880000.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -83810202739200.
                ((MTIMES SIMP RATSIMP) 64225333831680. |$Ms|)
                ((MTIMES SIMP) -9939084543360.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -302202835200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 20952550684800.
                  ((MTIMES SIMP RATSIMP) -8664957624960. |$Ms|)
                  ((MTIMES SIMP) -973434470400.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|))
               |$om|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 294908623682400.
                ((MTIMES SIMP RATSIMP) -228049224500160. |$Ms|)
                ((MTIMES SIMP) 40604464494720.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 456619161600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -151802927236800.
                  ((MTIMES SIMP RATSIMP) 50516311547520. |$Ms|)
                  ((MTIMES SIMP) 8116600363200.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -395587584000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 19172149718400.
                  ((MTIMES SIMP RATSIMP) 2549382494400. |$Ms|)
                  ((MTIMES SIMP) -395587584000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -605354139734400.
                ((MTIMES SIMP RATSIMP) 473325986972160. |$Ms|)
                ((MTIMES SIMP) -110485040440320.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 5855362329600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 469179423014400.
                  ((MTIMES SIMP RATSIMP) -150121546686720. |$Ms|)
                  ((MTIMES SIMP) -13417544044800.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 1990808064000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -111984376089600.
                  ((MTIMES SIMP RATSIMP) -2108390457600. |$Ms|)
                  ((MTIMES SIMP) 2807723520000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 7843506048000.
                  ((MTIMES SIMP RATSIMP) 816915456000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 857334276691200.
                ((MTIMES SIMP RATSIMP) -711231162727680. |$Ms|)
                ((MTIMES SIMP) 218124704568960.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -22965798240000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -806239032278400.
                  ((MTIMES SIMP RATSIMP) 263747218412160. |$Ms|)
                  ((MTIMES SIMP) 260572032000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -4020226560000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 259983521683200.
                  ((MTIMES SIMP RATSIMP) -10036536652800. |$Ms|)
                  ((MTIMES SIMP) -6879430656000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -27452271168000.
                  ((MTIMES SIMP RATSIMP) -2859204096000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -949360578747840.
                ((MTIMES SIMP RATSIMP) 878455969896960. |$Ms|)
                ((MTIMES SIMP) -305808465312000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 36638590464000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 878455969896960.
                  ((MTIMES SIMP RATSIMP) -308791600161408. |$Ms|)
                  ((MTIMES SIMP) 15720059376000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 4467294720000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -305808465312000.
                  ((MTIMES SIMP RATSIMP) 15720059376000. |$Ms|)
                  ((MTIMES SIMP) 8934589440000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 36638590464000.
                  ((MTIMES SIMP RATSIMP) 4467294720000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 857334276691200.
                ((MTIMES SIMP RATSIMP) -806239032278400. |$Ms|)
                ((MTIMES SIMP) 259983521683200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -27452271168000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -711231162727680.
                  ((MTIMES SIMP RATSIMP) 263747218412160. |$Ms|)
                  ((MTIMES SIMP) -10036536652800.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -2859204096000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 218124704568960.
                  ((MTIMES SIMP RATSIMP) 260572032000. |$Ms|)
                  ((MTIMES SIMP) -6879430656000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -22965798240000.
                  ((MTIMES SIMP RATSIMP) -4020226560000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -605354139734400.
                ((MTIMES SIMP RATSIMP) 469179423014400. |$Ms|)
                ((MTIMES SIMP) -111984376089600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 7843506048000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 473325986972160.
                  ((MTIMES SIMP RATSIMP) -150121546686720. |$Ms|)
                  ((MTIMES SIMP) -2108390457600.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 816915456000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -110485040440320.
                  ((MTIMES SIMP RATSIMP) -13417544044800. |$Ms|)
                  ((MTIMES SIMP) 2807723520000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 5855362329600.
                  ((MTIMES SIMP RATSIMP) 1990808064000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 7.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 294908623682400.
                ((MTIMES SIMP RATSIMP) -151802927236800. |$Ms|)
                ((MTIMES SIMP) 19172149718400.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -228049224500160.
                  ((MTIMES SIMP RATSIMP) 50516311547520. |$Ms|)
                  ((MTIMES SIMP) 2549382494400.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 40604464494720.
                  ((MTIMES SIMP RATSIMP) 8116600363200. |$Ms|)
                  ((MTIMES SIMP) -395587584000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 456619161600.
                  ((MTIMES SIMP RATSIMP) -395587584000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 8.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -83810202739200.
                ((MTIMES SIMP RATSIMP) 20952550684800. |$Ms|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 64225333831680.
                  ((MTIMES SIMP RATSIMP) -8664957624960. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -9939084543360.
                  ((MTIMES SIMP RATSIMP) -973434470400. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) -302202835200.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 9.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 10476275342400.
                ((MTIMES SIMP RATSIMP) -8150324410368. |$Mt|)
                ((MTIMES SIMP) 1413351487296.
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) -36902880000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 10.)))
             ((MEXPT SIMP RATSIMP) |$Xi| 5.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -8730229452000.
              ((MTIMES SIMP RATSIMP) 6791937008640. |$Ms|)
              ((MTIMES SIMP) -1177792906080.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 30752400000.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 69841835616000.
                ((MTIMES SIMP RATSIMP) -53521111526400. |$Ms|)
                ((MTIMES SIMP) 8282570452800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 251835696000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -17460458904000.
                  ((MTIMES SIMP RATSIMP) 7220798020800. |$Ms|)
                  ((MTIMES SIMP) 811195392000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|))
               |$om|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -245757186402000.
                ((MTIMES SIMP RATSIMP) 190041020416800. |$Ms|)
                ((MTIMES SIMP) -33837053745600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -380515968000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 126502439364000.
                  ((MTIMES SIMP RATSIMP) -42096926289600. |$Ms|)
                  ((MTIMES SIMP) -6763833636000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 329656320000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -15976791432000.
                  ((MTIMES SIMP RATSIMP) -2124485412000. |$Ms|)
                  ((MTIMES SIMP) 329656320000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 504461783112000.
                ((MTIMES SIMP RATSIMP) -394438322476800. |$Ms|)
                ((MTIMES SIMP) 92070867033600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -4879468608000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -390982852512000.
                  ((MTIMES SIMP RATSIMP) 125101288905600. |$Ms|)
                  ((MTIMES SIMP) 11181286704000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -1659006720000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 93320313408000.
                  ((MTIMES SIMP RATSIMP) 1756992048000. |$Ms|)
                  ((MTIMES SIMP) -2339769600000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -6536255040000.
                  ((MTIMES SIMP RATSIMP) -680762880000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -714445230576000.
                ((MTIMES SIMP RATSIMP) 592692635606400. |$Ms|)
                ((MTIMES SIMP) -181770587140800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 19138165200000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 671865860232000.
                  ((MTIMES SIMP RATSIMP) -219789348676800. |$Ms|)
                  ((MTIMES SIMP) -217143360000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 3350188800000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -216652934736000.
                  ((MTIMES SIMP RATSIMP) 8363780544000. |$Ms|)
                  ((MTIMES SIMP) 5732858880000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 22876892640000.
                  ((MTIMES SIMP RATSIMP) 2382670080000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 791133815623200.
                ((MTIMES SIMP RATSIMP) -732046641580800. |$Ms|)
                ((MTIMES SIMP) 254840387760000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -30532158720000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -732046641580800.
                  ((MTIMES SIMP RATSIMP) 257326333467840. |$Ms|)
                  ((MTIMES SIMP) -13100049480000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -3722745600000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 254840387760000.
                  ((MTIMES SIMP RATSIMP) -13100049480000. |$Ms|)
                  ((MTIMES SIMP) -7445491200000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -30532158720000.
                  ((MTIMES SIMP RATSIMP) -3722745600000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -714445230576000.
                ((MTIMES SIMP RATSIMP) 671865860232000. |$Ms|)
                ((MTIMES SIMP) -216652934736000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 22876892640000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 592692635606400.
                  ((MTIMES SIMP RATSIMP) -219789348676800. |$Ms|)
                  ((MTIMES SIMP) 8363780544000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 2382670080000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -181770587140800.
                  ((MTIMES SIMP RATSIMP) -217143360000. |$Ms|)
                  ((MTIMES SIMP) 5732858880000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 19138165200000.
                  ((MTIMES SIMP RATSIMP) 3350188800000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 504461783112000.
                ((MTIMES SIMP RATSIMP) -390982852512000. |$Ms|)
                ((MTIMES SIMP) 93320313408000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -6536255040000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -394438322476800.
                  ((MTIMES SIMP RATSIMP) 125101288905600. |$Ms|)
                  ((MTIMES SIMP) 1756992048000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -680762880000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 92070867033600.
                  ((MTIMES SIMP RATSIMP) 11181286704000. |$Ms|)
                  ((MTIMES SIMP) -2339769600000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -4879468608000.
                  ((MTIMES SIMP RATSIMP) -1659006720000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 7.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -245757186402000.
                ((MTIMES SIMP RATSIMP) 126502439364000. |$Ms|)
                ((MTIMES SIMP) -15976791432000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 190041020416800.
                  ((MTIMES SIMP RATSIMP) -42096926289600. |$Ms|)
                  ((MTIMES SIMP) -2124485412000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -33837053745600.
                  ((MTIMES SIMP RATSIMP) -6763833636000. |$Ms|)
                  ((MTIMES SIMP) 329656320000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -380515968000.
                  ((MTIMES SIMP RATSIMP) 329656320000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 8.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 69841835616000.
                ((MTIMES SIMP RATSIMP) -17460458904000. |$Ms|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -53521111526400.
                  ((MTIMES SIMP RATSIMP) 7220798020800. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 8282570452800.
                  ((MTIMES SIMP RATSIMP) 811195392000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) 251835696000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 9.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -8730229452000.
                ((MTIMES SIMP RATSIMP) 6791937008640. |$Mt|)
                ((MTIMES SIMP) -1177792906080.
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) 30752400000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 10.)))
             ((MEXPT SIMP RATSIMP) |$Xi| 6.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 4988702544000.
              ((MTIMES SIMP RATSIMP) -3881106862080. |$Ms|)
              ((MTIMES SIMP) 673024517760.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -17572800000.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -39909620352000.
                ((MTIMES SIMP RATSIMP) 30583492300800. |$Ms|)
                ((MTIMES SIMP) -4732897401600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -143906112000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 9977405088000.
                  ((MTIMES SIMP RATSIMP) -4126170297600. |$Ms|)
                  ((MTIMES SIMP) -463540224000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|))
               |$om|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 140432677944000.
                ((MTIMES SIMP RATSIMP) -108594868809600. |$Ms|)
                ((MTIMES SIMP) 19335459283200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 217437696000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -72287108208000.
                  ((MTIMES SIMP RATSIMP) 24055386451200. |$Ms|)
                  ((MTIMES SIMP) 3865047792000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -188375040000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 9129595104000.
                  ((MTIMES SIMP RATSIMP) 1213991664000. |$Ms|)
                  ((MTIMES SIMP) -188375040000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -288263876064000.
                ((MTIMES SIMP RATSIMP) 225393327129600. |$Ms|)
                ((MTIMES SIMP) -52611924019200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 2788267776000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 223418772864000.
                  ((MTIMES SIMP RATSIMP) -71486450803200. |$Ms|)
                  ((MTIMES SIMP) -6389306688000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 948003840000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -53325893376000.
                  ((MTIMES SIMP RATSIMP) -1003995456000. |$Ms|)
                  ((MTIMES SIMP) 1337011200000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 3735002880000.
                  ((MTIMES SIMP RATSIMP) 389007360000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 408254417472000.
                ((MTIMES SIMP RATSIMP) -338681506060800. |$Ms|)
                ((MTIMES SIMP) 103868906937600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -10936094400000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -383923348704000.
                  ((MTIMES SIMP RATSIMP) 125593913529600. |$Ms|)
                  ((MTIMES SIMP) 124081920000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -1914393600000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 123801676992000.
                  ((MTIMES SIMP RATSIMP) -4779303168000. |$Ms|)
                  ((MTIMES SIMP) -3275919360000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -13072510080000.
                  ((MTIMES SIMP RATSIMP) -1361525760000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -452076466070400.
                ((MTIMES SIMP RATSIMP) 418312366617600. |$Ms|)
                ((MTIMES SIMP) -145623078720000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 17446947840000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 418312366617600.
                  ((MTIMES SIMP RATSIMP) -147043619124480. |$Ms|)
                  ((MTIMES SIMP) 7485742560000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 2127283200000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -145623078720000.
                  ((MTIMES SIMP RATSIMP) 7485742560000. |$Ms|)
                  ((MTIMES SIMP) 4254566400000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 17446947840000.
                  ((MTIMES SIMP RATSIMP) 2127283200000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 408254417472000.
                ((MTIMES SIMP RATSIMP) -383923348704000. |$Ms|)
                ((MTIMES SIMP) 123801676992000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -13072510080000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -338681506060800.
                  ((MTIMES SIMP RATSIMP) 125593913529600. |$Ms|)
                  ((MTIMES SIMP) -4779303168000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -1361525760000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 103868906937600.
                  ((MTIMES SIMP RATSIMP) 124081920000. |$Ms|)
                  ((MTIMES SIMP) -3275919360000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -10936094400000.
                  ((MTIMES SIMP RATSIMP) -1914393600000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -288263876064000.
                ((MTIMES SIMP RATSIMP) 223418772864000. |$Ms|)
                ((MTIMES SIMP) -53325893376000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 3735002880000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 225393327129600.
                  ((MTIMES SIMP RATSIMP) -71486450803200. |$Ms|)
                  ((MTIMES SIMP) -1003995456000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 389007360000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -52611924019200.
                  ((MTIMES SIMP RATSIMP) -6389306688000. |$Ms|)
                  ((MTIMES SIMP) 1337011200000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 2788267776000.
                  ((MTIMES SIMP RATSIMP) 948003840000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 7.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 140432677944000.
                ((MTIMES SIMP RATSIMP) -72287108208000. |$Ms|)
                ((MTIMES SIMP) 9129595104000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -108594868809600.
                  ((MTIMES SIMP RATSIMP) 24055386451200. |$Ms|)
                  ((MTIMES SIMP) 1213991664000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 19335459283200.
                  ((MTIMES SIMP RATSIMP) 3865047792000. |$Ms|)
                  ((MTIMES SIMP) -188375040000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 217437696000.
                  ((MTIMES SIMP RATSIMP) -188375040000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 8.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -39909620352000.
                ((MTIMES SIMP RATSIMP) 9977405088000. |$Ms|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 30583492300800.
                  ((MTIMES SIMP RATSIMP) -4126170297600. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -4732897401600.
                  ((MTIMES SIMP RATSIMP) -463540224000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) -143906112000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 9.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 4988702544000.
                ((MTIMES SIMP RATSIMP) -3881106862080. |$Mt|)
                ((MTIMES SIMP) 673024517760.
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) -17572800000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 10.)))
             ((MEXPT SIMP RATSIMP) |$Xi| 7.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -1870763454000.
              ((MTIMES SIMP RATSIMP) 1455415073280. |$Ms|)
              ((MTIMES SIMP) -252384194160.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 6589800000.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 14966107632000.
                ((MTIMES SIMP RATSIMP) -11468809612800. |$Ms|)
                ((MTIMES SIMP) 1774836525600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 53964792000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -3741526908000.
                  ((MTIMES SIMP RATSIMP) 1547313861600. |$Ms|)
                  ((MTIMES SIMP) 173827584000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|))
               |$om|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -52662254229000.
                ((MTIMES SIMP RATSIMP) 40723075803600. |$Ms|)
                ((MTIMES SIMP) -7250797231200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -81539136000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 27107665578000.
                  ((MTIMES SIMP RATSIMP) -9020769919200. |$Ms|)
                  ((MTIMES SIMP) -1449392922000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 70640640000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -3423598164000.
                  ((MTIMES SIMP RATSIMP) -455246874000. |$Ms|)
                  ((MTIMES SIMP) 70640640000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 108098953524000.
                ((MTIMES SIMP RATSIMP) -84522497673600. |$Ms|)
                ((MTIMES SIMP) 19729471507200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -1045600416000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -83782039824000.
                  ((MTIMES SIMP RATSIMP) 26807419051200. |$Ms|)
                  ((MTIMES SIMP) 2395990008000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -355501440000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 19997210016000.
                  ((MTIMES SIMP RATSIMP) 376498296000. |$Ms|)
                  ((MTIMES SIMP) -501379200000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -1400626080000.
                  ((MTIMES SIMP RATSIMP) -145877760000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -153095406552000.
                ((MTIMES SIMP RATSIMP) 127005564772800. |$Ms|)
                ((MTIMES SIMP) -38950840101600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 4101035400000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 143971255764000.
                  ((MTIMES SIMP RATSIMP) -47097717573600. |$Ms|)
                  ((MTIMES SIMP) -46530720000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 717897600000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -46425628872000.
                  ((MTIMES SIMP RATSIMP) 1792238688000. |$Ms|)
                  ((MTIMES SIMP) 1228469760000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 4902191280000.
                  ((MTIMES SIMP RATSIMP) 510572160000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 169528674776400.
                ((MTIMES SIMP RATSIMP) -156867137481600. |$Ms|)
                ((MTIMES SIMP) 54608654520000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -6542605440000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -156867137481600.
                  ((MTIMES SIMP RATSIMP) 55141357171680. |$Ms|)
                  ((MTIMES SIMP) -2807153460000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -797731200000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 54608654520000.
                  ((MTIMES SIMP RATSIMP) -2807153460000. |$Ms|)
                  ((MTIMES SIMP) -1595462400000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -6542605440000.
                  ((MTIMES SIMP RATSIMP) -797731200000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -153095406552000.
                ((MTIMES SIMP RATSIMP) 143971255764000. |$Ms|)
                ((MTIMES SIMP) -46425628872000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 4902191280000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 127005564772800.
                  ((MTIMES SIMP RATSIMP) -47097717573600. |$Ms|)
                  ((MTIMES SIMP) 1792238688000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 510572160000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -38950840101600.
                  ((MTIMES SIMP RATSIMP) -46530720000. |$Ms|)
                  ((MTIMES SIMP) 1228469760000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 4101035400000.
                  ((MTIMES SIMP RATSIMP) 717897600000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 108098953524000.
                ((MTIMES SIMP RATSIMP) -83782039824000. |$Ms|)
                ((MTIMES SIMP) 19997210016000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -1400626080000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -84522497673600.
                  ((MTIMES SIMP RATSIMP) 26807419051200. |$Ms|)
                  ((MTIMES SIMP) 376498296000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -145877760000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 19729471507200.
                  ((MTIMES SIMP RATSIMP) 2395990008000. |$Ms|)
                  ((MTIMES SIMP) -501379200000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -1045600416000.
                  ((MTIMES SIMP RATSIMP) -355501440000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 7.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -52662254229000.
                ((MTIMES SIMP RATSIMP) 27107665578000. |$Ms|)
                ((MTIMES SIMP) -3423598164000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 40723075803600.
                  ((MTIMES SIMP RATSIMP) -9020769919200. |$Ms|)
                  ((MTIMES SIMP) -455246874000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -7250797231200.
                  ((MTIMES SIMP RATSIMP) -1449392922000. |$Ms|)
                  ((MTIMES SIMP) 70640640000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -81539136000.
                  ((MTIMES SIMP RATSIMP) 70640640000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 8.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 14966107632000.
                ((MTIMES SIMP RATSIMP) -3741526908000. |$Ms|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -11468809612800.
                  ((MTIMES SIMP RATSIMP) 1547313861600. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 1774836525600.
                  ((MTIMES SIMP RATSIMP) 173827584000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) 53964792000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 9.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1870763454000.
                ((MTIMES SIMP RATSIMP) 1455415073280. |$Mt|)
                ((MTIMES SIMP) -252384194160.
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) 6589800000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 10.)))
             ((MEXPT SIMP RATSIMP) |$Xi| 8.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 415725212000.
              ((MTIMES SIMP RATSIMP) -323425571840. |$Ms|)
              ((MTIMES SIMP) 56085376480.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) -1464400000.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -3325801696000.
                ((MTIMES SIMP RATSIMP) 2548624358400. |$Ms|)
                ((MTIMES SIMP) -394408116800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -11992176000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 831450424000.
                  ((MTIMES SIMP RATSIMP) -343847524800. |$Ms|)
                  ((MTIMES SIMP) -38628352000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|))
               |$om|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 11702723162000.
                ((MTIMES SIMP RATSIMP) -9049572400800. |$Ms|)
                ((MTIMES SIMP) 1611288273600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 18119808000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -6023925684000.
                  ((MTIMES SIMP RATSIMP) 2004615537600. |$Ms|)
                  ((MTIMES SIMP) 322087316000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -15697920000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 760799592000.
                  ((MTIMES SIMP RATSIMP) 101165972000. |$Ms|)
                  ((MTIMES SIMP) -15697920000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -24021989672000.
                ((MTIMES SIMP RATSIMP) 18782777260800. |$Ms|)
                ((MTIMES SIMP) -4384327001600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 232355648000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 18618231072000.
                  ((MTIMES SIMP RATSIMP) -5957204233600. |$Ms|)
                  ((MTIMES SIMP) -532442224000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 79000320000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -4443824448000.
                  ((MTIMES SIMP RATSIMP) -83666288000. |$Ms|)
                  ((MTIMES SIMP) 111417600000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 311250240000.
                  ((MTIMES SIMP RATSIMP) 32417280000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 34021201456000.
                ((MTIMES SIMP RATSIMP) -28223458838400. |$Ms|)
                ((MTIMES SIMP) 8655742244800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -911341200000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -31993612392000.
                  ((MTIMES SIMP RATSIMP) 10466159460800. |$Ms|)
                  ((MTIMES SIMP) 10340160000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -159532800000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 10316806416000.
                  ((MTIMES SIMP RATSIMP) -398275264000. |$Ms|)
                  ((MTIMES SIMP) -272993280000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -1089375840000.
                  ((MTIMES SIMP RATSIMP) -113460480000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -37673038839200.
                ((MTIMES SIMP RATSIMP) 34859363884800. |$Ms|)
                ((MTIMES SIMP) -12135256560000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 1453912320000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 34859363884800.
                  ((MTIMES SIMP RATSIMP) -12253634927040. |$Ms|)
                  ((MTIMES SIMP) 623811880000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 177273600000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -12135256560000.
                  ((MTIMES SIMP RATSIMP) 623811880000. |$Ms|)
                  ((MTIMES SIMP) 354547200000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 1453912320000.
                  ((MTIMES SIMP RATSIMP) 177273600000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 34021201456000.
                ((MTIMES SIMP RATSIMP) -31993612392000. |$Ms|)
                ((MTIMES SIMP) 10316806416000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -1089375840000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -28223458838400.
                  ((MTIMES SIMP RATSIMP) 10466159460800. |$Ms|)
                  ((MTIMES SIMP) -398275264000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -113460480000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 8655742244800.
                  ((MTIMES SIMP RATSIMP) 10340160000. |$Ms|)
                  ((MTIMES SIMP) -272993280000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -911341200000.
                  ((MTIMES SIMP RATSIMP) -159532800000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -24021989672000.
                ((MTIMES SIMP RATSIMP) 18618231072000. |$Ms|)
                ((MTIMES SIMP) -4443824448000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 311250240000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 18782777260800.
                  ((MTIMES SIMP RATSIMP) -5957204233600. |$Ms|)
                  ((MTIMES SIMP) -83666288000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 32417280000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -4384327001600.
                  ((MTIMES SIMP RATSIMP) -532442224000. |$Ms|)
                  ((MTIMES SIMP) 111417600000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 232355648000.
                  ((MTIMES SIMP RATSIMP) 79000320000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 7.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 11702723162000.
                ((MTIMES SIMP RATSIMP) -6023925684000. |$Ms|)
                ((MTIMES SIMP) 760799592000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -9049572400800.
                  ((MTIMES SIMP RATSIMP) 2004615537600. |$Ms|)
                  ((MTIMES SIMP) 101165972000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 1611288273600.
                  ((MTIMES SIMP RATSIMP) 322087316000. |$Ms|)
                  ((MTIMES SIMP) -15697920000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 18119808000.
                  ((MTIMES SIMP RATSIMP) -15697920000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 8.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -3325801696000.
                ((MTIMES SIMP RATSIMP) 831450424000. |$Ms|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 2548624358400.
                  ((MTIMES SIMP RATSIMP) -343847524800. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -394408116800.
                  ((MTIMES SIMP RATSIMP) -38628352000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) -11992176000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 9.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 415725212000.
                ((MTIMES SIMP RATSIMP) -323425571840. |$Mt|)
                ((MTIMES SIMP) 56085376480.
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) -1464400000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 10.)))
             ((MEXPT SIMP RATSIMP) |$Xi| 9.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -41572521200.
              ((MTIMES SIMP RATSIMP) 32342557184. |$Ms|)
              ((MTIMES SIMP) -5608537648.
               ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP) 146440000.
               ((MEXPT SIMP RATSIMP) |$Ms| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 332580169600.
                ((MTIMES SIMP RATSIMP) -254862435840. |$Ms|)
                ((MTIMES SIMP) 39440811680.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 1199217600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -83145042400.
                  ((MTIMES SIMP RATSIMP) 34384752480. |$Ms|)
                  ((MTIMES SIMP) 3862835200.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|))
               |$om|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1170272316200.
                ((MTIMES SIMP RATSIMP) 904957240080. |$Ms|)
                ((MTIMES SIMP) -161128827360.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -1811980800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 602392568400.
                  ((MTIMES SIMP RATSIMP) -200461553760. |$Ms|)
                  ((MTIMES SIMP) -32208731600.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 1569792000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -76079959200.
                  ((MTIMES SIMP RATSIMP) -10116597200. |$Ms|)
                  ((MTIMES SIMP) 1569792000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 2402198967200.
                ((MTIMES SIMP RATSIMP) -1878277726080. |$Ms|)
                ((MTIMES SIMP) 438432700160.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -23235564800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -1861823107200.
                  ((MTIMES SIMP RATSIMP) 595720423360. |$Ms|)
                  ((MTIMES SIMP) 53244222400.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -7900032000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 444382444800.
                  ((MTIMES SIMP RATSIMP) 8366628800. |$Ms|)
                  ((MTIMES SIMP) -11141760000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -31125024000.
                  ((MTIMES SIMP RATSIMP) -3241728000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -3402120145600.
                ((MTIMES SIMP RATSIMP) 2822345883840. |$Ms|)
                ((MTIMES SIMP) -865574224480.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 91134120000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 3199361239200.
                  ((MTIMES SIMP RATSIMP) -1046615946080. |$Ms|)
                  ((MTIMES SIMP) -1034016000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 15953280000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -1031680641600.
                  ((MTIMES SIMP RATSIMP) 39827526400. |$Ms|)
                  ((MTIMES SIMP) 27299328000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 108937584000.
                  ((MTIMES SIMP RATSIMP) 11346048000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 4.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 3767303883920.
                ((MTIMES SIMP RATSIMP) -3485936388480. |$Ms|)
                ((MTIMES SIMP) 1213525656000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -145391232000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -3485936388480.
                  ((MTIMES SIMP RATSIMP) 1225363492704. |$Ms|)
                  ((MTIMES SIMP) -62381188000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -17727360000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 1213525656000.
                  ((MTIMES SIMP RATSIMP) -62381188000. |$Ms|)
                  ((MTIMES SIMP) -35454720000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -145391232000.
                  ((MTIMES SIMP RATSIMP) -17727360000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 5.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -3402120145600.
                ((MTIMES SIMP RATSIMP) 3199361239200. |$Ms|)
                ((MTIMES SIMP) -1031680641600.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) 108937584000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 2822345883840.
                  ((MTIMES SIMP RATSIMP) -1046615946080. |$Ms|)
                  ((MTIMES SIMP) 39827526400.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) 11346048000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -865574224480.
                  ((MTIMES SIMP RATSIMP) -1034016000. |$Ms|)
                  ((MTIMES SIMP) 27299328000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 91134120000.
                  ((MTIMES SIMP RATSIMP) 15953280000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 6.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 2402198967200.
                ((MTIMES SIMP RATSIMP) -1861823107200. |$Ms|)
                ((MTIMES SIMP) 444382444800.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP) -31125024000.
                 ((MEXPT SIMP RATSIMP) |$Ms| 3.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -1878277726080.
                  ((MTIMES SIMP RATSIMP) 595720423360. |$Ms|)
                  ((MTIMES SIMP) 8366628800.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                  ((MTIMES SIMP) -3241728000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 3.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 438432700160.
                  ((MTIMES SIMP RATSIMP) 53244222400. |$Ms|)
                  ((MTIMES SIMP) -11141760000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -23235564800.
                  ((MTIMES SIMP RATSIMP) -7900032000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 7.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -1170272316200.
                ((MTIMES SIMP RATSIMP) 602392568400. |$Ms|)
                ((MTIMES SIMP) -76079959200.
                 ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 904957240080.
                  ((MTIMES SIMP RATSIMP) -200461553760. |$Ms|)
                  ((MTIMES SIMP) -10116597200.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -161128827360.
                  ((MTIMES SIMP RATSIMP) -32208731600. |$Ms|)
                  ((MTIMES SIMP) 1569792000.
                   ((MEXPT SIMP RATSIMP) |$Ms| 2.)))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -1811980800.
                  ((MTIMES SIMP RATSIMP) 1569792000. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 8.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 332580169600.
                ((MTIMES SIMP RATSIMP) -83145042400. |$Ms|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -254862435840.
                  ((MTIMES SIMP RATSIMP) 34384752480. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 39440811680.
                  ((MTIMES SIMP RATSIMP) 3862835200. |$Ms|))
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) 1199217600.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 9.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -41572521200.
                ((MTIMES SIMP RATSIMP) 32342557184. |$Mt|)
                ((MTIMES SIMP) -5608537648.
                 ((MEXPT SIMP RATSIMP) |$Mt| 2.))
                ((MTIMES SIMP) 146440000.
                 ((MEXPT SIMP RATSIMP) |$Mt| 3.)))
               ((MEXPT SIMP RATSIMP) |$om| 10.)))
             ((MEXPT SIMP RATSIMP) |$Xi| 10.))))) 
(ADD2LNC '|$Assss| $VALUES) 
(DSKSETQ $GH_0
         '((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 2.) -1.)
           ((MEXPT SIMP) (($XX SIMP) 1. 4.) -1.)
           ((MEXPT SIMP) (($XX SIMP) 2. 4.) -1.))) 
(ADD2LNC '$GH_0 $VALUES) 
(DSKSETQ |$tttt0|
         '((MTIMES SIMP)
           ((MEXPT SIMP) (($XX SIMP) 1. 2.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 2.)))
           ((MEXPT SIMP) (($XX SIMP) 1. 3.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 3.)))
           ((MEXPT SIMP) (($XX SIMP) 1. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 4.)))
           ((MEXPT SIMP) (($XX SIMP) 2. 3.)
            ((MTIMES SIMP) -4. (($PP SIMP) 2. 3.)))
           ((MEXPT SIMP) (($XX SIMP) 2. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 2. 4.)))
           ((MEXPT SIMP) (($XX SIMP) 3. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 3. 4.))))) 
(ADD2LNC '|$tttt0| $VALUES) 
(DSKSETQ |$tttt|
         '((MTIMES SIMP FACTORED)
           ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
            ((MPLUS SIMP) -8. ((MTIMES SIMP) 2. |$Ms|)
             ((MTIMES SIMP) 2. |$Mt|)))
           ((MEXPT SIMP) |$om|
            ((MPLUS SIMP) 8. ((MTIMES SIMP) -2. |$Ms|)))
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) -12.)
           ((MEXPT SIMP) |$Xi| 8.)
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|) 2.))) 
(ADD2LNC '|$tttt| $VALUES) 
(DSKSETQ |$a1234|
         '((MLIST SIMP)
           ((MTIMES SIMP FACTORED) 8.
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -8. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MPLUS SIMP IRREDUCIBLE) -5196565150.
             ((MTIMES SIMP RATSIMP) 4042819648. |$Ms|)
             ((MTIMES SIMP) -701067206.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) 18305000. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP RATSIMP) 41572521200. |$om|)
             ((MTIMES SIMP RATSIMP) -31857804480. |$Ms| |$om|)
             ((MTIMES SIMP) 4930101460. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP) 149902200. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP RATSIMP) -10393130300. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) 4298094060. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) 482854400. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -146284039525.
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 113119655010. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -20141103420.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -226497600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 75299071050. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -25057694220. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -4026091450.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 196224000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -9509994900.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -1264574650. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 196224000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 300274870900.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -234784715760. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 54804087520.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -2904445600.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -232727888400. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 74465052920. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 6655527800. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -987504000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 55547805600.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1045828600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1392720000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3890628000.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -405216000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -425265018200.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 352793235480. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -108196778060.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 11391765000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 399920154900. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -130826993260. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -129252000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1994160000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -128960080200.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 4978440800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 3412416000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 13617198000.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1418256000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 470912985490.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -435742048560. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 151690707000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -18173904000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -435742048560. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 153170436588. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -7797648500.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -2215920000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 151690707000.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -7797648500. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -4431840000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -18173904000.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -2215920000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -425265018200.
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 399920154900. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -128960080200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 13617198000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 352793235480. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -130826993260. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 4978440800. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1418256000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -108196778060.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -129252000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 3412416000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 11391765000.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1994160000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 300274870900.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -232727888400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 55547805600.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -3890628000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -234784715760. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 74465052920. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 1045828600. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -405216000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 54804087520.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 6655527800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1392720000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2904445600.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -987504000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -146284039525.
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 75299071050. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -9509994900.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 113119655010. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -25057694220. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1264574650.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -20141103420.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -4026091450. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 196224000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -226497600. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 196224000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 41572521200.
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -10393130300. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -31857804480. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 4298094060. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 4930101460. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 482854400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 149902200. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -5196565150.
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 4042819648. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -701067206. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 18305000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))))
           ((MTIMES SIMP FACTORED) 8. ((MEXPT SIMP) |$om| -10.)
            ((MPLUS SIMP IRREDUCIBLE) -5196565150.
             ((MTIMES SIMP RATSIMP) 4042819648. |$Ms|)
             ((MTIMES SIMP) -701067206.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP) 18305000. ((MEXPT SIMP RATSIMP) |$Ms| 3.))
             ((MTIMES SIMP RATSIMP) 41572521200. |$om|)
             ((MTIMES SIMP RATSIMP) -31857804480. |$Ms| |$om|)
             ((MTIMES SIMP) 4930101460. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP) 149902200. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$om|)
             ((MTIMES SIMP RATSIMP) -10393130300. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) 4298094060. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) 482854400. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| |$om|)
             ((MTIMES SIMP) -146284039525.
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 113119655010. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -20141103420.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -226497600. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 75299071050. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -25057694220. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -4026091450.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 196224000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -9509994900.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) -1264574650. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 196224000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 300274870900.
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -234784715760. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 54804087520.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -2904445600.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -232727888400. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 74465052920. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 6655527800. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -987504000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 55547805600.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) 1045828600. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -1392720000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -3890628000.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -405216000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -425265018200.
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 352793235480. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -108196778060.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 11391765000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 399920154900. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -130826993260. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -129252000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1994160000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -128960080200.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 4978440800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 3412416000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 13617198000.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 1418256000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 470912985490.
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -435742048560. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 151690707000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -18173904000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -435742048560. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 153170436588. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -7797648500.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -2215920000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) 151690707000.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -7797648500. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -4431840000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -18173904000.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -2215920000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 5.))
             ((MTIMES SIMP) -425265018200.
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 399920154900. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -128960080200.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 13617198000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 352793235480. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -130826993260. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 4978440800. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1418256000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -108196778060.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) -129252000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 3412416000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 11391765000.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 1994160000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 6.))
             ((MTIMES SIMP) 300274870900.
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -232727888400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 55547805600.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -3890628000.
              ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -234784715760. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 74465052920. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 1045828600. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -405216000. ((MEXPT SIMP RATSIMP) |$Ms| 3.)
              |$Mt| ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 54804087520.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) 6655527800. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -1392720000.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -2904445600.
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -987504000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 7.))
             ((MTIMES SIMP) -146284039525.
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 75299071050. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -9509994900.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 113119655010. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -25057694220. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -1264574650.
              ((MEXPT SIMP RATSIMP) |$Ms| 2.) |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -20141103420.
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -4026091450. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 196224000. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) -226497600. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 196224000. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 8.))
             ((MTIMES SIMP) 41572521200.
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -10393130300. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -31857804480. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 4298094060. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 4930101460. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 482854400. |$Ms|
              ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) 149902200. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 9.))
             ((MTIMES SIMP) -5196565150.
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 4042819648. |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) -701067206. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 10.))
             ((MTIMES SIMP) 18305000. ((MEXPT SIMP RATSIMP) |$Mt| 3.)
              ((MEXPT SIMP RATSIMP) |$om| 10.)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 10.)
            ((MEXPT SIMP) |$Xi| -10.))
           ((MTIMES SIMP FACTORED)
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -8. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) 8. ((MTIMES SIMP) -2. |$Ms|)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) -10.)
            ((MEXPT SIMP) |$Xi| 10.))
           ((MTIMES SIMP FACTORED) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|)
            |$Xi|
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -2.)))) 
(ADD2LNC '|$a1234| $VALUES) 
(DEFPROP $SET_NUMBER_OF_PARTICLE %SET_NUMBER_OF_PARTICLE VERB) 
(MDEFPROP $SET_NUMBER_OF_PARTICLE
    ((LAMBDA) ((MLIST) |$nn0|)
     ((MPROG) ((MSETQ) |$nn| |$nn0|)
      (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.) ((MPLUS) |$nn0| 1.))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MSETQ) ((|$s| ARRAY) $R)
        ((MPLUS) ((|$k|) $R)
         (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S ((MPLUS) $R 1.)
          |$nn0|))))))
    MEXPR) 
(DEFPROP $SET_NUMBER_OF_PARTICLE $ANY FUNCTION-MODE) 
(ADD2LNC '(($SET_NUMBER_OF_PARTICLE) |$nn0|) $FUNCTIONS) 
(DEFPROP %SET_NUMBER_OF_PARTICLE $SET_NUMBER_OF_PARTICLE NOUN) 
(DEFPROP $NOTZERO %NOTZERO VERB) 
(MDEFPROP $NOTZERO
    ((LAMBDA) ((MLIST) $X) ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))
    MEXPR) 
(DEFPROP $NOTZERO $FIXNUM FUNCTION-MODE) 
(ADD2LNC '(($NOTZERO) $X) $FUNCTIONS) 
(DEFPROP %NOTZERO $NOTZERO NOUN) 
(DEFPROP |$compute_alphas_no_zmV1| |%compute_alphas_no_zmV1| VERB) 
(MDEFPROP |$compute_alphas_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
        ((MSETQ) $POW0
         ((MTIMES) 2.
          (($SUM)
           (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0 $MAX_USED_LEVEL0)
           $L0 2. $MAX_USED_LEVEL0)))
        ((MSETQ) $POW0
         ((MPLUS) $POW0
          (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2. $MAX_USED_LEVEL0)))
        ((MCOND) |$dbg_compute_levels|
         (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T $FALSE)
        ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
      ((MRETURN) |$noAlphas0|)))
    MEXPR) 
(DEFPROP |$compute_alphas_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_alphas_no_zmV1| |$compute_alphas_no_zmV1| NOUN) 
(DEFPROP |$compute_levels_used_no_zmV1| |%compute_levels_used_no_zmV1|
         VERB) 
(MDEFPROP |$compute_levels_used_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
        ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
         ((MPROGN)
          ((MSETQ) $POW0
           ((MPLUS)
            (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
             ((MPLUS) $L0 ((MMINUS) 1.)))
            (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0 $MAX_USED_LEVEL0)))
          ((MCOND) ((MGREATERP) $POW0 0.)
           ((MSETQ) ((|$usedLevels0| ARRAY) $R)
            (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
             ((|$usedLevels0| ARRAY) $R)))
           T $FALSE)))))
      ((MRETURN) |$usedLevels0|)))
    MEXPR) 
(DEFPROP |$compute_levels_used_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_levels_used_no_zmV1| |$compute_levels_used_no_zmV1|
         NOUN) 
(DEFPROP |$compute_levels_and_powers_used_no_zmV1|
         |%compute_levels_and_powers_used_no_zmV1| VERB) 
(MDEFPROP |$compute_levels_and_powers_used_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
        ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
         ((MPROGN)
          ((MSETQ) $POW0
           ((MPLUS)
            (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
             ((MPLUS) $L0 ((MMINUS) 1.)))
            ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
            (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
             $MAX_USED_LEVEL0)))
          ((MCOND) ((MGREATERP) $POW0 0.)
           ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
            (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
             ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
           T $FALSE)))))
      ((MRETURN) |$usedLevelsPowers0|)))
    MEXPR) 
(DEFPROP |$compute_levels_and_powers_used_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_levels_and_powers_used_no_zmV1|)
           $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_levels_and_powers_used_no_zmV1|
         |$compute_levels_and_powers_used_no_zmV1| NOUN) 
(DEFPROP |$compute_Ks_no_zmV1| |%compute_Ks_no_zmV1| VERB) 
(MDEFPROP |$compute_Ks_no_zmV1|
    ((LAMBDA) ((MLIST) $LEVEL_USED_ARRAY0)
     ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
      ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
      ((MDO) $R 1. NIL NIL |$nn| NIL
       ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
        ((MSETQ) |$Nlus0| (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
        ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
         ((MPROGN)
          ((MSETQ) $NR_PQ
           ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R) $INR_PQ))
          ((MSETQ) ((|$explK0| ARRAY) $R)
           ((MPLUS) ((|$explK0| ARRAY) $R)
            ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
        ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
         ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
        |$end_r_loop|))
      ((MRETURN) |$Ks_rules0|)))
    MEXPR) 
(DEFPROP |$compute_Ks_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0) $FUNCTIONS) 
(DEFPROP |%compute_Ks_no_zmV1| |$compute_Ks_no_zmV1| NOUN) 
(DEFPROP |$compute_Ds| |%compute_Ds| VERB) 
(MDEFPROP |$compute_Ds|
    ((LAMBDA) ((MLIST) $LEVEL_USED_ARRAY0)
     ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
      ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
      ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
       ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
        ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
         ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
          ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL NIL
           NIL
           ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL NIL NIL
            NIL
            ((MSETQ) ((|$explD0| ARRAY) $R $S)
             ((MPLUS) ((|$explD0| ARRAY) $R $S)
              ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
               ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
          ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
           (($ENDCONS)
            ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
            ((|$Ds_rules0| ARRAY) $R)))
          |$end_s_loop|))
        |$end_r_loop|))
      ((MRETURN) |$Ds_rules0|)))
    MEXPR) 
(DEFPROP |$compute_Ds| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_Ds|) $LEVEL_USED_ARRAY0) $FUNCTIONS) 
(DEFPROP |%compute_Ds| |$compute_Ds| NOUN) 
(DSKSETQ $WICK '$WICK) 
(DEFPROP $WICK %WICK VERB) 
(MDEFPROP $WICK
    ((LAMBDA) ((MLIST) |$list_Nr0|)
     ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
      ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
      ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
      ((MSETQ) $WICK00
       ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
        ((MFACTORIAL) |$Nr0|)))
      ((MDO) $R 2. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $WICK0 0.)
        ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
        ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
         ((MPROGN) ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
          ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
           ((MSETQ) $WICK0
            ((MPLUS) $WICK0
             ((MTIMES)
              ((MQUOTIENT) 1.
               ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
              $CO0
              ((MEXPT) ((|$s| ARRAY) $R)
               ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
           T $FALSE)))
        ((MSETQ) $WICK00 $WICK0)))
      ((MRETURN) $WICK00)))
    MEXPR) 
(DEFPROP $WICK $ANY FUNCTION-MODE) 
(ADD2LNC '(($WICK) |$list_Nr0|) $FUNCTIONS) 
(DEFPROP %WICK $WICK NOUN) 
(DEFPROP $DO_ALL_TERM %DO_ALL_TERM VERB) 
(MDEFPROP $DO_ALL_TERM
    ((LAMBDA) ((MLIST) $INT0 $LEVELS_POWERS0 |$Ks_rules0| |$Ds_rules0|)
     ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
      (($PRINT) "in computing 'Z' (do_all_term)")
      ((MSETQ) $EXPL_INT0 $INT0)
      ((MDO) $R 1. NIL NIL |$nn| NIL
       ((MPROGN)
        ((MCOND) |$dbg_all_terms|
         (($PRINT)
          "in computing 'Z' (do_all_term) doing all terms for particle"
          $R)
         T $FALSE)
        ((MSETQ) $EXPL_INT0
         (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
          ((|$Ds_rules0| ARRAY) $R)))
        ((MSETQ) $NLEVELS0 (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
        ((MCOND) |$dbg_all_terms|
         (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
        ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
         ((MPROGN)
          ((MCOND) |$dbg_all_terms|
           (($PRINT) " project to"
            (($L) $R
             ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
            "^"
            ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
             ((MPLUS) $L0 1.)))
           T $FALSE)
          ((MSETQ) $EXPL_INT0
           (($RATCOEF) $EXPL_INT0
            (($L) $R
             ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
            ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
             ((MPLUS) $L0 1.))))
          ((MCOND) |$dbg_all_terms|
           (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
      ((MRETURN) $EXPL_INT0)))
    MEXPR) 
(DEFPROP $DO_ALL_TERM $ANY FUNCTION-MODE) 
(ADD2LNC '(($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
           |$Ds_rules0|)
         $FUNCTIONS) 
(DEFPROP %DO_ALL_TERM $DO_ALL_TERM NOUN) 
(DEFPROP $STATE2MATRIX %STATE2MATRIX VERB) 
(MDEFPROP $STATE2MATRIX
    ((LAMBDA) ((MLIST) $STATE0 |$MaxLevel0|)
     ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
      ((MSETQ) $MAT0
       (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
        ((MPLUS) |$MaxLevel0| 1.)))
      ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
       ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
        ((MPROGN)
         ((MSETQ) (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
          (($HIPOW) $STATE0 (($P) $IP $IQ)))
         ((MSETQ) $STATE00
          ((MQUOTIENT) $STATE00
           ((MEXPT) (($P) $IP $IQ)
            (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
      ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
       ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
        ((MPROGN)
         ((MSETQ) (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
          ((MPLUS) (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
           (($HIPOW) $STATE0 (($P) $IP $IQ))))
         ((MSETQ) $STATE00
          ((MQUOTIENT) $STATE00
           ((MEXPT) (($P) $IP $IQ) (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
      ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
       (($ERROR) "In state2matrix missing some contributions in"
        $STATE0 "since we are left with" $STATE00 "after analysis")
       T $FALSE)
      ((MRETURN) (($COPYMATRIX) $MAT0))))
    MEXPR) 
(DEFPROP $STATE2MATRIX $ANY FUNCTION-MODE) 
(ADD2LNC '(($STATE2MATRIX) $STATE0 |$MaxLevel0|) $FUNCTIONS) 
(DEFPROP %STATE2MATRIX $STATE2MATRIX NOUN) 
(DEFPROP |$take_derivative_wrt_lambdaV1|
         |%take_derivative_wrt_lambdaV1| VERB) 
(MDEFPROP |$take_derivative_wrt_lambdaV1|
    ((LAMBDA) ((MLIST) $NR0 $LEVEL0 $INDEX0 $TERM0)
     ((MPROG)
      ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0 $NPOW0
       $OP0)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
       ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
       ((MSETQ) $TERM00 $TERM0))
      ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $NEWTERM00 0.)
        ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MSETQ) $OP0 (($INPART) $FAC0 0.))
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MCOND) ((MGREATERP) $NPOW0 2.)
            (($ERROR)
             "la() has one index and it cannot occour with a power bigger than 2! term="
             $TERM00)
            T
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$l|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$ll|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
             ((MEXPT) ((MMINUS) 1.) $LEVEL0)
             ((MFACTORIAL)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
             ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LAK)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$laSk|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
              $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LALA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$ll|)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
             ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
             ((MFACTORIAL)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
             ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $KLA)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$Skla|)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LALA)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA2)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) 2. $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          |$end_pow_op|)
         T
         ((MCOND) $ISOP0
          ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$l|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0) $TERM00
              $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) $LEVEL0)
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LAK)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$laSk|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
               $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LA2)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) 2.
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $KLA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$Skla|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
               $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MPROGN)
             ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
              ((MSETQ) $NEWTERM00 (($SUBSTINPART) |$Dim| $TERM00 $NF0))
              T
              ((MPROGN)
               ((MSETQ) $NEWTERM00 (($SUBSTINPART) 1. $TERM00 $NF0))
               ((MSETQ) $NEWTERM00
                (($SUBSTITUTE) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                 $NEWTERM00))))
             |$end_lambda|)
            T $FALSE)
           |$end_if_op|)
          T $FALSE))
        ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
      ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_lambdaV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_lambdaV1|
         |$take_derivative_wrt_lambdaV1| NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA %TAKE_DERIVATIVE_WRT_LAMBDA VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA
    ((LAMBDA) ((MLIST) $NR0 $LEVEL0 $INDEX0 $TERM0)
     ((MPROG)
      ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0 $NPOW0
       $OP0)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
       ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
       ((MSETQ) $TERM00 $TERM0))
      ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $NEWTERM00 0.)
        ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0)) ((MSETQ) $NPOW0 1.)
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MSETQ) $OP0 (($INPART) $FAC0 0.))
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MCOND) ((MGREATERP) $NPOW0 2.)
            (($ERROR)
             "la() has one index and it cannot occour with a power bigger than 2! term="
             $TERM00)
            T
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$l|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MPROGN)
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0
              (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
               $NF0 2.)))
            ((MCOND) ((MEQUAL) $OP0 |$ll|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               ((MEXPT) ((MMINUS) 1.) $LEVEL0)
               ((MFACTORIAL)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
               ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LAK)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 |$laSk|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LALA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)))
             T $FALSE)
            |$end_lambda_other|)
           T $FALSE)
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MPROGN)
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0
              (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
               $NF0 2.)))
            ((MCOND) ((MEQUAL) $OP0 |$ll|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
               ((MFACTORIAL)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
               ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $KLA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 |$Skla|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LALA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)))
             T $FALSE)
            |$end_other_la|)
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA2)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) 2. $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          |$end_pow_op|)
         T
         ((MCOND) $ISOP0
          ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$l|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0) $TERM00
              $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) $LEVEL0)
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LAK)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$laSk|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
               $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LA2)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) 2.
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $KLA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$Skla|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
               $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MPROGN)
             ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
              ((MSETQ) $NEWTERM00 (($SUBSTINPART) |$Dim| $TERM00 $NF0))
              T
              ((MPROGN)
               ((MSETQ) $NEWTERM00 (($SUBSTINPART) 1. $TERM00 $NF0))
               ((MSETQ) $NEWTERM00
                (($SUBSTITUTE) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                 $NEWTERM00))))
             |$end_lambda|)
            T $FALSE)
           |$end_if_op|)
          T $FALSE))
        ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
      ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_LAMBDA $TAKE_DERIVATIVE_WRT_LAMBDA NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR
         %TAKE_DERIVATIVE_WRT_SCALAR_PAIR VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR
    ((LAMBDA) ((MLIST) $NR0 $LEVEL10 $LEVEL20 $TERM0)
     ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
      ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
      ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.)) ((MSETQ) $DER0 0.)
      ((MCOND) ((MGREATERP) $LEVEL10 0.)
       ((MSETQ) $DER00
        (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0| $TERM0))
       T ((MSETQ) $DER00 ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
      ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
      ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
       ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
        ((MDO) $NT0 1. NIL NIL $LDER00 NIL
         ((MPROGN)
          ((MCOND) |$dbg_wrt_pair|
           (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
            "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
           T $FALSE)
          ((MSETQ) $TMP_DER0
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
            (($INPART) $DER00 $NT0)))
          ((MSETQ) $DER0 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
       T
       ((MPROGN)
        ((MCOND) |$dbg_wrt_pair|
         (($PRINT) "    SINGLE term: take der of" $DER00 "wrt lambda("
          $NR0 $LEVEL20 |$newII0| ")")
         T $FALSE)
        ((MSETQ) $DER0
         (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0| $DER00))))
      ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0)) ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
           $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_SCALAR_PAIR
         $TAKE_DERIVATIVE_WRT_SCALAR_PAIR NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_STATE %TAKE_DERIVATIVE_WRT_STATE VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_STATE
    ((LAMBDA) ((MLIST) $NR0 $ONE_STATE_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
      ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $ONE_STATE_IN_MATRIX0))
      ((MSETQ) |$Der0| $TERM0)
      ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
       ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
        ((MCOND)
         ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
         ((MPROGN)
          ((MDO) $N_PQ 1. NIL NIL
           (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
           ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
             ((MPROGN)
              ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
               ((MSETQ) |$tmp_Der0|
                ((MPLUS) |$tmp_Der0|
                 (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                  ((MPLUS) $L0 ((MMINUS) 1.))
                  ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
              ((MSETQ) |$Der0| |$tmp_Der0|))
             T
             ((MSETQ) |$Der0|
              (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
               ((MPLUS) $L0 ((MMINUS) 1.)) ((MPLUS) $C0 ((MMINUS) 1.))
               |$Der0|)))))
          |$end_loop_c0|)
         T $FALSE)))
      ((MRETURN) |$Der0|)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_STATE $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_STATE $TAKE_DERIVATIVE_WRT_STATE NOUN) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV1|
         |%take_derivative_wrt_scalar_stateSV1| VERB) 
(MDEFPROP |$take_derivative_wrt_scalar_stateSV1|
    ((LAMBDA) ((MLIST) $SCALARS_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
      ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
      ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
       ((MCOND)
        ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
        ((MPROGN)
         ((MCOND) |$dbg_scalars|
          (($PRINT) "nr0=" $NR0 "out of"
           (($LENGTH) $SCALARS_IN_MATRIX0))
          T $FALSE)
         ((MSETQ) |$tmp_DER0| 0.)
         ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
          ((MPROGN)
           (($PRINT) "before length(DER0) is" (($LENGTH) |$der0|))
           ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
            ((MSETQ) |$tmp_DER0|
             ((MPLUS) |$tmp_DER0|
              (($TAKE_DERIVATIVE_WRT_STATE) $NR0
               (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
           ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
          T
          ((MPROGN)
           ((MCOND) |$dbg_scalars|
            (($PRINT) "SINGLE term " |$der0| "derivative wrt r=" $NR0
             "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0) "with nr=" $NR0)
            T $FALSE)
           ((MSETQ) |$der0|
            (($TAKE_DERIVATIVE_WRT_STATE) $NR0
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
           |$end_single|)))
        T $FALSE))
      ((MRETURN) |$der0|)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_scalar_stateSV1|) $SCALARS_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_scalar_stateSV1|
         |$take_derivative_wrt_scalar_stateSV1| NOUN) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV2|
         |%take_derivative_wrt_scalar_stateSV2| VERB) 
(MDEFPROP |$take_derivative_wrt_scalar_stateSV2|
    ((LAMBDA) ((MLIST) $SCALARS_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
      ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
       ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
        (($PRINT) "in take_derivative_wrt_scalar_stateSV2 acting on"
         $LT0 "terms")
        ((MDO) $NT0 1. NIL NIL $LT0 NIL
         ((MPROGN)
          ((MCOND) |$dbg_wrt_states|
           (($PRINT) "in take_derivative_wrt_scalar_stateSV2 EXAM term"
            $NT0 "out of" $LT0 "now there are"
            ((MCOND) ((MNOT) (($NUMBERP) |$der0|)) (($LENGTH) |$der0|)
             T 0.)
            "terms")
           T
           ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
            (($PRINT)
             "in take_derivative_wrt_scalar_stateSV2 EXAM term" $NT0
             "(step 100) out of" $LT0)
            T $FALSE))
          ((MSETQ) |$NIused| 0.)
          ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
          ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
           ((MCOND)
            ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
            ((MPROGN)
             ((MSETQ) |$tmp_DER0|
              (($TAKE_DERIVATIVE_WRT_STATE) $NR0
               (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
             |$end_nr_loop|)
            T $FALSE))
          ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
          |$end_t0_loop|)))
       T
       ((MPROGN) ((MSETQ) |$der0| $TERM0)
        ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
         ((MCOND)
          ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
          ((MPROGN)
           ((MCOND) |$dbg_wrt_states|
            (($PRINT)
             "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
             |$der0| "derivative wrt r=" $NR0 "and"
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
            T $FALSE)
           ((MSETQ) |$der0|
            (($TAKE_DERIVATIVE_WRT_STATE) $NR0
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
           |$end_single|)
          T $FALSE))))
      ((MRETURN) |$der0|)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV2| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_scalar_stateSV2|) $SCALARS_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_scalar_stateSV2|
         |$take_derivative_wrt_scalar_stateSV2| NOUN) 
(DEFPROP $CONTRACT_PAIRS_IN_ONE_TERM %CONTRACT_PAIRS_IN_ONE_TERM VERB) 
(MDEFPROP $CONTRACT_PAIRS_IN_ONE_TERM
    ((LAMBDA) ((MLIST) $UTERM0)
     ((MPROG)
      ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0 $NPOW0
       $OP0 $IND0 $NFAC0 $NR0 $NS0)
      ((MSETQ) $UTERM00 $UTERM0)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
       ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
       ((MRETURN) $UTERM0) T $FALSE)
      ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
      ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_contract| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
            ((MNOT) ((MEQUAL) $NPOW0 2.)))
           (($ERROR) "the power must be 2!! wrong term=" $UTERM0) T
           $FALSE)
          ((MCOND) ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
           ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MCOND) ((MEQUAL) $OP0 $LA)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE)
          ((MCOND) ((MEQUAL) $OP0 |$Sk|)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE)
          ((MCOND) ((MEQUAL) $OP0 $K)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE))
         T
         ((MCOND)
          ((MAND) $ISOP0
           (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
          ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
           ((MCOND)
            ((MNOT)
             (($IS) ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
            ((MPROGN)
             ((MSETQ) $OTHERFAC0 (($ASSOC) $IND0 $LIST_INDEX_FACS0))
             ((MSETQ) $NR0 (($INPART) $FAC0 1.))
             ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
             ((MCOND) ((MLEQP) $NR0 $NS0)
              ((MSETQ) $CTERM0
               ((MTIMES) $CTERM0
                ((MQAPPLY)
                 (($CONCAT) (($INPART) $FAC0 0.)
                  (($INPART) $OTHERFAC0 0.))
                 $NR0 (($INPART) $FAC0 2.) $NS0
                 (($INPART) $OTHERFAC0 2.))))
              T
              ((MSETQ) $CTERM0
               ((MTIMES) $CTERM0
                ((MQAPPLY)
                 (($CONCAT) (($INPART) $OTHERFAC0 0.)
                  (($INPART) $FAC0 0.))
                 $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                 (($INPART) $FAC0 2.)))))
             ((MSETQ) $LIST_INDEX_FACS0
              (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0) $LIST_INDEX_FACS0)))
            T
            ((MSETQ) $LIST_INDEX_FACS0
             (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
          T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
        |$end_fac_loop|))
      ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
       ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
       ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
      ((MRETURN) $CTERM0)))
    MEXPR) 
(DEFPROP $CONTRACT_PAIRS_IN_ONE_TERM $ANY FUNCTION-MODE) 
(ADD2LNC '(($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0) $FUNCTIONS) 
(DEFPROP %CONTRACT_PAIRS_IN_ONE_TERM $CONTRACT_PAIRS_IN_ONE_TERM NOUN) 
(DEFPROP $CONTRACT_PAIRS %CONTRACT_PAIRS VERB) 
(MDEFPROP $CONTRACT_PAIRS
    ((LAMBDA) ((MLIST) |$utermS0|)
     ((MPROG) ((MLIST) $SUM0)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
       ((MPROGN) ((MSETQ) $SUM0 0.)
        ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
         ((MSETQ) $SUM0
          ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
       T ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
      ((MRETURN) $SUM0)))
    MEXPR) 
(DEFPROP $CONTRACT_PAIRS $ANY FUNCTION-MODE) 
(ADD2LNC '(($CONTRACT_PAIRS) |$utermS0|) $FUNCTIONS) 
(DEFPROP %CONTRACT_PAIRS $CONTRACT_PAIRS NOUN) 
(DEFPROP $TRUE_XX %TRUE_XX VERB) 
(MDEFPROP $TRUE_XX
    ((LAMBDA) ((MLIST) $R $S)
     ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))
    MEXPR) 
(DEFPROP $TRUE_XX $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_XX) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_XX $TRUE_XX NOUN) 
(DEFPROP |$otherN| |%otherN| VERB) 
(MDEFPROP |$otherN|
    ((LAMBDA) ((MLIST) $M $N)
     ((MCOND)
      ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
       ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
      3. T
      ((MCOND)
       ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
        ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
       2. T
       ((MCOND)
        ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
         ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
        1. T $FALSE))))
    MEXPR) 
(DEFPROP |$otherN| $BOOLEAN FUNCTION-MODE) 
(ADD2LNC '((|$otherN|) $M $N) $FUNCTIONS) 
(DEFPROP |%otherN| |$otherN| NOUN) 
(DEFPROP $COMPUTE_PP3 %COMPUTE_PP3 VERB) 
(MDEFPROP $COMPUTE_PP3
    ((LAMBDA) ((MLIST) ((MLIST) |$n|))
     ((MPROG)
      ((MDO) $M 1. NIL NIL |$nn| NIL
       ((MDO) $N 1. NIL NIL |$nn| NIL
        ((MCOND) ((MEQUAL) $M $N)
         ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
          ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))) $AP))
         T
         ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
          ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
           ((MPLUS)
            ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
            ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
            ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))
    MEXPR) 
(DEFPROP $COMPUTE_PP3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_PP3) ((MLIST) |$n|)) $FUNCTIONS) 
(MDEFPROP $COMPUTE_PP3 T MLEXPRP) 
(DEFPROP %COMPUTE_PP3 $COMPUTE_PP3 NOUN) 
(DEFPROP $PP3ONSHELL %PP3ONSHELL VERB) 
(MDEFPROP $PP3ONSHELL
    ((LAMBDA) ((MLIST) $M $N) (($NUM_PP3 ARRAY) $M $N)) MEXPR) 
(DEFPROP $PP3ONSHELL $ANY FUNCTION-MODE) 
(ADD2LNC '(($PP3ONSHELL) $M $N) $FUNCTIONS) 
(DEFPROP %PP3ONSHELL $PP3ONSHELL NOUN) 
(DEFPROP $TRUE_GF_XX3 %TRUE_GF_XX3 VERB) 
(MDEFPROP $TRUE_GF_XX3
    ((LAMBDA) ((MLIST) $R $S) (($NUM_XX3 ARRAY) $R $S)) MEXPR) 
(DEFPROP $TRUE_GF_XX3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_GF_XX3) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_GF_XX3 $TRUE_GF_XX3 NOUN) 
(DEFPROP $GF_XX3 %GF_XX3 VERB) 
(MDEFPROP $GF_XX3
    ((LAMBDA) ((MLIST) $M $N)
     ((MCOND) ((MEQUAL) $M 1.) |$x1| T
      ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
       ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
        |$x3|))))
    MEXPR) 
(DEFPROP $GF_XX3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($GF_XX3) $M $N) $FUNCTIONS) 
(DEFPROP %GF_XX3 $GF_XX3 NOUN) 
(DSKSETQ $COMPUTE_PP4 '$COMPUTE_PP4) 
(DEFPROP $COMPUTE_PP4 %COMPUTE_PP4 VERB) 
(MDEFPROP $COMPUTE_PP4
    ((LAMBDA) ((MLIST) ((MLIST) |$n|))
     ((MPROG)
      ((MDO) $M 1. NIL NIL |$nn| NIL
       ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
        ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))) $AP)))
      ((MSETQ) |$Mu|
       ((MPLUS)
        ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
        ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Ms|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Mt|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
       (($RATSIMP)
        ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
         ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
          ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
      ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Ms|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Mt|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
       (($RATSIMP)
        ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
         ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.) ((MMINUS) 2.)
          ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))
    MEXPR) 
(DEFPROP $COMPUTE_PP4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_PP4) ((MLIST) |$n|)) $FUNCTIONS) 
(MDEFPROP $COMPUTE_PP4 T MLEXPRP) 
(DEFPROP %COMPUTE_PP4 $COMPUTE_PP4 NOUN) 
(DEFPROP $PP4ONSHELL %PP4ONSHELL VERB) 
(MDEFPROP $PP4ONSHELL
    ((LAMBDA) ((MLIST) $M $N) (($NUM_PP4 ARRAY) $M $N)) MEXPR) 
(DEFPROP $PP4ONSHELL $ANY FUNCTION-MODE) 
(ADD2LNC '(($PP4ONSHELL) $M $N) $FUNCTIONS) 
(DEFPROP %PP4ONSHELL $PP4ONSHELL NOUN) 
(DEFPROP $COMPUTE_XX4 %COMPUTE_XX4 VERB) 
(MDEFPROP $COMPUTE_XX4
    ((LAMBDA) ((MLIST))
     ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
      (($REMARRAY) $NUM_XX4)
      ((MSETQ) $GF_X_RULES
       ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
      ((MSETQ) $EQ_XX40
       ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
        ((MEQUAL) |$om|
         ((MQUOTIENT)
          ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
           (($XX) 1. 3.))
          (($XX) 2. 4.)))))
      ((MSETQ) $EQ_XX40
       ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
        ((MEQUAL)
         ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.) (($XX) 2. 4.))
         ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
      ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
      ((MSETQ) $SO_X13
       (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
      ((MSETQ) $XX4_LIST
       (($MAKELIST)
        (($MAKELIST)
         ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S)) $S
         ((MPLUS) $R 1.) |$nn|)
        $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
      ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
      ((MSETQ) $XX4_LIST
       (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
      ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
      ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
       (($MAP) ":" ((MLIST) (($LHS) $GFXX0)) ((MLIST) (($RHS) $GFXX0))))
      ((MSETQ) |$dx3_dOM| (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
      ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES)) |$xx4_done|))
    MEXPR) 
(DEFPROP $COMPUTE_XX4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_XX4)) $FUNCTIONS) 
(DEFPROP %COMPUTE_XX4 $COMPUTE_XX4 NOUN) 
(DEFPROP $TRUE_GF_XX4 %TRUE_GF_XX4 VERB) 
(MDEFPROP $TRUE_GF_XX4
    ((LAMBDA) ((MLIST) $R $S) (($NUM_XX4 ARRAY) $R $S)) MEXPR) 
(DEFPROP $TRUE_GF_XX4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_GF_XX4) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_GF_XX4 $TRUE_GF_XX4 NOUN) 
(DEFPROP |$check_cyc_A_234| |%check_cyc_A_234| VERB) 
(MDEFPROP |$check_cyc_A_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
        ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
        ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
        ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
        ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
        ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
        ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
        ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
        ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
        ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
        ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
        ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_cyc_A_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_cyc_A_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_cyc_A_234| |$check_cyc_A_234| NOUN) 
(DEFPROP |$cyc_A_234| |%cyc_A_234| VERB) 
(MDEFPROP |$cyc_A_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
        ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
        ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$cyc_A_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$cyc_A_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%cyc_A_234| |$cyc_A_234| NOUN) 
(DEFPROP |$check_cyc_gfA_234| |%check_cyc_gfA_234| VERB) 
(MDEFPROP |$check_cyc_gfA_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
        ((MEQUAL) |$om| ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_cyc_gfA_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_cyc_gfA_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_cyc_gfA_234| |$check_cyc_gfA_234| NOUN) 
(DEFPROP |$cyc_gfA_234| |%cyc_gfA_234| VERB) 
(MDEFPROP |$cyc_gfA_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST)
        ((MEQUAL) |$om| ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
       $AMP00)))
    MEXPR) 
(DEFPROP |$cyc_gfA_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$cyc_gfA_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%cyc_gfA_234| |$cyc_gfA_234| NOUN) 
(DEFPROP |$check_swap_A_23| |%check_swap_A_23| VERB) 
(MDEFPROP |$check_swap_A_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
        ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_swap_A_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_swap_A_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_swap_A_23| |$check_swap_A_23| NOUN) 
(DEFPROP |$swap_A_23| |%swap_A_23| VERB) 
(MDEFPROP |$swap_A_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
        ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$swap_A_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$swap_A_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%swap_A_23| |$swap_A_23| NOUN) 
(DEFPROP |$swap_gfA_23| |%swap_gfA_23| VERB) 
(MDEFPROP |$swap_gfA_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE) ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$swap_gfA_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$swap_gfA_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%swap_gfA_23| |$swap_gfA_23| NOUN) 
(DEFPROP $TEST_MEASURE %TEST_MEASURE VERB) 
(MDEFPROP $TEST_MEASURE
    ((LAMBDA) ((MLIST) |$l1| |$l2| |$l3| |$l4|)
     ((MPROG) ((MSETQ) |$nn| 4.)
      (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
      ((MSETQ) $GH_00
       ((MQUOTIENT) 1.
        ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
      ((MSETQ) |$tttt_00|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
           ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
           ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
      ((MSETQ) |$tttt_00|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
      ((MSETQ) $GH_0P
       (($FACTOR)
        (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) (($XX) 1. 2.)
          ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.)) (($XX) 1. 3.)
           (($XX) 2. 4.))))))
      ((MSETQ) |$TTTT_0p|
       (($FACTOR)
        (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) (($XX) 1. 2.)
          ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.)) (($XX) 1. 3.)
           (($XX) 2. 4.))))))
      ((MSETQ) |$TTTT_pp|
       (($FACTOR)
        (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.))))
      ((MSETQ) |$gh_TTT0|
       (($FACTOR)
        (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
         ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTT|
       (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))
    MEXPR) 
(DEFPROP $TEST_MEASURE $ANY FUNCTION-MODE) 
(ADD2LNC '(($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|) $FUNCTIONS) 
(DEFPROP %TEST_MEASURE $TEST_MEASURE NOUN) 
(DEFPROP $ORDERXX %ORDERXX VERB) 
(MDEFPROP $ORDERXX
    ((LAMBDA) ((MLIST) $R $S)
     ((MCOND) ((MEQUAL) $R $S) 0. T
      ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
       ((MMINUS) (($XX) $S $R)))))
    MEXPR) 
(DEFPROP $ORDERXX $ANY FUNCTION-MODE) 
(ADD2LNC '(($ORDERXX) $R $S) $FUNCTIONS) 
(DEFPROP %ORDERXX $ORDERXX NOUN) 
(DEFPROP $ORDERPP %ORDERPP VERB) 
(MDEFPROP $ORDERPP
    ((LAMBDA) ((MLIST) $R $S)
     ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))
    MEXPR) 
(DEFPROP $ORDERPP $ANY FUNCTION-MODE) 
(ADD2LNC '(($ORDERPP) $R $S) $FUNCTIONS) 
(DEFPROP %ORDERPP $ORDERPP NOUN) 
(DEFPROP $TRUE_KK %TRUE_KK VERB) 
(MDEFPROP $TRUE_KK
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))
    MEXPR) 
(DEFPROP $TRUE_KK $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_KK) $R $M $S $N) $FUNCTIONS) 
(DEFPROP %TRUE_KK $TRUE_KK NOUN) 
(DEFPROP |$true_Skk| |%true_Skk| VERB) 
(MDEFPROP |$true_Skk|
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
      (($SUM)
       ((MTIMES) (($ORDERPP) $T $S) ((MEXPT) (($ORDERXX) $R $T) $M)) $T
       1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_Skk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_Skk|) $R $M $S $N) $FUNCTIONS) 
(DEFPROP |%true_Skk| |$true_Skk| NOUN) 
(DEFPROP |$true_kSk| |%true_kSk| VERB) 
(MDEFPROP |$true_kSk|
    ((LAMBDA) ((MLIST) $S $N $R $M)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
      (($SUM)
       ((MTIMES) (($ORDERPP) $T $S) ((MEXPT) (($ORDERXX) $R $T) $M)) $T
       1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_kSk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_kSk|) $S $N $R $M) $FUNCTIONS) 
(DEFPROP |%true_kSk| |$true_kSk| NOUN) 
(DEFPROP |$true_SkSk| |%true_SkSk| VERB) 
(MDEFPROP |$true_SkSk|
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
      (($SUM)
       (($SUM)
        ((MTIMES) (($ORDERPP) $T $U) ((MEXPT) (($ORDERXX) $R $T) $M)
         ((MEXPT) (($ORDERXX) $S $U) $N))
        $T 1. |$nn|)
       $U 1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_SkSk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_SkSk|) $R $M $S $N) $FUNCTIONS) 
(DEFPROP |%true_SkSk| |$true_SkSk| NOUN) 
(DEFPROP $FROM_STATE_TO_ADDEND_LIST %FROM_STATE_TO_ADDEND_LIST VERB) 
(MDEFPROP $FROM_STATE_TO_ADDEND_LIST
    ((LAMBDA) ((MLIST) $STATE0)
     ((MPROG)
      ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T $FALSE)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
       ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
      ((MSETQ) $LIST0
       (($MAKELIST) (($INPART) $STATE0 $T) $T 1. (($LENGTH) $STATE0)))
      ((MRETURN) $LIST0)))
    MEXPR) 
(DEFPROP $FROM_STATE_TO_ADDEND_LIST $ANY FUNCTION-MODE) 
(ADD2LNC '(($FROM_STATE_TO_ADDEND_LIST) $STATE0) $FUNCTIONS) 
(DEFPROP %FROM_STATE_TO_ADDEND_LIST $FROM_STATE_TO_ADDEND_LIST NOUN) 
(DEFPROP $EXTRACT_AND_NORMALIZE_COEFFS %EXTRACT_AND_NORMALIZE_COEFFS
         VERB) 
(MDEFPROP $EXTRACT_AND_NORMALIZE_COEFFS
    ((LAMBDA) ((MLIST) $LIST_OF_LISTS_OF_SUBSTATES0)
     ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
      ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
       ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
        ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
         ((MPROGN) ((MSETQ) $S00 $S0)
          ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
           ((MPROGN) ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
            ((MCOND) ((MGREATERP) $POW0 0.)
             ((MSETQ) $S00
              ((MTIMES)
               ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
               ((MEXPT)
                ((MQUOTIENT) 1.
                 ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                $POW0)))
             T $FALSE)
            ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
            ((MCOND) ((MGREATERP) $POW0 0.)
             ((MSETQ) $S00
              ((MTIMES)
               ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
               ((MEXPT)
                ((MQUOTIENT) 1.
                 ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                $POW0)))
             T $FALSE)))
          ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
           ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
            ((MPROGN) ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
             ((MCOND) ((MGREATERP) $POW0 0.)
              ((MSETQ) $S00
               ((MTIMES)
                ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                ((MEXPT)
                 ((MQUOTIENT)
                  ((MQUOTIENT) ((MMINUS) 1.)
                   ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                  ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                 $POW0)))
              T $FALSE))))
          ((MCOND)
           ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
            ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
           (($ERROR)
            "extract_and_normalize_coeffs cannot compute normalized coeff from"
            $S0 "left over is" $S00)
           T $FALSE)
          ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
        ((MSETQ) $COEFFS_LIST0 (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
      ((MRETURN) $COEFFS_LIST0)))
    MEXPR) 
(DEFPROP $EXTRACT_AND_NORMALIZE_COEFFS $ANY FUNCTION-MODE) 
(ADD2LNC '(($EXTRACT_AND_NORMALIZE_COEFFS)
           $LIST_OF_LISTS_OF_SUBSTATES0)
         $FUNCTIONS) 
(DEFPROP %EXTRACT_AND_NORMALIZE_COEFFS $EXTRACT_AND_NORMALIZE_COEFFS
         NOUN) 
(DEFPROP |$amplitudeN4V1| |%amplitudeN4V1| VERB) 
(MDEFPROP |$amplitudeN4V1|
    ((LAMBDA) ((MLIST) $STATES_LIST0)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) |$Partials0|
            (($ENDCONS)
             ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4) $LIST_OF_SUBSTATES0
              $PARTIAL_AMP0)
             |$Partials0|))
           ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$amplitudeN4V1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$amplitudeN4V1|) $STATES_LIST0) $FUNCTIONS) 
(DEFPROP |%amplitudeN4V1| |$amplitudeN4V1| NOUN) 
(DEFPROP |$amplitudeN4V1_list| |%amplitudeN4V1_list| VERB) 
(MDEFPROP |$amplitudeN4V1_list|
    ((LAMBDA) ((MLIST) $STATES_LIST0 $CHECKPOINT_SAVE_FILENAME)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MPROGN)
        ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
         ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
          ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
           ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
            (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
             $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
             (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
             (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
             "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
            ((MSETQ) $LIST_OF_SUBSTATES0
             ((MLIST)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
            (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
            ((MSETQ) $SL0
             (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
              $LIST_OF_SUBSTATES0))
            ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
            ((MSETQ) $NAS_LIST0
             (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
            ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
            ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
            ((MSETQ) $ULPS0
             ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
            ((MSETQ) $ULPS_LIST0
             (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
            ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
            ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
            ((MSETQ) $EI0
             (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
            ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
            ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
            (($PRINT)
             "Computed the expression on which we must act with derivatives in"
             ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
            ((MSETQ) $PARTIAL_AMP0
             ((MTIMES)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
               $NA1)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
               $NA2)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
               $NA3)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
               $NA4)
              ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
            ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
            (($PRINT)
             "Taken the derivatives and computed the partial amplitude in"
             ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
              |$Partials0|))
            |$end_3_loops|))))
        (($SAVE)
         (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_" (($STRING) $NA1)
          ".lisp")
         $NA1 $STATES_LIST0 |$Partials0|)
        |$end_na1_loop|))
      ((MRETURN) |$Partials0|)))
    MEXPR) 
(DEFPROP |$amplitudeN4V1_list| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$amplitudeN4V1_list|) $STATES_LIST0
           $CHECKPOINT_SAVE_FILENAME)
         $FUNCTIONS) 
(DEFPROP |%amplitudeN4V1_list| |$amplitudeN4V1_list| NOUN) 
(DEFPROP |$gf_amplitudeN4V1| |%gf_amplitudeN4V1| VERB) 
(MDEFPROP |$gf_amplitudeN4V1|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0
            (($RATSIMP)
             (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)
              ((MEQUAL) $XX $TRUE_GF_XX4))))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V1| |$gf_amplitudeN4V1| NOUN) 
(DEFPROP |$gf_amplitudeN4V2| |%gf_amplitudeN4V2| VERB) 
(MDEFPROP |$gf_amplitudeN4V2|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| |$Mt|))
           ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp the amplitude"
            ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
           ((MSETQ) $MAXNSNT0
            ((MPLUS)
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              (($SUM)
               (($SUM) ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                2. (($LENGTH) (($SL0 ARRAY) $NR0)))
               $NR0 1. |$nn0|))))
           ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
            ((MPROGN)
             ((MSETQ) |$Ms_proj_amp0|
              (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| $NS0))
             ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
              ((MDO) $NT0 0. NIL NIL
               ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
               ((MPROGN)
                (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                 "terms")
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATSIMP)
                  (($EV) |$Mt_Ms_proj_amp0|
                   ((MEQUAL) $XX $TRUE_GF_XX4))))
                ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                 ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                  ((MTIMES) |$Mt_Ms_proj_amp0| ((MEXPT) |$Ms| $NS0)
                   ((MEXPT) |$Mt| $NT0))))))
              T $FALSE)))
           ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude fully gauge fixed in"
            ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp-ed the amplitude in"
            ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6)) "s")
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V2| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V2| |$gf_amplitudeN4V2| NOUN) 
(DEFPROP |$gf_amplitudeN4V2_1| |%gf_amplitudeN4V2_1| VERB) 
(MDEFPROP |$gf_amplitudeN4V2_1|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| |$Mt|))
           ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratexpand the amplitude"
            ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
            "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
            "terms")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
           ((MSETQ) $MAXNSNT0
            ((MPLUS)
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              (($SUM)
               (($SUM) ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                2. (($LENGTH) (($SL0 ARRAY) $NR0)))
               $NR0 1. |$nn0|))))
           ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
            ((MPROGN)
             ((MSETQ) |$Ms_proj_amp0|
              (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| $NS0))
             ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
              ((MDO) $NT0 0. NIL NIL
               ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
               ((MPROGN)
                (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                 "terms")
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATSIMP)
                  (($EV) |$Mt_Ms_proj_amp0|
                   ((MEQUAL) $XX $TRUE_GF_XX4))))
                ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                 ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                  ((MTIMES) |$Mt_Ms_proj_amp0| ((MEXPT) |$Ms| $NS0)
                   ((MEXPT) |$Mt| $NT0))))))
              T $FALSE)))
           ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude fully gauge fixed in"
            ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp-ed the amplitude in"
            ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6)) "s")
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V2_1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V2_1| |$gf_amplitudeN4V2_1| NOUN) 
(DEFPROP |$SetStates| |%SetStates| VERB) 
(MDEFPROP |$SetStates|
    ((LAMBDA) ((MLIST) |$dd0|)
     ((MPROG) ((MSETQ) |$Lev0| 2.)
      ((MSETQ) |$Null2|
       (($EV)
        ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
         ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
         ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
         ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Lev0| 3.)
      ((MSETQ) |$Null3|
       (($EV)
        ((MPLUS)
         ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.) |$dd|)
         ((MMINUS)
          ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.) |$dd|))
         ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
         ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 1.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
         ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 2. 0.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 3.))
         ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$dd| |$dd0|)))
      ((MSETQ) |$Lev0| 4.)
      ((MSETQ) |$S4z|
       ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
        ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 5742. (($P) 2. 2.))
        ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
      ((MSETQ) |$S4m|
       ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
        ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 2268. (($P) 2. 2.))
        ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
        ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$S4r1|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
          (($P) 3. 1.) |$d|)
         ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.) |$d|)
         ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
          (($P) 3. 1.))
         ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 0.) 4.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$S4r2|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.) ((MEXPT) |$d| 2.))
         ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.) ((MEXPT) |$d| 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.) |$d|)
         ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.) |$d|)
         ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 4. 0.))
         ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
         ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
         ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.))
         ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
         ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 2. 1.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 2. 1.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$S4r3|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.) ((MEXPT) |$d| 2.))
         ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.) ((MEXPT) |$d| 2.))
         ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.) |$d|)
         ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 3. 1.))
         ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
         ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.))
         ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4r1|
       (($EV)
        ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
         ((MTIMES) 624. (($P) 3. 1.))
         ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 936. (($P) 2. 2.))
         ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
         ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES)
          ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
           ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
      ((MSETQ) |$Null4r2|
       ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
        ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 4050. (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$Null4g|
       (($EV)
        ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|) 2.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|) 8.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|) 6.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|) 72.)
         ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
         ((MTIMES) 6. (($P) 3. 1.))
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
         ((MTIMES) 3. (($P) 2. 2.))
         ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
         ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
         ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
         ((MQUOTIENT)
          ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)) 6.)
         ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.)) 72.))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4cr|
       ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
        ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$S6m|
       ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
        ((MTIMES) 28320. (($P) 5. 1.))
        ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 82400. (($P) 3. 3.))
        ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
      ((MSETQ) |$S6z|
       ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
        ((MTIMES) 1177320. (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
        ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) 929500. (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
        ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.))
        ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
      ((MSETQ) |$Null6r16|
       ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
        ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
        ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 3074625000. (($P) 3. 3.))
        ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.))
        ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
        ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
      ((MSETQ) |$Null6g|
       (($EV)
        ((MPLUS) ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
         ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
         ((MQUOTIENT) ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
         ((MQUOTIENT)
          ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|)) 4.)
         ((MQUOTIENT) ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|)
          168.)
         ((MQUOTIENT)
          ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.) |$d|)
          280.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
         ((MQUOTIENT) ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
         ((MQUOTIENT)
          ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|)) 3.)
         ((MQUOTIENT)
          ((MMINUS)
           ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
          3.)
         ((MQUOTIENT) ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|)
          378.)
         ((MQUOTIENT)
          ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.) |$d|)
          1260.)
         ((MQUOTIENT)
          ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.) |$d|)
          945.)
         ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|) 4.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|) 4.)
         ((MQUOTIENT) ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|)
          2520.)
         ((MQUOTIENT)
          ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 2. 0.) 2.) |$d|)
          140.)
         ((MQUOTIENT)
          ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.) |$d|)
          252.)
         ((MQUOTIENT) ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|)
          7560.)
         ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.))) 18.)
         ((MTIMES) 110. (($P) 5. 1.))
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
         ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.)) 7.)
         ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.)) 12.)
         ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
         ((MQUOTIENT)
          ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)) 70.)
         ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
         ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.)) 7.)
         ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
         ((MQUOTIENT)
          ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)) 7.)
         ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.)) 54.)
         ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.)) 6.)
         ((MQUOTIENT)
          ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
          1260.)
         ((MQUOTIENT)
          ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)) 3.)
         ((MQUOTIENT)
          ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.))
          3780.)
         ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)) 14.)
         ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
         ((MQUOTIENT)
          ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)) 28.)
         ((MQUOTIENT)
          ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.)) 420.)
         ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.)) 45.)
         ((MQUOTIENT)
          ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 2. 0.) 2.))
          280.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.))
          2.)
         ((MQUOTIENT)
          ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
           (($P) 2. 0.))
          140.)
         ((MQUOTIENT)
          ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)) 630.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 1. 1.) 2.))
          2.)
         ((MQUOTIENT)
          ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.)) 420.)
         ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
          37800.))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Lev0| 8.)
      ((MSETQ) |$S8m1|
       ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
        ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
        ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) 8289945720. (($P) 6. 2.))
        ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
        ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 5. 0.))
        ((MTIMES) 8399122200. (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 1.))
        ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 1.))
        ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 4515839300.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 300059350. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
        ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2066129100.) ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 47098800. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
      ((MSETQ) |$S8m2|
       ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
        ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
        ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) 51399096. (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
        ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
        ((MTIMES) 46431000. (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 1.))
        ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 1903750. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
      ((MSETQ) |$S8z1|
       ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
        ((MTIMES) 419373360. (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 6188984592. (($P) 5. 3.))
        ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 20048000. (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 8144150. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 2.))
        ((MTIMES) 23738400. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
      ((MSETQ) |$S8z2|
       ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
        ((MTIMES) 359941680. (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 5264441616. (($P) 5. 3.))
        ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 17416000. (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6809950. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 2.))
        ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 2. 2.))
        ((MTIMES) 20437200. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.))))
      ((MSETQ) |$S10z1|
       ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
        ((MTIMES) 94471732800. (($P) 9. 1.))
        ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
        ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 8. 0.))
        ((MTIMES) 1017474393600. (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1805580000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
        ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.) (($P) 6. 0.))
        ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 6. 0.))
        ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) 607282147584. (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 20082748000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 3.))
        ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 36082698000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 23408646912.) ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 5. 0.))
        ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 3.))
        ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 2.))
        ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
        ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 28894320000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 771289485750.) ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
        ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.) (($P) 4. 1.))
        ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
        ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 11311477275. (($P) 1. 1.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 4. 0.))
        ((MTIMES) 612360000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 3.))
        ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
        ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 575909838000.) ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 2.))
        ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 816480000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 2.))
        ((MTIMES) 27552406000. (($P) 2. 0.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 34574400000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 11854080000.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 3. 1.))
        ((MTIMES) 493920000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 40166544600. (($P) 2. 2.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
        ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.) (($P) 2. 2.))))
      ((MSETQ) |$S10z2|
       ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
        ((MTIMES) 65112321600. (($P) 9. 1.))
        ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
        ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 8. 0.))
        ((MTIMES) 690708211200. (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
        ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 2261880000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.) (($P) 6. 0.))
        ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 6. 0.))
        ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) 376838832384. (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
        ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 2.))
        ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 2.))
        ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 11114538000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 24356973312.) ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 5. 0.))
        ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 6161648325.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 14804370000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1210524000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 6667920000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 359389840950.) ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
        ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.) (($P) 4. 1.))
        ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 1210524000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 3.))
        ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 338354074800.) ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 2.))
        ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
        ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 16134720000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) 18276010200. (($P) 2. 2.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 493920000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))))
      ((MSETQ) |$S103z|
       ((MPLUS) ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
        ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
        ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) 36360611332200. (($P) 8. 2.))
        ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 8. 0.))
        ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1631223468000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) 372093476932800. (($P) 6. 4.))
        ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 6. 2.))
        ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
         (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 540966535200.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 6. 0.))
        ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 1170019452000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 2.))
        ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 5. 1.))
        ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 4662858416400.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 66919708800.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 5. 0.))
        ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.) (($P) 5. 0.))
        ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 66919708800.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 805050582525.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 4.))
        ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 9453628800.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 4. 3.))
        ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 4. 2.))
        ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 40416163200.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 237200140800.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 112702665600.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
         (($P) 4. 1.))
        ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 4. 1.))
        ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 161245123200.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 4. 1.))
        ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 232452259200. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 324362765475. (($P) 1. 1.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 811066032000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 7740984220200.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 3.))
        ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 185345126400.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 430303104000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 3. 3.))
        ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 3. 3.))
        ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 437098032000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) 296415302400. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 2.))
        ((MTIMES) 37933056000. (($P) 1. 0.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 270273024000.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 552463430400.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 3. 1.))
        ((MTIMES) 300421900800. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
         ((MEXPT) (($P) 3. 0.) 3.))
        ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 441839664000. (($P) 1. 0.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 0.))
        ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 14224896000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 10668672000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 8001504000.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 99574272000.) ((MEXPT) (($P) 1. 1.) 3.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 3.))
        ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 16003008000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 4.))
        ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 0.) 3.))))
      |$states_defined|))
    MEXPR) 
(DEFPROP |$SetStates| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SetStates|) |$dd0|) $FUNCTIONS) 
(DEFPROP |%SetStates| |$SetStates| NOUN) 
(DEFPROP |$SSSSstep0| |%SSSSstep0| VERB) 
(MDEFPROP |$SSSSstep0|
    ((LAMBDA)
     ((MLIST) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4| |$l4|
      |$dd0|)
     ((MPROG) ((MLIST) |$d|)
      ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
      ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
      ((MSETQ) |$Asss|
       ((|$gf_amplitudeN4V2|) ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
        ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
      ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
      (($PRINT) "Step0: amplitude computation time"
       ((MPLUS) $TI1 ((MMINUS) $TI0)))
      ((MRETURN) |$Asss|)))
    MEXPR) 
(DEFPROP |$SSSSstep0| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
           |$l4| |$dd0|)
         $FUNCTIONS) 
(DEFPROP |%SSSSstep0| |$SSSSstep0| NOUN) 
(DEFPROP |$SSSSstep1| |%SSSSstep1| VERB) 
(MDEFPROP |$SSSSstep1| ((LAMBDA) ((MLIST) |$AmpS40|) |$AmpS40|) MEXPR) 
(DEFPROP |$SSSSstep1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SSSSstep1|) |$AmpS40|) $FUNCTIONS) 
(DEFPROP |%SSSSstep1| |$SSSSstep1| NOUN) 
(DEFPROP |$gf_SSSSV3| |%gf_SSSSV3| VERB) 
(MDEFPROP |$gf_SSSSV3|
    ((LAMBDA)
     ((MLIST) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4| |$l4|
      |$dd0|)
     ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
      (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
      ((MSETQ) |$Assss0|
       ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
        |$l4| |$dd0|))
      ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
      ((MSETQ) |$f_Assss|
       (($RATSIMP)
        (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
      (($PRINT) "simplification computation time"
       ((MPLUS) $TI2 ((MMINUS) $TI1)))
      ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
      (($PRINT) "computation times" $TI0 $TI1 $TI2)
      ((MSETQ) $GH_0
       ((MQUOTIENT) 1.
        ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
      ((MSETQ) |$tttt0|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
      ((MSETQ) |$tttt|
       (($FACTOR)
        (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTTT|
       (($FACTOR)
        (($EV) ((MTIMES) $GH_0 |$tttt0|) ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTTT_dx3|
       (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
      (($PRINT) "factors from ghosts and momenta and measure"
       |$gh_TTTT_dx3|)
      ((MSETQ) $FINAL_AMP_DX
       (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
      ((MRETURN)
       ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
        (($FACTOR) |$dx3_dOM|)))))
    MEXPR) 
(DEFPROP |$gf_SSSSV3| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
           |$l4| |$dd0|)
         $FUNCTIONS) 
(DEFPROP |%gf_SSSSV3| |$gf_SSSSV3| NOUN) 
(DSKSETQ $NUM_XX3 '$NUM_XX3) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_XX3) 
(MREMPROP '$NUM_XX3 'ARRAY) 
(MPUTPROP '$NUM_XX3 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2. NIL NIL (((1. 3.) . |$Xi|))
      (((1. 2.) (MTIMES SIMP)
        ((MEXPT SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$Xi|)) -1.)
        |$Xi|)
       ((2. 3.) . 1.)))) 
(ADD2LNC '$NUM_XX3 $ARRAYS) 
(DSKSETQ |$usedLevels0| '|$usedLevels0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$usedLevels0| 'HASHAR) 
(MPUTPROP '|$usedLevels0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MLIST)) ((MLIST)) ((MLIST)) ((MLIST) 10.) |#####|)) 
(ADD2LNC '|$usedLevels0| $ARRAYS) 
(DSKSETQ |$usedLevelsPowers0| '|$usedLevelsPowers0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$usedLevelsPowers0| 'HASHAR) 
(MPUTPROP '|$usedLevelsPowers0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MLIST)) ((MLIST)) ((MLIST)) ((MLIST) 10. 1.) |#####|)) 
(ADD2LNC '|$usedLevelsPowers0| $ARRAYS) 
(DSKSETQ |$noAlphas0| '|$noAlphas0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$noAlphas0| 'HASHAR) 
(MPUTPROP '|$noAlphas0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA '(|#####| 0. 0. 0. 1. |#####|)) 
(ADD2LNC '|$noAlphas0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$explK0| 'HASHAR) 
(MPUTPROP '|$explK0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| 0. 0. 0.
              ((MTIMES SIMP) ((|$l| SIMP) 4. 10.) (($L SIMP) 4. 10.))
              |#####|)) 
(ADD2LNC '|$explK0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$explD0| 'HASHAR) 
(MPUTPROP '|$explD0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6. 6.) 
(FILLARRAY AAAAA
    '(|#####| |#####| |#####| |#####| |#####| |#####| |#####| |#####|
              0. 0. 0. |#####| |#####| |#####| |#####| 0. 0. |#####|
              |#####| |#####| |#####| |#####| 0. |#####| |#####|
              |#####| |#####| |#####| |#####| |#####| |#####| |#####|
              |#####| |#####| |#####| |#####|)) 
(ADD2LNC '|$explD0| $ARRAYS) 
(DSKSETQ |$s| '|$s|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$s|) 
(MREMPROP '|$s| 'ARRAY) 
(MPUTPROP '|$s| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 4. 1. (((4.) (|$k| SIMP) 4.))
      (((1.) (MPLUS SIMP) ((|$k| SIMP) 1.)
        ((MTIMES SIMP) ((|$d| SIMP) 1. 2.) (($X SIMP) 2.))
        ((MTIMES SIMP) ((|$d| SIMP) 1. 3.) (($X SIMP) 3.))
        ((MTIMES SIMP) ((|$d| SIMP) 1. 4.) (($X SIMP) 4.))))
      (((2.) (MPLUS SIMP) ((|$k| SIMP) 2.)
        ((MTIMES SIMP) ((|$d| SIMP) 2. 3.) (($X SIMP) 3.))
        ((MTIMES SIMP) ((|$d| SIMP) 2. 4.) (($X SIMP) 4.))))
      (((3.) (MPLUS SIMP) ((|$k| SIMP) 3.)
        ((MTIMES SIMP) ((|$d| SIMP) 3. 4.) (($X SIMP) 4.)))))) 
(ADD2LNC '|$s| $ARRAYS) 
(DSKSETQ $NUM_PP4 '$NUM_PP4) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_PP4) 
(MREMPROP '$NUM_PP4 'ARRAY) 
(MPUTPROP '$NUM_PP4 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 10. 2.
      (((2. 2.) (RAT SIMP) 1. 2.) ((4. 4.) (RAT SIMP) -9. 2.)) NIL NIL
      NIL NIL NIL
      (((1. 3.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Mt|))))
      (((2. 3.) (MTIMES SIMP) ((RAT SIMP) 1. 2.)
        ((MPLUS SIMP) -4. |$Ms| |$Mt|)))
      (((1. 1.) (RAT SIMP) 1. 2.) ((3. 3.) (RAT SIMP) 1. 2.)) NIL NIL
      NIL NIL
      (((1. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 2.)
        ((MPLUS SIMP) 1. |$Ms| |$Mt|)))
      (((2. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 8. ((MTIMES SIMP) -2. |$Mt|))))
      (((1. 2.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
       ((3. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 8. ((MTIMES SIMP) -2. |$Ms|)))))) 
(ADD2LNC '$NUM_PP4 $ARRAYS) 
(DSKSETQ $NUM_XX4 '$NUM_XX4) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_XX4) 
(MREMPROP '$NUM_XX4 'ARRAY) 
(MPUTPROP '$NUM_XX4 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 6. 2. NIL NIL NIL NIL NIL (((1. 4.) (MEXPT SIMP) |$Xi| -1.))
      (((1. 3.) (MTIMES SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|)
        ((MEXPT SIMP)
         ((MPLUS SIMP) ((MTIMES SIMP) -1. |$Xi|)
          ((MEXPT SIMP RATSIMP) |$Xi| 2.))
         -1.))
       ((2. 4.) . 1.))
      (((1. 2.) (MEXPT SIMP) ((MPLUS SIMP) -1. |$Xi|) -1.)
       ((2. 3.) (MTIMES SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|)
        ((MEXPT SIMP)
         ((MPLUS SIMP) -1. |$om|
          ((MTIMES SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$om|))
           |$Xi|))
         -1.))
       ((3. 4.) (MTIMES SIMP) ((MEXPT SIMP) |$om| -1.)
        ((MEXPT SIMP) |$Xi| -1.) ((MPLUS SIMP) -1. |$om| |$Xi|))))) 
(ADD2LNC '$NUM_XX4 $ARRAYS) 
(DSKSETQ $INFLAG 'T) 
(DSKSETQ $K '$K) 
(DEFPROP $K $ANY MODE) 
(ADD2LNC '$K $PROPS) 
(DSKSETQ |$Mt| '|$Mt|) 
(RESTORE-FACTS '((($KIND) |$Mt| $INTEGER))) 
(ADD2LNC '|$Mt| $PROPS) 
(DEFPROP $R $FIXNUM MODE) 
(ADD2LNC '$R $PROPS) 
(DEFPROP $L0 $FIXNUM MODE) 
(ADD2LNC '$L0 $PROPS) 
(DEFPROP $INR_PQ $FIXNUM MODE) 
(ADD2LNC '$INR_PQ $PROPS) 
(DEFPROP $S $FIXNUM MODE) 
(ADD2LNC '$S $PROPS) 
(DEFPROP $NR $ANY MODE) 
(ADD2LNC '$NR $PROPS) 
(DEFPROP $IP $FIXNUM MODE) 
(ADD2LNC '$IP $PROPS) 
(DEFPROP $IQ $FIXNUM MODE) 
(ADD2LNC '$IQ $PROPS) 
(DEFPROP $NF0 $FIXNUM MODE) 
(ADD2LNC '$NF0 $PROPS) 
(DEFPROP $NT0 $FIXNUM MODE) 
(ADD2LNC '$NT0 $PROPS) 
(DEFPROP $C0 $FIXNUM MODE) 
(ADD2LNC '$C0 $PROPS) 
(DEFPROP $N_PQ $FIXNUM MODE) 
(ADD2LNC '$N_PQ $PROPS) 
(DEFPROP $NR0 $FIXNUM MODE) 
(ADD2LNC '$NR0 $PROPS) 
(DEFPROP $M $FIXNUM MODE) 
(ADD2LNC '$M $PROPS) 
(DEFPROP $N $FIXNUM MODE) 
(ADD2LNC '$N $PROPS) 
(DEFPROP $T $ANY MODE) 
(ADD2LNC '$T $PROPS) 
(DEFPROP $N0 $FIXNUM MODE) 
(ADD2LNC '$N0 $PROPS) 
(DEFPROP $M0 $FIXNUM MODE) 
(ADD2LNC '$M0 $PROPS) 
(DEFPROP $S0 $ANY MODE) 
(ADD2LNC '$S0 $PROPS) 
(DEFPROP $NS0 $ANY MODE) 
(ADD2LNC '$NS0 $PROPS) 
(DEFPROP $NA1 $FIXNUM MODE) 
(ADD2LNC '$NA1 $PROPS) 
(DEFPROP $NA2 $FIXNUM MODE) 
(ADD2LNC '$NA2 $PROPS) 
(DEFPROP $NA3 $FIXNUM MODE) 
(ADD2LNC '$NA3 $PROPS) 
(DEFPROP $NA4 $FIXNUM MODE) 
(ADD2LNC '$NA4 $PROPS) 
(DSKSETQ |$Ms| '|$Ms|) 
(RESTORE-FACTS '((($KIND) |$Ms| $INTEGER))) 
(ADD2LNC '|$Ms| $PROPS) 
(SETQ $LINENUM 103.) 
(SETQ *ALPHABET* (NCONC '(#\_ #\%) *ALPHABET*)) 
(DSKSETQ $CONTEXT '$INITIAL) 
(RESTORE-FACTS '((($KIND) |$Mt| $INTEGER) (($KIND) |$Ms| $INTEGER))) 

==> anc/lisp_results/TTTS4z.lisp <==
;;; -*- Mode: LISP; package:maxima; syntax:common-lisp; -*- 
(in-package :maxima)
(DSKSETQ $%O0 '$DONE) 
(ADDLABEL '$%O0) 
(DSKSETQ $%I1 '(($BATCH) "10_exp_reggeon.v3.mat")) 
(ADDLABEL '$%I1) 
(DSKSETQ $%I2
         '(($DEFINE_VARIABLE) |$expand_reggeon_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I2) 
(DSKSETQ $%O2 'NIL) 
(ADDLABEL '$%O2) 
(DSKSETQ $%I3 '(($DEFINE_VARIABLE) |$dbg_all_terms| NIL $BOOLEAN)) 
(ADDLABEL '$%I3) 
(DSKSETQ $%O3 'NIL) 
(ADDLABEL '$%O3) 
(DSKSETQ $%I4 '(($DEFINE_VARIABLE) |$dbg_compute_levels| NIL $BOOLEAN)) 
(ADDLABEL '$%I4) 
(DSKSETQ $%O4 'NIL) 
(ADDLABEL '$%O4) 
(DSKSETQ $%I5 '(($DEFINE_VARIABLE) |$nn| 0. $INTEGER)) 
(ADDLABEL '$%I5) 
(DSKSETQ $%O5 '0.) 
(ADDLABEL '$%O5) 
(DSKSETQ $%I6 '(($KILL) |$nn|)) 
(ADDLABEL '$%I6) 
(DSKSETQ $%O6 '$DONE) 
(ADDLABEL '$%O6) 
(DSKSETQ $%I7
         '((MDEFINE) (($SET_NUMBER_OF_PARTICLE) |$nn0|)
           ((MPROG) ((MSETQ) |$nn| |$nn0|)
            (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.)
             ((MPLUS) |$nn0| 1.))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MSETQ) ((|$s| ARRAY) $R)
              ((MPLUS) ((|$k|) $R)
               (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S
                ((MPLUS) $R 1.) |$nn0|))))))) 
(ADDLABEL '$%I7) 
(DSKSETQ $%O7
         '((MDEFINE SIMP) (($SET_NUMBER_OF_PARTICLE) |$nn0|)
           ((MPROG) ((MSETQ) |$nn| |$nn0|)
            (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.)
             ((MPLUS) |$nn0| 1.))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MSETQ) ((|$s| ARRAY) $R)
              ((MPLUS) ((|$k|) $R)
               (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S
                ((MPLUS) $R 1.) |$nn0|))))))) 
(ADDLABEL '$%O7) 
(DSKSETQ $%I8
         '((MDEFINE) (($NOTZERO) $X)
           ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))) 
(ADDLABEL '$%I8) 
(DSKSETQ $%O8
         '((MDEFINE SIMP) (($NOTZERO) $X)
           ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))) 
(ADDLABEL '$%O8) 
(DSKSETQ $%I9
         '((MDEFINE)
           ((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
              ((MSETQ) $POW0
               ((MTIMES) 2.
                (($SUM)
                 (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0
                  $MAX_USED_LEVEL0)
                 $L0 2. $MAX_USED_LEVEL0)))
              ((MSETQ) $POW0
               ((MPLUS) $POW0
                (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2.
                 $MAX_USED_LEVEL0)))
              ((MCOND) |$dbg_compute_levels|
               (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T
               $FALSE)
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
            ((MRETURN) |$noAlphas0|)))) 
(ADDLABEL '$%I9) 
(DSKSETQ $%O9
         '((MDEFINE SIMP)
           ((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
              ((MSETQ) $POW0
               ((MTIMES) 2.
                (($SUM)
                 (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0
                  $MAX_USED_LEVEL0)
                 $L0 2. $MAX_USED_LEVEL0)))
              ((MSETQ) $POW0
               ((MPLUS) $POW0
                (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2.
                 $MAX_USED_LEVEL0)))
              ((MCOND) |$dbg_compute_levels|
               (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T
               $FALSE)
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
            ((MRETURN) |$noAlphas0|)))) 
(ADDLABEL '$%O9) 
(DSKSETQ $%I10
         '((MDEFINE)
           ((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevels0| ARRAY) $R)
                  (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
                   ((|$usedLevels0| ARRAY) $R)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevels0|)))) 
(ADDLABEL '$%I10) 
(DSKSETQ $%O10
         '((MDEFINE SIMP)
           ((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevels0| ARRAY) $R)
                  (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
                   ((|$usedLevels0| ARRAY) $R)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevels0|)))) 
(ADDLABEL '$%O10) 
(DSKSETQ $%I11
         '((MDEFINE)
           ((|$compute_levels_and_powers_used_no_zmV1|)
            $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
                  (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
                   ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevelsPowers0|)))) 
(ADDLABEL '$%I11) 
(DSKSETQ $%O11
         '((MDEFINE SIMP)
           ((|$compute_levels_and_powers_used_no_zmV1|)
            $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
                  (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
                   ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevelsPowers0|)))) 
(ADDLABEL '$%O11) 
(DSKSETQ $%I12
         '((MDEFINE) ((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
            ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
              ((MSETQ) |$Nlus0|
               (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
              ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
               ((MPROGN)
                ((MSETQ) $NR_PQ
                 ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R)
                  $INR_PQ))
                ((MSETQ) ((|$explK0| ARRAY) $R)
                 ((MPLUS) ((|$explK0| ARRAY) $R)
                  ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
              ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
               ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
              |$end_r_loop|))
            ((MRETURN) |$Ks_rules0|)))) 
(ADDLABEL '$%I12) 
(DSKSETQ $%O12
         '((MDEFINE SIMP) ((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
            ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
              ((MSETQ) |$Nlus0|
               (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
              ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
               ((MPROGN)
                ((MSETQ) $NR_PQ
                 ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R)
                  $INR_PQ))
                ((MSETQ) ((|$explK0| ARRAY) $R)
                 ((MPLUS) ((|$explK0| ARRAY) $R)
                  ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
              ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
               ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
              |$end_r_loop|))
            ((MRETURN) |$Ks_rules0|)))) 
(ADDLABEL '$%O12) 
(DSKSETQ $%I13
         '((MDEFINE) ((|$compute_Ds|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
            ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
             ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
              ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
               ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
                ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL
                 NIL NIL
                 ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL
                  NIL NIL NIL
                  ((MSETQ) ((|$explD0| ARRAY) $R $S)
                   ((MPLUS) ((|$explD0| ARRAY) $R $S)
                    ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
                     ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
                ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
                 (($ENDCONS)
                  ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
                  ((|$Ds_rules0| ARRAY) $R)))
                |$end_s_loop|))
              |$end_r_loop|))
            ((MRETURN) |$Ds_rules0|)))) 
(ADDLABEL '$%I13) 
(DSKSETQ $%O13
         '((MDEFINE SIMP) ((|$compute_Ds|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
            ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
             ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
              ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
               ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
                ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL
                 NIL NIL
                 ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL
                  NIL NIL NIL
                  ((MSETQ) ((|$explD0| ARRAY) $R $S)
                   ((MPLUS) ((|$explD0| ARRAY) $R $S)
                    ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
                     ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
                ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
                 (($ENDCONS)
                  ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
                  ((|$Ds_rules0| ARRAY) $R)))
                |$end_s_loop|))
              |$end_r_loop|))
            ((MRETURN) |$Ds_rules0|)))) 
(ADDLABEL '$%O13) 
(DSKSETQ $%I14
         '((MDEFINE) (($WICK) |$list_Nr0|)
           ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
            ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
            ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
            ((MSETQ) $WICK00
             ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
              ((MFACTORIAL) |$Nr0|)))
            ((MDO) $R 2. NIL NIL |$nn0| NIL
             ((MPROGN) ((MSETQ) $WICK0 0.)
              ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
              ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
                ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
                 ((MSETQ) $WICK0
                  ((MPLUS) $WICK0
                   ((MTIMES)
                    ((MQUOTIENT) 1.
                     ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
                    $CO0
                    ((MEXPT) ((|$s| ARRAY) $R)
                     ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
                 T $FALSE)))
              ((MSETQ) $WICK00 $WICK0)))
            ((MRETURN) $WICK00)))) 
(ADDLABEL '$%I14) 
(DSKSETQ $%O14
         '((MDEFINE SIMP) (($WICK) |$list_Nr0|)
           ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
            ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
            ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
            ((MSETQ) $WICK00
             ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
              ((MFACTORIAL) |$Nr0|)))
            ((MDO) $R 2. NIL NIL |$nn0| NIL
             ((MPROGN) ((MSETQ) $WICK0 0.)
              ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
              ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
                ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
                 ((MSETQ) $WICK0
                  ((MPLUS) $WICK0
                   ((MTIMES)
                    ((MQUOTIENT) 1.
                     ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
                    $CO0
                    ((MEXPT) ((|$s| ARRAY) $R)
                     ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
                 T $FALSE)))
              ((MSETQ) $WICK00 $WICK0)))
            ((MRETURN) $WICK00)))) 
(ADDLABEL '$%O14) 
(DSKSETQ $%I15
         '((MDEFINE)
           (($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
            |$Ds_rules0|)
           ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
            (($PRINT) "in computing 'Z' (do_all_term)")
            ((MSETQ) $EXPL_INT0 $INT0)
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN)
              ((MCOND) |$dbg_all_terms|
               (($PRINT)
                "in computing 'Z' (do_all_term) doing all terms for particle"
                $R)
               T $FALSE)
              ((MSETQ) $EXPL_INT0
               (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
                ((|$Ds_rules0| ARRAY) $R)))
              ((MSETQ) $NLEVELS0
               (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
              ((MCOND) |$dbg_all_terms|
               (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
              ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) " project to"
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  "^"
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.)))
                 T $FALSE)
                ((MSETQ) $EXPL_INT0
                 (($RATCOEF) $EXPL_INT0
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.))))
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
            ((MRETURN) $EXPL_INT0)))) 
(ADDLABEL '$%I15) 
(DSKSETQ $%O15
         '((MDEFINE SIMP)
           (($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
            |$Ds_rules0|)
           ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
            (($PRINT) "in computing 'Z' (do_all_term)")
            ((MSETQ) $EXPL_INT0 $INT0)
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN)
              ((MCOND) |$dbg_all_terms|
               (($PRINT)
                "in computing 'Z' (do_all_term) doing all terms for particle"
                $R)
               T $FALSE)
              ((MSETQ) $EXPL_INT0
               (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
                ((|$Ds_rules0| ARRAY) $R)))
              ((MSETQ) $NLEVELS0
               (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
              ((MCOND) |$dbg_all_terms|
               (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
              ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) " project to"
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  "^"
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.)))
                 T $FALSE)
                ((MSETQ) $EXPL_INT0
                 (($RATCOEF) $EXPL_INT0
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.))))
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
            ((MRETURN) $EXPL_INT0)))) 
(ADDLABEL '$%O15) 
(DSKSETQ $%I16
         '((MDEFINE) (($STATE2MATRIX) $STATE0 |$MaxLevel0|)
           ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
            ((MSETQ) $MAT0
             (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
              ((MPLUS) |$MaxLevel0| 1.)))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
                (($HIPOW) $STATE0 (($P) $IP $IQ)))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                ((MPLUS)
                 (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                 (($HIPOW) $STATE0 (($P) $IP $IQ))))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
            ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
             (($ERROR) "In state2matrix missing some contributions in"
              $STATE0 "since we are left with" $STATE00
              "after analysis")
             T $FALSE)
            ((MRETURN) (($COPYMATRIX) $MAT0))))) 
(ADDLABEL '$%I16) 
(DSKSETQ $%O16
         '((MDEFINE SIMP) (($STATE2MATRIX) $STATE0 |$MaxLevel0|)
           ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
            ((MSETQ) $MAT0
             (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
              ((MPLUS) |$MaxLevel0| 1.)))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
                (($HIPOW) $STATE0 (($P) $IP $IQ)))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                ((MPLUS)
                 (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                 (($HIPOW) $STATE0 (($P) $IP $IQ))))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
            ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
             (($ERROR) "In state2matrix missing some contributions in"
              $STATE0 "since we are left with" $STATE00
              "after analysis")
             T $FALSE)
            ((MRETURN) (($COPYMATRIX) $MAT0))))) 
(ADDLABEL '$%O16) 
(DSKSETQ $%I17 '((MSETQ) |$expand_reggeon_loaded| T)) 
(ADDLABEL '$%I17) 
(DSKSETQ $%O17 'T) 
(ADDLABEL '$%O17) 
(DSKSETQ $%O18
         '"/home/igor/tex/NoChaos/maxima.cov/STTT/10_exp_reggeon.v3.mat") 
(ADDLABEL '$%O18) 
(DSKSETQ $%I19
         '((MCOND) ((MNOT) |$expand_reggeon_loaded|)
           (($ERROR) "Cannot batch 10_exp_reggeon") T $FALSE)) 
(ADDLABEL '$%I19) 
(DSKSETQ $%O19 'NIL) 
(ADDLABEL '$%O19) 
(DSKSETQ $%I20 '(($BATCH) "20_der.v2.mat")) 
(ADDLABEL '$%I20) 
(DSKSETQ $%I21
         '(($DEFINE_VARIABLE) |$derivatives_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I21) 
(DSKSETQ $%O21 'NIL) 
(ADDLABEL '$%O21) 
(DSKSETQ $%I22 '(($DEFINE_VARIABLE) |$dbg_wrt_lambda| NIL $BOOLEAN)) 
(ADDLABEL '$%I22) 
(DSKSETQ $%O22 'NIL) 
(ADDLABEL '$%O22) 
(DSKSETQ $%I23 '(($DEFINE_VARIABLE) |$dbg_wrt_pair| NIL $BOOLEAN)) 
(ADDLABEL '$%I23) 
(DSKSETQ $%O23 'NIL) 
(ADDLABEL '$%O23) 
(DSKSETQ $%I24 '(($DEFINE_VARIABLE) |$dbg_wrt_states| NIL $BOOLEAN)) 
(ADDLABEL '$%I24) 
(DSKSETQ $%O24 'NIL) 
(ADDLABEL '$%O24) 
(DSKSETQ $%I25 '(($DEFINE_VARIABLE) |$dbg_wrt_contract| NIL $BOOLEAN)) 
(ADDLABEL '$%I25) 
(DSKSETQ $%O25 'NIL) 
(ADDLABEL '$%O25) 
(DSKSETQ $%I26 '(($DEFINE_VARIABLE) |$dbg_scalars| NIL $BOOLEAN)) 
(ADDLABEL '$%I26) 
(DSKSETQ $%O26 'NIL) 
(ADDLABEL '$%O26) 
(DSKSETQ $%I27 '((MSETQ) $INFLAG T)) 
(ADDLABEL '$%I27) 
(DSKSETQ $%O27 'T) 
(ADDLABEL '$%O27) 
(DSKSETQ $%I28 '((MSETQ) |$NIused| 0.)) 
(ADDLABEL '$%I28) 
(DSKSETQ $%O28 '0.) 
(ADDLABEL '$%O28) 
(DSKSETQ $%I29 '((MSETQ) |$objects_with_index| ((MLIST) $LA |$Sk| $K))) 
(ADDLABEL '$%I29) 
(DSKSETQ $%O29 '((MLIST SIMP) $LA |$Sk| $K)) 
(ADDLABEL '$%O29) 
(DSKSETQ $%I30
         '((MDEFINE)
           ((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
            $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LAK)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$laSk|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $KLA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$Skla|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I30) 
(DSKSETQ $%O30
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
            $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LAK)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$laSk|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $KLA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$Skla|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O30) 
(DSKSETQ $%I31
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $NPOW0 1.)
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LAK)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$laSk|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_lambda_other|)
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $KLA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$Skla|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_other_la|)
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I31) 
(DSKSETQ $%O31
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $NPOW0 1.)
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LAK)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$laSk|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_lambda_other|)
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $KLA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$Skla|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_other_la|)
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O31) 
(DSKSETQ $%I32
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
            $TERM0)
           ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
            ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
            ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.))
            ((MSETQ) $DER0 0.)
            ((MCOND) ((MGREATERP) $LEVEL10 0.)
             ((MSETQ) $DER00
              (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0|
               $TERM0))
             T
             ((MSETQ) $DER00
              ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
            ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
            ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
             ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
              ((MDO) $NT0 1. NIL NIL $LDER00 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_pair|
                 (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
                  "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
                 T $FALSE)
                ((MSETQ) $TMP_DER0
                 (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                  (($INPART) $DER00 $NT0)))
                ((MSETQ) $DER0
                 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
             T
             ((MPROGN)
              ((MCOND) |$dbg_wrt_pair|
               (($PRINT) "    SINGLE term: take der of" $DER00
                "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
               T $FALSE)
              ((MSETQ) $DER0
               (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                $DER00))))
            ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I32) 
(DSKSETQ $%O32
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
            $TERM0)
           ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
            ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
            ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.))
            ((MSETQ) $DER0 0.)
            ((MCOND) ((MGREATERP) $LEVEL10 0.)
             ((MSETQ) $DER00
              (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0|
               $TERM0))
             T
             ((MSETQ) $DER00
              ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
            ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
            ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
             ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
              ((MDO) $NT0 1. NIL NIL $LDER00 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_pair|
                 (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
                  "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
                 T $FALSE)
                ((MSETQ) $TMP_DER0
                 (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                  (($INPART) $DER00 $NT0)))
                ((MSETQ) $DER0
                 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
             T
             ((MPROGN)
              ((MCOND) |$dbg_wrt_pair|
               (($PRINT) "    SINGLE term: take der of" $DER00
                "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
               T $FALSE)
              ((MSETQ) $DER0
               (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                $DER00))))
            ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O32) 
(DSKSETQ $%I33
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
            $TERM0)
           ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
            ((MSETQ) $MAX_USED_LEVEL0
             (($LENGTH) $ONE_STATE_IN_MATRIX0))
            ((MSETQ) |$Der0| $TERM0)
            ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
             ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
              ((MCOND)
               ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
               ((MPROGN)
                ((MDO) $N_PQ 1. NIL NIL
                 (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
                 ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
                  ((MCOND)
                   (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
                   ((MPROGN)
                    ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
                     ((MSETQ) |$tmp_Der0|
                      ((MPLUS) |$tmp_Der0|
                       (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                        ((MPLUS) $L0 ((MMINUS) 1.))
                        ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
                    ((MSETQ) |$Der0| |$tmp_Der0|))
                   T
                   ((MSETQ) |$Der0|
                    (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                     ((MPLUS) $L0 ((MMINUS) 1.))
                     ((MPLUS) $C0 ((MMINUS) 1.)) |$Der0|)))))
                |$end_loop_c0|)
               T $FALSE)))
            ((MRETURN) |$Der0|)))) 
(ADDLABEL '$%I33) 
(DSKSETQ $%O33
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
            $TERM0)
           ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
            ((MSETQ) $MAX_USED_LEVEL0
             (($LENGTH) $ONE_STATE_IN_MATRIX0))
            ((MSETQ) |$Der0| $TERM0)
            ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
             ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
              ((MCOND)
               ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
               ((MPROGN)
                ((MDO) $N_PQ 1. NIL NIL
                 (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
                 ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
                  ((MCOND)
                   (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
                   ((MPROGN)
                    ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
                     ((MSETQ) |$tmp_Der0|
                      ((MPLUS) |$tmp_Der0|
                       (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                        ((MPLUS) $L0 ((MMINUS) 1.))
                        ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
                    ((MSETQ) |$Der0| |$tmp_Der0|))
                   T
                   ((MSETQ) |$Der0|
                    (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                     ((MPLUS) $L0 ((MMINUS) 1.))
                     ((MPLUS) $C0 ((MMINUS) 1.)) |$Der0|)))))
                |$end_loop_c0|)
               T $FALSE)))
            ((MRETURN) |$Der0|)))) 
(ADDLABEL '$%O33) 
(DSKSETQ $%I34
         '((MDEFINE)
           ((|$take_derivative_wrt_scalar_stateSV1|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
            ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
              ((MPROGN)
               ((MCOND) |$dbg_scalars|
                (($PRINT) "nr0=" $NR0 "out of"
                 (($LENGTH) $SCALARS_IN_MATRIX0))
                T $FALSE)
               ((MSETQ) |$tmp_DER0| 0.)
               ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
                ((MPROGN)
                 (($PRINT) "before length(DER0) is"
                  (($LENGTH) |$der0|))
                 ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
                  ((MSETQ) |$tmp_DER0|
                   ((MPLUS) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
                 ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
                T
                ((MPROGN)
                 ((MCOND) |$dbg_scalars|
                  (($PRINT) "SINGLE term " |$der0| "derivative wrt r="
                   $NR0 "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0)
                   "with nr=" $NR0)
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)))
              T $FALSE))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%I34) 
(DSKSETQ $%O34
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_scalar_stateSV1|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
            ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
              ((MPROGN)
               ((MCOND) |$dbg_scalars|
                (($PRINT) "nr0=" $NR0 "out of"
                 (($LENGTH) $SCALARS_IN_MATRIX0))
                T $FALSE)
               ((MSETQ) |$tmp_DER0| 0.)
               ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
                ((MPROGN)
                 (($PRINT) "before length(DER0) is"
                  (($LENGTH) |$der0|))
                 ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
                  ((MSETQ) |$tmp_DER0|
                   ((MPLUS) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
                 ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
                T
                ((MPROGN)
                 ((MCOND) |$dbg_scalars|
                  (($PRINT) "SINGLE term " |$der0| "derivative wrt r="
                   $NR0 "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0)
                   "with nr=" $NR0)
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)))
              T $FALSE))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%O34) 
(DSKSETQ $%I35
         '((MDEFINE)
           ((|$take_derivative_wrt_scalar_stateSV2|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
            ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
             ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
              (($PRINT)
               "in take_derivative_wrt_scalar_stateSV2 acting on" $LT0
               "terms")
              ((MDO) $NT0 1. NIL NIL $LT0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_states|
                 (($PRINT)
                  "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                  $NT0 "out of" $LT0 "now there are"
                  ((MCOND) ((MNOT) (($NUMBERP) |$der0|))
                   (($LENGTH) |$der0|) T 0.)
                  "terms")
                 T
                 ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                   $NT0 "(step 100) out of" $LT0)
                  T $FALSE))
                ((MSETQ) |$NIused| 0.)
                ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
                ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
                 NIL
                 ((MCOND)
                  ((MNOT)
                   ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                  ((MPROGN)
                   ((MSETQ) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
                   |$end_nr_loop|)
                  T $FALSE))
                ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
                |$end_t0_loop|)))
             T
             ((MPROGN) ((MSETQ) |$der0| $TERM0)
              ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
               NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                ((MPROGN)
                 ((MCOND) |$dbg_wrt_states|
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
                   |$der0| "derivative wrt r=" $NR0 "and"
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)
                T $FALSE))))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%I35) 
(DSKSETQ $%O35
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_scalar_stateSV2|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
            ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
             ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
              (($PRINT)
               "in take_derivative_wrt_scalar_stateSV2 acting on" $LT0
               "terms")
              ((MDO) $NT0 1. NIL NIL $LT0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_states|
                 (($PRINT)
                  "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                  $NT0 "out of" $LT0 "now there are"
                  ((MCOND) ((MNOT) (($NUMBERP) |$der0|))
                   (($LENGTH) |$der0|) T 0.)
                  "terms")
                 T
                 ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                   $NT0 "(step 100) out of" $LT0)
                  T $FALSE))
                ((MSETQ) |$NIused| 0.)
                ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
                ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
                 NIL
                 ((MCOND)
                  ((MNOT)
                   ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                  ((MPROGN)
                   ((MSETQ) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
                   |$end_nr_loop|)
                  T $FALSE))
                ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
                |$end_t0_loop|)))
             T
             ((MPROGN) ((MSETQ) |$der0| $TERM0)
              ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
               NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                ((MPROGN)
                 ((MCOND) |$dbg_wrt_states|
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
                   |$der0| "derivative wrt r=" $NR0 "and"
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)
                T $FALSE))))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%O35) 
(DSKSETQ $%I36
         '((MDEFINE) (($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0)
           ((MPROG)
            ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0
             $NPOW0 $OP0 $IND0 $NFAC0 $NR0 $NS0)
            ((MSETQ) $UTERM00 $UTERM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
             ((MRETURN) $UTERM0) T $FALSE)
            ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
            ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_contract|
               (($PRINT) "      Exam" $FAC0) T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
                ((MCOND)
                 ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
                  ((MNOT) ((MEQUAL) $NPOW0 2.)))
                 (($ERROR) "the power must be 2!! wrong term=" $UTERM0)
                 T $FALSE)
                ((MCOND)
                 ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
                 ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MCOND) ((MEQUAL) $OP0 $LA)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 |$Sk|)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 $K)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE))
               T
               ((MCOND)
                ((MAND) $ISOP0
                 (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
                ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
                 ((MCOND)
                  ((MNOT)
                   (($IS)
                    ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
                  ((MPROGN)
                   ((MSETQ) $OTHERFAC0
                    (($ASSOC) $IND0 $LIST_INDEX_FACS0))
                   ((MSETQ) $NR0 (($INPART) $FAC0 1.))
                   ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
                   ((MCOND) ((MLEQP) $NR0 $NS0)
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $FAC0 0.)
                        (($INPART) $OTHERFAC0 0.))
                       $NR0 (($INPART) $FAC0 2.) $NS0
                       (($INPART) $OTHERFAC0 2.))))
                    T
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $OTHERFAC0 0.)
                        (($INPART) $FAC0 0.))
                       $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                       (($INPART) $FAC0 2.)))))
                   ((MSETQ) $LIST_INDEX_FACS0
                    (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0)
                     $LIST_INDEX_FACS0)))
                  T
                  ((MSETQ) $LIST_INDEX_FACS0
                   (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
                T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
              |$end_fac_loop|))
            ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
             ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
            ((MRETURN) $CTERM0)))) 
(ADDLABEL '$%I36) 
(DSKSETQ $%O36
         '((MDEFINE SIMP) (($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0)
           ((MPROG)
            ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0
             $NPOW0 $OP0 $IND0 $NFAC0 $NR0 $NS0)
            ((MSETQ) $UTERM00 $UTERM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
             ((MRETURN) $UTERM0) T $FALSE)
            ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
            ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_contract|
               (($PRINT) "      Exam" $FAC0) T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
                ((MCOND)
                 ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
                  ((MNOT) ((MEQUAL) $NPOW0 2.)))
                 (($ERROR) "the power must be 2!! wrong term=" $UTERM0)
                 T $FALSE)
                ((MCOND)
                 ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
                 ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MCOND) ((MEQUAL) $OP0 $LA)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 |$Sk|)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 $K)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE))
               T
               ((MCOND)
                ((MAND) $ISOP0
                 (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
                ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
                 ((MCOND)
                  ((MNOT)
                   (($IS)
                    ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
                  ((MPROGN)
                   ((MSETQ) $OTHERFAC0
                    (($ASSOC) $IND0 $LIST_INDEX_FACS0))
                   ((MSETQ) $NR0 (($INPART) $FAC0 1.))
                   ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
                   ((MCOND) ((MLEQP) $NR0 $NS0)
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $FAC0 0.)
                        (($INPART) $OTHERFAC0 0.))
                       $NR0 (($INPART) $FAC0 2.) $NS0
                       (($INPART) $OTHERFAC0 2.))))
                    T
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $OTHERFAC0 0.)
                        (($INPART) $FAC0 0.))
                       $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                       (($INPART) $FAC0 2.)))))
                   ((MSETQ) $LIST_INDEX_FACS0
                    (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0)
                     $LIST_INDEX_FACS0)))
                  T
                  ((MSETQ) $LIST_INDEX_FACS0
                   (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
                T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
              |$end_fac_loop|))
            ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
             ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
            ((MRETURN) $CTERM0)))) 
(ADDLABEL '$%O36) 
(DSKSETQ $%I37
         '((MDEFINE) (($CONTRACT_PAIRS) |$utermS0|)
           ((MPROG) ((MLIST) $SUM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
             ((MPROGN) ((MSETQ) $SUM0 0.)
              ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
               ((MSETQ) $SUM0
                ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
             T
             ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
            ((MRETURN) $SUM0)))) 
(ADDLABEL '$%I37) 
(DSKSETQ $%O37
         '((MDEFINE SIMP) (($CONTRACT_PAIRS) |$utermS0|)
           ((MPROG) ((MLIST) $SUM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
             ((MPROGN) ((MSETQ) $SUM0 0.)
              ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
               ((MSETQ) $SUM0
                ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
             T
             ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
            ((MRETURN) $SUM0)))) 
(ADDLABEL '$%O37) 
(DSKSETQ $%I38 '((MSETQ) |$derivatives_loaded| T)) 
(ADDLABEL '$%I38) 
(DSKSETQ $%O38 'T) 
(ADDLABEL '$%O38) 
(DSKSETQ $%O39 '"/home/igor/tex/NoChaos/maxima.cov/STTT/20_der.v2.mat") 
(ADDLABEL '$%O39) 
(DSKSETQ $%I40
         '((MCOND) ((MNOT) |$derivatives_loaded|)
           (($ERROR) "Cannot batch 20_der") T $FALSE)) 
(ADDLABEL '$%I40) 
(DSKSETQ $%O40 'NIL) 
(ADDLABEL '$%O40) 
(DSKSETQ $%I41 '(($BATCH) "39_aux_functions_for_amplitudes.v0.mat")) 
(ADDLABEL '$%I41) 
(DSKSETQ $%I42 '(($DEFINE_VARIABLE) |$compute_pp_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I42) 
(DSKSETQ $%O42 'NIL) 
(ADDLABEL '$%O42) 
(DSKSETQ $%I43 '(($DEFINE_VARIABLE) $AP 2. $INTEGER)) 
(ADDLABEL '$%I43) 
(DSKSETQ $%O43 '2.) 
(ADDLABEL '$%O43) 
(DSKSETQ $%I44
         '((MDEFINE) (($TRUE_XX) $R $S)
           ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))) 
(ADDLABEL '$%I44) 
(DSKSETQ $%O44
         '((MDEFINE SIMP) (($TRUE_XX) $R $S)
           ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))) 
(ADDLABEL '$%O44) 
(DSKSETQ $%I45
         '((MDEFINE) ((|$otherN|) $M $N)
           ((MCOND)
            ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
             ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
            3. T
            ((MCOND)
             ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
              ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
             2. T
             ((MCOND)
              ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
               ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
              1. T $FALSE))))) 
(ADDLABEL '$%I45) 
(DSKSETQ $%O45
         '((MDEFINE SIMP) ((|$otherN|) $M $N)
           ((MCOND)
            ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
             ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
            3. T
            ((MCOND)
             ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
              ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
             2. T
             ((MCOND)
              ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
               ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
              1. T $FALSE))))) 
(ADDLABEL '$%O45) 
(DSKSETQ $%I46
         '((MDEFINE) (($COMPUTE_PP3) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MDO) $N 1. NIL NIL |$nn| NIL
              ((MCOND) ((MEQUAL) $M $N)
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
                 $AP))
               T
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
                 ((MPLUS)
                  ((MPLUS) 1.
                   ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))) 
(ADDLABEL '$%I46) 
(DSKSETQ $%O46
         '((MDEFINE SIMP) (($COMPUTE_PP3) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MDO) $N 1. NIL NIL |$nn| NIL
              ((MCOND) ((MEQUAL) $M $N)
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
                 $AP))
               T
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
                 ((MPLUS)
                  ((MPLUS) 1.
                   ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))) 
(ADDLABEL '$%O46) 
(DSKSETQ $%I47
         '((MDEFINE) (($PP3ONSHELL) $M $N) (($NUM_PP3 ARRAY) $M $N))) 
(ADDLABEL '$%I47) 
(DSKSETQ $%O47
         '((MDEFINE SIMP) (($PP3ONSHELL) $M $N)
           (($NUM_PP3 ARRAY) $M $N))) 
(ADDLABEL '$%O47) 
(DSKSETQ $%I48
         '((MSETQ) (($NUM_XX3 ARRAY) 1. 2.)
           ((MQUOTIENT) |$Xi| ((MPLUS) 1. ((MMINUS) |$Xi|))))) 
(ADDLABEL '$%I48) 
(DSKSETQ $%O48
         '((MTIMES SIMP)
           ((MEXPT SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$Xi|))
            -1.)
           |$Xi|)) 
(ADDLABEL '$%O48) 
(DSKSETQ $%I49 '((MSETQ) (($NUM_XX3 ARRAY) 1. 3.) |$Xi|)) 
(ADDLABEL '$%I49) 
(DSKSETQ $%O49 '|$Xi|) 
(ADDLABEL '$%O49) 
(DSKSETQ $%I50 '((MSETQ) (($NUM_XX3 ARRAY) 2. 3.) 1.)) 
(ADDLABEL '$%I50) 
(DSKSETQ $%O50 '1.) 
(ADDLABEL '$%O50) 
(DSKSETQ $%I51
         '((MDEFINE) (($TRUE_GF_XX3) $R $S) (($NUM_XX3 ARRAY) $R $S))) 
(ADDLABEL '$%I51) 
(DSKSETQ $%O51
         '((MDEFINE SIMP) (($TRUE_GF_XX3) $R $S)
           (($NUM_XX3 ARRAY) $R $S))) 
(ADDLABEL '$%O51) 
(DSKSETQ $%I52
         '((MDEFINE) (($GF_XX3) $M $N)
           ((MCOND) ((MEQUAL) $M 1.) |$x1| T
            ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
             ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
              |$x3|))))) 
(ADDLABEL '$%I52) 
(DSKSETQ $%O52
         '((MDEFINE SIMP) (($GF_XX3) $M $N)
           ((MCOND) ((MEQUAL) $M 1.) |$x1| T
            ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
             ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
              |$x3|))))) 
(ADDLABEL '$%O52) 
(DSKSETQ $%I53
         '((MDEFINE) (($COMPUTE_PP4) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
              ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
               $AP)))
            ((MSETQ) |$Mu|
             ((MPLUS)
              ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
              ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
            ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))) 
(ADDLABEL '$%I53) 
(DSKSETQ $%O53
         '((MDEFINE SIMP) (($COMPUTE_PP4) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
              ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
               $AP)))
            ((MSETQ) |$Mu|
             ((MPLUS)
              ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
              ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
            ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))) 
(ADDLABEL '$%O53) 
(DSKSETQ $%I54
         '((MDEFINE) (($PP4ONSHELL) $M $N) (($NUM_PP4 ARRAY) $M $N))) 
(ADDLABEL '$%I54) 
(DSKSETQ $%O54
         '((MDEFINE SIMP) (($PP4ONSHELL) $M $N)
           (($NUM_PP4 ARRAY) $M $N))) 
(ADDLABEL '$%O54) 
(DSKSETQ $%I55
         '((MDEFINE) (($COMPUTE_XX4))
           ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
            (($REMARRAY) $NUM_XX4)
            ((MSETQ) $GF_X_RULES
             ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
              ((MEQUAL) |$om|
               ((MQUOTIENT)
                ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
                 (($XX) 1. 3.))
                (($XX) 2. 4.)))))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
              ((MEQUAL)
               ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.)
                (($XX) 2. 4.))
               ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
            ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
            ((MSETQ) $SO_X13
             (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
            ((MSETQ) $XX4_LIST
             (($MAKELIST)
              (($MAKELIST)
               ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S))
               $S ((MPLUS) $R 1.) |$nn|)
              $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
            ((MSETQ) $XX4_LIST
             (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
            ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
            ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
             (($MAP) ":" ((MLIST) (($LHS) $GFXX0))
              ((MLIST) (($RHS) $GFXX0))))
            ((MSETQ) |$dx3_dOM|
             (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
            ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES))
            |$xx4_done|))) 
(ADDLABEL '$%I55) 
(DSKSETQ $%O55
         '((MDEFINE SIMP) (($COMPUTE_XX4))
           ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
            (($REMARRAY) $NUM_XX4)
            ((MSETQ) $GF_X_RULES
             ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
              ((MEQUAL) |$om|
               ((MQUOTIENT)
                ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
                 (($XX) 1. 3.))
                (($XX) 2. 4.)))))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
              ((MEQUAL)
               ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.)
                (($XX) 2. 4.))
               ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
            ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
            ((MSETQ) $SO_X13
             (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
            ((MSETQ) $XX4_LIST
             (($MAKELIST)
              (($MAKELIST)
               ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S))
               $S ((MPLUS) $R 1.) |$nn|)
              $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
            ((MSETQ) $XX4_LIST
             (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
            ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
            ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
             (($MAP) ":" ((MLIST) (($LHS) $GFXX0))
              ((MLIST) (($RHS) $GFXX0))))
            ((MSETQ) |$dx3_dOM|
             (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
            ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES))
            |$xx4_done|))) 
(ADDLABEL '$%O55) 
(DSKSETQ $%I56
         '((MDEFINE) (($TRUE_GF_XX4) $R $S) (($NUM_XX4 ARRAY) $R $S))) 
(ADDLABEL '$%I56) 
(DSKSETQ $%O56
         '((MDEFINE SIMP) (($TRUE_GF_XX4) $R $S)
           (($NUM_XX4 ARRAY) $R $S))) 
(ADDLABEL '$%O56) 
(DSKSETQ $%I57
         '((MDEFINE) ((|$check_cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
              ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
              ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
              ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
              ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
              ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
              ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
              ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
              ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
              ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%I57) 
(DSKSETQ $%O57
         '((MDEFINE SIMP) ((|$check_cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
              ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
              ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
              ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
              ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
              ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
              ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
              ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
              ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
              ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%O57) 
(DSKSETQ $%I58
         '((MDEFINE) ((|$cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%I58) 
(DSKSETQ $%O58
         '((MDEFINE SIMP) ((|$cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%O58) 
(DSKSETQ $%I59
         '((MDEFINE) ((|$check_cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%I59) 
(DSKSETQ $%O59
         '((MDEFINE SIMP) ((|$check_cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%O59) 
(DSKSETQ $%I60
         '((MDEFINE) ((|$cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%I60) 
(DSKSETQ $%O60
         '((MDEFINE SIMP) ((|$cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%O60) 
(DSKSETQ $%I61
         '((MDEFINE) ((|$check_swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%I61) 
(DSKSETQ $%O61
         '((MDEFINE SIMP) ((|$check_swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%O61) 
(DSKSETQ $%I62
         '((MDEFINE) ((|$swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%I62) 
(DSKSETQ $%O62
         '((MDEFINE SIMP) ((|$swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%O62) 
(DSKSETQ $%I63
         '((MDEFINE) ((|$swap_gfA_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|))) $AMP00)))) 
(ADDLABEL '$%I63) 
(DSKSETQ $%O63
         '((MDEFINE SIMP) ((|$swap_gfA_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|))) $AMP00)))) 
(ADDLABEL '$%O63) 
(DSKSETQ $%I64
         '((MDEFINE) (($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|)
           ((MPROG) ((MSETQ) |$nn| 4.)
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
            ((MSETQ) $GH_00
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) $GH_0P
             (($FACTOR)
              (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_0p|
             (($FACTOR)
              (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_pp|
             (($FACTOR)
              (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.)
               ((MEQUAL) |$Mt| 0.))))
            ((MSETQ) |$gh_TTT0|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTT|
             (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))) 
(ADDLABEL '$%I64) 
(DSKSETQ $%O64
         '((MDEFINE SIMP) (($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|)
           ((MPROG) ((MSETQ) |$nn| 4.)
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
            ((MSETQ) $GH_00
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) $GH_0P
             (($FACTOR)
              (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_0p|
             (($FACTOR)
              (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_pp|
             (($FACTOR)
              (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.)
               ((MEQUAL) |$Mt| 0.))))
            ((MSETQ) |$gh_TTT0|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTT|
             (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))) 
(ADDLABEL '$%O64) 
(DSKSETQ $%I65 '((MSETQ) |$compute_pp_loaded| T)) 
(ADDLABEL '$%I65) 
(DSKSETQ $%O65 'T) 
(ADDLABEL '$%O65) 
(DSKSETQ $%O66
         '"/home/igor/tex/NoChaos/maxima.cov/STTT/39_aux_functions_for_amplitudes.v0.mat") 
(ADDLABEL '$%O66) 
(DSKSETQ $%I67
         '((MCOND) ((MNOT) |$compute_pp_loaded|)
           (($ERROR) "Cannot batch 39_aux_functions_for_amplitudes") T
           $FALSE)) 
(ADDLABEL '$%I67) 
(DSKSETQ $%O67 'NIL) 
(ADDLABEL '$%O67) 
(DSKSETQ $%I68 '(($BATCH) "32_compute_4pts_amplitude.v0.3.mat")) 
(ADDLABEL '$%I68) 
(DSKSETQ $%I69 '(($DEFINE_VARIABLE) |$amp_4pts_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I69) 
(DSKSETQ $%O69 'NIL) 
(ADDLABEL '$%O69) 
(DSKSETQ $%I70
         '((MDEFINE) (($ORDERXX) $R $S)
           ((MCOND) ((MEQUAL) $R $S) 0. T
            ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
             ((MMINUS) (($XX) $S $R)))))) 
(ADDLABEL '$%I70) 
(DSKSETQ $%O70
         '((MDEFINE SIMP) (($ORDERXX) $R $S)
           ((MCOND) ((MEQUAL) $R $S) 0. T
            ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
             ((MMINUS) (($XX) $S $R)))))) 
(ADDLABEL '$%O70) 
(DSKSETQ $%I71
         '((MDEFINE) (($ORDERPP) $R $S)
           ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))) 
(ADDLABEL '$%I71) 
(DSKSETQ $%O71
         '((MDEFINE SIMP) (($ORDERPP) $R $S)
           ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))) 
(ADDLABEL '$%O71) 
(DSKSETQ $%I72
         '((MDEFINE) (($TRUE_KK) $R $M $S $N)
           ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))) 
(ADDLABEL '$%I72) 
(DSKSETQ $%O72
         '((MDEFINE SIMP) (($TRUE_KK) $R $M $S $N)
           ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))) 
(ADDLABEL '$%O72) 
(DSKSETQ $%I73
         '((MDEFINE) ((|$true_Skk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%I73) 
(DSKSETQ $%O73
         '((MDEFINE SIMP) ((|$true_Skk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%O73) 
(DSKSETQ $%I74
         '((MDEFINE) ((|$true_kSk|) $S $N $R $M)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%I74) 
(DSKSETQ $%O74
         '((MDEFINE SIMP) ((|$true_kSk|) $S $N $R $M)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%O74) 
(DSKSETQ $%I75
         '((MDEFINE) ((|$true_SkSk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
            (($SUM)
             (($SUM)
              ((MTIMES) (($ORDERPP) $T $U)
               ((MEXPT) (($ORDERXX) $R $T) $M)
               ((MEXPT) (($ORDERXX) $S $U) $N))
              $T 1. |$nn|)
             $U 1. |$nn|)))) 
(ADDLABEL '$%I75) 
(DSKSETQ $%O75
         '((MDEFINE SIMP) ((|$true_SkSk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
            (($SUM)
             (($SUM)
              ((MTIMES) (($ORDERPP) $T $U)
               ((MEXPT) (($ORDERXX) $R $T) $M)
               ((MEXPT) (($ORDERXX) $S $U) $N))
              $T 1. |$nn|)
             $U 1. |$nn|)))) 
(ADDLABEL '$%O75) 
(DSKSETQ $%I76
         '((MDEFINE) (($FROM_STATE_TO_ADDEND_LIST) $STATE0)
           ((MPROG)
            ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T
             $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
             ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
            ((MSETQ) $LIST0
             (($MAKELIST) (($INPART) $STATE0 $T) $T 1.
              (($LENGTH) $STATE0)))
            ((MRETURN) $LIST0)))) 
(ADDLABEL '$%I76) 
(DSKSETQ $%O76
         '((MDEFINE SIMP) (($FROM_STATE_TO_ADDEND_LIST) $STATE0)
           ((MPROG)
            ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T
             $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
             ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
            ((MSETQ) $LIST0
             (($MAKELIST) (($INPART) $STATE0 $T) $T 1.
              (($LENGTH) $STATE0)))
            ((MRETURN) $LIST0)))) 
(ADDLABEL '$%O76) 
(DSKSETQ $%I77
         '((MDEFINE)
           (($EXTRACT_AND_NORMALIZE_COEFFS)
            $LIST_OF_LISTS_OF_SUBSTATES0)
           ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
            ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
              ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
               ((MPROGN) ((MSETQ) $S00 $S0)
                ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                 ((MPROGN)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)))
                ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
                 ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                  ((MPROGN)
                   ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
                   ((MCOND) ((MGREATERP) $POW0 0.)
                    ((MSETQ) $S00
                     ((MTIMES)
                      ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                      ((MEXPT)
                       ((MQUOTIENT)
                        ((MQUOTIENT) ((MMINUS) 1.)
                         ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                        ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                       $POW0)))
                    T $FALSE))))
                ((MCOND)
                 ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
                  ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
                 (($ERROR)
                  "extract_and_normalize_coeffs cannot compute normalized coeff from"
                  $S0 "left over is" $S00)
                 T $FALSE)
                ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
              ((MSETQ) $COEFFS_LIST0
               (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
            ((MRETURN) $COEFFS_LIST0)))) 
(ADDLABEL '$%I77) 
(DSKSETQ $%O77
         '((MDEFINE SIMP)
           (($EXTRACT_AND_NORMALIZE_COEFFS)
            $LIST_OF_LISTS_OF_SUBSTATES0)
           ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
            ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
              ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
               ((MPROGN) ((MSETQ) $S00 $S0)
                ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                 ((MPROGN)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)))
                ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
                 ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                  ((MPROGN)
                   ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
                   ((MCOND) ((MGREATERP) $POW0 0.)
                    ((MSETQ) $S00
                     ((MTIMES)
                      ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                      ((MEXPT)
                       ((MQUOTIENT)
                        ((MQUOTIENT) ((MMINUS) 1.)
                         ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                        ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                       $POW0)))
                    T $FALSE))))
                ((MCOND)
                 ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
                  ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
                 (($ERROR)
                  "extract_and_normalize_coeffs cannot compute normalized coeff from"
                  $S0 "left over is" $S00)
                 T $FALSE)
                ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
              ((MSETQ) $COEFFS_LIST0
               (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
            ((MRETURN) $COEFFS_LIST0)))) 
(ADDLABEL '$%O77) 
(DSKSETQ $%I78
         '((MDEFINE) ((|$amplitudeN4V1|) $STATES_LIST0)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) |$Partials0|
                  (($ENDCONS)
                   ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                    $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                   |$Partials0|))
                 ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I78) 
(DSKSETQ $%O78
         '((MDEFINE SIMP) ((|$amplitudeN4V1|) $STATES_LIST0)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) |$Partials0|
                  (($ENDCONS)
                   ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                    $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                   |$Partials0|))
                 ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O78) 
(DSKSETQ $%I79
         '((MDEFINE)
           ((|$amplitudeN4V1_list|) $STATES_LIST0
            $CHECKPOINT_SAVE_FILENAME)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MPROGN)
              ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
               ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
                ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                 ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                  (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                   "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                   (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                   (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                   "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                   "s")
                  ((MSETQ) $LIST_OF_SUBSTATES0
                   ((MLIST)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                  (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                  ((MSETQ) $SL0
                   (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                    $LIST_OF_SUBSTATES0))
                  ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                  ((MSETQ) $NAS_LIST0
                   (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                  ((MSETQ) $US0
                   ((|$compute_levels_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS0
                   ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS_LIST0
                   (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                  ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                  ((MSETQ) $EI0
                   (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                    $DS_RULES0))
                  ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                  ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Computed the expression on which we must act with derivatives in"
                   ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                  ((MSETQ) $PARTIAL_AMP0
                   ((MTIMES)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
                    ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                     $EX_EI0)))
                  ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Taken the derivatives and computed the partial amplitude in"
                   ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                   "s")
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                    |$Partials0|))
                  |$end_3_loops|))))
              (($SAVE)
               (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_"
                (($STRING) $NA1) ".lisp")
               $NA1 $STATES_LIST0 |$Partials0|)
              |$end_na1_loop|))
            ((MRETURN) |$Partials0|)))) 
(ADDLABEL '$%I79) 
(DSKSETQ $%O79
         '((MDEFINE SIMP)
           ((|$amplitudeN4V1_list|) $STATES_LIST0
            $CHECKPOINT_SAVE_FILENAME)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MPROGN)
              ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
               ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
                ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                 ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                  (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                   "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                   (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                   (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                   "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                   "s")
                  ((MSETQ) $LIST_OF_SUBSTATES0
                   ((MLIST)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                  (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                  ((MSETQ) $SL0
                   (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                    $LIST_OF_SUBSTATES0))
                  ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                  ((MSETQ) $NAS_LIST0
                   (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                  ((MSETQ) $US0
                   ((|$compute_levels_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS0
                   ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS_LIST0
                   (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                  ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                  ((MSETQ) $EI0
                   (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                    $DS_RULES0))
                  ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                  ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Computed the expression on which we must act with derivatives in"
                   ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                  ((MSETQ) $PARTIAL_AMP0
                   ((MTIMES)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
                    ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                     $EX_EI0)))
                  ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Taken the derivatives and computed the partial amplitude in"
                   ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                   "s")
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                    |$Partials0|))
                  |$end_3_loops|))))
              (($SAVE)
               (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_"
                (($STRING) $NA1) ".lisp")
               $NA1 $STATES_LIST0 |$Partials0|)
              |$end_na1_loop|))
            ((MRETURN) |$Partials0|)))) 
(ADDLABEL '$%O79) 
(DSKSETQ $%I80
         '((MDEFINE)
           ((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                  (($RATSIMP)
                   (($EV) $FINAL_PARTIAL_AMP0
                    ((MEQUAL) $PP $PP4ONSHELL)
                    ((MEQUAL) $XX $TRUE_GF_XX4))))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I80) 
(DSKSETQ $%O80
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                  (($RATSIMP)
                   (($EV) $FINAL_PARTIAL_AMP0
                    ((MEQUAL) $PP $PP4ONSHELL)
                    ((MEQUAL) $XX $TRUE_GF_XX4))))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O80) 
(DSKSETQ $%I81
         '((MDEFINE)
           ((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I81) 
(DSKSETQ $%O81
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O81) 
(DSKSETQ $%I82
         '((MDEFINE)
           ((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratexpand the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
                  "terms")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I82) 
(DSKSETQ $%O82
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratexpand the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
                  "terms")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O82) 
(DSKSETQ $%I83 '((MSETQ) |$amp_4pts_loaded| T)) 
(ADDLABEL '$%I83) 
(DSKSETQ $%O83 'T) 
(ADDLABEL '$%O83) 
(DSKSETQ $%O84
         '"/home/igor/tex/NoChaos/maxima.cov/STTT/32_compute_4pts_amplitude.v0.3.mat") 
(ADDLABEL '$%O84) 
(DSKSETQ $%I85
         '((MCOND) ((MNOT) |$amp_4pts_loaded|)
           (($ERROR) "Cannot batch 32_compute_4pts_amplitude") T
           $FALSE)) 
(ADDLABEL '$%I85) 
(DSKSETQ $%O85 'NIL) 
(ADDLABEL '$%O85) 
(DSKSETQ $%I86 '(($BATCH) "40_define_test_states.v1.mat")) 
(ADDLABEL '$%I86) 
(DSKSETQ $%I87
         '((MDEFINE) ((|$SetStates|) |$dd0|)
           ((MPROG) ((MSETQ) |$Lev0| 2.)
            ((MSETQ) |$Null2|
             (($EV)
              ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
               ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
               ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
               ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 3.)
            ((MSETQ) |$Null3|
             (($EV)
              ((MPLUS)
               ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.)
                |$dd|)
               ((MMINUS)
                ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.)
                 |$dd|))
               ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
               ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 0.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 3.))
               ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$dd| |$dd0|)))
            ((MSETQ) |$Lev0| 4.)
            ((MSETQ) |$S4z|
             ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
              ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 5742. (($P) 2. 2.))
              ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
            ((MSETQ) |$S4m|
             ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
              ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 2268. (($P) 2. 2.))
              ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
              ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S4r1|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.) |$d|)
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.))
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 4.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r2|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.)
                |$d|)
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 4. 0.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
               ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r3|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 3. 1.))
               ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.))
               ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1|
             (($EV)
              ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
               ((MTIMES) 624. (($P) 3. 1.))
               ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 936. (($P) 2. 2.))
               ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES)
                ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
                 ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
            ((MSETQ) |$Null4r2|
             ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
              ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 4050. (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null4g|
             (($EV)
              ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|)
                2.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                8.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
                6.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|)
                72.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
               ((MTIMES) 6. (($P) 3. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
               ((MTIMES) 3. (($P) 2. 2.))
               ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
               ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
               ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
               ((MQUOTIENT)
                ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
                6.)
               ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.))
                72.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4cr|
             ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
              ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S6m|
             ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
              ((MTIMES) 28320. (($P) 5. 1.))
              ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 82400. (($P) 3. 3.))
              ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S6z|
             ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
              ((MTIMES) 1177320. (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
              ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 929500. (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
            ((MSETQ) |$Null6r16|
             ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
              ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
              ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 3074625000. (($P) 3. 3.))
              ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.))
              ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
              ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
            ((MSETQ) |$Null6g|
             (($EV)
              ((MPLUS)
               ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
               ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
               ((MQUOTIENT)
                ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|))
                4.)
               ((MQUOTIENT)
                ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|) 168.)
               ((MQUOTIENT)
                ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)
                 |$d|)
                280.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
               ((MQUOTIENT)
                ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MMINUS)
                 ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|) 378.)
               ((MQUOTIENT)
                ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
                 |$d|)
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.)
                 |$d|)
                945.)
               ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|) 2520.)
               ((MQUOTIENT)
                ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                140.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)
                 |$d|)
                252.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|) 7560.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.)))
                18.)
               ((MTIMES) 110. (($P) 5. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
               ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
               ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.))
                12.)
               ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
               ((MQUOTIENT)
                ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.))
                70.)
               ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
               ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.))
                7.)
               ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
               ((MQUOTIENT)
                ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.))
                54.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.))
                6.)
               ((MQUOTIENT)
                ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.)
                 (($P) 3. 0.))
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.)
                 (($P) 3. 0.))
                3780.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
                14.)
               ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
               ((MQUOTIENT)
                ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
                28.)
               ((MQUOTIENT)
                ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.))
                45.)
               ((MQUOTIENT)
                ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.))
                280.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
                 (($P) 2. 0.))
                140.)
               ((MQUOTIENT)
                ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.))
                630.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 1. 1.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
                37800.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 8.)
            ((MSETQ) |$S8m1|
             ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.)
               (($P) 7. 0.))
              ((MTIMES) 8289945720. (($P) 6. 2.))
              ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
              ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 0.))
              ((MTIMES) 8399122200. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 1.))
              ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 4515839300.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 300059350. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2066129100.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 47098800. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
            ((MSETQ) |$S8m2|
             ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) 51399096. (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
              ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
              ((MTIMES) 46431000. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
              ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1903750. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
              ((MTIMES) 419373360. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 6188984592. (($P) 5. 3.))
              ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 20048000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 8144150. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 23738400. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
              ((MTIMES) 359941680. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 5264441616. (($P) 5. 3.))
              ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 17416000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6809950. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 20437200. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S10z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
              ((MTIMES) 94471732800. (($P) 9. 1.))
              ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 1017474393600. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1805580000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
              ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.)
               (($P) 6. 1.))
              ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 607282147584. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 20082748000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 36082698000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 23408646912.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 28894320000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 771289485750.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 11311477275. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 612360000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 575909838000.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 816480000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 27552406000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 34574400000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 11854080000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 40166544600. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 2. 2.))))
            ((MSETQ) |$S10z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
              ((MTIMES) 65112321600. (($P) 9. 1.))
              ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 690708211200. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 7. 1.))
              ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
              ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 2261880000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 6. 0.))
              ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 376838832384. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 3.))
              ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 2.))
              ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 11114538000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 24356973312.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.)
               (($P) 4. 4.))
              ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6161648325.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 14804370000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
              ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1210524000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6667920000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 359389840950.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
               (($P) 4. 1.))
              ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1210524000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 338354074800.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 16134720000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 18276010200. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))))
            ((MSETQ) |$S103z|
             ((MPLUS)
              ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
              ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
              ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.)
               (($P) 9. 0.))
              ((MTIMES) 36360611332200. (($P) 8. 2.))
              ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
              ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
              ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1631223468000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.)
               (($P) 7. 0.))
              ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 7. 0.))
              ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) 372093476932800. (($P) 6. 4.))
              ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.)
               (($P) 6. 2.))
              ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
              ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.)
               (($P) 6. 0.))
              ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 540966535200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 6. 0.))
              ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.)
               (($P) 5. 3.))
              ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 1170019452000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.)
               (($P) 5. 2.))
              ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
              ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 4662858416400.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.)
               (($P) 5. 0.))
              ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
              ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 5. 0.))
              ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 805050582525.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 3.))
              ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 9453628800.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
              ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
              ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 4. 2.))
              ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 40416163200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 237200140800.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 112702665600.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
               (($P) 4. 1.))
              ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 161245123200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 4. 1.))
              ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 232452259200. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 324362765475. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.)
               (($P) 4. 0.))
              ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 811066032000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
              ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 7740984220200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
              ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 185345126400.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 430303104000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
              ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 3. 2.))
              ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 437098032000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 296415302400. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 37933056000. (($P) 1. 0.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 270273024000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 552463430400.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
              ((MTIMES) 300421900800. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
               ((MEXPT) (($P) 3. 0.) 3.))
              ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.)
               (($P) 2. 1.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 441839664000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 14224896000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 10668672000.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 8001504000.)
               ((MEXPT) (($P) 1. 0.) 2.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 99574272000.)
               ((MEXPT) (($P) 1. 1.) 3.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 3.))
              ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 16003008000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.)
               (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 4.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 3.))))
            |$states_defined|))) 
(ADDLABEL '$%I87) 
(DSKSETQ $%O87
         '((MDEFINE SIMP) ((|$SetStates|) |$dd0|)
           ((MPROG) ((MSETQ) |$Lev0| 2.)
            ((MSETQ) |$Null2|
             (($EV)
              ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
               ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
               ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
               ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 3.)
            ((MSETQ) |$Null3|
             (($EV)
              ((MPLUS)
               ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.)
                |$dd|)
               ((MMINUS)
                ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.)
                 |$dd|))
               ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
               ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 0.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 3.))
               ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$dd| |$dd0|)))
            ((MSETQ) |$Lev0| 4.)
            ((MSETQ) |$S4z|
             ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
              ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 5742. (($P) 2. 2.))
              ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
            ((MSETQ) |$S4m|
             ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
              ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 2268. (($P) 2. 2.))
              ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
              ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S4r1|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.) |$d|)
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.))
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 4.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r2|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.)
                |$d|)
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 4. 0.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
               ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r3|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 3. 1.))
               ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.))
               ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1|
             (($EV)
              ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
               ((MTIMES) 624. (($P) 3. 1.))
               ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 936. (($P) 2. 2.))
               ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES)
                ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
                 ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
            ((MSETQ) |$Null4r2|
             ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
              ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 4050. (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null4g|
             (($EV)
              ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|)
                2.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                8.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
                6.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|)
                72.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
               ((MTIMES) 6. (($P) 3. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
               ((MTIMES) 3. (($P) 2. 2.))
               ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
               ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
               ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
               ((MQUOTIENT)
                ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
                6.)
               ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.))
                72.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4cr|
             ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
              ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S6m|
             ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
              ((MTIMES) 28320. (($P) 5. 1.))
              ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 82400. (($P) 3. 3.))
              ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S6z|
             ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
              ((MTIMES) 1177320. (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
              ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 929500. (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
            ((MSETQ) |$Null6r16|
             ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
              ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
              ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 3074625000. (($P) 3. 3.))
              ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.))
              ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
              ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
            ((MSETQ) |$Null6g|
             (($EV)
              ((MPLUS)
               ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
               ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
               ((MQUOTIENT)
                ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|))
                4.)
               ((MQUOTIENT)
                ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|) 168.)
               ((MQUOTIENT)
                ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)
                 |$d|)
                280.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
               ((MQUOTIENT)
                ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MMINUS)
                 ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|) 378.)
               ((MQUOTIENT)
                ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
                 |$d|)
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.)
                 |$d|)
                945.)
               ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|) 2520.)
               ((MQUOTIENT)
                ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                140.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)
                 |$d|)
                252.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|) 7560.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.)))
                18.)
               ((MTIMES) 110. (($P) 5. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
               ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
               ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.))
                12.)
               ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
               ((MQUOTIENT)
                ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.))
                70.)
               ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
               ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.))
                7.)
               ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
               ((MQUOTIENT)
                ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.))
                54.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.))
                6.)
               ((MQUOTIENT)
                ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.)
                 (($P) 3. 0.))
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.)
                 (($P) 3. 0.))
                3780.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
                14.)
               ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
               ((MQUOTIENT)
                ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
                28.)
               ((MQUOTIENT)
                ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.))
                45.)
               ((MQUOTIENT)
                ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.))
                280.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
                 (($P) 2. 0.))
                140.)
               ((MQUOTIENT)
                ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.))
                630.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 1. 1.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
                37800.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 8.)
            ((MSETQ) |$S8m1|
             ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.)
               (($P) 7. 0.))
              ((MTIMES) 8289945720. (($P) 6. 2.))
              ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
              ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 0.))
              ((MTIMES) 8399122200. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 1.))
              ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 4515839300.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 300059350. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2066129100.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 47098800. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
            ((MSETQ) |$S8m2|
             ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) 51399096. (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
              ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
              ((MTIMES) 46431000. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
              ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1903750. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
              ((MTIMES) 419373360. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 6188984592. (($P) 5. 3.))
              ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 20048000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 8144150. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 23738400. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
              ((MTIMES) 359941680. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 5264441616. (($P) 5. 3.))
              ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 17416000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6809950. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 20437200. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S10z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
              ((MTIMES) 94471732800. (($P) 9. 1.))
              ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 1017474393600. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1805580000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
              ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.)
               (($P) 6. 1.))
              ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 607282147584. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 20082748000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 36082698000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 23408646912.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 28894320000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 771289485750.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 11311477275. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 612360000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 575909838000.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 816480000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 27552406000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 34574400000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 11854080000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 40166544600. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 2. 2.))))
            ((MSETQ) |$S10z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
              ((MTIMES) 65112321600. (($P) 9. 1.))
              ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 690708211200. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 7. 1.))
              ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
              ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 2261880000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 6. 0.))
              ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 376838832384. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 3.))
              ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 2.))
              ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 11114538000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 24356973312.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.)
               (($P) 4. 4.))
              ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6161648325.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 14804370000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
              ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1210524000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6667920000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 359389840950.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
               (($P) 4. 1.))
              ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1210524000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 338354074800.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 16134720000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 18276010200. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))))
            ((MSETQ) |$S103z|
             ((MPLUS)
              ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
              ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
              ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.)
               (($P) 9. 0.))
              ((MTIMES) 36360611332200. (($P) 8. 2.))
              ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
              ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
              ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1631223468000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.)
               (($P) 7. 0.))
              ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 7. 0.))
              ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) 372093476932800. (($P) 6. 4.))
              ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.)
               (($P) 6. 2.))
              ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
              ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.)
               (($P) 6. 0.))
              ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 540966535200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 6. 0.))
              ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.)
               (($P) 5. 3.))
              ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 1170019452000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.)
               (($P) 5. 2.))
              ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
              ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 4662858416400.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.)
               (($P) 5. 0.))
              ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
              ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 5. 0.))
              ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 805050582525.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 3.))
              ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 9453628800.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
              ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
              ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 4. 2.))
              ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 40416163200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 237200140800.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 112702665600.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
               (($P) 4. 1.))
              ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 161245123200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 4. 1.))
              ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 232452259200. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 324362765475. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.)
               (($P) 4. 0.))
              ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 811066032000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
              ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 7740984220200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
              ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 185345126400.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 430303104000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
              ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 3. 2.))
              ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 437098032000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 296415302400. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 37933056000. (($P) 1. 0.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 270273024000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 552463430400.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
              ((MTIMES) 300421900800. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
               ((MEXPT) (($P) 3. 0.) 3.))
              ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.)
               (($P) 2. 1.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 441839664000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 14224896000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 10668672000.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 8001504000.)
               ((MEXPT) (($P) 1. 0.) 2.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 99574272000.)
               ((MEXPT) (($P) 1. 1.) 3.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 3.))
              ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 16003008000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.)
               (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 4.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 3.))))
            |$states_defined|))) 
(ADDLABEL '$%O87) 
(DSKSETQ $%O88
         '"/home/igor/tex/NoChaos/maxima.cov/STTT/40_define_test_states.v1.mat") 
(ADDLABEL '$%O88) 
(DSKSETQ $%I89 '(($SET_NUMBER_OF_PARTICLE) 4.)) 
(ADDLABEL '$%I89) 
(DSKSETQ $%O89 '$DONE) 
(ADDLABEL '$%O89) 
(DSKSETQ $%I90 '((|$SetStates|) 26.)) 
(ADDLABEL '$%I90) 
(DSKSETQ $%O90 '|$states_defined|) 
(ADDLABEL '$%O90) 
(DSKSETQ $%I91 '(($BATCH) "SSSS_w_ghTTTT_dx3.mat")) 
(ADDLABEL '$%I91) 
(DSKSETQ $%I92
         '((MDEFINE)
           ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|)
            ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
            ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
            ((MSETQ) |$Asss|
             ((|$gf_amplitudeN4V2|)
              ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
              ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
            ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "Step0: amplitude computation time"
             ((MPLUS) $TI1 ((MMINUS) $TI0)))
            ((MRETURN) |$Asss|)))) 
(ADDLABEL '$%I92) 
(DSKSETQ $%O92
         '((MDEFINE SIMP)
           ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|)
            ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
            ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
            ((MSETQ) |$Asss|
             ((|$gf_amplitudeN4V2|)
              ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
              ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
            ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "Step0: amplitude computation time"
             ((MPLUS) $TI1 ((MMINUS) $TI0)))
            ((MRETURN) |$Asss|)))) 
(ADDLABEL '$%O92) 
(DSKSETQ $%I93 '((MDEFINE) ((|$SSSSstep1|) |$AmpS40|) |$AmpS40|)) 
(ADDLABEL '$%I93) 
(DSKSETQ $%O93 '((MDEFINE SIMP) ((|$SSSSstep1|) |$AmpS40|) |$AmpS40|)) 
(ADDLABEL '$%O93) 
(DSKSETQ $%I94
         '((MDEFINE)
           ((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
            ((MSETQ) |$Assss0|
             ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
              |$Sc4| |$l4| |$dd0|))
            ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
            ((MSETQ) |$f_Assss|
             (($RATSIMP)
              (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "simplification computation time"
             ((MPLUS) $TI2 ((MMINUS) $TI1)))
            ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
            (($PRINT) "computation times" $TI0 $TI1 $TI2)
            ((MSETQ) $GH_0
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt0|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) |$tttt|
             (($FACTOR)
              (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_0 |$tttt0|)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT_dx3|
             (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
            (($PRINT) "factors from ghosts and momenta and measure"
             |$gh_TTTT_dx3|)
            ((MSETQ) $FINAL_AMP_DX
             (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
            ((MRETURN)
             ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
              (($FACTOR) |$dx3_dOM|)))))) 
(ADDLABEL '$%I94) 
(DSKSETQ $%O94
         '((MDEFINE SIMP)
           ((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
            ((MSETQ) |$Assss0|
             ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
              |$Sc4| |$l4| |$dd0|))
            ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
            ((MSETQ) |$f_Assss|
             (($RATSIMP)
              (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "simplification computation time"
             ((MPLUS) $TI2 ((MMINUS) $TI1)))
            ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
            (($PRINT) "computation times" $TI0 $TI1 $TI2)
            ((MSETQ) $GH_0
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt0|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) |$tttt|
             (($FACTOR)
              (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_0 |$tttt0|)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT_dx3|
             (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
            (($PRINT) "factors from ghosts and momenta and measure"
             |$gh_TTTT_dx3|)
            ((MSETQ) $FINAL_AMP_DX
             (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
            ((MRETURN)
             ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
              (($FACTOR) |$dx3_dOM|)))))) 
(ADDLABEL '$%O94) 
(DSKSETQ $%O95
         '"/home/igor/tex/NoChaos/maxima.cov/STTT/SSSS_w_ghTTTT_dx3.mat") 
(ADDLABEL '$%O95) 
(DSKSETQ $%I96
         '(($EV) (($DECLARE) |$Ms| $INTEGER)
           (($DECLARE) |$Mt| $INTEGER) (($COMPILE) $ALL))) 
(ADDLABEL '$%I96) 
(DSKSETQ $%O96 '$DONE) 
(ADDLABEL '$%O96) 
(DSKSETQ $%I97
         '((MSETQ) |$qq|
           ((MSETQ) |$qq1| ((MSETQ) |$qq2| ((MSETQ) |$qq3| 1.))))) 
(ADDLABEL '$%I97) 
(DSKSETQ $%O97 '1.) 
(ADDLABEL '$%O97) 
(DSKSETQ $%I98
         '((MSETQ) |$nq|
           ((MSETQ) |$nq1| ((MSETQ) |$nq2| ((MSETQ) |$nq3| 0.))))) 
(ADDLABEL '$%I98) 
(DSKSETQ $%O98 '0.) 
(ADDLABEL '$%O98) 
(DSKSETQ $%I99 '((MSETQ) |$filename| "TTTS4z.lisp")) 
(ADDLABEL '$%I99) 
(DSKSETQ $%O99 '"TTTS4z.lisp") 
(ADDLABEL '$%O99) 
(DSKSETQ $%I100 '((MSETQ) |$qq3| |$S4z|)) 
(ADDLABEL '$%I100) 
(DSKSETQ $%O100
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADDLABEL '$%O100) 
(DSKSETQ $%I101 '((MSETQ) |$nq3| 4.)) 
(ADDLABEL '$%I101) 
(DSKSETQ $%O101 '4.) 
(ADDLABEL '$%O101) 
(DSKSETQ $%I102
         '((MSETQ) |$a1234|
           ((|$gf_SSSSV3|) |$qq| |$nq| |$qq1| |$nq1| |$qq2| |$nq2|
            |$qq3| |$nq3| ""))) 
(ADDLABEL '$%I102) 
(DSKSETQ $%O102
         '((MLIST SIMP)
           ((MTIMES SIMP FACTORED) 16.
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -2. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MPLUS SIMP IRREDUCIBLE) -127.
             ((MTIMES SIMP RATSIMP) -49. |$Ms|)
             ((MTIMES SIMP) 62. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP RATSIMP) 254. |$om|)
             ((MTIMES SIMP RATSIMP) -29. |$Ms| |$om|)
             ((MTIMES SIMP) -294. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP RATSIMP) -254. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) -340. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -381. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 381. |$Ms| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 294. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 381. |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 804. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 294. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 254. ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -254. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -29. |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -340. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -294. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -127. ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -49. |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 62. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))))
           ((MTIMES SIMP FACTORED) 16. ((MEXPT SIMP) |$om| -4.)
            ((MPLUS SIMP IRREDUCIBLE) -127.
             ((MTIMES SIMP RATSIMP) -49. |$Ms|)
             ((MTIMES SIMP) 62. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP RATSIMP) 254. |$om|)
             ((MTIMES SIMP RATSIMP) -29. |$Ms| |$om|)
             ((MTIMES SIMP) -294. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP RATSIMP) -254. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) -340. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -381. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 381. |$Ms| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 294. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 381. |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 804. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 294. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 254. ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -254. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -29. |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -340. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -294. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -127. ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -49. |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 62. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 4.)
            ((MEXPT SIMP) |$Xi| -4.))
           ((MTIMES SIMP FACTORED)
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -2. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) 2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) -4.)
            ((MEXPT SIMP) |$Xi| 4.))
           ((MTIMES SIMP FACTORED) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|)
            |$Xi|
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -2.)))) 
(ADDLABEL '$%O102) 
(DSKSETQ $%I103 '(($SAVE) |$filename| $ALL)) 
(ADDLABEL '$%I103) 
(DSKSETQ |$expand_reggeon_loaded| 'T) 
(ADD2LNC '|$expand_reggeon_loaded| $VALUES) 
(DEFPROP |$expand_reggeon_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$expand_reggeon_loaded| $PROPS) 
(DEFPROP |$expand_reggeon_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$expand_reggeon_loaded| $PROPS) 
(DSKSETQ |$dbg_all_terms| 'NIL) 
(ADD2LNC '|$dbg_all_terms| $VALUES) 
(DEFPROP |$dbg_all_terms| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_all_terms| $PROPS) 
(DEFPROP |$dbg_all_terms| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_all_terms| $PROPS) 
(DSKSETQ |$dbg_compute_levels| 'NIL) 
(ADD2LNC '|$dbg_compute_levels| $VALUES) 
(DEFPROP |$dbg_compute_levels| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_compute_levels| $PROPS) 
(DEFPROP |$dbg_compute_levels| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_compute_levels| $PROPS) 
(DSKSETQ |$derivatives_loaded| 'T) 
(ADD2LNC '|$derivatives_loaded| $VALUES) 
(DEFPROP |$derivatives_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$derivatives_loaded| $PROPS) 
(DEFPROP |$derivatives_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$derivatives_loaded| $PROPS) 
(DSKSETQ |$dbg_wrt_lambda| 'NIL) 
(ADD2LNC '|$dbg_wrt_lambda| $VALUES) 
(DEFPROP |$dbg_wrt_lambda| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_lambda| $PROPS) 
(DEFPROP |$dbg_wrt_lambda| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_lambda| $PROPS) 
(DSKSETQ |$dbg_wrt_pair| 'NIL) 
(ADD2LNC '|$dbg_wrt_pair| $VALUES) 
(DEFPROP |$dbg_wrt_pair| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_pair| $PROPS) 
(DEFPROP |$dbg_wrt_pair| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_pair| $PROPS) 
(DSKSETQ |$dbg_wrt_states| 'NIL) 
(ADD2LNC '|$dbg_wrt_states| $VALUES) 
(DEFPROP |$dbg_wrt_states| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_states| $PROPS) 
(DEFPROP |$dbg_wrt_states| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_states| $PROPS) 
(DSKSETQ |$dbg_wrt_contract| 'NIL) 
(ADD2LNC '|$dbg_wrt_contract| $VALUES) 
(DEFPROP |$dbg_wrt_contract| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_contract| $PROPS) 
(DEFPROP |$dbg_wrt_contract| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_contract| $PROPS) 
(DSKSETQ |$dbg_scalars| 'NIL) 
(ADD2LNC '|$dbg_scalars| $VALUES) 
(DEFPROP |$dbg_scalars| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_scalars| $PROPS) 
(DEFPROP |$dbg_scalars| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_scalars| $PROPS) 
(DSKSETQ |$NIused| '13.) 
(ADD2LNC '|$NIused| $VALUES) 
(DSKSETQ |$objects_with_index| '((MLIST SIMP) $LA |$Sk| $K)) 
(ADD2LNC '|$objects_with_index| $VALUES) 
(DSKSETQ |$compute_pp_loaded| 'T) 
(ADD2LNC '|$compute_pp_loaded| $VALUES) 
(DEFPROP |$compute_pp_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$compute_pp_loaded| $PROPS) 
(DEFPROP |$compute_pp_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$compute_pp_loaded| $PROPS) 
(DSKSETQ $AP '2.) 
(ADD2LNC '$AP $VALUES) 
(DEFPROP $AP ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '$AP $PROPS) 
(DEFPROP $AP $FIXNUM MODE) 
(ADD2LNC '$AP $PROPS) 
(DSKSETQ |$amp_4pts_loaded| 'T) 
(ADD2LNC '|$amp_4pts_loaded| $VALUES) 
(DEFPROP |$amp_4pts_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$amp_4pts_loaded| $PROPS) 
(DEFPROP |$amp_4pts_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$amp_4pts_loaded| $PROPS) 
(DSKSETQ |$nn| '4.) 
(ADD2LNC '|$nn| $VALUES) 
(DSKSETQ |$Lev0| '8.) 
(ADD2LNC '|$Lev0| $VALUES) 
(DSKSETQ |$Null2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -30. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.))
           ((MTIMES SIMP) -10. (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -50. (($P SIMP) 2. 0.)))) 
(ADD2LNC '|$Null2| $VALUES) 
(DSKSETQ |$Null3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 136. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.))
           ((MTIMES SIMP) 144. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.))
           ((MTIMES SIMP) 672. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 288. (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 800. (($P SIMP) 3. 0.)))) 
(ADD2LNC '|$Null3| $VALUES) 
(DSKSETQ |$S4z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4z| $VALUES) 
(DSKSETQ |$S4m|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 25. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 300. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -504. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 153. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 504. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 2268. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 1164. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -2016. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 2250. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4m| $VALUES) 
(DSKSETQ |$S4r1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 1512. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 18144. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) 54432. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 122472. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 734832. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -163296. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -979776. (($P SIMP) 3. 1.)))) 
(ADD2LNC '|$S4r1| $VALUES) 
(DSKSETQ |$S4r2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -1452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -5112. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 1452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -10512. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 1512. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -67122. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19320. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 92520. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 5850. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4r2| $VALUES) 
(DSKSETQ |$S4r3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -552. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -2412. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 552. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 1512. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -4896. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -37476. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 7728. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 49968. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -900. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4r3| $VALUES) 
(DSKSETQ |$Null4r1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 25. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -152. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -312. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1224. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -519. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 936. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 936. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 3004. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 624. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 4350. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4r1| $VALUES) 
(DSKSETQ |$Null4r2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -778. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -3696. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -3393. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -5640. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -15354. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -13050. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -36. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 4050. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 5088. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -5472. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 9000. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4r2| $VALUES) 
(DSKSETQ |$Null4g|
         '((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 37. 72.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 31. 6.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 29. 8.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 5. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 3. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 27. 2.) (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 75. 4.) (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4g| $VALUES) 
(DSKSETQ |$Null4cr|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -82. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -288. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -351. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -696. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1494. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1458. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 468. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 702. (($P SIMP) 2. 2.)))) 
(ADD2LNC '|$Null4cr| $VALUES) 
(DSKSETQ |$S6m|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 925. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -2700. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 1390. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5150. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -2315. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -5150. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -27000. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -2160. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 4320. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6480. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 14240. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 2160. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 30720. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 82400. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -1620. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -8640. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19860. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -7560. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -108600. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 6432. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 28320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$S6m| $VALUES) 
(DSKSETQ |$S6z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 6750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -20250. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 12275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -6750. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 15950. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 1900. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -7975. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 251225. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -43875. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9720. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 75700. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -337500. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 100680. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -191400. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 929500. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 79515. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -141150. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 214110. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1872750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18168. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1177320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -226500. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$S6z| $VALUES) 
(DSKSETQ |$Null6r16|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -251797. ((MEXPT SIMP) (($P SIMP) 1. 0.) 6.))
           ((MTIMES SIMP) -2092175. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -7110175. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -29761875.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -5461735. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -24201350.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -50991925.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -24404550.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -12108575. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -62731800.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -3421800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 69175800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -121746050. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 70097000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 59508925. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -294064625. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -775902375. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -23008900.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -19102900. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 11421000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -442111500. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -78516400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 529209500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1024096500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1110037500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 3074625000. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -149096700.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 40996125. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -116943750. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -1724253750. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1836843750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -221157000. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2713770000. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 83700000. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$Null6r16| $VALUES) 
(DSKSETQ |$Null6g|
         '((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 709. 5400.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 6.))
           ((MTIMES SIMP) ((RAT SIMP) 253. 420.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.) (($P SIMP) 1. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 1051. 315.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 603. 140.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 919. 56.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 5. 2.) (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 10547. 1260.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) ((RAT SIMP) 2831. 420.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 9. 2.) (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 667. 28.) (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 151. 7.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 5. 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 333. 14.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 66103. 3780.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 22. 3.) (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 104651. 1260.) (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 121. 6.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 19141. 378.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 415. 21.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 5. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 508. 21.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 884. 7.) (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 2245. 21.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) ((RAT SIMP) 11343. 140.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 5065. 42.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 295. 14.) (($P SIMP) 1. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 2175. 14.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 1613. 6.) (($P SIMP) 1. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -20. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 8125. 18.) (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$Null6g| $VALUES) 
(DSKSETQ |$S8m1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 3704400. ((MEXPT SIMP) (($P SIMP) 2. 0.) 4.))
           ((MTIMES SIMP) -4233600. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 47098800. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 4233600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 121564800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -95719050.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -168663600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -2066129100.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 2822400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -8467200. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 564480. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -134930880. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -164058060. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 446029860. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 1881600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 300059350. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -166168800. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -564480. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -89953920. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 240527460.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 193485600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6641529720. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -566729900. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -4515839300.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -2822400. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 31399200. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -303712860. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -1918948920. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -2176090560. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 218051350.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 3466376900. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 356247360. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -1693440. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 67465440. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4233600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -301960395. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 200500650.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 84091995. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 1532790000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 87908400. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -1519737120. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 922165425.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 1693440. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -67465440. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 329030595. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1768903290. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 2882147400. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -220555395.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -4130193690. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 514439100. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -384952680. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 8399122200. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -1354752. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 37184832. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -151277760. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -432712800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1501803216. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2179008. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 755612928. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -1367559072. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 442163232. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -14516463024. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 28910880. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 105066720. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 697965480. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 46425600. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 8289945720. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -120426480. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -2275704720. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 73716750. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8m1| $VALUES) 
(DSKSETQ |$S8m2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 11760. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -23520. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 364560. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 11760. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 769440. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -992250. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -1134000. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -13891500.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -7840. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -907200. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -1003948. (($P SIMP) 2. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 2996548. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 1903750. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -776160. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -604800. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1974148. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1268960. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 43927352. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -3903500. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -30054500.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 243040. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -1698748. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -12175352. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -12949440. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 1495750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 22998500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 4603200. (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 453600. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2003091. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 921690. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 624291. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 9218160. (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 412080. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -9684000. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4919625. ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -453600. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1842891. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 11683434. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 17523720. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1598091. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -27559434. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -94500. (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -3330600. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 46431000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 279360. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -676800. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2152800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -8285520. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 83520. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 5080320. (($P SIMP) 1. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -7653024. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 4110624. (($P SIMP) 1. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -83615280. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 118560. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 522720. (($P SIMP) 1. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 4197864. (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -122880. (($P SIMP) 1. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 51399096. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -856944. (($P SIMP) 1. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -14931216. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 366750. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8m2| $VALUES) 
(DSKSETQ |$S8z1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 63000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -126000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -12448800. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 23738400. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 12448800. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 63000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -35002800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19192950. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 11264400. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 618823800.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -42000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 23950080. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -68817420. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 10255140. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 8144150. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 20048000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -631680. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 26813220. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -22545600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1237619880. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -14149100. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 539448700.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -772800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -15677340. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -360009720. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -156750720. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 13777750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -223149500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 910342720. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -11975040.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 16215885. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19570950.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 28720755. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 462861000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10558800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222613440. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -73024875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 11975040. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2116485. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 529542090. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -18257400. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -12882555.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 512024310. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1212819300. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -247152360. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -4300632000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -10789632. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 10184832. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -262211040. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 135449328. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1209600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -383096448. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 384247584. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 356467104. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 6188984592. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 126077280. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -64299480. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -113561280. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2262735720. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -1427760. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 419373360. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -54920250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8z1| $VALUES) 
(DSKSETQ |$S8z2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -63000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -10823400. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 20437200. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 10823400. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -30038400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 17038350. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9601200. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 530541900.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -21000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 20139840. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -57671460. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7657020. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6809950. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 17416000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -416640. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 21328860. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -19210800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1064138040. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11458300. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 464137100.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -512400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -13549620. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -305834760. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -134722560. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 11726750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -191999500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 772506560. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -10069920.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 13616505. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -17038350.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 24652215. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 393876000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -9248400. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -194265120. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -64519875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 10069920. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -802305. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 453611970. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10546200. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10779615.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 439123230. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1028682900. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -208166280. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -3654567000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -9265536. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 8963136. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -220237920. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 118298544. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 604800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -328898304. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 324832032. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 300357792. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 5264441616. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 106609440. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -55667640. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -95941440. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -1931385960. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -848880. (($P SIMP) 1. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 359941680. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -46478250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8z2| $VALUES) 
(DSKSETQ |$S10z1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 8890560000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -493920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -47040000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -816480000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -680400000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21840000. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 40166544600. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 47040000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11854080000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -47040000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 38525760000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -17406144000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -823200000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1338960000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 22514954000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -34574400000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -28153440000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 27552406000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 816480000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 47040000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -26671680000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41114304000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -21840000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41941606000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -65582521200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -30367750000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -575909838000.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 28153440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -658560000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -68300806000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 26403816600.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 6659590000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 556646958000. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 17012800000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -414892800000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 612360000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -778260000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 15500824500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 165900000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -23835724500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2976750000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 123480000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19766203100. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 8643600000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2610368400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 37648107500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 347766720000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11311477275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -6952837500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -446460000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 28894320000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -55227112500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 8829124500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 73883607500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 15484392000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1332626535000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -40007615550. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -771289485750.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -28894320000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 446460000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 54671452500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2976750000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 61435500. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 55566000000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -43951472400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -271032372000. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -286098435000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 6371568000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -12604951100. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -215509203000. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -167485920000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 14943553275.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 412610955750. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 59737860000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -104496000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 17850699600. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -12435219600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5376162400. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -9549187200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 9348102400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -319433436000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 6258067200. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 368756136000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -23408646912.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -36082698000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -5845392000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -790017472800. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 29446648000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 865169323200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -89828383680. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -5267808000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 12886098000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 247693312800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 225351473760. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -20082748000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -551036203200. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 2634992640. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -81345942720. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 607282147584. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 1587600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5427840000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 7813260000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 854670000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 254080638000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5662720000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -255510192000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 11300654400. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 1345650000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -6006960000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -71086512000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 6561480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 177150240000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -116617158000. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 116534544000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -1256174740800. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -801360000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -32628708000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 25637875200. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -1805580000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -52980480000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 68103216000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -33493788000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 1017474393600. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) 269482500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 16188732000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -15851576700. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -3532347000. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) -456913920600. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 1395489600. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 94471732800. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -6935292000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S10z1| $VALUES) 
(DSKSETQ |$S10z2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -987840000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 493920000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -538272000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -211680000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -282240000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 538272000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -740880000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 887600000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 297808000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 18276010200. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -1152480000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 538272000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1528800000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -870240000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 8890560000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6979392000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1481760000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -2073008000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 28865354000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -16134720000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -7408800000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -7021994000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 282240000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -538272000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 211680000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 16728768000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -297808000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 35591206000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -41558252400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -28984774000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -338354074800.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) -740880000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 7408800000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 1185408000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -33726406000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 26245762200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 5276614000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 354653434800. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 3841600000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -320060160000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 864360000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -897624000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -864360000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 584724000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7033624500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 312900000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15368524500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11840850000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222264000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -12051172700. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4033680000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10236358800. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7923867500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 158101440000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -903164325. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -2084197500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -864360000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1210524000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 6667920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -19580200500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 3007924500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 42183687500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 21707784000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 706144455000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -760732350. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -359389840950.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) 864360000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -6667920000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1210524000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 19024540500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -14804370000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 5882635500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2222640000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -6136822800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18131623200. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -73995075000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 148176000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -2914240700. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -90863551800. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -60799200000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -6161648325.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 107398030950. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -64729980000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 271824000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 7107435600. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1691955600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 9836573600. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5484931200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5864633600. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -243228636000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1347091200. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 275616936000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -24356973312.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) -271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -11114538000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -12619152000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -413747200800. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -3152072000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 377966635200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -105001606080. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 1505952000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -227982000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 84796480800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 77209342560. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 8564612000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -134957995200. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 147728931840. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -61431088320. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 376838832384. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 1587600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -8324160000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 3410316000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 3750990000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 185496318000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -845824000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -183256752000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 16200340800. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 4241970000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 20725200000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -28186032000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2261880000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 43731360000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -127285830000. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 88084752000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -812357985600. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -349776000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -20774628000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 18773798400. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -112140000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -22498560000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 56394288000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -25510428000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 690708211200. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) -55093500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 9414972000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -12279627900. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -2600955000. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) -316414042200. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 705211200. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 65112321600. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -5241852000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S10z2| $VALUES) 
(DSKSETQ |$S103z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -8001504000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 4.))
           ((MTIMES SIMP) -32006016000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 16003008000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 99574272000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 21337344000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -196777728000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 104908608000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -45045504000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 3.))
           ((MTIMES SIMP) -99574272000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 47416320000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -8001504000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 48009024000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 194406912000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -92461824000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 43563744000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -1792336896000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -2576484288000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 7112448000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -14224896000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -501150988800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 514530374400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 441839664000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7112448000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 87761116800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -457630790400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 4061207808000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 134708448000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -106673616000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 6322176000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -167181974400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -3589526644200. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -5619712000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 3.))
           ((MTIMES SIMP) 132765696000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 300421900800. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -552463430400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -170698752000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -26156592000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -270273024000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 60928560000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 3839299430400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 4795698700800. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -294705600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 405817910400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -3905736870000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 3143109312000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -432673920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -3369517242000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 37933056000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -26119900800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 296415302400. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -437098032000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 2106707097600. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -2541052684800. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 3435312384000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 192470678400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -6213646698000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5520826256400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 1443258877200. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 62480247253200.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) 204252384000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -430303104000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -185345126400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 5319068874000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -7740984220200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -4520578045200. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -44612888821200. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 697085760000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 40182960384000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 15321398400.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15066475200. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15321398400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -202319308800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 923941588500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 121367736000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 2064731287500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -3029894910000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 75895747200. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 1456309992900. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -811066032000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 9453628800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 5207328000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -4368576128400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4017877831500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19190767680000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 324362765475. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -394125385500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -143345462400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 232452259200. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 256048128000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -4741513459200. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 4475838005100. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -6569242375500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -161245123200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 3944646216000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1380872467500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1179466142400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -127827325665000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2053316263950. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 75396325217850.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) -112702665600.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -237200140800.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -40416163200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -2692058273100. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 9439988670000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1453598968500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -11342131920000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -3345674864400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 11567302783200. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 17434459413000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -9453628800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 1869329145600. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 4020673836900. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -5866932670200. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 12281913504000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -805050582525.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -6720249875850. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 59658933348000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 66919708800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1500917040000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 2178181861200. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 163034924400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1618250440800. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1910158588800. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1613022297600. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 49111179012000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 438568300800. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -17279037720000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 10785603015936.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) 1991485440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -2648040595200. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -4662858416400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 7078970505600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 57583975615200. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -546142632000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -69884033083200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -27245214682560. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -85033670400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -6880443591600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 420527181600. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -35674605701280. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -1170019452000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 19828757793600. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -87175629112320. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -26971837583040. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) -271805393809152. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 168391440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 975316665600. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -540966535200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -2722302709200. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -33663814002000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -567494860800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 11635371216000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -9239591390400. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -2776289040000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 4976458318800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 17649435254400. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 40063922640000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 3509112859200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -10309655635200. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 40713698768400. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 33410065449600. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) 372093476932800. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 799527909600. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -48348316800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 4728322620000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -3565119398400. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -1631223468000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -9236108851200. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -18527478710400. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -4958602812000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) -126713247091200. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) 16108035300.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 1771370748000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 2953030572900. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 840041987400. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) 36360611332200. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) -1078772817600. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) -6400051876800. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -1301785884000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S103z| $VALUES) 
(DSKSETQ |$qq3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$qq3| $VALUES) 
(DSKSETQ |$qq2| '1.) 
(ADD2LNC '|$qq2| $VALUES) 
(DSKSETQ |$qq1| '1.) 
(ADD2LNC '|$qq1| $VALUES) 
(DSKSETQ |$qq| '1.) 
(ADD2LNC '|$qq| $VALUES) 
(DSKSETQ |$nq3| '4.) 
(ADD2LNC '|$nq3| $VALUES) 
(DSKSETQ |$nq2| '0.) 
(ADD2LNC '|$nq2| $VALUES) 
(DSKSETQ |$nq1| '0.) 
(ADD2LNC '|$nq1| $VALUES) 
(DSKSETQ |$nq| '0.) 
(ADD2LNC '|$nq| $VALUES) 
(DSKSETQ |$filename| '"TTTS4z.lisp") 
(ADD2LNC '|$filename| $VALUES) 
(DSKSETQ |$Assss|
         '((MTIMES SIMP) ((MEXPT SIMP) |$om| -4.)
           ((MEXPT SIMP) |$Xi| -4.)
           ((MPLUS SIMP) -2032. ((MTIMES SIMP RATSIMP) -784. |$Ms|)
            ((MTIMES SIMP) 992. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 4064. ((MTIMES SIMP RATSIMP) -464. |$Ms|)
              ((MTIMES SIMP) -4704. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -4064.
                ((MTIMES SIMP RATSIMP) -5440. |$Ms|))
               |$Mt|))
             |$om|)
            ((MTIMES SIMP)
             ((MPLUS SIMP) -6096. ((MTIMES SIMP RATSIMP) 6096. |$Ms|)
              ((MTIMES SIMP) 4704. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 6096.
                ((MTIMES SIMP RATSIMP) 12864. |$Ms|))
               |$Mt|)
              ((MTIMES SIMP) 4704. ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
             ((MEXPT SIMP RATSIMP) |$om| 2.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 4064. ((MTIMES SIMP RATSIMP) -4064. |$Ms|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -464.
                ((MTIMES SIMP RATSIMP) -5440. |$Ms|))
               |$Mt|)
              ((MTIMES SIMP) -4704. ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
             ((MEXPT SIMP RATSIMP) |$om| 3.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -2032. ((MTIMES SIMP RATSIMP) -784. |$Mt|)
              ((MTIMES SIMP) 992. ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
             ((MEXPT SIMP RATSIMP) |$om| 4.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 8128. ((MTIMES SIMP RATSIMP) 3136. |$Ms|)
              ((MTIMES SIMP) -3968. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -16256.
                ((MTIMES SIMP RATSIMP) 1856. |$Ms|)
                ((MTIMES SIMP) 18816. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 16256.
                  ((MTIMES SIMP RATSIMP) 21760. |$Ms|))
                 |$Mt|))
               |$om|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 24384.
                ((MTIMES SIMP RATSIMP) -24384. |$Ms|)
                ((MTIMES SIMP) -18816. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -24384.
                  ((MTIMES SIMP RATSIMP) -51456. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP) -18816. ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -16256.
                ((MTIMES SIMP RATSIMP) 16256. |$Ms|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 1856.
                  ((MTIMES SIMP RATSIMP) 21760. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP) 18816. ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 8128. ((MTIMES SIMP RATSIMP) 3136. |$Mt|)
                ((MTIMES SIMP) -3968. ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 4.)))
             |$Xi|)
            ((MTIMES SIMP)
             ((MPLUS SIMP) -12192. ((MTIMES SIMP RATSIMP) -4704. |$Ms|)
              ((MTIMES SIMP) 5952. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 24384.
                ((MTIMES SIMP RATSIMP) -2784. |$Ms|)
                ((MTIMES SIMP) -28224. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -24384.
                  ((MTIMES SIMP RATSIMP) -32640. |$Ms|))
                 |$Mt|))
               |$om|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -36576.
                ((MTIMES SIMP RATSIMP) 36576. |$Ms|)
                ((MTIMES SIMP) 28224. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 36576.
                  ((MTIMES SIMP RATSIMP) 77184. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP) 28224. ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 24384.
                ((MTIMES SIMP RATSIMP) -24384. |$Ms|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -2784.
                  ((MTIMES SIMP RATSIMP) -32640. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP) -28224. ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -12192.
                ((MTIMES SIMP RATSIMP) -4704. |$Mt|)
                ((MTIMES SIMP) 5952. ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 4.)))
             ((MEXPT SIMP RATSIMP) |$Xi| 2.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) 8128. ((MTIMES SIMP RATSIMP) 3136. |$Ms|)
              ((MTIMES SIMP) -3968. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -16256.
                ((MTIMES SIMP RATSIMP) 1856. |$Ms|)
                ((MTIMES SIMP) 18816. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 16256.
                  ((MTIMES SIMP RATSIMP) 21760. |$Ms|))
                 |$Mt|))
               |$om|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) 24384.
                ((MTIMES SIMP RATSIMP) -24384. |$Ms|)
                ((MTIMES SIMP) -18816. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -24384.
                  ((MTIMES SIMP RATSIMP) -51456. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP) -18816. ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -16256.
                ((MTIMES SIMP RATSIMP) 16256. |$Ms|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 1856.
                  ((MTIMES SIMP RATSIMP) 21760. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP) 18816. ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 8128. ((MTIMES SIMP RATSIMP) 3136. |$Mt|)
                ((MTIMES SIMP) -3968. ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 4.)))
             ((MEXPT SIMP RATSIMP) |$Xi| 3.))
            ((MTIMES SIMP)
             ((MPLUS SIMP) -2032. ((MTIMES SIMP RATSIMP) -784. |$Ms|)
              ((MTIMES SIMP) 992. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 4064. ((MTIMES SIMP RATSIMP) -464. |$Ms|)
                ((MTIMES SIMP) -4704. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -4064.
                  ((MTIMES SIMP RATSIMP) -5440. |$Ms|))
                 |$Mt|))
               |$om|)
              ((MTIMES SIMP)
               ((MPLUS SIMP) -6096. ((MTIMES SIMP RATSIMP) 6096. |$Ms|)
                ((MTIMES SIMP) 4704. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
                ((MTIMES SIMP)
                 ((MPLUS SIMP) 6096.
                  ((MTIMES SIMP RATSIMP) 12864. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP) 4704. ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 2.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) 4064. ((MTIMES SIMP RATSIMP) -4064. |$Ms|)
                ((MTIMES SIMP)
                 ((MPLUS SIMP) -464.
                  ((MTIMES SIMP RATSIMP) -5440. |$Ms|))
                 |$Mt|)
                ((MTIMES SIMP) -4704. ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 3.))
              ((MTIMES SIMP)
               ((MPLUS SIMP) -2032. ((MTIMES SIMP RATSIMP) -784. |$Mt|)
                ((MTIMES SIMP) 992. ((MEXPT SIMP RATSIMP) |$Mt| 2.)))
               ((MEXPT SIMP RATSIMP) |$om| 4.)))
             ((MEXPT SIMP RATSIMP) |$Xi| 4.))))) 
(ADD2LNC '|$Assss| $VALUES) 
(DSKSETQ $GH_0
         '((MTIMES SIMP) ((MEXPT SIMP) (($XX SIMP) 1. 2.) -1.)
           ((MEXPT SIMP) (($XX SIMP) 1. 4.) -1.)
           ((MEXPT SIMP) (($XX SIMP) 2. 4.) -1.))) 
(ADD2LNC '$GH_0 $VALUES) 
(DSKSETQ |$tttt0|
         '((MTIMES SIMP)
           ((MEXPT SIMP) (($XX SIMP) 1. 2.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 2.)))
           ((MEXPT SIMP) (($XX SIMP) 1. 3.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 3.)))
           ((MEXPT SIMP) (($XX SIMP) 1. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 1. 4.)))
           ((MEXPT SIMP) (($XX SIMP) 2. 3.)
            ((MTIMES SIMP) -4. (($PP SIMP) 2. 3.)))
           ((MEXPT SIMP) (($XX SIMP) 2. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 2. 4.)))
           ((MEXPT SIMP) (($XX SIMP) 3. 4.)
            ((MTIMES SIMP) -4. (($PP SIMP) 3. 4.))))) 
(ADD2LNC '|$tttt0| $VALUES) 
(DSKSETQ |$tttt|
         '((MTIMES SIMP FACTORED)
           ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
            ((MPLUS SIMP) -2. ((MTIMES SIMP) 2. |$Ms|)
             ((MTIMES SIMP) 2. |$Mt|)))
           ((MEXPT SIMP) |$om|
            ((MPLUS SIMP) 2. ((MTIMES SIMP) -2. |$Ms|)))
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) -6.)
           ((MEXPT SIMP) |$Xi| 2.)
           ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|) 2.))) 
(ADD2LNC '|$tttt| $VALUES) 
(DSKSETQ |$a1234|
         '((MLIST SIMP)
           ((MTIMES SIMP FACTORED) 16.
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -2. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MPLUS SIMP IRREDUCIBLE) -127.
             ((MTIMES SIMP RATSIMP) -49. |$Ms|)
             ((MTIMES SIMP) 62. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP RATSIMP) 254. |$om|)
             ((MTIMES SIMP RATSIMP) -29. |$Ms| |$om|)
             ((MTIMES SIMP) -294. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP RATSIMP) -254. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) -340. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -381. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 381. |$Ms| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 294. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 381. |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 804. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 294. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 254. ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -254. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -29. |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -340. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -294. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -127. ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -49. |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 62. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.))))
           ((MTIMES SIMP FACTORED) 16. ((MEXPT SIMP) |$om| -4.)
            ((MPLUS SIMP IRREDUCIBLE) -127.
             ((MTIMES SIMP RATSIMP) -49. |$Ms|)
             ((MTIMES SIMP) 62. ((MEXPT SIMP RATSIMP) |$Ms| 2.))
             ((MTIMES SIMP RATSIMP) 254. |$om|)
             ((MTIMES SIMP RATSIMP) -29. |$Ms| |$om|)
             ((MTIMES SIMP) -294. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              |$om|)
             ((MTIMES SIMP RATSIMP) -254. |$Mt| |$om|)
             ((MTIMES SIMP RATSIMP) -340. |$Ms| |$Mt| |$om|)
             ((MTIMES SIMP) -381. ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 381. |$Ms| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 294. ((MEXPT SIMP RATSIMP) |$Ms| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 381. |$Mt| ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 804. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 294. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 2.))
             ((MTIMES SIMP) 254. ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -254. |$Ms|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -29. |$Mt| ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -340. |$Ms| |$Mt|
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -294. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 3.))
             ((MTIMES SIMP) -127. ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) -49. |$Mt| ((MEXPT SIMP RATSIMP) |$om| 4.))
             ((MTIMES SIMP) 62. ((MEXPT SIMP RATSIMP) |$Mt| 2.)
              ((MEXPT SIMP RATSIMP) |$om| 4.)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) 4.)
            ((MEXPT SIMP) |$Xi| -4.))
           ((MTIMES SIMP FACTORED)
            ((MEXPT SIMP) ((MPLUS SIMP) -1. |$om|)
             ((MPLUS SIMP) -2. ((MTIMES SIMP) 2. |$Ms|)
              ((MTIMES SIMP) 2. |$Mt|)))
            ((MEXPT SIMP) |$om|
             ((MPLUS SIMP) 2. ((MTIMES SIMP) -2. |$Ms|)))
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|) -4.)
            ((MEXPT SIMP) |$Xi| 4.))
           ((MTIMES SIMP FACTORED) ((MPLUS SIMP IRREDUCIBLE) -1. |$Xi|)
            |$Xi|
            ((MEXPT SIMP) ((MPLUS SIMP IRREDUCIBLE) -1. |$om| |$Xi|)
             -2.)))) 
(ADD2LNC '|$a1234| $VALUES) 
(DEFPROP $SET_NUMBER_OF_PARTICLE %SET_NUMBER_OF_PARTICLE VERB) 
(MDEFPROP $SET_NUMBER_OF_PARTICLE
    ((LAMBDA) ((MLIST) |$nn0|)
     ((MPROG) ((MSETQ) |$nn| |$nn0|)
      (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.) ((MPLUS) |$nn0| 1.))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MSETQ) ((|$s| ARRAY) $R)
        ((MPLUS) ((|$k|) $R)
         (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S ((MPLUS) $R 1.)
          |$nn0|))))))
    MEXPR) 
(DEFPROP $SET_NUMBER_OF_PARTICLE $ANY FUNCTION-MODE) 
(ADD2LNC '(($SET_NUMBER_OF_PARTICLE) |$nn0|) $FUNCTIONS) 
(DEFPROP %SET_NUMBER_OF_PARTICLE $SET_NUMBER_OF_PARTICLE NOUN) 
(DEFPROP $NOTZERO %NOTZERO VERB) 
(MDEFPROP $NOTZERO
    ((LAMBDA) ((MLIST) $X) ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))
    MEXPR) 
(DEFPROP $NOTZERO $FIXNUM FUNCTION-MODE) 
(ADD2LNC '(($NOTZERO) $X) $FUNCTIONS) 
(DEFPROP %NOTZERO $NOTZERO NOUN) 
(DEFPROP |$compute_alphas_no_zmV1| |%compute_alphas_no_zmV1| VERB) 
(MDEFPROP |$compute_alphas_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
        ((MSETQ) $POW0
         ((MTIMES) 2.
          (($SUM)
           (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0 $MAX_USED_LEVEL0)
           $L0 2. $MAX_USED_LEVEL0)))
        ((MSETQ) $POW0
         ((MPLUS) $POW0
          (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2. $MAX_USED_LEVEL0)))
        ((MCOND) |$dbg_compute_levels|
         (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T $FALSE)
        ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
      ((MRETURN) |$noAlphas0|)))
    MEXPR) 
(DEFPROP |$compute_alphas_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_alphas_no_zmV1| |$compute_alphas_no_zmV1| NOUN) 
(DEFPROP |$compute_levels_used_no_zmV1| |%compute_levels_used_no_zmV1|
         VERB) 
(MDEFPROP |$compute_levels_used_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
        ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
         ((MPROGN)
          ((MSETQ) $POW0
           ((MPLUS)
            (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
             ((MPLUS) $L0 ((MMINUS) 1.)))
            (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0 $MAX_USED_LEVEL0)))
          ((MCOND) ((MGREATERP) $POW0 0.)
           ((MSETQ) ((|$usedLevels0| ARRAY) $R)
            (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
             ((|$usedLevels0| ARRAY) $R)))
           T $FALSE)))))
      ((MRETURN) |$usedLevels0|)))
    MEXPR) 
(DEFPROP |$compute_levels_used_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_levels_used_no_zmV1| |$compute_levels_used_no_zmV1|
         NOUN) 
(DEFPROP |$compute_levels_and_powers_used_no_zmV1|
         |%compute_levels_and_powers_used_no_zmV1| VERB) 
(MDEFPROP |$compute_levels_and_powers_used_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
        ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
         ((MPROGN)
          ((MSETQ) $POW0
           ((MPLUS)
            (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
             ((MPLUS) $L0 ((MMINUS) 1.)))
            ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
            (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
             $MAX_USED_LEVEL0)))
          ((MCOND) ((MGREATERP) $POW0 0.)
           ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
            (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
             ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
           T $FALSE)))))
      ((MRETURN) |$usedLevelsPowers0|)))
    MEXPR) 
(DEFPROP |$compute_levels_and_powers_used_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_levels_and_powers_used_no_zmV1|)
           $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_levels_and_powers_used_no_zmV1|
         |$compute_levels_and_powers_used_no_zmV1| NOUN) 
(DEFPROP |$compute_Ks_no_zmV1| |%compute_Ks_no_zmV1| VERB) 
(MDEFPROP |$compute_Ks_no_zmV1|
    ((LAMBDA) ((MLIST) $LEVEL_USED_ARRAY0)
     ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
      ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
      ((MDO) $R 1. NIL NIL |$nn| NIL
       ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
        ((MSETQ) |$Nlus0| (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
        ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
         ((MPROGN)
          ((MSETQ) $NR_PQ
           ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R) $INR_PQ))
          ((MSETQ) ((|$explK0| ARRAY) $R)
           ((MPLUS) ((|$explK0| ARRAY) $R)
            ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
        ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
         ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
        |$end_r_loop|))
      ((MRETURN) |$Ks_rules0|)))
    MEXPR) 
(DEFPROP |$compute_Ks_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0) $FUNCTIONS) 
(DEFPROP |%compute_Ks_no_zmV1| |$compute_Ks_no_zmV1| NOUN) 
(DEFPROP |$compute_Ds| |%compute_Ds| VERB) 
(MDEFPROP |$compute_Ds|
    ((LAMBDA) ((MLIST) $LEVEL_USED_ARRAY0)
     ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
      ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
      ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
       ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
        ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
         ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
          ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL NIL
           NIL
           ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL NIL NIL
            NIL
            ((MSETQ) ((|$explD0| ARRAY) $R $S)
             ((MPLUS) ((|$explD0| ARRAY) $R $S)
              ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
               ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
          ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
           (($ENDCONS)
            ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
            ((|$Ds_rules0| ARRAY) $R)))
          |$end_s_loop|))
        |$end_r_loop|))
      ((MRETURN) |$Ds_rules0|)))
    MEXPR) 
(DEFPROP |$compute_Ds| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_Ds|) $LEVEL_USED_ARRAY0) $FUNCTIONS) 
(DEFPROP |%compute_Ds| |$compute_Ds| NOUN) 
(DSKSETQ $WICK '$WICK) 
(DEFPROP $WICK %WICK VERB) 
(MDEFPROP $WICK
    ((LAMBDA) ((MLIST) |$list_Nr0|)
     ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
      ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
      ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
      ((MSETQ) $WICK00
       ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
        ((MFACTORIAL) |$Nr0|)))
      ((MDO) $R 2. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $WICK0 0.)
        ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
        ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
         ((MPROGN) ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
          ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
           ((MSETQ) $WICK0
            ((MPLUS) $WICK0
             ((MTIMES)
              ((MQUOTIENT) 1.
               ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
              $CO0
              ((MEXPT) ((|$s| ARRAY) $R)
               ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
           T $FALSE)))
        ((MSETQ) $WICK00 $WICK0)))
      ((MRETURN) $WICK00)))
    MEXPR) 
(DEFPROP $WICK $ANY FUNCTION-MODE) 
(ADD2LNC '(($WICK) |$list_Nr0|) $FUNCTIONS) 
(DEFPROP %WICK $WICK NOUN) 
(DEFPROP $DO_ALL_TERM %DO_ALL_TERM VERB) 
(MDEFPROP $DO_ALL_TERM
    ((LAMBDA) ((MLIST) $INT0 $LEVELS_POWERS0 |$Ks_rules0| |$Ds_rules0|)
     ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
      (($PRINT) "in computing 'Z' (do_all_term)")
      ((MSETQ) $EXPL_INT0 $INT0)
      ((MDO) $R 1. NIL NIL |$nn| NIL
       ((MPROGN)
        ((MCOND) |$dbg_all_terms|
         (($PRINT)
          "in computing 'Z' (do_all_term) doing all terms for particle"
          $R)
         T $FALSE)
        ((MSETQ) $EXPL_INT0
         (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
          ((|$Ds_rules0| ARRAY) $R)))
        ((MSETQ) $NLEVELS0 (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
        ((MCOND) |$dbg_all_terms|
         (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
        ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
         ((MPROGN)
          ((MCOND) |$dbg_all_terms|
           (($PRINT) " project to"
            (($L) $R
             ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
            "^"
            ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
             ((MPLUS) $L0 1.)))
           T $FALSE)
          ((MSETQ) $EXPL_INT0
           (($RATCOEF) $EXPL_INT0
            (($L) $R
             ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
            ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
             ((MPLUS) $L0 1.))))
          ((MCOND) |$dbg_all_terms|
           (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
      ((MRETURN) $EXPL_INT0)))
    MEXPR) 
(DEFPROP $DO_ALL_TERM $ANY FUNCTION-MODE) 
(ADD2LNC '(($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
           |$Ds_rules0|)
         $FUNCTIONS) 
(DEFPROP %DO_ALL_TERM $DO_ALL_TERM NOUN) 
(DEFPROP $STATE2MATRIX %STATE2MATRIX VERB) 
(MDEFPROP $STATE2MATRIX
    ((LAMBDA) ((MLIST) $STATE0 |$MaxLevel0|)
     ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
      ((MSETQ) $MAT0
       (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
        ((MPLUS) |$MaxLevel0| 1.)))
      ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
       ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
        ((MPROGN)
         ((MSETQ) (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
          (($HIPOW) $STATE0 (($P) $IP $IQ)))
         ((MSETQ) $STATE00
          ((MQUOTIENT) $STATE00
           ((MEXPT) (($P) $IP $IQ)
            (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
      ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
       ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
        ((MPROGN)
         ((MSETQ) (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
          ((MPLUS) (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
           (($HIPOW) $STATE0 (($P) $IP $IQ))))
         ((MSETQ) $STATE00
          ((MQUOTIENT) $STATE00
           ((MEXPT) (($P) $IP $IQ) (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
      ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
       (($ERROR) "In state2matrix missing some contributions in"
        $STATE0 "since we are left with" $STATE00 "after analysis")
       T $FALSE)
      ((MRETURN) (($COPYMATRIX) $MAT0))))
    MEXPR) 
(DEFPROP $STATE2MATRIX $ANY FUNCTION-MODE) 
(ADD2LNC '(($STATE2MATRIX) $STATE0 |$MaxLevel0|) $FUNCTIONS) 
(DEFPROP %STATE2MATRIX $STATE2MATRIX NOUN) 
(DEFPROP |$take_derivative_wrt_lambdaV1|
         |%take_derivative_wrt_lambdaV1| VERB) 
(MDEFPROP |$take_derivative_wrt_lambdaV1|
    ((LAMBDA) ((MLIST) $NR0 $LEVEL0 $INDEX0 $TERM0)
     ((MPROG)
      ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0 $NPOW0
       $OP0)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
       ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
       ((MSETQ) $TERM00 $TERM0))
      ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $NEWTERM00 0.)
        ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MSETQ) $OP0 (($INPART) $FAC0 0.))
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MCOND) ((MGREATERP) $NPOW0 2.)
            (($ERROR)
             "la() has one index and it cannot occour with a power bigger than 2! term="
             $TERM00)
            T
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$l|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$ll|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
             ((MEXPT) ((MMINUS) 1.) $LEVEL0)
             ((MFACTORIAL)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
             ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LAK)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$laSk|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
              $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LALA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$ll|)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
             ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
             ((MFACTORIAL)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
             ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $KLA)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$Skla|)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LALA)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA2)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) 2. $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          |$end_pow_op|)
         T
         ((MCOND) $ISOP0
          ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$l|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0) $TERM00
              $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) $LEVEL0)
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LAK)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$laSk|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
               $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LA2)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) 2.
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $KLA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$Skla|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
               $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MPROGN)
             ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
              ((MSETQ) $NEWTERM00 (($SUBSTINPART) |$Dim| $TERM00 $NF0))
              T
              ((MPROGN)
               ((MSETQ) $NEWTERM00 (($SUBSTINPART) 1. $TERM00 $NF0))
               ((MSETQ) $NEWTERM00
                (($SUBSTITUTE) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                 $NEWTERM00))))
             |$end_lambda|)
            T $FALSE)
           |$end_if_op|)
          T $FALSE))
        ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
      ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_lambdaV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_lambdaV1|
         |$take_derivative_wrt_lambdaV1| NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA %TAKE_DERIVATIVE_WRT_LAMBDA VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA
    ((LAMBDA) ((MLIST) $NR0 $LEVEL0 $INDEX0 $TERM0)
     ((MPROG)
      ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0 $NPOW0
       $OP0)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
       ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
       ((MSETQ) $TERM00 $TERM0))
      ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $NEWTERM00 0.)
        ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0)) ((MSETQ) $NPOW0 1.)
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MSETQ) $OP0 (($INPART) $FAC0 0.))
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MCOND) ((MGREATERP) $NPOW0 2.)
            (($ERROR)
             "la() has one index and it cannot occour with a power bigger than 2! term="
             $TERM00)
            T
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$l|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MPROGN)
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0
              (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
               $NF0 2.)))
            ((MCOND) ((MEQUAL) $OP0 |$ll|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               ((MEXPT) ((MMINUS) 1.) $LEVEL0)
               ((MFACTORIAL)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
               ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LAK)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 |$laSk|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LALA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)))
             T $FALSE)
            |$end_lambda_other|)
           T $FALSE)
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MPROGN)
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0
              (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
               $NF0 2.)))
            ((MCOND) ((MEQUAL) $OP0 |$ll|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
               ((MFACTORIAL)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
               ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $KLA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 |$Skla|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LALA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)))
             T $FALSE)
            |$end_other_la|)
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA2)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) 2. $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          |$end_pow_op|)
         T
         ((MCOND) $ISOP0
          ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$l|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0) $TERM00
              $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) $LEVEL0)
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LAK)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$laSk|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
               $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LA2)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) 2.
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $KLA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$Skla|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
               $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MPROGN)
             ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
              ((MSETQ) $NEWTERM00 (($SUBSTINPART) |$Dim| $TERM00 $NF0))
              T
              ((MPROGN)
               ((MSETQ) $NEWTERM00 (($SUBSTINPART) 1. $TERM00 $NF0))
               ((MSETQ) $NEWTERM00
                (($SUBSTITUTE) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                 $NEWTERM00))))
             |$end_lambda|)
            T $FALSE)
           |$end_if_op|)
          T $FALSE))
        ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
      ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_LAMBDA $TAKE_DERIVATIVE_WRT_LAMBDA NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR
         %TAKE_DERIVATIVE_WRT_SCALAR_PAIR VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR
    ((LAMBDA) ((MLIST) $NR0 $LEVEL10 $LEVEL20 $TERM0)
     ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
      ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
      ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.)) ((MSETQ) $DER0 0.)
      ((MCOND) ((MGREATERP) $LEVEL10 0.)
       ((MSETQ) $DER00
        (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0| $TERM0))
       T ((MSETQ) $DER00 ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
      ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
      ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
       ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
        ((MDO) $NT0 1. NIL NIL $LDER00 NIL
         ((MPROGN)
          ((MCOND) |$dbg_wrt_pair|
           (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
            "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
           T $FALSE)
          ((MSETQ) $TMP_DER0
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
            (($INPART) $DER00 $NT0)))
          ((MSETQ) $DER0 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
       T
       ((MPROGN)
        ((MCOND) |$dbg_wrt_pair|
         (($PRINT) "    SINGLE term: take der of" $DER00 "wrt lambda("
          $NR0 $LEVEL20 |$newII0| ")")
         T $FALSE)
        ((MSETQ) $DER0
         (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0| $DER00))))
      ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0)) ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
           $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_SCALAR_PAIR
         $TAKE_DERIVATIVE_WRT_SCALAR_PAIR NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_STATE %TAKE_DERIVATIVE_WRT_STATE VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_STATE
    ((LAMBDA) ((MLIST) $NR0 $ONE_STATE_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
      ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $ONE_STATE_IN_MATRIX0))
      ((MSETQ) |$Der0| $TERM0)
      ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
       ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
        ((MCOND)
         ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
         ((MPROGN)
          ((MDO) $N_PQ 1. NIL NIL
           (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
           ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
             ((MPROGN)
              ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
               ((MSETQ) |$tmp_Der0|
                ((MPLUS) |$tmp_Der0|
                 (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                  ((MPLUS) $L0 ((MMINUS) 1.))
                  ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
              ((MSETQ) |$Der0| |$tmp_Der0|))
             T
             ((MSETQ) |$Der0|
              (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
               ((MPLUS) $L0 ((MMINUS) 1.)) ((MPLUS) $C0 ((MMINUS) 1.))
               |$Der0|)))))
          |$end_loop_c0|)
         T $FALSE)))
      ((MRETURN) |$Der0|)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_STATE $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_STATE $TAKE_DERIVATIVE_WRT_STATE NOUN) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV1|
         |%take_derivative_wrt_scalar_stateSV1| VERB) 
(MDEFPROP |$take_derivative_wrt_scalar_stateSV1|
    ((LAMBDA) ((MLIST) $SCALARS_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
      ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
      ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
       ((MCOND)
        ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
        ((MPROGN)
         ((MCOND) |$dbg_scalars|
          (($PRINT) "nr0=" $NR0 "out of"
           (($LENGTH) $SCALARS_IN_MATRIX0))
          T $FALSE)
         ((MSETQ) |$tmp_DER0| 0.)
         ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
          ((MPROGN)
           (($PRINT) "before length(DER0) is" (($LENGTH) |$der0|))
           ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
            ((MSETQ) |$tmp_DER0|
             ((MPLUS) |$tmp_DER0|
              (($TAKE_DERIVATIVE_WRT_STATE) $NR0
               (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
           ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
          T
          ((MPROGN)
           ((MCOND) |$dbg_scalars|
            (($PRINT) "SINGLE term " |$der0| "derivative wrt r=" $NR0
             "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0) "with nr=" $NR0)
            T $FALSE)
           ((MSETQ) |$der0|
            (($TAKE_DERIVATIVE_WRT_STATE) $NR0
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
           |$end_single|)))
        T $FALSE))
      ((MRETURN) |$der0|)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_scalar_stateSV1|) $SCALARS_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_scalar_stateSV1|
         |$take_derivative_wrt_scalar_stateSV1| NOUN) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV2|
         |%take_derivative_wrt_scalar_stateSV2| VERB) 
(MDEFPROP |$take_derivative_wrt_scalar_stateSV2|
    ((LAMBDA) ((MLIST) $SCALARS_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
      ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
       ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
        (($PRINT) "in take_derivative_wrt_scalar_stateSV2 acting on"
         $LT0 "terms")
        ((MDO) $NT0 1. NIL NIL $LT0 NIL
         ((MPROGN)
          ((MCOND) |$dbg_wrt_states|
           (($PRINT) "in take_derivative_wrt_scalar_stateSV2 EXAM term"
            $NT0 "out of" $LT0 "now there are"
            ((MCOND) ((MNOT) (($NUMBERP) |$der0|)) (($LENGTH) |$der0|)
             T 0.)
            "terms")
           T
           ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
            (($PRINT)
             "in take_derivative_wrt_scalar_stateSV2 EXAM term" $NT0
             "(step 100) out of" $LT0)
            T $FALSE))
          ((MSETQ) |$NIused| 0.)
          ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
          ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
           ((MCOND)
            ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
            ((MPROGN)
             ((MSETQ) |$tmp_DER0|
              (($TAKE_DERIVATIVE_WRT_STATE) $NR0
               (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
             |$end_nr_loop|)
            T $FALSE))
          ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
          |$end_t0_loop|)))
       T
       ((MPROGN) ((MSETQ) |$der0| $TERM0)
        ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
         ((MCOND)
          ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
          ((MPROGN)
           ((MCOND) |$dbg_wrt_states|
            (($PRINT)
             "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
             |$der0| "derivative wrt r=" $NR0 "and"
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
            T $FALSE)
           ((MSETQ) |$der0|
            (($TAKE_DERIVATIVE_WRT_STATE) $NR0
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
           |$end_single|)
          T $FALSE))))
      ((MRETURN) |$der0|)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV2| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_scalar_stateSV2|) $SCALARS_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_scalar_stateSV2|
         |$take_derivative_wrt_scalar_stateSV2| NOUN) 
(DEFPROP $CONTRACT_PAIRS_IN_ONE_TERM %CONTRACT_PAIRS_IN_ONE_TERM VERB) 
(MDEFPROP $CONTRACT_PAIRS_IN_ONE_TERM
    ((LAMBDA) ((MLIST) $UTERM0)
     ((MPROG)
      ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0 $NPOW0
       $OP0 $IND0 $NFAC0 $NR0 $NS0)
      ((MSETQ) $UTERM00 $UTERM0)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
       ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
       ((MRETURN) $UTERM0) T $FALSE)
      ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
      ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_contract| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
            ((MNOT) ((MEQUAL) $NPOW0 2.)))
           (($ERROR) "the power must be 2!! wrong term=" $UTERM0) T
           $FALSE)
          ((MCOND) ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
           ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MCOND) ((MEQUAL) $OP0 $LA)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE)
          ((MCOND) ((MEQUAL) $OP0 |$Sk|)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE)
          ((MCOND) ((MEQUAL) $OP0 $K)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE))
         T
         ((MCOND)
          ((MAND) $ISOP0
           (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
          ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
           ((MCOND)
            ((MNOT)
             (($IS) ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
            ((MPROGN)
             ((MSETQ) $OTHERFAC0 (($ASSOC) $IND0 $LIST_INDEX_FACS0))
             ((MSETQ) $NR0 (($INPART) $FAC0 1.))
             ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
             ((MCOND) ((MLEQP) $NR0 $NS0)
              ((MSETQ) $CTERM0
               ((MTIMES) $CTERM0
                ((MQAPPLY)
                 (($CONCAT) (($INPART) $FAC0 0.)
                  (($INPART) $OTHERFAC0 0.))
                 $NR0 (($INPART) $FAC0 2.) $NS0
                 (($INPART) $OTHERFAC0 2.))))
              T
              ((MSETQ) $CTERM0
               ((MTIMES) $CTERM0
                ((MQAPPLY)
                 (($CONCAT) (($INPART) $OTHERFAC0 0.)
                  (($INPART) $FAC0 0.))
                 $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                 (($INPART) $FAC0 2.)))))
             ((MSETQ) $LIST_INDEX_FACS0
              (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0) $LIST_INDEX_FACS0)))
            T
            ((MSETQ) $LIST_INDEX_FACS0
             (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
          T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
        |$end_fac_loop|))
      ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
       ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
       ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
      ((MRETURN) $CTERM0)))
    MEXPR) 
(DEFPROP $CONTRACT_PAIRS_IN_ONE_TERM $ANY FUNCTION-MODE) 
(ADD2LNC '(($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0) $FUNCTIONS) 
(DEFPROP %CONTRACT_PAIRS_IN_ONE_TERM $CONTRACT_PAIRS_IN_ONE_TERM NOUN) 
(DEFPROP $CONTRACT_PAIRS %CONTRACT_PAIRS VERB) 
(MDEFPROP $CONTRACT_PAIRS
    ((LAMBDA) ((MLIST) |$utermS0|)
     ((MPROG) ((MLIST) $SUM0)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
       ((MPROGN) ((MSETQ) $SUM0 0.)
        ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
         ((MSETQ) $SUM0
          ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
       T ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
      ((MRETURN) $SUM0)))
    MEXPR) 
(DEFPROP $CONTRACT_PAIRS $ANY FUNCTION-MODE) 
(ADD2LNC '(($CONTRACT_PAIRS) |$utermS0|) $FUNCTIONS) 
(DEFPROP %CONTRACT_PAIRS $CONTRACT_PAIRS NOUN) 
(DEFPROP $TRUE_XX %TRUE_XX VERB) 
(MDEFPROP $TRUE_XX
    ((LAMBDA) ((MLIST) $R $S)
     ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))
    MEXPR) 
(DEFPROP $TRUE_XX $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_XX) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_XX $TRUE_XX NOUN) 
(DEFPROP |$otherN| |%otherN| VERB) 
(MDEFPROP |$otherN|
    ((LAMBDA) ((MLIST) $M $N)
     ((MCOND)
      ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
       ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
      3. T
      ((MCOND)
       ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
        ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
       2. T
       ((MCOND)
        ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
         ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
        1. T $FALSE))))
    MEXPR) 
(DEFPROP |$otherN| $BOOLEAN FUNCTION-MODE) 
(ADD2LNC '((|$otherN|) $M $N) $FUNCTIONS) 
(DEFPROP |%otherN| |$otherN| NOUN) 
(DEFPROP $COMPUTE_PP3 %COMPUTE_PP3 VERB) 
(MDEFPROP $COMPUTE_PP3
    ((LAMBDA) ((MLIST) ((MLIST) |$n|))
     ((MPROG)
      ((MDO) $M 1. NIL NIL |$nn| NIL
       ((MDO) $N 1. NIL NIL |$nn| NIL
        ((MCOND) ((MEQUAL) $M $N)
         ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
          ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))) $AP))
         T
         ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
          ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
           ((MPLUS)
            ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
            ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
            ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))
    MEXPR) 
(DEFPROP $COMPUTE_PP3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_PP3) ((MLIST) |$n|)) $FUNCTIONS) 
(MDEFPROP $COMPUTE_PP3 T MLEXPRP) 
(DEFPROP %COMPUTE_PP3 $COMPUTE_PP3 NOUN) 
(DEFPROP $PP3ONSHELL %PP3ONSHELL VERB) 
(MDEFPROP $PP3ONSHELL
    ((LAMBDA) ((MLIST) $M $N) (($NUM_PP3 ARRAY) $M $N)) MEXPR) 
(DEFPROP $PP3ONSHELL $ANY FUNCTION-MODE) 
(ADD2LNC '(($PP3ONSHELL) $M $N) $FUNCTIONS) 
(DEFPROP %PP3ONSHELL $PP3ONSHELL NOUN) 
(DEFPROP $TRUE_GF_XX3 %TRUE_GF_XX3 VERB) 
(MDEFPROP $TRUE_GF_XX3
    ((LAMBDA) ((MLIST) $R $S) (($NUM_XX3 ARRAY) $R $S)) MEXPR) 
(DEFPROP $TRUE_GF_XX3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_GF_XX3) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_GF_XX3 $TRUE_GF_XX3 NOUN) 
(DEFPROP $GF_XX3 %GF_XX3 VERB) 
(MDEFPROP $GF_XX3
    ((LAMBDA) ((MLIST) $M $N)
     ((MCOND) ((MEQUAL) $M 1.) |$x1| T
      ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
       ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
        |$x3|))))
    MEXPR) 
(DEFPROP $GF_XX3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($GF_XX3) $M $N) $FUNCTIONS) 
(DEFPROP %GF_XX3 $GF_XX3 NOUN) 
(DSKSETQ $COMPUTE_PP4 '$COMPUTE_PP4) 
(DEFPROP $COMPUTE_PP4 %COMPUTE_PP4 VERB) 
(MDEFPROP $COMPUTE_PP4
    ((LAMBDA) ((MLIST) ((MLIST) |$n|))
     ((MPROG)
      ((MDO) $M 1. NIL NIL |$nn| NIL
       ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
        ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))) $AP)))
      ((MSETQ) |$Mu|
       ((MPLUS)
        ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
        ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Ms|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Mt|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
       (($RATSIMP)
        ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
         ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
          ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
      ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Ms|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Mt|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
       (($RATSIMP)
        ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
         ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.) ((MMINUS) 2.)
          ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))
    MEXPR) 
(DEFPROP $COMPUTE_PP4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_PP4) ((MLIST) |$n|)) $FUNCTIONS) 
(MDEFPROP $COMPUTE_PP4 T MLEXPRP) 
(DEFPROP %COMPUTE_PP4 $COMPUTE_PP4 NOUN) 
(DEFPROP $PP4ONSHELL %PP4ONSHELL VERB) 
(MDEFPROP $PP4ONSHELL
    ((LAMBDA) ((MLIST) $M $N) (($NUM_PP4 ARRAY) $M $N)) MEXPR) 
(DEFPROP $PP4ONSHELL $ANY FUNCTION-MODE) 
(ADD2LNC '(($PP4ONSHELL) $M $N) $FUNCTIONS) 
(DEFPROP %PP4ONSHELL $PP4ONSHELL NOUN) 
(DEFPROP $COMPUTE_XX4 %COMPUTE_XX4 VERB) 
(MDEFPROP $COMPUTE_XX4
    ((LAMBDA) ((MLIST))
     ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
      (($REMARRAY) $NUM_XX4)
      ((MSETQ) $GF_X_RULES
       ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
      ((MSETQ) $EQ_XX40
       ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
        ((MEQUAL) |$om|
         ((MQUOTIENT)
          ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
           (($XX) 1. 3.))
          (($XX) 2. 4.)))))
      ((MSETQ) $EQ_XX40
       ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
        ((MEQUAL)
         ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.) (($XX) 2. 4.))
         ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
      ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
      ((MSETQ) $SO_X13
       (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
      ((MSETQ) $XX4_LIST
       (($MAKELIST)
        (($MAKELIST)
         ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S)) $S
         ((MPLUS) $R 1.) |$nn|)
        $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
      ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
      ((MSETQ) $XX4_LIST
       (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
      ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
      ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
       (($MAP) ":" ((MLIST) (($LHS) $GFXX0)) ((MLIST) (($RHS) $GFXX0))))
      ((MSETQ) |$dx3_dOM| (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
      ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES)) |$xx4_done|))
    MEXPR) 
(DEFPROP $COMPUTE_XX4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_XX4)) $FUNCTIONS) 
(DEFPROP %COMPUTE_XX4 $COMPUTE_XX4 NOUN) 
(DEFPROP $TRUE_GF_XX4 %TRUE_GF_XX4 VERB) 
(MDEFPROP $TRUE_GF_XX4
    ((LAMBDA) ((MLIST) $R $S) (($NUM_XX4 ARRAY) $R $S)) MEXPR) 
(DEFPROP $TRUE_GF_XX4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_GF_XX4) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_GF_XX4 $TRUE_GF_XX4 NOUN) 
(DEFPROP |$check_cyc_A_234| |%check_cyc_A_234| VERB) 
(MDEFPROP |$check_cyc_A_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
        ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
        ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
        ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
        ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
        ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
        ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
        ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
        ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
        ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
        ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
        ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_cyc_A_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_cyc_A_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_cyc_A_234| |$check_cyc_A_234| NOUN) 
(DEFPROP |$cyc_A_234| |%cyc_A_234| VERB) 
(MDEFPROP |$cyc_A_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
        ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
        ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$cyc_A_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$cyc_A_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%cyc_A_234| |$cyc_A_234| NOUN) 
(DEFPROP |$check_cyc_gfA_234| |%check_cyc_gfA_234| VERB) 
(MDEFPROP |$check_cyc_gfA_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
        ((MEQUAL) |$om| ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_cyc_gfA_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_cyc_gfA_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_cyc_gfA_234| |$check_cyc_gfA_234| NOUN) 
(DEFPROP |$cyc_gfA_234| |%cyc_gfA_234| VERB) 
(MDEFPROP |$cyc_gfA_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST)
        ((MEQUAL) |$om| ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
       $AMP00)))
    MEXPR) 
(DEFPROP |$cyc_gfA_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$cyc_gfA_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%cyc_gfA_234| |$cyc_gfA_234| NOUN) 
(DEFPROP |$check_swap_A_23| |%check_swap_A_23| VERB) 
(MDEFPROP |$check_swap_A_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
        ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_swap_A_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_swap_A_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_swap_A_23| |$check_swap_A_23| NOUN) 
(DEFPROP |$swap_A_23| |%swap_A_23| VERB) 
(MDEFPROP |$swap_A_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
        ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$swap_A_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$swap_A_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%swap_A_23| |$swap_A_23| NOUN) 
(DEFPROP |$swap_gfA_23| |%swap_gfA_23| VERB) 
(MDEFPROP |$swap_gfA_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE) ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$swap_gfA_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$swap_gfA_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%swap_gfA_23| |$swap_gfA_23| NOUN) 
(DEFPROP $TEST_MEASURE %TEST_MEASURE VERB) 
(MDEFPROP $TEST_MEASURE
    ((LAMBDA) ((MLIST) |$l1| |$l2| |$l3| |$l4|)
     ((MPROG) ((MSETQ) |$nn| 4.)
      (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
      ((MSETQ) $GH_00
       ((MQUOTIENT) 1.
        ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
      ((MSETQ) |$tttt_00|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
           ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
           ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
      ((MSETQ) |$tttt_00|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
      ((MSETQ) $GH_0P
       (($FACTOR)
        (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) (($XX) 1. 2.)
          ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.)) (($XX) 1. 3.)
           (($XX) 2. 4.))))))
      ((MSETQ) |$TTTT_0p|
       (($FACTOR)
        (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) (($XX) 1. 2.)
          ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.)) (($XX) 1. 3.)
           (($XX) 2. 4.))))))
      ((MSETQ) |$TTTT_pp|
       (($FACTOR)
        (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.))))
      ((MSETQ) |$gh_TTT0|
       (($FACTOR)
        (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
         ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTT|
       (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))
    MEXPR) 
(DEFPROP $TEST_MEASURE $ANY FUNCTION-MODE) 
(ADD2LNC '(($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|) $FUNCTIONS) 
(DEFPROP %TEST_MEASURE $TEST_MEASURE NOUN) 
(DEFPROP $ORDERXX %ORDERXX VERB) 
(MDEFPROP $ORDERXX
    ((LAMBDA) ((MLIST) $R $S)
     ((MCOND) ((MEQUAL) $R $S) 0. T
      ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
       ((MMINUS) (($XX) $S $R)))))
    MEXPR) 
(DEFPROP $ORDERXX $ANY FUNCTION-MODE) 
(ADD2LNC '(($ORDERXX) $R $S) $FUNCTIONS) 
(DEFPROP %ORDERXX $ORDERXX NOUN) 
(DEFPROP $ORDERPP %ORDERPP VERB) 
(MDEFPROP $ORDERPP
    ((LAMBDA) ((MLIST) $R $S)
     ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))
    MEXPR) 
(DEFPROP $ORDERPP $ANY FUNCTION-MODE) 
(ADD2LNC '(($ORDERPP) $R $S) $FUNCTIONS) 
(DEFPROP %ORDERPP $ORDERPP NOUN) 
(DEFPROP $TRUE_KK %TRUE_KK VERB) 
(MDEFPROP $TRUE_KK
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))
    MEXPR) 
(DEFPROP $TRUE_KK $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_KK) $R $M $S $N) $FUNCTIONS) 
(DEFPROP %TRUE_KK $TRUE_KK NOUN) 
(DEFPROP |$true_Skk| |%true_Skk| VERB) 
(MDEFPROP |$true_Skk|
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
      (($SUM)
       ((MTIMES) (($ORDERPP) $T $S) ((MEXPT) (($ORDERXX) $R $T) $M)) $T
       1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_Skk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_Skk|) $R $M $S $N) $FUNCTIONS) 
(DEFPROP |%true_Skk| |$true_Skk| NOUN) 
(DEFPROP |$true_kSk| |%true_kSk| VERB) 
(MDEFPROP |$true_kSk|
    ((LAMBDA) ((MLIST) $S $N $R $M)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
      (($SUM)
       ((MTIMES) (($ORDERPP) $T $S) ((MEXPT) (($ORDERXX) $R $T) $M)) $T
       1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_kSk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_kSk|) $S $N $R $M) $FUNCTIONS) 
(DEFPROP |%true_kSk| |$true_kSk| NOUN) 
(DEFPROP |$true_SkSk| |%true_SkSk| VERB) 
(MDEFPROP |$true_SkSk|
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
      (($SUM)
       (($SUM)
        ((MTIMES) (($ORDERPP) $T $U) ((MEXPT) (($ORDERXX) $R $T) $M)
         ((MEXPT) (($ORDERXX) $S $U) $N))
        $T 1. |$nn|)
       $U 1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_SkSk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_SkSk|) $R $M $S $N) $FUNCTIONS) 
(DEFPROP |%true_SkSk| |$true_SkSk| NOUN) 
(DEFPROP $FROM_STATE_TO_ADDEND_LIST %FROM_STATE_TO_ADDEND_LIST VERB) 
(MDEFPROP $FROM_STATE_TO_ADDEND_LIST
    ((LAMBDA) ((MLIST) $STATE0)
     ((MPROG)
      ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T $FALSE)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
       ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
      ((MSETQ) $LIST0
       (($MAKELIST) (($INPART) $STATE0 $T) $T 1. (($LENGTH) $STATE0)))
      ((MRETURN) $LIST0)))
    MEXPR) 
(DEFPROP $FROM_STATE_TO_ADDEND_LIST $ANY FUNCTION-MODE) 
(ADD2LNC '(($FROM_STATE_TO_ADDEND_LIST) $STATE0) $FUNCTIONS) 
(DEFPROP %FROM_STATE_TO_ADDEND_LIST $FROM_STATE_TO_ADDEND_LIST NOUN) 
(DEFPROP $EXTRACT_AND_NORMALIZE_COEFFS %EXTRACT_AND_NORMALIZE_COEFFS
         VERB) 
(MDEFPROP $EXTRACT_AND_NORMALIZE_COEFFS
    ((LAMBDA) ((MLIST) $LIST_OF_LISTS_OF_SUBSTATES0)
     ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
      ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
       ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
        ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
         ((MPROGN) ((MSETQ) $S00 $S0)
          ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
           ((MPROGN) ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
            ((MCOND) ((MGREATERP) $POW0 0.)
             ((MSETQ) $S00
              ((MTIMES)
               ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
               ((MEXPT)
                ((MQUOTIENT) 1.
                 ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                $POW0)))
             T $FALSE)
            ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
            ((MCOND) ((MGREATERP) $POW0 0.)
             ((MSETQ) $S00
              ((MTIMES)
               ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
               ((MEXPT)
                ((MQUOTIENT) 1.
                 ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                $POW0)))
             T $FALSE)))
          ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
           ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
            ((MPROGN) ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
             ((MCOND) ((MGREATERP) $POW0 0.)
              ((MSETQ) $S00
               ((MTIMES)
                ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                ((MEXPT)
                 ((MQUOTIENT)
                  ((MQUOTIENT) ((MMINUS) 1.)
                   ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                  ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                 $POW0)))
              T $FALSE))))
          ((MCOND)
           ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
            ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
           (($ERROR)
            "extract_and_normalize_coeffs cannot compute normalized coeff from"
            $S0 "left over is" $S00)
           T $FALSE)
          ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
        ((MSETQ) $COEFFS_LIST0 (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
      ((MRETURN) $COEFFS_LIST0)))
    MEXPR) 
(DEFPROP $EXTRACT_AND_NORMALIZE_COEFFS $ANY FUNCTION-MODE) 
(ADD2LNC '(($EXTRACT_AND_NORMALIZE_COEFFS)
           $LIST_OF_LISTS_OF_SUBSTATES0)
         $FUNCTIONS) 
(DEFPROP %EXTRACT_AND_NORMALIZE_COEFFS $EXTRACT_AND_NORMALIZE_COEFFS
         NOUN) 
(DEFPROP |$amplitudeN4V1| |%amplitudeN4V1| VERB) 
(MDEFPROP |$amplitudeN4V1|
    ((LAMBDA) ((MLIST) $STATES_LIST0)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) |$Partials0|
            (($ENDCONS)
             ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4) $LIST_OF_SUBSTATES0
              $PARTIAL_AMP0)
             |$Partials0|))
           ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$amplitudeN4V1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$amplitudeN4V1|) $STATES_LIST0) $FUNCTIONS) 
(DEFPROP |%amplitudeN4V1| |$amplitudeN4V1| NOUN) 
(DEFPROP |$amplitudeN4V1_list| |%amplitudeN4V1_list| VERB) 
(MDEFPROP |$amplitudeN4V1_list|
    ((LAMBDA) ((MLIST) $STATES_LIST0 $CHECKPOINT_SAVE_FILENAME)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MPROGN)
        ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
         ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
          ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
           ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
            (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
             $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
             (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
             (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
             "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
            ((MSETQ) $LIST_OF_SUBSTATES0
             ((MLIST)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
            (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
            ((MSETQ) $SL0
             (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
              $LIST_OF_SUBSTATES0))
            ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
            ((MSETQ) $NAS_LIST0
             (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
            ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
            ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
            ((MSETQ) $ULPS0
             ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
            ((MSETQ) $ULPS_LIST0
             (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
            ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
            ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
            ((MSETQ) $EI0
             (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
            ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
            ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
            (($PRINT)
             "Computed the expression on which we must act with derivatives in"
             ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
            ((MSETQ) $PARTIAL_AMP0
             ((MTIMES)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
               $NA1)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
               $NA2)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
               $NA3)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
               $NA4)
              ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
            ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
            (($PRINT)
             "Taken the derivatives and computed the partial amplitude in"
             ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
              |$Partials0|))
            |$end_3_loops|))))
        (($SAVE)
         (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_" (($STRING) $NA1)
          ".lisp")
         $NA1 $STATES_LIST0 |$Partials0|)
        |$end_na1_loop|))
      ((MRETURN) |$Partials0|)))
    MEXPR) 
(DEFPROP |$amplitudeN4V1_list| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$amplitudeN4V1_list|) $STATES_LIST0
           $CHECKPOINT_SAVE_FILENAME)
         $FUNCTIONS) 
(DEFPROP |%amplitudeN4V1_list| |$amplitudeN4V1_list| NOUN) 
(DEFPROP |$gf_amplitudeN4V1| |%gf_amplitudeN4V1| VERB) 
(MDEFPROP |$gf_amplitudeN4V1|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0
            (($RATSIMP)
             (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)
              ((MEQUAL) $XX $TRUE_GF_XX4))))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V1| |$gf_amplitudeN4V1| NOUN) 
(DEFPROP |$gf_amplitudeN4V2| |%gf_amplitudeN4V2| VERB) 
(MDEFPROP |$gf_amplitudeN4V2|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| |$Mt|))
           ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp the amplitude"
            ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
           ((MSETQ) $MAXNSNT0
            ((MPLUS)
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              (($SUM)
               (($SUM) ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                2. (($LENGTH) (($SL0 ARRAY) $NR0)))
               $NR0 1. |$nn0|))))
           ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
            ((MPROGN)
             ((MSETQ) |$Ms_proj_amp0|
              (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| $NS0))
             ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
              ((MDO) $NT0 0. NIL NIL
               ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
               ((MPROGN)
                (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                 "terms")
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATSIMP)
                  (($EV) |$Mt_Ms_proj_amp0|
                   ((MEQUAL) $XX $TRUE_GF_XX4))))
                ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                 ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                  ((MTIMES) |$Mt_Ms_proj_amp0| ((MEXPT) |$Ms| $NS0)
                   ((MEXPT) |$Mt| $NT0))))))
              T $FALSE)))
           ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude fully gauge fixed in"
            ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp-ed the amplitude in"
            ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6)) "s")
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V2| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V2| |$gf_amplitudeN4V2| NOUN) 
(DEFPROP |$gf_amplitudeN4V2_1| |%gf_amplitudeN4V2_1| VERB) 
(MDEFPROP |$gf_amplitudeN4V2_1|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| |$Mt|))
           ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratexpand the amplitude"
            ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
            "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
            "terms")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
           ((MSETQ) $MAXNSNT0
            ((MPLUS)
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              (($SUM)
               (($SUM) ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                2. (($LENGTH) (($SL0 ARRAY) $NR0)))
               $NR0 1. |$nn0|))))
           ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
            ((MPROGN)
             ((MSETQ) |$Ms_proj_amp0|
              (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| $NS0))
             ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
              ((MDO) $NT0 0. NIL NIL
               ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
               ((MPROGN)
                (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                 "terms")
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATSIMP)
                  (($EV) |$Mt_Ms_proj_amp0|
                   ((MEQUAL) $XX $TRUE_GF_XX4))))
                ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                 ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                  ((MTIMES) |$Mt_Ms_proj_amp0| ((MEXPT) |$Ms| $NS0)
                   ((MEXPT) |$Mt| $NT0))))))
              T $FALSE)))
           ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude fully gauge fixed in"
            ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp-ed the amplitude in"
            ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6)) "s")
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V2_1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V2_1| |$gf_amplitudeN4V2_1| NOUN) 
(DEFPROP |$SetStates| |%SetStates| VERB) 
(MDEFPROP |$SetStates|
    ((LAMBDA) ((MLIST) |$dd0|)
     ((MPROG) ((MSETQ) |$Lev0| 2.)
      ((MSETQ) |$Null2|
       (($EV)
        ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
         ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
         ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
         ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Lev0| 3.)
      ((MSETQ) |$Null3|
       (($EV)
        ((MPLUS)
         ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.) |$dd|)
         ((MMINUS)
          ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.) |$dd|))
         ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
         ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 1.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
         ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 2. 0.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 3.))
         ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$dd| |$dd0|)))
      ((MSETQ) |$Lev0| 4.)
      ((MSETQ) |$S4z|
       ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
        ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 5742. (($P) 2. 2.))
        ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
      ((MSETQ) |$S4m|
       ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
        ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 2268. (($P) 2. 2.))
        ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
        ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$S4r1|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
          (($P) 3. 1.) |$d|)
         ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.) |$d|)
         ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
          (($P) 3. 1.))
         ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 0.) 4.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$S4r2|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.) ((MEXPT) |$d| 2.))
         ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.) ((MEXPT) |$d| 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.) |$d|)
         ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.) |$d|)
         ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 4. 0.))
         ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
         ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
         ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.))
         ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
         ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 2. 1.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 2. 1.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$S4r3|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.) ((MEXPT) |$d| 2.))
         ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.) ((MEXPT) |$d| 2.))
         ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.) |$d|)
         ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 3. 1.))
         ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
         ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.))
         ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4r1|
       (($EV)
        ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
         ((MTIMES) 624. (($P) 3. 1.))
         ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 936. (($P) 2. 2.))
         ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
         ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES)
          ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
           ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
      ((MSETQ) |$Null4r2|
       ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
        ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 4050. (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$Null4g|
       (($EV)
        ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|) 2.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|) 8.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|) 6.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|) 72.)
         ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
         ((MTIMES) 6. (($P) 3. 1.))
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
         ((MTIMES) 3. (($P) 2. 2.))
         ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
         ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
         ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
         ((MQUOTIENT)
          ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)) 6.)
         ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.)) 72.))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4cr|
       ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
        ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$S6m|
       ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
        ((MTIMES) 28320. (($P) 5. 1.))
        ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 82400. (($P) 3. 3.))
        ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
      ((MSETQ) |$S6z|
       ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
        ((MTIMES) 1177320. (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
        ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) 929500. (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
        ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.))
        ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
      ((MSETQ) |$Null6r16|
       ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
        ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
        ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 3074625000. (($P) 3. 3.))
        ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.))
        ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
        ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
      ((MSETQ) |$Null6g|
       (($EV)
        ((MPLUS) ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
         ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
         ((MQUOTIENT) ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
         ((MQUOTIENT)
          ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|)) 4.)
         ((MQUOTIENT) ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|)
          168.)
         ((MQUOTIENT)
          ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.) |$d|)
          280.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
         ((MQUOTIENT) ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
         ((MQUOTIENT)
          ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|)) 3.)
         ((MQUOTIENT)
          ((MMINUS)
           ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
          3.)
         ((MQUOTIENT) ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|)
          378.)
         ((MQUOTIENT)
          ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.) |$d|)
          1260.)
         ((MQUOTIENT)
          ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.) |$d|)
          945.)
         ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|) 4.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|) 4.)
         ((MQUOTIENT) ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|)
          2520.)
         ((MQUOTIENT)
          ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 2. 0.) 2.) |$d|)
          140.)
         ((MQUOTIENT)
          ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.) |$d|)
          252.)
         ((MQUOTIENT) ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|)
          7560.)
         ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.))) 18.)
         ((MTIMES) 110. (($P) 5. 1.))
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
         ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.)) 7.)
         ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.)) 12.)
         ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
         ((MQUOTIENT)
          ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)) 70.)
         ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
         ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.)) 7.)
         ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
         ((MQUOTIENT)
          ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)) 7.)
         ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.)) 54.)
         ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.)) 6.)
         ((MQUOTIENT)
          ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
          1260.)
         ((MQUOTIENT)
          ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)) 3.)
         ((MQUOTIENT)
          ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.))
          3780.)
         ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)) 14.)
         ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
         ((MQUOTIENT)
          ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)) 28.)
         ((MQUOTIENT)
          ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.)) 420.)
         ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.)) 45.)
         ((MQUOTIENT)
          ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 2. 0.) 2.))
          280.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.))
          2.)
         ((MQUOTIENT)
          ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
           (($P) 2. 0.))
          140.)
         ((MQUOTIENT)
          ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)) 630.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 1. 1.) 2.))
          2.)
         ((MQUOTIENT)
          ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.)) 420.)
         ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
          37800.))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Lev0| 8.)
      ((MSETQ) |$S8m1|
       ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
        ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
        ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) 8289945720. (($P) 6. 2.))
        ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
        ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 5. 0.))
        ((MTIMES) 8399122200. (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 1.))
        ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 1.))
        ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 4515839300.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 300059350. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
        ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2066129100.) ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 47098800. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
      ((MSETQ) |$S8m2|
       ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
        ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
        ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) 51399096. (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
        ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
        ((MTIMES) 46431000. (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 1.))
        ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 1903750. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
      ((MSETQ) |$S8z1|
       ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
        ((MTIMES) 419373360. (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 6188984592. (($P) 5. 3.))
        ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 20048000. (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 8144150. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 2.))
        ((MTIMES) 23738400. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
      ((MSETQ) |$S8z2|
       ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
        ((MTIMES) 359941680. (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 5264441616. (($P) 5. 3.))
        ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 17416000. (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6809950. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 2.))
        ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 2. 2.))
        ((MTIMES) 20437200. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.))))
      ((MSETQ) |$S10z1|
       ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
        ((MTIMES) 94471732800. (($P) 9. 1.))
        ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
        ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 8. 0.))
        ((MTIMES) 1017474393600. (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1805580000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
        ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.) (($P) 6. 0.))
        ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 6. 0.))
        ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) 607282147584. (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 20082748000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 3.))
        ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 36082698000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 23408646912.) ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 5. 0.))
        ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 3.))
        ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 2.))
        ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
        ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 28894320000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 771289485750.) ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
        ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.) (($P) 4. 1.))
        ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
        ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 11311477275. (($P) 1. 1.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 4. 0.))
        ((MTIMES) 612360000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 3.))
        ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
        ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 575909838000.) ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 2.))
        ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 816480000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 2.))
        ((MTIMES) 27552406000. (($P) 2. 0.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 34574400000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 11854080000.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 3. 1.))
        ((MTIMES) 493920000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 40166544600. (($P) 2. 2.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
        ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.) (($P) 2. 2.))))
      ((MSETQ) |$S10z2|
       ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
        ((MTIMES) 65112321600. (($P) 9. 1.))
        ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
        ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 8. 0.))
        ((MTIMES) 690708211200. (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
        ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 2261880000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.) (($P) 6. 0.))
        ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 6. 0.))
        ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) 376838832384. (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
        ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 2.))
        ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 2.))
        ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 11114538000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 24356973312.) ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 5. 0.))
        ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 6161648325.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 14804370000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1210524000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 6667920000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 359389840950.) ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
        ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.) (($P) 4. 1.))
        ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 1210524000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 3.))
        ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 338354074800.) ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 2.))
        ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
        ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 16134720000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) 18276010200. (($P) 2. 2.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 493920000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))))
      ((MSETQ) |$S103z|
       ((MPLUS) ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
        ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
        ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) 36360611332200. (($P) 8. 2.))
        ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 8. 0.))
        ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1631223468000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) 372093476932800. (($P) 6. 4.))
        ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 6. 2.))
        ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
         (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 540966535200.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 6. 0.))
        ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 1170019452000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 2.))
        ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 5. 1.))
        ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 4662858416400.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 66919708800.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 5. 0.))
        ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.) (($P) 5. 0.))
        ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 66919708800.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 805050582525.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 4.))
        ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 9453628800.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 4. 3.))
        ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 4. 2.))
        ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 40416163200.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 237200140800.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 112702665600.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
         (($P) 4. 1.))
        ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 4. 1.))
        ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 161245123200.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 4. 1.))
        ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 232452259200. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 324362765475. (($P) 1. 1.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 811066032000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 7740984220200.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 3.))
        ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 185345126400.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 430303104000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 3. 3.))
        ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 3. 3.))
        ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 437098032000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) 296415302400. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 2.))
        ((MTIMES) 37933056000. (($P) 1. 0.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 270273024000.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 552463430400.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 3. 1.))
        ((MTIMES) 300421900800. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
         ((MEXPT) (($P) 3. 0.) 3.))
        ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 441839664000. (($P) 1. 0.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 0.))
        ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 14224896000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 10668672000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 8001504000.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 99574272000.) ((MEXPT) (($P) 1. 1.) 3.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 3.))
        ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 16003008000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 4.))
        ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 0.) 3.))))
      |$states_defined|))
    MEXPR) 
(DEFPROP |$SetStates| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SetStates|) |$dd0|) $FUNCTIONS) 
(DEFPROP |%SetStates| |$SetStates| NOUN) 
(DEFPROP |$SSSSstep0| |%SSSSstep0| VERB) 
(MDEFPROP |$SSSSstep0|
    ((LAMBDA)
     ((MLIST) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4| |$l4|
      |$dd0|)
     ((MPROG) ((MLIST) |$d|)
      ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
      ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
      ((MSETQ) |$Asss|
       ((|$gf_amplitudeN4V2|) ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
        ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
      ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
      (($PRINT) "Step0: amplitude computation time"
       ((MPLUS) $TI1 ((MMINUS) $TI0)))
      ((MRETURN) |$Asss|)))
    MEXPR) 
(DEFPROP |$SSSSstep0| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
           |$l4| |$dd0|)
         $FUNCTIONS) 
(DEFPROP |%SSSSstep0| |$SSSSstep0| NOUN) 
(DEFPROP |$SSSSstep1| |%SSSSstep1| VERB) 
(MDEFPROP |$SSSSstep1| ((LAMBDA) ((MLIST) |$AmpS40|) |$AmpS40|) MEXPR) 
(DEFPROP |$SSSSstep1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SSSSstep1|) |$AmpS40|) $FUNCTIONS) 
(DEFPROP |%SSSSstep1| |$SSSSstep1| NOUN) 
(DEFPROP |$gf_SSSSV3| |%gf_SSSSV3| VERB) 
(MDEFPROP |$gf_SSSSV3|
    ((LAMBDA)
     ((MLIST) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4| |$l4|
      |$dd0|)
     ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
      (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
      ((MSETQ) |$Assss0|
       ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
        |$l4| |$dd0|))
      ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
      ((MSETQ) |$f_Assss|
       (($RATSIMP)
        (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
      (($PRINT) "simplification computation time"
       ((MPLUS) $TI2 ((MMINUS) $TI1)))
      ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
      (($PRINT) "computation times" $TI0 $TI1 $TI2)
      ((MSETQ) $GH_0
       ((MQUOTIENT) 1.
        ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
      ((MSETQ) |$tttt0|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
      ((MSETQ) |$tttt|
       (($FACTOR)
        (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTTT|
       (($FACTOR)
        (($EV) ((MTIMES) $GH_0 |$tttt0|) ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTTT_dx3|
       (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
      (($PRINT) "factors from ghosts and momenta and measure"
       |$gh_TTTT_dx3|)
      ((MSETQ) $FINAL_AMP_DX
       (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
      ((MRETURN)
       ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
        (($FACTOR) |$dx3_dOM|)))))
    MEXPR) 
(DEFPROP |$gf_SSSSV3| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
           |$l4| |$dd0|)
         $FUNCTIONS) 
(DEFPROP |%gf_SSSSV3| |$gf_SSSSV3| NOUN) 
(DSKSETQ $NUM_XX3 '$NUM_XX3) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_XX3) 
(MREMPROP '$NUM_XX3 'ARRAY) 
(MPUTPROP '$NUM_XX3 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2. NIL NIL (((1. 3.) . |$Xi|))
      (((1. 2.) (MTIMES SIMP)
        ((MEXPT SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$Xi|)) -1.)
        |$Xi|)
       ((2. 3.) . 1.)))) 
(ADD2LNC '$NUM_XX3 $ARRAYS) 
(DSKSETQ |$usedLevels0| '|$usedLevels0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$usedLevels0| 'HASHAR) 
(MPUTPROP '|$usedLevels0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MLIST)) ((MLIST)) ((MLIST)) ((MLIST) 4.) |#####|)) 
(ADD2LNC '|$usedLevels0| $ARRAYS) 
(DSKSETQ |$usedLevelsPowers0| '|$usedLevelsPowers0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$usedLevelsPowers0| 'HASHAR) 
(MPUTPROP '|$usedLevelsPowers0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MLIST)) ((MLIST)) ((MLIST)) ((MLIST) 4. 1.) |#####|)) 
(ADD2LNC '|$usedLevelsPowers0| $ARRAYS) 
(DSKSETQ |$noAlphas0| '|$noAlphas0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$noAlphas0| 'HASHAR) 
(MPUTPROP '|$noAlphas0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA '(|#####| 0. 0. 0. 1. |#####|)) 
(ADD2LNC '|$noAlphas0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$explK0| 'HASHAR) 
(MPUTPROP '|$explK0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| 0. 0. 0.
              ((MTIMES SIMP) ((|$l| SIMP) 4. 4.) (($L SIMP) 4. 4.))
              |#####|)) 
(ADD2LNC '|$explK0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$explD0| 'HASHAR) 
(MPUTPROP '|$explD0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6. 6.) 
(FILLARRAY AAAAA
    '(|#####| |#####| |#####| |#####| |#####| |#####| |#####| |#####|
              0. 0. 0. |#####| |#####| |#####| |#####| 0. 0. |#####|
              |#####| |#####| |#####| |#####| 0. |#####| |#####|
              |#####| |#####| |#####| |#####| |#####| |#####| |#####|
              |#####| |#####| |#####| |#####|)) 
(ADD2LNC '|$explD0| $ARRAYS) 
(DSKSETQ |$s| '|$s|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$s|) 
(MREMPROP '|$s| 'ARRAY) 
(MPUTPROP '|$s| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 4. 1. (((4.) (|$k| SIMP) 4.))
      (((1.) (MPLUS SIMP) ((|$k| SIMP) 1.)
        ((MTIMES SIMP) ((|$d| SIMP) 1. 2.) (($X SIMP) 2.))
        ((MTIMES SIMP) ((|$d| SIMP) 1. 3.) (($X SIMP) 3.))
        ((MTIMES SIMP) ((|$d| SIMP) 1. 4.) (($X SIMP) 4.))))
      (((2.) (MPLUS SIMP) ((|$k| SIMP) 2.)
        ((MTIMES SIMP) ((|$d| SIMP) 2. 3.) (($X SIMP) 3.))
        ((MTIMES SIMP) ((|$d| SIMP) 2. 4.) (($X SIMP) 4.))))
      (((3.) (MPLUS SIMP) ((|$k| SIMP) 3.)
        ((MTIMES SIMP) ((|$d| SIMP) 3. 4.) (($X SIMP) 4.)))))) 
(ADD2LNC '|$s| $ARRAYS) 
(DSKSETQ $NUM_PP4 '$NUM_PP4) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_PP4) 
(MREMPROP '$NUM_PP4 'ARRAY) 
(MPUTPROP '$NUM_PP4 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 10. 2.
      (((2. 2.) (RAT SIMP) 1. 2.) ((4. 4.) (RAT SIMP) -3. 2.)) NIL NIL
      NIL NIL NIL
      (((1. 3.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Mt|))))
      (((2. 3.) (MTIMES SIMP) ((RAT SIMP) 1. 2.)
        ((MPLUS SIMP) -1. |$Ms| |$Mt|)))
      (((1. 1.) (RAT SIMP) 1. 2.) ((3. 3.) (RAT SIMP) 1. 2.)) NIL NIL
      NIL NIL
      (((1. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 2.)
        ((MPLUS SIMP) 1. |$Ms| |$Mt|)))
      (((2. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 2. ((MTIMES SIMP) -2. |$Mt|))))
      (((1. 2.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) -2. ((MTIMES SIMP) -2. |$Ms|)))
       ((3. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 2. ((MTIMES SIMP) -2. |$Ms|)))))) 
(ADD2LNC '$NUM_PP4 $ARRAYS) 
(DSKSETQ $NUM_XX4 '$NUM_XX4) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_XX4) 
(MREMPROP '$NUM_XX4 'ARRAY) 
(MPUTPROP '$NUM_XX4 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 6. 2. NIL NIL NIL NIL NIL (((1. 4.) (MEXPT SIMP) |$Xi| -1.))
      (((1. 3.) (MTIMES SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|)
        ((MEXPT SIMP)
         ((MPLUS SIMP) ((MTIMES SIMP) -1. |$Xi|)
          ((MEXPT SIMP RATSIMP) |$Xi| 2.))
         -1.))
       ((2. 4.) . 1.))
      (((1. 2.) (MEXPT SIMP) ((MPLUS SIMP) -1. |$Xi|) -1.)
       ((2. 3.) (MTIMES SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|)
        ((MEXPT SIMP)
         ((MPLUS SIMP) -1. |$om|
          ((MTIMES SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$om|))
           |$Xi|))
         -1.))
       ((3. 4.) (MTIMES SIMP) ((MEXPT SIMP) |$om| -1.)
        ((MEXPT SIMP) |$Xi| -1.) ((MPLUS SIMP) -1. |$om| |$Xi|))))) 
(ADD2LNC '$NUM_XX4 $ARRAYS) 
(DSKSETQ $INFLAG 'T) 
(DSKSETQ $K '$K) 
(DEFPROP $K $ANY MODE) 
(ADD2LNC '$K $PROPS) 
(DSKSETQ |$Mt| '|$Mt|) 
(RESTORE-FACTS '((($KIND) |$Mt| $INTEGER))) 
(ADD2LNC '|$Mt| $PROPS) 
(DEFPROP $R $FIXNUM MODE) 
(ADD2LNC '$R $PROPS) 
(DEFPROP $L0 $FIXNUM MODE) 
(ADD2LNC '$L0 $PROPS) 
(DEFPROP $INR_PQ $FIXNUM MODE) 
(ADD2LNC '$INR_PQ $PROPS) 
(DEFPROP $S $FIXNUM MODE) 
(ADD2LNC '$S $PROPS) 
(DEFPROP $NR $ANY MODE) 
(ADD2LNC '$NR $PROPS) 
(DEFPROP $IP $FIXNUM MODE) 
(ADD2LNC '$IP $PROPS) 
(DEFPROP $IQ $FIXNUM MODE) 
(ADD2LNC '$IQ $PROPS) 
(DEFPROP $NF0 $FIXNUM MODE) 
(ADD2LNC '$NF0 $PROPS) 
(DEFPROP $NT0 $FIXNUM MODE) 
(ADD2LNC '$NT0 $PROPS) 
(DEFPROP $C0 $FIXNUM MODE) 
(ADD2LNC '$C0 $PROPS) 
(DEFPROP $N_PQ $FIXNUM MODE) 
(ADD2LNC '$N_PQ $PROPS) 
(DEFPROP $NR0 $FIXNUM MODE) 
(ADD2LNC '$NR0 $PROPS) 
(DEFPROP $M $FIXNUM MODE) 
(ADD2LNC '$M $PROPS) 
(DEFPROP $N $FIXNUM MODE) 
(ADD2LNC '$N $PROPS) 
(DEFPROP $T $ANY MODE) 
(ADD2LNC '$T $PROPS) 
(DEFPROP $N0 $FIXNUM MODE) 
(ADD2LNC '$N0 $PROPS) 
(DEFPROP $M0 $FIXNUM MODE) 
(ADD2LNC '$M0 $PROPS) 
(DEFPROP $S0 $ANY MODE) 
(ADD2LNC '$S0 $PROPS) 
(DEFPROP $NS0 $ANY MODE) 
(ADD2LNC '$NS0 $PROPS) 
(DEFPROP $NA1 $FIXNUM MODE) 
(ADD2LNC '$NA1 $PROPS) 
(DEFPROP $NA2 $FIXNUM MODE) 
(ADD2LNC '$NA2 $PROPS) 
(DEFPROP $NA3 $FIXNUM MODE) 
(ADD2LNC '$NA3 $PROPS) 
(DEFPROP $NA4 $FIXNUM MODE) 
(ADD2LNC '$NA4 $PROPS) 
(DSKSETQ |$Ms| '|$Ms|) 
(RESTORE-FACTS '((($KIND) |$Ms| $INTEGER))) 
(ADD2LNC '|$Ms| $PROPS) 
(SETQ $LINENUM 103.) 
(SETQ *ALPHABET* (NCONC '(#\_ #\%) *ALPHABET*)) 
(DSKSETQ $CONTEXT '$INITIAL) 
(RESTORE-FACTS '((($KIND) |$Mt| $INTEGER) (($KIND) |$Ms| $INTEGER))) 

==> anc/maxima_prog/10_exp_reggeon.v3.mat <==
/*
V3.3
introduced DBG_COMPUTE_LEVELS


ASSUME  p(m,0) terms are present
since matrix [2] means p(0,0)^2
and [[0,2],[0,1]] means p(0,1)^2*p(1,1)
*/

/*

The program is taylored for scalars

The main idea is that when contracting states like
 p^n_0 (d^1 L)^n1 (d^2 L)^2 ... e^(i 2 k^\mu L^\mu)
where k^\mu is the physical momentum

we exponentialize  and consider the SDS
e^{ ( kk + 2 i k)^\mu  L^mu(x) }
e^{ ( kk + k0 )^\mu  L^mu(x) }
= e^{ K^\mu L^\mu(x)}
where
kk^\mu = \sum_{n>0} \lambda^\mu_n \partial^n
contains all derivatives
and
k0^\mu = 2 i k^\mu
is without derivatives.

We then get the c-number contribution to the Reggeon is
exp( \sum_{r<s} K_{[r]}^\mu  K_{[s]}^\mu log(x_r -x_s) (-\alpha'/2) }
=
exp(
\sum_{r<s} kk_{[r]}^\mu  kk_{[s]}^\mu log(x_r -x_s) (-\alpha'/2)
+
\sum_{r,s\ne r} kk_{[r]}^\mu  k0_{[s]}^\mu log(x_r -x_s) (-\alpha'/2)
+
\sum_{r<s} k0_{[r]}^\mu  k0_{[s]}^\mu log(x_r -x_s) (-\alpha'/2)
}

1)
As a first step
we count how many d^* L ops there are (so \alpha_0=k do not count),
i.e. we sum
N=n1+n2+...
for any particle r.
So we get N1, N2, N3 and N4 when NN=4 particles interact.
Then we make the Wick contraction and select the terms in the Reggeon with

kk_{[r=1]}^N1 kk_{[r=2]}^N2 kk_{[r=3]}^N3 kk_{[r=4]}^N4

In this way we have in an implicit way all the interactions 
(d^1 L)^n1 (d^2 L)^2 ... e^(i 2 k0 L) 
with
N=n1+n2+...
fixed.

The terms p(0,n) (n>0) reveal themselves only when we do the derivatives since
p(m,n) -> \lambda_m \cdot \lambda_n
p(0,n) -> k0 \cdot \lambda_n

This is done by the function wick([N1,N2,N3,N4])
We use a list as argument so we can have 1, 2, 3,... particles in interaction.

2)
As a second step
we compute kk and k0 according to the state
and
we compute
how many times d^1 L is present, d^2 L is present and so on,
i.e we compute n1, n2,.. 

Starting from the 1st particle we select the terms with
n1 d^1 L, n2 d^2 L and so on.

Then we exam the 2nd particle
and so on for the other particles.


3)
On the expression we get we must still do the lambda derivatives.
i.e. compute some contractions

*/
/*
Details

1)
a scalar state is represented by an upper triangular matrix.
Eg
1 -> [0]
p(1,1)^2 -> [[0,0],[0,2]]
P(1,1)^3* p(2,3)^2
->
[[0,0,0,0], 
 [0,3,0,0],
 [0,0,0,2],
 [0,0,0,0]]

2)
we compute a list of scalars we want to make interact
                             [ 0  0  1 ]
                  [0 0 ]     [         ]  [ 0  0 ]
(%o1827)       [           , [ 0  0  0 ], [      ], [ 0 ]]
                  [0 2 ]     [         ]  [ 0  2 ]
                             [ 0  0  0 ]
in this case p(1,1)^2, p(1,3), p(1,1)^2, 1

3)
we compute the number of nzm alphas (i.e. d^*L) for each state
and assemble all into a list
eg [4, 2, 4, 0] for NN=4 states so that state r=1 has 4 nzm alphas 
by using
compute_alphasV1(states_in_matrix_list0)
returns an array
so to see the values is not enough to write nas but nas[1] and so on
or listarray(nas);

4)
we compute the levels of the alphas (i.e. the power of the derivatives)
for each state
and assemble all into a list
eg [ [1 2 2 1], means for particle r=1 alpha_{-1}^2 alpha_{-2}^1 indep of \mu 
    ....
   ]

5)
we compute the levels of the alphas (i.e. the power of the derivatives)
and the powers of the alphas for each state
and assemble all into a list
(%i1832) ulps:compute_levels_and_powers_used(sl)
(%o1832)                       usedLevelsPowers0
(%i1833) ulps_list:makelist(ulps[r],r,1,NN)
(%o1833)              [[1, 4], [1, 1, 3, 1], [2, 4], []]

6)
we compute the k0, i.e the substitution rules
(%i1834) ks_rules:compute_Ks(us)
(%o1834) [K(1) = L(1, 1) l(1, 1), K(2) = L(2, 3) l(2, 3) + L(2, 1) l(2, 1), 
                                              K(3) = L(3, 2) l(3, 2), K(4) = 0]

i.e. f.x.
K(2) when only \alpha_{[r=2] n=-3} is present reads 
\lambda_{[r=2] n=3}^\mu (i 2 k_{[s]}^\mu)
                \partial^{n=3}_{x_2} log(x_{3}- x_{s}} (-\alpha'/2) -> L(2,3)
        times
t_{[r=2] n=3}	-> l(2,3)
where t_{[r=2] n=3} is used to keep track of
how many \alpha_{[r=2] n=-3}^\mu there are in interaction indepedently of \mu

7)
we compute the kk, i.e the substitution rules
(%i1835) ds_rules:compute_Ds(us)
(%o1835)
[
[D(1, 2) = l(1, 1) LL(1, 1, 2, 3) l(2, 3)
 + l(1, 1) LL(1, 1, 2, 1) l(2, 1),
 D(1, 3) = l(1, 1) L(1, 1, 3, 2) l(3, 2), 
D(1, 4) = 0],
[D(2, 3) = l(2, 3) LL(2, 3, 3, 2) l(3, 2)
 + l(2, 1) LL(2, 1, 3, 2) l(3, 2), D(2, 4) = 0],
 [D(3, 4) = 0],
 []]

Again f.x.
t_{[r=1] n=1}	-> l(1,1) <-> counts \alpha_{[r=1] n=-1}
and
LL(2, 3, 3, 2) = \lambda^\mu_{[r=2] n=3} \lambda^\mu_{[r=3] n=2} *
                 d_2^3 d_3^2 log(x_{23}) (-\alpha'/2)
when there are only \alpha_{[r=2] n=-3}	and \alpha_{[r=3] n=-2}

8)
we compute the interaction for the levels computed in step 4
%i1836) int0:apply(wick,nas_list)
            4     2         3                       2     2         4
(%o1836) ((K (1) K (2) + 8 K (1) D(1, 2) K(2) + 12 K (1) D (1, 2)) K (3)
        4               3                           3             2
 + ((8 K (1) K(2) + 32 K (1) D(1, 2)) D(2, 3) + 16 K (1) D(1, 3) K (2)
       2                                    2                 3
 + 96 K (1) D(1, 2) D(1, 3) K(2) + 96 K(1) D (1, 2) D(1, 3)) K (3)
        4     2              3                        2
 + (12 K (1) D (2, 3) + (96 K (1) D(1, 3) K(2) + 288 K (1) D(1, 2) D(1, 3))
               2     2        2                        2
 D(2, 3) + 72 K (1) D (1, 3) K (2) + 288 K(1) D(1, 2) D (1, 3) K(2)

+....

where
K(1) is k0_{[r=1]} and so on
and
D (2, 3) is kk_{[r=2]}^\mu kk_{[r=3]}^\mu

Again all the lambdas will become manifest when taking the deivatives.

9)
then using the function do_all_term as
(%i1837) ei0:do_all_term(int0,ulps_list,ks_rules,ds_rules)
Doing all terms for particle 1 
Doing all terms for particle 2 
Doing all terms for particle 3 
Doing all terms for particle 4 
(%i1838) length(ei0)
(%o1838)                               2
(%i1839) length(expand(ei0))
(%o1839)                              35
we use the previous substitution rules and get the final expression

(%i1841) expand(ei0);
          4                        4
         L (1, 1) L(2, 1) L(2, 3) L (3, 2)
(%o1841) ---------------------------------
                        24
    3                              4
   L (1, 1) L(1, 1, 2, 1) L(2, 3) L (3, 2)
 + ---------------------------------------
                      6
+... 33 terms more

where f.x.
L(2,1)
is for particle r=2  one derivative \partial_{x2}
i.e.
\lambda^\mu_{[r=2]} \partial_{x2}
( 2 i k^\mu_{[r=1]} log(x12)
+ 2 i k^\mu_{[r=3]} log(x23) +
+ 2 i k^\mu_{[r=4]} log(x24)
) (-\alpha'\2)

and
L(1, 1, 2, 1)
is for particle r=1  one derivative \partial_{x1}
and is for particle r=2  one derivative \partial_{x2}
i.e.
\lambda^\mu_{[r=1]} \partial_{x1}
\lambda^\mu_{[r=2]} \partial_{x2}
log(x12) (-\alpha'\2)


We can check the powers of the second term
r=1 a_{-1} 3+1+0+0
r=2 a_{-1} 0+1+0+0
    a_{-3} 0+0+1+0
r=3 a_{-2} 0+0+0+4


*/


/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*********************************************************************/

define_variable (EXPAND_REGGEON_LOADED, false, boolean)$
define_variable (DBG_ALL_TERMS, false, boolean)$
define_variable (DBG_COMPUTE_LEVELS, false, boolean)$
define_variable(NN, 0, integer);

kill(NN)$

set_number_of_particle(NN0):=
block(
NN:NN0, /* number of particles */

array(usedLevels0,NN0+1),
array(usedLevelsPowers0,NN0+1),
array(noAlphas0,NN0+1),
array(explK0,NN0+1),
array(explD0,NN0+1,NN0+1),

for r:1 thru NN0 do
  S[r]: K(r)+sum(D(r,s)*x(s),s,r+1,NN0)
)$  



/*********************************************************************/
/*********************************************************************/
/*
V1 counts nzm by default
when there are 100K terms is better to use the simplified version V1
*/
/*********************************************************************/
/*********************************************************************/

notzero(x):=if(x>0) then 1 else 0;


/* DOES NOT count zm since they do not matter when pulling terms down in Reggeron  */
compute_alphas_no_zmV1(states_in_matrix_list0):=
block(
[NN0, state0, max_used_level0, pow0],

NN0:length(states_in_matrix_list0),

for r:1 thru NN0 do
  (
  state0: states_in_matrix_list0[r], /* matrix which represents the state */
  max_used_level0: length(state0), /* dim of the matrix */
  noAlphas0[r]:0,
  pow0: 2*sum( sum((state0[l0, c0]), c0,l0,max_used_level0),
             l0,2,max_used_level0),
/* contribution from p(0,n) n>0 */	     
  pow0: pow0 + sum((state0[1, c0]), c0,2,max_used_level0),
  
if( DBG_COMPUTE_LEVELS )
then  
print("r=", r, "state0=", state0, "pow0=", pow0),

  noAlphas0[r]:pow0
  ),

return((noAlphas0))
)$



/*** DOES NOT COUNT zm ***/
compute_levels_used_no_zmV1(states_in_matrix_list0):=
block(
[NN0, state0, max_used_level0, pow0],

NN0:length(states_in_matrix_list0),

for r:1 thru NN0 do
  (
  state0: states_in_matrix_list0[r], /* matrix which represents the state */
  max_used_level0: length(state0), /* dim of the matrix */
  usedLevels0[r]:[],
  for l0:2 thru max_used_level0 do /*l0-1 level or line*/
    (
    pow0:sum(state0[k, l0], k,1,l0-1) /* p(0,l0-1) included */
       + sum(state0[l0, k], k,l0,max_used_level0),
    if(pow0>0) then usedLevels0[r]:endcons(l0-1, usedLevels0[r])
    )
  ),

return(usedLevels0)
)$



/*** DOES NOT COUNT zm ***/
compute_levels_and_powers_used_no_zmV1(states_in_matrix_list0):=
block(
[NN0, state0, max_used_level0, pow0],

NN0:length(states_in_matrix_list0),

for r:1 thru NN0 do
  (
  state0: states_in_matrix_list0[r], /* matrix which represents the state */
  max_used_level0: length(state0), /* dim of the matrix */
  usedLevelsPowers0[r]:[],
  for l0:2 thru max_used_level0 do /*l0 level or line*/
    (
    pow0:sum(state0[k, l0], k,1,l0-1)
       + 2*state0[l0, l0]
       + sum(state0[l0, k], k,l0+1,max_used_level0),
    if(pow0>0) then
      usedLevelsPowers0[r]:append(usedLevelsPowers0[r],[l0-1, pow0])
    )
  ),

return(usedLevelsPowers0)
)$



/*
suppose the state for r.th particle is
p(0,1)^n01* p(1,1)^n11 * p(1,2)^n12 * p(1,3)^n13 *...

then we make the substituions
K(r) -> l(r,1)*L(r,1)+ l(r,2)*L(r,2)+...
        +l(r,0)*l(r,0,r,1)*L(r,0,r,1)+..
since K(r) is the sum of all k_{[s]}\cdot L_{[s]} with s\ne r
and has a contibution from p(0,1) if n01>0 and so on 

D(r,s) -> l(r,1)*l(s,1)*LL(r,1,s,1)+ l(r,2)*l(s,1)*LL(r,2,s,1)+...

and then
we project on l(r,1)^{\sum_m n_{1 m} }
for all r and powers

we effectively add only the terms with l(r,n) which are present
in the r.th particle state

Explicitly
if the state 1 is p(1,1)^4 and state 2 is p(1,3)^2
K(r=1) -> l(r=1,1)*L(r=1,1)
K(r=2) -> l(r,1)*L(r,1)+ l(r,3)*L(r,3)

D(1,2) -> l(r=1,1)*l(s=1,1)*LL(r,1,s,1)
        + l(r=1,1)*l(s=2,3)*LL(r,1,s,3)

*/

compute_Ks_no_zmV1(level_used_array0):=
/* assume no level 0 is present and if present is treated as nzm */ 
block(
[explK0, Nlus0, nr_pq, Ks_rules0],

Ks_rules0:makelist([], k,1,NN),

for r:1 thru NN do
  (
  explK0[r]: 0,
  Nlus0:length(level_used_array0[r]), /* level_used_array0[r] is list */
  
  for inr_pq:1 thru Nlus0 do
    (
    nr_pq:level_used_array0[r][inr_pq],
    explK0[r]: explK0[r]+ l(r, nr_pq)* L(r, nr_pq)
    ),

  Ks_rules0[r]:( K(r) = explK0[r] ),
  END_R_LOOP
  ),

return(Ks_rules0)
)$


/* */
compute_Ds(level_used_array0):=
block(
[Ds_rules0, explD0],

Ds_rules0:makelist([], k,1,NN),

for r:1 thru NN-1 do
  (
  Ds_rules0[r]:[],
  for s:r+1 thru NN do
    (
    explD0[r,s]: 0,
    for nr_pq in level_used_array0[r] do
      for ns_pq in level_used_array0[s] do
        explD0[r,s]: explD0[r,s]+ l(r, nr_pq)* l(s, ns_pq)
                                 *LL(r, nr_pq, s, ns_pq),
    Ds_rules0[r]:endcons( D(r,s) = explD0[r,s], Ds_rules0[r] ),   
    END_S_LOOP
    ),
  END_R_LOOP
  ),

return(Ds_rules0)
)$


/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*********************************************************************/

wick(list_Nr0):=
block(
[NN0, Nr0, wick00, wick0, co0],

NN0:length(list_Nr0),
Nr0:list_Nr0[1],

wick00:S[1]^Nr0/Nr0!,

for r:2 thru NN0 do
  (
  wick0:0,
  Nr0:list_Nr0[r],
  for nr:Nr0 thru 0 step -1 do
   (
   /* ratcoeff
-->   this is the key function since it allows to extract x()^n
   WITHOUT expanding the expression!
   */
   co0:ratcoeff(wick00, x(r), nr),
   if(not co0=0)
   then wick0:wick0 +1/(Nr0-nr)! *co0 *S[r]^(Nr0-nr)
   ),
 wick00:wick0
 ),

return(wick00)
)$


/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*********************************************************************/

do_all_term(int0, levels_powers0, Ks_rules0, Ds_rules0):=
block(
[expl_int0, nlevels0],

print("in computing 'Z' (do_all_term)"),

expl_int0:int0,
for r:1 thru NN do
  (
if(DBG_ALL_TERMS)
then print("in computing 'Z' (do_all_term) doing all terms for particle", r),

  expl_int0:ev(expl_int0, Ks_rules0[r], Ds_rules0[r]),
  
  nlevels0: length(levels_powers0[r]), /* twice the no of different levels */
  
if(DBG_ALL_TERMS)
then print("r=", r, "expl_int0=", expl_int0),

  for l0:1 thru nlevels0 step 2 do
     (
if(DBG_ALL_TERMS)
then print(" project to", l(r, levels_powers0[r][l0]), "^", levels_powers0[r][l0+1]),

     expl_int0:ratcoef(expl_int0, l(r, levels_powers0[r][l0]),
                                  levels_powers0[r][l0+1]),
				  
if(DBG_ALL_TERMS)
then print("r=", r, "expl_int0=", expl_int0)				  
     )
   ),

return(expl_int0)
)$
/**/

/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
state2matrix(state0,MaxLevel0):=
block(
[mat0, state00],

state00:state0,

mat0:zeromatrix(MaxLevel0+1, MaxLevel0+1), /* +1 because of zm */

for ip:0 thru MaxLevel0 do
  for iq:ip thru MaxLevel0 do
  (
   mat0[ip+1,iq+1]:hipow(state0, p(ip,iq)),
   state00:state00/p(ip,iq)^mat0[ip+1,iq+1]
  ),

for ip:0 thru MaxLevel0 do
  for iq:0 thru ip-1 do
  (
/* it is necessay to add in order to consider tha case where
both p(m,n) and p(n,m) are present
but then we have to divide with the unadded power */
   mat0[iq+1,ip+1]:mat0[iq+1,ip+1]+hipow(state0, p(ip,iq)),
   state00:state00/p(ip,iq)^hipow(state0, p(ip,iq))
  ),


if( not numberp(state00) )
then error("In state2matrix missing some contributions in", state0,
 "since we are left with", state00, "after analysis"),

return( copymatrix(mat0) )
)$


/*********************************************************************/
/*********************************************************************/


EXPAND_REGGEON_LOADED:true$


==> anc/maxima_prog/20_der.v2.mat <==
/*
V2.4
eliminated printing of length(DER0) if not required since length() may slower the process when there are many terms
V2.3 bug la2^n was n*la2^(n-1)*la innsetad of 2*n*la2^(n-1)*la
V2.2 changed D to Dim in orde to avoid issued with the Ds_rules
*/

/*

REMEMBER p(0,n) is (2 i k^mu) \alpha^\mu_{-n}
BUT in the program we write kk, kSk, Skk, SkSk
with a factor (2 i) for each k in the previous symbols
eg kk(r,0,s,0) = (2 i k^mu_{[r]}) (2 i k^mu_{[s]})

NOTICE that x(r,s) is actually 1/(x_r - x_s)

Examples of starting expressions

ex0 p(0,1)^2 * 1 * 1 *1
sl: [matrix([0,2,0],[0,0,0],[0,0,0]),matrix([0]),matrix([0]),matrix([0])]$
(%o95)                               done
(%i96) grind(ex_ei0);

L(1,1)^2/2$


ex1 p(0,1) * p(0,2) * 1 * 1
sl:
[matrix([0,1],[0,0]),matrix([0,0,1],[0,0,0],[0,0,0]),matrix([0]),matrix([0])],
ei0:L(1,1)*L(2,2)+LL(1,1,2,2)


The main idea is to take a derivative wrt to
lambda_{[r] l1}^MU lambda_{[r] l2}^MU
and then contract the index MU into a scalar object.

Possible factors in a term (with r<=s)
and their derivatives wrt lambda_{[r] l}^MU are (ap=\alpha')

number	 	      	       	0

atom				0

k(r,0,I)			0
== 2 i k^I_{[r]}

Sk(r,m,I)			0
==Sum_{s\ne r} 2 i k^I_{[s]} d^m_{x_r} \log(x_r-x_s) (-ap/2)

la(r,m,I)			delta_{l,m} delta_{MU,I}
=\lambda^I_{[r] m}

lala(r,m, s,n)			la(s,n,MU)
== la(r,m,I) la(s,n,I)

lala(s,n, r,m)			la(s,n,MU)
== la(r,m,I) la(s,n,I)

la2(r,m)  			2*la(r,m,MU)
== la(r,m,I) la(r,m,I)
could we also do without?
since la(r,m,r,m) gives la(r,m,MU) + la(r,m,MU) ie the same result,
with (la(r,m,r,m))^N we get N ()^(N-1) la(r,m,MU) + N ()^(N-1) la(r,m,MU) ok
Which of the two is more efficient?

L(r,m)				delta_{l,m} Sk(r,m,MU)
== \lambda^I_{[r]} Sum_{s\ne r} (2 i k^I_{[s]}) d^m_{x_r} \log(x_r-x_s) (-ap/2)

LL(r,m,s,n)			delta_{l,m} la(s,n,MU) ddG(r,m,s,n)
== \lambda^I_{[r] m} \lambda^I_{[s] n} ddG(r,m,s,n)
== \lambda^I_{[r] m} \lambda^I_{[s] n} d^m_{x_r} d^n_{x_s} \log(x_r-x_s) (-ap/2)

laSk(r,m, s,n)			Sk(s,n,MU)
== la(r,m,I) Sk(s,n,I)

Skla(r,m, s,n)
lak(r,m, s,n)
kla(r,m, s,n)

SkSk(r,m, s,n)			0
== Sk(r,m,I) Sk(s,n,I)

Skk(r,m, s,n)			0

kSk(r,m, s,n)			0

kk(r,m,s,n)			0	   

IN the program we used
ddG(r,m,s,n) == d^m_{x_r} d^n_{x_s} \log(x_r-x_s) (-\alpha'/2)
= (-1)^m d^(n+m)_{x_s} \log(x_r-x_s) (-\alpha'/2)
= (-1)^m (-1) (m+n-1)! 1/(x_r-x_s)^{m+n} (-\alpha'/2)
= (-1)^{m+1} (m+n-1)! x(r,s)^{m+n} (-\alpha'/2)
=> (-1)^{m} (m+n-1)! x(r,s)^{m+n} 
with \alpha'=2 or \sqrt{\alpha'} \k^\mu

NOTICE that x(r,s) is actually 1/(x_r - x_s)
*/

/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*********************************************************************/

define_variable (DERIVATIVES_LOADED, false, boolean)$
define_variable (DBG_WRT_LAMBDA, false, boolean)$
define_variable (DBG_WRT_PAIR, false, boolean)$
define_variable (DBG_WRT_STATES, false, boolean)$
define_variable (DBG_WRT_CONTRACT, false, boolean)$
define_variable (DBG_SCALARS, false, boolean)$

inflag:true$

NIused:0$ /* we use different indexes every time we take a der wrt a pair */

OBJECTS_WITH_INDEX:[la, Sk, k]$

/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*
this is actually the main function

we use inpart to select the different pieces of factors
eg1
L(2,3) -> (L 2 3)
then
inpart(L(2,3),0)=L and inpart(L(2,3),1)=2 and inpart(L(2,3),2)=3 

eg2
L(2,3)^5 -> (^ (L 2 3) 5)
then
inpart(L(2,3)^5,0)=^ and inpart(L(2,3)^5,1)=L(2,3) and inpart(L(2,3)^5,2)=5 
and inpart(L(2,3)^5,1,0)=L 

eg3
a+b -> (+ a b)

we use substinpart
which changes a part of an expression (idendified by a number or sequence)
with a different thing
eg
(%i1) substinpart(Q, a*b*c, 2);
(%o1) Q a c
*/
/*********************************************************************/

/*
this version is with all if made explicit
unfortunately in maxima there is no switch statement
therefore a sequence of ifs implies an evaluation of all conditions
*/
take_derivative_wrt_lambdaV1(nr0, level0, index0, term0):=
block(
/** local variables
**/
[fac0, nfac0, der0, newterm00, term00, isop0, npow0, op0],


if( not is( inpart(term0,0)="*" ) ) then
term00: \$TDWL\$ * term0 /* eg term0=L(1,2)^4 */
else
term00: term0,

nfac0:length(term00),

der0:0, /* derived terms */

/* exam  all factors */
for nf0:1 thru nfac0 do
   (
   newterm00:0, /*default if no match is found */
   
   fac0:inpart(term00, nf0), /* factor whose number is nf0 within term00 */

   /* is fac0 not a number or an atom ? ie is it an operator */
   isop0: not( numberp(fac0) or atom(fac0) ),  
if(DBG_WRT_LAMBDA) then print("      Exam", fac0),

   if( isop0 and is( inpart(fac0,0)="^" )
       and not atom(inpart(fac0,1)) ) /* eg Dim^2*/
   then
     (
     npow0:inpart(fac0,2),
     fac0:inpart(fac0,1),
     op0:inpart(fac0, 0),

/* la^2 only ^2 is admissible */
     if( op0=la and inpart(fac0,1)=nr0 and inpart(fac0,2)=level0)
     then
       if(  npow0>2 ) /* sanity check */
       then
error("la() has one index and it cannot occour with a power bigger than 2! term=", term00)
       else
         (
	 /* npow0=2 => d la(r,n,II)^2 / d la(r,n,JJ)= 2 la(r,n,JJ) */
         newterm00:npow0
	         *substinpart(1, term00, nf0)
		 *la(inpart(fac0,1), inpart(fac0,2), index0)
         ),

/* L */
     if( op0=L
         and inpart(fac0,1)=nr0 and inpart(fac0,2)=level0)
     then
       (
       newterm00: npow0
 	          *substinpart(npow0-1, term00, nf0,2)
		  *Sk(nr0, level0, index0) 
       ),
       
/* LL  or lak or laSk or lala  but NOT kla or Skla since k and Sk are not la*/  
     if( op0=LL
         and inpart(fac0,1)=nr0 and inpart(fac0,2)=level0 )
     then
       (
       newterm00:npow0
                *substinpart(npow0-1, term00, nf0,2)
    		   *la(inpart(fac0,3), inpart(fac0,4), index0)
 /** this is         *ddG(nr0, level0, inpart(fac0,3), inpart(fac0,4)) **/
                   *(-1)^(level0)
		   *(level0+inpart(fac0,4)-1)!
	           *xx(nr0,inpart(fac0,3))^(level0+inpart(fac0,4))

       ),
       
     if( op0=lak
         and inpart(fac0,1)=nr0 and inpart(fac0,2)=level0 )
     then
       (
       newterm00:npow0
                 *substinpart(npow0-1, term00, nf0,2)
       		 *k(inpart(fac0,3), inpart(fac0,4), index0)
       ),

     if( op0=laSk
         and inpart(fac0,1)=nr0 and inpart(fac0,2)=level0 )
     then
       (
       newterm00:npow0
                 *substinpart(npow0-1, term00, nf0,2)
  		 *Sk(inpart(fac0,3), inpart(fac0,4), index0)
	),

     if( op0=lala
         and inpart(fac0,1)=nr0 and inpart(fac0,2)=level0 )
     then
       (
       newterm00:npow0
                 *substinpart(npow0-1, term00, nf0,2)
  		 *la(inpart(fac0,3), inpart(fac0,4), index0)
       ),
		  
/** END_LAMBDA_OTHER, **/

/* LL  or kla or Skla or lala */       
     if( op0=LL
         and inpart(fac0,3)=nr0 and inpart(fac0,4)=level0 )
     then
       (
       newterm00:npow0
                 *substinpart(npow0-1, term00, nf0,2)
    		   *la(inpart(fac0,1), inpart(fac0,2), index0)
		   *(-1)^(inpart(fac0,2))
		   *(level0+inpart(fac0,2)-1)!
	           *xx(inpart(fac0,1),nr0)^(level0+inpart(fac0,2))
 /**               *ddG(nr0, level0, inpart(fac0,1), inpart(fac0,2)) **/
      ),

     if( op0=kla
         and inpart(fac0,3)=nr0 and inpart(fac0,4)=level0 )
     then
       (
       newterm00:npow0
                 *substinpart(npow0-1, term00, nf0,2)
  		 *k(inpart(fac0,1), inpart(fac0,2), index0)
       ),
       
     if( op0=Skla
         and inpart(fac0,3)=nr0 and inpart(fac0,4)=level0 )
     then
       (
       newterm00:npow0
                 *substinpart(npow0-1, term00, nf0,2)
  		 *Sk(inpart(fac0,1), inpart(fac0,2), index0)
       ),
       
     if( op0=lala
         and inpart(fac0,3)=nr0 and inpart(fac0,4)=level0 )
     then
       (
       newterm00:npow0
                 *substinpart(npow0-1, term00, nf0,2)
  		 *la(inpart(fac0,1), inpart(fac0,2), index0)
       ),
       
/** END_OTHER_LA    **/
       
     if( op0=la2 
         and inpart(fac0,1)=nr0 and inpart(fac0,2)=level0 )
     then
       (
       newterm00:2 /* V2.3 */
		*npow0
                *substinpart(npow0-1, term00, nf0,2)
                *la(inpart(fac0,1), inpart(fac0,2), index0)      
       ),

   END_POW_OP
     )
/****************/     
/*** =>  NO power, ie single factor <= ***/     
   else
     if( isop0 )
     then 
       (
        op0:inpart(fac0, 0),

/* 1st is good */
        if( op0=L and inpart(fac0,1)=nr0 and inpart(fac0,2)=level0)
        then
          (
           newterm00:substinpart(Sk(nr0, level0, index0), term00, nf0)
          ),
       
        if( op0=LL and inpart(fac0,1)=nr0 and inpart(fac0,2)=level0 )
        then
          (
          newterm00:substinpart(la(inpart(fac0,3), inpart(fac0,4), index0),
                               term00, nf0)
		   *(-1)^(level0)
		   *(level0+inpart(fac0,4)-1)!
   	  	    *xx(nr0,inpart(fac0,3))^(level0+inpart(fac0,4))
/**          *ddG(nr0, level0, inpart(fac0,3), inpart(fac0,4)) **/

          ),

        if( op0=lak and inpart(fac0,1)=nr0 and inpart(fac0,2)=level0 )
        then
          (
          newterm00:substinpart(1,
                               term00, nf0)
  		    *k(inpart(fac0,3), inpart(fac0,4), index0)
          ),
	  
        if( op0=laSk and inpart(fac0,1)=nr0 and inpart(fac0,2)=level0 )
        then
          (
          newterm00:substinpart(1,
                               term00, nf0)
  		    *Sk(inpart(fac0,3), inpart(fac0,4), index0)
          ),


        if( op0=lala and inpart(fac0,1)=nr0 and inpart(fac0,2)=level0 )
        then
          (
          newterm00:substinpart(la(inpart(fac0,3), inpart(fac0,4), index0),
                               term00, nf0)
          ),

        if( op0=la2 and inpart(fac0,1)=nr0 and inpart(fac0,2)=level0 )
        then
          (
          newterm00:2* substinpart(la(inpart(fac0,1), inpart(fac0,2), index0),
                               term00, nf0)
          ),


/* 2nd is good */

        if( op0=LL and inpart(fac0,3)=nr0 and inpart(fac0,4)=level0 )
        then
          (
          newterm00:substinpart(la(inpart(fac0,1), inpart(fac0,2), index0),
                               term00, nf0)
		   *(-1)^(inpart(fac0,2))
		   *(level0+inpart(fac0,2)-1)!
   	  	    *xx(inpart(fac0,1), nr0)^(level0+inpart(fac0,2))
/**          *ddG(nr0, level0, inpart(fac0,1), inpart(fac0,2)) **/

          ),

        if( op0=kla and inpart(fac0,3)=nr0 and inpart(fac0,4)=level0 )
        then
          (
          newterm00:substinpart(k(inpart(fac0,1), inpart(fac0,2), index0),
                               term00, nf0)
          ),
	  
        if( op0=Skla and inpart(fac0,3)=nr0 and inpart(fac0,4)=level0 )
        then
          (
          newterm00:substinpart(Sk(inpart(fac0,1), inpart(fac0,2), index0),
                               term00, nf0)
          ),

        if( op0=lala and inpart(fac0,3)=nr0 and inpart(fac0,4)=level0 )
        then
          (
          newterm00:substinpart(la(inpart(fac0,1), inpart(fac0,2), index0),
                               term00, nf0)
          ),


/* single la */

     if( inpart(fac0,0)=la and inpart(fac0,1)=nr0 and inpart(fac0,2)=level0 )
     then
       (
       if( inpart(fac0,3)=index0)
       then
       /* NO delta since we suppose the index is contracted */
         newterm00:substinpart(Dim, term00, nf0)
       else
         (
	 newterm00:substinpart(1, term00, nf0),
         newterm00:subst(inpart(fac0,3)=index0, newterm00)
	 ),
END_LAMBDA
       ),
   END_IF_OP
      ),
   der0:der0+newterm00
   ),

return(der0)
)$





/**
version with nested if tying to emulate switch command
**/


take_derivative_wrt_lambda(nr0, level0, index0, term0):=
block(
/** local variables
**/
[fac0, nfac0, der0, newterm00, term00, isop0, npow0, op0],


if( not is( inpart(term0,0)="*" ) ) then
term00: \$TDWL\$ * term0 /* eg term0=L(1,2)^4 */
else
term00: term0,

nfac0:length(term00),

der0:0, /* derived terms */

/* exam  all factors */
for nf0:1 thru nfac0 do
   (
   newterm00:0, /*default if no match is found */
   
   fac0:inpart(term00, nf0), /* factor whose number is nf0 within term00 */
   npow0:1,
   /* is fac0 not a number or an atom ? ie is it an operator */
   isop0: not( numberp(fac0) or atom(fac0) ),  
if(DBG_WRT_LAMBDA) then print("      Exam", fac0),

   if( isop0 and is( inpart(fac0,0)="^" )
       and not atom(inpart(fac0,1)) ) /* eg D^2*/
   then
     (
     npow0:inpart(fac0,2),
     fac0:inpart(fac0,1),
     op0:inpart(fac0, 0),

/* la^2 only ^2 is admissible */
     if( op0=la and inpart(fac0,1)=nr0 and inpart(fac0,2)=level0)
     then
       if(  npow0>2 ) /* sanity check */
       then
error("la() has one index and it cannot occour with a power bigger than 2! term=", term00)
       else
         (
	 /* npow0=2 => d la(r,n,II)^2 / d la(r,n,JJ)= 2 la(r,n,JJ) */
         newterm00:npow0
	         *substinpart(1, term00, nf0)
		 *la(inpart(fac0,1), inpart(fac0,2), index0)
         ),

/* L */
   if( op0=L
       and inpart(fac0,1)=nr0 and inpart(fac0,2)=level0)
     then
       (
/***       newterm00: npow0*term00/fac0*Sk(nr0, level0, index0)
***/
  	  newterm00: npow0
	        *substinpart(npow0-1, term00, nf0,2)
		*Sk(nr0, level0, index0) 
       ),
       
/* LL  or lak or laSk or lala  but NOT kla or Skla since k and Sk are not la*/  
     if( member( op0, [LL, lak, laSk, lala])
         and inpart(fac0,1)=nr0 and inpart(fac0,2)=level0 )
     then
       (
       /* update power */
       newterm00:npow0
                *substinpart(npow0-1, term00, nf0,2),
		
       if( op0=LL)
       then
         newterm00:newterm00
    		   *la(inpart(fac0,3), inpart(fac0,4), index0)
		   *(-1)^(level0)
		   *(level0+inpart(fac0,4)-1)!
	           *xx(nr0,inpart(fac0,3))^(level0+inpart(fac0,4)),
 /**               *ddG(nr0, level0, inpart(fac0,3), inpart(fac0,4)) **/

       if( op0=lak)
       then
         newterm00:newterm00
  		  *k(inpart(fac0,3), inpart(fac0,4), index0),

       if( op0=laSk)
       then
         newterm00:newterm00
  		  *Sk(inpart(fac0,3), inpart(fac0,4), index0),

       if( op0=lala)
       then
         newterm00:newterm00
  		  *la(inpart(fac0,3), inpart(fac0,4), index0),
		  
END_LAMBDA_OTHER
       ),

/* LL  or kla or Skla or lala */       
     if( member( op0, [LL, kla, Skla, lala])
         and inpart(fac0,3)=nr0 and inpart(fac0,4)=level0 )
     then
       (
       newterm00:npow0
               *substinpart(npow0-1, term00, nf0,2),

       if( op0=LL)
       then
         newterm00:newterm00
    		   *la(inpart(fac0,1), inpart(fac0,2), index0)
		   *(-1)^(inpart(fac0,2))
		   *(level0+inpart(fac0,2)-1)!
	           *xx(inpart(fac0,1),nr0)^(level0+inpart(fac0,2)),
 /**               *ddG(nr0, level0, inpart(fac0,1), inpart(fac0,2)) **/

       if( op0=kla)
       then
         newterm00:newterm00
  		  *k(inpart(fac0,1), inpart(fac0,2), index0),

       if( op0=Skla)
       then
         newterm00:newterm00
  		  *Sk(inpart(fac0,1), inpart(fac0,2), index0),

       if( op0=lala)
       then
         newterm00:newterm00
  		  *la(inpart(fac0,1), inpart(fac0,2), index0),

END_OTHER_LA    
       ),
       
     if( op0=la2 
         and inpart(fac0,1)=nr0 and inpart(fac0,2)=level0 )
     then
       (
       newterm00:2 /*V2.3*/
                * npow0
                *substinpart(npow0-1, term00, nf0,2)
                *la(inpart(fac0,1), inpart(fac0,2), index0)      
       ),

   END_POW_OP
     )
/*** =>  NO power, ie single factor <= ***/     
   else
     if( isop0 )
     then 
       (
        op0:inpart(fac0, 0),

/* 1st is good */
        if( op0=L
	    and inpart(fac0,1)=nr0 and inpart(fac0,2)=level0)
        then
          (
           newterm00:substinpart(Sk(nr0, level0, index0), term00, nf0)
          ),
	  
/* with single term, ie pow=1 there is probably no actual advantage in
grouping many cases */
        if( op0=LL
	    and inpart(fac0,1)=nr0 and inpart(fac0,2)=level0 )
        then
          (
          newterm00:substinpart(la(inpart(fac0,3), inpart(fac0,4), index0),
                               term00, nf0)
		   *(-1)^(level0)
		   *(level0+inpart(fac0,4)-1)!
   	  	    *xx(nr0,inpart(fac0,3))^(level0+inpart(fac0,4))
/**          *ddG(nr0, level0, inpart(fac0,3), inpart(fac0,4)) **/

          ),

        if( op0=lak and inpart(fac0,1)=nr0 and inpart(fac0,2)=level0 )
        then
          (
          newterm00:substinpart(1,
                               term00, nf0)
  		    *k(inpart(fac0,3), inpart(fac0,4), index0)
          ),
	  
        if( op0=laSk and inpart(fac0,1)=nr0 and inpart(fac0,2)=level0 )
        then
          (
          newterm00:substinpart(1,
                               term00, nf0)
  		    *Sk(inpart(fac0,3), inpart(fac0,4), index0)
          ),


        if( op0=lala and inpart(fac0,1)=nr0 and inpart(fac0,2)=level0 )
        then
          (
          newterm00:substinpart(la(inpart(fac0,3), inpart(fac0,4), index0),
                               term00, nf0)
          ),

        if( op0=la2 and inpart(fac0,1)=nr0 and inpart(fac0,2)=level0 )
        then
          (
          newterm00:2* substinpart(la(inpart(fac0,1), inpart(fac0,2), index0),
                               term00, nf0)
          ),



/* 2nd is good */

        if( op0=LL and inpart(fac0,3)=nr0 and inpart(fac0,4)=level0 )
        then
          (
          newterm00:substinpart(la(inpart(fac0,1), inpart(fac0,2), index0),
                               term00, nf0)
		   *(-1)^(inpart(fac0,2))
		   *(level0+inpart(fac0,2)-1)!
   	  	    *xx(inpart(fac0,1), nr0)^(level0+inpart(fac0,2))
/**          *ddG(nr0, level0, inpart(fac0,1), inpart(fac0,2)) **/

          ),

        if( op0=kla and inpart(fac0,3)=nr0 and inpart(fac0,4)=level0 )
        then
          (
          newterm00:substinpart(k(inpart(fac0,1), inpart(fac0,2), index0),
                               term00, nf0)
          ),
	  
        if( op0=Skla and inpart(fac0,3)=nr0 and inpart(fac0,4)=level0 )
        then
          (
          newterm00:substinpart(Sk(inpart(fac0,1), inpart(fac0,2), index0),
                               term00, nf0)
          ),

        if( op0=lala and inpart(fac0,3)=nr0 and inpart(fac0,4)=level0 )
        then
          (
          newterm00:substinpart(la(inpart(fac0,1), inpart(fac0,2), index0),
                               term00, nf0)
          ),


/* single la */

     if( inpart(fac0,0)=la and inpart(fac0,1)=nr0 and inpart(fac0,2)=level0 )
     then
       (
       if( inpart(fac0,3)=index0)
       then
       /* NO delta since we suppose the index is contracted */
         newterm00:substinpart(Dim, term00, nf0)
       else
         (
	 newterm00:substinpart(1, term00, nf0),
         newterm00:subst(inpart(fac0,3)=index0, newterm00)
	 ),
END_LAMBDA
       ),
   END_IF_OP
      ),
   der0:der0+newterm00
   ),

return(der0)
)$

/*********************************************************************/
/* 0<=leve10<=level20 and level20>0 */
take_derivative_wrt_scalar_pair(nr0, level10, level20, term0):=
block(
/**

**/
[newII0, tmp_der0, der0, der00, lder00],

newII0:concat(II, NIused),
NIused:NIused+1,

der0:0, /* derived terms */
if(level10>0) /* nzm */
then
der00:take_derivative_wrt_lambda(nr0, level10, newII0, term0)
else /* zm */
der00:k(nr0,0,newII0)*term0,

if(der00=0) then return(0),

der00:contract_pairs(der00),

if( is( inpart(der00,0)="+" ) )
then
  (
  lder00:length(der00),
  for nt0:1 thru lder00 do /* til der0_in_list_form */
    (
if(DBG_WRT_PAIR) then print("    take der of", inpart(der00,nt0),
      "wrt lambda(", nr0, level20, newII0, ")"),
    tmp_der0:
           take_derivative_wrt_lambda(nr0, level20, newII0, inpart(der00,nt0)),
    der0:der0 + contract_pairs(tmp_der0)

    )
  )
else /* only one addend */
  (
if(DBG_WRT_PAIR) then print("    SINGLE term: take der of", der00,
      "wrt lambda(", nr0, level20, newII0, ")"),

    der0:
       take_derivative_wrt_lambda(nr0, level20, newII0, der00)
  ),

der0:contract_pairs(der0),

return(der0)
)$


/*********************************************************************/
take_derivative_wrt_state(nr0, one_state_in_matrix0, term0):=
block(
[max_used_level0, Der0, tmp_Der0],

max_used_level0: length(one_state_in_matrix0),

Der0:term0,

/* zm */
/* nzm */
for l0:1 thru max_used_level0 do
  for c0:l0 thru max_used_level0 do
    if( one_state_in_matrix0[l0,c0]>0 )
    then
      (
      for n_pq:1 thru one_state_in_matrix0[l0,c0] do
        (
	tmp_Der0:0,
	if( is( inpart(Der0,0)="+" ) )
	then /* multiple addends */
	  (
	  for t0 in Der0 do
	/* l0-1 and c0-1 because there are zm in the game*/
            tmp_Der0:tmp_Der0+
	             take_derivative_wrt_scalar_pair(nr0, l0-1, c0-1, t0),
	  Der0:tmp_Der0
	  )
	else /* only one term */
	  Der0:
             take_derivative_wrt_scalar_pair(nr0, l0-1, c0-1, Der0)
         ),
     END_LOOP_C0    
     ),

return(Der0)
)$


/*********************************************************************/

/**
PROBABLY NOT the best way of doing
since it does all terms for particle 1
then particle 2 and so on

it is better to do all particles for each term and get a compact
expression as done in V2
**/
take_derivative_wrt_scalar_stateSV1(scalars_in_matrix0, term0):=
block(
[DER0, zm0],

DER0:term0,
zm0:zeromatrix(1,1),

for nr0:1 thru length(scalars_in_matrix0) do
  if( not scalars_in_matrix0[nr0] = zm0 )
  then
    (
if(DBG_SCALARS) then print("nr0=",nr0, "out of", length(scalars_in_matrix0)),    
/*
*/
    tmp_DER0:0,
    if( is( inpart(DER0,0)="+" ) )
      then
      (
print("before length(DER0) is", length(DER0)),
      for t0 in DER0 do
      tmp_DER0:tmp_DER0+
       take_derivative_wrt_state(nr0, scalars_in_matrix0[nr0], t0),
    DER0:tmp_DER0,
/* print("after DER0 is", DER0) */
END_NR_LOOP
      )
      else
      (
if(DBG_SCALARS) then print("SINGLE term ", DER0, "derivative wrt r=", nr0,
      "and", scalars_in_matrix0[nr0], "with nr=", nr0),
      DER0:
       take_derivative_wrt_state(nr0, scalars_in_matrix0[nr0], DER0),
/* print("after DER0 is", DER0) */
END_SINGLE
      )
    ),

return(DER0)
);



/*
do each term for all r
and then sum
*/
take_derivative_wrt_scalar_stateSV2(scalars_in_matrix0, term0):=
block(
[DER0, zm0, nt0, tmp_DER0, lt0],

DER0:0,
zm0:zeromatrix(1,1),

if( is( inpart(term0,0)="+" ) )
then
  (
  lt0:length(term0),
print("in take_derivative_wrt_scalar_stateSV2 acting on", lt0, "terms"),
  for nt0:1 thru lt0 do
    (
if( DBG_WRT_STATES )
then
print("in take_derivative_wrt_scalar_stateSV2 EXAM term", nt0, "out of", lt0,
      "now there are",
      if( not numberp(DER0) ) then length(DER0) else 0, "terms")
else
if( mod(nt0,100)=1 )
then
print("in take_derivative_wrt_scalar_stateSV2 EXAM term", nt0, "(step 100) out of", lt0),

NIused:0, /* reset the counter */
    tmp_DER0:part(term0, nt0),
    for nr0:1 thru length(scalars_in_matrix0) do
      if( not scalars_in_matrix0[nr0] = zm0 )
      then
        (
/*
print("nr0=",nr0, "out of", length(scalars_in_matrix0)),    
*/
        tmp_DER0:
          take_derivative_wrt_state(nr0, scalars_in_matrix0[nr0], tmp_DER0),
END_NR_LOOP
	),
    DER0:DER0+tmp_DER0,
/* print("after DER0 is", DER0) */
END_T0_LOOP
      )
    )  
    else
      (
      DER0:term0,
    for nr0:1 thru length(scalars_in_matrix0) do
      if( not scalars_in_matrix0[nr0] = zm0 )
      then
        (
if( DBG_WRT_STATES ) then
print("in take_derivative_wrt_scalar_stateSV2 SINGLE term ", DER0, "derivative wrt r=", nr0,
      "and", scalars_in_matrix0[nr0]),
      
      DER0:
       take_derivative_wrt_state(nr0, scalars_in_matrix0[nr0], DER0),
/* print("after DER0 is", DER0) */
END_SINGLE
      )
    ),

return(DER0)
);


/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*
objects with one index
ALL have the same structure !!
la(r,m, I)
Sk(r,m, I)
k(r,m, I)


after the contaction (r<s)
lala(r,m, s,n)
la2(r,m)
laSk(r,m, s,n)
Skla(r,m, s,n)
lak(r,m, s,n)
kla(r,m, s,n)

SkSk(r,m, s,n)
Skk(r,m, s,n)
kSk(r,m, s,n)

kk(r,m, s,n)
*/
contract_pairs_in_one_term(uterm0):=
block(
/**

**/
[uterm00, cterm0, list_index_facs0, fac0, isop0, npow0, op0, ind0, nfac0, nr0, ns0],

uterm00: uterm0,

if( is( inpart(uterm0,0)="^" ) )
then
uterm00:\$\$qw\$\$*uterm0, 

/* nothing to contract */
if( not is( inpart(uterm00,0)="*" ) )
then
return (uterm0), 



nfac0:length(uterm00),

cterm0:1, /* contracted terms */

list_index_facs0:[],

for nf0:1 thru nfac0 do
   (
   
   fac0:inpart(uterm00, nf0), /* factor number nf0 */
   
   isop0: not( numberp(fac0) or atom(fac0) ), /* not a number or an atom */
if(DBG_WRT_CONTRACT) then print("      Exam", fac0),

/* POWER which must be two since only two equal indexes may be present */
   if( isop0 and is( inpart(fac0,0)="^" )
       and not atom(inpart(fac0,1)) ) /* eg D^2*/
   then
     (
     npow0:inpart(fac0,2),
     op0:inpart(fac0,1,0),
     if(member(op0, OBJECTS_WITH_INDEX)
        and
	not npow0= 2 )
     then error("the power must be 2!! wrong term=", uterm0),

     if(not member(op0, OBJECTS_WITH_INDEX))
     then
       cterm0:cterm0*fac0,
       
     fac0:inpart(fac0,1), /* true object */

     if( op0=la )
     then
/***       cterm0:cterm0 *lala(inpart(fac0,1), inpart(fac0,2), 
                           inpart(fac0,1), inpart(fac0,2)),
***/			   
       cterm0:cterm0 *la2(inpart(fac0,1), inpart(fac0,2)), 


     if( op0=Sk )
     then
       cterm0:cterm0 *SkSk(inpart(fac0,1), inpart(fac0,2), 
                           inpart(fac0,1), inpart(fac0,2)),

     if( op0=k )
     then
       cterm0:cterm0 *kk(inpart(fac0,1), inpart(fac0,2), 
                           inpart(fac0,1), inpart(fac0,2))

     )
   else
/* NO power ie single factor */
/* if any object with one index  then */
     if( isop0 and  member(inpart(fac0,0), OBJECTS_WITH_INDEX) )
     then 
     (
     ind0:inpart(fac0, 3), /* since all ops have the same structure*/

/* is the ind0 new? */
     if(not is(assoc(ind0, list_index_facs0)=false) ) 
     then /* if ind0 is already present in list_index_facs0 ie we have already found an object with index ind0 */ 
       (
       otherfac0:assoc(ind0, list_index_facs0),
       
       nr0:inpart(fac0, 1),
       ns0:inpart(otherfac0, 1),

       if(nr0 <=ns0) /* the scalar we produce has r<=s */
       then
         cterm0:cterm0
	 *
	 concat(inpart(fac0, 0),inpart(otherfac0, 0))(nr0,inpart(fac0, 2),
                                                      ns0,inpart(otherfac0, 2))
       else
         cterm0:cterm0
	 *
	 concat(inpart(otherfac0, 0),inpart(fac0, 0))(ns0,inpart(otherfac0, 2),
                                                      nr0,inpart(fac0, 2)),
						      
       list_index_facs0:delete(ind0=otherfac0, list_index_facs0)       						      
       )
     else /* new index then add entry */
       (
       list_index_facs0: cons(ind0=fac0, list_index_facs0)
       )
     )
     else
     cterm0:fac0*cterm0,
END_FAC_LOOP
  ),

/* if there are free indexes, ie not contracted add them back */
for at0 in list_index_facs0 do
 cterm0:cterm0 *rhs(at0),

if( is( inpart(uterm0,0)="^" ) )
then
cterm0:cterm0/\$\$qw\$\$, 


return(cterm0)
)$


contract_pairs(utermS0):=
block(
[sum0],

if( is(inpart(utermS0,0)="+") )
then
  (
  sum0:0,
  for ut0 in utermS0 do
    sum0: sum0+contract_pairs_in_one_term(ut0)
  )
else
  sum0: contract_pairs_in_one_term(utermS0),

return(sum0)
)$


DERIVATIVES_LOADED:true$


==> anc/maxima_prog/30_compute_3pts_amplitude.v0.mat <==
/*
V0.4
added
added control AMP_3PTS_LOADED

moved here
pp3 pp3onshell

V0.3
renamed pp(r,s) to pp3(r,s) because pp4

V0.2
renamed product of two p from p(r,s) to pp(r,s)
in order not to be confused with p(m,n)
*/

/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*********************************************************************/



define_variable (AMP_3PTS_LOADED, false, boolean)$



/*********************************************************************/
/* NOTICE that x(r,s) is actually 1/(x_r - x_s) */
/*
ap/2=\alpha'/2=1

r<s
x_{rs}=> xx(r,s)
x_{sr}=> -xx(r,s)


Skk(r,m,s,n)
= Sum_{t\ne r} (2 i k^I_{[t]} d^m_{x_r} (-ap/2) \log(x_r-x_t) (2 i k^I_{[t]}
= -4(-ap/2) \sum_{t\ne r} k_{[t]} \cdot k_{[r]}
                 (-1)^{m-1} (m-1)! / x_{r s}^{m}
= 4 (-1)^(m-1) (m-1)! \sum_{t\ne r} k_{[t]}\cdot k_{[r]} orderxx(r,s)^m

SkSk(r,m,s,n)
= Sum_{t\ne r} (2 i k^I_{[t]} d^m_{x_r} \log(x_r-x_t) (-ap/2)
  Sum_{u\ne s} (2 i k^I_{[u]} d^n_{x_s} \log(x_s-x_u) (-ap/2)
  
= -4(-ap/2)^2 \sum_{t\ne r} k_{[t]} \cdot k_{[u]}
               (-1)^{m+1} (m-1)! / x_{r t}^{m}
               (-1)^{n+1} (n-1)! / x_{s u}^{m}
= -4 (-1)^{m+n} (m-1)! (n-1)!
  \sum_{t\ne r} k_{[t]} \cdot k_{[u]}
                orderxx_{r t}^{m} orderxx_{s u}^{n}

t<r and u<s
t<
*/

/*
!! these definitions work for any NN particles !!
*/
orderxx(r,s):=if(r=s) then 0 else if(r<s) then xx(r,s) else -xx(s,r)$ 
orderpp(r,s):=if(r<=s) then pp(r,s) else pp(s,r)$ 


true_kk(r,m,s,n) := -4* orderpp(r,s)$
true_Skk(r,m,s,n) := 4 *(m-1)! *(-1)^(m-1)
                    *sum(orderpp(t,s)*orderxx(r,t)^m, t,1,NN)$

/* s<= r */
true_kSk(s,n,r,m) := 4 *(m-1)! *(-1)^(m-1)
                    *sum(orderpp(t,s)*orderxx(r,t)^m, t,1,NN)$

true_SkSk(r,m,s,n) :=
4 *(m-1)! *(n-1)! *(-1)^(m+n-1)
    *sum(sum(orderpp(t,u)*orderxx(r,t)^m*orderxx(s,u)^n, t,1,NN), u,1,NN)$

/*********************************************************************/
/*********************************************************************/

ap:2$
otherN(m,n):=
if( (m=1 and n=2) or (n=1 and m=2) ) then 3
else
if( (m=1 and n=3) or (n=1 and m=3) ) then 2
else
if( (m=2 and n=3) or (n=2 and m=3) ) then 1$

compute_pp3([N]):= /* [N] means that we use compute_pp3(N[1], N[2], N[3]) */
block(
for m:1 thru NN do
for n:1 thru NN do
if( m=n )
then num_pp3[m,n]: (1-N[m])/ap
else num_pp3[m,n]:1/2/ap*( (1-N[otherN(m,n)]) -(1-N[m]) -(1-N[n]))
)$

pp3onshell(m,n):= num_pp3[m,n];


num_xx[1,2]:Xi/(1-Xi)$
num_xx[1,3]:Xi$
num_xx[2,3]:1$

true_xx(r,s):=1/(x(r)-x(s))$
true_gf_xx(r,s):=num_xx[r,s]$ /*if(r=1) then Xi else 1;*/


/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
from_state_to_addend_list(state0):=
block(

if(state0=1)
then
return([1]),

if(not is(inpart(state0,0)="+") )
then
return([state0]),

list0: makelist(inpart(state0,t), t,1,length(state0)),

return(list0)
)$



/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*****
we use SDS vertex with \lambda_n d^n L
on the other side p(n,m) is \alpha_{-n}\cdot\alpha_{-m}
so we must consider the normalization when extracting
In particular
\alpha_{-m} => +i \sqrt{ 2/\alpha'} 1/(m-1)! d^m L
then
m,n>0
p(n,m) => -1 / (m-1)! / (n-1)! 2/\alpha' (d/d \lambda_n) (d/d \lambda_m)

and
p(0,m) => (\sqrt{2\alpha'} k^\mu) (+i)/(m-1)!  2/\alpha' (d/d \lambda_m^\mu)
          = 2 i k/(m-1)! (d/d \lambda_m)

where 2 i k^\mu_{[r]} corresponds to k(r,0, mu) in the program 
we take \alpha'= 2

the coeff of an addend/substate 
****/

extract_and_normalize_coeffs(list_of_lists_of_substates0):=
block(
coeffs_list0:[],

for lof0 in list_of_lists_of_substates0 do
  (
  tmp_list0:[],
  for s0 in lof0 do
    (
    s00:s0,
    /* zm */
    for n0:1 thru MAXLEVEL do
      (
      pow0:hipow(s00, p(0,n0)),
      if(pow0>0) then
	s00:s00 / p(0,n0)^pow0 *( 1 /(n0-1)! )^pow0,
      pow0:hipow(s00, p(n0,0)),
      if(pow0>0) then
	s00:s00 / p(n0,0)^pow0 *( 1 /(n0-1)! )^pow0
      ),
	
    /* nzm */
    for m0:1 thru MAXLEVEL do
      for n0:1 thru MAXLEVEL do
        (
	pow0:hipow(s00, p(m0,n0)),
	if(pow0>0) then
	  s00:s00 / p(m0,n0)^pow0 *( -1/(m0-1)!/(n0-1)! )^pow0
	),
    if( not numberp( realpart(s00)) or not numberp(imagpart(s00)) )
    then error("extract_and_normalize_coeffs cannot compute normalized coeff from", s0,
               "left over is", s00),
    tmp_list0:endcons(s00, tmp_list0)
    ),
  coeffs_list0: endcons(tmp_list0, coeffs_list0)
  ),

return(coeffs_list0)
)$



/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*
this is not an effective implementation since it computes every time
SkSk, kSk and Skk
*/
amplitudeN3V1(states_list0,
              SAVE_NOT_GF_PARTIAL_AMPS_FLAG):=
block(

NN0:3,

if(not length(states_list0)=NN0 )
then error("this function works only for 3 states"),

amp0:0,
Partials0:[],

list_of_states_in_list_form0:
makelist( from_state_to_addend_list(s0), s0, states_list0),

list_of_state_coeffs0:extract_and_normalize_coeffs(list_of_states_in_list_form0),

no_addedns0:makelist(length(list_of_states_in_list_form0[ns0]), ns0,1,NN0),

oldt0:elapsed_real_time (),

for na1:1 thru no_addedns0[1] do
for na2:1 thru no_addedns0[2] do
for na3:1 thru no_addedns0[3] do
(

newt0:elapsed_real_time (),

print("Doing", na1, "/", no_addedns0[1], ",",
               na2, "/", no_addedns0[2], ",",
	       na3, "/", no_addedns0[3], ",",
      " at time", newt0, "s, elapsed time", newt0-oldt0, "s"),	       
	       
/* print("Enter with amp0=", amp0), */

/* prepare the generating function
on which we will act with the derivatives */ 

list_of_substates0:
[list_of_states_in_list_form0[1][na1],
 list_of_states_in_list_form0[2][na2],
 list_of_states_in_list_form0[3][na3]],

print("Examining", list_of_substates0),

/* list of states in matrix form */
sl0:makelist(state2matrix(s0, MAXLEVEL), s0, list_of_substates0),

/* compute a list of the number of alphas for each state r */
nas0:compute_alphas_no_zmV1(sl0),
nas_list0:makelist(nas0[r], r,1,NN0),

/* */
int0:apply(wick, [nas_list0]),

/* compute an array of lists of used levels */ 
us0:compute_levels_used_no_zmV1(sl0),

/* compute an array of lists of ... used level, level power */
ulps0:compute_levels_and_powers_used_no_zmV1(sl0),
ulps_list0:makelist(ulps0[r], r,1,NN0),

/* compute the substitution rules for K(r) */
ks_rules0:compute_Ks_no_zmV1(us0),

/* compute the substitution rules for D(r,s) */
ds_rules0:compute_Ds(us0),

/* generating function for substates */
ei0:do_all_term(int0, ulps_list0, ks_rules0, ds_rules0),
/** ex_ei0:expand(ei0), **/
ex_ei0:ratexpand(ei0),

intermediatet0:elapsed_real_time (),
print("Computed the expression on which we must act with derivatives in", intermediatet0-oldt0),

/* take the derivatives wrt lambdas */
partial_amp0:
list_of_state_coeffs0[1][na1]
*list_of_state_coeffs0[2][na2]
*list_of_state_coeffs0[3][na3]
*take_derivative_wrt_scalar_stateSV2(sl0, ex_ei0),

intermediatet1:elapsed_real_time (),
print("Taken the derivatives and computed the partial amplitude in", intermediatet1-intermediatet0, "s"),

Partials0:endcons([[na1,na2,na3], list_of_substates0, partial_amp0], Partials0),

final_partial_amp0:ev(partial_amp0, kk=true_kk, Skk=true_Skk, kSk=true_kSk, SkSk=true_SkSk),

intermediatet2:elapsed_real_time (),
print("Rewritten the partial amplitude with explict k\dot k symbols in", intermediatet2-intermediatet1, "s"),

if( SAVE_NOT_GF_PARTIAL_AMPS_FLAG )
then
Partials0:endcons([[na1,na2,na3,na4],
                   list_of_substates0, final_partial_amp0], Partials0),

amp0:amp0+final_partial_amp0
),

return(amp0)
)$


/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*********************************************************************/



AMP_3PTS_LOADED:true$





==> anc/maxima_prog/32_compute_4pts_amplitude.v0.3.mat <==
/*

V0.3
added control AMP_4PTS_LOADED

added function gf_amplitudeN4V1
added function gf_amplitudeN4V2
added function  amplitudeN4V1_list



V0.2
renamed product of two p from p(r,s) to pp(r,s)
in order not to be confused with p(m,n)
*/

/*********************************************************************/
/* NOTICE that x(r,s) is actually 1/(x_r - x_s) */
/*********************************************************************/

/*********************************************************************/
/* DEFINITIONS
ap/2=\alpha'/2=1

r<s
x_{rs}=> xx(r,s)
x_{sr}=> -xx(r,s)


Skk(r,m,s,n)
= Sum_{t\ne r} (2 i k^I_{[t]} d^m_{x_r} (-ap/2) \log(x_r-x_t) (2 i k^I_{[t]}
= -4(-ap/2) \sum_{t\ne r} k_{[t]} \cdot k_{[r]}
                 (-1)^{m-1} (m-1)! / x_{r s}^{m}
= 4 (-1)^(m-1) (m-1)! \sum_{t\ne r} k_{[t]}\cdot k_{[r]} orderxx(r,s)^m

SkSk(r,m,s,n)
= Sum_{t\ne r} (2 i k^I_{[t]} d^m_{x_r} \log(x_r-x_t) (-ap/2)
  Sum_{u\ne s} (2 i k^I_{[u]} d^n_{x_s} \log(x_s-x_u) (-ap/2)
  
= -4(-ap/2)^2 \sum_{t\ne r} k_{[t]} \cdot k_{[u]}
               (-1)^{m+1} (m-1)! / x_{r t}^{m}
               (-1)^{n+1} (n-1)! / x_{s u}^{m}
= -4 (-1)^{m+n} (m-1)! (n-1)!
  \sum_{t\ne r} k_{[t]} \cdot k_{[u]}
                orderxx_{r t}^{m} orderxx_{s u}^{n}

t<r and u<s
t<
*/
/*********************************************************************/


/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*********************************************************************/



define_variable (AMP_4PTS_LOADED, false, boolean)$



/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*********************************************************************/

orderxx(r,s):=if(r=s) then 0 else if(r<s) then xx(r,s) else -xx(s,r)$ 
orderpp(r,s):=if(r<=s) then pp(r,s) else pp(s,r)$ 


true_kk(r,m,s,n) := -4* orderpp(r,s)$
true_Skk(r,m,s,n) := 4 *(m-1)! *(-1)^(m-1)
                    *sum(orderpp(t,s)*orderxx(r,t)^m, t,1,NN)$

/* s<= r */
true_kSk(s,n,r,m) := 4 *(m-1)! *(-1)^(m-1)
                    *sum(orderpp(t,s)*orderxx(r,t)^m, t,1,NN)$

true_SkSk(r,m,s,n) :=
4 *(m-1)! *(n-1)! *(-1)^(m+n-1)
    *sum(sum(orderpp(t,u)*orderxx(r,t)^m*orderxx(s,u)^n, t,1,NN), u,1,NN)$



/*********************************************************************/
/*********************************************************************/
from_state_to_addend_list(state0):=
block(

if(state0=1)
then
return([1]),

if(not is(inpart(state0,0)="+") )
then
return([state0]),

list0: makelist(inpart(state0,t), t,1,length(state0)),

return(list0)
)$

/*********************************************************************/
/*********************************************************************/
/*****
we use SDS vertex with \lambda_n d^n L
on the other side p(n,m) is \alpha_{-n}\cdot\alpha_{-m}
so we must consider the normalization when extracting
In particular
\alpha_{-m} => +i \sqrt{ 2/\alpha'} 1/(m-1)! d^m L
then
m,n>0
p(n,m) => -1 / (m-1)! / (n-1)! 2/\alpha' (d/d \lambda_n) (d/d \lambda_m)

and
p(0,m) => (\sqrt{2\alpha'} k^\mu) (+i)/(m-1)!  2/\alpha' (d/d \lambda_m^\mu)
          = 2 i k/(m-1)! (d/d \lambda_m)

where 2 i k^\mu_{[r]} corresponds to k(r,0, mu) in the program 
we take \alpha'= 2

the coeff of an addend/substate 
****/

extract_and_normalize_coeffs(list_of_lists_of_substates0):=
block(
coeffs_list0:[],

for lof0 in list_of_lists_of_substates0 do
  (
  tmp_list0:[],
  for s0 in lof0 do
    (
    s00:s0,
    /* zm */
    for n0:1 thru MAXLEVEL do
      (
      pow0:hipow(s00, p(0,n0)),
      if(pow0>0) then
	s00:s00 / p(0,n0)^pow0 *( 1 /(n0-1)! )^pow0,
      pow0:hipow(s00, p(n0,0)),
      if(pow0>0) then
	s00:s00 / p(n0,0)^pow0 *( 1 /(n0-1)! )^pow0
      ),
	
    /* nzm */
    for m0:1 thru MAXLEVEL do
      for n0:1 thru MAXLEVEL do
        (
	pow0:hipow(s00, p(m0,n0)),
	if(pow0>0) then
	  s00:s00 / p(m0,n0)^pow0 *( -1/(m0-1)!/(n0-1)! )^pow0
	),
    if( not numberp( realpart(s00)) or not numberp(imagpart(s00)) )
    then error("extract_and_normalize_coeffs cannot compute normalized coeff from", s0,
               "left over is", s00),
    tmp_list0:endcons(s00, tmp_list0)
    ),
  coeffs_list0: endcons(tmp_list0, coeffs_list0)
  ),

return(coeffs_list0)
)$


/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*
this is not an effective implementation since it computes every time
SkSk, kSk and Skk
*/

amplitudeN4V1(states_list0):=
block(
[NN0],

if( not listp(states_list0) )
then error("arguments must be list"),

NN0:4,

if(not length(states_list0)=NN0 )
then error("this function works only for 4 states"),

amp0:0,
Partials0:[],

list_of_states_in_list_form0:
makelist( from_state_to_addend_list(s0), s0, states_list0),

list_of_state_coeffs0:extract_and_normalize_coeffs(list_of_states_in_list_form0),

no_addedns0:makelist(length(list_of_states_in_list_form0[ns0]), ns0,1,NN0),

oldt0:elapsed_real_time (),

for na1:1 thru no_addedns0[1] do
for na2:1 thru no_addedns0[2] do
for na3:1 thru no_addedns0[3] do
for na4:1 thru no_addedns0[4] do
(

newt0:elapsed_real_time (),

print("Doing", na1, "/", no_addedns0[1], ",",
               na2, "/", no_addedns0[2], ",",
	       na3, "/", no_addedns0[3], ",",
	       na4, "/", no_addedns0[4], ",",
      " at time", newt0, "s, elapsed time", newt0-oldt0, "s"	       	       
	       ),
/* print("Enter with amp0=", amp0), */

/* prepare the generating function
on which we will act with the derivatives */ 

list_of_substates0:
[list_of_states_in_list_form0[1][na1],
 list_of_states_in_list_form0[2][na2],
 list_of_states_in_list_form0[3][na3],
 list_of_states_in_list_form0[4][na4]
 ],

print("Examining", list_of_substates0),

/* list of states in matrix form */
sl0:makelist(state2matrix(s0, MAXLEVEL), s0, list_of_substates0),

/* compute a list of the number of alphas for each state r */
nas0:compute_alphas_no_zmV1(sl0),
nas_list0:makelist(nas0[r], r,1,NN0),

/* */
int0:apply(wick, [nas_list0]),

/* compute an array of lists of used levels */ 
us0:compute_levels_used_no_zmV1(sl0),

/* compute an array of lists of ... used level, level power */
ulps0:compute_levels_and_powers_used_no_zmV1(sl0),
ulps_list0:makelist(ulps0[r], r,1,NN0),

/* compute the substitution rules for K(r) */
ks_rules0:compute_Ks_no_zmV1(us0),

/* compute the substitution rules for D(r,s) */
ds_rules0:compute_Ds(us0),

/* generating function for substates */
ei0:do_all_term(int0, ulps_list0, ks_rules0, ds_rules0),
ex_ei0:expand(ei0),

intermediatet0:elapsed_real_time (),
print("Computed the expression on which we must act with derivatives in", intermediatet0-oldt0),

/* take the derivatives wrt lambdas
and keep track of the normalization between state and deivative */
partial_amp0:
list_of_state_coeffs0[1][na1]
*list_of_state_coeffs0[2][na2]
*list_of_state_coeffs0[3][na3]
*list_of_state_coeffs0[4][na4]
*take_derivative_wrt_scalar_stateSV2(sl0, ex_ei0),

intermediatet1:elapsed_real_time (),
print("Taken the derivatives and computed the partial amplitude in", intermediatet1-intermediatet0, "s"),

final_partial_amp0:ev(partial_amp0, kk=true_kk, Skk=true_Skk, kSk=true_kSk, SkSk=true_SkSk),

intermediatet2:elapsed_real_time (),
print("Rewritten the partial amplitude with explict k \\dot k _symbols_ in", intermediatet2-intermediatet1, "s"),

Partials0:endcons([[na1,na2,na3,na4], list_of_substates0, partial_amp0], Partials0),

amp0:amp0+final_partial_amp0
),

return(amp0)
)$


/*
since substituting pp=pp4onshell is very quick
it is better to save space ans use the original expression with kk kSk SkSk
return a list of the normalized partial amplitudes
to get the full amplitude is sufficient to add the terms in the list
*/
amplitudeN4V1_list(states_list0, checkpoint_save_filename):=
block(
[NN0],

if( not listp(states_list0) )
then error("arguments must be list"),

NN0:4,

if(not length(states_list0)=NN0 )
then error("this function works only for 4 states"),

Partials0:[],

list_of_states_in_list_form0:
makelist( from_state_to_addend_list(s0), s0, states_list0),

list_of_state_coeffs0:extract_and_normalize_coeffs(list_of_states_in_list_form0),

no_addedns0:makelist(length(list_of_states_in_list_form0[ns0]), ns0,1,NN0),

oldt0:elapsed_real_time (),

for na1:1 thru no_addedns0[1] do
(
for na2:1 thru no_addedns0[2] do
for na3:1 thru no_addedns0[3] do
for na4:1 thru no_addedns0[4] do
(

newt0:elapsed_real_time (),

print("Doing", na1, "/", no_addedns0[1], ",",
               na2, "/", no_addedns0[2], ",",
	       na3, "/", no_addedns0[3], ",",
	       na4, "/", no_addedns0[4], ",",
      " at time", newt0, "s, elapsed time", newt0-oldt0, "s"	       	       
	       ),
/* print("Enter with amp0=", amp0), */

/* prepare the generating function
on which we will act with the derivatives */ 

list_of_substates0:
[list_of_states_in_list_form0[1][na1],
 list_of_states_in_list_form0[2][na2],
 list_of_states_in_list_form0[3][na3],
 list_of_states_in_list_form0[4][na4]
 ],

print("Examining", list_of_substates0),

/* list of states in matrix form */
sl0:makelist(state2matrix(s0, MAXLEVEL), s0, list_of_substates0),

/* compute a list of the number of alphas for each state r */
nas0:compute_alphas_no_zmV1(sl0),
nas_list0:makelist(nas0[r], r,1,NN0),

/* */
int0:apply(wick, [nas_list0]),

/* compute an array of lists of used levels */ 
us0:compute_levels_used_no_zmV1(sl0),

/* compute an array of lists of ... used level, level power */
ulps0:compute_levels_and_powers_used_no_zmV1(sl0),
ulps_list0:makelist(ulps0[r], r,1,NN0),

/* compute the substitution rules for K(r) */
ks_rules0:compute_Ks_no_zmV1(us0),

/* compute the substitution rules for D(r,s) */
ds_rules0:compute_Ds(us0),

/* generating function for substates */
ei0:do_all_term(int0, ulps_list0, ks_rules0, ds_rules0),
ex_ei0:expand(ei0),

intermediatet0:elapsed_real_time (),
print("Computed the expression on which we must act with derivatives in", intermediatet0-oldt0),

/* take the derivatives wrt lambdas
and keep track of the normalization between state and deivative */
partial_amp0:
list_of_state_coeffs0[1][na1]
*list_of_state_coeffs0[2][na2]
*list_of_state_coeffs0[3][na3]
*list_of_state_coeffs0[4][na4]
*take_derivative_wrt_scalar_stateSV2(sl0, ex_ei0),

intermediatet1:elapsed_real_time (),
print("Taken the derivatives and computed the partial amplitude in", intermediatet1-intermediatet0, "s"),

/*** SKIP
final_partial_amp0:ev(partial_amp0, kk=true_kk, Skk=true_Skk, kSk=true_kSk, SkSk=true_SkSk),

intermediatet2:elapsed_real_time (),
print("Rewritten the partial amplitude with explict k \\dot k _symbols_ in", intermediatet2-intermediatet1, "s"),
***/

Partials0:endcons([[na1,na2,na3,na4], list_of_substates0, partial_amp0], Partials0),

/*** SKIP
amp0:amp0+final_partial_amp0,
***/

END_3_LOOPS
),
save(concat(checkpoint_save_filename, "up_to_", string(na1),".lisp"),
     na1, states_list0, Partials0),

END_NA1_LOOP
),
return(Partials0)
)$



/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*
:= compute the gauge fixed amplitude in order to reduce
:= the size of the amplitude
:= it may save the partial amplitudes
:= in the global variable Partials0
:= as a side effect
*/
/*********************************************************************/
/*********************************************************************/
/*
this is not an effective implementation since it computes every time
SkSk, kSk and Skk

Actual bootleneck
with
QQ1:p(1,0)^4$ NQ1:4$
QQ2:p(1,0)^4$ NQ2:4$
QQ3:p(1,0)^4$ NQ3:4$
QQ:p(1,0)^2*p(1,1)$ NQ:4$

%i149) ti0:elapsed_real_time ()$ zx:ev(final_partial_amp0,pp=pp4onshell)$ ti1:elapsed_real_time ()$ ti1-ti10;
(%o153)                        4.539999999999964
(%i154) length(zx);
(%o154)                              1920
(%i155) inpart(zx,1);
                             8         8                 6
(%o155)             - 3456 xx (1, 2) xx (3, 4) (6 - 2 Ms)
(%i156) t0:elapsed_real_time ()$ zx2:ratsimp(zx)$ t1:elapsed_real_time ()$ t1-t0;
(%o159)                             1183.29
(%i160) length(zx2);
(%o160)                               59
(%i166) inpart(zx2,11);
                              2
(%o166) (((- 46112957005824 xx (1, 3)) + 139619786489856 xx(1, 2) xx(1, 3)
                    2          8                           3
 - 46112957005824 xx (1, 2)) xx (1, 4) + (82473929146368 xx (1, 3)
                              2                           2
 - 188430018674688 xx(1, 2) xx (1, 3) - 188430018674688 xx (1, 2) xx(1, 3)
                    3          7                              4
 + 82473929146368 xx (1, 2)) xx (1, 4) + ((- 46809527353344 xx (1, 3))
                             3                           2         2
 + 82473929146368 xx(1, 2) xx (1, 3) + 265439740428288 xx (1, 2) xx (1, 3)
                    3                                   4          6
 + 82473929146368 xx (1, 2) xx(1, 3) - 46809527353344 xx (1, 2)) xx (1, 4)
                    5                                   4
 + (8358844170240 xx (1, 3) - 17414258688000 xx(1, 2) xx (1, 3)
                     2         3                           3         2
 - 102628031201280 xx (1, 2) xx (1, 3) - 102628031201280 xx (1, 2) xx (1, 3)
                    4                                  5          5
 - 17414258688000 xx (1, 2) xx(1, 3) + 8358844170240 xx (1, 2)) xx (1, 4)
                             5                          2         4
 + (2577310285824 xx(1, 2) xx (1, 3) + 12886551429120 xx (1, 2) xx (1, 3)
                    3         3                          4         2
 + 20618482286592 xx (1, 2) xx (1, 3) + 12886551429120 xx (1, 2) xx (1, 3)
                   5                   4          6
 + 2577310285824 xx (1, 2) xx(1, 3)) xx (1, 4)) xx (2, 3)


(%i161) t0:elapsed_real_time ()$ zx3:ev(zx2, xx=true_gf_xx4)$ t1:elapsed_real_time ()$ t1-t0;

(%i167) length(zx3);
(%o167)                               170
(%i168) inpart(zx3,11);
                                                     5
                           139314069504 (Xi + OM - 1)
(%o168)                  - ---------------------------
                                      4    2      5
                              (Xi - 1)  (Xi  - Xi)


*/

gf_amplitudeN4V1(states_list0, levels_list0,
                 SAVE_NOT_GF_PARTIAL_AMPS_FLAG):=
block(
[NN0],

if( not COMPUTE_PP_LOADED )
then error("compute_pp4 and compute_xx4 functions must be available"),

if( not listp(states_list0) or not listp(levels_list0))
then error("arguments must be list"),

NN0:4,

if(not length(states_list0)=NN0 )
then error("this function works only for 4 states"),


/*
compute the values of the gauge fixing
*/
apply(compute_pp4, levels_list0),
print("actual on shell values of product of momenta computed"),

compute_xx4(),
print("gauge fixed xx computed"),

Dim:26,
/*
start the computation
*/
amp0:0,
Partials0:[],

list_of_states_in_list_form0:
makelist( from_state_to_addend_list(s0), s0, states_list0),

list_of_state_coeffs0:extract_and_normalize_coeffs(list_of_states_in_list_form0),

no_addedns0:makelist(length(list_of_states_in_list_form0[ns0]), ns0,1,NN0),

oldt0:elapsed_real_time (),

for na1:1 thru no_addedns0[1] do
for na2:1 thru no_addedns0[2] do
for na3:1 thru no_addedns0[3] do
for na4:1 thru no_addedns0[4] do
(

newt0:elapsed_real_time (),

print("Doing", na1, "/", no_addedns0[1], ",",
               na2, "/", no_addedns0[2], ",",
	       na3, "/", no_addedns0[3], ",",
	       na4, "/", no_addedns0[4], ",",
      " at time", newt0, "s, elapsed time", newt0-oldt0, "s"	       
	       ),
/* print("Enter with amp0=", amp0), */

/* prepare the generating function
on which we will act with the derivatives */ 

list_of_substates0:
[list_of_states_in_list_form0[1][na1],
 list_of_states_in_list_form0[2][na2],
 list_of_states_in_list_form0[3][na3],
 list_of_states_in_list_form0[4][na4]
 ],

print("Examining", list_of_substates0),

/* list of states in matrix form */
sl0:makelist(state2matrix(s0, MAXLEVEL), s0, list_of_substates0),

/* compute a list of the number of alphas for each state r */
nas0:compute_alphas_no_zmV1(sl0),
nas_list0:makelist(nas0[r], r,1,NN0),

/* */
int0:apply(wick, [nas_list0]),

/* compute an array of lists of used levels */ 
us0:compute_levels_used_no_zmV1(sl0),

/* compute an array of lists of ... used level, level power */
ulps0:compute_levels_and_powers_used_no_zmV1(sl0),
ulps_list0:makelist(ulps0[r], r,1,NN0),

/* compute the substitution rules for K(r) */
ks_rules0:compute_Ks_no_zmV1(us0),

/* compute the substitution rules for D(r,s) */
ds_rules0:compute_Ds(us0),

/* generating function for substates */
ei0:do_all_term(int0, ulps_list0, ks_rules0, ds_rules0),
ex_ei0:expand(ei0),

intermediatet0:elapsed_real_time (),
print("Computed the expression on which we must act with derivatives in", intermediatet0-oldt0),

/* take the derivatives wrt lambdas
and keep track of the normalization between state and deivative */
partial_amp0:
list_of_state_coeffs0[1][na1]
*list_of_state_coeffs0[2][na2]
*list_of_state_coeffs0[3][na3]
*list_of_state_coeffs0[4][na4]
*take_derivative_wrt_scalar_stateSV2(sl0, ex_ei0),

intermediatet1:elapsed_real_time (),
print("Taken the derivatives and computed the partial amplitude in", intermediatet1-intermediatet0, "s"),

final_partial_amp0:
  ev(partial_amp0, kk=true_kk, Skk=true_Skk, kSk=true_kSk, SkSk=true_SkSk),

intermediatet2:elapsed_real_time (),
print("Rewritten the partial amplitude with explict k\dot k symbols in", intermediatet2-intermediatet1, "s"),

final_partial_gf_amp0:
ratsimp(ev(final_partial_amp0 ,pp=pp4onshell, xx=true_gf_xx4)),

intermediatet3:elapsed_real_time (),
print("Rewritten the partial amplitude with on shell k\dot k values in", intermediatet3-intermediatet2, "s"),


/*** we prefer to save the  finished partial amplitude

if( SAVE_NOT_GF_PARTIAL_AMPS_FLAG )
then
Partials0:endcons([[na1,na2,na3,na4], list_of_substates0, partial_amp0], Partials0),
***/

if( SAVE_NOT_GF_PARTIAL_AMPS_FLAG )
then
Partials0:endcons([[na1,na2,na3,na4],
                   list_of_substates0, final_partial_amp0], Partials0),

/*
QQ1:Null4cr$ NQ1:4$ QQ:Null4cr$ NQ:4$ QQ2:p(1,0)$ NQ2:1$
gf_after     	    		18s;  20s	  19s	compiled 10s 9s
gf_before without ratsimp 	410s
gf_before with ratsimp		      20s		compiled 13s 12s; with Dim=26 10s
amp0:ratsimp(amp0+final_partial_gf_amp0),

gf_before with factor				  26s
amp0:factor(amp0+final_partial_gf_amp0),


compiled 643s
*/

amp0:ratsimp(amp0+final_partial_gf_amp0),


oldt0:newt0
),

return(amp0)
)$



/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*
perform gauge fixing in steps
first go on shell with ev(..., pp=pp4onshell)
then for each Ms^ns0 Mt^nt0
gauge fix the x coordinates
*/

gf_amplitudeN4V2(states_list0, levels_list0,
                 SAVE_NOT_GF_PARTIAL_AMPS_FLAG):=
block(
[NN0],

if( not COMPUTE_PP_LOADED )
then error("compute_pp4 and compute_xx4 functions must be available"),

if( not listp(states_list0) or not listp(levels_list0))
then error("arguments must be list"),

NN0:4,

if(not length(states_list0)=NN0 )
then error("this function works only for 4 states"),


/*
compute the values of the gauge fixing
*/
apply(compute_pp4, levels_list0),
print("actual on shell values of product of momenta computed"),

compute_xx4(),
print("gauge fixed xx computed"),

Dim:26,
/*
start the computation
*/
amp0:0,
Partials0:[],

list_of_states_in_list_form0:
makelist( from_state_to_addend_list(s0), s0, states_list0),

list_of_state_coeffs0:extract_and_normalize_coeffs(list_of_states_in_list_form0),

no_addedns0:makelist(length(list_of_states_in_list_form0[ns0]), ns0,1,NN0),

oldt0:elapsed_real_time (),

for na1:1 thru no_addedns0[1] do
for na2:1 thru no_addedns0[2] do
for na3:1 thru no_addedns0[3] do
for na4:1 thru no_addedns0[4] do
(

newt0:elapsed_real_time (),

print("Doing", na1, "/", no_addedns0[1], ",",
               na2, "/", no_addedns0[2], ",",
	       na3, "/", no_addedns0[3], ",",
	       na4, "/", no_addedns0[4], ",",
      " at time", newt0, "s, elapsed time", newt0-oldt0, "s"	       
	       ),
/* print("Enter with amp0=", amp0), */

/* prepare the generating function
on which we will act with the derivatives */ 

list_of_substates0:
[list_of_states_in_list_form0[1][na1],
 list_of_states_in_list_form0[2][na2],
 list_of_states_in_list_form0[3][na3],
 list_of_states_in_list_form0[4][na4]
 ],

print("Examining", list_of_substates0),

/* list of states in matrix form */
sl0:makelist(state2matrix(s0, MAXLEVEL), s0, list_of_substates0),

/* compute a list of the number of alphas for each state r */
nas0:compute_alphas_no_zmV1(sl0),
nas_list0:makelist(nas0[r], r,1,NN0),

/* */
int0:apply(wick, [nas_list0]),

/* compute an array of lists of used levels */ 
us0:compute_levels_used_no_zmV1(sl0),

/* compute an array of lists of ... used level, level power */
ulps0:compute_levels_and_powers_used_no_zmV1(sl0),
ulps_list0:makelist(ulps0[r], r,1,NN0),

/* compute the substitution rules for K(r) */
ks_rules0:compute_Ks_no_zmV1(us0),

/* compute the substitution rules for D(r,s) */
ds_rules0:compute_Ds(us0),

/* generating function for substates */
ei0:do_all_term(int0, ulps_list0, ks_rules0, ds_rules0),
ex_ei0:expand(ei0),

intermediatet0:elapsed_real_time (),
print("Computed the expression on which we must act with derivatives in", intermediatet0-oldt0),

/* take the derivatives wrt lambdas
and keep track of the normalization between state and deivative */
partial_amp0:
list_of_state_coeffs0[1][na1]
*list_of_state_coeffs0[2][na2]
*list_of_state_coeffs0[3][na3]
*list_of_state_coeffs0[4][na4]
*take_derivative_wrt_scalar_stateSV2(sl0, ex_ei0),

intermediatet1:elapsed_real_time (),
print("Taken the derivatives and computed the partial amplitude in", intermediatet1-intermediatet0, "s"),

final_partial_amp0:
  ev(partial_amp0, kk=true_kk, Skk=true_Skk, kSk=true_kSk, SkSk=true_SkSk),

intermediatet2:elapsed_real_time (),
print("Rewritten the partial amplitude with explict k\dot k symbols in", intermediatet2-intermediatet1, "s"),

final_partial_gf_on_shell_amp0:
/* ratsimp(ev(final_partial_amp0 ,pp=pp4onshell)), */
ev(final_partial_amp0 ,pp=pp4onshell),

intermediatet3:elapsed_real_time (),
print("Rewritten the partial amplitude with on shell k\dot k values in", intermediatet3-intermediatet2, "s"),

/**/
final_partial_gf_on_shell_amp0:ratsimp(final_partial_gf_on_shell_amp0, Ms, Mt),


intermediatet4:elapsed_real_time (),
print("Ratsimp the amplitude", intermediatet4-intermediatet3, "s"),

final_partial_gf_amp0:0,
/* hipow equires an expanded expression or, maybe, at least a ratsimp-ed one
maxns0:hipow(final_partial_gf_on_shell_amp0, Ms),
maxnt0:hipow(final_partial_gf_on_shell_amp0, Mt),

BUT a level L state has at most L derivatives
so we can expect at most L1+L2+L3+L4 derivatives
i.e at most Ms^ns0 Mt^nt0 with ns0+nt0<= (L1+L2+L3+L4)/2
BUT then there are the contributions from momenta in terms like p(1,0)
*/
maxnsnt0:1/2*(L1+L2+L3+L4) + 1/2*sum( sum(sl0[nr0][1,l0], l0,2,length(sl0[nr0])), nr0,1,NN0),

for ns0:0 thru maxnsnt0 do
  (
  Ms_proj_amp0:ratcoeff(final_partial_gf_on_shell_amp0, Ms, ns0),
  if( not Ms_proj_amp0 = 0 )
  then
    for nt0:0 thru maxnsnt0-ns0 do
      (
print("Gauge fixing x in s^", ns0, "t^", nt0, "terms"),      
      Mt_Ms_proj_amp0:ratcoeff(Ms_proj_amp0, Mt, nt0),
      Mt_Ms_proj_amp0:ratsimp( ev(Mt_Ms_proj_amp0, xx=true_gf_xx4)),
      final_partial_gf_amp0:final_partial_gf_amp0
                            +Mt_Ms_proj_amp0 *Ms^ns0 *Mt^nt0
      )
   ),

intermediatet6:elapsed_real_time (),
print("Rewritten the partial amplitude fully gauge fixed in", intermediatet6-intermediatet4, "s"),


/*** we prefer to save the  finished partial amplitude

if( SAVE_NOT_GF_PARTIAL_AMPS_FLAG )
then
Partials0:endcons([[na1,na2,na3,na4], list_of_substates0, partial_amp0], Partials0),
***/

if( SAVE_NOT_GF_PARTIAL_AMPS_FLAG )
then
Partials0:endcons([[na1,na2,na3,na4],
                   list_of_substates0, final_partial_amp0], Partials0),

/*
QQ1:Null4cr$ NQ1:4$ QQ:Null4cr$ NQ:4$ QQ2:p(1,0)$ NQ2:1$
gf_after     	    		18s;  20s	  19s	compiled 10s 9s
gf_before without ratsimp 	410s
gf_before with ratsimp		      20s		compiled 13s 12s; with Dim=26 10s
amp0:ratsimp(amp0+final_partial_gf_amp0),

gf_before with factor				  26s
amp0:factor(amp0+final_partial_gf_amp0),


compiled 643s
*/

amp0:ratsimp(amp0+final_partial_gf_amp0),

intermediatet7:elapsed_real_time (),
print("Ratsimp-ed the amplitude in", intermediatet7-intermediatet6, "s"),


oldt0:newt0
),

return(amp0)
)$






/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*
perform gauge fixing in steps
first go on shell with ev(..., pp=pp4onshell)
then for each Ms^ns0 Mt^nt0
gauge fix the x coordinates


USE ratexpand and coeff instead of ratsimp and ratcoeff
*/

gf_amplitudeN4V2_1(states_list0, levels_list0,
                 SAVE_NOT_GF_PARTIAL_AMPS_FLAG):=
block(
[NN0],

if( not COMPUTE_PP_LOADED )
then error("compute_pp4 and compute_xx4 functions must be available"),

if( not listp(states_list0) or not listp(levels_list0))
then error("arguments must be list"),

NN0:4,

if(not length(states_list0)=NN0 )
then error("this function works only for 4 states"),


/*
compute the values of the gauge fixing
*/
apply(compute_pp4, levels_list0),
print("actual on shell values of product of momenta computed"),

compute_xx4(),
print("gauge fixed xx computed"),

Dim:26,
/*
start the computation
*/
amp0:0,
Partials0:[],

list_of_states_in_list_form0:
makelist( from_state_to_addend_list(s0), s0, states_list0),

list_of_state_coeffs0:extract_and_normalize_coeffs(list_of_states_in_list_form0),

no_addedns0:makelist(length(list_of_states_in_list_form0[ns0]), ns0,1,NN0),

oldt0:elapsed_real_time (),

for na1:1 thru no_addedns0[1] do
for na2:1 thru no_addedns0[2] do
for na3:1 thru no_addedns0[3] do
for na4:1 thru no_addedns0[4] do
(

newt0:elapsed_real_time (),

print("Doing", na1, "/", no_addedns0[1], ",",
               na2, "/", no_addedns0[2], ",",
	       na3, "/", no_addedns0[3], ",",
	       na4, "/", no_addedns0[4], ",",
      " at time", newt0, "s, elapsed time", newt0-oldt0, "s"	       
	       ),
/* print("Enter with amp0=", amp0), */

/* prepare the generating function
on which we will act with the derivatives */ 

list_of_substates0:
[list_of_states_in_list_form0[1][na1],
 list_of_states_in_list_form0[2][na2],
 list_of_states_in_list_form0[3][na3],
 list_of_states_in_list_form0[4][na4]
 ],

print("Examining", list_of_substates0),

/* list of states in matrix form */
sl0:makelist(state2matrix(s0, MAXLEVEL), s0, list_of_substates0),

/* compute a list of the number of alphas for each state r */
nas0:compute_alphas_no_zmV1(sl0),
nas_list0:makelist(nas0[r], r,1,NN0),

/* */
int0:apply(wick, [nas_list0]),

/* compute an array of lists of used levels */ 
us0:compute_levels_used_no_zmV1(sl0),

/* compute an array of lists of ... used level, level power */
ulps0:compute_levels_and_powers_used_no_zmV1(sl0),
ulps_list0:makelist(ulps0[r], r,1,NN0),

/* compute the substitution rules for K(r) */
ks_rules0:compute_Ks_no_zmV1(us0),

/* compute the substitution rules for D(r,s) */
ds_rules0:compute_Ds(us0),

/* generating function for substates */
ei0:do_all_term(int0, ulps_list0, ks_rules0, ds_rules0),
ex_ei0:expand(ei0),

intermediatet0:elapsed_real_time (),
print("Computed the expression on which we must act with derivatives in", intermediatet0-oldt0),

/* take the derivatives wrt lambdas
and keep track of the normalization between state and deivative */
partial_amp0:
list_of_state_coeffs0[1][na1]
*list_of_state_coeffs0[2][na2]
*list_of_state_coeffs0[3][na3]
*list_of_state_coeffs0[4][na4]
*take_derivative_wrt_scalar_stateSV2(sl0, ex_ei0),

intermediatet1:elapsed_real_time (),
print("Taken the derivatives and computed the partial amplitude in", intermediatet1-intermediatet0, "s"),

final_partial_amp0:
  ev(partial_amp0, kk=true_kk, Skk=true_Skk, kSk=true_kSk, SkSk=true_SkSk),

intermediatet2:elapsed_real_time (),
print("Rewritten the partial amplitude with explict k\dot k symbols in", intermediatet2-intermediatet1, "s"),

final_partial_gf_on_shell_amp0:
/* ratsimp(ev(final_partial_amp0 ,pp=pp4onshell)), */
ev(final_partial_amp0 ,pp=pp4onshell),

intermediatet3:elapsed_real_time (),
print("Rewritten the partial amplitude with on shell k\dot k values in", intermediatet3-intermediatet2, "s"),

/**/
final_partial_gf_on_shell_amp0:
  ratexpand(final_partial_gf_on_shell_amp0, Ms, Mt),


intermediatet4:elapsed_real_time (),
print("Ratexpand the amplitude", intermediatet4-intermediatet3, "s with",
lenght(final_partial_gf_on_shell_amp0), "terms"),

final_partial_gf_amp0:0,
/* hipow equires an expanded expression or, maybe, at least a ratsimp-ed one
maxns0:hipow(final_partial_gf_on_shell_amp0, Ms),
maxnt0:hipow(final_partial_gf_on_shell_amp0, Mt),

BUT a level L state has at most L derivatives
so we can expect at most L1+L2+L3+L4 derivatives
i.e at most Ms^ns0 Mt^nt0 with ns0+nt0<= (L1+L2+L3+L4)/2
BUT then there are the contributions from momenta in terms like p(1,0)
*/
maxnsnt0:1/2*(L1+L2+L3+L4) + 1/2*sum( sum(sl0[nr0][1,l0], l0,2,length(sl0[nr0])), nr0,1,NN0),

for ns0:0 thru maxnsnt0 do
  (
  Ms_proj_amp0:coeff(final_partial_gf_on_shell_amp0, Ms, ns0),
  if( not Ms_proj_amp0 = 0 )
  then
    for nt0:0 thru maxnsnt0-ns0 do
      (
print("Gauge fixing x in s^", ns0, "t^", nt0, "terms"),      
      Mt_Ms_proj_amp0:coeff(Ms_proj_amp0, Mt, nt0),
      Mt_Ms_proj_amp0:ratsimp( ev(Mt_Ms_proj_amp0, xx=true_gf_xx4)),
      final_partial_gf_amp0:final_partial_gf_amp0
                            +Mt_Ms_proj_amp0 *Ms^ns0 *Mt^nt0
      )
   ),

intermediatet6:elapsed_real_time (),
print("Rewritten the partial amplitude fully gauge fixed in", intermediatet6-intermediatet4, "s"),


/*** we prefer to save the  finished partial amplitude

if( SAVE_NOT_GF_PARTIAL_AMPS_FLAG )
then
Partials0:endcons([[na1,na2,na3,na4], list_of_substates0, partial_amp0], Partials0),
***/

if( SAVE_NOT_GF_PARTIAL_AMPS_FLAG )
then
Partials0:endcons([[na1,na2,na3,na4],
                   list_of_substates0, final_partial_amp0], Partials0),

/*
QQ1:Null4cr$ NQ1:4$ QQ:Null4cr$ NQ:4$ QQ2:p(1,0)$ NQ2:1$
gf_after     	    		18s;  20s	  19s	compiled 10s 9s
gf_before without ratsimp 	410s
gf_before with ratsimp		      20s		compiled 13s 12s; with Dim=26 10s
amp0:ratsimp(amp0+final_partial_gf_amp0),

gf_before with factor				  26s
amp0:factor(amp0+final_partial_gf_amp0),


compiled 643s
*/

amp0:ratsimp(amp0+final_partial_gf_amp0),

intermediatet7:elapsed_real_time (),
print("Ratsimp-ed the amplitude in", intermediatet7-intermediatet6, "s"),


oldt0:newt0
),

return(amp0)
)$



AMP_4PTS_LOADED:true$


==> anc/maxima_prog/36_integrate_amp.v0.mat <==
/*
:= aim performthe integration over the anharonic ratio of  
:= a crorelator
:=
*/

define_variable (INTEGRATION_LOADED, false, boolean)$

/*
:=
:= extract from a monomial whose integration gives an Euler B(a,b)
:= the two arguments a and b
:=
:= the monomial must be of the form (1-OM)^a1 (OM-1)^a2 OM^b ....
*/
extract_a_b(ex0):=
block(
inflag:true,

for t0 in ex0 do
  (
print("factor", t0),

  if(not numberp(t0) and not atom(t0))
  then
    if( is(inpart(t0,0)="^") )
    then
      (
      print("  base=", inpart(t0,1), "power=", inpart(t0,2)),
      print("  base-OM", inpart(t0,1)-OM, "base+1-OM=", inpart(t0,1)+1-OM),
/****/      
      if( ev(inpart(t0,1)-OM)=0 )
      then
        beta0:inpart(t0,2)+1,
	
      if( ev(inpart(t0,1)+1-OM)=0 )
      then
        (
        alpha0:inpart(t0,2)+1,
	coeff0:-1
	),
	
      if( ev(inpart(t0,1)-1+OM)=0 )
      then
        (
        alpha0:inpart(t0,2)+1,
	coeff0:+1
	),
/****/	
print("alpha=", beta0, ", alpha=", alpha0, "coeff=", coeff0)

      )
  ),
return([alpha0, beta0, coeff0])
)$


/*
:=
:= ex0 must be factorized wrt OM^b (1-OM)^a
*/
integrateAmpN4(ex0):=
block(
inflag:true,

Pol0:1,

for t0 in ex0 do
  (
print("factor", t0),

  if(not numberp(t0) and not atom(t0))
  then
    (
    if( is(inpart(t0,0)="^") )
    then
      (
      print("  base=", inpart(t0,1), "power=", inpart(t0,2)),
      print("  base-OM", inpart(t0,1)-OM, "base+1-OM=", inpart(t0,1)+1-OM),
/****/      
      if( ev(inpart(t0,1)-OM)=0 )
      then
        beta0:inpart(t0,2)+1,
	
      if( ev(inpart(t0,1)+1-OM)=0 )
      then
        (
        alpha0:inpart(t0,2)+1,
	coeff0:-1
	),
	
      if( ev(inpart(t0,1)-1+OM)=0 )
      then
        (
        alpha0:inpart(t0,2)+1,
	coeff0:+1
	),
/****/	
print("alpha=", beta0, ", alpha=", alpha0, "coeff=", coeff0)

      )
      else /* not power*/
      (
print("not power", t0),
      Pol0:Pol0*t0
      )
    )
    else /* number or atom */
    (
print("atom or number", t0),
      Pol0:Pol0*t0
      )

  ),

exPol0:expand(Pol0),
maxpOM0:hipow(exPol0, OM),

print("Polinomial=", exPol0),
print("Max power OM=", maxpOM0),

int0:coeff(exPol0,OM,0),
ratioBeta0:1,
for po0:1 thru maxpOM0 do
  (
  ratioBeta0:ratioBeta0*(beta0+po0-1)/(alpha0+beta0+po0-1),
  int0:int0+ ratioBeta0 *coeff(exPol0,OM,po0),
print("ratioBeta=",ratioBeta0)  
  ),

print(int0),

return([int0, Pol0, alpha0, beta0, coeff0])
)$



pl(Amp0, NS, NT, Ms0):=
block(
ap:2,
ES0:ET0:sqrt(Ms0)/2,

MassS20:(NS-1)/ap,
MassT20:(NT-1)/ap,

kS0:sqrt(ES0-MassS20),
kT0:sqrt(ET0-MassT20),

Mt0:MassS20+MassT20+2*(ES0*ET0-kS0*kT0*cos(th)),

print("Ms=", Ms0, ", Mt=", Mt0),

fixedAmp0:ev(Amp0, Mt=Mt0, Ms=Ms0, Dim=26),


logNum0: log(abs(num(fixedAmp0))),
logAmp0: log(abs((fixedAmp0))),

plot2d([logNum0, logAmp0], [th,-%pi,%pi])
)$

INTEGRATION_LOADED:true$





==> anc/maxima_prog/39_aux_functions_for_amplitudes.v0.mat <==
/*********************************************************************
V0.2
added COMPUTE_PP_LOADED
in order to check whether compute_pp functions are available for use in
gf_amplitudeN4V1

V0.1
CHANGED OM -> 1/OM and Xi=xx(1.4) -> Xi=x(1)
in order to make easier the computation of amplitudes with te same states
in different order

ap -> define_variable(ap,...
rename cyc234 -> cyc_A_234, sw34-> sw_A_23
added cyc_Agf_234, sw_Agf_23

*********************************************************************/


define_variable (COMPUTE_PP_LOADED, false, boolean)$

/* ap:2$ */
define_variable(ap, 2, integer)$


true_xx(r,s):=1/(x(r)-x(s))$

/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/* N=3 */
otherN(m,n):=
if( (m=1 and n=2) or (n=1 and m=2) ) then 3
else
if( (m=1 and n=3) or (n=1 and m=3) ) then 2
else
if( (m=2 and n=3) or (n=2 and m=3) ) then 1$

compute_pp3([N]):= /* [N] means that we use compute_pp3(N[1], N[2], N[3]) */
block(
for m:1 thru NN do
for n:1 thru NN do
if( m=n )
then num_pp3[m,n]: (1-N[m])/ap
else num_pp3[m,n]:1/2/ap*( (1-N[otherN(m,n)]) -(1-N[m]) -(1-N[n]))
)$

pp3onshell(m,n):= num_pp3[m,n]$


num_xx3[1,2]:Xi/(1-Xi)$
num_xx3[1,3]:Xi$
num_xx3[2,3]:1$

true_gf_xx3(r,s):=num_xx3[r,s]$ 

gf_xx3(m,n):=if(m=1) then X1 else if (m=2 and n=4) then 1 else if(m=2 and n=3) then x23 else X3$

/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/* N=4 */

/*
:= given the states levels N[1],N[2],N[3],N[4]
:= compute the global array num_pp4[r,s]
:= and the global variable Mu
*/
/* [N] means that we use compute_pp4(N[1], N[2], N[3], N[4]) */
compute_pp4([N]):= 
block(
for m:1 thru NN do
  num_pp4[m,m]: (1-N[m])/ap,

Mu: -sum(num_pp4[m,m], m,1,NN) -Ms-Mt,

num_pp4[1,2]:1/(2*ap)*( N[1]+N[2]-2 -ap*Ms),
num_pp4[1,3]:1/(2*ap)*( N[1]+N[3]-2 -ap*Mt),
num_pp4[1,4]:ratsimp(1/(2*ap)*( N[1]+N[4]-2 -ap*Mu)),

num_pp4[3,4]:1/(2*ap)*( N[3]+N[4]-2 -ap*Ms),
num_pp4[2,4]:1/(2*ap)*( N[2]+N[4]-2 -ap*Mt),
num_pp4[2,3]:ratsimp(1/(2*ap)*( N[2]+N[3]-2 -ap*Mu))
)$

pp4onshell(m,n):= num_pp4[m,n];


/*********************************************************************/

/****

basic_compute_xx4():=
block(
gf_x_rules:[
x(1)=xinf,
x(2)=1,
x(3)=x2,
x(4)=0
],

so_x13:solve( [ Xi=true_xx(1,4), XX=true_xx(3,4) ], [x(1),x(3)]),

/*
xx4_list:makelist( makelist(true_xx(r,s), s,r+1,4), r,1,3),
xx4_list:ratsimp( ev(xx4_list, so_x13[1]) ),
xx4_list:ev(xx4_list, gf_x_rules),

for r:1 thru NN-1 do
for s:r+1 thru NN do
num_xx4[r,s]:xx4_list[r][s-r],
*/

xx4_list:makelist( makelist(num_xx4[r,s]=true_xx(r,s), s,r+1,4), r,1,3),
xx4_list:flatten(xx4_list),
xx4_list:ratsimp( ev(xx4_list, so_x13[1]) ),
xx4_list:ev(xx4_list, gf_x_rules),
for gfxx0 in xx4_list do map(":", [lhs(gfxx0)] , [rhs(gfxx0)] ), /**/ 

XX4_DONE
)$
****/

/*
:= compute the true xx(r,s) values  
:= rewrite them using Xi and OM
:= where OM is the anharmonic ratio OM=xx(1,2)*xx(3,4)/xx(1,3)/xx(2,4) 
:= and fill the global array num_xx4[r,s] with the resul
:=
:= it computes also the integration measure \frac{ d x_3}{ d OM }
:=
:= fill the global variable dx3_dOM
:= and the array num_xx4
:=
*/
compute_xx4():=
block(
[gf_x_rules, eq_xx40, so_x13, xx4_list],

/* fresh start */
remarray(num_xx4),

gf_x_rules:[
/* x(1)=xinf, */
x(2)=1,
/* x(3)=x3, */
x(4)=0
],

eq_xx40:
[Xi=xx(1,4),
OM=xx(1,2)*xx(3,4)/xx(1,3)/xx(2,4)], /* inverse of omega-> x(3) */

eq_xx40:
[Xi=x(1),
1/OM*xx(1,3)*xx(2,4)=xx(1,2)*xx(3,4)], /* OM= omega-> x(3) */
/***
***/

eq_xx40:ev(eq_xx40, xx=true_xx),

so_x13:solve(eq_xx40, [x(1),x(3)]),

/***
xx4_list:makelist( makelist(true_xx(r,s), s,r+1,4), r,1,3),
xx4_list:ratsimp( ev(xx4_list, so_x13[1]) ),
xx4_list:ev(xx4_list, gf_x_rules),

for r:1 thru NN-1 do
for s:r+1 thru NN do
num_xx4[r,s]:xx4_list[r][s-r],
***/

xx4_list:makelist( makelist(num_xx4[r,s]=true_xx(r,s), s,r+1,NN), r,1,NN-1),
xx4_list:flatten(xx4_list),
xx4_list:ratsimp( ev(xx4_list, so_x13[1]) ),
xx4_list:ev(xx4_list, gf_x_rules), 
for gfxx0 in xx4_list do map(":", [lhs(gfxx0)] , [rhs(gfxx0)] ), /**/ 

dx3_dOM: derivative( ev(x(3), so_x13), OM,1),
dx3_dOM: ev(dx3_dOM, gf_x_rules),


XX4_DONE
)$


true_gf_xx4(r,s):=num_xx4[r,s]$ 

/*********************************************************************/
/*********************************************************************/

/*
:= this is to check the NON GAUGE FIXED computer computed amplitudes
:= when we compute  AmplitudeN4(s1, s2, s3, s4) = AA1234
:= and compare with AmplitudeN4(s1, s3, s4, s2) = AA1342
:= ie s4->s2->s3->s4
:= or sigma(4)=2, sigma(2)=3, sigma(3)=4
:= ie the cycle is (342)
:= we perform the opposite cycle 2->4->3->2
:= therefore
:= check_cyc_A_234(AA1234)= AA1342
:= check_cyc_A_234(AA1342)= AA1423
:=
:= Notice this works also without the "tachyonic" contribution
:= \prod_{r<s} x_{r s}^{2\alphs' k_r \cdot k_s}
:= since it is invariant
*/
check_cyc_A_234(amp00):=
amp00:psubst(
[
 pp(1,2)=pp(1,4),  pp(1,3)=pp(1,2),  pp(1,4)=pp(1,3), 
 pp(2,3)=pp(2,4),  pp(2,4)=pp(3,4), 
 pp(3,4)=pp(2,3),
 pp(2,2)=pp(4,4), pp(3,3)=pp(2,2), pp(4,4)=pp(3,3),
 xx(1,2)=xx(1,4),  xx(1,3)=xx(1,2),  xx(1,4)=xx(1,3), 
 xx(2,3)=-xx(2,4),  xx(2,4)=-xx(3,4), 
 xx(3,4)=xx(2,3)
 ],
 amp00)$



/*
:= in the NOT GAUGE FIXED N=4 amplitude
:= cyclic the states as  2->3->4
:= ie the amplitude A(Sa in x(1), Sb in x(2) , Sc in x(3) , Sd in x(4))
:= becomes A(Sa in x(1), Sc in x(2) , Sd in x(3) , Sb in x(4))
:= so we keep momenta fixed
:= but x(r) are cycled
:=
:= BUT in order to implement this with the computer computation
:= we must remember 
:= we need to change both momenta and x
*/
cyc_A_234(amp00):=
amp00:psubst(
[
/* to permute the states we change only the x(r)
 pp(1,2)=pp(1,4),  pp(1,3)=pp(1,2),  pp(1,4)=pp(1,3), 
 pp(2,3)=pp(2,4),  pp(2,4)=pp(3,4), 
 pp(3,4)=pp(2,3),
 pp(2,2)=pp(4,4), pp(3,3)=pp(2,2), pp(4,4)=pp(3,3),
 */
 xx(1,2)=xx(1,4),  xx(1,3)=xx(1,2),  xx(1,4)=xx(1,3), 
 xx(2,3)=-xx(2,4),  xx(2,4)=-xx(3,4), 
 xx(3,4)=xx(2,3)
 ],
 amp00)$



/*
:= this is to perform the
:= sigma(A(s_1,s_2,s_3,s_4))=A(s_1,s_3 s_4 s_2) 
:= for GAUGE FIXED amplitudes
:=
:= following the discussion in check_cyc_A_234(amp00)
:= we have to we perform the opposite cycle 2->4->3->2
:= 
:= A1234 has s_{1234}=s= -(k_1+k_2)^2, t_{1234}=t= -(k_1+k_3)^2
:= and omega_{1234}= x_{12} x_{34} / ( x_{13} x_{24} )
:= A1342 has
:= s_{1342}= -(k_1+k_4)^2=u
:= t_{1342}= -(k_1+k_2)^2=s
:= and
:= omega_{1342}= x_{14} x_{23} / ( x_{12} x_{43} ) = (1-x_3)/(-x_3)=1-1/omega
:=
:= the comparison between gauge fixed amplitudes works only
:= for A^{matter+ghost} dx_3 = a(\omega) d\omega
:= and we have to consider also the effect on the measure
:= d(1-1/omega) = d\omega /omega^2
:=
:= eg (factor(check_cyc_gfA_234(gfA4))/gfA2)/(-OM^2)
*/
check_cyc_gfA_234(amp00):=
amp00:psubst(
[Ms=Mu, Mt=Ms, OM=1-1/OM], amp00)$



cyc_gfA_234(amp00):=
amp00:psubst(
[
/*
Ms=Mu, Mt=Ms,
*/
OM=1-1/OM], amp00)$



/*
:=
:= swap x(2) <-> x(3)
:=   keep momenta fixed
*/
check_swap_A_23(amp00):=
amp00:psubst(
[xx(1,2)=xx(1,3),  xx(1,3)=xx(1,2), 
 xx(2,3)=xx(3,4),  xx(3,4)=p(2,4) 
 ],
 amp00)$



swap_A_23(amp00):=
amp00:psubst(
[xx(1,2)=xx(1,3),  xx(1,3)=xx(1,2), 
 xx(2,3)=xx(3,4),  xx(3,4)=p(2,4) 
 ],
 amp00)$

/*
:= this is to perform the swap 2<->3 on
:= the GAUGE FIXED amplitudes
:= better
:= A^{matter+ghost} dx_3 = a(\omega) d\omega
:= swap x(2) <-> x(3)
:= keep momenta fixed
:= 
:= omega_{1324}= x_{13} x_{24} / ( x_{12} x_{34} ) = (1)/(x_3)=1/omega
:=
*/
swap_gfA_23(amp00):=
amp00:psubst(
[
OM=1/OM
 ],
 amp00)$





/*********************************************************************/
/*********************************************************************/

test_measure(L1,L2,L3,L4):=
block(
NN:4,
compute_pp4(L1,L2,L3,L4),
compute_xx4(),

/* ghost */
gh_00:
  1/( xx(1,2)*xx(1,4)*xx(2,4) ),

/* momenta */
TTTT_00:
  1/( xx(1,2)^(4*pp(1,2)+0) *xx(1,3)^(4*pp(1,3)+0) *xx(1,4)^(4*pp(1,4)+4*Mu/2)
     *xx(2,3)^(4*pp(2,3)+0) *xx(2,4)^(4*pp(2,4)+0)
     *xx(3,4)^(4*pp(3,4)+4*Mu/2)
      ),

TTTT_00:
  1/( xx(1,2)^(4*pp(1,2)+0) *xx(1,3)^(4*pp(1,3)+0) *xx(1,4)^(4*pp(1,4)+0)
     *xx(2,3)^(4*pp(2,3)+0) *xx(2,4)^(4*pp(2,4)+0)
     *xx(3,4)^(4*pp(3,4)+0)
      ),

/** moved into compute_xx4()
dx3: derivative( ev(x(3), so_x13), OM,1),
dx3: ev(dx3, gf_x_rules),
**/

/*
OM=xx(1,2)*xx(3,4)/xx(1,3)/xx(2,4) /* inverse of omega-> x(3) */
*/

gh_0p:factor(ev(gh_00,pp=pp4onshell,xx(1,2)=OM/xx(3,4)*xx(1,3)*xx(2,4))),
TTTT_0p:factor(ev(TTTT_00,pp=pp4onshell,xx(1,2)=OM/xx(3,4)*xx(1,3)*xx(2,4))),
TTTT_pp:factor(ev(TTTT_0p, Ms=0, Mt=0)),

gh_TTT0:factor(ev(gh_00*TTTT_00*dx3,pp=pp4onshell,xx=true_gf_xx4)),

gh_TTT:ev(gh_TTT0, Ms=0, Mt=0)
)$




COMPUTE_PP_LOADED:true$




==> anc/maxima_prog/40_define_test_states.v1.mat <==
/*********************************************************************/
/*********************************************************************/

SetStates(DD0):=
block(

Lev0:2,
Null2:ev(
p(0,0)*p(2,0)*D -p(1,0)^2*D -p(0,0)*p(2,0)
-2*p(0,0)^2*p(1,1) +p(0,0)*p(1,1) +2*p(0,0)*p(1,0)^2,
p(0,0)=2*(1-Lev0), D=DD0),


Lev0:3,
Null3:ev(
2*p(0,0)^2*p(3,0)*DD
-6*p(0,0)*p(1,0)*p(2,0)*DD
+4*p(1,0)^3*DD
-2*p(0,0)^2*p(3,0) -3*p(0,0)^3*p(2,1) +6*p(0,0)^2*p(2,1)
+3*p(0,0)^2*p(1,0)*p(2,0) +6*p(0,0)^2*p(1,0)*p(1,1)
-12*p(0,0)*p(1,0)*p(1,1)-6*p(0,0)*p(1,0)^3
+8*p(1,0)^3
,
p(0,0)=2*(1-Lev0), DD=DD0),


Lev0:4,
S4z:
1500*p(4,0)-7104*p(3,1)-184*p(1,0)*p(3,0)+5742*p(2,2)+276*p(1,0)*p(2,1)+432*p(2,0)^2-726*p(1,1)*p(2,0)+225*p(1,1)^2,

S4m:
2250*p(4,0)-2016*p(3,1)
+1164*p(1,0)*p(3,0)+2268*p(2,2)
+504*p(1,0)*p(2,1)+153*p(2,0)^2
-504*p(1,1)*p(2,0)
+300*p(1,0)^2*p(2,0)+25*p(1,0)^4,

S4r1:
ev(
/**/
(-16*p(0,0)^4*p(3,1)*D) +72*p(0,0)^3*p(3,1)*D 
+16*p(0,0)^3*p(1,0)*p(3,0)*D
-72*p(0,0)^2*p(1,0)*p(3,0)*D
 +12*p(0,0)^4*p(2,2)*D -54*p(0,0)^3*p(2,2)*D -12*p(0,0)^3*p(2,0)^2*D
 +54*p(0,0)^2*p(2,0)^2*D
-16*p(0,0)^4*p(3,1)+72*p(0,0)^3*p(3,1)
 +16*p(0,0)^3*p(1,0)*p(3,0)-72*p(0,0)^2*p(1,0)*p(3,0) 
+12*p(0,0)^4*p(2,2)-54*p(0,0)^3*p(2,2)
-12*p(0,0)^3*p(2,0)^2+54*p(0,0)^2*p(2,0)^2
+24*p(0,0)^4*p(1,1)^2-108*p(0,0)^3*p(1,1)^2
-48*p(0,0)^3*p(1,0)^2*p(1,1)
                       +216*p(0,0)^2*p(1,0)^2*p(1,1)
		       +24*p(0,0)^2*p(1,0)^4-108*p(0,0)*p(1,0)^4
		       ,
p(0,0)=2*(1-Lev0), D=DD0),

S4r2:
ev(
(-16*p(0,0)*p(3,1)*D^2)+16*p(1,0)*p(3,0)*D^2
+12*p(0,0)*p(2,2)*D^2-12*p(2,0)^2*D^2
+6*p(0,0)^2*p(4,0)*D-3*p(0,0)*p(4,0)*D
                       +16*p(0,0)^2*p(3,1)*D-72*p(0,0)*p(3,1)*D
		       -40*p(0,0)*p(1,0)*p(3,0)*D+84*p(1,0)*p(3,0)*D
                       -12*p(0,0)^2*p(2,2)*D+54*p(0,0)*p(2,2)*D
		       +6*p(0,0)*p(2,0)^2*D-63*p(2,0)^2*D+48*p(1,0)^2*p(2,0)*D
                       +24*p(0,0)*p(1,1)^2*D-48*p(1,0)^2*p(1,1)*D
		       -6*p(0,0)^2*p(4,0)+3*p(0,0)*p(4,0)+24*p(0,0)^2*p(3,1)
                       -92*p(0,0)*p(3,1)+80*p(1,0)*p(3,0)
		       -6*p(0,0)^3*p(2,2)+9*p(0,0)^2*p(2,2)+69*p(0,0)*p(2,2)
                       +24*p(0,0)^2*p(1,0)*p(2,1)-108*p(0,0)*p(1,0)*p(2,1)
		       +6*p(0,0)^2*p(2,0)^2-3*p(0,0)*p(2,0)^2
                       -60*p(2,0)^2-24*p(0,0)*p(1,0)^2*p(2,0)
		       +60*p(1,0)^2*p(2,0)-24*p(0,0)^2*p(1,1)^2
                       +84*p(0,0)*p(1,1)^2+24*p(0,0)*p(1,0)^2*p(1,1)
		       -60*p(1,0)^2*p(1,1)
		       ,
p(0,0)=2*(1-Lev0), D=DD0),


S4r3:
ev(
(-4*p(0,0)*p(3,1)*D^2)+4*p(1,0)*p(3,0)*D^2
+3*p(0,0)*p(2,2)*D^2-3*p(2,0)^2*D^2
+6*p(0,0)*p(4,0)*D+16*p(0,0)^2*p(3,1)*D
                      -72*p(0,0)*p(3,1)*D-16*p(0,0)*p(1,0)*p(3,0)*D
		      +48*p(1,0)*p(3,0)*D-12*p(0,0)^2*p(2,2)*D
                      +54*p(0,0)*p(2,2)*D+6*p(0,0)*p(2,0)^2*D
		      -36*p(2,0)^2*D+12*p(1,0)^2*p(2,0)*D+6*p(0,0)*p(1,1)^2*D
                      -12*p(1,0)^2*p(1,1)*D-6*p(0,0)*p(4,0)
		      -16*p(0,0)^3*p(3,1)+96*p(0,0)^2*p(3,1)-104*p(0,0)*p(3,1)
                      +16*p(0,0)^2*p(1,0)*p(3,0)-96*p(0,0)*p(1,0)*p(3,0)
		      +128*p(1,0)*p(3,0)+12*p(0,0)^3*p(2,2)
                      -72*p(0,0)^2*p(2,2)+78*p(0,0)*p(2,2)
		      -12*p(0,0)^2*p(2,0)^2+78*p(0,0)*p(2,0)^2-96*p(2,0)^2
                      +24*p(0,0)^2*p(1,1)*p(2,0)-108*p(0,0)*p(1,1)*p(2,0)
		      -24*p(0,0)*p(1,0)^2*p(2,0)+96*p(1,0)^2*p(2,0)
                      -24*p(0,0)^2*p(1,1)^2+102*p(0,0)*p(1,1)^2
		      +24*p(0,0)*p(1,0)^2*p(1,1)-96*p(1,0)^2*p(1,1)
		       ,
p(0,0)=2*(1-Lev0), D=DD0),

/* the following are indepedent but are null  */
Null4r1:
ev(
(4350*p(4,0) +624*p(3,1)
+3004*p(1,0)*p(3,0) +936*p(2,2)+936*p(1,0)*p(2,1)
-519*p(2,0)^2 +(452*p(1,0)^2
-1224*p(1,1))*p(2,0) -312*p(1,1)^2
	    -152*p(1,0)^2*p(1,1) +25*p(1,0)^4)
		       ,
p(0,0)=2*(1-Lev0), D=DD0),

Null4r1:expand(Null4r1),

Null4r2:
9000*p(4,0) -5472*p(3,1) +5088*p(1,0)*p(3,0)
+4050*p(2,2) -36*p(1,0)*p(2,1) -13050*p(2,0)^2
-15354*p(1,1)*p(2,0) -5640*p(1,0)^2*p(2,0)
	     -3393*p(1,1)^2 -3696*p(1,0)^2*p(1,1)
	     -778*p(1,0)^4,

/* this null state is for any dimension on shell */
Null4g:
ev(
(3*p(4,0)*D)/4+(p(1,0)*p(3,0)*D)/2+(p(2,0)^2*D)/8+(p(1,0)^2*p(2,0)*D)/6+(p(1,0)^4*D)/72-(3*p(4,0))/4+6*p(3,1)
              +(p(1,0)*p(3,0))/2+3*p(2,2)+5*p(1,0)*p(2,1)+(3*p(2,0)^2)/8+p(1,1)*p(2,0)+(5*p(1,0)^2*p(2,0))/6
              +p(1,0)^2*p(1,1)+(11*p(1,0)^4)/72,
D=DD0),
	      
/* this is the new null state which appears in Dcr=26 */
Null4cr:
702*p(2,2) +468*p(1,0)*p(2,1) -1458*p(2,0)^2
-1494*p(1,1)*p(2,0) -696*p(1,0)^2*p(2,0) -351*p(1,1)^2
-288*p(1,0)^2*p(1,1)
-82*p(1,0)^4,


/****************/

S6m:
6000*p(6,0)+28320*p(5,1)+6432*p(1,0)*p(5,0)-108600*p(4,2)-7560*p(1,0)*p(4,1)-19860*p(2,0)*p(4,0)-8640*p(1,1)*p(4,0)
           -1620*p(1,0)^2*p(4,0)+82400*p(3,3)+6000*p(1,0)*p(3,2)+30720*p(2,0)*p(3,1)+2160*p(1,0)^2*p(3,1)
           +14240*p(3,0)^2+6480*p(2,1)*p(3,0)+4320*p(1,0)*p(2,0)*p(3,0)-2160*p(1,0)*p(1,1)*p(3,0)-27000*p(2,0)*p(2,2)
           -5150*p(1,1)*p(2,2)-2315*p(1,0)^2*p(2,2)+5150*p(2,1)^2+1390*p(1,0)*p(2,0)*p(2,1)-2700*p(2,0)^3
           +925*p(1,1)*p(2,0)^2,


S6z:
(-226500*p(6,0))+1177320*p(5,1)-18168*p(1,0)*p(5,0)-1872750*p(4,2)+214110*p(1,0)*p(4,1)-141150*p(2,0)*p(4,0)
                +79515*p(1,1)*p(4,0)+929500*p(3,3)-191400*p(1,0)*p(3,2)+100680*p(2,0)*p(3,1)-337500*p(1,1)*p(3,1)
                +75700*p(3,0)^2+9720*p(2,1)*p(3,0)-43875*p(2,0)*p(2,2)+251225*p(1,1)*p(2,2)-7975*p(1,0)^2*p(2,2)
                +1900*p(2,1)^2+15950*p(1,0)*p(2,0)*p(2,1)-6750*p(2,0)^3+12275*p(1,1)*p(2,0)^2-20250*p(1,1)^2*p(2,0)
                +6750*p(1,1)^3,



Null6r16:
83700000*p(6,0)-2713770000*p(5,1)-221157000*p(1,0)*p(5,0)-1836843750*p(4,2)-1724253750*p(1,0)*p(4,1)
               -116943750*p(2,0)*p(4,0)+40996125*p(1,1)*p(4,0)-149096700*p(1,0)^2*p(4,0)+3074625000*p(3,3)
               +1110037500*p(1,0)*p(3,2)+1024096500*p(2,0)*p(3,1)+529209500*p(1,1)*p(3,1)-78516400*p(1,0)^2*p(3,1)
               -442111500*p(2,1)*p(3,0)+11421000*p(1,0)*p(2,0)*p(3,0)-19102900*p(1,0)*p(1,1)*p(3,0)
               -23008900*p(1,0)^3*p(3,0)-775902375*p(2,0)*p(2,2)-294064625*p(1,1)*p(2,2)+59508925*p(1,0)^2*p(2,2)
               +70097000*p(2,1)^2-121746050*p(1,0)*p(2,0)*p(2,1)+69175800*p(1,0)*p(1,1)*p(2,1)-3421800*p(1,0)^3*p(2,1)
               -62731800*p(2,0)^3-12108575*p(1,1)*p(2,0)^2-24404550*p(1,0)^2*p(2,0)^2-50991925*p(1,1)^2*p(2,0)
               -24201350*p(1,0)^2*p(1,1)*p(2,0)-5461735*p(1,0)^4*p(2,0)-29761875*p(1,1)^3-7110175*p(1,0)^2*p(1,1)^2
               -2092175*p(1,0)^4*p(1,1)-251797*p(1,0)^6,


Null6g:
ev(
(325*p(6,0)*D)/18-5*p(5,1)*D+(31*p(1,0)*p(5,0)*D)/3+(5*p(4,2)*D)/4-(9*p(1,0)*p(4,1)*D)/4+(727*p(2,0)*p(4,0)*D)/168
                 +(813*p(1,0)^2*p(4,0)*D)/280+(5*p(3,3)*D)/3+(3*p(1,0)*p(3,2)*D)/2-(p(2,0)*p(3,1)*D)/3
                 -(p(1,0)^2*p(3,1)*D)/3+(667*p(3,0)^2*D)/378+(3473*p(1,0)*p(2,0)*p(3,0)*D)/1260
                 +(529*p(1,0)^3*p(3,0)*D)/945+(p(2,0)*p(2,2)*D)/4+(p(1,0)^2*p(2,2)*D)/4+(667*p(2,0)^3*D)/2520
                 +(69*p(1,0)^2*p(2,0)^2*D)/140+(23*p(1,0)^4*p(2,0)*D)/252+(23*p(1,0)^6*D)/7560-(325*p(6,0))/18
                 +110*p(5,1)+(p(1,0)*p(5,0))/6+(860*p(4,2))/7+(557*p(1,0)*p(4,1))/7+(97*p(2,0)*p(4,0))/12
                 +7*p(1,1)*p(4,0)+(387*p(1,0)^2*p(4,0))/70+(445*p(3,3))/7+(611*p(1,0)*p(3,2))/7+(230*p(2,0)*p(3,1))/7
                 +5*p(1,1)*p(3,1)+(199*p(1,0)^2*p(3,1))/7+(257*p(3,0)^2)/54+(121*p(2,1)*p(3,0))/6
                 +(14353*p(1,0)*p(2,0)*p(3,0))/1260+(22*p(1,0)*p(1,1)*p(3,0))/3+(11087*p(1,0)^3*p(3,0))/3780
                 +(121*p(2,0)*p(2,2))/7+(5*p(1,1)*p(2,2))/2+(211*p(1,0)^2*p(2,2))/14+5*p(2,1)^2
                 +(667*p(1,0)*p(2,0)*p(2,1))/28+(9*p(1,0)*p(1,1)*p(2,1))/2+(2831*p(1,0)^3*p(2,1))/420+(67*p(2,0)^3)/45
                 +(5*p(1,1)*p(2,0)^2)/2+(1007*p(1,0)^2*p(2,0)^2)/280+(p(1,1)^2*p(2,0))/2
                 +(603*p(1,0)^2*p(1,1)*p(2,0))/140+(607*p(1,0)^4*p(2,0))/630+(p(1,0)^2*p(1,1)^2)/2
                 +(253*p(1,0)^4*p(1,1))/420+(1973*p(1,0)^6)/37800,
D=DD0),		 



/****************/
Lev0:8,
/*
(%i147) grind(non_null_phys_scalars_list[NN][2][1]);
*/
S8m1:
73716750*p(8,0)-2275704720*p(7,1)-120426480*p(1,0)*p(7,0)+8289945720*p(6,2)+46425600*p(1,0)*p(6,1)
               +697965480*p(2,0)*p(6,0)+105066720*p(1,1)*p(6,0)+28910880*p(1,0)^2*p(6,0)-14516463024*p(5,3)
               +442163232*p(1,0)*p(5,2)-1367559072*p(2,0)*p(5,1)+755612928*p(1,1)*p(5,1)-2179008*p(1,0)^2*p(5,1)
               -1501803216*p(3,0)*p(5,0)-432712800*p(2,1)*p(5,0)-151277760*p(1,0)*p(2,0)*p(5,0)
               +37184832*p(1,0)*p(1,1)*p(5,0)-1354752*p(1,0)^3*p(5,0)+8399122200*p(4,4)-384952680*p(1,0)*p(4,3)
               +514439100*p(2,0)*p(4,2)-4130193690*p(1,1)*p(4,2)-220555395*p(1,0)^2*p(4,2)+2882147400*p(3,0)*p(4,1)
               +1768903290*p(2,1)*p(4,1)+329030595*p(1,0)*p(2,0)*p(4,1)-67465440*p(1,0)*p(1,1)*p(4,1)
               +1693440*p(1,0)^3*p(4,1)+922165425*p(4,0)^2-1519737120*p(3,1)*p(4,0)+87908400*p(1,0)*p(3,0)*p(4,0)
               +1532790000*p(2,2)*p(4,0)+84091995*p(1,0)*p(2,1)*p(4,0)+200500650*p(2,0)^2*p(4,0)
               -301960395*p(1,1)*p(2,0)*p(4,0)+4233600*p(1,0)^2*p(2,0)*p(4,0)+67465440*p(1,1)^2*p(4,0)
               -1693440*p(1,0)^2*p(1,1)*p(4,0)+356247360*p(2,0)*p(3,3)+3466376900*p(1,1)*p(3,3)
               +218051350*p(1,0)^2*p(3,3)-2176090560*p(3,0)*p(3,2)-1918948920*p(2,1)*p(3,2)
               -303712860*p(1,0)*p(2,0)*p(3,2)+31399200*p(1,0)*p(1,1)*p(3,2)-2822400*p(1,0)^3*p(3,2)
               -4515839300*p(3,1)^2-566729900*p(1,0)*p(3,0)*p(3,1)+6641529720*p(2,2)*p(3,1)
               +193485600*p(1,0)*p(2,1)*p(3,1)+240527460*p(2,0)^2*p(3,1)-89953920*p(1,1)*p(2,0)*p(3,1)
               -564480*p(1,0)^2*p(2,0)*p(3,1)-166168800*p(2,0)*p(3,0)^2+300059350*p(1,1)*p(3,0)^2
               +1881600*p(1,0)^2*p(3,0)^2+446029860*p(1,0)*p(2,2)*p(3,0)-164058060*p(2,0)*p(2,1)*p(3,0)
               -134930880*p(1,1)*p(2,1)*p(3,0)+564480*p(1,0)^2*p(2,1)*p(3,0)-8467200*p(1,0)*p(2,0)^2*p(3,0)
               +2822400*p(1,0)*p(1,1)*p(2,0)*p(3,0)-2066129100*p(2,2)^2-168663600*p(1,0)*p(2,1)*p(2,2)
               -95719050*p(2,0)^2*p(2,2)+121564800*p(1,1)*p(2,0)*p(2,2)+4233600*p(1,0)^2*p(2,0)*p(2,2)
               +47098800*p(2,0)*p(2,1)^2-4233600*p(1,0)*p(2,0)^2*p(2,1)+3704400*p(2,0)^4,


S8m2:
366750*p(8,0)-14931216*p(7,1)-856944*p(1,0)*p(7,0)+51399096*p(6,2)-122880*p(1,0)*p(6,1)+4197864*p(2,0)*p(6,0)
             +522720*p(1,1)*p(6,0)+118560*p(1,0)^2*p(6,0)-83615280*p(5,3)+4110624*p(1,0)*p(5,2)-7653024*p(2,0)*p(5,1)
             +5080320*p(1,1)*p(5,1)+83520*p(1,0)^2*p(5,1)-8285520*p(3,0)*p(5,0)-2152800*p(2,1)*p(5,0)
             -676800*p(1,0)*p(2,0)*p(5,0)+279360*p(1,0)*p(1,1)*p(5,0)+46431000*p(4,4)-3330600*p(1,0)*p(4,3)
             -94500*p(2,0)*p(4,2)-27559434*p(1,1)*p(4,2)-1598091*p(1,0)^2*p(4,2)+17523720*p(3,0)*p(4,1)
             +11683434*p(2,1)*p(4,1)+1842891*p(1,0)*p(2,0)*p(4,1)-453600*p(1,0)*p(1,1)*p(4,1)+4919625*p(4,0)^2
             -9684000*p(3,1)*p(4,0)+412080*p(1,0)*p(3,0)*p(4,0)+9218160*p(2,2)*p(4,0)+624291*p(1,0)*p(2,1)*p(4,0)
             +921690*p(2,0)^2*p(4,0)-2003091*p(1,1)*p(2,0)*p(4,0)+453600*p(1,1)^2*p(4,0)+4603200*p(2,0)*p(3,3)
             +22998500*p(1,1)*p(3,3)+1495750*p(1,0)^2*p(3,3)-12949440*p(3,0)*p(3,2)-12175352*p(2,1)*p(3,2)
             -1698748*p(1,0)*p(2,0)*p(3,2)+243040*p(1,0)*p(1,1)*p(3,2)-7840*p(1,0)^3*p(3,2)-30054500*p(3,1)^2
             -3903500*p(1,0)*p(3,0)*p(3,1)+43927352*p(2,2)*p(3,1)+1268960*p(1,0)*p(2,1)*p(3,1)+1974148*p(2,0)^2*p(3,1)
             -604800*p(1,1)*p(2,0)*p(3,1)+7840*p(1,0)^2*p(2,0)*p(3,1)-776160*p(2,0)*p(3,0)^2+1903750*p(1,1)*p(3,0)^2
             +2996548*p(1,0)*p(2,2)*p(3,0)-1003948*p(2,0)*p(2,1)*p(3,0)-907200*p(1,1)*p(2,1)*p(3,0)
             +7840*p(1,0)^2*p(2,1)*p(3,0)-7840*p(1,0)*p(1,1)*p(2,0)*p(3,0)-13891500*p(2,2)^2
             -1134000*p(1,0)*p(2,1)*p(2,2)-992250*p(2,0)^2*p(2,2)+769440*p(1,1)*p(2,0)*p(2,2)
             +11760*p(1,0)^2*p(2,0)*p(2,2)+364560*p(2,0)*p(2,1)^2-23520*p(1,0)*p(2,0)^2*p(2,1)+11760*p(1,1)*p(2,0)^3,


S8z1:
(-54920250*p(8,0))+419373360*p(7,1)-1427760*p(1,0)*p(7,0)-2262735720*p(6,2)-113561280*p(1,0)*p(6,1)
                  -64299480*p(2,0)*p(6,0)+126077280*p(1,1)*p(6,0)+6188984592*p(5,3)+356467104*p(1,0)*p(5,2)
                  +384247584*p(2,0)*p(5,1)-383096448*p(1,1)*p(5,1)+1209600*p(1,0)^2*p(5,1)+135449328*p(3,0)*p(5,0)
                  -262211040*p(2,1)*p(5,0)+10184832*p(1,0)*p(2,0)*p(5,0)-10789632*p(1,0)*p(1,1)*p(5,0)
                  -4300632000*p(4,4)-247152360*p(1,0)*p(4,3)-1212819300*p(2,0)*p(4,2)+512024310*p(1,1)*p(4,2)
                  -12882555*p(1,0)^2*p(4,2)-18257400*p(3,0)*p(4,1)+529542090*p(2,1)*p(4,1)-2116485*p(1,0)*p(2,0)*p(4,1)
                  +11975040*p(1,0)*p(1,1)*p(4,1)-73024875*p(4,0)^2-222613440*p(3,1)*p(4,0)
                  -10558800*p(1,0)*p(3,0)*p(4,0)+462861000*p(2,2)*p(4,0)+28720755*p(1,0)*p(2,1)*p(4,0)
                  -19570950*p(2,0)^2*p(4,0)+16215885*p(1,1)*p(2,0)*p(4,0)-11975040*p(1,1)^2*p(4,0)
                  +910342720*p(2,0)*p(3,3)-223149500*p(1,1)*p(3,3)+13777750*p(1,0)^2*p(3,3)-156750720*p(3,0)*p(3,2)
                  -360009720*p(2,1)*p(3,2)-15677340*p(1,0)*p(2,0)*p(3,2)-772800*p(1,0)*p(1,1)*p(3,2)
                  -42000*p(1,0)^3*p(3,2)+539448700*p(3,1)^2-14149100*p(1,0)*p(3,0)*p(3,1)-1237619880*p(2,2)*p(3,1)
                  -22545600*p(1,0)*p(2,1)*p(3,1)+26813220*p(2,0)^2*p(3,1)-631680*p(1,1)*p(2,0)*p(3,1)
                  +42000*p(1,0)^2*p(2,0)*p(3,1)+20048000*p(2,0)*p(3,0)^2+8144150*p(1,1)*p(3,0)^2
                  +10255140*p(1,0)*p(2,2)*p(3,0)-68817420*p(2,0)*p(2,1)*p(3,0)+23950080*p(1,1)*p(2,1)*p(3,0)
                  +42000*p(1,0)^2*p(2,1)*p(3,0)-42000*p(1,0)*p(1,1)*p(2,0)*p(3,0)+618823800*p(2,2)^2
                  +11264400*p(1,0)*p(2,1)*p(2,2)+19192950*p(2,0)^2*p(2,2)-35002800*p(1,1)*p(2,0)*p(2,2)
                  +63000*p(1,0)^2*p(2,0)*p(2,2)+12448800*p(1,1)^2*p(2,2)+23738400*p(2,0)*p(2,1)^2
                  -12448800*p(1,1)*p(2,1)^2-126000*p(1,0)*p(2,0)^2*p(2,1)+63000*p(1,1)*p(2,0)^3,

S8z2:
(-46478250*p(8,0))+359941680*p(7,1)-848880*p(1,0)*p(7,0)-1931385960*p(6,2)-95941440*p(1,0)*p(6,1)
                  -55667640*p(2,0)*p(6,0)+106609440*p(1,1)*p(6,0)+5264441616*p(5,3)+300357792*p(1,0)*p(5,2)
                  +324832032*p(2,0)*p(5,1)-328898304*p(1,1)*p(5,1)+604800*p(1,0)^2*p(5,1)+118298544*p(3,0)*p(5,0)
                  -220237920*p(2,1)*p(5,0)+8963136*p(1,0)*p(2,0)*p(5,0)-9265536*p(1,0)*p(1,1)*p(5,0)-3654567000*p(4,4)
                  -208166280*p(1,0)*p(4,3)-1028682900*p(2,0)*p(4,2)+439123230*p(1,1)*p(4,2)-10779615*p(1,0)^2*p(4,2)
                  -10546200*p(3,0)*p(4,1)+453611970*p(2,1)*p(4,1)-802305*p(1,0)*p(2,0)*p(4,1)
                  +10069920*p(1,0)*p(1,1)*p(4,1)-64519875*p(4,0)^2-194265120*p(3,1)*p(4,0)-9248400*p(1,0)*p(3,0)*p(4,0)
                  +393876000*p(2,2)*p(4,0)+24652215*p(1,0)*p(2,1)*p(4,0)-17038350*p(2,0)^2*p(4,0)
                  +13616505*p(1,1)*p(2,0)*p(4,0)-10069920*p(1,1)^2*p(4,0)+772506560*p(2,0)*p(3,3)
                  -191999500*p(1,1)*p(3,3)+11726750*p(1,0)^2*p(3,3)-134722560*p(3,0)*p(3,2)-305834760*p(2,1)*p(3,2)
                  -13549620*p(1,0)*p(2,0)*p(3,2)-512400*p(1,0)*p(1,1)*p(3,2)-21000*p(1,0)^3*p(3,2)+464137100*p(3,1)^2
                  -11458300*p(1,0)*p(3,0)*p(3,1)-1064138040*p(2,2)*p(3,1)-19210800*p(1,0)*p(2,1)*p(3,1)
                  +21328860*p(2,0)^2*p(3,1)-416640*p(1,1)*p(2,0)*p(3,1)+21000*p(1,0)^2*p(2,0)*p(3,1)
                  +17416000*p(2,0)*p(3,0)^2+6809950*p(1,1)*p(3,0)^2+7657020*p(1,0)*p(2,2)*p(3,0)
                  -57671460*p(2,0)*p(2,1)*p(3,0)+20139840*p(1,1)*p(2,1)*p(3,0)+21000*p(1,0)^2*p(2,1)*p(3,0)
                  -21000*p(1,0)*p(1,1)*p(2,0)*p(3,0)+530541900*p(2,2)^2+9601200*p(1,0)*p(2,1)*p(2,2)
                  +17038350*p(2,0)^2*p(2,2)-30038400*p(1,1)*p(2,0)*p(2,2)+10823400*p(1,1)^2*p(2,2)
                  +31500*p(1,0)^2*p(1,1)*p(2,2)+20437200*p(2,0)*p(2,1)^2-10823400*p(1,1)*p(2,1)^2
                  -63000*p(1,0)*p(1,1)*p(2,0)*p(2,1)+31500*p(1,1)^2*p(2,0)^2,



/****************/


S10z1:
(-6935292000*p(10,0))+94471732800*p(9,1)+1395489600*p(1,0)*p(9,0)-456913920600*p(8,2)-3532347000*p(1,0)*p(8,1)
                     -15851576700*p(2,0)*p(8,0)+16188732000*p(1,1)*p(8,0)+269482500*p(1,0)^2*p(8,0)
                     +1017474393600*p(7,3)-33493788000*p(1,0)*p(7,2)+68103216000*p(2,0)*p(7,1)
                     -52980480000*p(1,1)*p(7,1)-1805580000*p(1,0)^2*p(7,1)+25637875200*p(3,0)*p(7,0)
                     -32628708000*p(2,1)*p(7,0)-801360000*p(1,0)*p(2,0)*p(7,0)+626220000*p(1,0)*p(1,1)*p(7,0)
                     -1256174740800*p(6,4)+116534544000*p(1,0)*p(6,3)-116617158000*p(2,0)*p(6,2)
                     +177150240000*p(1,1)*p(6,2)+6561480000*p(1,0)^2*p(6,2)-71086512000*p(3,0)*p(6,1)
                     -6006960000*p(2,1)*p(6,1)+1345650000*p(1,0)*p(2,0)*p(6,1)-1587600000*p(1,0)*p(1,1)*p(6,1)
                     +11300654400*p(4,0)*p(6,0)-255510192000*p(3,1)*p(6,0)-5662720000*p(1,0)*p(3,0)*p(6,0)
                     +254080638000*p(2,2)*p(6,0)+854670000*p(1,0)*p(2,1)*p(6,0)+7813260000*p(2,0)^2*p(6,0)
                     -5427840000*p(1,1)*p(2,0)*p(6,0)+1587600000*p(1,1)^2*p(6,0)+607282147584*p(5,5)
                     -81345942720*p(1,0)*p(5,4)+2634992640*p(2,0)*p(5,3)-551036203200*p(1,1)*p(5,3)
                     -20082748000*p(1,0)^2*p(5,3)+225351473760*p(3,0)*p(5,2)+247693312800*p(2,1)*p(5,2)
                     +12886098000*p(1,0)*p(2,0)*p(5,2)-5267808000*p(1,0)*p(1,1)*p(5,2)-104496000*p(1,0)^3*p(5,2)
                     -89828383680*p(4,0)*p(5,1)+865169323200*p(3,1)*p(5,1)+29446648000*p(1,0)*p(3,0)*p(5,1)
                     -790017472800*p(2,2)*p(5,1)-5845392000*p(1,0)*p(2,1)*p(5,1)-36082698000*p(2,0)^2*p(5,1)
                     +15876000000*p(1,1)*p(2,0)*p(5,1)+104496000*p(1,0)^2*p(2,0)*p(5,1)-23408646912*p(5,0)^2
                     +368756136000*p(4,1)*p(5,0)+6258067200*p(1,0)*p(4,0)*p(5,0)-319433436000*p(3,2)*p(5,0)
                     +9348102400*p(1,0)*p(3,1)*p(5,0)-9549187200*p(2,0)*p(3,0)*p(5,0)-5376162400*p(1,1)*p(3,0)*p(5,0)
                     -12435219600*p(1,0)*p(2,2)*p(5,0)+17850699600*p(2,0)*p(2,1)*p(5,0)-4762800000*p(1,1)*p(2,1)*p(5,0)
                     +104496000*p(1,0)^2*p(2,1)*p(5,0)-104496000*p(1,0)*p(1,1)*p(2,0)*p(5,0)+59737860000*p(2,0)*p(4,4)
                     +412610955750*p(1,1)*p(4,4)+14943553275*p(1,0)^2*p(4,4)-167485920000*p(3,0)*p(4,3)
                     -215509203000*p(2,1)*p(4,3)-12604951100*p(1,0)*p(2,0)*p(4,3)+6371568000*p(1,0)*p(1,1)*p(4,3)
                     +123480000*p(1,0)^3*p(4,3)-286098435000*p(4,0)*p(4,2)-271032372000*p(3,1)*p(4,2)
                     -43951472400*p(1,0)*p(3,0)*p(4,2)+55566000000*p(2,2)*p(4,2)+61435500*p(1,0)*p(2,1)*p(4,2)
                     +2976750000*p(2,0)^2*p(4,2)+54671452500*p(1,1)*p(2,0)*p(4,2)+446460000*p(1,0)^2*p(2,0)*p(4,2)
                     -28894320000*p(1,1)^2*p(4,2)-370440000*p(1,0)^2*p(1,1)*p(4,2)-771289485750*p(4,1)^2
                     -40007615550*p(1,0)*p(4,0)*p(4,1)+1332626535000*p(3,2)*p(4,1)+15484392000*p(1,0)*p(3,1)*p(4,1)
                     +73883607500*p(2,0)*p(3,0)*p(4,1)-33498360000*p(1,1)*p(3,0)*p(4,1)
                     -123480000*p(1,0)^2*p(3,0)*p(4,1)+8829124500*p(1,0)*p(2,2)*p(4,1)-55227112500*p(2,0)*p(2,1)*p(4,1)
                     +28894320000*p(1,1)*p(2,1)*p(4,1)-446460000*p(1,0)*p(2,0)^2*p(4,1)
		     
                   +370440000*p(1,0)*p(1,1)*p(2,0)*p(4,1)-6952837500*p(2,0)*p(4,0)^2+11311477275*p(1,1)*p(4,0)^2
                     +347766720000*p(3,3)*p(4,0)+37648107500*p(1,0)*p(3,2)*p(4,0)-2610368400*p(2,0)*p(3,1)*p(4,0)
                     +11642400000*p(1,1)*p(3,1)*p(4,0)-123480000*p(1,0)^2*p(3,1)*p(4,0)+8643600000*p(3,0)^2*p(4,0)
                     -19766203100*p(2,1)*p(3,0)*p(4,0)+123480000*p(1,0)*p(1,1)*p(3,0)*p(4,0)
                     -2976750000*p(2,0)*p(2,2)*p(4,0)-23835724500*p(1,1)*p(2,2)*p(4,0)+165900000*p(1,0)^2*p(2,2)*p(4,0)
                     +15500824500*p(2,1)^2*p(4,0)-778260000*p(1,0)*p(2,0)*p(2,1)*p(4,0)
                     +370440000*p(1,0)*p(1,1)*p(2,1)*p(4,0)+612360000*p(1,1)*p(2,0)^2*p(4,0)
                     -370440000*p(1,1)^2*p(2,0)*p(4,0)-414892800000*p(3,1)*p(3,3)+17012800000*p(1,0)*p(3,0)*p(3,3)
                     +556646958000*p(2,2)*p(3,3)+6659590000*p(1,0)*p(2,1)*p(3,3)+26403816600*p(2,0)^2*p(3,3)
                     -68300806000*p(1,1)*p(2,0)*p(3,3)-658560000*p(1,0)^2*p(2,0)*p(3,3)+28153440000*p(1,1)^2*p(3,3)
                     +411600000*p(1,0)^2*p(1,1)*p(3,3)-575909838000*p(3,2)^2-30367750000*p(1,0)*p(3,1)*p(3,2)
                     -65582521200*p(2,0)*p(3,0)*p(3,2)+41941606000*p(1,1)*p(3,0)*p(3,2)-21840000*p(1,0)^2*p(3,0)*p(3,2)
                     +5927040000*p(1,0)*p(2,2)*p(3,2)+41114304000*p(2,0)*p(2,1)*p(3,2)-26671680000*p(1,1)*p(2,1)*p(3,2)
                     +47040000*p(1,0)^2*p(2,1)*p(3,2)+816480000*p(1,0)*p(2,0)^2*p(3,2)
                     -540960000*p(1,0)*p(1,1)*p(2,0)*p(3,2)+27552406000*p(2,0)*p(3,1)^2-28153440000*p(1,1)*p(3,1)^2
                     -34574400000*p(3,0)^2*p(3,1)+22514954000*p(2,1)*p(3,0)*p(3,1)
                     +1338960000*p(1,0)*p(2,0)*p(3,0)*p(3,1)-823200000*p(1,0)*p(1,1)*p(3,0)*p(3,1)
                     -17406144000*p(2,0)*p(2,2)*p(3,1)+38525760000*p(1,1)*p(2,2)*p(3,1)-47040000*p(1,0)^2*p(2,2)*p(3,1)
                     -11854080000*p(2,1)^2*p(3,1)+47040000*p(1,0)*p(2,0)*p(2,1)*p(3,1)-816480000*p(2,0)^3*p(3,1)
                     +493920000*p(1,1)*p(2,0)^2*p(3,1)+40166544600*p(2,2)*p(3,0)^2+21840000*p(1,0)*p(2,1)*p(3,0)^2
                     -680400000*p(1,1)*p(2,0)*p(3,0)^2+411600000*p(1,1)^2*p(3,0)^2-29635200000*p(2,1)*p(2,2)*p(3,0)
                     -816480000*p(1,0)*p(2,0)*p(2,2)*p(3,0)+540960000*p(1,0)*p(1,1)*p(2,2)*p(3,0)
                     -47040000*p(1,0)*p(2,1)^2*p(3,0)+816480000*p(2,0)^2*p(2,1)*p(3,0)
                     -493920000*p(1,1)*p(2,0)*p(2,1)*p(3,0)-8890560000*p(1,1)*p(2,2)^2+8890560000*p(2,1)^2*p(2,2),



S10z2:
(-5241852000*p(10,0))+65112321600*p(9,1)+705211200*p(1,0)*p(9,0)-316414042200*p(8,2)-2600955000*p(1,0)*p(8,1)
                     -12279627900*p(2,0)*p(8,0)+9414972000*p(1,1)*p(8,0)-55093500*p(1,0)^2*p(8,0)+690708211200*p(7,3)
                     -25510428000*p(1,0)*p(7,2)+56394288000*p(2,0)*p(7,1)-22498560000*p(1,1)*p(7,1)
                     -112140000*p(1,0)^2*p(7,1)+18773798400*p(3,0)*p(7,0)-20774628000*p(2,1)*p(7,0)
                     -349776000*p(1,0)*p(2,0)*p(7,0)+626220000*p(1,0)*p(1,1)*p(7,0)-812357985600*p(6,4)
                     +88084752000*p(1,0)*p(6,3)-127285830000*p(2,0)*p(6,2)+43731360000*p(1,1)*p(6,2)
                     -2261880000*p(1,0)^2*p(6,2)-28186032000*p(3,0)*p(6,1)+20725200000*p(2,1)*p(6,1)
                     +4241970000*p(1,0)*p(2,0)*p(6,1)-1587600000*p(1,0)*p(1,1)*p(6,1)+16200340800*p(4,0)*p(6,0)
                     -183256752000*p(3,1)*p(6,0)-845824000*p(1,0)*p(3,0)*p(6,0)+185496318000*p(2,2)*p(6,0)
                     +3750990000*p(1,0)*p(2,1)*p(6,0)+3410316000*p(2,0)^2*p(6,0)-8324160000*p(1,1)*p(2,0)*p(6,0)
                     +1587600000*p(1,1)^2*p(6,0)+376838832384*p(5,5)-61431088320*p(1,0)*p(5,4)
                     +147728931840*p(2,0)*p(5,3)-134957995200*p(1,1)*p(5,3)+8564612000*p(1,0)^2*p(5,3)
                     +77209342560*p(3,0)*p(5,2)+84796480800*p(2,1)*p(5,2)-227982000*p(1,0)*p(2,0)*p(5,2)
                     +1505952000*p(1,0)*p(1,1)*p(5,2)+271824000*p(1,0)^3*p(5,2)-105001606080*p(4,0)*p(5,1)
                     +377966635200*p(3,1)*p(5,1)-3152072000*p(1,0)*p(3,0)*p(5,1)-413747200800*p(2,2)*p(5,1)
                     -12619152000*p(1,0)*p(2,1)*p(5,1)-11114538000*p(2,0)^2*p(5,1)+15876000000*p(1,1)*p(2,0)*p(5,1)
                     -271824000*p(1,0)^2*p(2,0)*p(5,1)-24356973312*p(5,0)^2+275616936000*p(4,1)*p(5,0)
                     +1347091200*p(1,0)*p(4,0)*p(5,0)-243228636000*p(3,2)*p(5,0)-5864633600*p(1,0)*p(3,1)*p(5,0)
                     -5484931200*p(2,0)*p(3,0)*p(5,0)+9836573600*p(1,1)*p(3,0)*p(5,0)-1691955600*p(1,0)*p(2,2)*p(5,0)
                     +7107435600*p(2,0)*p(2,1)*p(5,0)-4762800000*p(1,1)*p(2,1)*p(5,0)-271824000*p(1,0)^2*p(2,1)*p(5,0)
                     +271824000*p(1,0)*p(1,1)*p(2,0)*p(5,0)-64729980000*p(2,0)*p(4,4)+107398030950*p(1,1)*p(4,4)
                     -6161648325*p(1,0)^2*p(4,4)-60799200000*p(3,0)*p(4,3)-90863551800*p(2,1)*p(4,3)
                     -2914240700*p(1,0)*p(2,0)*p(4,3)+148176000*p(1,0)*p(1,1)*p(4,3)-222264000*p(1,0)^3*p(4,3)
                     -73995075000*p(4,0)*p(4,2)-18131623200*p(3,1)*p(4,2)-6136822800*p(1,0)*p(3,0)*p(4,2)
                     +2222640000*p(2,2)*p(4,2)+5882635500*p(1,0)*p(2,1)*p(4,2)-14804370000*p(2,0)^2*p(4,2)
                     +19024540500*p(1,1)*p(2,0)*p(4,2)-1210524000*p(1,0)^2*p(2,0)*p(4,2)-6667920000*p(1,1)^2*p(4,2)
                     +864360000*p(1,0)^2*p(1,1)*p(4,2)-359389840950*p(4,1)^2-760732350*p(1,0)*p(4,0)*p(4,1)
                     +706144455000*p(3,2)*p(4,1)+21707784000*p(1,0)*p(3,1)*p(4,1)+42183687500*p(2,0)*p(3,0)*p(4,1)
                     -33498360000*p(1,1)*p(3,0)*p(4,1)+222264000*p(1,0)^2*p(3,0)*p(4,1)+3007924500*p(1,0)*p(2,2)*p(4,1)
                     -19580200500*p(2,0)*p(2,1)*p(4,1)+6667920000*p(1,1)*p(2,1)*p(4,1)
                     +1210524000*p(1,0)*p(2,0)^2*p(4,1)-864360000*p(1,0)*p(1,1)*p(2,0)*p(4,1)

                     -2084197500*p(2,0)*p(4,0)^2-903164325*p(1,1)*p(4,0)^2+158101440000*p(3,3)*p(4,0)
                     +7923867500*p(1,0)*p(3,2)*p(4,0)-10236358800*p(2,0)*p(3,1)*p(4,0)+11642400000*p(1,1)*p(3,1)*p(4,0)
                     +222264000*p(1,0)^2*p(3,1)*p(4,0)+4033680000*p(3,0)^2*p(4,0)-12051172700*p(2,1)*p(3,0)*p(4,0)
                     -222264000*p(1,0)*p(1,1)*p(3,0)*p(4,0)+11840850000*p(2,0)*p(2,2)*p(4,0)
                     -15368524500*p(1,1)*p(2,2)*p(4,0)+312900000*p(1,0)^2*p(2,2)*p(4,0)+7033624500*p(2,1)^2*p(4,0)
                     +584724000*p(1,0)*p(2,0)*p(2,1)*p(4,0)-864360000*p(1,0)*p(1,1)*p(2,1)*p(4,0)
                     -897624000*p(1,1)*p(2,0)^2*p(4,0)+864360000*p(1,1)^2*p(2,0)*p(4,0)-320060160000*p(3,1)*p(3,3)
                     +3841600000*p(1,0)*p(3,0)*p(3,3)+354653434800*p(2,2)*p(3,3)+5276614000*p(1,0)*p(2,1)*p(3,3)
                     +26245762200*p(2,0)^2*p(3,3)-33726406000*p(1,1)*p(2,0)*p(3,3)+1185408000*p(1,0)^2*p(2,0)*p(3,3)
                     +7408800000*p(1,1)^2*p(3,3)-740880000*p(1,0)^2*p(1,1)*p(3,3)-338354074800*p(3,2)^2
                     -28984774000*p(1,0)*p(3,1)*p(3,2)-41558252400*p(2,0)*p(3,0)*p(3,2)
                     +35591206000*p(1,1)*p(3,0)*p(3,2)-297808000*p(1,0)^2*p(3,0)*p(3,2)+5927040000*p(1,0)*p(2,2)*p(3,2)
                     +16728768000*p(2,0)*p(2,1)*p(3,2)-8890560000*p(1,1)*p(2,1)*p(3,2)+211680000*p(1,0)^2*p(2,1)*p(3,2)
                     -538272000*p(1,0)*p(2,0)^2*p(3,2)+282240000*p(1,0)*p(1,1)*p(2,0)*p(3,2)-7021994000*p(2,0)*p(3,1)^2
                     -7408800000*p(1,1)*p(3,1)^2-16134720000*p(3,0)^2*p(3,1)+28865354000*p(2,1)*p(3,0)*p(3,1)
                     -2073008000*p(1,0)*p(2,0)*p(3,0)*p(3,1)+1481760000*p(1,0)*p(1,1)*p(3,0)*p(3,1)
                     +6979392000*p(2,0)*p(2,2)*p(3,1)+8890560000*p(1,1)*p(2,2)*p(3,1)-870240000*p(1,0)^2*p(2,2)*p(3,1)
                     +1528800000*p(1,0)*p(2,0)*p(2,1)*p(3,1)+538272000*p(2,0)^3*p(3,1)
                     -1152480000*p(1,1)*p(2,0)^2*p(3,1)+18276010200*p(2,2)*p(3,0)^2+297808000*p(1,0)*p(2,1)*p(3,0)^2
                     +887600000*p(1,1)*p(2,0)*p(3,0)^2-740880000*p(1,1)^2*p(3,0)^2-29635200000*p(2,1)*p(2,2)*p(3,0)
                     +538272000*p(1,0)*p(2,0)*p(2,2)*p(3,0)-282240000*p(1,0)*p(1,1)*p(2,2)*p(3,0)
                     -211680000*p(1,0)*p(2,1)^2*p(3,0)-538272000*p(2,0)^2*p(2,1)*p(3,0)
                     +493920000*p(1,1)*p(2,0)*p(2,1)*p(3,0)+493920000*p(1,0)^2*p(2,2)^2
                     -987840000*p(1,0)*p(2,0)*p(2,1)*p(2,2)+493920000*p(1,1)*p(2,0)^2*p(2,2),


S103z:
(-1301785884000*p(10,0))-6400051876800*p(9,1)-1078772817600*p(1,0)*p(9,0)+36360611332200*p(8,2)
                        +840041987400*p(1,0)*p(8,1)+2953030572900*p(2,0)*p(8,0)+1771370748000*p(1,1)*p(8,0)
                        +16108035300*p(1,0)^2*p(8,0)-126713247091200*p(7,3)-4958602812000*p(1,0)*p(7,2)
                        -18527478710400*p(2,0)*p(7,1)-9236108851200*p(1,1)*p(7,1)-1631223468000*p(1,0)^2*p(7,1)
                        -3565119398400*p(3,0)*p(7,0)+4728322620000*p(2,1)*p(7,0)-48348316800*p(1,0)*p(2,0)*p(7,0)
                        +799527909600*p(1,0)*p(1,1)*p(7,0)+372093476932800*p(6,4)+33410065449600*p(1,0)*p(6,3)
                        +40713698768400*p(2,0)*p(6,2)-10309655635200*p(1,1)*p(6,2)+3509112859200*p(1,0)^2*p(6,2)
                        +40063922640000*p(3,0)*p(6,1)+17649435254400*p(2,1)*p(6,1)+4976458318800*p(1,0)*p(2,0)*p(6,1)
                        -2776289040000*p(1,0)*p(1,1)*p(6,1)-9239591390400*p(4,0)*p(6,0)+11635371216000*p(3,1)*p(6,0)
                        -567494860800*p(1,0)*p(3,0)*p(6,0)-33663814002000*p(2,2)*p(6,0)
                        -2722302709200*p(1,0)*p(2,1)*p(6,0)-540966535200*p(2,0)^2*p(6,0)
                        +975316665600*p(1,1)*p(2,0)*p(6,0)+168391440000*p(1,1)^2*p(6,0)-271805393809152*p(5,5)
                        -26971837583040*p(1,0)*p(5,4)-87175629112320*p(2,0)*p(5,3)+19828757793600*p(1,1)*p(5,3)
                        -1170019452000*p(1,0)^2*p(5,3)-35674605701280*p(3,0)*p(5,2)+420527181600*p(2,1)*p(5,2)
                        -6880443591600*p(1,0)*p(2,0)*p(5,2)-85033670400*p(1,0)*p(1,1)*p(5,2)
                        +66919708800*p(1,0)^3*p(5,2)-27245214682560*p(4,0)*p(5,1)-69884033083200*p(3,1)*p(5,1)
                        -546142632000*p(1,0)*p(3,0)*p(5,1)+57583975615200*p(2,2)*p(5,1)
                        +7078970505600*p(1,0)*p(2,1)*p(5,1)-4662858416400*p(2,0)^2*p(5,1)
                        -2648040595200*p(1,1)*p(2,0)*p(5,1)-66919708800*p(1,0)^2*p(2,0)*p(5,1)
                        +1991485440000*p(1,1)^2*p(5,1)+10785603015936*p(5,0)^2-17279037720000*p(4,1)*p(5,0)
                        +438568300800*p(1,0)*p(4,0)*p(5,0)+49111179012000*p(3,2)*p(5,0)
                        +1613022297600*p(1,0)*p(3,1)*p(5,0)+1910158588800*p(2,0)*p(3,0)*p(5,0)
                        -1618250440800*p(1,1)*p(3,0)*p(5,0)+163034924400*p(1,0)*p(2,2)*p(5,0)
                        +2178181861200*p(2,0)*p(2,1)*p(5,0)-1500917040000*p(1,1)*p(2,1)*p(5,0)
                        -66919708800*p(1,0)^2*p(2,1)*p(5,0)+66919708800*p(1,0)*p(1,1)*p(2,0)*p(5,0)
                        +59658933348000*p(2,0)*p(4,4)-6720249875850*p(1,1)*p(4,4)-805050582525*p(1,0)^2*p(4,4)
                        +12281913504000*p(3,0)*p(4,3)-5866932670200*p(2,1)*p(4,3)+4020673836900*p(1,0)*p(2,0)*p(4,3)
                        +1869329145600*p(1,0)*p(1,1)*p(4,3)-9453628800*p(1,0)^3*p(4,3)+17434459413000*p(4,0)*p(4,2)
                        +11567302783200*p(3,1)*p(4,2)-3345674864400*p(1,0)*p(3,0)*p(4,2)-11342131920000*p(2,2)*p(4,2)
                        -1453598968500*p(1,0)*p(2,1)*p(4,2)+9439988670000*p(2,0)^2*p(4,2)
                        -2692058273100*p(1,1)*p(2,0)*p(4,2)-40416163200*p(1,0)^2*p(2,0)*p(4,2)

                     -237200140800*p(1,1)^2*p(4,2)-112702665600*p(1,0)^2*p(1,1)*p(4,2)+75396325217850*p(4,1)^2
                        -2053316263950*p(1,0)*p(4,0)*p(4,1)-127827325665000*p(3,2)*p(4,1)
                        +1179466142400*p(1,0)*p(3,1)*p(4,1)+1380872467500*p(2,0)*p(3,0)*p(4,1)
                        +3944646216000*p(1,1)*p(3,0)*p(4,1)-161245123200*p(1,0)^2*p(3,0)*p(4,1)
                        -6569242375500*p(1,0)*p(2,2)*p(4,1)+4475838005100*p(2,0)*p(2,1)*p(4,1)
                        -4741513459200*p(1,1)*p(2,1)*p(4,1)+256048128000*p(1,0)^2*p(2,1)*p(4,1)
                        +232452259200*p(1,0)*p(2,0)^2*p(4,1)-143345462400*p(1,0)*p(1,1)*p(2,0)*p(4,1)
                        -394125385500*p(2,0)*p(4,0)^2+324362765475*p(1,1)*p(4,0)^2-19190767680000*p(3,3)*p(4,0)
                        +4017877831500*p(1,0)*p(3,2)*p(4,0)-4368576128400*p(2,0)*p(3,1)*p(4,0)
                        +5207328000*p(1,1)*p(3,1)*p(4,0)+9453628800*p(1,0)^2*p(3,1)*p(4,0)-811066032000*p(3,0)^2*p(4,0)
                        +1456309992900*p(2,1)*p(3,0)*p(4,0)+75895747200*p(1,0)*p(1,1)*p(3,0)*p(4,0)
                        -3029894910000*p(2,0)*p(2,2)*p(4,0)+2064731287500*p(1,1)*p(2,2)*p(4,0)
                        +121367736000*p(1,0)^2*p(2,2)*p(4,0)+923941588500*p(2,1)^2*p(4,0)
                        -202319308800*p(1,0)*p(2,0)*p(2,1)*p(4,0)-15321398400*p(1,0)*p(1,1)*p(2,1)*p(4,0)
                        -15066475200*p(1,1)*p(2,0)^2*p(4,0)+15321398400*p(1,1)^2*p(2,0)*p(4,0)
                        +40182960384000*p(3,1)*p(3,3)+697085760000*p(1,0)*p(3,0)*p(3,3)-44612888821200*p(2,2)*p(3,3)
                        -4520578045200*p(1,0)*p(2,1)*p(3,3)-7740984220200*p(2,0)^2*p(3,3)
                        +5319068874000*p(1,1)*p(2,0)*p(3,3)-185345126400*p(1,0)^2*p(2,0)*p(3,3)
                        -430303104000*p(1,1)^2*p(3,3)+204252384000*p(1,0)^2*p(1,1)*p(3,3)+62480247253200*p(3,2)^2
                        +1443258877200*p(1,0)*p(3,1)*p(3,2)+5520826256400*p(2,0)*p(3,0)*p(3,2)
                        -6213646698000*p(1,1)*p(3,0)*p(3,2)+192470678400*p(1,0)^2*p(3,0)*p(3,2)
                        +3435312384000*p(1,0)*p(2,2)*p(3,2)-2541052684800*p(2,0)*p(2,1)*p(3,2)
                        +2106707097600*p(1,1)*p(2,1)*p(3,2)-437098032000*p(1,0)^2*p(2,1)*p(3,2)
                        +296415302400*p(1,0)*p(2,0)^2*p(3,2)-26119900800*p(1,0)*p(1,1)*p(2,0)*p(3,2)
                        +37933056000*p(1,0)*p(1,1)^2*p(3,2)-3369517242000*p(2,0)*p(3,1)^2-432673920000*p(1,1)*p(3,1)^2
                        +3143109312000*p(3,0)^2*p(3,1)-3905736870000*p(2,1)*p(3,0)*p(3,1)
                        +405817910400*p(1,0)*p(2,0)*p(3,0)*p(3,1)-294705600000*p(1,0)*p(1,1)*p(3,0)*p(3,1)
                        +4795698700800*p(2,0)*p(2,2)*p(3,1)+3839299430400*p(1,1)*p(2,2)*p(3,1)
                        +60928560000*p(1,0)^2*p(2,2)*p(3,1)-270273024000*p(2,1)^2*p(3,1)
                        -26156592000*p(1,0)*p(2,0)*p(2,1)*p(3,1)-170698752000*p(1,0)*p(1,1)*p(2,1)*p(3,1)
                        -552463430400*p(2,0)^3*p(3,1)+300421900800*p(1,1)*p(2,0)^2*p(3,1)
                        +132765696000*p(1,1)^2*p(2,0)*p(3,1)-5619712000*p(1,0)*p(3,0)^3-3589526644200*p(2,2)*p(3,0)^2
                        -167181974400*p(1,0)*p(2,1)*p(3,0)^2+6322176000*p(2,0)^2*p(3,0)^2
                        -106673616000*p(1,1)*p(2,0)*p(3,0)^2+134708448000*p(1,1)^2*p(3,0)^2
                        +4061207808000*p(2,1)*p(2,2)*p(3,0)-457630790400*p(1,0)*p(2,0)*p(2,2)*p(3,0)
                        +87761116800*p(1,0)*p(1,1)*p(2,2)*p(3,0)+7112448000*p(1,0)^3*p(2,2)*p(3,0)
                        +441839664000*p(1,0)*p(2,1)^2*p(3,0)+514530374400*p(2,0)^2*p(2,1)*p(3,0)
                        -501150988800*p(1,1)*p(2,0)*p(2,1)*p(3,0)-14224896000*p(1,0)^2*p(2,0)*p(2,1)*p(3,0)
                        +7112448000*p(1,0)*p(1,1)*p(2,0)^2*p(3,0)-2576484288000*p(2,0)*p(2,2)^2
                        -1792336896000*p(1,1)*p(2,2)^2+43563744000*p(1,0)^2*p(2,2)^2
                        -92461824000*p(1,0)*p(2,0)*p(2,1)*p(2,2)+194406912000*p(1,0)*p(1,1)*p(2,1)*p(2,2)
                        -10668672000*p(1,0)^3*p(2,1)*p(2,2)+48009024000*p(2,0)^3*p(2,2)
                        -8001504000*p(1,0)^2*p(2,0)^2*p(2,2)+47416320000*p(1,1)^2*p(2,0)*p(2,2)
                        +10668672000*p(1,0)^2*p(1,1)*p(2,0)*p(2,2)-99574272000*p(1,1)^3*p(2,2)
                        -45045504000*p(1,0)*p(2,1)^3+104908608000*p(2,0)^2*p(2,1)^2-196777728000*p(1,1)*p(2,0)*p(2,1)^2
                        +21337344000*p(1,0)^2*p(2,0)*p(2,1)^2+99574272000*p(1,1)^2*p(2,1)^2
                        +16003008000*p(1,0)*p(2,0)^3*p(2,1)-32006016000*p(1,0)*p(1,1)*p(2,0)^2*p(2,1)
                        -8001504000*p(1,1)*p(2,0)^4+10668672000*p(1,1)^2*p(2,0)^3,


STATES_DEFINED
)$


==> anc/maxima_prog/S6zS4zS4zT.lisp <==
;;; -*- Mode: LISP; package:maxima; syntax:common-lisp; -*- 
(in-package :maxima)
(DSKSETQ $%O0 '$DONE) 
(ADDLABEL '$%O0) 
(DSKSETQ $%I1 '(($BATCH) "10_exp_reggeon.v3.mat")) 
(ADDLABEL '$%I1) 
(DSKSETQ $%I2
         '(($DEFINE_VARIABLE) |$expand_reggeon_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I2) 
(DSKSETQ $%O2 'NIL) 
(ADDLABEL '$%O2) 
(DSKSETQ $%I3 '(($DEFINE_VARIABLE) |$dbg_all_terms| NIL $BOOLEAN)) 
(ADDLABEL '$%I3) 
(DSKSETQ $%O3 'NIL) 
(ADDLABEL '$%O3) 
(DSKSETQ $%I4 '(($DEFINE_VARIABLE) |$dbg_compute_levels| NIL $BOOLEAN)) 
(ADDLABEL '$%I4) 
(DSKSETQ $%O4 'NIL) 
(ADDLABEL '$%O4) 
(DSKSETQ $%I5 '(($DEFINE_VARIABLE) |$nn| 0. $INTEGER)) 
(ADDLABEL '$%I5) 
(DSKSETQ $%O5 '0.) 
(ADDLABEL '$%O5) 
(DSKSETQ $%I6 '(($KILL) |$nn|)) 
(ADDLABEL '$%I6) 
(DSKSETQ $%O6 '$DONE) 
(ADDLABEL '$%O6) 
(DSKSETQ $%I7
         '((MDEFINE) (($SET_NUMBER_OF_PARTICLE) |$nn0|)
           ((MPROG) ((MSETQ) |$nn| |$nn0|)
            (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.)
             ((MPLUS) |$nn0| 1.))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MSETQ) ((|$s| ARRAY) $R)
              ((MPLUS) ((|$k|) $R)
               (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S
                ((MPLUS) $R 1.) |$nn0|))))))) 
(ADDLABEL '$%I7) 
(DSKSETQ $%O7
         '((MDEFINE SIMP) (($SET_NUMBER_OF_PARTICLE) |$nn0|)
           ((MPROG) ((MSETQ) |$nn| |$nn0|)
            (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
            (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.)
             ((MPLUS) |$nn0| 1.))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MSETQ) ((|$s| ARRAY) $R)
              ((MPLUS) ((|$k|) $R)
               (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S
                ((MPLUS) $R 1.) |$nn0|))))))) 
(ADDLABEL '$%O7) 
(DSKSETQ $%I8
         '((MDEFINE) (($NOTZERO) $X)
           ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))) 
(ADDLABEL '$%I8) 
(DSKSETQ $%O8
         '((MDEFINE SIMP) (($NOTZERO) $X)
           ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))) 
(ADDLABEL '$%O8) 
(DSKSETQ $%I9
         '((MDEFINE)
           ((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
              ((MSETQ) $POW0
               ((MTIMES) 2.
                (($SUM)
                 (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0
                  $MAX_USED_LEVEL0)
                 $L0 2. $MAX_USED_LEVEL0)))
              ((MSETQ) $POW0
               ((MPLUS) $POW0
                (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2.
                 $MAX_USED_LEVEL0)))
              ((MCOND) |$dbg_compute_levels|
               (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T
               $FALSE)
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
            ((MRETURN) |$noAlphas0|)))) 
(ADDLABEL '$%I9) 
(DSKSETQ $%O9
         '((MDEFINE SIMP)
           ((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
              ((MSETQ) $POW0
               ((MTIMES) 2.
                (($SUM)
                 (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0
                  $MAX_USED_LEVEL0)
                 $L0 2. $MAX_USED_LEVEL0)))
              ((MSETQ) $POW0
               ((MPLUS) $POW0
                (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2.
                 $MAX_USED_LEVEL0)))
              ((MCOND) |$dbg_compute_levels|
               (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T
               $FALSE)
              ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
            ((MRETURN) |$noAlphas0|)))) 
(ADDLABEL '$%O9) 
(DSKSETQ $%I10
         '((MDEFINE)
           ((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevels0| ARRAY) $R)
                  (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
                   ((|$usedLevels0| ARRAY) $R)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevels0|)))) 
(ADDLABEL '$%I10) 
(DSKSETQ $%O10
         '((MDEFINE SIMP)
           ((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevels0| ARRAY) $R)
                  (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
                   ((|$usedLevels0| ARRAY) $R)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevels0|)))) 
(ADDLABEL '$%O10) 
(DSKSETQ $%I11
         '((MDEFINE)
           ((|$compute_levels_and_powers_used_no_zmV1|)
            $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
                  (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
                   ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevelsPowers0|)))) 
(ADDLABEL '$%I11) 
(DSKSETQ $%O11
         '((MDEFINE SIMP)
           ((|$compute_levels_and_powers_used_no_zmV1|)
            $STATES_IN_MATRIX_LIST0)
           ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
            ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
            ((MDO) $R 1. NIL NIL |$nn0| NIL
             ((MPROGN)
              ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
              ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
              ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
              ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
               ((MPROGN)
                ((MSETQ) $POW0
                 ((MPLUS)
                  (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
                   ((MPLUS) $L0 ((MMINUS) 1.)))
                  ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
                  (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
                   $MAX_USED_LEVEL0)))
                ((MCOND) ((MGREATERP) $POW0 0.)
                 ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
                  (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
                   ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
                 T $FALSE)))))
            ((MRETURN) |$usedLevelsPowers0|)))) 
(ADDLABEL '$%O11) 
(DSKSETQ $%I12
         '((MDEFINE) ((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
            ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
              ((MSETQ) |$Nlus0|
               (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
              ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
               ((MPROGN)
                ((MSETQ) $NR_PQ
                 ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R)
                  $INR_PQ))
                ((MSETQ) ((|$explK0| ARRAY) $R)
                 ((MPLUS) ((|$explK0| ARRAY) $R)
                  ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
              ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
               ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
              |$end_r_loop|))
            ((MRETURN) |$Ks_rules0|)))) 
(ADDLABEL '$%I12) 
(DSKSETQ $%O12
         '((MDEFINE SIMP) ((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
            ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
              ((MSETQ) |$Nlus0|
               (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
              ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
               ((MPROGN)
                ((MSETQ) $NR_PQ
                 ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R)
                  $INR_PQ))
                ((MSETQ) ((|$explK0| ARRAY) $R)
                 ((MPLUS) ((|$explK0| ARRAY) $R)
                  ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
              ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
               ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
              |$end_r_loop|))
            ((MRETURN) |$Ks_rules0|)))) 
(ADDLABEL '$%O12) 
(DSKSETQ $%I13
         '((MDEFINE) ((|$compute_Ds|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
            ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
             ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
              ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
               ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
                ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL
                 NIL NIL
                 ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL
                  NIL NIL NIL
                  ((MSETQ) ((|$explD0| ARRAY) $R $S)
                   ((MPLUS) ((|$explD0| ARRAY) $R $S)
                    ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
                     ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
                ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
                 (($ENDCONS)
                  ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
                  ((|$Ds_rules0| ARRAY) $R)))
                |$end_s_loop|))
              |$end_r_loop|))
            ((MRETURN) |$Ds_rules0|)))) 
(ADDLABEL '$%I13) 
(DSKSETQ $%O13
         '((MDEFINE SIMP) ((|$compute_Ds|) $LEVEL_USED_ARRAY0)
           ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
            ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
            ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
             ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
              ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
               ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
                ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL
                 NIL NIL
                 ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL
                  NIL NIL NIL
                  ((MSETQ) ((|$explD0| ARRAY) $R $S)
                   ((MPLUS) ((|$explD0| ARRAY) $R $S)
                    ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
                     ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
                ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
                 (($ENDCONS)
                  ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
                  ((|$Ds_rules0| ARRAY) $R)))
                |$end_s_loop|))
              |$end_r_loop|))
            ((MRETURN) |$Ds_rules0|)))) 
(ADDLABEL '$%O13) 
(DSKSETQ $%I14
         '((MDEFINE) (($WICK) |$list_Nr0|)
           ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
            ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
            ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
            ((MSETQ) $WICK00
             ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
              ((MFACTORIAL) |$Nr0|)))
            ((MDO) $R 2. NIL NIL |$nn0| NIL
             ((MPROGN) ((MSETQ) $WICK0 0.)
              ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
              ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
                ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
                 ((MSETQ) $WICK0
                  ((MPLUS) $WICK0
                   ((MTIMES)
                    ((MQUOTIENT) 1.
                     ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
                    $CO0
                    ((MEXPT) ((|$s| ARRAY) $R)
                     ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
                 T $FALSE)))
              ((MSETQ) $WICK00 $WICK0)))
            ((MRETURN) $WICK00)))) 
(ADDLABEL '$%I14) 
(DSKSETQ $%O14
         '((MDEFINE SIMP) (($WICK) |$list_Nr0|)
           ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
            ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
            ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
            ((MSETQ) $WICK00
             ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
              ((MFACTORIAL) |$Nr0|)))
            ((MDO) $R 2. NIL NIL |$nn0| NIL
             ((MPROGN) ((MSETQ) $WICK0 0.)
              ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
              ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
               ((MPROGN)
                ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
                ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
                 ((MSETQ) $WICK0
                  ((MPLUS) $WICK0
                   ((MTIMES)
                    ((MQUOTIENT) 1.
                     ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
                    $CO0
                    ((MEXPT) ((|$s| ARRAY) $R)
                     ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
                 T $FALSE)))
              ((MSETQ) $WICK00 $WICK0)))
            ((MRETURN) $WICK00)))) 
(ADDLABEL '$%O14) 
(DSKSETQ $%I15
         '((MDEFINE)
           (($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
            |$Ds_rules0|)
           ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
            (($PRINT) "in computing 'Z' (do_all_term)")
            ((MSETQ) $EXPL_INT0 $INT0)
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN)
              ((MCOND) |$dbg_all_terms|
               (($PRINT)
                "in computing 'Z' (do_all_term) doing all terms for particle"
                $R)
               T $FALSE)
              ((MSETQ) $EXPL_INT0
               (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
                ((|$Ds_rules0| ARRAY) $R)))
              ((MSETQ) $NLEVELS0
               (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
              ((MCOND) |$dbg_all_terms|
               (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
              ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) " project to"
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  "^"
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.)))
                 T $FALSE)
                ((MSETQ) $EXPL_INT0
                 (($RATCOEF) $EXPL_INT0
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.))))
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
            ((MRETURN) $EXPL_INT0)))) 
(ADDLABEL '$%I15) 
(DSKSETQ $%O15
         '((MDEFINE SIMP)
           (($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
            |$Ds_rules0|)
           ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
            (($PRINT) "in computing 'Z' (do_all_term)")
            ((MSETQ) $EXPL_INT0 $INT0)
            ((MDO) $R 1. NIL NIL |$nn| NIL
             ((MPROGN)
              ((MCOND) |$dbg_all_terms|
               (($PRINT)
                "in computing 'Z' (do_all_term) doing all terms for particle"
                $R)
               T $FALSE)
              ((MSETQ) $EXPL_INT0
               (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
                ((|$Ds_rules0| ARRAY) $R)))
              ((MSETQ) $NLEVELS0
               (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
              ((MCOND) |$dbg_all_terms|
               (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
              ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) " project to"
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  "^"
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.)))
                 T $FALSE)
                ((MSETQ) $EXPL_INT0
                 (($RATCOEF) $EXPL_INT0
                  (($L) $R
                   ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
                  ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
                   ((MPLUS) $L0 1.))))
                ((MCOND) |$dbg_all_terms|
                 (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
            ((MRETURN) $EXPL_INT0)))) 
(ADDLABEL '$%O15) 
(DSKSETQ $%I16
         '((MDEFINE) (($STATE2MATRIX) $STATE0 |$MaxLevel0|)
           ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
            ((MSETQ) $MAT0
             (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
              ((MPLUS) |$MaxLevel0| 1.)))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
                (($HIPOW) $STATE0 (($P) $IP $IQ)))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                ((MPLUS)
                 (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                 (($HIPOW) $STATE0 (($P) $IP $IQ))))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
            ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
             (($ERROR) "In state2matrix missing some contributions in"
              $STATE0 "since we are left with" $STATE00
              "after analysis")
             T $FALSE)
            ((MRETURN) (($COPYMATRIX) $MAT0))))) 
(ADDLABEL '$%I16) 
(DSKSETQ $%O16
         '((MDEFINE SIMP) (($STATE2MATRIX) $STATE0 |$MaxLevel0|)
           ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
            ((MSETQ) $MAT0
             (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
              ((MPLUS) |$MaxLevel0| 1.)))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
                (($HIPOW) $STATE0 (($P) $IP $IQ)))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
            ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
             ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
              ((MPROGN)
               ((MSETQ)
                (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                ((MPLUS)
                 (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
                 (($HIPOW) $STATE0 (($P) $IP $IQ))))
               ((MSETQ) $STATE00
                ((MQUOTIENT) $STATE00
                 ((MEXPT) (($P) $IP $IQ)
                  (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
            ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
             (($ERROR) "In state2matrix missing some contributions in"
              $STATE0 "since we are left with" $STATE00
              "after analysis")
             T $FALSE)
            ((MRETURN) (($COPYMATRIX) $MAT0))))) 
(ADDLABEL '$%O16) 
(DSKSETQ $%I17 '((MSETQ) |$expand_reggeon_loaded| T)) 
(ADDLABEL '$%I17) 
(DSKSETQ $%O17 'T) 
(ADDLABEL '$%O17) 
(DSKSETQ $%O18
         '"/home/igor/tex/NoChaos/v1/maxima_prog/10_exp_reggeon.v3.mat") 
(ADDLABEL '$%O18) 
(DSKSETQ $%I19
         '((MCOND) ((MNOT) |$expand_reggeon_loaded|)
           (($ERROR) "Cannot batch 10_exp_reggeon") T $FALSE)) 
(ADDLABEL '$%I19) 
(DSKSETQ $%O19 'NIL) 
(ADDLABEL '$%O19) 
(DSKSETQ $%I20 '(($BATCH) "20_der.v2.mat")) 
(ADDLABEL '$%I20) 
(DSKSETQ $%I21
         '(($DEFINE_VARIABLE) |$derivatives_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I21) 
(DSKSETQ $%O21 'NIL) 
(ADDLABEL '$%O21) 
(DSKSETQ $%I22 '(($DEFINE_VARIABLE) |$dbg_wrt_lambda| NIL $BOOLEAN)) 
(ADDLABEL '$%I22) 
(DSKSETQ $%O22 'NIL) 
(ADDLABEL '$%O22) 
(DSKSETQ $%I23 '(($DEFINE_VARIABLE) |$dbg_wrt_pair| NIL $BOOLEAN)) 
(ADDLABEL '$%I23) 
(DSKSETQ $%O23 'NIL) 
(ADDLABEL '$%O23) 
(DSKSETQ $%I24 '(($DEFINE_VARIABLE) |$dbg_wrt_states| NIL $BOOLEAN)) 
(ADDLABEL '$%I24) 
(DSKSETQ $%O24 'NIL) 
(ADDLABEL '$%O24) 
(DSKSETQ $%I25 '(($DEFINE_VARIABLE) |$dbg_wrt_contract| NIL $BOOLEAN)) 
(ADDLABEL '$%I25) 
(DSKSETQ $%O25 'NIL) 
(ADDLABEL '$%O25) 
(DSKSETQ $%I26 '(($DEFINE_VARIABLE) |$dbg_scalars| NIL $BOOLEAN)) 
(ADDLABEL '$%I26) 
(DSKSETQ $%O26 'NIL) 
(ADDLABEL '$%O26) 
(DSKSETQ $%I27 '((MSETQ) $INFLAG T)) 
(ADDLABEL '$%I27) 
(DSKSETQ $%O27 'T) 
(ADDLABEL '$%O27) 
(DSKSETQ $%I28 '((MSETQ) |$NIused| 0.)) 
(ADDLABEL '$%I28) 
(DSKSETQ $%O28 '0.) 
(ADDLABEL '$%O28) 
(DSKSETQ $%I29 '((MSETQ) |$objects_with_index| ((MLIST) $LA |$Sk| $K))) 
(ADDLABEL '$%I29) 
(DSKSETQ $%O29 '((MLIST SIMP) $LA |$Sk| $K)) 
(ADDLABEL '$%O29) 
(DSKSETQ $%I30
         '((MDEFINE)
           ((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
            $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LAK)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$laSk|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $KLA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$Skla|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I30) 
(DSKSETQ $%O30
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
            $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LAK)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$laSk|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$ll|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)
                   ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                   ((MFACTORIAL)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                     ((MMINUS) 1.)))
                   ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                    ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $KLA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$Skla|)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LALA)
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O30) 
(DSKSETQ $%I31
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $NPOW0 1.)
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LAK)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$laSk|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_lambda_other|)
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $KLA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$Skla|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_other_la|)
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I31) 
(DSKSETQ $%O31
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
           ((MPROG)
            ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0
             $NPOW0 $OP0)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
             ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
             ((MSETQ) $TERM00 $TERM0))
            ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $NEWTERM00 0.)
              ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
              ((MSETQ) $NPOW0 1.)
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0)
               T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MCOND) ((MGREATERP) $NPOW0 2.)
                  (($ERROR)
                   "la() has one index and it cannot occour with a power bigger than 2! term="
                   $TERM00)
                  T
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0))))
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 |$l|)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LAK)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$laSk|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_lambda_other|)
                 T $FALSE)
                ((MCOND)
                 ((MAND)
                  (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
                  ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                 ((MPROGN)
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) $NPOW0
                    (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                     $TERM00 $NF0 2.)))
                  ((MCOND) ((MEQUAL) $OP0 |$ll|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                     ((MFACTORIAL)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                       ((MMINUS) 1.)))
                     ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                      ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $KLA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 |$Skla|)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  ((MCOND) ((MEQUAL) $OP0 $LALA)
                   ((MSETQ) $NEWTERM00
                    ((MTIMES) $NEWTERM00
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)))
                   T $FALSE)
                  |$end_other_la|)
                 T $FALSE)
                ((MCOND)
                 ((MAND) ((MEQUAL) $OP0 $LA2)
                  ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                  ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                 ((MSETQ) $NEWTERM00
                  ((MTIMES) 2. $NPOW0
                   (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.))
                    $TERM00 $NF0 2.)
                   (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    $INDEX0)))
                 T $FALSE)
                |$end_pow_op|)
               T
               ((MCOND) $ISOP0
                ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$l|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) $LEVEL0)
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LAK)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$laSk|)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
                    ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LA2)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES) 2.
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$ll|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   ((MTIMES)
                    (($SUBSTINPART)
                     (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                      $INDEX0)
                     $TERM00 $NF0)
                    ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
                    ((MFACTORIAL)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)
                      ((MMINUS) 1.)))
                    ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                     ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $KLA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 |$Skla|)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) $OP0 $LALA)
                   ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
                  ((MSETQ) $NEWTERM00
                   (($SUBSTINPART)
                    (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                     $INDEX0)
                    $TERM00 $NF0))
                  T $FALSE)
                 ((MCOND)
                  ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
                   ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
                   ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
                  ((MPROGN)
                   ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                    ((MSETQ) $NEWTERM00
                     (($SUBSTINPART) |$Dim| $TERM00 $NF0))
                    T
                    ((MPROGN)
                     ((MSETQ) $NEWTERM00
                      (($SUBSTINPART) 1. $TERM00 $NF0))
                     ((MSETQ) $NEWTERM00
                      (($SUBSTITUTE)
                       ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                       $NEWTERM00))))
                   |$end_lambda|)
                  T $FALSE)
                 |$end_if_op|)
                T $FALSE))
              ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O31) 
(DSKSETQ $%I32
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
            $TERM0)
           ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
            ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
            ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.))
            ((MSETQ) $DER0 0.)
            ((MCOND) ((MGREATERP) $LEVEL10 0.)
             ((MSETQ) $DER00
              (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0|
               $TERM0))
             T
             ((MSETQ) $DER00
              ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
            ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
            ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
             ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
              ((MDO) $NT0 1. NIL NIL $LDER00 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_pair|
                 (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
                  "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
                 T $FALSE)
                ((MSETQ) $TMP_DER0
                 (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                  (($INPART) $DER00 $NT0)))
                ((MSETQ) $DER0
                 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
             T
             ((MPROGN)
              ((MCOND) |$dbg_wrt_pair|
               (($PRINT) "    SINGLE term: take der of" $DER00
                "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
               T $FALSE)
              ((MSETQ) $DER0
               (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                $DER00))))
            ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%I32) 
(DSKSETQ $%O32
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
            $TERM0)
           ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
            ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
            ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.))
            ((MSETQ) $DER0 0.)
            ((MCOND) ((MGREATERP) $LEVEL10 0.)
             ((MSETQ) $DER00
              (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0|
               $TERM0))
             T
             ((MSETQ) $DER00
              ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
            ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
            ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
             ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
              ((MDO) $NT0 1. NIL NIL $LDER00 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_pair|
                 (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
                  "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
                 T $FALSE)
                ((MSETQ) $TMP_DER0
                 (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                  (($INPART) $DER00 $NT0)))
                ((MSETQ) $DER0
                 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
             T
             ((MPROGN)
              ((MCOND) |$dbg_wrt_pair|
               (($PRINT) "    SINGLE term: take der of" $DER00
                "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
               T $FALSE)
              ((MSETQ) $DER0
               (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
                $DER00))))
            ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0))
            ((MRETURN) $DER0)))) 
(ADDLABEL '$%O32) 
(DSKSETQ $%I33
         '((MDEFINE)
           (($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
            $TERM0)
           ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
            ((MSETQ) $MAX_USED_LEVEL0
             (($LENGTH) $ONE_STATE_IN_MATRIX0))
            ((MSETQ) |$Der0| $TERM0)
            ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
             ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
              ((MCOND)
               ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
               ((MPROGN)
                ((MDO) $N_PQ 1. NIL NIL
                 (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
                 ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
                  ((MCOND)
                   (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
                   ((MPROGN)
                    ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
                     ((MSETQ) |$tmp_Der0|
                      ((MPLUS) |$tmp_Der0|
                       (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                        ((MPLUS) $L0 ((MMINUS) 1.))
                        ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
                    ((MSETQ) |$Der0| |$tmp_Der0|))
                   T
                   ((MSETQ) |$Der0|
                    (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                     ((MPLUS) $L0 ((MMINUS) 1.))
                     ((MPLUS) $C0 ((MMINUS) 1.)) |$Der0|)))))
                |$end_loop_c0|)
               T $FALSE)))
            ((MRETURN) |$Der0|)))) 
(ADDLABEL '$%I33) 
(DSKSETQ $%O33
         '((MDEFINE SIMP)
           (($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
            $TERM0)
           ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
            ((MSETQ) $MAX_USED_LEVEL0
             (($LENGTH) $ONE_STATE_IN_MATRIX0))
            ((MSETQ) |$Der0| $TERM0)
            ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
             ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
              ((MCOND)
               ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
               ((MPROGN)
                ((MDO) $N_PQ 1. NIL NIL
                 (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
                 ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
                  ((MCOND)
                   (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
                   ((MPROGN)
                    ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
                     ((MSETQ) |$tmp_Der0|
                      ((MPLUS) |$tmp_Der0|
                       (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                        ((MPLUS) $L0 ((MMINUS) 1.))
                        ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
                    ((MSETQ) |$Der0| |$tmp_Der0|))
                   T
                   ((MSETQ) |$Der0|
                    (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                     ((MPLUS) $L0 ((MMINUS) 1.))
                     ((MPLUS) $C0 ((MMINUS) 1.)) |$Der0|)))))
                |$end_loop_c0|)
               T $FALSE)))
            ((MRETURN) |$Der0|)))) 
(ADDLABEL '$%O33) 
(DSKSETQ $%I34
         '((MDEFINE)
           ((|$take_derivative_wrt_scalar_stateSV1|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
            ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
              ((MPROGN)
               ((MCOND) |$dbg_scalars|
                (($PRINT) "nr0=" $NR0 "out of"
                 (($LENGTH) $SCALARS_IN_MATRIX0))
                T $FALSE)
               ((MSETQ) |$tmp_DER0| 0.)
               ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
                ((MPROGN)
                 (($PRINT) "before length(DER0) is"
                  (($LENGTH) |$der0|))
                 ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
                  ((MSETQ) |$tmp_DER0|
                   ((MPLUS) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
                 ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
                T
                ((MPROGN)
                 ((MCOND) |$dbg_scalars|
                  (($PRINT) "SINGLE term " |$der0| "derivative wrt r="
                   $NR0 "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0)
                   "with nr=" $NR0)
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)))
              T $FALSE))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%I34) 
(DSKSETQ $%O34
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_scalar_stateSV1|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
            ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
             ((MCOND)
              ((MNOT)
               ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
              ((MPROGN)
               ((MCOND) |$dbg_scalars|
                (($PRINT) "nr0=" $NR0 "out of"
                 (($LENGTH) $SCALARS_IN_MATRIX0))
                T $FALSE)
               ((MSETQ) |$tmp_DER0| 0.)
               ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
                ((MPROGN)
                 (($PRINT) "before length(DER0) is"
                  (($LENGTH) |$der0|))
                 ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
                  ((MSETQ) |$tmp_DER0|
                   ((MPLUS) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
                 ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
                T
                ((MPROGN)
                 ((MCOND) |$dbg_scalars|
                  (($PRINT) "SINGLE term " |$der0| "derivative wrt r="
                   $NR0 "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0)
                   "with nr=" $NR0)
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)))
              T $FALSE))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%O34) 
(DSKSETQ $%I35
         '((MDEFINE)
           ((|$take_derivative_wrt_scalar_stateSV2|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
            ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
             ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
              (($PRINT)
               "in take_derivative_wrt_scalar_stateSV2 acting on" $LT0
               "terms")
              ((MDO) $NT0 1. NIL NIL $LT0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_states|
                 (($PRINT)
                  "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                  $NT0 "out of" $LT0 "now there are"
                  ((MCOND) ((MNOT) (($NUMBERP) |$der0|))
                   (($LENGTH) |$der0|) T 0.)
                  "terms")
                 T
                 ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                   $NT0 "(step 100) out of" $LT0)
                  T $FALSE))
                ((MSETQ) |$NIused| 0.)
                ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
                ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
                 NIL
                 ((MCOND)
                  ((MNOT)
                   ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                  ((MPROGN)
                   ((MSETQ) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
                   |$end_nr_loop|)
                  T $FALSE))
                ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
                |$end_t0_loop|)))
             T
             ((MPROGN) ((MSETQ) |$der0| $TERM0)
              ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
               NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                ((MPROGN)
                 ((MCOND) |$dbg_wrt_states|
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
                   |$der0| "derivative wrt r=" $NR0 "and"
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)
                T $FALSE))))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%I35) 
(DSKSETQ $%O35
         '((MDEFINE SIMP)
           ((|$take_derivative_wrt_scalar_stateSV2|)
            $SCALARS_IN_MATRIX0 $TERM0)
           ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
            ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
             ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
              (($PRINT)
               "in take_derivative_wrt_scalar_stateSV2 acting on" $LT0
               "terms")
              ((MDO) $NT0 1. NIL NIL $LT0 NIL
               ((MPROGN)
                ((MCOND) |$dbg_wrt_states|
                 (($PRINT)
                  "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                  $NT0 "out of" $LT0 "now there are"
                  ((MCOND) ((MNOT) (($NUMBERP) |$der0|))
                   (($LENGTH) |$der0|) T 0.)
                  "terms")
                 T
                 ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 EXAM term"
                   $NT0 "(step 100) out of" $LT0)
                  T $FALSE))
                ((MSETQ) |$NIused| 0.)
                ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
                ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
                 NIL
                 ((MCOND)
                  ((MNOT)
                   ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                  ((MPROGN)
                   ((MSETQ) |$tmp_DER0|
                    (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                     (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
                   |$end_nr_loop|)
                  T $FALSE))
                ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
                |$end_t0_loop|)))
             T
             ((MPROGN) ((MSETQ) |$der0| $TERM0)
              ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0)
               NIL
               ((MCOND)
                ((MNOT)
                 ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
                ((MPROGN)
                 ((MCOND) |$dbg_wrt_states|
                  (($PRINT)
                   "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
                   |$der0| "derivative wrt r=" $NR0 "and"
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
                  T $FALSE)
                 ((MSETQ) |$der0|
                  (($TAKE_DERIVATIVE_WRT_STATE) $NR0
                   (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
                 |$end_single|)
                T $FALSE))))
            ((MRETURN) |$der0|)))) 
(ADDLABEL '$%O35) 
(DSKSETQ $%I36
         '((MDEFINE) (($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0)
           ((MPROG)
            ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0
             $NPOW0 $OP0 $IND0 $NFAC0 $NR0 $NS0)
            ((MSETQ) $UTERM00 $UTERM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
             ((MRETURN) $UTERM0) T $FALSE)
            ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
            ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_contract|
               (($PRINT) "      Exam" $FAC0) T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
                ((MCOND)
                 ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
                  ((MNOT) ((MEQUAL) $NPOW0 2.)))
                 (($ERROR) "the power must be 2!! wrong term=" $UTERM0)
                 T $FALSE)
                ((MCOND)
                 ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
                 ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MCOND) ((MEQUAL) $OP0 $LA)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 |$Sk|)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 $K)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE))
               T
               ((MCOND)
                ((MAND) $ISOP0
                 (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
                ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
                 ((MCOND)
                  ((MNOT)
                   (($IS)
                    ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
                  ((MPROGN)
                   ((MSETQ) $OTHERFAC0
                    (($ASSOC) $IND0 $LIST_INDEX_FACS0))
                   ((MSETQ) $NR0 (($INPART) $FAC0 1.))
                   ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
                   ((MCOND) ((MLEQP) $NR0 $NS0)
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $FAC0 0.)
                        (($INPART) $OTHERFAC0 0.))
                       $NR0 (($INPART) $FAC0 2.) $NS0
                       (($INPART) $OTHERFAC0 2.))))
                    T
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $OTHERFAC0 0.)
                        (($INPART) $FAC0 0.))
                       $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                       (($INPART) $FAC0 2.)))))
                   ((MSETQ) $LIST_INDEX_FACS0
                    (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0)
                     $LIST_INDEX_FACS0)))
                  T
                  ((MSETQ) $LIST_INDEX_FACS0
                   (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
                T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
              |$end_fac_loop|))
            ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
             ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
            ((MRETURN) $CTERM0)))) 
(ADDLABEL '$%I36) 
(DSKSETQ $%O36
         '((MDEFINE SIMP) (($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0)
           ((MPROG)
            ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0
             $NPOW0 $OP0 $IND0 $NFAC0 $NR0 $NS0)
            ((MSETQ) $UTERM00 $UTERM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
             ((MRETURN) $UTERM0) T $FALSE)
            ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
            ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
            ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
             ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
              ((MSETQ) $ISOP0
               ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
              ((MCOND) |$dbg_wrt_contract|
               (($PRINT) "      Exam" $FAC0) T $FALSE)
              ((MCOND)
               ((MAND) $ISOP0
                (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
                ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
               ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
                ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
                ((MCOND)
                 ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
                  ((MNOT) ((MEQUAL) $NPOW0 2.)))
                 (($ERROR) "the power must be 2!! wrong term=" $UTERM0)
                 T $FALSE)
                ((MCOND)
                 ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
                 ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
                ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
                ((MCOND) ((MEQUAL) $OP0 $LA)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 |$Sk|)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE)
                ((MCOND) ((MEQUAL) $OP0 $K)
                 ((MSETQ) $CTERM0
                  ((MTIMES) $CTERM0
                   (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                    (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
                 T $FALSE))
               T
               ((MCOND)
                ((MAND) $ISOP0
                 (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
                ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
                 ((MCOND)
                  ((MNOT)
                   (($IS)
                    ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
                  ((MPROGN)
                   ((MSETQ) $OTHERFAC0
                    (($ASSOC) $IND0 $LIST_INDEX_FACS0))
                   ((MSETQ) $NR0 (($INPART) $FAC0 1.))
                   ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
                   ((MCOND) ((MLEQP) $NR0 $NS0)
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $FAC0 0.)
                        (($INPART) $OTHERFAC0 0.))
                       $NR0 (($INPART) $FAC0 2.) $NS0
                       (($INPART) $OTHERFAC0 2.))))
                    T
                    ((MSETQ) $CTERM0
                     ((MTIMES) $CTERM0
                      ((MQAPPLY)
                       (($CONCAT) (($INPART) $OTHERFAC0 0.)
                        (($INPART) $FAC0 0.))
                       $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                       (($INPART) $FAC0 2.)))))
                   ((MSETQ) $LIST_INDEX_FACS0
                    (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0)
                     $LIST_INDEX_FACS0)))
                  T
                  ((MSETQ) $LIST_INDEX_FACS0
                   (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
                T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
              |$end_fac_loop|))
            ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
             ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
            ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
             ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
            ((MRETURN) $CTERM0)))) 
(ADDLABEL '$%O36) 
(DSKSETQ $%I37
         '((MDEFINE) (($CONTRACT_PAIRS) |$utermS0|)
           ((MPROG) ((MLIST) $SUM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
             ((MPROGN) ((MSETQ) $SUM0 0.)
              ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
               ((MSETQ) $SUM0
                ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
             T
             ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
            ((MRETURN) $SUM0)))) 
(ADDLABEL '$%I37) 
(DSKSETQ $%O37
         '((MDEFINE SIMP) (($CONTRACT_PAIRS) |$utermS0|)
           ((MPROG) ((MLIST) $SUM0)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
             ((MPROGN) ((MSETQ) $SUM0 0.)
              ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
               ((MSETQ) $SUM0
                ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
             T
             ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
            ((MRETURN) $SUM0)))) 
(ADDLABEL '$%O37) 
(DSKSETQ $%I38 '((MSETQ) |$derivatives_loaded| T)) 
(ADDLABEL '$%I38) 
(DSKSETQ $%O38 'T) 
(ADDLABEL '$%O38) 
(DSKSETQ $%O39 '"/home/igor/tex/NoChaos/v1/maxima_prog/20_der.v2.mat") 
(ADDLABEL '$%O39) 
(DSKSETQ $%I40
         '((MCOND) ((MNOT) |$derivatives_loaded|)
           (($ERROR) "Cannot batch 20_der") T $FALSE)) 
(ADDLABEL '$%I40) 
(DSKSETQ $%O40 'NIL) 
(ADDLABEL '$%O40) 
(DSKSETQ $%I41 '(($BATCH) "39_aux_functions_for_amplitudes.v0.mat")) 
(ADDLABEL '$%I41) 
(DSKSETQ $%I42 '(($DEFINE_VARIABLE) |$compute_pp_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I42) 
(DSKSETQ $%O42 'NIL) 
(ADDLABEL '$%O42) 
(DSKSETQ $%I43 '(($DEFINE_VARIABLE) $AP 2. $INTEGER)) 
(ADDLABEL '$%I43) 
(DSKSETQ $%O43 '2.) 
(ADDLABEL '$%O43) 
(DSKSETQ $%I44
         '((MDEFINE) (($TRUE_XX) $R $S)
           ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))) 
(ADDLABEL '$%I44) 
(DSKSETQ $%O44
         '((MDEFINE SIMP) (($TRUE_XX) $R $S)
           ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))) 
(ADDLABEL '$%O44) 
(DSKSETQ $%I45
         '((MDEFINE) ((|$otherN|) $M $N)
           ((MCOND)
            ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
             ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
            3. T
            ((MCOND)
             ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
              ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
             2. T
             ((MCOND)
              ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
               ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
              1. T $FALSE))))) 
(ADDLABEL '$%I45) 
(DSKSETQ $%O45
         '((MDEFINE SIMP) ((|$otherN|) $M $N)
           ((MCOND)
            ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
             ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
            3. T
            ((MCOND)
             ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
              ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
             2. T
             ((MCOND)
              ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
               ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
              1. T $FALSE))))) 
(ADDLABEL '$%O45) 
(DSKSETQ $%I46
         '((MDEFINE) (($COMPUTE_PP3) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MDO) $N 1. NIL NIL |$nn| NIL
              ((MCOND) ((MEQUAL) $M $N)
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
                 $AP))
               T
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
                 ((MPLUS)
                  ((MPLUS) 1.
                   ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))) 
(ADDLABEL '$%I46) 
(DSKSETQ $%O46
         '((MDEFINE SIMP) (($COMPUTE_PP3) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MDO) $N 1. NIL NIL |$nn| NIL
              ((MCOND) ((MEQUAL) $M $N)
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
                 $AP))
               T
               ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
                ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
                 ((MPLUS)
                  ((MPLUS) 1.
                   ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
                  ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))) 
(ADDLABEL '$%O46) 
(DSKSETQ $%I47
         '((MDEFINE) (($PP3ONSHELL) $M $N) (($NUM_PP3 ARRAY) $M $N))) 
(ADDLABEL '$%I47) 
(DSKSETQ $%O47
         '((MDEFINE SIMP) (($PP3ONSHELL) $M $N)
           (($NUM_PP3 ARRAY) $M $N))) 
(ADDLABEL '$%O47) 
(DSKSETQ $%I48
         '((MSETQ) (($NUM_XX3 ARRAY) 1. 2.)
           ((MQUOTIENT) |$Xi| ((MPLUS) 1. ((MMINUS) |$Xi|))))) 
(ADDLABEL '$%I48) 
(DSKSETQ $%O48
         '((MTIMES SIMP)
           ((MEXPT SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$Xi|))
            -1.)
           |$Xi|)) 
(ADDLABEL '$%O48) 
(DSKSETQ $%I49 '((MSETQ) (($NUM_XX3 ARRAY) 1. 3.) |$Xi|)) 
(ADDLABEL '$%I49) 
(DSKSETQ $%O49 '|$Xi|) 
(ADDLABEL '$%O49) 
(DSKSETQ $%I50 '((MSETQ) (($NUM_XX3 ARRAY) 2. 3.) 1.)) 
(ADDLABEL '$%I50) 
(DSKSETQ $%O50 '1.) 
(ADDLABEL '$%O50) 
(DSKSETQ $%I51
         '((MDEFINE) (($TRUE_GF_XX3) $R $S) (($NUM_XX3 ARRAY) $R $S))) 
(ADDLABEL '$%I51) 
(DSKSETQ $%O51
         '((MDEFINE SIMP) (($TRUE_GF_XX3) $R $S)
           (($NUM_XX3 ARRAY) $R $S))) 
(ADDLABEL '$%O51) 
(DSKSETQ $%I52
         '((MDEFINE) (($GF_XX3) $M $N)
           ((MCOND) ((MEQUAL) $M 1.) |$x1| T
            ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
             ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
              |$x3|))))) 
(ADDLABEL '$%I52) 
(DSKSETQ $%O52
         '((MDEFINE SIMP) (($GF_XX3) $M $N)
           ((MCOND) ((MEQUAL) $M 1.) |$x1| T
            ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
             ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
              |$x3|))))) 
(ADDLABEL '$%O52) 
(DSKSETQ $%I53
         '((MDEFINE) (($COMPUTE_PP4) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
              ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
               $AP)))
            ((MSETQ) |$Mu|
             ((MPLUS)
              ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
              ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
            ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))) 
(ADDLABEL '$%I53) 
(DSKSETQ $%O53
         '((MDEFINE SIMP) (($COMPUTE_PP4) ((MLIST) |$n|))
           ((MPROG)
            ((MDO) $M 1. NIL NIL |$nn| NIL
             ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
              ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M)))
               $AP)))
            ((MSETQ) |$Mu|
             ((MPLUS)
              ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
              ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
            ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Ms|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
             ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
              ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.)
               ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mt|))))
            ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
             (($RATSIMP)
              ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
               ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.)
                ((MMINUS) 2.) ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))) 
(ADDLABEL '$%O53) 
(DSKSETQ $%I54
         '((MDEFINE) (($PP4ONSHELL) $M $N) (($NUM_PP4 ARRAY) $M $N))) 
(ADDLABEL '$%I54) 
(DSKSETQ $%O54
         '((MDEFINE SIMP) (($PP4ONSHELL) $M $N)
           (($NUM_PP4 ARRAY) $M $N))) 
(ADDLABEL '$%O54) 
(DSKSETQ $%I55
         '((MDEFINE) (($COMPUTE_XX4))
           ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
            (($REMARRAY) $NUM_XX4)
            ((MSETQ) $GF_X_RULES
             ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
              ((MEQUAL) |$om|
               ((MQUOTIENT)
                ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
                 (($XX) 1. 3.))
                (($XX) 2. 4.)))))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
              ((MEQUAL)
               ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.)
                (($XX) 2. 4.))
               ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
            ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
            ((MSETQ) $SO_X13
             (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
            ((MSETQ) $XX4_LIST
             (($MAKELIST)
              (($MAKELIST)
               ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S))
               $S ((MPLUS) $R 1.) |$nn|)
              $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
            ((MSETQ) $XX4_LIST
             (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
            ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
            ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
             (($MAP) ":" ((MLIST) (($LHS) $GFXX0))
              ((MLIST) (($RHS) $GFXX0))))
            ((MSETQ) |$dx3_dOM|
             (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
            ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES))
            |$xx4_done|))) 
(ADDLABEL '$%I55) 
(DSKSETQ $%O55
         '((MDEFINE SIMP) (($COMPUTE_XX4))
           ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
            (($REMARRAY) $NUM_XX4)
            ((MSETQ) $GF_X_RULES
             ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
              ((MEQUAL) |$om|
               ((MQUOTIENT)
                ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
                 (($XX) 1. 3.))
                (($XX) 2. 4.)))))
            ((MSETQ) $EQ_XX40
             ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
              ((MEQUAL)
               ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.)
                (($XX) 2. 4.))
               ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
            ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
            ((MSETQ) $SO_X13
             (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
            ((MSETQ) $XX4_LIST
             (($MAKELIST)
              (($MAKELIST)
               ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S))
               $S ((MPLUS) $R 1.) |$nn|)
              $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
            ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
            ((MSETQ) $XX4_LIST
             (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
            ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
            ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
             (($MAP) ":" ((MLIST) (($LHS) $GFXX0))
              ((MLIST) (($RHS) $GFXX0))))
            ((MSETQ) |$dx3_dOM|
             (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
            ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES))
            |$xx4_done|))) 
(ADDLABEL '$%O55) 
(DSKSETQ $%I56
         '((MDEFINE) (($TRUE_GF_XX4) $R $S) (($NUM_XX4 ARRAY) $R $S))) 
(ADDLABEL '$%I56) 
(DSKSETQ $%O56
         '((MDEFINE SIMP) (($TRUE_GF_XX4) $R $S)
           (($NUM_XX4 ARRAY) $R $S))) 
(ADDLABEL '$%O56) 
(DSKSETQ $%I57
         '((MDEFINE) ((|$check_cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
              ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
              ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
              ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
              ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
              ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
              ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
              ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
              ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
              ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%I57) 
(DSKSETQ $%O57
         '((MDEFINE SIMP) ((|$check_cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
              ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
              ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
              ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
              ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
              ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
              ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
              ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
              ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
              ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%O57) 
(DSKSETQ $%I58
         '((MDEFINE) ((|$cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%I58) 
(DSKSETQ $%O58
         '((MDEFINE SIMP) ((|$cyc_A_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
              ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
              ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
             $AMP00)))) 
(ADDLABEL '$%O58) 
(DSKSETQ $%I59
         '((MDEFINE) ((|$check_cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%I59) 
(DSKSETQ $%O59
         '((MDEFINE SIMP) ((|$check_cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%O59) 
(DSKSETQ $%I60
         '((MDEFINE) ((|$cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%I60) 
(DSKSETQ $%O60
         '((MDEFINE SIMP) ((|$cyc_gfA_234|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST)
              ((MEQUAL) |$om|
               ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
             $AMP00)))) 
(ADDLABEL '$%O60) 
(DSKSETQ $%I61
         '((MDEFINE) ((|$check_swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%I61) 
(DSKSETQ $%O61
         '((MDEFINE SIMP) ((|$check_swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%O61) 
(DSKSETQ $%I62
         '((MDEFINE) ((|$swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%I62) 
(DSKSETQ $%O62
         '((MDEFINE SIMP) ((|$swap_A_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
              ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
              ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
              ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
             $AMP00)))) 
(ADDLABEL '$%O62) 
(DSKSETQ $%I63
         '((MDEFINE) ((|$swap_gfA_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|))) $AMP00)))) 
(ADDLABEL '$%I63) 
(DSKSETQ $%O63
         '((MDEFINE SIMP) ((|$swap_gfA_23|) $AMP00)
           ((MSETQ) $AMP00
            (($PSUBSTITUTE)
             ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|))) $AMP00)))) 
(ADDLABEL '$%O63) 
(DSKSETQ $%I64
         '((MDEFINE) (($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|)
           ((MPROG) ((MSETQ) |$nn| 4.)
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
            ((MSETQ) $GH_00
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) $GH_0P
             (($FACTOR)
              (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_0p|
             (($FACTOR)
              (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_pp|
             (($FACTOR)
              (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.)
               ((MEQUAL) |$Mt| 0.))))
            ((MSETQ) |$gh_TTT0|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTT|
             (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))) 
(ADDLABEL '$%I64) 
(DSKSETQ $%O64
         '((MDEFINE SIMP) (($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|)
           ((MPROG) ((MSETQ) |$nn| 4.)
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
            ((MSETQ) $GH_00
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
                 ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
            ((MSETQ) |$tttt_00|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) $GH_0P
             (($FACTOR)
              (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_0p|
             (($FACTOR)
              (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) (($XX) 1. 2.)
                ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.))
                 (($XX) 1. 3.) (($XX) 2. 4.))))))
            ((MSETQ) |$TTTT_pp|
             (($FACTOR)
              (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.)
               ((MEQUAL) |$Mt| 0.))))
            ((MSETQ) |$gh_TTT0|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTT|
             (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))) 
(ADDLABEL '$%O64) 
(DSKSETQ $%I65 '((MSETQ) |$compute_pp_loaded| T)) 
(ADDLABEL '$%I65) 
(DSKSETQ $%O65 'T) 
(ADDLABEL '$%O65) 
(DSKSETQ $%O66
         '"/home/igor/tex/NoChaos/v1/maxima_prog/39_aux_functions_for_amplitudes.v0.mat") 
(ADDLABEL '$%O66) 
(DSKSETQ $%I67
         '((MCOND) ((MNOT) |$compute_pp_loaded|)
           (($ERROR) "Cannot batch 39_aux_functions_for_amplitudes") T
           $FALSE)) 
(ADDLABEL '$%I67) 
(DSKSETQ $%O67 'NIL) 
(ADDLABEL '$%O67) 
(DSKSETQ $%I68 '(($BATCH) "32_compute_4pts_amplitude.v0.3.mat")) 
(ADDLABEL '$%I68) 
(DSKSETQ $%I69 '(($DEFINE_VARIABLE) |$amp_4pts_loaded| NIL $BOOLEAN)) 
(ADDLABEL '$%I69) 
(DSKSETQ $%O69 'NIL) 
(ADDLABEL '$%O69) 
(DSKSETQ $%I70
         '((MDEFINE) (($ORDERXX) $R $S)
           ((MCOND) ((MEQUAL) $R $S) 0. T
            ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
             ((MMINUS) (($XX) $S $R)))))) 
(ADDLABEL '$%I70) 
(DSKSETQ $%O70
         '((MDEFINE SIMP) (($ORDERXX) $R $S)
           ((MCOND) ((MEQUAL) $R $S) 0. T
            ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
             ((MMINUS) (($XX) $S $R)))))) 
(ADDLABEL '$%O70) 
(DSKSETQ $%I71
         '((MDEFINE) (($ORDERPP) $R $S)
           ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))) 
(ADDLABEL '$%I71) 
(DSKSETQ $%O71
         '((MDEFINE SIMP) (($ORDERPP) $R $S)
           ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))) 
(ADDLABEL '$%O71) 
(DSKSETQ $%I72
         '((MDEFINE) (($TRUE_KK) $R $M $S $N)
           ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))) 
(ADDLABEL '$%I72) 
(DSKSETQ $%O72
         '((MDEFINE SIMP) (($TRUE_KK) $R $M $S $N)
           ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))) 
(ADDLABEL '$%O72) 
(DSKSETQ $%I73
         '((MDEFINE) ((|$true_Skk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%I73) 
(DSKSETQ $%O73
         '((MDEFINE SIMP) ((|$true_Skk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%O73) 
(DSKSETQ $%I74
         '((MDEFINE) ((|$true_kSk|) $S $N $R $M)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%I74) 
(DSKSETQ $%O74
         '((MDEFINE SIMP) ((|$true_kSk|) $S $N $R $M)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
            (($SUM)
             ((MTIMES) (($ORDERPP) $T $S)
              ((MEXPT) (($ORDERXX) $R $T) $M))
             $T 1. |$nn|)))) 
(ADDLABEL '$%O74) 
(DSKSETQ $%I75
         '((MDEFINE) ((|$true_SkSk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
            (($SUM)
             (($SUM)
              ((MTIMES) (($ORDERPP) $T $U)
               ((MEXPT) (($ORDERXX) $R $T) $M)
               ((MEXPT) (($ORDERXX) $S $U) $N))
              $T 1. |$nn|)
             $U 1. |$nn|)))) 
(ADDLABEL '$%I75) 
(DSKSETQ $%O75
         '((MDEFINE SIMP) ((|$true_SkSk|) $R $M $S $N)
           ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
            ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
            ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
            (($SUM)
             (($SUM)
              ((MTIMES) (($ORDERPP) $T $U)
               ((MEXPT) (($ORDERXX) $R $T) $M)
               ((MEXPT) (($ORDERXX) $S $U) $N))
              $T 1. |$nn|)
             $U 1. |$nn|)))) 
(ADDLABEL '$%O75) 
(DSKSETQ $%I76
         '((MDEFINE) (($FROM_STATE_TO_ADDEND_LIST) $STATE0)
           ((MPROG)
            ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T
             $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
             ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
            ((MSETQ) $LIST0
             (($MAKELIST) (($INPART) $STATE0 $T) $T 1.
              (($LENGTH) $STATE0)))
            ((MRETURN) $LIST0)))) 
(ADDLABEL '$%I76) 
(DSKSETQ $%O76
         '((MDEFINE SIMP) (($FROM_STATE_TO_ADDEND_LIST) $STATE0)
           ((MPROG)
            ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T
             $FALSE)
            ((MCOND)
             ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
             ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
            ((MSETQ) $LIST0
             (($MAKELIST) (($INPART) $STATE0 $T) $T 1.
              (($LENGTH) $STATE0)))
            ((MRETURN) $LIST0)))) 
(ADDLABEL '$%O76) 
(DSKSETQ $%I77
         '((MDEFINE)
           (($EXTRACT_AND_NORMALIZE_COEFFS)
            $LIST_OF_LISTS_OF_SUBSTATES0)
           ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
            ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
              ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
               ((MPROGN) ((MSETQ) $S00 $S0)
                ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                 ((MPROGN)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)))
                ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
                 ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                  ((MPROGN)
                   ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
                   ((MCOND) ((MGREATERP) $POW0 0.)
                    ((MSETQ) $S00
                     ((MTIMES)
                      ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                      ((MEXPT)
                       ((MQUOTIENT)
                        ((MQUOTIENT) ((MMINUS) 1.)
                         ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                        ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                       $POW0)))
                    T $FALSE))))
                ((MCOND)
                 ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
                  ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
                 (($ERROR)
                  "extract_and_normalize_coeffs cannot compute normalized coeff from"
                  $S0 "left over is" $S00)
                 T $FALSE)
                ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
              ((MSETQ) $COEFFS_LIST0
               (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
            ((MRETURN) $COEFFS_LIST0)))) 
(ADDLABEL '$%I77) 
(DSKSETQ $%O77
         '((MDEFINE SIMP)
           (($EXTRACT_AND_NORMALIZE_COEFFS)
            $LIST_OF_LISTS_OF_SUBSTATES0)
           ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
            ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
             ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
              ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
               ((MPROGN) ((MSETQ) $S00 $S0)
                ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                 ((MPROGN)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)
                  ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
                  ((MCOND) ((MGREATERP) $POW0 0.)
                   ((MSETQ) $S00
                    ((MTIMES)
                     ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
                     ((MEXPT)
                      ((MQUOTIENT) 1.
                       ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                      $POW0)))
                   T $FALSE)))
                ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
                 ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
                  ((MPROGN)
                   ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
                   ((MCOND) ((MGREATERP) $POW0 0.)
                    ((MSETQ) $S00
                     ((MTIMES)
                      ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                      ((MEXPT)
                       ((MQUOTIENT)
                        ((MQUOTIENT) ((MMINUS) 1.)
                         ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                        ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                       $POW0)))
                    T $FALSE))))
                ((MCOND)
                 ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
                  ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
                 (($ERROR)
                  "extract_and_normalize_coeffs cannot compute normalized coeff from"
                  $S0 "left over is" $S00)
                 T $FALSE)
                ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
              ((MSETQ) $COEFFS_LIST0
               (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
            ((MRETURN) $COEFFS_LIST0)))) 
(ADDLABEL '$%O77) 
(DSKSETQ $%I78
         '((MDEFINE) ((|$amplitudeN4V1|) $STATES_LIST0)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) |$Partials0|
                  (($ENDCONS)
                   ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                    $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                   |$Partials0|))
                 ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I78) 
(DSKSETQ $%O78
         '((MDEFINE SIMP) ((|$amplitudeN4V1|) $STATES_LIST0)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) |$Partials0|
                  (($ENDCONS)
                   ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                    $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                   |$Partials0|))
                 ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O78) 
(DSKSETQ $%I79
         '((MDEFINE)
           ((|$amplitudeN4V1_list|) $STATES_LIST0
            $CHECKPOINT_SAVE_FILENAME)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MPROGN)
              ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
               ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
                ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                 ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                  (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                   "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                   (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                   (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                   "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                   "s")
                  ((MSETQ) $LIST_OF_SUBSTATES0
                   ((MLIST)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                  (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                  ((MSETQ) $SL0
                   (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                    $LIST_OF_SUBSTATES0))
                  ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                  ((MSETQ) $NAS_LIST0
                   (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                  ((MSETQ) $US0
                   ((|$compute_levels_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS0
                   ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS_LIST0
                   (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                  ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                  ((MSETQ) $EI0
                   (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                    $DS_RULES0))
                  ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                  ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Computed the expression on which we must act with derivatives in"
                   ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                  ((MSETQ) $PARTIAL_AMP0
                   ((MTIMES)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
                    ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                     $EX_EI0)))
                  ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Taken the derivatives and computed the partial amplitude in"
                   ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                   "s")
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                    |$Partials0|))
                  |$end_3_loops|))))
              (($SAVE)
               (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_"
                (($STRING) $NA1) ".lisp")
               $NA1 $STATES_LIST0 |$Partials0|)
              |$end_na1_loop|))
            ((MRETURN) |$Partials0|)))) 
(ADDLABEL '$%I79) 
(DSKSETQ $%O79
         '((MDEFINE SIMP)
           ((|$amplitudeN4V1_list|) $STATES_LIST0
            $CHECKPOINT_SAVE_FILENAME)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MPROGN)
              ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
               ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
                ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                 ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                  (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                   "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                   (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                   (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                   "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                   "s")
                  ((MSETQ) $LIST_OF_SUBSTATES0
                   ((MLIST)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                  (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                  ((MSETQ) $SL0
                   (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                    $LIST_OF_SUBSTATES0))
                  ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                  ((MSETQ) $NAS_LIST0
                   (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                  ((MSETQ) $US0
                   ((|$compute_levels_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS0
                   ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                  ((MSETQ) $ULPS_LIST0
                   (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                  ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                  ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                  ((MSETQ) $EI0
                   (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                    $DS_RULES0))
                  ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                  ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Computed the expression on which we must act with derivatives in"
                   ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                  ((MSETQ) $PARTIAL_AMP0
                   ((MTIMES)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
                    ((MQAPPLY ARRAY)
                     (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
                    ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                     $EX_EI0)))
                  ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                  (($PRINT)
                   "Taken the derivatives and computed the partial amplitude in"
                   ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                   "s")
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
                    |$Partials0|))
                  |$end_3_loops|))))
              (($SAVE)
               (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_"
                (($STRING) $NA1) ".lisp")
               $NA1 $STATES_LIST0 |$Partials0|)
              |$end_na1_loop|))
            ((MRETURN) |$Partials0|)))) 
(ADDLABEL '$%O79) 
(DSKSETQ $%I80
         '((MDEFINE)
           ((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                  (($RATSIMP)
                   (($EV) $FINAL_PARTIAL_AMP0
                    ((MEQUAL) $PP $PP4ONSHELL)
                    ((MEQUAL) $XX $TRUE_GF_XX4))))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I80) 
(DSKSETQ $%O80
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                  (($RATSIMP)
                   (($EV) $FINAL_PARTIAL_AMP0
                    ((MEQUAL) $PP $PP4ONSHELL)
                    ((MEQUAL) $XX $TRUE_GF_XX4))))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O80) 
(DSKSETQ $%I81
         '((MDEFINE)
           ((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I81) 
(DSKSETQ $%O81
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O81) 
(DSKSETQ $%I82
         '((MDEFINE)
           ((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratexpand the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
                  "terms")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%I82) 
(DSKSETQ $%O82
         '((MDEFINE SIMP)
           ((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
            |$save_not_gf_partial_amps_flag|)
           ((MPROG) ((MLIST) |$nn0|)
            ((MCOND) ((MNOT) |$compute_pp_loaded|)
             (($ERROR)
              "compute_pp4 and compute_xx4 functions must be available")
             T $FALSE)
            ((MCOND)
             ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
              ((MNOT) (($LISTP) $LEVELS_LIST0)))
             (($ERROR) "arguments must be list") T $FALSE)
            ((MSETQ) |$nn0| 4.)
            ((MCOND)
             ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
             (($ERROR) "this function works only for 4 states") T
             $FALSE)
            (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
            (($PRINT)
             "actual on shell values of product of momenta computed")
            (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
            ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
            ((MSETQ) |$Partials0| ((MLIST)))
            ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
             (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
              $STATES_LIST0))
            ((MSETQ) $LIST_OF_STATE_COEFFS0
             (($EXTRACT_AND_NORMALIZE_COEFFS)
              $LIST_OF_STATES_IN_LIST_FORM0))
            ((MSETQ) $NO_ADDEDNS0
             (($MAKELIST)
              (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0))
              $NS0 1. |$nn0|))
            ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
            ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
             ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
              ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
               ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
                ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.)
                  "," $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
                  (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
                  (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
                  "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0))
                  "s")
                 ((MSETQ) $LIST_OF_SUBSTATES0
                  ((MLIST)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
                   ((MQAPPLY ARRAY)
                    (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
                 (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
                 ((MSETQ) $SL0
                  (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
                   $LIST_OF_SUBSTATES0))
                 ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
                 ((MSETQ) $NAS_LIST0
                  (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
                 ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS0
                  ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
                 ((MSETQ) $ULPS_LIST0
                  (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
                 ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
                 ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
                 ((MSETQ) $EI0
                  (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0
                   $DS_RULES0))
                 ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
                 ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Computed the expression on which we must act with derivatives in"
                  ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
                 ((MSETQ) $PARTIAL_AMP0
                  ((MTIMES)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
                    $NA1)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
                    $NA2)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
                    $NA3)
                   ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
                    $NA4)
                   ((|$take_derivative_wrt_scalar_stateSV2|) $SL0
                    $EX_EI0)))
                 ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Taken the derivatives and computed the partial amplitude in"
                  ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_AMP0
                  (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
                   ((MEQUAL) |$Skk| |$true_Skk|)
                   ((MEQUAL) |$kSk| |$true_kSk|)
                   ((MEQUAL) |$SkSk| |$true_SkSk|)))
                 ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with explict kdot k symbols in"
                  ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($EV) $FINAL_PARTIAL_AMP0
                   ((MEQUAL) $PP $PP4ONSHELL)))
                 ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude with on shell kdot k values in"
                  ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2))
                  "s")
                 ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
                  (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                   |$Mt|))
                 ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratexpand the amplitude"
                  ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
                  "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
                  "terms")
                 ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
                 ((MSETQ) $MAXNSNT0
                  ((MPLUS)
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
                   ((MTIMES) ((MQUOTIENT) 1. 2.)
                    (($SUM)
                     (($SUM)
                      ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                      2. (($LENGTH) (($SL0 ARRAY) $NR0)))
                     $NR0 1. |$nn0|))))
                 ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
                  ((MPROGN)
                   ((MSETQ) |$Ms_proj_amp0|
                    (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms|
                     $NS0))
                   ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
                    ((MDO) $NT0 0. NIL NIL
                     ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
                     ((MPROGN)
                      (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                       "terms")
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                      ((MSETQ) |$Mt_Ms_proj_amp0|
                       (($RATSIMP)
                        (($EV) |$Mt_Ms_proj_amp0|
                         ((MEQUAL) $XX $TRUE_GF_XX4))))
                      ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                       ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                        ((MTIMES) |$Mt_Ms_proj_amp0|
                         ((MEXPT) |$Ms| $NS0) ((MEXPT) |$Mt| $NT0))))))
                    T $FALSE)))
                 ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
                 (($PRINT)
                  "Rewritten the partial amplitude fully gauge fixed in"
                  ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4))
                  "s")
                 ((MCOND) |$save_not_gf_partial_amps_flag|
                  ((MSETQ) |$Partials0|
                   (($ENDCONS)
                    ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
                     $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
                    |$Partials0|))
                  T $FALSE)
                 ((MSETQ) $AMP0
                  (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
                 ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
                 (($PRINT) "Ratsimp-ed the amplitude in"
                  ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6))
                  "s")
                 ((MSETQ) $OLDT0 $NEWT0))))))
            ((MRETURN) $AMP0)))) 
(ADDLABEL '$%O82) 
(DSKSETQ $%I83 '((MSETQ) |$amp_4pts_loaded| T)) 
(ADDLABEL '$%I83) 
(DSKSETQ $%O83 'T) 
(ADDLABEL '$%O83) 
(DSKSETQ $%O84
         '"/home/igor/tex/NoChaos/v1/maxima_prog/32_compute_4pts_amplitude.v0.3.mat") 
(ADDLABEL '$%O84) 
(DSKSETQ $%I85
         '((MCOND) ((MNOT) |$amp_4pts_loaded|)
           (($ERROR) "Cannot batch 32_compute_4pts_amplitude") T
           $FALSE)) 
(ADDLABEL '$%I85) 
(DSKSETQ $%O85 'NIL) 
(ADDLABEL '$%O85) 
(DSKSETQ $%I86 '(($BATCH) "40_define_test_states.v1.mat")) 
(ADDLABEL '$%I86) 
(DSKSETQ $%I87
         '((MDEFINE) ((|$SetStates|) |$dd0|)
           ((MPROG) ((MSETQ) |$Lev0| 2.)
            ((MSETQ) |$Null2|
             (($EV)
              ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
               ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
               ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
               ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 3.)
            ((MSETQ) |$Null3|
             (($EV)
              ((MPLUS)
               ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.)
                |$dd|)
               ((MMINUS)
                ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.)
                 |$dd|))
               ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
               ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 0.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 3.))
               ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$dd| |$dd0|)))
            ((MSETQ) |$Lev0| 4.)
            ((MSETQ) |$S4z|
             ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
              ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 5742. (($P) 2. 2.))
              ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
            ((MSETQ) |$S4m|
             ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
              ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 2268. (($P) 2. 2.))
              ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
              ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S4r1|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.) |$d|)
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.))
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 4.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r2|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.)
                |$d|)
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 4. 0.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
               ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r3|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 3. 1.))
               ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.))
               ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1|
             (($EV)
              ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
               ((MTIMES) 624. (($P) 3. 1.))
               ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 936. (($P) 2. 2.))
               ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES)
                ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
                 ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
            ((MSETQ) |$Null4r2|
             ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
              ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 4050. (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null4g|
             (($EV)
              ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|)
                2.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                8.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
                6.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|)
                72.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
               ((MTIMES) 6. (($P) 3. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
               ((MTIMES) 3. (($P) 2. 2.))
               ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
               ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
               ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
               ((MQUOTIENT)
                ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
                6.)
               ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.))
                72.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4cr|
             ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
              ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S6m|
             ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
              ((MTIMES) 28320. (($P) 5. 1.))
              ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 82400. (($P) 3. 3.))
              ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S6z|
             ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
              ((MTIMES) 1177320. (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
              ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 929500. (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
            ((MSETQ) |$Null6r16|
             ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
              ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
              ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 3074625000. (($P) 3. 3.))
              ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.))
              ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
              ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
            ((MSETQ) |$Null6g|
             (($EV)
              ((MPLUS)
               ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
               ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
               ((MQUOTIENT)
                ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|))
                4.)
               ((MQUOTIENT)
                ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|) 168.)
               ((MQUOTIENT)
                ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)
                 |$d|)
                280.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
               ((MQUOTIENT)
                ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MMINUS)
                 ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|) 378.)
               ((MQUOTIENT)
                ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
                 |$d|)
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.)
                 |$d|)
                945.)
               ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|) 2520.)
               ((MQUOTIENT)
                ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                140.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)
                 |$d|)
                252.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|) 7560.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.)))
                18.)
               ((MTIMES) 110. (($P) 5. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
               ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
               ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.))
                12.)
               ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
               ((MQUOTIENT)
                ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.))
                70.)
               ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
               ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.))
                7.)
               ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
               ((MQUOTIENT)
                ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.))
                54.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.))
                6.)
               ((MQUOTIENT)
                ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.)
                 (($P) 3. 0.))
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.)
                 (($P) 3. 0.))
                3780.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
                14.)
               ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
               ((MQUOTIENT)
                ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
                28.)
               ((MQUOTIENT)
                ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.))
                45.)
               ((MQUOTIENT)
                ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.))
                280.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
                 (($P) 2. 0.))
                140.)
               ((MQUOTIENT)
                ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.))
                630.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 1. 1.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
                37800.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 8.)
            ((MSETQ) |$S8m1|
             ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.)
               (($P) 7. 0.))
              ((MTIMES) 8289945720. (($P) 6. 2.))
              ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
              ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 0.))
              ((MTIMES) 8399122200. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 1.))
              ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 4515839300.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 300059350. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2066129100.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 47098800. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
            ((MSETQ) |$S8m2|
             ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) 51399096. (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
              ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
              ((MTIMES) 46431000. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
              ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1903750. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
              ((MTIMES) 419373360. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 6188984592. (($P) 5. 3.))
              ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 20048000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 8144150. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 23738400. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
              ((MTIMES) 359941680. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 5264441616. (($P) 5. 3.))
              ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 17416000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6809950. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 20437200. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S10z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
              ((MTIMES) 94471732800. (($P) 9. 1.))
              ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 1017474393600. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1805580000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
              ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.)
               (($P) 6. 1.))
              ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 607282147584. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 20082748000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 36082698000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 23408646912.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 28894320000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 771289485750.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 11311477275. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 612360000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 575909838000.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 816480000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 27552406000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 34574400000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 11854080000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 40166544600. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 2. 2.))))
            ((MSETQ) |$S10z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
              ((MTIMES) 65112321600. (($P) 9. 1.))
              ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 690708211200. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 7. 1.))
              ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
              ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 2261880000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 6. 0.))
              ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 376838832384. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 3.))
              ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 2.))
              ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 11114538000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 24356973312.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.)
               (($P) 4. 4.))
              ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6161648325.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 14804370000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
              ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1210524000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6667920000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 359389840950.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
               (($P) 4. 1.))
              ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1210524000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 338354074800.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 16134720000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 18276010200. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))))
            ((MSETQ) |$S103z|
             ((MPLUS)
              ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
              ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
              ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.)
               (($P) 9. 0.))
              ((MTIMES) 36360611332200. (($P) 8. 2.))
              ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
              ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
              ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1631223468000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.)
               (($P) 7. 0.))
              ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 7. 0.))
              ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) 372093476932800. (($P) 6. 4.))
              ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.)
               (($P) 6. 2.))
              ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
              ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.)
               (($P) 6. 0.))
              ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 540966535200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 6. 0.))
              ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.)
               (($P) 5. 3.))
              ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 1170019452000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.)
               (($P) 5. 2.))
              ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
              ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 4662858416400.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.)
               (($P) 5. 0.))
              ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
              ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 5. 0.))
              ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 805050582525.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 3.))
              ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 9453628800.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
              ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
              ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 4. 2.))
              ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 40416163200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 237200140800.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 112702665600.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
               (($P) 4. 1.))
              ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 161245123200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 4. 1.))
              ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 232452259200. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 324362765475. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.)
               (($P) 4. 0.))
              ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 811066032000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
              ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 7740984220200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
              ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 185345126400.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 430303104000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
              ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 3. 2.))
              ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 437098032000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 296415302400. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 37933056000. (($P) 1. 0.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 270273024000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 552463430400.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
              ((MTIMES) 300421900800. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
               ((MEXPT) (($P) 3. 0.) 3.))
              ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.)
               (($P) 2. 1.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 441839664000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 14224896000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 10668672000.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 8001504000.)
               ((MEXPT) (($P) 1. 0.) 2.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 99574272000.)
               ((MEXPT) (($P) 1. 1.) 3.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 3.))
              ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 16003008000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.)
               (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 4.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 3.))))
            |$states_defined|))) 
(ADDLABEL '$%I87) 
(DSKSETQ $%O87
         '((MDEFINE SIMP) ((|$SetStates|) |$dd0|)
           ((MPROG) ((MSETQ) |$Lev0| 2.)
            ((MSETQ) |$Null2|
             (($EV)
              ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
               ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
               ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
               ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 3.)
            ((MSETQ) |$Null3|
             (($EV)
              ((MPLUS)
               ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.)
                |$dd|)
               ((MMINUS)
                ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.)
                 |$dd|))
               ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
               ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
               ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 0.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 3.))
               ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$dd| |$dd0|)))
            ((MSETQ) |$Lev0| 4.)
            ((MSETQ) |$S4z|
             ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
              ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 5742. (($P) 2. 2.))
              ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
            ((MSETQ) |$S4m|
             ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
              ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 2268. (($P) 2. 2.))
              ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
              ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S4r1|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.) |$d|)
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
                (($P) 3. 1.))
               ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 0.) 4.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r2|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.)
                |$d|)
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 4. 0.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 2. 2.))
               ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
               ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 2. 1.))
               ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$S4r3|
             (($EV)
              ((MPLUS)
               ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
                ((MEXPT) |$d| 2.))
               ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.)
                |$d|)
               ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
               ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.) |$d|)
               ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.) |$d|)
               ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
               ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
                |$d|)
               ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.)
                |$d|)
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.) |$d|)
               ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
               ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
                (($P) 3. 1.))
               ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
               ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
               ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
                (($P) 3. 0.))
               ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
                (($P) 2. 2.))
               ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
               ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
                ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
                ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1|
             (($EV)
              ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
               ((MTIMES) 624. (($P) 3. 1.))
               ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
               ((MTIMES) 936. (($P) 2. 2.))
               ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
               ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
               ((MTIMES)
                ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
                 ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
                (($P) 2. 0.))
               ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
               ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
                (($P) 1. 1.))
               ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
              ((MEQUAL) (($P) 0. 0.)
               ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
            ((MSETQ) |$Null4r2|
             ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
              ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
              ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
              ((MTIMES) 4050. (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$Null4g|
             (($EV)
              ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|)
                2.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                8.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
                6.)
               ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|)
                72.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
               ((MTIMES) 6. (($P) 3. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
               ((MTIMES) 3. (($P) 2. 2.))
               ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
               ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
               ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
               ((MQUOTIENT)
                ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
                6.)
               ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
               ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.))
                72.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Null4cr|
             ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
              ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
            ((MSETQ) |$S6m|
             ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
              ((MTIMES) 28320. (($P) 5. 1.))
              ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 82400. (($P) 3. 3.))
              ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S6z|
             ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
              ((MTIMES) 1177320. (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
              ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 929500. (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
            ((MSETQ) |$Null6r16|
             ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
              ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
              ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 3074625000. (($P) 3. 3.))
              ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
              ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.))
              ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
              ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))
              ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 2. 0.))
              ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
              ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 1. 1.) 2.))
              ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
               (($P) 1. 1.))
              ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
            ((MSETQ) |$Null6g|
             (($EV)
              ((MPLUS)
               ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
               ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
               ((MQUOTIENT)
                ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|))
                4.)
               ((MQUOTIENT)
                ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|) 168.)
               ((MQUOTIENT)
                ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)
                 |$d|)
                280.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
               ((MQUOTIENT)
                ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
               ((MQUOTIENT)
                ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MMINUS)
                 ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|) 378.)
               ((MQUOTIENT)
                ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
                 |$d|)
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.)
                 |$d|)
                945.)
               ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|)
                4.)
               ((MQUOTIENT)
                ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|) 2520.)
               ((MQUOTIENT)
                ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.) |$d|)
                140.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)
                 |$d|)
                252.)
               ((MQUOTIENT)
                ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|) 7560.)
               ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.)))
                18.)
               ((MTIMES) 110. (($P) 5. 1.))
               ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
               ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
               ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.))
                12.)
               ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
               ((MQUOTIENT)
                ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.))
                70.)
               ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
               ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.))
                7.)
               ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
               ((MQUOTIENT)
                ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
                7.)
               ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.))
                54.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.))
                6.)
               ((MQUOTIENT)
                ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.)
                 (($P) 3. 0.))
                1260.)
               ((MQUOTIENT)
                ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.))
                3.)
               ((MQUOTIENT)
                ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.)
                 (($P) 3. 0.))
                3780.)
               ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.))
                7.)
               ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
                14.)
               ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
               ((MQUOTIENT)
                ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
                28.)
               ((MQUOTIENT)
                ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.))
                45.)
               ((MQUOTIENT)
                ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 2. 0.) 2.))
                280.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)) 2.)
               ((MQUOTIENT)
                ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
                 (($P) 2. 0.))
                140.)
               ((MQUOTIENT)
                ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.))
                630.)
               ((MQUOTIENT)
                ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
                 ((MEXPT) (($P) 1. 1.) 2.))
                2.)
               ((MQUOTIENT)
                ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.))
                420.)
               ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
                37800.))
              ((MEQUAL) |$d| |$dd0|)))
            ((MSETQ) |$Lev0| 8.)
            ((MSETQ) |$S8m1|
             ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.)
               (($P) 7. 0.))
              ((MTIMES) 8289945720. (($P) 6. 2.))
              ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
              ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 0.))
              ((MTIMES) 8399122200. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 1.))
              ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 0.))
              ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 4515839300.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 300059350. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2066129100.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 47098800. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
            ((MSETQ) |$S8m2|
             ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
              ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
              ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) 51399096. (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
              ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
              ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
              ((MTIMES) 46431000. (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
              ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 1903750. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
              ((MTIMES) 419373360. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 6188984592. (($P) 5. 3.))
              ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 20048000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 8144150. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 23738400. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
            ((MSETQ) |$S8z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
              ((MTIMES) 359941680. (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
              ((MTIMES) 5264441616. (($P) 5. 3.))
              ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
              ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.)
               (($P) 5. 1.))
              ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 1.))
              ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.)
               (($P) 3. 3.))
              ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 3. 2.))
              ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 1.))
              ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
               (($P) 3. 1.))
              ((MTIMES) 17416000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6809950. (($P) 1. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 0.))
              ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 2. 2.))
              ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 2.))
              ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
               (($P) 2. 2.))
              ((MTIMES) 20437200. (($P) 2. 0.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.))
              ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 2.))))
            ((MSETQ) |$S10z1|
             ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
              ((MTIMES) 94471732800. (($P) 9. 1.))
              ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 1017474393600. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1805580000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
              ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.)
               (($P) 6. 1.))
              ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 607282147584. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 20082748000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 36082698000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 23408646912.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 28894320000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 771289485750.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 11311477275. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) 612360000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 575909838000.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 816480000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 27552406000. (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 34574400000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 11854080000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 40166544600. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 2. 2.))))
            ((MSETQ) |$S10z2|
             ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
              ((MTIMES) 65112321600. (($P) 9. 1.))
              ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
              ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
              ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.)
               (($P) 8. 1.))
              ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.)
               (($P) 8. 0.))
              ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) 690708211200. (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 7. 1.))
              ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 7. 0.))
              ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
              ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.)
               (($P) 6. 2.))
              ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 2261880000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.)
               (($P) 6. 1.))
              ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
               (($P) 6. 0.))
              ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
              ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 6. 0.))
              ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 6. 0.))
              ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) 376838832384. (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.)
               (($P) 5. 3.))
              ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 5. 3.))
              ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
              ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 5. 2.))
              ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 5. 2.))
              ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 11114538000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 24356973312.)
               ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
              ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 5. 0.))
              ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.)
               (($P) 4. 4.))
              ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6161648325.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 4. 3.))
              ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
              ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 14804370000.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
              ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1210524000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 6667920000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 359389840950.)
               ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
               (($P) 4. 1.))
              ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
              ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1210524000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
              ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.)
               (($P) 3. 3.))
              ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
              ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 3. 3.))
              ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 338354074800.)
               ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.)
               (($P) 3. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 16134720000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 18276010200. (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 493920000. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))))
            ((MSETQ) |$S103z|
             ((MPLUS)
              ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
              ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
              ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.)
               (($P) 9. 0.))
              ((MTIMES) 36360611332200. (($P) 8. 2.))
              ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
              ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
              ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
              ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 8. 0.))
              ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
              ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.)
               (($P) 7. 2.))
              ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.)
               (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 1631223468000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 7. 1.))
              ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.)
               (($P) 7. 0.))
              ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
              ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 7. 0.))
              ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 7. 0.))
              ((MTIMES) 372093476932800. (($P) 6. 4.))
              ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
              ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
              ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.)
               (($P) 6. 2.))
              ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 6. 2.))
              ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
              ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
              ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 6. 1.))
              ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.)
               (($P) 6. 0.))
              ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 540966535200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
              ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 6. 0.))
              ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 6. 0.))
              ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
              ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.)
               (($P) 5. 4.))
              ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.)
               (($P) 5. 3.))
              ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 1170019452000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
              ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.)
               (($P) 5. 2.))
              ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 5. 2.))
              ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 5. 2.))
              ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 5. 1.))
              ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
              ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
               (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 4662858416400.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 5. 1.))
              ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 5. 1.))
              ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
              ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.)
               (($P) 5. 0.))
              ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.)
               (($P) 5. 0.))
              ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
              ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 5. 0.))
              ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 5. 0.))
              ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 5. 0.))
              ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) ((MMINUS) 66919708800.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 5. 0.))
              ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 5. 0.))
              ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.)
               (($P) 4. 4.))
              ((MTIMES) ((MMINUS) 805050582525.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
              ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.)
               (($P) 4. 3.))
              ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 4. 3.))
              ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 4. 3.))
              ((MTIMES) ((MMINUS) 9453628800.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
              ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
              ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.)
               (($P) 3. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 4. 2.))
              ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 40416163200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 237200140800.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 2.))
              ((MTIMES) ((MMINUS) 112702665600.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.) (($P) 4. 2.))
              ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
              ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.)
               (($P) 4. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
               (($P) 4. 1.))
              ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 4. 1.))
              ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 161245123200.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.)
               (($P) 2. 2.) (($P) 4. 1.))
              ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
               (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 1.) (($P) 4. 1.))
              ((MTIMES) 232452259200. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 1.))
              ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) 324362765475. (($P) 1. 1.)
               ((MEXPT) (($P) 4. 0.) 2.))
              ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.)
               (($P) 4. 0.))
              ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.)
               (($P) 4. 0.))
              ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 811066032000.)
               ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
               (($P) 4. 0.))
              ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 4. 0.))
              ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 4. 0.))
              ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.)
               (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 0.))
              ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
              ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 4. 0.))
              ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
              ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.)
               (($P) 2. 1.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 7740984220200.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
              ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
               (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 185345126400.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 3. 3.))
              ((MTIMES) ((MMINUS) 430303104000.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
              ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 3. 3.))
              ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
              ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
               (($P) 3. 2.))
              ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 3. 0.) (($P) 3. 2.))
              ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.)
               (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
               (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 437098032000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.) (($P) 3. 2.))
              ((MTIMES) 296415302400. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 3. 2.))
              ((MTIMES) 37933056000. (($P) 1. 0.)
               ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 2.))
              ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
               ((MEXPT) (($P) 3. 1.) 2.))
              ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
               (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.)
               (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 1.))
              ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
               (($P) 3. 1.))
              ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 270273024000.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.)
               (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 552463430400.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
              ((MTIMES) 300421900800. (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
              ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 3. 1.))
              ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
               ((MEXPT) (($P) 3. 0.) 3.))
              ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.)
               (($P) 2. 1.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 3. 0.) 2.))
              ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
               (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.)
               (($P) 2. 2.) (($P) 3. 0.))
              ((MTIMES) 441839664000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
              ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 14224896000.)
               ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) (($P) 2. 1.)
               (($P) 3. 0.))
              ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
              ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
               ((MEXPT) (($P) 2. 2.) 2.))
              ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.)
               (($P) 2. 0.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.)
               (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 10668672000.)
               ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.) (($P) 2. 2.))
              ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.)
               (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 8001504000.)
               ((MEXPT) (($P) 1. 0.) 2.) ((MEXPT) (($P) 2. 0.) 2.)
               (($P) 2. 2.))
              ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.)
               (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 99574272000.)
               ((MEXPT) (($P) 1. 1.) 3.) (($P) 2. 2.))
              ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
               ((MEXPT) (($P) 2. 1.) 3.))
              ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.)
               (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 1.) 2.))
              ((MTIMES) 16003008000. (($P) 1. 0.)
               ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.)
               (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
              ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
               ((MEXPT) (($P) 2. 0.) 4.))
              ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
               ((MEXPT) (($P) 2. 0.) 3.))))
            |$states_defined|))) 
(ADDLABEL '$%O87) 
(DSKSETQ $%O88
         '"/home/igor/tex/NoChaos/v1/maxima_prog/40_define_test_states.v1.mat") 
(ADDLABEL '$%O88) 
(DSKSETQ $%I89 '(($SET_NUMBER_OF_PARTICLE) 4.)) 
(ADDLABEL '$%I89) 
(DSKSETQ $%O89 '$DONE) 
(ADDLABEL '$%O89) 
(DSKSETQ $%I90 '((|$SetStates|) 26.)) 
(ADDLABEL '$%I90) 
(DSKSETQ $%O90 '|$states_defined|) 
(ADDLABEL '$%O90) 
(DSKSETQ $%I91 '(($BATCH) "SSSS_w_ghTTTT_dx3.mat")) 
(ADDLABEL '$%I91) 
(DSKSETQ $%I92
         '((MDEFINE)
           ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|)
            ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
            ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
            ((MSETQ) |$Asss|
             ((|$gf_amplitudeN4V2|)
              ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
              ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
            ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "Step0: amplitude computation time"
             ((MPLUS) $TI1 ((MMINUS) $TI0)))
            ((MRETURN) |$Asss|)))) 
(ADDLABEL '$%I92) 
(DSKSETQ $%O92
         '((MDEFINE SIMP)
           ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|)
            ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
            ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
            ((MSETQ) |$Asss|
             ((|$gf_amplitudeN4V2|)
              ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
              ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
            ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "Step0: amplitude computation time"
             ((MPLUS) $TI1 ((MMINUS) $TI0)))
            ((MRETURN) |$Asss|)))) 
(ADDLABEL '$%O92) 
(DSKSETQ $%I93 '((MDEFINE) ((|$SSSSstep1|) |$AmpS40|) |$AmpS40|)) 
(ADDLABEL '$%I93) 
(DSKSETQ $%O93 '((MDEFINE SIMP) ((|$SSSSstep1|) |$AmpS40|) |$AmpS40|)) 
(ADDLABEL '$%O93) 
(DSKSETQ $%I94
         '((MDEFINE)
           ((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
            ((MSETQ) |$Assss0|
             ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
              |$Sc4| |$l4| |$dd0|))
            ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
            ((MSETQ) |$f_Assss|
             (($RATSIMP)
              (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "simplification computation time"
             ((MPLUS) $TI2 ((MMINUS) $TI1)))
            ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
            (($PRINT) "computation times" $TI0 $TI1 $TI2)
            ((MSETQ) $GH_0
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt0|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) |$tttt|
             (($FACTOR)
              (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_0 |$tttt0|)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT_dx3|
             (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
            (($PRINT) "factors from ghosts and momenta and measure"
             |$gh_TTTT_dx3|)
            ((MSETQ) $FINAL_AMP_DX
             (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
            ((MRETURN)
             ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
              (($FACTOR) |$dx3_dOM|)))))) 
(ADDLABEL '$%I94) 
(DSKSETQ $%O94
         '((MDEFINE SIMP)
           ((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
            |$Sc4| |$l4| |$dd0|)
           ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
            (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
            ((MSETQ) |$Assss0|
             ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3|
              |$Sc4| |$l4| |$dd0|))
            ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
            ((MSETQ) |$f_Assss|
             (($RATSIMP)
              (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
            (($PRINT) "simplification computation time"
             ((MPLUS) $TI2 ((MMINUS) $TI1)))
            ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
            (($PRINT) "computation times" $TI0 $TI1 $TI2)
            ((MSETQ) $GH_0
             ((MQUOTIENT) 1.
              ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
            ((MSETQ) |$tttt0|
             ((MQUOTIENT) 1.
              ((MTIMES)
               ((MEXPT) (($XX) 1. 2.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
               ((MEXPT) (($XX) 1. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
               ((MEXPT) (($XX) 1. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
               ((MEXPT) (($XX) 2. 3.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
               ((MEXPT) (($XX) 2. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
               ((MEXPT) (($XX) 3. 4.)
                ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
            ((MSETQ) |$tttt|
             (($FACTOR)
              (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
               ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT|
             (($FACTOR)
              (($EV) ((MTIMES) $GH_0 |$tttt0|)
               ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
            ((MSETQ) |$gh_TTTT_dx3|
             (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
            (($PRINT) "factors from ghosts and momenta and measure"
             |$gh_TTTT_dx3|)
            ((MSETQ) $FINAL_AMP_DX
             (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
            ((MRETURN)
             ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
              (($FACTOR) |$dx3_dOM|)))))) 
(ADDLABEL '$%O94) 
(DSKSETQ $%O95
         '"/home/igor/tex/NoChaos/v1/maxima_prog/SSSS_w_ghTTTT_dx3.mat") 
(ADDLABEL '$%O95) 
(DSKSETQ $%I96
         '(($EV) (($DECLARE) |$Ms| $INTEGER)
           (($DECLARE) |$Mt| $INTEGER) (($COMPILE) $ALL))) 
(ADDLABEL '$%I96) 
(DSKSETQ $%O96 '$DONE) 
(ADDLABEL '$%O96) 
(DSKSETQ $%I97 '((MSETQ) |$qq1| ((MSETQ) |$qq2| ((MSETQ) |$qq3| 1.)))) 
(ADDLABEL '$%I97) 
(DSKSETQ $%O97 '1.) 
(ADDLABEL '$%O97) 
(DSKSETQ $%I98 '((MSETQ) |$nq1| ((MSETQ) |$nq2| ((MSETQ) |$nq3| 0.)))) 
(ADDLABEL '$%I98) 
(DSKSETQ $%O98 '0.) 
(ADDLABEL '$%O98) 
(DSKSETQ $%I99 '((MSETQ) |$filename| "S6zS4zS4zT.lisp")) 
(ADDLABEL '$%I99) 
(DSKSETQ $%O99 '"S6zS4zS4zT.lisp") 
(ADDLABEL '$%O99) 
(DSKSETQ $%I100 '((MSETQ) |$qq| |$S6z|)) 
(ADDLABEL '$%I100) 
(DSKSETQ $%O100
         '((MPLUS SIMP)
           ((MTIMES SIMP) 6750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -20250. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 12275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -6750. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 15950. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 1900. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -7975. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 251225. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -43875. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9720. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 75700. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -337500. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 100680. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -191400. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 929500. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 79515. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -141150. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 214110. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1872750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18168. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1177320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -226500. (($P SIMP) 6. 0.)))) 
(ADDLABEL '$%O100) 
(DSKSETQ $%I101 '((MSETQ) |$nq| 6.)) 
(ADDLABEL '$%I101) 
(DSKSETQ $%O101 '6.) 
(ADDLABEL '$%O101) 
(DSKSETQ $%I102 '((MSETQ) |$qq1| |$S4z|)) 
(ADDLABEL '$%I102) 
(DSKSETQ $%O102
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADDLABEL '$%O102) 
(DSKSETQ $%I103 '((MSETQ) |$nq1| 4.)) 
(ADDLABEL '$%I103) 
(DSKSETQ $%O103 '4.) 
(ADDLABEL '$%O103) 
(DSKSETQ $%I104 '((MSETQ) |$qq2| |$S4z|)) 
(ADDLABEL '$%I104) 
(DSKSETQ $%O104
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADDLABEL '$%O104) 
(DSKSETQ $%I105 '((MSETQ) |$nq2| 4.)) 
(ADDLABEL '$%I105) 
(DSKSETQ $%O105 '4.) 
(ADDLABEL '$%O105) 
(DSKSETQ $%I106
         '((MSETQ) |$a1234|
           ((|$gf_SSSSV3|) |$qq| |$nq| |$qq1| |$nq1| |$qq2| |$nq2|
            |$qq3| |$nq3| ""))) 
(ADDLABEL '$%I106) 
(DSKSETQ $%I107 '(($SAVE) |$filename| $ALL)) 
(ADDLABEL '$%I107) 
(DSKSETQ |$expand_reggeon_loaded| 'T) 
(ADD2LNC '|$expand_reggeon_loaded| $VALUES) 
(DEFPROP |$expand_reggeon_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$expand_reggeon_loaded| $PROPS) 
(DEFPROP |$expand_reggeon_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$expand_reggeon_loaded| $PROPS) 
(DSKSETQ |$dbg_all_terms| 'NIL) 
(ADD2LNC '|$dbg_all_terms| $VALUES) 
(DEFPROP |$dbg_all_terms| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_all_terms| $PROPS) 
(DEFPROP |$dbg_all_terms| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_all_terms| $PROPS) 
(DSKSETQ |$dbg_compute_levels| 'NIL) 
(ADD2LNC '|$dbg_compute_levels| $VALUES) 
(DEFPROP |$dbg_compute_levels| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_compute_levels| $PROPS) 
(DEFPROP |$dbg_compute_levels| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_compute_levels| $PROPS) 
(DSKSETQ |$derivatives_loaded| 'T) 
(ADD2LNC '|$derivatives_loaded| $VALUES) 
(DEFPROP |$derivatives_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$derivatives_loaded| $PROPS) 
(DEFPROP |$derivatives_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$derivatives_loaded| $PROPS) 
(DSKSETQ |$dbg_wrt_lambda| 'NIL) 
(ADD2LNC '|$dbg_wrt_lambda| $VALUES) 
(DEFPROP |$dbg_wrt_lambda| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_lambda| $PROPS) 
(DEFPROP |$dbg_wrt_lambda| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_lambda| $PROPS) 
(DSKSETQ |$dbg_wrt_pair| 'NIL) 
(ADD2LNC '|$dbg_wrt_pair| $VALUES) 
(DEFPROP |$dbg_wrt_pair| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_pair| $PROPS) 
(DEFPROP |$dbg_wrt_pair| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_pair| $PROPS) 
(DSKSETQ |$dbg_wrt_states| 'NIL) 
(ADD2LNC '|$dbg_wrt_states| $VALUES) 
(DEFPROP |$dbg_wrt_states| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_states| $PROPS) 
(DEFPROP |$dbg_wrt_states| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_states| $PROPS) 
(DSKSETQ |$dbg_wrt_contract| 'NIL) 
(ADD2LNC '|$dbg_wrt_contract| $VALUES) 
(DEFPROP |$dbg_wrt_contract| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_wrt_contract| $PROPS) 
(DEFPROP |$dbg_wrt_contract| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_wrt_contract| $PROPS) 
(DSKSETQ |$dbg_scalars| 'NIL) 
(ADD2LNC '|$dbg_scalars| $VALUES) 
(DEFPROP |$dbg_scalars| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$dbg_scalars| $PROPS) 
(DEFPROP |$dbg_scalars| $BOOLEAN MODE) 
(ADD2LNC '|$dbg_scalars| $PROPS) 
(DSKSETQ |$NIused| '7.) 
(ADD2LNC '|$NIused| $VALUES) 
(DSKSETQ |$objects_with_index| '((MLIST SIMP) $LA |$Sk| $K)) 
(ADD2LNC '|$objects_with_index| $VALUES) 
(DSKSETQ |$compute_pp_loaded| 'T) 
(ADD2LNC '|$compute_pp_loaded| $VALUES) 
(DEFPROP |$compute_pp_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$compute_pp_loaded| $PROPS) 
(DEFPROP |$compute_pp_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$compute_pp_loaded| $PROPS) 
(DSKSETQ $AP '2.) 
(ADD2LNC '$AP $VALUES) 
(DEFPROP $AP ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '$AP $PROPS) 
(DEFPROP $AP $FIXNUM MODE) 
(ADD2LNC '$AP $PROPS) 
(DSKSETQ |$amp_4pts_loaded| 'T) 
(ADD2LNC '|$amp_4pts_loaded| $VALUES) 
(DEFPROP |$amp_4pts_loaded| ASSIGN-MODE-CHECK ASSIGN) 
(ADD2LNC '|$amp_4pts_loaded| $PROPS) 
(DEFPROP |$amp_4pts_loaded| $BOOLEAN MODE) 
(ADD2LNC '|$amp_4pts_loaded| $PROPS) 
(DSKSETQ |$nn| '4.) 
(ADD2LNC '|$nn| $VALUES) 
(DSKSETQ |$Lev0| '8.) 
(ADD2LNC '|$Lev0| $VALUES) 
(DSKSETQ |$Null2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -30. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.))
           ((MTIMES SIMP) -10. (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -50. (($P SIMP) 2. 0.)))) 
(ADD2LNC '|$Null2| $VALUES) 
(DSKSETQ |$Null3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 136. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.))
           ((MTIMES SIMP) 144. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.))
           ((MTIMES SIMP) 672. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 288. (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 800. (($P SIMP) 3. 0.)))) 
(ADD2LNC '|$Null3| $VALUES) 
(DSKSETQ |$S4z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4z| $VALUES) 
(DSKSETQ |$S4m|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 25. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 300. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -504. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 153. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 504. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 2268. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 1164. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -2016. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 2250. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4m| $VALUES) 
(DSKSETQ |$S4r1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 1512. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) 18144. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) 54432. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 122472. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 734832. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -163296. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -979776. (($P SIMP) 3. 1.)))) 
(ADD2LNC '|$S4r1| $VALUES) 
(DSKSETQ |$S4r2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -1452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -5112. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 1452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -10512. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 1512. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -67122. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19320. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 92520. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 5850. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4r2| $VALUES) 
(DSKSETQ |$S4r3|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -552. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -2412. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 552. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 1512. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -4896. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -37476. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 7728. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 49968. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -900. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$S4r3| $VALUES) 
(DSKSETQ |$Null4r1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 25. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -152. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -312. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) 452. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1224. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -519. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 936. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 936. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 3004. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 624. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 4350. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4r1| $VALUES) 
(DSKSETQ |$Null4r2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -778. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -3696. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -3393. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -5640. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -15354. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -13050. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -36. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 4050. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 5088. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -5472. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 9000. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4r2| $VALUES) 
(DSKSETQ |$Null4g|
         '((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 37. 72.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 31. 6.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 29. 8.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 5. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 3. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 27. 2.) (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 75. 4.) (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$Null4g| $VALUES) 
(DSKSETQ |$Null4cr|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -82. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.))
           ((MTIMES SIMP) -288. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -351. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -696. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1494. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -1458. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 468. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 702. (($P SIMP) 2. 2.)))) 
(ADD2LNC '|$Null4cr| $VALUES) 
(DSKSETQ |$S6m|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 925. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -2700. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 1390. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5150. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -2315. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -5150. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -27000. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -2160. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 4320. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6480. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 14240. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 2160. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 30720. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 82400. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -1620. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -8640. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19860. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -7560. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -108600. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 6432. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 28320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 6000. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$S6m| $VALUES) 
(DSKSETQ |$S6z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 6750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -20250. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 12275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -6750. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 15950. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 1900. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -7975. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 251225. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -43875. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9720. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 75700. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -337500. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 100680. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -191400. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 929500. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 79515. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -141150. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 214110. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1872750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18168. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1177320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -226500. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$S6z| $VALUES) 
(DSKSETQ |$Null6r16|
         '((MPLUS SIMP)
           ((MTIMES SIMP) -251797. ((MEXPT SIMP) (($P SIMP) 1. 0.) 6.))
           ((MTIMES SIMP) -2092175. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.)
            (($P SIMP) 1. 1.))
           ((MTIMES SIMP) -7110175. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -29761875.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -5461735. ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -24201350.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -50991925.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) -24404550.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -12108575. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -62731800.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -3421800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 69175800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -121746050. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 70097000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 59508925. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -294064625. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -775902375. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -23008900.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -19102900. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 11421000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -442111500. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -78516400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 529209500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1024096500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1110037500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 3074625000. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -149096700.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 40996125. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -116943750. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -1724253750. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1836843750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -221157000. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2713770000. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 83700000. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$Null6r16| $VALUES) 
(DSKSETQ |$Null6g|
         '((MPLUS SIMP)
           ((MTIMES SIMP) ((RAT SIMP) 709. 5400.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 6.))
           ((MTIMES SIMP) ((RAT SIMP) 253. 420.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.) (($P SIMP) 1. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 1051. 315.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 4.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 603. 140.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 1. 2.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 919. 56.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 5. 2.) (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 10547. 1260.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) ((RAT SIMP) 2831. 420.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 9. 2.) (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 667. 28.) (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 151. 7.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 5. 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 333. 14.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 66103. 3780.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 22. 3.) (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 104651. 1260.) (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 121. 6.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 19141. 378.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) ((RAT SIMP) 415. 21.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 5. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 508. 21.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 884. 7.) (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 2245. 21.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) ((RAT SIMP) 11343. 140.)
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 5065. 42.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) ((RAT SIMP) 295. 14.) (($P SIMP) 1. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 2175. 14.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) ((RAT SIMP) 1613. 6.) (($P SIMP) 1. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -20. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) ((RAT SIMP) 8125. 18.) (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$Null6g| $VALUES) 
(DSKSETQ |$S8m1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 3704400. ((MEXPT SIMP) (($P SIMP) 2. 0.) 4.))
           ((MTIMES SIMP) -4233600. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 47098800. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 4233600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 121564800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -95719050.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -168663600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -2066129100.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 2822400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -8467200. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 564480. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -134930880. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -164058060. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 446029860. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 1881600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 300059350. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -166168800. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -564480. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -89953920. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 240527460.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 193485600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6641529720. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -566729900. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -4515839300.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -2822400. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 31399200. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -303712860. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -1918948920. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -2176090560. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 218051350.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 3466376900. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 356247360. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -1693440. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 67465440. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4233600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -301960395. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 200500650.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 84091995. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 1532790000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 87908400. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -1519737120. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 922165425.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 1693440. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -67465440. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 329030595. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1768903290. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 2882147400. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -220555395.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -4130193690. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 514439100. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -384952680. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 8399122200. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -1354752. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 37184832. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -151277760. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -432712800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1501803216. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2179008. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 755612928. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -1367559072. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 442163232. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -14516463024. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 28910880. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 105066720. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 697965480. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 46425600. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 8289945720. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -120426480. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -2275704720. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 73716750. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8m1| $VALUES) 
(DSKSETQ |$S8m2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 11760. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -23520. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 364560. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 11760. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 769440. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -992250. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -1134000. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -13891500.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -7840. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -907200. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -1003948. (($P SIMP) 2. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 2996548. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 1903750. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -776160. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -604800. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1974148. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1268960. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 43927352. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -3903500. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -30054500.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -7840. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 243040. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -1698748. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -12175352. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -12949440. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 1495750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 22998500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 4603200. (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 453600. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2003091. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 921690. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 624291. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 9218160. (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 412080. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -9684000. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4919625. ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -453600. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1842891. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 11683434. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 17523720. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1598091. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -27559434. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -94500. (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -3330600. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 46431000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 279360. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -676800. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -2152800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -8285520. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 83520. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 5080320. (($P SIMP) 1. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -7653024. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 4110624. (($P SIMP) 1. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -83615280. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 118560. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 522720. (($P SIMP) 1. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 4197864. (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -122880. (($P SIMP) 1. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 51399096. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -856944. (($P SIMP) 1. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -14931216. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 366750. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8m2| $VALUES) 
(DSKSETQ |$S8z1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 63000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -126000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -12448800. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 23738400. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 12448800. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 63000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -35002800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 19192950. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 11264400. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 618823800.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -42000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 23950080. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -68817420. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 10255140. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 8144150. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 20048000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -631680. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 26813220. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -22545600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1237619880. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -14149100. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 539448700.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -42000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -772800. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -15677340. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -360009720. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -156750720. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 13777750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -223149500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 910342720. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -11975040.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 16215885. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19570950.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 28720755. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 462861000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10558800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222613440. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -73024875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 11975040. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2116485. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 529542090. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -18257400. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -12882555.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 512024310. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1212819300. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -247152360. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -4300632000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -10789632. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 10184832. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -262211040. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 135449328. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1209600. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -383096448. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 384247584. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 356467104. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 6188984592. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 126077280. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -64299480. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -113561280. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2262735720. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -1427760. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 419373360. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -54920250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8z1| $VALUES) 
(DSKSETQ |$S8z2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -63000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) -10823400. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 20437200. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 31500. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 10823400. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -30038400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 17038350. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9601200. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 530541900.
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -21000. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 20139840. (($P SIMP) 1. 1.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -57671460. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7657020. (($P SIMP) 1. 0.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 6809950. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 17416000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -416640. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 21328860. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -19210800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -1064138040. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11458300. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 464137100.
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -21000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -512400. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -13549620. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -305834760. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -134722560. (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 11726750. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -191999500. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 772506560. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -10069920.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 13616505. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -17038350.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 24652215. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 393876000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -9248400. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -194265120. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -64519875.
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 10069920. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -802305. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 453611970. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10546200. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -10779615.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 439123230. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1028682900. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -208166280. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -3654567000. (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -9265536. (($P SIMP) 1. 0.) (($P SIMP) 1. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 8963136. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -220237920. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 118298544. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 604800. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -328898304. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 324832032. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 300357792. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 5264441616. (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 106609440. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -55667640. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -95941440. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -1931385960. (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -848880. (($P SIMP) 1. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 359941680. (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -46478250. (($P SIMP) 8. 0.)))) 
(ADD2LNC '|$S8z2| $VALUES) 
(DSKSETQ |$S10z1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 8890560000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -493920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -47040000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -816480000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -680400000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 21840000. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 40166544600. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -816480000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 47040000. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -11854080000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -47040000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 38525760000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -17406144000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -823200000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1338960000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 22514954000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -34574400000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -28153440000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 27552406000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -540960000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 816480000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 47040000. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -26671680000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41114304000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -21840000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 41941606000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -65582521200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -30367750000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -575909838000.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) 411600000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 28153440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -658560000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -68300806000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 26403816600.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 6659590000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 556646958000. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 17012800000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -414892800000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 612360000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -778260000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 15500824500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 165900000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -23835724500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2976750000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 123480000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19766203100. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 8643600000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -2610368400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 37648107500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 347766720000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11311477275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -6952837500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) 370440000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -446460000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 28894320000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -55227112500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 8829124500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 73883607500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 15484392000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1332626535000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -40007615550. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -771289485750.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) -370440000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -28894320000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 446460000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 54671452500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2976750000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 61435500. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 55566000000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -43951472400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -271032372000. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -286098435000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 123480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 6371568000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -12604951100. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -215509203000. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -167485920000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 14943553275.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 412610955750. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 59737860000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -104496000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 17850699600. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -12435219600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5376162400. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -9549187200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 9348102400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -319433436000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 6258067200. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 368756136000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -23408646912.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) 104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -36082698000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -5845392000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -790017472800. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 29446648000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 865169323200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -89828383680. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -104496000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -5267808000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 12886098000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 247693312800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 225351473760. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -20082748000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -551036203200. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 2634992640. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -81345942720. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 607282147584. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 1587600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5427840000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 7813260000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 854670000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 254080638000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -5662720000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -255510192000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 11300654400. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 1345650000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -6006960000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -71086512000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 6561480000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 177150240000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -116617158000. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 116534544000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -1256174740800. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -801360000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -32628708000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 25637875200. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -1805580000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -52980480000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 68103216000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -33493788000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 1017474393600. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) 269482500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 16188732000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -15851576700. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -3532347000. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) -456913920600. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 1395489600. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 94471732800. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -6935292000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S10z1| $VALUES) 
(DSKSETQ |$S10z2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -987840000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 493920000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 493920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -538272000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -211680000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -282240000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 538272000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -29635200000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -740880000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 887600000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 297808000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 18276010200. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -1152480000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 538272000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1528800000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -870240000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 8890560000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 6979392000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1481760000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -2073008000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 28865354000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -16134720000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -7408800000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -7021994000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 282240000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -538272000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 211680000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -8890560000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 16728768000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5927040000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -297808000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 35591206000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -41558252400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -28984774000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -338354074800.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) -740880000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 7408800000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 1185408000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -33726406000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 26245762200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 5276614000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 354653434800. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 3841600000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -320060160000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 864360000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -897624000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -864360000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 584724000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7033624500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 312900000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15368524500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11840850000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -222264000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -12051172700. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4033680000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 11642400000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -10236358800. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 7923867500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 158101440000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -903164325. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -2084197500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -864360000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1210524000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 6667920000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -19580200500. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 3007924500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -33498360000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 42183687500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 21707784000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 706144455000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -760732350. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -359389840950.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) 864360000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -6667920000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1210524000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 19024540500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -14804370000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 5882635500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 2222640000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -6136822800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18131623200. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -73995075000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -222264000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 148176000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -2914240700. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -90863551800. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -60799200000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -6161648325.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 107398030950. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -64729980000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 271824000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -4762800000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 7107435600. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1691955600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 9836573600. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5484931200. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -5864633600. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -243228636000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1347091200. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 275616936000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -24356973312.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) -271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 15876000000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -11114538000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -12619152000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -413747200800. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -3152072000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 377966635200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -105001606080. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 271824000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 1505952000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -227982000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 84796480800. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 77209342560. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 8564612000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -134957995200. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 147728931840. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -61431088320. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) 376838832384. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 1587600000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -8324160000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 3410316000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 3750990000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 185496318000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -845824000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -183256752000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 16200340800. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -1587600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 4241970000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 20725200000. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -28186032000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) -2261880000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 43731360000. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -127285830000. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 88084752000. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) -812357985600. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 626220000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -349776000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -20774628000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 18773798400. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -112140000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -22498560000. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) 56394288000. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -25510428000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) 690708211200. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) -55093500.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 9414972000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -12279627900. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) -2600955000. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) -316414042200. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) 705211200. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) 65112321600. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -5241852000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S10z2| $VALUES) 
(DSKSETQ |$S103z|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) -8001504000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 4.))
           ((MTIMES SIMP) -32006016000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 16003008000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 99574272000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 21337344000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -196777728000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) 104908608000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -45045504000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 3.))
           ((MTIMES SIMP) -99574272000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 47416320000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -8001504000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 48009024000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -10668672000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 194406912000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -92461824000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 43563744000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -1792336896000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) -2576484288000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 2.) 2.))
           ((MTIMES SIMP) 7112448000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -14224896000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -501150988800. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 514530374400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 441839664000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 7112448000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 87761116800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -457630790400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 4061207808000. (($P SIMP) 2. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 134708448000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -106673616000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) 6322176000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -167181974400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -3589526644200. (($P SIMP) 2. 2.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -5619712000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 3.))
           ((MTIMES SIMP) 132765696000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 300421900800. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -552463430400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -170698752000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -26156592000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -270273024000.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 60928560000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 3839299430400. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 4795698700800. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -294705600000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 405817910400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -3905736870000. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 3143109312000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -432673920000. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) -3369517242000. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 3. 1.) 2.))
           ((MTIMES SIMP) 37933056000. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -26119900800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 296415302400. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -437098032000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 2106707097600. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -2541052684800. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 3435312384000. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 192470678400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 3. 2.))
           ((MTIMES SIMP) -6213646698000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 5520826256400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 1443258877200. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 62480247253200.
            ((MEXPT SIMP) (($P SIMP) 3. 2.) 2.))
           ((MTIMES SIMP) 204252384000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -430303104000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -185345126400.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 5319068874000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -7740984220200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -4520578045200. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) -44612888821200. (($P SIMP) 2. 2.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 697085760000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 40182960384000. (($P SIMP) 3. 1.)
            (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 15321398400.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15066475200. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -15321398400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -202319308800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 2. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 923941588500.
            ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 121367736000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 2.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 2064731287500. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -3029894910000. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 75895747200. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 1456309992900. (($P SIMP) 2. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -811066032000.
            ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 9453628800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 1.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 5207328000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -4368576128400. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 4017877831500. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 2.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -19190767680000. (($P SIMP) 3. 3.)
            (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 324362765475. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -394125385500. (($P SIMP) 2. 0.)
            ((MEXPT SIMP) (($P SIMP) 4. 0.) 2.))
           ((MTIMES SIMP) -143345462400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 232452259200. (($P SIMP) 1. 0.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 256048128000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -4741513459200. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 4475838005100. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -6569242375500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -161245123200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 3. 0.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 3944646216000. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1380872467500. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 1179466142400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -127827325665000. (($P SIMP) 3. 2.)
            (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -2053316263950. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) 75396325217850.
            ((MEXPT SIMP) (($P SIMP) 4. 1.) 2.))
           ((MTIMES SIMP) -112702665600.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 1. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -237200140800.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -40416163200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -2692058273100. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 9439988670000.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -1453598968500. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -11342131920000. (($P SIMP) 2. 2.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -3345674864400. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 11567302783200. (($P SIMP) 3. 1.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) 17434459413000. (($P SIMP) 4. 0.)
            (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -9453628800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 1869329145600. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 4020673836900. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -5866932670200. (($P SIMP) 2. 1.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) 12281913504000. (($P SIMP) 3. 0.)
            (($P SIMP) 4. 3.))
           ((MTIMES SIMP) -805050582525.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 4. 4.))
           ((MTIMES SIMP) -6720249875850. (($P SIMP) 1. 1.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 59658933348000. (($P SIMP) 2. 0.)
            (($P SIMP) 4. 4.))
           ((MTIMES SIMP) 66919708800. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 2. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1500917040000. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 2178181861200. (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 163034924400. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 2.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -1618250440800. (($P SIMP) 1. 1.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1910158588800. (($P SIMP) 2. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1613022297600. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 1.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 49111179012000. (($P SIMP) 3. 2.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 438568300800. (($P SIMP) 1. 0.)
            (($P SIMP) 4. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) -17279037720000. (($P SIMP) 4. 1.)
            (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 10785603015936.
            ((MEXPT SIMP) (($P SIMP) 5. 0.) 2.))
           ((MTIMES SIMP) 1991485440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 2. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -2648040595200. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -4662858416400.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 7078970505600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 57583975615200. (($P SIMP) 2. 2.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -546142632000. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -69884033083200. (($P SIMP) 3. 1.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -27245214682560. (($P SIMP) 4. 0.)
            (($P SIMP) 5. 1.))
           ((MTIMES SIMP) 66919708800.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 3.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -85033670400. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -6880443591600. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 5. 2.))
           ((MTIMES SIMP) 420527181600. (($P SIMP) 2. 1.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -35674605701280. (($P SIMP) 3. 0.)
            (($P SIMP) 5. 2.))
           ((MTIMES SIMP) -1170019452000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 5. 3.))
           ((MTIMES SIMP) 19828757793600. (($P SIMP) 1. 1.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -87175629112320. (($P SIMP) 2. 0.)
            (($P SIMP) 5. 3.))
           ((MTIMES SIMP) -26971837583040. (($P SIMP) 1. 0.)
            (($P SIMP) 5. 4.))
           ((MTIMES SIMP) -271805393809152. (($P SIMP) 5. 5.))
           ((MTIMES SIMP) 168391440000.
            ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 975316665600. (($P SIMP) 1. 1.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -540966535200.
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -2722302709200. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 1.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -33663814002000. (($P SIMP) 2. 2.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -567494860800. (($P SIMP) 1. 0.)
            (($P SIMP) 3. 0.) (($P SIMP) 6. 0.))
           ((MTIMES SIMP) 11635371216000. (($P SIMP) 3. 1.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -9239591390400. (($P SIMP) 4. 0.)
            (($P SIMP) 6. 0.))
           ((MTIMES SIMP) -2776289040000. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 4976458318800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 17649435254400. (($P SIMP) 2. 1.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 40063922640000. (($P SIMP) 3. 0.)
            (($P SIMP) 6. 1.))
           ((MTIMES SIMP) 3509112859200.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 6. 2.))
           ((MTIMES SIMP) -10309655635200. (($P SIMP) 1. 1.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 40713698768400. (($P SIMP) 2. 0.)
            (($P SIMP) 6. 2.))
           ((MTIMES SIMP) 33410065449600. (($P SIMP) 1. 0.)
            (($P SIMP) 6. 3.))
           ((MTIMES SIMP) 372093476932800. (($P SIMP) 6. 4.))
           ((MTIMES SIMP) 799527909600. (($P SIMP) 1. 0.)
            (($P SIMP) 1. 1.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -48348316800. (($P SIMP) 1. 0.)
            (($P SIMP) 2. 0.) (($P SIMP) 7. 0.))
           ((MTIMES SIMP) 4728322620000. (($P SIMP) 2. 1.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -3565119398400. (($P SIMP) 3. 0.)
            (($P SIMP) 7. 0.))
           ((MTIMES SIMP) -1631223468000.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -9236108851200. (($P SIMP) 1. 1.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -18527478710400. (($P SIMP) 2. 0.)
            (($P SIMP) 7. 1.))
           ((MTIMES SIMP) -4958602812000. (($P SIMP) 1. 0.)
            (($P SIMP) 7. 2.))
           ((MTIMES SIMP) -126713247091200. (($P SIMP) 7. 3.))
           ((MTIMES SIMP) 16108035300.
            ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.) (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 1771370748000. (($P SIMP) 1. 1.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 2953030572900. (($P SIMP) 2. 0.)
            (($P SIMP) 8. 0.))
           ((MTIMES SIMP) 840041987400. (($P SIMP) 1. 0.)
            (($P SIMP) 8. 1.))
           ((MTIMES SIMP) 36360611332200. (($P SIMP) 8. 2.))
           ((MTIMES SIMP) -1078772817600. (($P SIMP) 1. 0.)
            (($P SIMP) 9. 0.))
           ((MTIMES SIMP) -6400051876800. (($P SIMP) 9. 1.))
           ((MTIMES SIMP) -1301785884000. (($P SIMP) 10. 0.)))) 
(ADD2LNC '|$S103z| $VALUES) 
(DSKSETQ |$qq3| '1.) 
(ADD2LNC '|$qq3| $VALUES) 
(DSKSETQ |$qq2|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$qq2| $VALUES) 
(DSKSETQ |$qq1|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 225. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.))
           ((MTIMES SIMP) -726. (($P SIMP) 1. 1.) (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 432. ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) 276. (($P SIMP) 1. 0.) (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 5742. (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -184. (($P SIMP) 1. 0.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) -7104. (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 1500. (($P SIMP) 4. 0.)))) 
(ADD2LNC '|$qq1| $VALUES) 
(DSKSETQ |$nq3| '0.) 
(ADD2LNC '|$nq3| $VALUES) 
(DSKSETQ |$nq2| '4.) 
(ADD2LNC '|$nq2| $VALUES) 
(DSKSETQ |$nq1| '4.) 
(ADD2LNC '|$nq1| $VALUES) 
(DSKSETQ |$filename| '"S6zS4zS4zT.lisp") 
(ADD2LNC '|$filename| $VALUES) 
(DSKSETQ |$qq|
         '((MPLUS SIMP)
           ((MTIMES SIMP) 6750. ((MEXPT SIMP) (($P SIMP) 1. 1.) 3.))
           ((MTIMES SIMP) -20250. ((MEXPT SIMP) (($P SIMP) 1. 1.) 2.)
            (($P SIMP) 2. 0.))
           ((MTIMES SIMP) 12275. (($P SIMP) 1. 1.)
            ((MEXPT SIMP) (($P SIMP) 2. 0.) 2.))
           ((MTIMES SIMP) -6750. ((MEXPT SIMP) (($P SIMP) 2. 0.) 3.))
           ((MTIMES SIMP) 15950. (($P SIMP) 1. 0.) (($P SIMP) 2. 0.)
            (($P SIMP) 2. 1.))
           ((MTIMES SIMP) 1900. ((MEXPT SIMP) (($P SIMP) 2. 1.) 2.))
           ((MTIMES SIMP) -7975. ((MEXPT SIMP) (($P SIMP) 1. 0.) 2.)
            (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 251225. (($P SIMP) 1. 1.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) -43875. (($P SIMP) 2. 0.) (($P SIMP) 2. 2.))
           ((MTIMES SIMP) 9720. (($P SIMP) 2. 1.) (($P SIMP) 3. 0.))
           ((MTIMES SIMP) 75700. ((MEXPT SIMP) (($P SIMP) 3. 0.) 2.))
           ((MTIMES SIMP) -337500. (($P SIMP) 1. 1.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) 100680. (($P SIMP) 2. 0.) (($P SIMP) 3. 1.))
           ((MTIMES SIMP) -191400. (($P SIMP) 1. 0.) (($P SIMP) 3. 2.))
           ((MTIMES SIMP) 929500. (($P SIMP) 3. 3.))
           ((MTIMES SIMP) 79515. (($P SIMP) 1. 1.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) -141150. (($P SIMP) 2. 0.) (($P SIMP) 4. 0.))
           ((MTIMES SIMP) 214110. (($P SIMP) 1. 0.) (($P SIMP) 4. 1.))
           ((MTIMES SIMP) -1872750. (($P SIMP) 4. 2.))
           ((MTIMES SIMP) -18168. (($P SIMP) 1. 0.) (($P SIMP) 5. 0.))
           ((MTIMES SIMP) 1177320. (($P SIMP) 5. 1.))
           ((MTIMES SIMP) -226500. (($P SIMP) 6. 0.)))) 
(ADD2LNC '|$qq| $VALUES) 
(DSKSETQ |$nq| '6.) 
(ADD2LNC '|$nq| $VALUES) 
(DEFPROP $SET_NUMBER_OF_PARTICLE %SET_NUMBER_OF_PARTICLE VERB) 
(MDEFPROP $SET_NUMBER_OF_PARTICLE
    ((LAMBDA) ((MLIST) |$nn0|)
     ((MPROG) ((MSETQ) |$nn| |$nn0|)
      (($ARRAY) |$usedLevels0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$usedLevelsPowers0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$noAlphas0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$explK0| ((MPLUS) |$nn0| 1.))
      (($ARRAY) |$explD0| ((MPLUS) |$nn0| 1.) ((MPLUS) |$nn0| 1.))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MSETQ) ((|$s| ARRAY) $R)
        ((MPLUS) ((|$k|) $R)
         (($SUM) ((MTIMES) ((|$d|) $R $S) (($X) $S)) $S ((MPLUS) $R 1.)
          |$nn0|))))))
    MEXPR) 
(DEFPROP $SET_NUMBER_OF_PARTICLE $ANY FUNCTION-MODE) 
(ADD2LNC '(($SET_NUMBER_OF_PARTICLE) |$nn0|) $FUNCTIONS) 
(DEFPROP %SET_NUMBER_OF_PARTICLE $SET_NUMBER_OF_PARTICLE NOUN) 
(DEFPROP $NOTZERO %NOTZERO VERB) 
(MDEFPROP $NOTZERO
    ((LAMBDA) ((MLIST) $X) ((MCOND) ((MGREATERP) $X 0.) 1. T 0.))
    MEXPR) 
(DEFPROP $NOTZERO $FIXNUM FUNCTION-MODE) 
(ADD2LNC '(($NOTZERO) $X) $FUNCTIONS) 
(DEFPROP %NOTZERO $NOTZERO NOUN) 
(DEFPROP |$compute_alphas_no_zmV1| |%compute_alphas_no_zmV1| VERB) 
(MDEFPROP |$compute_alphas_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$noAlphas0| ARRAY) $R) 0.)
        ((MSETQ) $POW0
         ((MTIMES) 2.
          (($SUM)
           (($SUM) (($STATE0 ARRAY) $L0 $C0) $C0 $L0 $MAX_USED_LEVEL0)
           $L0 2. $MAX_USED_LEVEL0)))
        ((MSETQ) $POW0
         ((MPLUS) $POW0
          (($SUM) (($STATE0 ARRAY) 1. $C0) $C0 2. $MAX_USED_LEVEL0)))
        ((MCOND) |$dbg_compute_levels|
         (($PRINT) "r=" $R "state0=" $STATE0 "pow0=" $POW0) T $FALSE)
        ((MSETQ) ((|$noAlphas0| ARRAY) $R) $POW0)))
      ((MRETURN) |$noAlphas0|)))
    MEXPR) 
(DEFPROP |$compute_alphas_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_alphas_no_zmV1|) $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_alphas_no_zmV1| |$compute_alphas_no_zmV1| NOUN) 
(DEFPROP |$compute_levels_used_no_zmV1| |%compute_levels_used_no_zmV1|
         VERB) 
(MDEFPROP |$compute_levels_used_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$usedLevels0| ARRAY) $R) ((MLIST)))
        ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
         ((MPROGN)
          ((MSETQ) $POW0
           ((MPLUS)
            (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
             ((MPLUS) $L0 ((MMINUS) 1.)))
            (($SUM) (($STATE0 ARRAY) $L0 $K) $K $L0 $MAX_USED_LEVEL0)))
          ((MCOND) ((MGREATERP) $POW0 0.)
           ((MSETQ) ((|$usedLevels0| ARRAY) $R)
            (($ENDCONS) ((MPLUS) $L0 ((MMINUS) 1.))
             ((|$usedLevels0| ARRAY) $R)))
           T $FALSE)))))
      ((MRETURN) |$usedLevels0|)))
    MEXPR) 
(DEFPROP |$compute_levels_used_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_levels_used_no_zmV1|) $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_levels_used_no_zmV1| |$compute_levels_used_no_zmV1|
         NOUN) 
(DEFPROP |$compute_levels_and_powers_used_no_zmV1|
         |%compute_levels_and_powers_used_no_zmV1| VERB) 
(MDEFPROP |$compute_levels_and_powers_used_no_zmV1|
    ((LAMBDA) ((MLIST) $STATES_IN_MATRIX_LIST0)
     ((MPROG) ((MLIST) |$nn0| $STATE0 $MAX_USED_LEVEL0 $POW0)
      ((MSETQ) |$nn0| (($LENGTH) $STATES_IN_MATRIX_LIST0))
      ((MDO) $R 1. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $STATE0 (($STATES_IN_MATRIX_LIST0 ARRAY) $R))
        ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $STATE0))
        ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R) ((MLIST)))
        ((MDO) $L0 2. NIL NIL $MAX_USED_LEVEL0 NIL
         ((MPROGN)
          ((MSETQ) $POW0
           ((MPLUS)
            (($SUM) (($STATE0 ARRAY) $K $L0) $K 1.
             ((MPLUS) $L0 ((MMINUS) 1.)))
            ((MTIMES) 2. (($STATE0 ARRAY) $L0 $L0))
            (($SUM) (($STATE0 ARRAY) $L0 $K) $K ((MPLUS) $L0 1.)
             $MAX_USED_LEVEL0)))
          ((MCOND) ((MGREATERP) $POW0 0.)
           ((MSETQ) ((|$usedLevelsPowers0| ARRAY) $R)
            (($APPEND) ((|$usedLevelsPowers0| ARRAY) $R)
             ((MLIST) ((MPLUS) $L0 ((MMINUS) 1.)) $POW0)))
           T $FALSE)))))
      ((MRETURN) |$usedLevelsPowers0|)))
    MEXPR) 
(DEFPROP |$compute_levels_and_powers_used_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_levels_and_powers_used_no_zmV1|)
           $STATES_IN_MATRIX_LIST0)
         $FUNCTIONS) 
(DEFPROP |%compute_levels_and_powers_used_no_zmV1|
         |$compute_levels_and_powers_used_no_zmV1| NOUN) 
(DEFPROP |$compute_Ks_no_zmV1| |%compute_Ks_no_zmV1| VERB) 
(MDEFPROP |$compute_Ks_no_zmV1|
    ((LAMBDA) ((MLIST) $LEVEL_USED_ARRAY0)
     ((MPROG) ((MLIST) |$explK0| |$Nlus0| $NR_PQ |$Ks_rules0|)
      ((MSETQ) |$Ks_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
      ((MDO) $R 1. NIL NIL |$nn| NIL
       ((MPROGN) ((MSETQ) ((|$explK0| ARRAY) $R) 0.)
        ((MSETQ) |$Nlus0| (($LENGTH) (($LEVEL_USED_ARRAY0 ARRAY) $R)))
        ((MDO) $INR_PQ 1. NIL NIL |$Nlus0| NIL
         ((MPROGN)
          ((MSETQ) $NR_PQ
           ((MQAPPLY ARRAY) (($LEVEL_USED_ARRAY0 ARRAY) $R) $INR_PQ))
          ((MSETQ) ((|$explK0| ARRAY) $R)
           ((MPLUS) ((|$explK0| ARRAY) $R)
            ((MTIMES) (($L) $R $NR_PQ) ((|$l|) $R $NR_PQ))))))
        ((MSETQ) ((|$Ks_rules0| ARRAY) $R)
         ((MEQUAL) ((|$k|) $R) ((|$explK0| ARRAY) $R)))
        |$end_r_loop|))
      ((MRETURN) |$Ks_rules0|)))
    MEXPR) 
(DEFPROP |$compute_Ks_no_zmV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_Ks_no_zmV1|) $LEVEL_USED_ARRAY0) $FUNCTIONS) 
(DEFPROP |%compute_Ks_no_zmV1| |$compute_Ks_no_zmV1| NOUN) 
(DEFPROP |$compute_Ds| |%compute_Ds| VERB) 
(MDEFPROP |$compute_Ds|
    ((LAMBDA) ((MLIST) $LEVEL_USED_ARRAY0)
     ((MPROG) ((MLIST) |$Ds_rules0| |$explD0|)
      ((MSETQ) |$Ds_rules0| (($MAKELIST) ((MLIST)) $K 1. |$nn|))
      ((MDO) $R 1. NIL NIL ((MPLUS) |$nn| ((MMINUS) 1.)) NIL
       ((MPROGN) ((MSETQ) ((|$Ds_rules0| ARRAY) $R) ((MLIST)))
        ((MDO) $S ((MPLUS) $R 1.) NIL NIL |$nn| NIL
         ((MPROGN) ((MSETQ) ((|$explD0| ARRAY) $R $S) 0.)
          ((MDOIN) $NR_PQ (($LEVEL_USED_ARRAY0 ARRAY) $R) NIL NIL NIL
           NIL
           ((MDOIN) $NS_PQ (($LEVEL_USED_ARRAY0 ARRAY) $S) NIL NIL NIL
            NIL
            ((MSETQ) ((|$explD0| ARRAY) $R $S)
             ((MPLUS) ((|$explD0| ARRAY) $R $S)
              ((MTIMES) (($L) $R $NR_PQ) (($L) $S $NS_PQ)
               ((|$ll|) $R $NR_PQ $S $NS_PQ))))))
          ((MSETQ) ((|$Ds_rules0| ARRAY) $R)
           (($ENDCONS)
            ((MEQUAL) ((|$d|) $R $S) ((|$explD0| ARRAY) $R $S))
            ((|$Ds_rules0| ARRAY) $R)))
          |$end_s_loop|))
        |$end_r_loop|))
      ((MRETURN) |$Ds_rules0|)))
    MEXPR) 
(DEFPROP |$compute_Ds| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$compute_Ds|) $LEVEL_USED_ARRAY0) $FUNCTIONS) 
(DEFPROP |%compute_Ds| |$compute_Ds| NOUN) 
(DSKSETQ $WICK '$WICK) 
(DEFPROP $WICK %WICK VERB) 
(MDEFPROP $WICK
    ((LAMBDA) ((MLIST) |$list_Nr0|)
     ((MPROG) ((MLIST) |$nn0| |$Nr0| $WICK00 $WICK0 $CO0)
      ((MSETQ) |$nn0| (($LENGTH) |$list_Nr0|))
      ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) 1.))
      ((MSETQ) $WICK00
       ((MQUOTIENT) ((MEXPT) ((|$s| ARRAY) 1.) |$Nr0|)
        ((MFACTORIAL) |$Nr0|)))
      ((MDO) $R 2. NIL NIL |$nn0| NIL
       ((MPROGN) ((MSETQ) $WICK0 0.)
        ((MSETQ) |$Nr0| ((|$list_Nr0| ARRAY) $R))
        ((MDO) $NR |$Nr0| ((MMINUS) 1.) NIL 0. NIL
         ((MPROGN) ((MSETQ) $CO0 (($RATCOEF) $WICK00 (($X) $R) $NR))
          ((MCOND) ((MNOT) ((MEQUAL) $CO0 0.))
           ((MSETQ) $WICK0
            ((MPLUS) $WICK0
             ((MTIMES)
              ((MQUOTIENT) 1.
               ((MFACTORIAL) ((MPLUS) |$Nr0| ((MMINUS) $NR))))
              $CO0
              ((MEXPT) ((|$s| ARRAY) $R)
               ((MPLUS) |$Nr0| ((MMINUS) $NR))))))
           T $FALSE)))
        ((MSETQ) $WICK00 $WICK0)))
      ((MRETURN) $WICK00)))
    MEXPR) 
(DEFPROP $WICK $ANY FUNCTION-MODE) 
(ADD2LNC '(($WICK) |$list_Nr0|) $FUNCTIONS) 
(DEFPROP %WICK $WICK NOUN) 
(DEFPROP $DO_ALL_TERM %DO_ALL_TERM VERB) 
(MDEFPROP $DO_ALL_TERM
    ((LAMBDA) ((MLIST) $INT0 $LEVELS_POWERS0 |$Ks_rules0| |$Ds_rules0|)
     ((MPROG) ((MLIST) $EXPL_INT0 $NLEVELS0)
      (($PRINT) "in computing 'Z' (do_all_term)")
      ((MSETQ) $EXPL_INT0 $INT0)
      ((MDO) $R 1. NIL NIL |$nn| NIL
       ((MPROGN)
        ((MCOND) |$dbg_all_terms|
         (($PRINT)
          "in computing 'Z' (do_all_term) doing all terms for particle"
          $R)
         T $FALSE)
        ((MSETQ) $EXPL_INT0
         (($EV) $EXPL_INT0 ((|$Ks_rules0| ARRAY) $R)
          ((|$Ds_rules0| ARRAY) $R)))
        ((MSETQ) $NLEVELS0 (($LENGTH) (($LEVELS_POWERS0 ARRAY) $R)))
        ((MCOND) |$dbg_all_terms|
         (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)
        ((MDO) $L0 1. 2. NIL $NLEVELS0 NIL
         ((MPROGN)
          ((MCOND) |$dbg_all_terms|
           (($PRINT) " project to"
            (($L) $R
             ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
            "^"
            ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
             ((MPLUS) $L0 1.)))
           T $FALSE)
          ((MSETQ) $EXPL_INT0
           (($RATCOEF) $EXPL_INT0
            (($L) $R
             ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R) $L0))
            ((MQAPPLY ARRAY) (($LEVELS_POWERS0 ARRAY) $R)
             ((MPLUS) $L0 1.))))
          ((MCOND) |$dbg_all_terms|
           (($PRINT) "r=" $R "expl_int0=" $EXPL_INT0) T $FALSE)))))
      ((MRETURN) $EXPL_INT0)))
    MEXPR) 
(DEFPROP $DO_ALL_TERM $ANY FUNCTION-MODE) 
(ADD2LNC '(($DO_ALL_TERM) $INT0 $LEVELS_POWERS0 |$Ks_rules0|
           |$Ds_rules0|)
         $FUNCTIONS) 
(DEFPROP %DO_ALL_TERM $DO_ALL_TERM NOUN) 
(DEFPROP $STATE2MATRIX %STATE2MATRIX VERB) 
(MDEFPROP $STATE2MATRIX
    ((LAMBDA) ((MLIST) $STATE0 |$MaxLevel0|)
     ((MPROG) ((MLIST) $MAT0 $STATE00) ((MSETQ) $STATE00 $STATE0)
      ((MSETQ) $MAT0
       (($ZEROMATRIX) ((MPLUS) |$MaxLevel0| 1.)
        ((MPLUS) |$MaxLevel0| 1.)))
      ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
       ((MDO) $IQ $IP NIL NIL |$MaxLevel0| NIL
        ((MPROGN)
         ((MSETQ) (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))
          (($HIPOW) $STATE0 (($P) $IP $IQ)))
         ((MSETQ) $STATE00
          ((MQUOTIENT) $STATE00
           ((MEXPT) (($P) $IP $IQ)
            (($MAT0 ARRAY) ((MPLUS) $IP 1.) ((MPLUS) $IQ 1.))))))))
      ((MDO) $IP 0. NIL NIL |$MaxLevel0| NIL
       ((MDO) $IQ 0. NIL NIL ((MPLUS) $IP ((MMINUS) 1.)) NIL
        ((MPROGN)
         ((MSETQ) (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
          ((MPLUS) (($MAT0 ARRAY) ((MPLUS) $IQ 1.) ((MPLUS) $IP 1.))
           (($HIPOW) $STATE0 (($P) $IP $IQ))))
         ((MSETQ) $STATE00
          ((MQUOTIENT) $STATE00
           ((MEXPT) (($P) $IP $IQ) (($HIPOW) $STATE0 (($P) $IP $IQ))))))))
      ((MCOND) ((MNOT) (($NUMBERP) $STATE00))
       (($ERROR) "In state2matrix missing some contributions in"
        $STATE0 "since we are left with" $STATE00 "after analysis")
       T $FALSE)
      ((MRETURN) (($COPYMATRIX) $MAT0))))
    MEXPR) 
(DEFPROP $STATE2MATRIX $ANY FUNCTION-MODE) 
(ADD2LNC '(($STATE2MATRIX) $STATE0 |$MaxLevel0|) $FUNCTIONS) 
(DEFPROP %STATE2MATRIX $STATE2MATRIX NOUN) 
(DEFPROP |$take_derivative_wrt_lambdaV1|
         |%take_derivative_wrt_lambdaV1| VERB) 
(MDEFPROP |$take_derivative_wrt_lambdaV1|
    ((LAMBDA) ((MLIST) $NR0 $LEVEL0 $INDEX0 $TERM0)
     ((MPROG)
      ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0 $NPOW0
       $OP0)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
       ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
       ((MSETQ) $TERM00 $TERM0))
      ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $NEWTERM00 0.)
        ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0))
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MSETQ) $OP0 (($INPART) $FAC0 0.))
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MCOND) ((MGREATERP) $NPOW0 2.)
            (($ERROR)
             "la() has one index and it cannot occour with a power bigger than 2! term="
             $TERM00)
            T
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$l|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$ll|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
             ((MEXPT) ((MMINUS) 1.) $LEVEL0)
             ((MFACTORIAL)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
             ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LAK)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$laSk|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
              $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LALA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$ll|)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
             ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
             ((MFACTORIAL)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
             ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
              ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $KLA)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$Skla|)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LALA)
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA2)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) 2. $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          |$end_pow_op|)
         T
         ((MCOND) $ISOP0
          ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$l|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0) $TERM00
              $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) $LEVEL0)
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LAK)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$laSk|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
               $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LA2)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) 2.
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $KLA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$Skla|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
               $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MPROGN)
             ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
              ((MSETQ) $NEWTERM00 (($SUBSTINPART) |$Dim| $TERM00 $NF0))
              T
              ((MPROGN)
               ((MSETQ) $NEWTERM00 (($SUBSTINPART) 1. $TERM00 $NF0))
               ((MSETQ) $NEWTERM00
                (($SUBSTITUTE) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                 $NEWTERM00))))
             |$end_lambda|)
            T $FALSE)
           |$end_if_op|)
          T $FALSE))
        ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
      ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_lambdaV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_lambdaV1|) $NR0 $LEVEL0 $INDEX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_lambdaV1|
         |$take_derivative_wrt_lambdaV1| NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA %TAKE_DERIVATIVE_WRT_LAMBDA VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA
    ((LAMBDA) ((MLIST) $NR0 $LEVEL0 $INDEX0 $TERM0)
     ((MPROG)
      ((MLIST) $FAC0 $NFAC0 $DER0 $NEWTERM00 $TERM00 $ISOP0 $NPOW0
       $OP0)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "*")))
       ((MSETQ) $TERM00 ((MTIMES) |$$tdwl$| $TERM0)) T
       ((MSETQ) $TERM00 $TERM0))
      ((MSETQ) $NFAC0 (($LENGTH) $TERM00)) ((MSETQ) $DER0 0.)
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $NEWTERM00 0.)
        ((MSETQ) $FAC0 (($INPART) $TERM00 $NF0)) ((MSETQ) $NPOW0 1.)
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_lambda| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MSETQ) $OP0 (($INPART) $FAC0 0.))
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MCOND) ((MGREATERP) $NPOW0 2.)
            (($ERROR)
             "la() has one index and it cannot occour with a power bigger than 2! term="
             $TERM00)
            T
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0 (($SUBSTINPART) 1. $TERM00 $NF0)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0))))
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 |$l|)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             ((|$Sk|) $NR0 $LEVEL0 $INDEX0)))
           T $FALSE)
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 ((MLIST) |$ll| $LAK |$laSk| $LALA))
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MPROGN)
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0
              (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
               $NF0 2.)))
            ((MCOND) ((MEQUAL) $OP0 |$ll|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               ((MEXPT) ((MMINUS) 1.) $LEVEL0)
               ((MFACTORIAL)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
               ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LAK)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 |$laSk|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LALA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)))
             T $FALSE)
            |$end_lambda_other|)
           T $FALSE)
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 ((MLIST) |$ll| $KLA |$Skla| $LALA))
            ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
           ((MPROGN)
            ((MSETQ) $NEWTERM00
             ((MTIMES) $NPOW0
              (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
               $NF0 2.)))
            ((MCOND) ((MEQUAL) $OP0 |$ll|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
               ((MFACTORIAL)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
               ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
                ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $KLA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 |$Skla|)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)))
             T $FALSE)
            ((MCOND) ((MEQUAL) $OP0 $LALA)
             ((MSETQ) $NEWTERM00
              ((MTIMES) $NEWTERM00
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)))
             T $FALSE)
            |$end_other_la|)
           T $FALSE)
          ((MCOND)
           ((MAND) ((MEQUAL) $OP0 $LA2)
            ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
            ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
           ((MSETQ) $NEWTERM00
            ((MTIMES) 2. $NPOW0
             (($SUBSTINPART) ((MPLUS) $NPOW0 ((MMINUS) 1.)) $TERM00
              $NF0 2.)
             (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)))
           T $FALSE)
          |$end_pow_op|)
         T
         ((MCOND) $ISOP0
          ((MPROGN) ((MSETQ) $OP0 (($INPART) $FAC0 0.))
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$l|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART) ((|$Sk|) $NR0 $LEVEL0 $INDEX0) $TERM00
              $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) $LEVEL0)
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) $NR0 (($INPART) $FAC0 3.))
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 4.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LAK)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              (($K) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$laSk|)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) (($SUBSTINPART) 1. $TERM00 $NF0)
              ((|$Sk|) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.)
               $INDEX0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 3.) (($INPART) $FAC0 4.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LA2)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES) 2.
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$ll|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             ((MTIMES)
              (($SUBSTINPART)
               (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
                $INDEX0)
               $TERM00 $NF0)
              ((MEXPT) ((MMINUS) 1.) (($INPART) $FAC0 2.))
              ((MFACTORIAL)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.) ((MMINUS) 1.)))
              ((MEXPT) (($XX) (($INPART) $FAC0 1.) $NR0)
               ((MPLUS) $LEVEL0 (($INPART) $FAC0 2.)))))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $KLA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($K) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 |$Skla|)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              ((|$Sk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
               $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) $OP0 $LALA)
             ((MEQUAL) (($INPART) $FAC0 3.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 4.) $LEVEL0))
            ((MSETQ) $NEWTERM00
             (($SUBSTINPART)
              (($LA) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.) $INDEX0)
              $TERM00 $NF0))
            T $FALSE)
           ((MCOND)
            ((MAND) ((MEQUAL) (($INPART) $FAC0 0.) $LA)
             ((MEQUAL) (($INPART) $FAC0 1.) $NR0)
             ((MEQUAL) (($INPART) $FAC0 2.) $LEVEL0))
            ((MPROGN)
             ((MCOND) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
              ((MSETQ) $NEWTERM00 (($SUBSTINPART) |$Dim| $TERM00 $NF0))
              T
              ((MPROGN)
               ((MSETQ) $NEWTERM00 (($SUBSTINPART) 1. $TERM00 $NF0))
               ((MSETQ) $NEWTERM00
                (($SUBSTITUTE) ((MEQUAL) (($INPART) $FAC0 3.) $INDEX0)
                 $NEWTERM00))))
             |$end_lambda|)
            T $FALSE)
           |$end_if_op|)
          T $FALSE))
        ((MSETQ) $DER0 ((MPLUS) $DER0 $NEWTERM00))))
      ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_LAMBDA $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL0 $INDEX0 $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_LAMBDA $TAKE_DERIVATIVE_WRT_LAMBDA NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR
         %TAKE_DERIVATIVE_WRT_SCALAR_PAIR VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR
    ((LAMBDA) ((MLIST) $NR0 $LEVEL10 $LEVEL20 $TERM0)
     ((MPROG) ((MLIST) |$newII0| $TMP_DER0 $DER0 $DER00 $LDER00)
      ((MSETQ) |$newII0| (($CONCAT) |$ii| |$NIused|))
      ((MSETQ) |$NIused| ((MPLUS) |$NIused| 1.)) ((MSETQ) $DER0 0.)
      ((MCOND) ((MGREATERP) $LEVEL10 0.)
       ((MSETQ) $DER00
        (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL10 |$newII0| $TERM0))
       T ((MSETQ) $DER00 ((MTIMES) (($K) $NR0 0. |$newII0|) $TERM0)))
      ((MCOND) ((MEQUAL) $DER00 0.) ((MRETURN) 0.) T $FALSE)
      ((MSETQ) $DER00 (($CONTRACT_PAIRS) $DER00))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $DER00 0.) "+"))
       ((MPROGN) ((MSETQ) $LDER00 (($LENGTH) $DER00))
        ((MDO) $NT0 1. NIL NIL $LDER00 NIL
         ((MPROGN)
          ((MCOND) |$dbg_wrt_pair|
           (($PRINT) "    take der of" (($INPART) $DER00 $NT0)
            "wrt lambda(" $NR0 $LEVEL20 |$newII0| ")")
           T $FALSE)
          ((MSETQ) $TMP_DER0
           (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0|
            (($INPART) $DER00 $NT0)))
          ((MSETQ) $DER0 ((MPLUS) $DER0 (($CONTRACT_PAIRS) $TMP_DER0))))))
       T
       ((MPROGN)
        ((MCOND) |$dbg_wrt_pair|
         (($PRINT) "    SINGLE term: take der of" $DER00 "wrt lambda("
          $NR0 $LEVEL20 |$newII0| ")")
         T $FALSE)
        ((MSETQ) $DER0
         (($TAKE_DERIVATIVE_WRT_LAMBDA) $NR0 $LEVEL20 |$newII0| $DER00))))
      ((MSETQ) $DER0 (($CONTRACT_PAIRS) $DER0)) ((MRETURN) $DER0)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_SCALAR_PAIR $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0 $LEVEL10 $LEVEL20
           $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_SCALAR_PAIR
         $TAKE_DERIVATIVE_WRT_SCALAR_PAIR NOUN) 
(DEFPROP $TAKE_DERIVATIVE_WRT_STATE %TAKE_DERIVATIVE_WRT_STATE VERB) 
(MDEFPROP $TAKE_DERIVATIVE_WRT_STATE
    ((LAMBDA) ((MLIST) $NR0 $ONE_STATE_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) $MAX_USED_LEVEL0 |$Der0| |$tmp_Der0|)
      ((MSETQ) $MAX_USED_LEVEL0 (($LENGTH) $ONE_STATE_IN_MATRIX0))
      ((MSETQ) |$Der0| $TERM0)
      ((MDO) $L0 1. NIL NIL $MAX_USED_LEVEL0 NIL
       ((MDO) $C0 $L0 NIL NIL $MAX_USED_LEVEL0 NIL
        ((MCOND)
         ((MGREATERP) (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) 0.)
         ((MPROGN)
          ((MDO) $N_PQ 1. NIL NIL
           (($ONE_STATE_IN_MATRIX0 ARRAY) $L0 $C0) NIL
           ((MPROGN) ((MSETQ) |$tmp_Der0| 0.)
            ((MCOND) (($IS) ((MEQUAL) (($INPART) |$Der0| 0.) "+"))
             ((MPROGN)
              ((MDOIN) $T0 |$Der0| NIL NIL NIL NIL
               ((MSETQ) |$tmp_Der0|
                ((MPLUS) |$tmp_Der0|
                 (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
                  ((MPLUS) $L0 ((MMINUS) 1.))
                  ((MPLUS) $C0 ((MMINUS) 1.)) $T0))))
              ((MSETQ) |$Der0| |$tmp_Der0|))
             T
             ((MSETQ) |$Der0|
              (($TAKE_DERIVATIVE_WRT_SCALAR_PAIR) $NR0
               ((MPLUS) $L0 ((MMINUS) 1.)) ((MPLUS) $C0 ((MMINUS) 1.))
               |$Der0|)))))
          |$end_loop_c0|)
         T $FALSE)))
      ((MRETURN) |$Der0|)))
    MEXPR) 
(DEFPROP $TAKE_DERIVATIVE_WRT_STATE $ANY FUNCTION-MODE) 
(ADD2LNC '(($TAKE_DERIVATIVE_WRT_STATE) $NR0 $ONE_STATE_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP %TAKE_DERIVATIVE_WRT_STATE $TAKE_DERIVATIVE_WRT_STATE NOUN) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV1|
         |%take_derivative_wrt_scalar_stateSV1| VERB) 
(MDEFPROP |$take_derivative_wrt_scalar_stateSV1|
    ((LAMBDA) ((MLIST) $SCALARS_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) |$der0| $ZM0) ((MSETQ) |$der0| $TERM0)
      ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
      ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
       ((MCOND)
        ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
        ((MPROGN)
         ((MCOND) |$dbg_scalars|
          (($PRINT) "nr0=" $NR0 "out of"
           (($LENGTH) $SCALARS_IN_MATRIX0))
          T $FALSE)
         ((MSETQ) |$tmp_DER0| 0.)
         ((MCOND) (($IS) ((MEQUAL) (($INPART) |$der0| 0.) "+"))
          ((MPROGN)
           (($PRINT) "before length(DER0) is" (($LENGTH) |$der0|))
           ((MDOIN) $T0 |$der0| NIL NIL NIL NIL
            ((MSETQ) |$tmp_DER0|
             ((MPLUS) |$tmp_DER0|
              (($TAKE_DERIVATIVE_WRT_STATE) $NR0
               (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $T0))))
           ((MSETQ) |$der0| |$tmp_DER0|) |$end_nr_loop|)
          T
          ((MPROGN)
           ((MCOND) |$dbg_scalars|
            (($PRINT) "SINGLE term " |$der0| "derivative wrt r=" $NR0
             "and" (($SCALARS_IN_MATRIX0 ARRAY) $NR0) "with nr=" $NR0)
            T $FALSE)
           ((MSETQ) |$der0|
            (($TAKE_DERIVATIVE_WRT_STATE) $NR0
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
           |$end_single|)))
        T $FALSE))
      ((MRETURN) |$der0|)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_scalar_stateSV1|) $SCALARS_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_scalar_stateSV1|
         |$take_derivative_wrt_scalar_stateSV1| NOUN) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV2|
         |%take_derivative_wrt_scalar_stateSV2| VERB) 
(MDEFPROP |$take_derivative_wrt_scalar_stateSV2|
    ((LAMBDA) ((MLIST) $SCALARS_IN_MATRIX0 $TERM0)
     ((MPROG) ((MLIST) |$der0| $ZM0 $NT0 |$tmp_DER0| $LT0)
      ((MSETQ) |$der0| 0.) ((MSETQ) $ZM0 (($ZEROMATRIX) 1. 1.))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $TERM0 0.) "+"))
       ((MPROGN) ((MSETQ) $LT0 (($LENGTH) $TERM0))
        (($PRINT) "in take_derivative_wrt_scalar_stateSV2 acting on"
         $LT0 "terms")
        ((MDO) $NT0 1. NIL NIL $LT0 NIL
         ((MPROGN)
          ((MCOND) |$dbg_wrt_states|
           (($PRINT) "in take_derivative_wrt_scalar_stateSV2 EXAM term"
            $NT0 "out of" $LT0 "now there are"
            ((MCOND) ((MNOT) (($NUMBERP) |$der0|)) (($LENGTH) |$der0|)
             T 0.)
            "terms")
           T
           ((MCOND) ((MEQUAL) (($MOD) $NT0 100.) 1.)
            (($PRINT)
             "in take_derivative_wrt_scalar_stateSV2 EXAM term" $NT0
             "(step 100) out of" $LT0)
            T $FALSE))
          ((MSETQ) |$NIused| 0.)
          ((MSETQ) |$tmp_DER0| (($PART) $TERM0 $NT0))
          ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
           ((MCOND)
            ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
            ((MPROGN)
             ((MSETQ) |$tmp_DER0|
              (($TAKE_DERIVATIVE_WRT_STATE) $NR0
               (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$tmp_DER0|))
             |$end_nr_loop|)
            T $FALSE))
          ((MSETQ) |$der0| ((MPLUS) |$der0| |$tmp_DER0|))
          |$end_t0_loop|)))
       T
       ((MPROGN) ((MSETQ) |$der0| $TERM0)
        ((MDO) $NR0 1. NIL NIL (($LENGTH) $SCALARS_IN_MATRIX0) NIL
         ((MCOND)
          ((MNOT) ((MEQUAL) (($SCALARS_IN_MATRIX0 ARRAY) $NR0) $ZM0))
          ((MPROGN)
           ((MCOND) |$dbg_wrt_states|
            (($PRINT)
             "in take_derivative_wrt_scalar_stateSV2 SINGLE term "
             |$der0| "derivative wrt r=" $NR0 "and"
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0))
            T $FALSE)
           ((MSETQ) |$der0|
            (($TAKE_DERIVATIVE_WRT_STATE) $NR0
             (($SCALARS_IN_MATRIX0 ARRAY) $NR0) |$der0|))
           |$end_single|)
          T $FALSE))))
      ((MRETURN) |$der0|)))
    MEXPR) 
(DEFPROP |$take_derivative_wrt_scalar_stateSV2| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$take_derivative_wrt_scalar_stateSV2|) $SCALARS_IN_MATRIX0
           $TERM0)
         $FUNCTIONS) 
(DEFPROP |%take_derivative_wrt_scalar_stateSV2|
         |$take_derivative_wrt_scalar_stateSV2| NOUN) 
(DEFPROP $CONTRACT_PAIRS_IN_ONE_TERM %CONTRACT_PAIRS_IN_ONE_TERM VERB) 
(MDEFPROP $CONTRACT_PAIRS_IN_ONE_TERM
    ((LAMBDA) ((MLIST) $UTERM0)
     ((MPROG)
      ((MLIST) $UTERM00 $CTERM0 $LIST_INDEX_FACS0 $FAC0 $ISOP0 $NPOW0
       $OP0 $IND0 $NFAC0 $NR0 $NS0)
      ((MSETQ) $UTERM00 $UTERM0)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
       ((MSETQ) $UTERM00 ((MTIMES) $$$QW$$ $UTERM0)) T $FALSE)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $UTERM00 0.) "*")))
       ((MRETURN) $UTERM0) T $FALSE)
      ((MSETQ) $NFAC0 (($LENGTH) $UTERM00)) ((MSETQ) $CTERM0 1.)
      ((MSETQ) $LIST_INDEX_FACS0 ((MLIST)))
      ((MDO) $NF0 1. NIL NIL $NFAC0 NIL
       ((MPROGN) ((MSETQ) $FAC0 (($INPART) $UTERM00 $NF0))
        ((MSETQ) $ISOP0
         ((MNOT) ((MOR) (($NUMBERP) $FAC0) (($ATOM) $FAC0))))
        ((MCOND) |$dbg_wrt_contract| (($PRINT) "      Exam" $FAC0) T
         $FALSE)
        ((MCOND)
         ((MAND) $ISOP0 (($IS) ((MEQUAL) (($INPART) $FAC0 0.) "^"))
          ((MNOT) (($ATOM) (($INPART) $FAC0 1.))))
         ((MPROGN) ((MSETQ) $NPOW0 (($INPART) $FAC0 2.))
          ((MSETQ) $OP0 (($INPART) $FAC0 1. 0.))
          ((MCOND)
           ((MAND) (($MEMBER) $OP0 |$objects_with_index|)
            ((MNOT) ((MEQUAL) $NPOW0 2.)))
           (($ERROR) "the power must be 2!! wrong term=" $UTERM0) T
           $FALSE)
          ((MCOND) ((MNOT) (($MEMBER) $OP0 |$objects_with_index|))
           ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 $FAC0)) T $FALSE)
          ((MSETQ) $FAC0 (($INPART) $FAC0 1.))
          ((MCOND) ((MEQUAL) $OP0 $LA)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             (($LA2) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE)
          ((MCOND) ((MEQUAL) $OP0 |$Sk|)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             ((|$SkSk|) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE)
          ((MCOND) ((MEQUAL) $OP0 $K)
           ((MSETQ) $CTERM0
            ((MTIMES) $CTERM0
             (($KK) (($INPART) $FAC0 1.) (($INPART) $FAC0 2.)
              (($INPART) $FAC0 1.) (($INPART) $FAC0 2.))))
           T $FALSE))
         T
         ((MCOND)
          ((MAND) $ISOP0
           (($MEMBER) (($INPART) $FAC0 0.) |$objects_with_index|))
          ((MPROGN) ((MSETQ) $IND0 (($INPART) $FAC0 3.))
           ((MCOND)
            ((MNOT)
             (($IS) ((MEQUAL) (($ASSOC) $IND0 $LIST_INDEX_FACS0) NIL)))
            ((MPROGN)
             ((MSETQ) $OTHERFAC0 (($ASSOC) $IND0 $LIST_INDEX_FACS0))
             ((MSETQ) $NR0 (($INPART) $FAC0 1.))
             ((MSETQ) $NS0 (($INPART) $OTHERFAC0 1.))
             ((MCOND) ((MLEQP) $NR0 $NS0)
              ((MSETQ) $CTERM0
               ((MTIMES) $CTERM0
                ((MQAPPLY)
                 (($CONCAT) (($INPART) $FAC0 0.)
                  (($INPART) $OTHERFAC0 0.))
                 $NR0 (($INPART) $FAC0 2.) $NS0
                 (($INPART) $OTHERFAC0 2.))))
              T
              ((MSETQ) $CTERM0
               ((MTIMES) $CTERM0
                ((MQAPPLY)
                 (($CONCAT) (($INPART) $OTHERFAC0 0.)
                  (($INPART) $FAC0 0.))
                 $NS0 (($INPART) $OTHERFAC0 2.) $NR0
                 (($INPART) $FAC0 2.)))))
             ((MSETQ) $LIST_INDEX_FACS0
              (($DELETE) ((MEQUAL) $IND0 $OTHERFAC0) $LIST_INDEX_FACS0)))
            T
            ((MSETQ) $LIST_INDEX_FACS0
             (($CONS) ((MEQUAL) $IND0 $FAC0) $LIST_INDEX_FACS0))))
          T ((MSETQ) $CTERM0 ((MTIMES) $FAC0 $CTERM0))))
        |$end_fac_loop|))
      ((MDOIN) $AT0 $LIST_INDEX_FACS0 NIL NIL NIL NIL
       ((MSETQ) $CTERM0 ((MTIMES) $CTERM0 (($RHS) $AT0))))
      ((MCOND) (($IS) ((MEQUAL) (($INPART) $UTERM0 0.) "^"))
       ((MSETQ) $CTERM0 ((MQUOTIENT) $CTERM0 $$$QW$$)) T $FALSE)
      ((MRETURN) $CTERM0)))
    MEXPR) 
(DEFPROP $CONTRACT_PAIRS_IN_ONE_TERM $ANY FUNCTION-MODE) 
(ADD2LNC '(($CONTRACT_PAIRS_IN_ONE_TERM) $UTERM0) $FUNCTIONS) 
(DEFPROP %CONTRACT_PAIRS_IN_ONE_TERM $CONTRACT_PAIRS_IN_ONE_TERM NOUN) 
(DEFPROP $CONTRACT_PAIRS %CONTRACT_PAIRS VERB) 
(MDEFPROP $CONTRACT_PAIRS
    ((LAMBDA) ((MLIST) |$utermS0|)
     ((MPROG) ((MLIST) $SUM0)
      ((MCOND) (($IS) ((MEQUAL) (($INPART) |$utermS0| 0.) "+"))
       ((MPROGN) ((MSETQ) $SUM0 0.)
        ((MDOIN) $UT0 |$utermS0| NIL NIL NIL NIL
         ((MSETQ) $SUM0
          ((MPLUS) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) $UT0)))))
       T ((MSETQ) $SUM0 (($CONTRACT_PAIRS_IN_ONE_TERM) |$utermS0|)))
      ((MRETURN) $SUM0)))
    MEXPR) 
(DEFPROP $CONTRACT_PAIRS $ANY FUNCTION-MODE) 
(ADD2LNC '(($CONTRACT_PAIRS) |$utermS0|) $FUNCTIONS) 
(DEFPROP %CONTRACT_PAIRS $CONTRACT_PAIRS NOUN) 
(DEFPROP $TRUE_XX %TRUE_XX VERB) 
(MDEFPROP $TRUE_XX
    ((LAMBDA) ((MLIST) $R $S)
     ((MQUOTIENT) 1. ((MPLUS) (($X) $R) ((MMINUS) (($X) $S)))))
    MEXPR) 
(DEFPROP $TRUE_XX $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_XX) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_XX $TRUE_XX NOUN) 
(DEFPROP |$otherN| |%otherN| VERB) 
(MDEFPROP |$otherN|
    ((LAMBDA) ((MLIST) $M $N)
     ((MCOND)
      ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 2.))
       ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 2.)))
      3. T
      ((MCOND)
       ((MOR) ((MAND) ((MEQUAL) $M 1.) ((MEQUAL) $N 3.))
        ((MAND) ((MEQUAL) $N 1.) ((MEQUAL) $M 3.)))
       2. T
       ((MCOND)
        ((MOR) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.))
         ((MAND) ((MEQUAL) $N 2.) ((MEQUAL) $M 3.)))
        1. T $FALSE))))
    MEXPR) 
(DEFPROP |$otherN| $BOOLEAN FUNCTION-MODE) 
(ADD2LNC '((|$otherN|) $M $N) $FUNCTIONS) 
(DEFPROP |%otherN| |$otherN| NOUN) 
(DEFPROP $COMPUTE_PP3 %COMPUTE_PP3 VERB) 
(MDEFPROP $COMPUTE_PP3
    ((LAMBDA) ((MLIST) ((MLIST) |$n|))
     ((MPROG)
      ((MDO) $M 1. NIL NIL |$nn| NIL
       ((MDO) $N 1. NIL NIL |$nn| NIL
        ((MCOND) ((MEQUAL) $M $N)
         ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
          ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))) $AP))
         T
         ((MSETQ) (($NUM_PP3 ARRAY) $M $N)
          ((MTIMES) ((MQUOTIENT) ((MQUOTIENT) 1. 2.) $AP)
           ((MPLUS)
            ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) ((|$otherN|) $M $N))))
            ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))))
            ((MMINUS) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $N))))))))))))
    MEXPR) 
(DEFPROP $COMPUTE_PP3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_PP3) ((MLIST) |$n|)) $FUNCTIONS) 
(MDEFPROP $COMPUTE_PP3 T MLEXPRP) 
(DEFPROP %COMPUTE_PP3 $COMPUTE_PP3 NOUN) 
(DEFPROP $PP3ONSHELL %PP3ONSHELL VERB) 
(MDEFPROP $PP3ONSHELL
    ((LAMBDA) ((MLIST) $M $N) (($NUM_PP3 ARRAY) $M $N)) MEXPR) 
(DEFPROP $PP3ONSHELL $ANY FUNCTION-MODE) 
(ADD2LNC '(($PP3ONSHELL) $M $N) $FUNCTIONS) 
(DEFPROP %PP3ONSHELL $PP3ONSHELL NOUN) 
(DEFPROP $TRUE_GF_XX3 %TRUE_GF_XX3 VERB) 
(MDEFPROP $TRUE_GF_XX3
    ((LAMBDA) ((MLIST) $R $S) (($NUM_XX3 ARRAY) $R $S)) MEXPR) 
(DEFPROP $TRUE_GF_XX3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_GF_XX3) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_GF_XX3 $TRUE_GF_XX3 NOUN) 
(DEFPROP $GF_XX3 %GF_XX3 VERB) 
(MDEFPROP $GF_XX3
    ((LAMBDA) ((MLIST) $M $N)
     ((MCOND) ((MEQUAL) $M 1.) |$x1| T
      ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 4.)) 1. T
       ((MCOND) ((MAND) ((MEQUAL) $M 2.) ((MEQUAL) $N 3.)) $X23 T
        |$x3|))))
    MEXPR) 
(DEFPROP $GF_XX3 $ANY FUNCTION-MODE) 
(ADD2LNC '(($GF_XX3) $M $N) $FUNCTIONS) 
(DEFPROP %GF_XX3 $GF_XX3 NOUN) 
(DSKSETQ $COMPUTE_PP4 '$COMPUTE_PP4) 
(DEFPROP $COMPUTE_PP4 %COMPUTE_PP4 VERB) 
(MDEFPROP $COMPUTE_PP4
    ((LAMBDA) ((MLIST) ((MLIST) |$n|))
     ((MPROG)
      ((MDO) $M 1. NIL NIL |$nn| NIL
       ((MSETQ) (($NUM_PP4 ARRAY) $M $M)
        ((MQUOTIENT) ((MPLUS) 1. ((MMINUS) ((|$n| ARRAY) $M))) $AP)))
      ((MSETQ) |$Mu|
       ((MPLUS)
        ((MMINUS) (($SUM) (($NUM_PP4 ARRAY) $M $M) $M 1. |$nn|))
        ((MMINUS) |$Ms|) ((MMINUS) |$Mt|)))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 2.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 2.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Ms|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 3.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 3.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Mt|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 1. 4.)
       (($RATSIMP)
        ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
         ((MPLUS) ((|$n| ARRAY) 1.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
          ((MTIMES) ((MMINUS) $AP) |$Mu|)))))
      ((MSETQ) (($NUM_PP4 ARRAY) 3. 4.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 3.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Ms|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 2. 4.)
       ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
        ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 4.) ((MMINUS) 2.)
         ((MTIMES) ((MMINUS) $AP) |$Mt|))))
      ((MSETQ) (($NUM_PP4 ARRAY) 2. 3.)
       (($RATSIMP)
        ((MTIMES) ((MQUOTIENT) 1. ((MTIMES) 2. $AP))
         ((MPLUS) ((|$n| ARRAY) 2.) ((|$n| ARRAY) 3.) ((MMINUS) 2.)
          ((MTIMES) ((MMINUS) $AP) |$Mu|)))))))
    MEXPR) 
(DEFPROP $COMPUTE_PP4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_PP4) ((MLIST) |$n|)) $FUNCTIONS) 
(MDEFPROP $COMPUTE_PP4 T MLEXPRP) 
(DEFPROP %COMPUTE_PP4 $COMPUTE_PP4 NOUN) 
(DEFPROP $PP4ONSHELL %PP4ONSHELL VERB) 
(MDEFPROP $PP4ONSHELL
    ((LAMBDA) ((MLIST) $M $N) (($NUM_PP4 ARRAY) $M $N)) MEXPR) 
(DEFPROP $PP4ONSHELL $ANY FUNCTION-MODE) 
(ADD2LNC '(($PP4ONSHELL) $M $N) $FUNCTIONS) 
(DEFPROP %PP4ONSHELL $PP4ONSHELL NOUN) 
(DEFPROP $COMPUTE_XX4 %COMPUTE_XX4 VERB) 
(MDEFPROP $COMPUTE_XX4
    ((LAMBDA) ((MLIST))
     ((MPROG) ((MLIST) $GF_X_RULES $EQ_XX40 $SO_X13 $XX4_LIST)
      (($REMARRAY) $NUM_XX4)
      ((MSETQ) $GF_X_RULES
       ((MLIST) ((MEQUAL) (($X) 2.) 1.) ((MEQUAL) (($X) 4.) 0.)))
      ((MSETQ) $EQ_XX40
       ((MLIST) ((MEQUAL) |$Xi| (($XX) 1. 4.))
        ((MEQUAL) |$om|
         ((MQUOTIENT)
          ((MQUOTIENT) ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.))
           (($XX) 1. 3.))
          (($XX) 2. 4.)))))
      ((MSETQ) $EQ_XX40
       ((MLIST) ((MEQUAL) |$Xi| (($X) 1.))
        ((MEQUAL)
         ((MTIMES) ((MQUOTIENT) 1. |$om|) (($XX) 1. 3.) (($XX) 2. 4.))
         ((MTIMES) (($XX) 1. 2.) (($XX) 3. 4.)))))
      ((MSETQ) $EQ_XX40 (($EV) $EQ_XX40 ((MEQUAL) $XX $TRUE_XX)))
      ((MSETQ) $SO_X13
       (($SOLVE) $EQ_XX40 ((MLIST) (($X) 1.) (($X) 3.))))
      ((MSETQ) $XX4_LIST
       (($MAKELIST)
        (($MAKELIST)
         ((MEQUAL) (($NUM_XX4 ARRAY) $R $S) (($TRUE_XX) $R $S)) $S
         ((MPLUS) $R 1.) |$nn|)
        $R 1. ((MPLUS) |$nn| ((MMINUS) 1.))))
      ((MSETQ) $XX4_LIST (($FLATTEN) $XX4_LIST))
      ((MSETQ) $XX4_LIST
       (($RATSIMP) (($EV) $XX4_LIST (($SO_X13 ARRAY) 1.))))
      ((MSETQ) $XX4_LIST (($EV) $XX4_LIST $GF_X_RULES))
      ((MDOIN) $GFXX0 $XX4_LIST NIL NIL NIL NIL
       (($MAP) ":" ((MLIST) (($LHS) $GFXX0)) ((MLIST) (($RHS) $GFXX0))))
      ((MSETQ) |$dx3_dOM| (($DIFF) (($EV) (($X) 3.) $SO_X13) |$om| 1.))
      ((MSETQ) |$dx3_dOM| (($EV) |$dx3_dOM| $GF_X_RULES)) |$xx4_done|))
    MEXPR) 
(DEFPROP $COMPUTE_XX4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($COMPUTE_XX4)) $FUNCTIONS) 
(DEFPROP %COMPUTE_XX4 $COMPUTE_XX4 NOUN) 
(DEFPROP $TRUE_GF_XX4 %TRUE_GF_XX4 VERB) 
(MDEFPROP $TRUE_GF_XX4
    ((LAMBDA) ((MLIST) $R $S) (($NUM_XX4 ARRAY) $R $S)) MEXPR) 
(DEFPROP $TRUE_GF_XX4 $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_GF_XX4) $R $S) $FUNCTIONS) 
(DEFPROP %TRUE_GF_XX4 $TRUE_GF_XX4 NOUN) 
(DEFPROP |$check_cyc_A_234| |%check_cyc_A_234| VERB) 
(MDEFPROP |$check_cyc_A_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($PP) 1. 2.) (($PP) 1. 4.))
        ((MEQUAL) (($PP) 1. 3.) (($PP) 1. 2.))
        ((MEQUAL) (($PP) 1. 4.) (($PP) 1. 3.))
        ((MEQUAL) (($PP) 2. 3.) (($PP) 2. 4.))
        ((MEQUAL) (($PP) 2. 4.) (($PP) 3. 4.))
        ((MEQUAL) (($PP) 3. 4.) (($PP) 2. 3.))
        ((MEQUAL) (($PP) 2. 2.) (($PP) 4. 4.))
        ((MEQUAL) (($PP) 3. 3.) (($PP) 2. 2.))
        ((MEQUAL) (($PP) 4. 4.) (($PP) 3. 3.))
        ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
        ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
        ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_cyc_A_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_cyc_A_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_cyc_A_234| |$check_cyc_A_234| NOUN) 
(DEFPROP |$cyc_A_234| |%cyc_A_234| VERB) 
(MDEFPROP |$cyc_A_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 4.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 1. 4.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 2. 3.) ((MMINUS) (($XX) 2. 4.)))
        ((MEQUAL) (($XX) 2. 4.) ((MMINUS) (($XX) 3. 4.)))
        ((MEQUAL) (($XX) 3. 4.) (($XX) 2. 3.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$cyc_A_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$cyc_A_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%cyc_A_234| |$cyc_A_234| NOUN) 
(DEFPROP |$check_cyc_gfA_234| |%check_cyc_gfA_234| VERB) 
(MDEFPROP |$check_cyc_gfA_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) |$Ms| |$Mu|) ((MEQUAL) |$Mt| |$Ms|)
        ((MEQUAL) |$om| ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_cyc_gfA_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_cyc_gfA_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_cyc_gfA_234| |$check_cyc_gfA_234| NOUN) 
(DEFPROP |$cyc_gfA_234| |%cyc_gfA_234| VERB) 
(MDEFPROP |$cyc_gfA_234|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST)
        ((MEQUAL) |$om| ((MPLUS) 1. ((MMINUS) ((MQUOTIENT) 1. |$om|)))))
       $AMP00)))
    MEXPR) 
(DEFPROP |$cyc_gfA_234| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$cyc_gfA_234|) $AMP00) $FUNCTIONS) 
(DEFPROP |%cyc_gfA_234| |$cyc_gfA_234| NOUN) 
(DEFPROP |$check_swap_A_23| |%check_swap_A_23| VERB) 
(MDEFPROP |$check_swap_A_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
        ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$check_swap_A_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$check_swap_A_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%check_swap_A_23| |$check_swap_A_23| NOUN) 
(DEFPROP |$swap_A_23| |%swap_A_23| VERB) 
(MDEFPROP |$swap_A_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE)
       ((MLIST) ((MEQUAL) (($XX) 1. 2.) (($XX) 1. 3.))
        ((MEQUAL) (($XX) 1. 3.) (($XX) 1. 2.))
        ((MEQUAL) (($XX) 2. 3.) (($XX) 3. 4.))
        ((MEQUAL) (($XX) 3. 4.) (($P) 2. 4.)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$swap_A_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$swap_A_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%swap_A_23| |$swap_A_23| NOUN) 
(DEFPROP |$swap_gfA_23| |%swap_gfA_23| VERB) 
(MDEFPROP |$swap_gfA_23|
    ((LAMBDA) ((MLIST) $AMP00)
     ((MSETQ) $AMP00
      (($PSUBSTITUTE) ((MLIST) ((MEQUAL) |$om| ((MQUOTIENT) 1. |$om|)))
       $AMP00)))
    MEXPR) 
(DEFPROP |$swap_gfA_23| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$swap_gfA_23|) $AMP00) $FUNCTIONS) 
(DEFPROP |%swap_gfA_23| |$swap_gfA_23| NOUN) 
(DEFPROP $TEST_MEASURE %TEST_MEASURE VERB) 
(MDEFPROP $TEST_MEASURE
    ((LAMBDA) ((MLIST) |$l1| |$l2| |$l3| |$l4|)
     ((MPROG) ((MSETQ) |$nn| 4.)
      (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|) (($COMPUTE_XX4))
      ((MSETQ) $GH_00
       ((MQUOTIENT) 1.
        ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
      ((MSETQ) |$tttt_00|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.))
           ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.)))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.))
           ((MQUOTIENT) ((MTIMES) 4. |$Mu|) 2.))))))
      ((MSETQ) |$tttt_00|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
      ((MSETQ) $GH_0P
       (($FACTOR)
        (($EV) $GH_00 ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) (($XX) 1. 2.)
          ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.)) (($XX) 1. 3.)
           (($XX) 2. 4.))))))
      ((MSETQ) |$TTTT_0p|
       (($FACTOR)
        (($EV) |$tttt_00| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) (($XX) 1. 2.)
          ((MTIMES) ((MQUOTIENT) |$om| (($XX) 3. 4.)) (($XX) 1. 3.)
           (($XX) 2. 4.))))))
      ((MSETQ) |$TTTT_pp|
       (($FACTOR)
        (($EV) |$TTTT_0p| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.))))
      ((MSETQ) |$gh_TTT0|
       (($FACTOR)
        (($EV) ((MTIMES) $GH_00 |$tttt_00| $DX3)
         ((MEQUAL) $PP $PP4ONSHELL) ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTT|
       (($EV) |$gh_TTT0| ((MEQUAL) |$Ms| 0.) ((MEQUAL) |$Mt| 0.)))))
    MEXPR) 
(DEFPROP $TEST_MEASURE $ANY FUNCTION-MODE) 
(ADD2LNC '(($TEST_MEASURE) |$l1| |$l2| |$l3| |$l4|) $FUNCTIONS) 
(DEFPROP %TEST_MEASURE $TEST_MEASURE NOUN) 
(DEFPROP $ORDERXX %ORDERXX VERB) 
(MDEFPROP $ORDERXX
    ((LAMBDA) ((MLIST) $R $S)
     ((MCOND) ((MEQUAL) $R $S) 0. T
      ((MCOND) ((MLESSP) $R $S) (($XX) $R $S) T
       ((MMINUS) (($XX) $S $R)))))
    MEXPR) 
(DEFPROP $ORDERXX $ANY FUNCTION-MODE) 
(ADD2LNC '(($ORDERXX) $R $S) $FUNCTIONS) 
(DEFPROP %ORDERXX $ORDERXX NOUN) 
(DEFPROP $ORDERPP %ORDERPP VERB) 
(MDEFPROP $ORDERPP
    ((LAMBDA) ((MLIST) $R $S)
     ((MCOND) ((MLEQP) $R $S) (($PP) $R $S) T (($PP) $S $R)))
    MEXPR) 
(DEFPROP $ORDERPP $ANY FUNCTION-MODE) 
(ADD2LNC '(($ORDERPP) $R $S) $FUNCTIONS) 
(DEFPROP %ORDERPP $ORDERPP NOUN) 
(DEFPROP $TRUE_KK %TRUE_KK VERB) 
(MDEFPROP $TRUE_KK
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) ((MMINUS) 4.) (($ORDERPP) $R $S)))
    MEXPR) 
(DEFPROP $TRUE_KK $ANY FUNCTION-MODE) 
(ADD2LNC '(($TRUE_KK) $R $M $S $N) $FUNCTIONS) 
(DEFPROP %TRUE_KK $TRUE_KK NOUN) 
(DEFPROP |$true_Skk| |%true_Skk| VERB) 
(MDEFPROP |$true_Skk|
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
      (($SUM)
       ((MTIMES) (($ORDERPP) $T $S) ((MEXPT) (($ORDERXX) $R $T) $M)) $T
       1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_Skk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_Skk|) $R $M $S $N) $FUNCTIONS) 
(DEFPROP |%true_Skk| |$true_Skk| NOUN) 
(DEFPROP |$true_kSk| |%true_kSk| VERB) 
(MDEFPROP |$true_kSk|
    ((LAMBDA) ((MLIST) $S $N $R $M)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M ((MMINUS) 1.)))
      (($SUM)
       ((MTIMES) (($ORDERPP) $T $S) ((MEXPT) (($ORDERXX) $R $T) $M)) $T
       1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_kSk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_kSk|) $S $N $R $M) $FUNCTIONS) 
(DEFPROP |%true_kSk| |$true_kSk| NOUN) 
(DEFPROP |$true_SkSk| |%true_SkSk| VERB) 
(MDEFPROP |$true_SkSk|
    ((LAMBDA) ((MLIST) $R $M $S $N)
     ((MTIMES) 4. ((MFACTORIAL) ((MPLUS) $M ((MMINUS) 1.)))
      ((MFACTORIAL) ((MPLUS) $N ((MMINUS) 1.)))
      ((MEXPT) ((MMINUS) 1.) ((MPLUS) $M $N ((MMINUS) 1.)))
      (($SUM)
       (($SUM)
        ((MTIMES) (($ORDERPP) $T $U) ((MEXPT) (($ORDERXX) $R $T) $M)
         ((MEXPT) (($ORDERXX) $S $U) $N))
        $T 1. |$nn|)
       $U 1. |$nn|)))
    MEXPR) 
(DEFPROP |$true_SkSk| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$true_SkSk|) $R $M $S $N) $FUNCTIONS) 
(DEFPROP |%true_SkSk| |$true_SkSk| NOUN) 
(DEFPROP $FROM_STATE_TO_ADDEND_LIST %FROM_STATE_TO_ADDEND_LIST VERB) 
(MDEFPROP $FROM_STATE_TO_ADDEND_LIST
    ((LAMBDA) ((MLIST) $STATE0)
     ((MPROG)
      ((MCOND) ((MEQUAL) $STATE0 1.) ((MRETURN) ((MLIST) 1.)) T $FALSE)
      ((MCOND) ((MNOT) (($IS) ((MEQUAL) (($INPART) $STATE0 0.) "+")))
       ((MRETURN) ((MLIST) $STATE0)) T $FALSE)
      ((MSETQ) $LIST0
       (($MAKELIST) (($INPART) $STATE0 $T) $T 1. (($LENGTH) $STATE0)))
      ((MRETURN) $LIST0)))
    MEXPR) 
(DEFPROP $FROM_STATE_TO_ADDEND_LIST $ANY FUNCTION-MODE) 
(ADD2LNC '(($FROM_STATE_TO_ADDEND_LIST) $STATE0) $FUNCTIONS) 
(DEFPROP %FROM_STATE_TO_ADDEND_LIST $FROM_STATE_TO_ADDEND_LIST NOUN) 
(DEFPROP $EXTRACT_AND_NORMALIZE_COEFFS %EXTRACT_AND_NORMALIZE_COEFFS
         VERB) 
(MDEFPROP $EXTRACT_AND_NORMALIZE_COEFFS
    ((LAMBDA) ((MLIST) $LIST_OF_LISTS_OF_SUBSTATES0)
     ((MPROG) ((MSETQ) $COEFFS_LIST0 ((MLIST)))
      ((MDOIN) $LOF0 $LIST_OF_LISTS_OF_SUBSTATES0 NIL NIL NIL NIL
       ((MPROGN) ((MSETQ) $TMP_LIST0 ((MLIST)))
        ((MDOIN) $S0 $LOF0 NIL NIL NIL NIL
         ((MPROGN) ((MSETQ) $S00 $S0)
          ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
           ((MPROGN) ((MSETQ) $POW0 (($HIPOW) $S00 (($P) 0. $N0)))
            ((MCOND) ((MGREATERP) $POW0 0.)
             ((MSETQ) $S00
              ((MTIMES)
               ((MQUOTIENT) $S00 ((MEXPT) (($P) 0. $N0) $POW0))
               ((MEXPT)
                ((MQUOTIENT) 1.
                 ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                $POW0)))
             T $FALSE)
            ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $N0 0.)))
            ((MCOND) ((MGREATERP) $POW0 0.)
             ((MSETQ) $S00
              ((MTIMES)
               ((MQUOTIENT) $S00 ((MEXPT) (($P) $N0 0.) $POW0))
               ((MEXPT)
                ((MQUOTIENT) 1.
                 ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                $POW0)))
             T $FALSE)))
          ((MDO) $M0 1. NIL NIL |$maxlevel| NIL
           ((MDO) $N0 1. NIL NIL |$maxlevel| NIL
            ((MPROGN) ((MSETQ) $POW0 (($HIPOW) $S00 (($P) $M0 $N0)))
             ((MCOND) ((MGREATERP) $POW0 0.)
              ((MSETQ) $S00
               ((MTIMES)
                ((MQUOTIENT) $S00 ((MEXPT) (($P) $M0 $N0) $POW0))
                ((MEXPT)
                 ((MQUOTIENT)
                  ((MQUOTIENT) ((MMINUS) 1.)
                   ((MFACTORIAL) ((MPLUS) $M0 ((MMINUS) 1.))))
                  ((MFACTORIAL) ((MPLUS) $N0 ((MMINUS) 1.))))
                 $POW0)))
              T $FALSE))))
          ((MCOND)
           ((MOR) ((MNOT) (($NUMBERP) (($REALPART) $S00)))
            ((MNOT) (($NUMBERP) (($IMAGPART) $S00))))
           (($ERROR)
            "extract_and_normalize_coeffs cannot compute normalized coeff from"
            $S0 "left over is" $S00)
           T $FALSE)
          ((MSETQ) $TMP_LIST0 (($ENDCONS) $S00 $TMP_LIST0))))
        ((MSETQ) $COEFFS_LIST0 (($ENDCONS) $TMP_LIST0 $COEFFS_LIST0))))
      ((MRETURN) $COEFFS_LIST0)))
    MEXPR) 
(DEFPROP $EXTRACT_AND_NORMALIZE_COEFFS $ANY FUNCTION-MODE) 
(ADD2LNC '(($EXTRACT_AND_NORMALIZE_COEFFS)
           $LIST_OF_LISTS_OF_SUBSTATES0)
         $FUNCTIONS) 
(DEFPROP %EXTRACT_AND_NORMALIZE_COEFFS $EXTRACT_AND_NORMALIZE_COEFFS
         NOUN) 
(DEFPROP |$amplitudeN4V1| |%amplitudeN4V1| VERB) 
(MDEFPROP |$amplitudeN4V1|
    ((LAMBDA) ((MLIST) $STATES_LIST0)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      ((MSETQ) $AMP0 0.) ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict k \\dot k _symbols_ in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) |$Partials0|
            (($ENDCONS)
             ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4) $LIST_OF_SUBSTATES0
              $PARTIAL_AMP0)
             |$Partials0|))
           ((MSETQ) $AMP0 ((MPLUS) $AMP0 $FINAL_PARTIAL_AMP0)))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$amplitudeN4V1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$amplitudeN4V1|) $STATES_LIST0) $FUNCTIONS) 
(DEFPROP |%amplitudeN4V1| |$amplitudeN4V1| NOUN) 
(DEFPROP |$amplitudeN4V1_list| |%amplitudeN4V1_list| VERB) 
(MDEFPROP |$amplitudeN4V1_list|
    ((LAMBDA) ((MLIST) $STATES_LIST0 $CHECKPOINT_SAVE_FILENAME)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) (($LISTP) $STATES_LIST0))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MPROGN)
        ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
         ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
          ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
           ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
            (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
             $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
             (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
             (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
             "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
            ((MSETQ) $LIST_OF_SUBSTATES0
             ((MLIST)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
              ((MQAPPLY ARRAY)
               (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
            (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
            ((MSETQ) $SL0
             (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
              $LIST_OF_SUBSTATES0))
            ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
            ((MSETQ) $NAS_LIST0
             (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
            ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
            ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
            ((MSETQ) $ULPS0
             ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
            ((MSETQ) $ULPS_LIST0
             (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
            ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
            ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
            ((MSETQ) $EI0
             (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
            ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
            ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
            (($PRINT)
             "Computed the expression on which we must act with derivatives in"
             ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
            ((MSETQ) $PARTIAL_AMP0
             ((MTIMES)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.)
               $NA1)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.)
               $NA2)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.)
               $NA3)
              ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.)
               $NA4)
              ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
            ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
            (($PRINT)
             "Taken the derivatives and computed the partial amplitude in"
             ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $PARTIAL_AMP0)
              |$Partials0|))
            |$end_3_loops|))))
        (($SAVE)
         (($CONCAT) $CHECKPOINT_SAVE_FILENAME "up_to_" (($STRING) $NA1)
          ".lisp")
         $NA1 $STATES_LIST0 |$Partials0|)
        |$end_na1_loop|))
      ((MRETURN) |$Partials0|)))
    MEXPR) 
(DEFPROP |$amplitudeN4V1_list| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$amplitudeN4V1_list|) $STATES_LIST0
           $CHECKPOINT_SAVE_FILENAME)
         $FUNCTIONS) 
(DEFPROP |%amplitudeN4V1_list| |$amplitudeN4V1_list| NOUN) 
(DEFPROP |$gf_amplitudeN4V1| |%gf_amplitudeN4V1| VERB) 
(MDEFPROP |$gf_amplitudeN4V1|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0
            (($RATSIMP)
             (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)
              ((MEQUAL) $XX $TRUE_GF_XX4))))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V1|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V1| |$gf_amplitudeN4V1| NOUN) 
(DEFPROP |$gf_amplitudeN4V2| |%gf_amplitudeN4V2| VERB) 
(MDEFPROP |$gf_amplitudeN4V2|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($RATSIMP) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| |$Mt|))
           ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp the amplitude"
            ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
           ((MSETQ) $MAXNSNT0
            ((MPLUS)
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              (($SUM)
               (($SUM) ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                2. (($LENGTH) (($SL0 ARRAY) $NR0)))
               $NR0 1. |$nn0|))))
           ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
            ((MPROGN)
             ((MSETQ) |$Ms_proj_amp0|
              (($RATCOEF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| $NS0))
             ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
              ((MDO) $NT0 0. NIL NIL
               ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
               ((MPROGN)
                (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                 "terms")
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATCOEF) |$Ms_proj_amp0| |$Mt| $NT0))
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATSIMP)
                  (($EV) |$Mt_Ms_proj_amp0|
                   ((MEQUAL) $XX $TRUE_GF_XX4))))
                ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                 ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                  ((MTIMES) |$Mt_Ms_proj_amp0| ((MEXPT) |$Ms| $NS0)
                   ((MEXPT) |$Mt| $NT0))))))
              T $FALSE)))
           ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude fully gauge fixed in"
            ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp-ed the amplitude in"
            ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6)) "s")
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V2| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V2|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V2| |$gf_amplitudeN4V2| NOUN) 
(DEFPROP |$gf_amplitudeN4V2_1| |%gf_amplitudeN4V2_1| VERB) 
(MDEFPROP |$gf_amplitudeN4V2_1|
    ((LAMBDA)
     ((MLIST) $STATES_LIST0 $LEVELS_LIST0
      |$save_not_gf_partial_amps_flag|)
     ((MPROG) ((MLIST) |$nn0|)
      ((MCOND) ((MNOT) |$compute_pp_loaded|)
       (($ERROR)
        "compute_pp4 and compute_xx4 functions must be available")
       T $FALSE)
      ((MCOND)
       ((MOR) ((MNOT) (($LISTP) $STATES_LIST0))
        ((MNOT) (($LISTP) $LEVELS_LIST0)))
       (($ERROR) "arguments must be list") T $FALSE)
      ((MSETQ) |$nn0| 4.)
      ((MCOND) ((MNOT) ((MEQUAL) (($LENGTH) $STATES_LIST0) |$nn0|))
       (($ERROR) "this function works only for 4 states") T $FALSE)
      (($APPLY) $COMPUTE_PP4 $LEVELS_LIST0)
      (($PRINT)
       "actual on shell values of product of momenta computed")
      (($COMPUTE_XX4)) (($PRINT) "gauge fixed xx computed")
      ((MSETQ) |$Dim| 26.) ((MSETQ) $AMP0 0.)
      ((MSETQ) |$Partials0| ((MLIST)))
      ((MSETQ) $LIST_OF_STATES_IN_LIST_FORM0
       (($MAKELIST) (($FROM_STATE_TO_ADDEND_LIST) $S0) $S0
        $STATES_LIST0))
      ((MSETQ) $LIST_OF_STATE_COEFFS0
       (($EXTRACT_AND_NORMALIZE_COEFFS) $LIST_OF_STATES_IN_LIST_FORM0))
      ((MSETQ) $NO_ADDEDNS0
       (($MAKELIST)
        (($LENGTH) (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) $NS0)) $NS0
        1. |$nn0|))
      ((MSETQ) $OLDT0 (($ELAPSED_REAL_TIME)))
      ((MDO) $NA1 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 1.) NIL
       ((MDO) $NA2 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 2.) NIL
        ((MDO) $NA3 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 3.) NIL
         ((MDO) $NA4 1. NIL NIL (($NO_ADDEDNS0 ARRAY) 4.) NIL
          ((MPROGN) ((MSETQ) $NEWT0 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Doing" $NA1 "/" (($NO_ADDEDNS0 ARRAY) 1.) ","
            $NA2 "/" (($NO_ADDEDNS0 ARRAY) 2.) "," $NA3 "/"
            (($NO_ADDEDNS0 ARRAY) 3.) "," $NA4 "/"
            (($NO_ADDEDNS0 ARRAY) 4.) "," " at time" $NEWT0
            "s, elapsed time" ((MPLUS) $NEWT0 ((MMINUS) $OLDT0)) "s")
           ((MSETQ) $LIST_OF_SUBSTATES0
            ((MLIST)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY)
              (($LIST_OF_STATES_IN_LIST_FORM0 ARRAY) 4.) $NA4)))
           (($PRINT) "Examining" $LIST_OF_SUBSTATES0)
           ((MSETQ) $SL0
            (($MAKELIST) (($STATE2MATRIX) $S0 |$maxlevel|) $S0
             $LIST_OF_SUBSTATES0))
           ((MSETQ) $NAS0 ((|$compute_alphas_no_zmV1|) $SL0))
           ((MSETQ) $NAS_LIST0
            (($MAKELIST) (($NAS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $INT0 (($APPLY) $WICK ((MLIST) $NAS_LIST0)))
           ((MSETQ) $US0 ((|$compute_levels_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS0
            ((|$compute_levels_and_powers_used_no_zmV1|) $SL0))
           ((MSETQ) $ULPS_LIST0
            (($MAKELIST) (($ULPS0 ARRAY) $R) $R 1. |$nn0|))
           ((MSETQ) $KS_RULES0 ((|$compute_Ks_no_zmV1|) $US0))
           ((MSETQ) $DS_RULES0 ((|$compute_Ds|) $US0))
           ((MSETQ) $EI0
            (($DO_ALL_TERM) $INT0 $ULPS_LIST0 $KS_RULES0 $DS_RULES0))
           ((MSETQ) $EX_EI0 (($EXPAND) $EI0))
           ((MSETQ) $INTERMEDIATET0 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Computed the expression on which we must act with derivatives in"
            ((MPLUS) $INTERMEDIATET0 ((MMINUS) $OLDT0)))
           ((MSETQ) $PARTIAL_AMP0
            ((MTIMES)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 1.) $NA1)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 2.) $NA2)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 3.) $NA3)
             ((MQAPPLY ARRAY) (($LIST_OF_STATE_COEFFS0 ARRAY) 4.) $NA4)
             ((|$take_derivative_wrt_scalar_stateSV2|) $SL0 $EX_EI0)))
           ((MSETQ) $INTERMEDIATET1 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Taken the derivatives and computed the partial amplitude in"
            ((MPLUS) $INTERMEDIATET1 ((MMINUS) $INTERMEDIATET0)) "s")
           ((MSETQ) $FINAL_PARTIAL_AMP0
            (($EV) $PARTIAL_AMP0 ((MEQUAL) $KK $TRUE_KK)
             ((MEQUAL) |$Skk| |$true_Skk|)
             ((MEQUAL) |$kSk| |$true_kSk|)
             ((MEQUAL) |$SkSk| |$true_SkSk|)))
           ((MSETQ) $INTERMEDIATET2 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with explict kdot k symbols in"
            ((MPLUS) $INTERMEDIATET2 ((MMINUS) $INTERMEDIATET1)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($EV) $FINAL_PARTIAL_AMP0 ((MEQUAL) $PP $PP4ONSHELL)))
           ((MSETQ) $INTERMEDIATET3 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude with on shell kdot k values in"
            ((MPLUS) $INTERMEDIATET3 ((MMINUS) $INTERMEDIATET2)) "s")
           ((MSETQ) $FINAL_PARTIAL_GF_ON_SHELL_AMP0
            (($RATEXPAND) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| |$Mt|))
           ((MSETQ) $INTERMEDIATET4 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratexpand the amplitude"
            ((MPLUS) $INTERMEDIATET4 ((MMINUS) $INTERMEDIATET3))
            "s with" (($LENGHT) $FINAL_PARTIAL_GF_ON_SHELL_AMP0)
            "terms")
           ((MSETQ) $FINAL_PARTIAL_GF_AMP0 0.)
           ((MSETQ) $MAXNSNT0
            ((MPLUS)
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              ((MPLUS) |$l1| |$l2| |$l3| |$l4|))
             ((MTIMES) ((MQUOTIENT) 1. 2.)
              (($SUM)
               (($SUM) ((MQAPPLY ARRAY) (($SL0 ARRAY) $NR0) 1. $L0) $L0
                2. (($LENGTH) (($SL0 ARRAY) $NR0)))
               $NR0 1. |$nn0|))))
           ((MDO) $NS0 0. NIL NIL $MAXNSNT0 NIL
            ((MPROGN)
             ((MSETQ) |$Ms_proj_amp0|
              (($COEFF) $FINAL_PARTIAL_GF_ON_SHELL_AMP0 |$Ms| $NS0))
             ((MCOND) ((MNOT) ((MEQUAL) |$Ms_proj_amp0| 0.))
              ((MDO) $NT0 0. NIL NIL
               ((MPLUS) $MAXNSNT0 ((MMINUS) $NS0)) NIL
               ((MPROGN)
                (($PRINT) "Gauge fixing x in s^" $NS0 "t^" $NT0
                 "terms")
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($COEFF) |$Ms_proj_amp0| |$Mt| $NT0))
                ((MSETQ) |$Mt_Ms_proj_amp0|
                 (($RATSIMP)
                  (($EV) |$Mt_Ms_proj_amp0|
                   ((MEQUAL) $XX $TRUE_GF_XX4))))
                ((MSETQ) $FINAL_PARTIAL_GF_AMP0
                 ((MPLUS) $FINAL_PARTIAL_GF_AMP0
                  ((MTIMES) |$Mt_Ms_proj_amp0| ((MEXPT) |$Ms| $NS0)
                   ((MEXPT) |$Mt| $NT0))))))
              T $FALSE)))
           ((MSETQ) $INTERMEDIATET6 (($ELAPSED_REAL_TIME)))
           (($PRINT)
            "Rewritten the partial amplitude fully gauge fixed in"
            ((MPLUS) $INTERMEDIATET6 ((MMINUS) $INTERMEDIATET4)) "s")
           ((MCOND) |$save_not_gf_partial_amps_flag|
            ((MSETQ) |$Partials0|
             (($ENDCONS)
              ((MLIST) ((MLIST) $NA1 $NA2 $NA3 $NA4)
               $LIST_OF_SUBSTATES0 $FINAL_PARTIAL_AMP0)
              |$Partials0|))
            T $FALSE)
           ((MSETQ) $AMP0
            (($RATSIMP) ((MPLUS) $AMP0 $FINAL_PARTIAL_GF_AMP0)))
           ((MSETQ) $INTERMEDIATET7 (($ELAPSED_REAL_TIME)))
           (($PRINT) "Ratsimp-ed the amplitude in"
            ((MPLUS) $INTERMEDIATET7 ((MMINUS) $INTERMEDIATET6)) "s")
           ((MSETQ) $OLDT0 $NEWT0))))))
      ((MRETURN) $AMP0)))
    MEXPR) 
(DEFPROP |$gf_amplitudeN4V2_1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_amplitudeN4V2_1|) $STATES_LIST0 $LEVELS_LIST0
           |$save_not_gf_partial_amps_flag|)
         $FUNCTIONS) 
(DEFPROP |%gf_amplitudeN4V2_1| |$gf_amplitudeN4V2_1| NOUN) 
(DEFPROP |$SetStates| |%SetStates| VERB) 
(MDEFPROP |$SetStates|
    ((LAMBDA) ((MLIST) |$dd0|)
     ((MPROG) ((MSETQ) |$Lev0| 2.)
      ((MSETQ) |$Null2|
       (($EV)
        ((MPLUS) ((MTIMES) (($P) 0. 0.) (($P) 2. 0.) |$d|)
         ((MMINUS) ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) |$d|))
         ((MTIMES) ((MMINUS) (($P) 0. 0.)) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) (($P) 0. 0.) (($P) 1. 1.))
         ((MTIMES) 2. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Lev0| 3.)
      ((MSETQ) |$Null3|
       (($EV)
        ((MPLUS)
         ((MTIMES) 2. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 0.) |$dd|)
         ((MMINUS)
          ((MTIMES) 6. (($P) 0. 0.) (($P) 1. 0.) (($P) 2. 0.) |$dd|))
         ((MTIMES) 4. ((MEXPT) (($P) 1. 0.) 3.) |$dd|)
         ((MTIMES) ((MMINUS) 2.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 1.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 1.))
         ((MTIMES) 3. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 2. 0.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 12.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 3.))
         ((MTIMES) 8. ((MEXPT) (($P) 1. 0.) 3.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$dd| |$dd0|)))
      ((MSETQ) |$Lev0| 4.)
      ((MSETQ) |$S4z|
       ((MPLUS) ((MTIMES) 1500. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 7104. (($P) 3. 1.)))
        ((MTIMES) ((MMINUS) 184.) (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 5742. (($P) 2. 2.))
        ((MTIMES) 276. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) 432. ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 726.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) 225. ((MEXPT) (($P) 1. 1.) 2.))))
      ((MSETQ) |$S4m|
       ((MPLUS) ((MTIMES) 2250. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 2016. (($P) 3. 1.)))
        ((MTIMES) 1164. (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 2268. (($P) 2. 2.))
        ((MTIMES) 504. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) 153. ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 504.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) 300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
        ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$S4r1|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
          (($P) 3. 1.) |$d|)
         ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.) |$d|)
         ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 4.)
          (($P) 3. 1.))
         ((MTIMES) 72. ((MEXPT) (($P) 0. 0.) 3.) (($P) 3. 1.))
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 3.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 4.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 54.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 54. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 4.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 108.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 0. 0.) 3.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 216. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 0.) 4.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$S4r2|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 3. 1.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 16. (($P) 1. 0.) (($P) 3. 0.) ((MEXPT) |$d| 2.))
         ((MTIMES) 12. (($P) 0. 0.) (($P) 2. 2.) ((MEXPT) |$d| 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 2. 0.) 2.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.) (($P) 4. 0.) |$d|)
         ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.) (($P) 4. 0.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 40.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) 84. (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 63.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 48. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 48.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.) |$d|)
         ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 4. 0.))
         ((MTIMES) 3. (($P) 0. 0.) (($P) 4. 0.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
         ((MTIMES) ((MMINUS) 92.) (($P) 0. 0.) (($P) 3. 1.))
         ((MTIMES) 80. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 6.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 2. 2.))
         ((MTIMES) 9. ((MEXPT) (($P) 0. 0.) 2.) (($P) 2. 2.))
         ((MTIMES) 69. (($P) 0. 0.) (($P) 2. 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 2. 1.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 2. 1.))
         ((MTIMES) 6. ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 3.) (($P) 0. 0.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) 60. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 84. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 60.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$S4r3|
       (($EV)
        ((MPLUS)
         ((MTIMES) ((MMINUS) 4.) (($P) 0. 0.) (($P) 3. 1.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 4. (($P) 1. 0.) (($P) 3. 0.) ((MEXPT) |$d| 2.))
         ((MTIMES) 3. (($P) 0. 0.) (($P) 2. 2.) ((MEXPT) |$d| 2.))
         ((MTIMES) ((MMINUS) 3.) ((MEXPT) (($P) 2. 0.) 2.)
          ((MEXPT) |$d| 2.))
         ((MTIMES) 6. (($P) 0. 0.) (($P) 4. 0.) |$d|)
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 72.) (($P) 0. 0.) (($P) 3. 1.) |$d|)
         ((MTIMES) ((MMINUS) 16.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.) |$d|)
         ((MTIMES) 48. (($P) 1. 0.) (($P) 3. 0.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.) |$d|)
         ((MTIMES) 54. (($P) 0. 0.) (($P) 2. 2.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 36.) ((MEXPT) (($P) 2. 0.) 2.) |$d|)
         ((MTIMES) 12. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|)
         ((MTIMES) 6. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.) |$d|)
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.) |$d|)
         ((MTIMES) ((MMINUS) 6.) (($P) 0. 0.) (($P) 4. 0.))
         ((MTIMES) ((MMINUS) 16.) ((MEXPT) (($P) 0. 0.) 3.)
          (($P) 3. 1.))
         ((MTIMES) 96. ((MEXPT) (($P) 0. 0.) 2.) (($P) 3. 1.))
         ((MTIMES) ((MMINUS) 104.) (($P) 0. 0.) (($P) 3. 1.))
         ((MTIMES) 16. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) ((MMINUS) 96.) (($P) 0. 0.) (($P) 1. 0.)
          (($P) 3. 0.))
         ((MTIMES) 128. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 12. ((MEXPT) (($P) 0. 0.) 3.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 72.) ((MEXPT) (($P) 0. 0.) 2.)
          (($P) 2. 2.))
         ((MTIMES) 78. (($P) 0. 0.) (($P) 2. 2.))
         ((MTIMES) ((MMINUS) 12.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 78. (($P) 0. 0.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES) 24. ((MEXPT) (($P) 0. 0.) 2.) (($P) 1. 1.)
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 108.) (($P) 0. 0.) (($P) 1. 1.)
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) (($P) 0. 0.)
          ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) 96. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 24.) ((MEXPT) (($P) 0. 0.) 2.)
          ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 102. (($P) 0. 0.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) 24. (($P) 0. 0.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) ((MMINUS) 96.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4r1|
       (($EV)
        ((MPLUS) ((MTIMES) 4350. (($P) 4. 0.))
         ((MTIMES) 624. (($P) 3. 1.))
         ((MTIMES) 3004. (($P) 1. 0.) (($P) 3. 0.))
         ((MTIMES) 936. (($P) 2. 2.))
         ((MTIMES) 936. (($P) 1. 0.) (($P) 2. 1.))
         ((MTIMES) ((MMINUS) 519.) ((MEXPT) (($P) 2. 0.) 2.))
         ((MTIMES)
          ((MPLUS) ((MTIMES) 452. ((MEXPT) (($P) 1. 0.) 2.))
           ((MMINUS) ((MTIMES) 1224. (($P) 1. 1.))))
          (($P) 2. 0.))
         ((MTIMES) ((MMINUS) 312.) ((MEXPT) (($P) 1. 1.) 2.))
         ((MTIMES) ((MMINUS) 152.) ((MEXPT) (($P) 1. 0.) 2.)
          (($P) 1. 1.))
         ((MTIMES) 25. ((MEXPT) (($P) 1. 0.) 4.)))
        ((MEQUAL) (($P) 0. 0.)
         ((MTIMES) 2. ((MPLUS) 1. ((MMINUS) |$Lev0|))))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4r1| (($EXPAND) |$Null4r1|))
      ((MSETQ) |$Null4r2|
       ((MPLUS) ((MTIMES) 9000. (($P) 4. 0.))
        ((MMINUS) ((MTIMES) 5472. (($P) 3. 1.)))
        ((MTIMES) 5088. (($P) 1. 0.) (($P) 3. 0.))
        ((MTIMES) 4050. (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 36.) (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 13050.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 15354.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 5640.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 3393.) ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 3696.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 778.) ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$Null4g|
       (($EV)
        ((MPLUS) ((MQUOTIENT) ((MTIMES) 3. (($P) 4. 0.) |$d|) 4.)
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.) |$d|) 2.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 2. 0.) 2.) |$d|) 8.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.) |$d|) 6.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 0.) 4.) |$d|) 72.)
         ((MQUOTIENT) ((MMINUS) ((MTIMES) 3. (($P) 4. 0.))) 4.)
         ((MTIMES) 6. (($P) 3. 1.))
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 3. 0.)) 2.)
         ((MTIMES) 3. (($P) 2. 2.))
         ((MTIMES) 5. (($P) 1. 0.) (($P) 2. 1.))
         ((MQUOTIENT) ((MTIMES) 3. ((MEXPT) (($P) 2. 0.) 2.)) 8.)
         ((MTIMES) (($P) 1. 1.) (($P) 2. 0.))
         ((MQUOTIENT)
          ((MTIMES) 5. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)) 6.)
         ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.))
         ((MQUOTIENT) ((MTIMES) 11. ((MEXPT) (($P) 1. 0.) 4.)) 72.))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Null4cr|
       ((MPLUS) ((MTIMES) 702. (($P) 2. 2.))
        ((MTIMES) 468. (($P) 1. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 1458.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 1494.) (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 696.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 351.) ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 288.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 82.) ((MEXPT) (($P) 1. 0.) 4.))))
      ((MSETQ) |$S6m|
       ((MPLUS) ((MTIMES) 6000. (($P) 6. 0.))
        ((MTIMES) 28320. (($P) 5. 1.))
        ((MTIMES) 6432. (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 108600.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 7560.) (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 19860.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 8640.) (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 1620.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 82400. (($P) 3. 3.))
        ((MTIMES) 6000. (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 30720. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) 2160. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) 14240. ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6480. (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 4320. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2160.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 27000.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 5150.) (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 2315.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 5150. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 1390. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 2700.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) 925. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))))
      ((MSETQ) |$S6z|
       ((MPLUS) ((MTIMES) ((MMINUS) 226500.) (($P) 6. 0.))
        ((MTIMES) 1177320. (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 18168.) (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1872750.) (($P) 4. 2.))
        ((MTIMES) 214110. (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 141150.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) 79515. (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) 929500. (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 191400.) (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 100680. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 337500.) (($P) 1. 1.) (($P) 3. 1.))
        ((MTIMES) 75700. ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 9720. (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 43875.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 251225. (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 7975.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 1900. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 15950. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 6750.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) 12275. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 20250.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.))
        ((MTIMES) 6750. ((MEXPT) (($P) 1. 1.) 3.))))
      ((MSETQ) |$Null6r16|
       ((MPLUS) ((MTIMES) 83700000. (($P) 6. 0.))
        ((MMINUS) ((MTIMES) 2713770000. (($P) 5. 1.)))
        ((MTIMES) ((MMINUS) 221157000.) (($P) 1. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1836843750.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1724253750.) (($P) 1. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 116943750.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) 40996125. (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 149096700.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 3074625000. (($P) 3. 3.))
        ((MTIMES) 1110037500. (($P) 1. 0.) (($P) 3. 2.))
        ((MTIMES) 1024096500. (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) 529209500. (($P) 1. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 78516400.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 442111500.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 11421000. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 19102900.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 23008900.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 775902375.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 294064625.) (($P) 1. 1.) (($P) 2. 2.))
        ((MTIMES) 59508925. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) 70097000. ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 121746050.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.))
        ((MTIMES) 69175800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 3421800.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 62731800.) ((MEXPT) (($P) 2. 0.) 3.))
        ((MTIMES) ((MMINUS) 12108575.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 24404550.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.))
        ((MTIMES) ((MMINUS) 50991925.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 24201350.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 5461735.) ((MEXPT) (($P) 1. 0.) 4.)
         (($P) 2. 0.))
        ((MTIMES) ((MMINUS) 29761875.) ((MEXPT) (($P) 1. 1.) 3.))
        ((MTIMES) ((MMINUS) 7110175.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 1. 1.) 2.))
        ((MTIMES) ((MMINUS) 2092175.) ((MEXPT) (($P) 1. 0.) 4.)
         (($P) 1. 1.))
        ((MTIMES) ((MMINUS) 251797.) ((MEXPT) (($P) 1. 0.) 6.))))
      ((MSETQ) |$Null6g|
       (($EV)
        ((MPLUS) ((MQUOTIENT) ((MTIMES) 325. (($P) 6. 0.) |$d|) 18.)
         ((MMINUS) ((MTIMES) 5. (($P) 5. 1.) |$d|))
         ((MQUOTIENT) ((MTIMES) 31. (($P) 1. 0.) (($P) 5. 0.) |$d|) 3.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 4. 2.) |$d|) 4.)
         ((MQUOTIENT)
          ((MMINUS) ((MTIMES) 9. (($P) 1. 0.) (($P) 4. 1.) |$d|)) 4.)
         ((MQUOTIENT) ((MTIMES) 727. (($P) 2. 0.) (($P) 4. 0.) |$d|)
          168.)
         ((MQUOTIENT)
          ((MTIMES) 813. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.) |$d|)
          280.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 3. 3.) |$d|) 3.)
         ((MQUOTIENT) ((MTIMES) 3. (($P) 1. 0.) (($P) 3. 2.) |$d|) 2.)
         ((MQUOTIENT)
          ((MMINUS) ((MTIMES) (($P) 2. 0.) (($P) 3. 1.) |$d|)) 3.)
         ((MQUOTIENT)
          ((MMINUS)
           ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.) |$d|))
          3.)
         ((MQUOTIENT) ((MTIMES) 667. ((MEXPT) (($P) 3. 0.) 2.) |$d|)
          378.)
         ((MQUOTIENT)
          ((MTIMES) 3473. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.) |$d|)
          1260.)
         ((MQUOTIENT)
          ((MTIMES) 529. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.) |$d|)
          945.)
         ((MQUOTIENT) ((MTIMES) (($P) 2. 0.) (($P) 2. 2.) |$d|) 4.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.) |$d|) 4.)
         ((MQUOTIENT) ((MTIMES) 667. ((MEXPT) (($P) 2. 0.) 3.) |$d|)
          2520.)
         ((MQUOTIENT)
          ((MTIMES) 69. ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 2. 0.) 2.) |$d|)
          140.)
         ((MQUOTIENT)
          ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.) |$d|)
          252.)
         ((MQUOTIENT) ((MTIMES) 23. ((MEXPT) (($P) 1. 0.) 6.) |$d|)
          7560.)
         ((MQUOTIENT) ((MMINUS) ((MTIMES) 325. (($P) 6. 0.))) 18.)
         ((MTIMES) 110. (($P) 5. 1.))
         ((MQUOTIENT) ((MTIMES) (($P) 1. 0.) (($P) 5. 0.)) 6.)
         ((MQUOTIENT) ((MTIMES) 860. (($P) 4. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 557. (($P) 1. 0.) (($P) 4. 1.)) 7.)
         ((MQUOTIENT) ((MTIMES) 97. (($P) 2. 0.) (($P) 4. 0.)) 12.)
         ((MTIMES) 7. (($P) 1. 1.) (($P) 4. 0.))
         ((MQUOTIENT)
          ((MTIMES) 387. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 0.)) 70.)
         ((MQUOTIENT) ((MTIMES) 445. (($P) 3. 3.)) 7.)
         ((MQUOTIENT) ((MTIMES) 611. (($P) 1. 0.) (($P) 3. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 230. (($P) 2. 0.) (($P) 3. 1.)) 7.)
         ((MTIMES) 5. (($P) 1. 1.) (($P) 3. 1.))
         ((MQUOTIENT)
          ((MTIMES) 199. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)) 7.)
         ((MQUOTIENT) ((MTIMES) 257. ((MEXPT) (($P) 3. 0.) 2.)) 54.)
         ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 1.) (($P) 3. 0.)) 6.)
         ((MQUOTIENT)
          ((MTIMES) 14353. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.))
          1260.)
         ((MQUOTIENT)
          ((MTIMES) 22. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)) 3.)
         ((MQUOTIENT)
          ((MTIMES) 11087. ((MEXPT) (($P) 1. 0.) 3.) (($P) 3. 0.))
          3780.)
         ((MQUOTIENT) ((MTIMES) 121. (($P) 2. 0.) (($P) 2. 2.)) 7.)
         ((MQUOTIENT) ((MTIMES) 5. (($P) 1. 1.) (($P) 2. 2.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 211. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)) 14.)
         ((MTIMES) 5. ((MEXPT) (($P) 2. 1.) 2.))
         ((MQUOTIENT)
          ((MTIMES) 667. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)) 28.)
         ((MQUOTIENT)
          ((MTIMES) 9. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 2831. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 1.)) 420.)
         ((MQUOTIENT) ((MTIMES) 67. ((MEXPT) (($P) 2. 0.) 3.)) 45.)
         ((MQUOTIENT)
          ((MTIMES) 5. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)) 2.)
         ((MQUOTIENT)
          ((MTIMES) 1007. ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 2. 0.) 2.))
          280.)
         ((MQUOTIENT) ((MTIMES) ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.))
          2.)
         ((MQUOTIENT)
          ((MTIMES) 603. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
           (($P) 2. 0.))
          140.)
         ((MQUOTIENT)
          ((MTIMES) 607. ((MEXPT) (($P) 1. 0.) 4.) (($P) 2. 0.)) 630.)
         ((MQUOTIENT)
          ((MTIMES) ((MEXPT) (($P) 1. 0.) 2.)
           ((MEXPT) (($P) 1. 1.) 2.))
          2.)
         ((MQUOTIENT)
          ((MTIMES) 253. ((MEXPT) (($P) 1. 0.) 4.) (($P) 1. 1.)) 420.)
         ((MQUOTIENT) ((MTIMES) 1973. ((MEXPT) (($P) 1. 0.) 6.))
          37800.))
        ((MEQUAL) |$d| |$dd0|)))
      ((MSETQ) |$Lev0| 8.)
      ((MSETQ) |$S8m1|
       ((MPLUS) ((MTIMES) 73716750. (($P) 8. 0.))
        ((MMINUS) ((MTIMES) 2275704720. (($P) 7. 1.)))
        ((MTIMES) ((MMINUS) 120426480.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) 8289945720. (($P) 6. 2.))
        ((MTIMES) 46425600. (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) 697965480. (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 105066720. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 28910880. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 14516463024.) (($P) 5. 3.))
        ((MTIMES) 442163232. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 1367559072.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 755612928. (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 2179008.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 1501803216.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 432712800.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 151277760.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 37184832. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1354752.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 5. 0.))
        ((MTIMES) 8399122200. (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 384952680.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) 514439100. (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 4130193690.) (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 220555395.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 2882147400. (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 1768903290. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 329030595. (($P) 1. 0.) (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 67465440.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 1.))
        ((MTIMES) 1693440. ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 1.))
        ((MTIMES) 922165425. ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 1519737120.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 87908400. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 1532790000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 84091995. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 200500650. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 301960395.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 67465440. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 1693440.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 0.))
        ((MTIMES) 356247360. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 3466376900. (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 218051350. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 2176090560.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 1918948920.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 303712860.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) 31399200. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 2822400.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 4515839300.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 566729900.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 6641529720. (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 193485600. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) 240527460. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 89953920.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 564480.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 166168800.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 300059350. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 1881600. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 446029860. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 164058060.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 134930880.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 564480. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 8467200.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
        ((MTIMES) 2822400. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2066129100.) ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 168663600.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 95719050.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 121564800. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 4233600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 47098800. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 4233600.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 3704400. ((MEXPT) (($P) 2. 0.) 4.))))
      ((MSETQ) |$S8m2|
       ((MPLUS) ((MTIMES) 366750. (($P) 8. 0.))
        ((MMINUS) ((MTIMES) 14931216. (($P) 7. 1.)))
        ((MTIMES) ((MMINUS) 856944.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) 51399096. (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 122880.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) 4197864. (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 522720. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 118560. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 83615280.) (($P) 5. 3.))
        ((MTIMES) 4110624. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 7653024.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 5080320. (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 83520. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 8285520.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 2152800.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 676800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 279360. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 0.))
        ((MTIMES) 46431000. (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 3330600.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 94500.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 27559434.) (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1598091.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 17523720. (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 11683434. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 1842891. (($P) 1. 0.) (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 453600.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 1.))
        ((MTIMES) 4919625. ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 9684000.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 412080. (($P) 1. 0.) (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 9218160. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 624291. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 921690. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2003091.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 453600. ((MEXPT) (($P) 1. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) 4603200. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 22998500. (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 1495750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 12949440.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 12175352.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 1698748.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) 243040. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 7840.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 30054500.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 3903500.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 43927352. (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 1268960. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) 1974148. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 604800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 776160.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 1903750. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 2996548. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 1003948.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 907200.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 7840. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 7840.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 13891500.) ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 1134000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 992250.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))
        ((MTIMES) 769440. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) 11760. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 364560. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 23520.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 11760. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
      ((MSETQ) |$S8z1|
       ((MPLUS) ((MTIMES) ((MMINUS) 54920250.) (($P) 8. 0.))
        ((MTIMES) 419373360. (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1427760.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 2262735720.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 113561280.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 64299480.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 126077280. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 6188984592. (($P) 5. 3.))
        ((MTIMES) 356467104. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) 384247584. (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 383096448.) (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 1209600. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) 135449328. (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 262211040.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 10184832. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 10789632.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4300632000.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 247152360.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 1212819300.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 512024310. (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 12882555.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 18257400.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 529542090. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 2116485.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) 11975040. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 73024875.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 222613440.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10558800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 462861000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 28720755. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 19570950.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 16215885. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 11975040.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 910342720. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 223149500.) (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 13777750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 156750720.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 360009720.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 15677340.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 772800.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 42000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) 539448700. ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 14149100.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1237619880.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 22545600.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 26813220. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 631680.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 20048000. (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 8144150. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 10255140. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 68817420.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 23950080. (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 42000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 42000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) 618823800. ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 11264400. (($P) 1. 0.) (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 19192950. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 35002800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 63000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 12448800. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 2.))
        ((MTIMES) 23738400. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 12448800.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 126000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) 63000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 3.))))
      ((MSETQ) |$S8z2|
       ((MPLUS) ((MTIMES) ((MMINUS) 46478250.) (($P) 8. 0.))
        ((MTIMES) 359941680. (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 848880.) (($P) 1. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 1931385960.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 95941440.) (($P) 1. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 55667640.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 106609440. (($P) 1. 1.) (($P) 6. 0.))
        ((MTIMES) 5264441616. (($P) 5. 3.))
        ((MTIMES) 300357792. (($P) 1. 0.) (($P) 5. 2.))
        ((MTIMES) 324832032. (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 328898304.) (($P) 1. 1.) (($P) 5. 1.))
        ((MTIMES) 604800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 1.))
        ((MTIMES) 118298544. (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 220237920.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 8963136. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 9265536.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 3654567000.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 208166280.) (($P) 1. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 1028682900.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 439123230. (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 10779615.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 10546200.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 453611970. (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 802305.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) 10069920. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 64519875.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 194265120.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 9248400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 393876000. (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) 24652215. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 17038350.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 13616505. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10069920.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 772506560. (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 191999500.) (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) 11726750. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 134722560.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 305834760.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 13549620.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 512400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 21000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 3. 2.))
        ((MTIMES) 464137100. ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 11458300.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1064138040.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 19210800.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 21328860. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 416640.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) 17416000. (($P) 2. 0.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6809950. (($P) 1. 1.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 7657020. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 57671460.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 20139840. (($P) 1. 1.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 21000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 21000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 0.))
        ((MTIMES) 530541900. ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 9601200. (($P) 1. 0.) (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 17038350. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 30038400.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 10823400. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 2.))
        ((MTIMES) 31500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 2. 2.))
        ((MTIMES) 20437200. (($P) 2. 0.) ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 10823400.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 63000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 2. 1.))
        ((MTIMES) 31500. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.))))
      ((MSETQ) |$S10z1|
       ((MPLUS) ((MTIMES) ((MMINUS) 6935292000.) (($P) 10. 0.))
        ((MTIMES) 94471732800. (($P) 9. 1.))
        ((MTIMES) 1395489600. (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) ((MMINUS) 456913920600.) (($P) 8. 2.))
        ((MTIMES) ((MMINUS) 3532347000.) (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) ((MMINUS) 15851576700.) (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 16188732000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) 269482500. ((MEXPT) (($P) 1. 0.) 2.) (($P) 8. 0.))
        ((MTIMES) 1017474393600. (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 33493788000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) 68103216000. (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 52980480000.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1805580000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) 25637875200. (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 32628708000.) (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 801360000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 1256174740800.) (($P) 6. 4.))
        ((MTIMES) 116534544000. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) ((MMINUS) 116617158000.) (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) 177150240000. (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) 6561480000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 71086512000.) (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 6006960000.) (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 1345650000. (($P) 1. 0.) (($P) 2. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) 11300654400. (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 255510192000.) (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 5662720000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) 254080638000. (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) 854670000. (($P) 1. 0.) (($P) 2. 1.) (($P) 6. 0.))
        ((MTIMES) 7813260000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 5427840000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 6. 0.))
        ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) 607282147584. (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 81345942720.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) 2634992640. (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 551036203200.) (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 20082748000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 3.))
        ((MTIMES) 225351473760. (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 247693312800. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) 12886098000. (($P) 1. 0.) (($P) 2. 0.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 5267808000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 104496000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 89828383680.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) 865169323200. (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) 29446648000. (($P) 1. 0.) (($P) 3. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 790017472800.) (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 5845392000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 36082698000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 23408646912.) ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) 368756136000. (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 6258067200. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 319433436000.) (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) 9348102400. (($P) 1. 0.) (($P) 3. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 9549187200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5376162400.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 12435219600.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 5. 0.))
        ((MTIMES) 17850699600. (($P) 2. 0.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) 104496000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 104496000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 5. 0.))
        ((MTIMES) 59737860000. (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) 412610955750. (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) 14943553275. ((MEXPT) (($P) 1. 0.) 2.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 167485920000.) (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 215509203000.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 12604951100.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 6371568000. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 3.))
        ((MTIMES) 123480000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 286098435000.) (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 271032372000.) (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 43951472400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) 55566000000. (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) 61435500. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 2.))
        ((MTIMES) 2976750000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 2.))
        ((MTIMES) 54671452500. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) 446460000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 28894320000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 771289485750.) ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 40007615550.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) 1332626535000. (($P) 3. 2.) (($P) 4. 1.))
        ((MTIMES) 15484392000. (($P) 1. 0.) (($P) 3. 1.) (($P) 4. 1.))
        ((MTIMES) 73883607500. (($P) 2. 0.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) 8829124500. (($P) 1. 0.) (($P) 2. 2.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 55227112500.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 28894320000. (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 446460000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 1.))
        ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 6952837500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 11311477275. (($P) 1. 1.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 347766720000. (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 37648107500. (($P) 1. 0.) (($P) 3. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2610368400.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 123480000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 8643600000. ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 19766203100.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 123480000. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 2976750000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 23835724500.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 165900000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 15500824500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 778260000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) 370440000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 4. 0.))
        ((MTIMES) 612360000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 370440000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 2. 0.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 414892800000.) (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 17012800000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) 556646958000. (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) 6659590000. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 3.))
        ((MTIMES) 26403816600. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 68300806000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 658560000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) 28153440000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
        ((MTIMES) 411600000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 575909838000.) ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) ((MMINUS) 30367750000.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 65582521200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 41941606000. (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 21840000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 2.))
        ((MTIMES) 41114304000. (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 26671680000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 47040000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 816480000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 540960000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 2.))
        ((MTIMES) 27552406000. (($P) 2. 0.) ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 28153440000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 34574400000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 22514954000. (($P) 2. 1.) (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 1338960000. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 823200000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 17406144000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 38525760000. (($P) 1. 1.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 47040000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 11854080000.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 47040000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 816480000.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 3. 1.))
        ((MTIMES) 493920000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 40166544600. (($P) 2. 2.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 21840000. (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 680400000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 411600000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 816480000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) 540960000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 47040000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
        ((MTIMES) 816480000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 493920000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 8890560000. ((MEXPT) (($P) 2. 1.) 2.) (($P) 2. 2.))))
      ((MSETQ) |$S10z2|
       ((MPLUS) ((MTIMES) ((MMINUS) 5241852000.) (($P) 10. 0.))
        ((MTIMES) 65112321600. (($P) 9. 1.))
        ((MTIMES) 705211200. (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) ((MMINUS) 316414042200.) (($P) 8. 2.))
        ((MTIMES) ((MMINUS) 2600955000.) (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) ((MMINUS) 12279627900.) (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 9414972000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) ((MMINUS) 55093500.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 8. 0.))
        ((MTIMES) 690708211200. (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 25510428000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) 56394288000. (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 22498560000.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 112140000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) 18773798400. (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 20774628000.) (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 349776000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 626220000. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 812357985600.) (($P) 6. 4.))
        ((MTIMES) 88084752000. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) ((MMINUS) 127285830000.) (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) 43731360000. (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 2261880000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 28186032000.) (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) 20725200000. (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 4241970000. (($P) 1. 0.) (($P) 2. 0.) (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 1587600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) 16200340800. (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 183256752000.) (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 845824000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) 185496318000. (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) 3750990000. (($P) 1. 0.) (($P) 2. 1.) (($P) 6. 0.))
        ((MTIMES) 3410316000. ((MEXPT) (($P) 2. 0.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 8324160000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 6. 0.))
        ((MTIMES) 1587600000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) 376838832384. (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 61431088320.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) 147728931840. (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 134957995200.) (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) 8564612000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 5. 3.))
        ((MTIMES) 77209342560. (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 84796480800. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 227982000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 2.))
        ((MTIMES) 1505952000. (($P) 1. 0.) (($P) 1. 1.) (($P) 5. 2.))
        ((MTIMES) 271824000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 105001606080.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) 377966635200. (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 3152072000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 413747200800.) (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 12619152000.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 11114538000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 15876000000. (($P) 1. 1.) (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 24356973312.) ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) 275616936000. (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 1347091200. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 243228636000.) (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5864633600.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 5484931200.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) 9836573600. (($P) 1. 1.) (($P) 3. 0.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1691955600.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 5. 0.))
        ((MTIMES) 7107435600. (($P) 2. 0.) (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 4762800000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 271824000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 271824000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 64729980000.) (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) 107398030950. (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 6161648325.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 60799200000.) (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 90863551800.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 2914240700.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 148176000. (($P) 1. 0.) (($P) 1. 1.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 222264000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 73995075000.) (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 18131623200.) (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 6136822800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) 2222640000. (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) 5882635500. (($P) 1. 0.) (($P) 2. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 14804370000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 19024540500. (($P) 1. 1.) (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1210524000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 6667920000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) 864360000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 359389840950.) ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 760732350.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) 706144455000. (($P) 3. 2.) (($P) 4. 1.))
        ((MTIMES) 21707784000. (($P) 1. 0.) (($P) 3. 1.) (($P) 4. 1.))
        ((MTIMES) 42183687500. (($P) 2. 0.) (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 33498360000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 3007924500. (($P) 1. 0.) (($P) 2. 2.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 19580200500.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 6667920000. (($P) 1. 1.) (($P) 2. 1.) (($P) 4. 1.))
        ((MTIMES) 1210524000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 2084197500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 903164325.) (($P) 1. 1.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 158101440000. (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 7923867500. (($P) 1. 0.) (($P) 3. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 10236358800.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 11642400000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 222264000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 4033680000. ((MEXPT) (($P) 3. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 12051172700.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 222264000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 4. 0.))
        ((MTIMES) 11840850000. (($P) 2. 0.) (($P) 2. 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15368524500.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 312900000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 7033624500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) 584724000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 864360000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 897624000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) 864360000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 320060160000.) (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 3841600000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) 354653434800. (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) 5276614000. (($P) 1. 0.) (($P) 2. 1.) (($P) 3. 3.))
        ((MTIMES) 26245762200. ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 33726406000.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) 1185408000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) 7408800000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 338354074800.) ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) ((MMINUS) 28984774000.) (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 41558252400.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 35591206000. (($P) 1. 1.) (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 297808000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 3. 2.))
        ((MTIMES) 5927040000. (($P) 1. 0.) (($P) 2. 2.) (($P) 3. 2.))
        ((MTIMES) 16728768000. (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 8890560000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 211680000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 538272000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 2.))
        ((MTIMES) 282240000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 7021994000.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 7408800000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 16134720000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 28865354000. (($P) 2. 1.) (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 2073008000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 1481760000. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 6979392000. (($P) 2. 0.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 8890560000. (($P) 1. 1.) (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 870240000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 2.) (($P) 3. 1.))
        ((MTIMES) 1528800000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 1.))
        ((MTIMES) 538272000. ((MEXPT) (($P) 2. 0.) 3.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 1152480000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 1.))
        ((MTIMES) 18276010200. (($P) 2. 2.) ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 297808000. (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 887600000. (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 740880000.) ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 29635200000.) (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 538272000. (($P) 1. 0.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 282240000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 211680000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 538272000.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 493920000. (($P) 1. 1.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) 493920000. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 987840000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 493920000. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 2. 2.))))
      ((MSETQ) |$S103z|
       ((MPLUS) ((MTIMES) ((MMINUS) 1301785884000.) (($P) 10. 0.))
        ((MMINUS) ((MTIMES) 6400051876800. (($P) 9. 1.)))
        ((MTIMES) ((MMINUS) 1078772817600.) (($P) 1. 0.) (($P) 9. 0.))
        ((MTIMES) 36360611332200. (($P) 8. 2.))
        ((MTIMES) 840041987400. (($P) 1. 0.) (($P) 8. 1.))
        ((MTIMES) 2953030572900. (($P) 2. 0.) (($P) 8. 0.))
        ((MTIMES) 1771370748000. (($P) 1. 1.) (($P) 8. 0.))
        ((MTIMES) 16108035300. ((MEXPT) (($P) 1. 0.) 2.) (($P) 8. 0.))
        ((MTIMES) ((MMINUS) 126713247091200.) (($P) 7. 3.))
        ((MTIMES) ((MMINUS) 4958602812000.) (($P) 1. 0.) (($P) 7. 2.))
        ((MTIMES) ((MMINUS) 18527478710400.) (($P) 2. 0.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 9236108851200.) (($P) 1. 1.) (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 1631223468000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 7. 1.))
        ((MTIMES) ((MMINUS) 3565119398400.) (($P) 3. 0.) (($P) 7. 0.))
        ((MTIMES) 4728322620000. (($P) 2. 1.) (($P) 7. 0.))
        ((MTIMES) ((MMINUS) 48348316800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 7. 0.))
        ((MTIMES) 799527909600. (($P) 1. 0.) (($P) 1. 1.) (($P) 7. 0.))
        ((MTIMES) 372093476932800. (($P) 6. 4.))
        ((MTIMES) 33410065449600. (($P) 1. 0.) (($P) 6. 3.))
        ((MTIMES) 40713698768400. (($P) 2. 0.) (($P) 6. 2.))
        ((MTIMES) ((MMINUS) 10309655635200.) (($P) 1. 1.) (($P) 6. 2.))
        ((MTIMES) 3509112859200. ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 6. 2.))
        ((MTIMES) 40063922640000. (($P) 3. 0.) (($P) 6. 1.))
        ((MTIMES) 17649435254400. (($P) 2. 1.) (($P) 6. 1.))
        ((MTIMES) 4976458318800. (($P) 1. 0.) (($P) 2. 0.)
         (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 2776289040000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 6. 1.))
        ((MTIMES) ((MMINUS) 9239591390400.) (($P) 4. 0.) (($P) 6. 0.))
        ((MTIMES) 11635371216000. (($P) 3. 1.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 567494860800.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 33663814002000.) (($P) 2. 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 2722302709200.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 540966535200.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 6. 0.))
        ((MTIMES) 975316665600. (($P) 1. 1.) (($P) 2. 0.) (($P) 6. 0.))
        ((MTIMES) 168391440000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 6. 0.))
        ((MTIMES) ((MMINUS) 271805393809152.) (($P) 5. 5.))
        ((MTIMES) ((MMINUS) 26971837583040.) (($P) 1. 0.) (($P) 5. 4.))
        ((MTIMES) ((MMINUS) 87175629112320.) (($P) 2. 0.) (($P) 5. 3.))
        ((MTIMES) 19828757793600. (($P) 1. 1.) (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 1170019452000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 5. 3.))
        ((MTIMES) ((MMINUS) 35674605701280.) (($P) 3. 0.) (($P) 5. 2.))
        ((MTIMES) 420527181600. (($P) 2. 1.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 6880443591600.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 85033670400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 5. 2.))
        ((MTIMES) 66919708800. ((MEXPT) (($P) 1. 0.) 3.) (($P) 5. 2.))
        ((MTIMES) ((MMINUS) 27245214682560.) (($P) 4. 0.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 69884033083200.) (($P) 3. 1.) (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 546142632000.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 5. 1.))
        ((MTIMES) 57583975615200. (($P) 2. 2.) (($P) 5. 1.))
        ((MTIMES) 7078970505600. (($P) 1. 0.) (($P) 2. 1.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 4662858416400.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 2648040595200.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 1.))
        ((MTIMES) ((MMINUS) 66919708800.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 5. 1.))
        ((MTIMES) 1991485440000. ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 5. 1.))
        ((MTIMES) 10785603015936. ((MEXPT) (($P) 5. 0.) 2.))
        ((MTIMES) ((MMINUS) 17279037720000.) (($P) 4. 1.) (($P) 5. 0.))
        ((MTIMES) 438568300800. (($P) 1. 0.) (($P) 4. 0.) (($P) 5. 0.))
        ((MTIMES) 49111179012000. (($P) 3. 2.) (($P) 5. 0.))
        ((MTIMES) 1613022297600. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 5. 0.))
        ((MTIMES) 1910158588800. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1618250440800.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 5. 0.))
        ((MTIMES) 163034924400. (($P) 1. 0.) (($P) 2. 2.) (($P) 5. 0.))
        ((MTIMES) 2178181861200. (($P) 2. 0.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 1500917040000.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 5. 0.))
        ((MTIMES) ((MMINUS) 66919708800.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 5. 0.))
        ((MTIMES) 66919708800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 5. 0.))
        ((MTIMES) 59658933348000. (($P) 2. 0.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 6720249875850.) (($P) 1. 1.) (($P) 4. 4.))
        ((MTIMES) ((MMINUS) 805050582525.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 4. 4.))
        ((MTIMES) 12281913504000. (($P) 3. 0.) (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 5866932670200.) (($P) 2. 1.) (($P) 4. 3.))
        ((MTIMES) 4020673836900. (($P) 1. 0.) (($P) 2. 0.)
         (($P) 4. 3.))
        ((MTIMES) 1869329145600. (($P) 1. 0.) (($P) 1. 1.)
         (($P) 4. 3.))
        ((MTIMES) ((MMINUS) 9453628800.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 4. 3.))
        ((MTIMES) 17434459413000. (($P) 4. 0.) (($P) 4. 2.))
        ((MTIMES) 11567302783200. (($P) 3. 1.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 3345674864400.) (($P) 1. 0.) (($P) 3. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 11342131920000.) (($P) 2. 2.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 1453598968500.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 4. 2.))
        ((MTIMES) 9439988670000. ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 2692058273100.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 40416163200.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 237200140800.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 4. 2.))
        ((MTIMES) ((MMINUS) 112702665600.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 1. 1.) (($P) 4. 2.))
        ((MTIMES) 75396325217850. ((MEXPT) (($P) 4. 1.) 2.))
        ((MTIMES) ((MMINUS) 2053316263950.) (($P) 1. 0.) (($P) 4. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 127827325665000.) (($P) 3. 2.)
         (($P) 4. 1.))
        ((MTIMES) 1179466142400. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 4. 1.))
        ((MTIMES) 1380872467500. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) 3944646216000. (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 161245123200.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 3. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 6569242375500.) (($P) 1. 0.) (($P) 2. 2.)
         (($P) 4. 1.))
        ((MTIMES) 4475838005100. (($P) 2. 0.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 4741513459200.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 256048128000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 1.)
         (($P) 4. 1.))
        ((MTIMES) 232452259200. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 143345462400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 4. 1.))
        ((MTIMES) ((MMINUS) 394125385500.) (($P) 2. 0.)
         ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) 324362765475. (($P) 1. 1.) ((MEXPT) (($P) 4. 0.) 2.))
        ((MTIMES) ((MMINUS) 19190767680000.) (($P) 3. 3.) (($P) 4. 0.))
        ((MTIMES) 4017877831500. (($P) 1. 0.) (($P) 3. 2.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 4368576128400.) (($P) 2. 0.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) 5207328000. (($P) 1. 1.) (($P) 3. 1.) (($P) 4. 0.))
        ((MTIMES) 9453628800. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 1.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 811066032000.) ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 4. 0.))
        ((MTIMES) 1456309992900. (($P) 2. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) 75895747200. (($P) 1. 0.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 3029894910000.) (($P) 2. 0.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 2064731287500. (($P) 1. 1.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 121367736000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 4. 0.))
        ((MTIMES) 923941588500. ((MEXPT) (($P) 2. 1.) 2.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 202319308800.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15321398400.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 4. 0.))
        ((MTIMES) ((MMINUS) 15066475200.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 4. 0.))
        ((MTIMES) 15321398400. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 4. 0.))
        ((MTIMES) 40182960384000. (($P) 3. 1.) (($P) 3. 3.))
        ((MTIMES) 697085760000. (($P) 1. 0.) (($P) 3. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 44612888821200.) (($P) 2. 2.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 4520578045200.) (($P) 1. 0.) (($P) 2. 1.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 7740984220200.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 3.))
        ((MTIMES) 5319068874000. (($P) 1. 1.) (($P) 2. 0.)
         (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 185345126400.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 3. 3.))
        ((MTIMES) ((MMINUS) 430303104000.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 3. 3.))
        ((MTIMES) 204252384000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 3. 3.))
        ((MTIMES) 62480247253200. ((MEXPT) (($P) 3. 2.) 2.))
        ((MTIMES) 1443258877200. (($P) 1. 0.) (($P) 3. 1.)
         (($P) 3. 2.))
        ((MTIMES) 5520826256400. (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 6213646698000.) (($P) 1. 1.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 192470678400. ((MEXPT) (($P) 1. 0.) 2.) (($P) 3. 0.)
         (($P) 3. 2.))
        ((MTIMES) 3435312384000. (($P) 1. 0.) (($P) 2. 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 2541052684800.) (($P) 2. 0.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) 2106707097600. (($P) 1. 1.) (($P) 2. 1.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 437098032000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 1.) (($P) 3. 2.))
        ((MTIMES) 296415302400. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 26119900800.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 3. 2.))
        ((MTIMES) 37933056000. (($P) 1. 0.) ((MEXPT) (($P) 1. 1.) 2.)
         (($P) 3. 2.))
        ((MTIMES) ((MMINUS) 3369517242000.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) ((MMINUS) 432673920000.) (($P) 1. 1.)
         ((MEXPT) (($P) 3. 1.) 2.))
        ((MTIMES) 3143109312000. ((MEXPT) (($P) 3. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 3905736870000.) (($P) 2. 1.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) 405817910400. (($P) 1. 0.) (($P) 2. 0.) (($P) 3. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 294705600000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 3. 0.) (($P) 3. 1.))
        ((MTIMES) 4795698700800. (($P) 2. 0.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 3839299430400. (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) 60928560000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 270273024000.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 26156592000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 170698752000.) (($P) 1. 0.) (($P) 1. 1.)
         (($P) 2. 1.) (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 552463430400.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 3. 1.))
        ((MTIMES) 300421900800. (($P) 1. 1.) ((MEXPT) (($P) 2. 0.) 2.)
         (($P) 3. 1.))
        ((MTIMES) 132765696000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 3. 1.))
        ((MTIMES) ((MMINUS) 5619712000.) (($P) 1. 0.)
         ((MEXPT) (($P) 3. 0.) 3.))
        ((MTIMES) ((MMINUS) 3589526644200.) (($P) 2. 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 167181974400.) (($P) 1. 0.) (($P) 2. 1.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 6322176000. ((MEXPT) (($P) 2. 0.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) ((MMINUS) 106673616000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 134708448000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 3. 0.) 2.))
        ((MTIMES) 4061207808000. (($P) 2. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 457630790400.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 2.) (($P) 3. 0.))
        ((MTIMES) 87761116800. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 7112448000. ((MEXPT) (($P) 1. 0.) 3.) (($P) 2. 2.)
         (($P) 3. 0.))
        ((MTIMES) 441839664000. (($P) 1. 0.) ((MEXPT) (($P) 2. 1.) 2.)
         (($P) 3. 0.))
        ((MTIMES) 514530374400. ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.)
         (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 501150988800.) (($P) 1. 1.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 14224896000.) ((MEXPT) (($P) 1. 0.) 2.)
         (($P) 2. 0.) (($P) 2. 1.) (($P) 3. 0.))
        ((MTIMES) 7112448000. (($P) 1. 0.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 3. 0.))
        ((MTIMES) ((MMINUS) 2576484288000.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 1792336896000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) 43563744000. ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 2.) 2.))
        ((MTIMES) ((MMINUS) 92461824000.) (($P) 1. 0.) (($P) 2. 0.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 194406912000. (($P) 1. 0.) (($P) 1. 1.) (($P) 2. 1.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 10668672000.) ((MEXPT) (($P) 1. 0.) 3.)
         (($P) 2. 1.) (($P) 2. 2.))
        ((MTIMES) 48009024000. ((MEXPT) (($P) 2. 0.) 3.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 8001504000.) ((MEXPT) (($P) 1. 0.) 2.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 2.))
        ((MTIMES) 47416320000. ((MEXPT) (($P) 1. 1.) 2.) (($P) 2. 0.)
         (($P) 2. 2.))
        ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 1. 1.)
         (($P) 2. 0.) (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 99574272000.) ((MEXPT) (($P) 1. 1.) 3.)
         (($P) 2. 2.))
        ((MTIMES) ((MMINUS) 45045504000.) (($P) 1. 0.)
         ((MEXPT) (($P) 2. 1.) 3.))
        ((MTIMES) 104908608000. ((MEXPT) (($P) 2. 0.) 2.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) ((MMINUS) 196777728000.) (($P) 1. 1.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 21337344000. ((MEXPT) (($P) 1. 0.) 2.) (($P) 2. 0.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 99574272000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 1.) 2.))
        ((MTIMES) 16003008000. (($P) 1. 0.) ((MEXPT) (($P) 2. 0.) 3.)
         (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 32006016000.) (($P) 1. 0.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 2.) (($P) 2. 1.))
        ((MTIMES) ((MMINUS) 8001504000.) (($P) 1. 1.)
         ((MEXPT) (($P) 2. 0.) 4.))
        ((MTIMES) 10668672000. ((MEXPT) (($P) 1. 1.) 2.)
         ((MEXPT) (($P) 2. 0.) 3.))))
      |$states_defined|))
    MEXPR) 
(DEFPROP |$SetStates| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SetStates|) |$dd0|) $FUNCTIONS) 
(DEFPROP |%SetStates| |$SetStates| NOUN) 
(DEFPROP |$SSSSstep0| |%SSSSstep0| VERB) 
(MDEFPROP |$SSSSstep0|
    ((LAMBDA)
     ((MLIST) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4| |$l4|
      |$dd0|)
     ((MPROG) ((MLIST) |$d|)
      ((MSETQ) |$maxlevel| (($MAX) |$l1| |$l2| |$l3| |$l4|))
      ((MSETQ) $TI0 (($ABSOLUTE_REAL_TIME)))
      ((MSETQ) |$Asss|
       ((|$gf_amplitudeN4V2|) ((MLIST) |$Sc1| |$Sc2| |$Sc3| |$Sc4|)
        ((MLIST) |$l1| |$l2| |$l3| |$l4|) NIL))
      ((MSETQ) $TI1 (($ABSOLUTE_REAL_TIME)))
      (($PRINT) "Step0: amplitude computation time"
       ((MPLUS) $TI1 ((MMINUS) $TI0)))
      ((MRETURN) |$Asss|)))
    MEXPR) 
(DEFPROP |$SSSSstep0| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
           |$l4| |$dd0|)
         $FUNCTIONS) 
(DEFPROP |%SSSSstep0| |$SSSSstep0| NOUN) 
(DEFPROP |$SSSSstep1| |%SSSSstep1| VERB) 
(MDEFPROP |$SSSSstep1| ((LAMBDA) ((MLIST) |$AmpS40|) |$AmpS40|) MEXPR) 
(DEFPROP |$SSSSstep1| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$SSSSstep1|) |$AmpS40|) $FUNCTIONS) 
(DEFPROP |%SSSSstep1| |$SSSSstep1| NOUN) 
(DEFPROP |$gf_SSSSV3| |%gf_SSSSV3| VERB) 
(MDEFPROP |$gf_SSSSV3|
    ((LAMBDA)
     ((MLIST) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4| |$l4|
      |$dd0|)
     ((MPROG) ((MLIST) |$d|) (($COMPUTE_XX4))
      (($COMPUTE_PP4) |$l1| |$l2| |$l3| |$l4|)
      ((MSETQ) |$Assss0|
       ((|$SSSSstep0|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
        |$l4| |$dd0|))
      ((MSETQ) |$Assss| ((|$SSSSstep1|) |$Assss0|))
      ((MSETQ) |$f_Assss|
       (($RATSIMP)
        (($EV) |$Assss| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) $TI2 (($ABSOLUTE_REAL_TIME)))
      (($PRINT) "simplification computation time"
       ((MPLUS) $TI2 ((MMINUS) $TI1)))
      ((MSETQ) $FINAL_AMP (($FACTOR) |$f_Assss|))
      (($PRINT) "computation times" $TI0 $TI1 $TI2)
      ((MSETQ) $GH_0
       ((MQUOTIENT) 1.
        ((MTIMES) (($XX) 1. 2.) (($XX) 1. 4.) (($XX) 2. 4.))))
      ((MSETQ) |$tttt0|
       ((MQUOTIENT) 1.
        ((MTIMES)
         ((MEXPT) (($XX) 1. 2.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 2.)) 0.))
         ((MEXPT) (($XX) 1. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 3.)) 0.))
         ((MEXPT) (($XX) 1. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 1. 4.)) 0.))
         ((MEXPT) (($XX) 2. 3.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 3.)) 0.))
         ((MEXPT) (($XX) 2. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 2. 4.)) 0.))
         ((MEXPT) (($XX) 3. 4.)
          ((MPLUS) ((MTIMES) 4. (($PP) 3. 4.)) 0.)))))
      ((MSETQ) |$tttt|
       (($FACTOR)
        (($EV) |$tttt0| ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTTT|
       (($FACTOR)
        (($EV) ((MTIMES) $GH_0 |$tttt0|) ((MEQUAL) $PP $PP4ONSHELL)
         ((MEQUAL) $XX $TRUE_GF_XX4))))
      ((MSETQ) |$gh_TTTT_dx3|
       (($FACTOR) ((MTIMES) |$gh_TTTT| |$dx3_dOM|)))
      (($PRINT) "factors from ghosts and momenta and measure"
       |$gh_TTTT_dx3|)
      ((MSETQ) $FINAL_AMP_DX
       (($FACTOR) ((MTIMES) $FINAL_AMP |$gh_TTTT_dx3|)))
      ((MRETURN)
       ((MLIST) $FINAL_AMP_DX $FINAL_AMP |$gh_TTTT_dx3|
        (($FACTOR) |$dx3_dOM|)))))
    MEXPR) 
(DEFPROP |$gf_SSSSV3| $ANY FUNCTION-MODE) 
(ADD2LNC '((|$gf_SSSSV3|) |$Sc1| |$l1| |$Sc2| |$l2| |$Sc3| |$l3| |$Sc4|
           |$l4| |$dd0|)
         $FUNCTIONS) 
(DEFPROP |%gf_SSSSV3| |$gf_SSSSV3| NOUN) 
(DSKSETQ $NUM_XX3 '$NUM_XX3) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_XX3) 
(MREMPROP '$NUM_XX3 'ARRAY) 
(MPUTPROP '$NUM_XX3 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 3. 2. NIL NIL (((1. 3.) . |$Xi|))
      (((1. 2.) (MTIMES SIMP)
        ((MEXPT SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$Xi|)) -1.)
        |$Xi|)
       ((2. 3.) . 1.)))) 
(ADD2LNC '$NUM_XX3 $ARRAYS) 
(DSKSETQ |$usedLevels0| '|$usedLevels0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$usedLevels0| 'HASHAR) 
(MPUTPROP '|$usedLevels0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MLIST) 1. 2.) ((MLIST) 1.) ((MLIST) 1.) ((MLIST))
              |#####|)) 
(ADD2LNC '|$usedLevels0| $ARRAYS) 
(DSKSETQ |$usedLevelsPowers0| '|$usedLevelsPowers0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$usedLevelsPowers0| 'HASHAR) 
(MPUTPROP '|$usedLevelsPowers0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MLIST) 1. 4. 2. 1.) ((MLIST) 1. 4.) ((MLIST) 1. 4.)
              ((MLIST)) |#####|)) 
(ADD2LNC '|$usedLevelsPowers0| $ARRAYS) 
(DSKSETQ |$noAlphas0| '|$noAlphas0|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$noAlphas0| 'HASHAR) 
(MPUTPROP '|$noAlphas0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA '(|#####| 5. 4. 4. 0. |#####|)) 
(ADD2LNC '|$noAlphas0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$explK0| 'HASHAR) 
(MPUTPROP '|$explK0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6.) 
(FILLARRAY AAAAA
    '(|#####| ((MPLUS SIMP)
               ((MTIMES SIMP) ((|$l| SIMP) 1. 1.) (($L SIMP) 1. 1.))
               ((MTIMES SIMP) ((|$l| SIMP) 1. 2.) (($L SIMP) 1. 2.)))
              ((MTIMES SIMP) ((|$l| SIMP) 2. 1.) (($L SIMP) 2. 1.))
              ((MTIMES SIMP) ((|$l| SIMP) 3. 1.) (($L SIMP) 3. 1.)) 0.
              |#####|)) 
(ADD2LNC '|$explK0| $ARRAYS) 
(DEFPARAMETER AAAAA (GENSYM)) 
(MREMPROP '|$explD0| 'HASHAR) 
(MPUTPROP '|$explD0| AAAAA 'ARRAY) 
(*ARRAY AAAAA 'T 6. 6.) 
(FILLARRAY AAAAA
    '(|#####| |#####| |#####| |#####| |#####| |#####| |#####| |#####|
              ((MPLUS SIMP)
               ((MTIMES SIMP) (($L SIMP) 1. 1.)
                ((|$ll| SIMP) 1. 1. 2. 1.) (($L SIMP) 2. 1.))
               ((MTIMES SIMP) (($L SIMP) 1. 2.)
                ((|$ll| SIMP) 1. 2. 2. 1.) (($L SIMP) 2. 1.)))
              ((MPLUS SIMP)
               ((MTIMES SIMP) (($L SIMP) 1. 1.)
                ((|$ll| SIMP) 1. 1. 3. 1.) (($L SIMP) 3. 1.))
               ((MTIMES SIMP) (($L SIMP) 1. 2.)
                ((|$ll| SIMP) 1. 2. 3. 1.) (($L SIMP) 3. 1.)))
              0. |#####| |#####| |#####| |#####|
              ((MTIMES SIMP) (($L SIMP) 2. 1.)
               ((|$ll| SIMP) 2. 1. 3. 1.) (($L SIMP) 3. 1.))
              0. |#####| |#####| |#####| |#####| |#####| 0. |#####|
              |#####| |#####| |#####| |#####| |#####| |#####| |#####|
              |#####| |#####| |#####| |#####| |#####|)) 
(ADD2LNC '|$explD0| $ARRAYS) 
(DSKSETQ |$s| '|$s|) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '|$s|) 
(MREMPROP '|$s| 'ARRAY) 
(MPUTPROP '|$s| AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 7.) 
(FILLARRAY AAAAA
    '(4. 4. 1. (((4.) (|$k| SIMP) 4.))
      (((1.) (MPLUS SIMP) ((|$k| SIMP) 1.)
        ((MTIMES SIMP) ((|$d| SIMP) 1. 2.) (($X SIMP) 2.))
        ((MTIMES SIMP) ((|$d| SIMP) 1. 3.) (($X SIMP) 3.))
        ((MTIMES SIMP) ((|$d| SIMP) 1. 4.) (($X SIMP) 4.))))
      (((2.) (MPLUS SIMP) ((|$k| SIMP) 2.)
        ((MTIMES SIMP) ((|$d| SIMP) 2. 3.) (($X SIMP) 3.))
        ((MTIMES SIMP) ((|$d| SIMP) 2. 4.) (($X SIMP) 4.))))
      (((3.) (MPLUS SIMP) ((|$k| SIMP) 3.)
        ((MTIMES SIMP) ((|$d| SIMP) 3. 4.) (($X SIMP) 4.)))))) 
(ADD2LNC '|$s| $ARRAYS) 
(DSKSETQ $NUM_PP4 '$NUM_PP4) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_PP4) 
(MREMPROP '$NUM_PP4 'ARRAY) 
(MPUTPROP '$NUM_PP4 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 19.) 
(FILLARRAY AAAAA
    '(16. 10. 2.
      (((2. 2.) (RAT SIMP) -3. 2.) ((4. 4.) (RAT SIMP) 1. 2.)) NIL NIL
      NIL NIL NIL
      (((1. 3.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 8. ((MTIMES SIMP) -2. |$Mt|))))
      (((2. 3.) (MTIMES SIMP) ((RAT SIMP) 1. 2.)
        ((MPLUS SIMP) -2. |$Ms| |$Mt|)))
      (((1. 1.) (RAT SIMP) -5. 2.) ((3. 3.) (RAT SIMP) -3. 2.)) NIL NIL
      NIL NIL
      (((1. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 2.)
        ((MPLUS SIMP) -3. |$Ms| |$Mt|)))
      (((2. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 2. ((MTIMES SIMP) -2. |$Mt|))))
      (((1. 2.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 8. ((MTIMES SIMP) -2. |$Ms|)))
       ((3. 4.) (MTIMES SIMP) ((RAT SIMP) 1. 4.)
        ((MPLUS SIMP) 2. ((MTIMES SIMP) -2. |$Ms|)))))) 
(ADD2LNC '$NUM_PP4 $ARRAYS) 
(DSKSETQ $NUM_XX4 '$NUM_XX4) 
(DEFPARAMETER AAAAA (GENSYM)) 
(REMCOMPARY '$NUM_XX4) 
(MREMPROP '$NUM_XX4 'ARRAY) 
(MPUTPROP '$NUM_XX4 AAAAA 'HASHAR) 
(*ARRAY AAAAA 'T 11.) 
(FILLARRAY AAAAA
    '(8. 6. 2. NIL NIL NIL NIL NIL (((1. 4.) (MEXPT SIMP) |$Xi| -1.))
      (((1. 3.) (MTIMES SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|)
        ((MEXPT SIMP)
         ((MPLUS SIMP) ((MTIMES SIMP) -1. |$Xi|)
          ((MEXPT SIMP RATSIMP) |$Xi| 2.))
         -1.))
       ((2. 4.) . 1.))
      (((1. 2.) (MEXPT SIMP) ((MPLUS SIMP) -1. |$Xi|) -1.)
       ((2. 3.) (MTIMES SIMP) ((MPLUS SIMP) -1. |$om| |$Xi|)
        ((MEXPT SIMP)
         ((MPLUS SIMP) -1. |$om|
          ((MTIMES SIMP) ((MPLUS SIMP) 1. ((MTIMES SIMP) -1. |$om|))
           |$Xi|))
         -1.))
       ((3. 4.) (MTIMES SIMP) ((MEXPT SIMP) |$om| -1.)
        ((MEXPT SIMP) |$Xi| -1.) ((MPLUS SIMP) -1. |$om| |$Xi|))))) 
(ADD2LNC '$NUM_XX4 $ARRAYS) 
(DSKSETQ $INFLAG 'T) 
(DSKSETQ $K '$K) 
(DEFPROP $K $ANY MODE) 
(ADD2LNC '$K $PROPS) 
(DSKSETQ |$Mt| '|$Mt|) 
(RESTORE-FACTS '((($KIND) |$Mt| $INTEGER))) 
(ADD2LNC '|$Mt| $PROPS) 
(DEFPROP $R $FIXNUM MODE) 
(ADD2LNC '$R $PROPS) 
(DEFPROP $L0 $FIXNUM MODE) 
(ADD2LNC '$L0 $PROPS) 
(DEFPROP $INR_PQ $FIXNUM MODE) 
(ADD2LNC '$INR_PQ $PROPS) 
(DEFPROP $S $FIXNUM MODE) 
(ADD2LNC '$S $PROPS) 
(DEFPROP $NR $ANY MODE) 
(ADD2LNC '$NR $PROPS) 
(DEFPROP $IP $FIXNUM MODE) 
(ADD2LNC '$IP $PROPS) 
(DEFPROP $IQ $FIXNUM MODE) 
(ADD2LNC '$IQ $PROPS) 
(DEFPROP $NF0 $FIXNUM MODE) 
(ADD2LNC '$NF0 $PROPS) 
(DEFPROP $NT0 $FIXNUM MODE) 
(ADD2LNC '$NT0 $PROPS) 
(DEFPROP $C0 $FIXNUM MODE) 
(ADD2LNC '$C0 $PROPS) 
(DEFPROP $N_PQ $FIXNUM MODE) 
(ADD2LNC '$N_PQ $PROPS) 
(DEFPROP $NR0 $FIXNUM MODE) 
(ADD2LNC '$NR0 $PROPS) 
(DEFPROP $M $FIXNUM MODE) 
(ADD2LNC '$M $PROPS) 
(DEFPROP $N $FIXNUM MODE) 
(ADD2LNC '$N $PROPS) 
(DEFPROP $T $ANY MODE) 
(ADD2LNC '$T $PROPS) 
(DEFPROP $N0 $FIXNUM MODE) 
(ADD2LNC '$N0 $PROPS) 
(DEFPROP $M0 $FIXNUM MODE) 
(ADD2LNC '$M0 $PROPS) 
(DEFPROP $S0 $ANY MODE) 
(ADD2LNC '$S0 $PROPS) 
(DEFPROP $NS0 $ANY MODE) 
(ADD2LNC '$NS0 $PROPS) 
(DEFPROP $NA1 $FIXNUM MODE) 
(ADD2LNC '$NA1 $PROPS) 
(DEFPROP $NA2 $FIXNUM MODE) 
(ADD2LNC '$NA2 $PROPS) 
(DEFPROP $NA3 $FIXNUM MODE) 
(ADD2LNC '$NA3 $PROPS) 
(DEFPROP $NA4 $FIXNUM MODE) 
(ADD2LNC '$NA4 $PROPS) 
(DSKSETQ |$Ms| '|$Ms|) 
(RESTORE-FACTS '((($KIND) |$Ms| $INTEGER))) 
(ADD2LNC '|$Ms| $PROPS) 
(SETQ $LINENUM 107.) 
(SETQ *ALPHABET* (NCONC '(#\_ #\%) *ALPHABET*)) 
(DSKSETQ $CONTEXT '$INITIAL) 
(RESTORE-FACTS '((($KIND) |$Mt| $INTEGER) (($KIND) |$Ms| $INTEGER))) 

==> anc/maxima_prog/S6zS4zS4zT_gfV2.mat <==
kill(all);

batch("10_exp_reggeon.v3.mat");
if( not EXPAND_REGGEON_LOADED )
then error("Cannot batch 10_exp_reggeon")$

batch("20_der.v2.mat");
if( not DERIVATIVES_LOADED )
then error("Cannot batch 20_der")$

batch("39_aux_functions_for_amplitudes.v0.mat");
if( not COMPUTE_PP_LOADED)
then error("Cannot batch 39_aux_functions_for_amplitudes")$

batch("32_compute_4pts_amplitude.v0.3.mat");
if( not AMP_4PTS_LOADED)
then error("Cannot batch 32_compute_4pts_amplitude")$

batch("40_define_test_states.v1.mat")$
/*********************************************************************/
/*********************************************************************/
set_number_of_particle(4);

SetStates(26);

/*********************************************************************/
/*********************************************************************/

batch("SSSS_w_ghTTTT_dx3.mat")$

/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
declare(Ms, integer),
declare(Mt, integer),

compile(all)$

/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
QQ1:QQ2:QQ3:1$ NQ1:NQ2:NQ3:0$


FILENAME:"S6zS4zS4zT.lisp"$

QQ:S6z$ NQ:6$
QQ1:S4z$ NQ1:4$
QQ2:S4z$ NQ2:4$

A1234:gf_SSSSV3(QQ,NQ, QQ1,NQ1, QQ2,NQ2, QQ3,NQ3, "")$


save(FILENAME, all);




==> anc/maxima_prog/S6zS4zTT_gfV2.mat <==
kill(all);

batch("10_exp_reggeon.v3.mat");
if( not EXPAND_REGGEON_LOADED )
then error("Cannot batch 10_exp_reggeon")$

batch("20_der.v2.mat");
if( not DERIVATIVES_LOADED )
then error("Cannot batch 20_der")$

batch("39_aux_functions_for_amplitudes.v0.mat");
if( not COMPUTE_PP_LOADED)
then error("Cannot batch 39_aux_functions_for_amplitudes")$

batch("32_compute_4pts_amplitude.v0.3.mat");
if( not AMP_4PTS_LOADED)
then error("Cannot batch 32_compute_4pts_amplitude")$

batch("40_define_test_states.v1.mat")$
/*********************************************************************/
/*********************************************************************/
set_number_of_particle(4);

SetStates(26);

/*********************************************************************/
/*********************************************************************/

batch("SSSS_w_ghTTTT_dx3.mat")$

/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
declare(Ms, integer),
declare(Mt, integer),

compile(all)$

/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
/*********************************************************************/
QQ1:QQ2:QQ3:1$ NQ1:NQ2:NQ3:0$


FILENAME:"S6zS4zTT.lisp"$

QQ:S6z$ NQ:6$
QQ1:S4z$ NQ1:4$

A1234:gf_SSSSV3(QQ,NQ, QQ1,NQ1, QQ2,NQ2, QQ3,NQ3, "")$


save(FILENAME, all);




==> anc/maxima_prog/SSSS_w_ghTTTT_dx3.mat <==
SSSSstep0(Sc1,L1, Sc2,L2, Sc3,L3, Sc4,L4, DD0):=
block(
[D],
MAXLEVEL:max(L1,L2,L3,L4),

ti0:absolute_real_time(),

/*
Asss:amplitudeN4V1([Sc1,Sc2,Sc3,Sc4]),
*/
Asss:gf_amplitudeN4V2([Sc1,Sc2,Sc3,Sc4], [L1,L2,L3,L4], false),

ti1:absolute_real_time(),
print("Step0: amplitude computation time", ti1-ti0),

return(Asss)
)$


/****************
SSSSstep1(AmpS40):=
block(
ti0a:absolute_real_time(),

tmp_Asss1:cyc234(AmpS40),
tmp_exp1: 2*ap* (num_pp4[2,3]+num_pp4[2,4]),
tmp_sign1:(-1)^tmp_exp1,

tmp_exp2: 2*ap* (num_pp4[2,3]+num_pp4[3,4]),
tmp_sign3:(-1)^tmp_exp2,
tmp_Asss2:cyc234(tmp_Asss1),

ti1a:absolute_real_time(),
print("Step1: cyclicity computation time", ti1a-ti0a),

tmp_Asss3:
AmpS40 +tmp_sign1*tmp_Asss1 +tmp_sign2* tmp_Asss2,

tmp_Asss4:swap34(tmp_Asss3),

ti2a:absolute_real_time(),
print("Step1: swap computation time", ti2a-ti1a),

return(tmp_Asss1+tmp_Asss2)
);
****************/

SSSSstep1(AmpS40):=AmpS40$



gf_SSSSV3(Sc1,L1, Sc2,L2, Sc3,L3, Sc4,L4, DD0):=
block(
[D],

compute_xx4(),

/* N[1]:L1, N[2]:L2, N[3]:L3, N[4]:L4 */
compute_pp4(L1, L2, L3, L4),

Assss0:SSSSstep0(Sc1,L1, Sc2,L2, Sc3,L3, Sc4,L4, DD0),
Assss:SSSSstep1(Assss0),

f_Assss:ratsimp(ev(Assss,pp=pp4onshell, xx=true_gf_xx4)),
ti2:absolute_real_time(),
print("simplification computation time", ti2-ti1),

final_amp:factor(f_Assss),

print("computation times", ti0, ti1, ti2),

/* remember xx(rr,s)= 1/(x(r)-x(s)) and ap=2 */
gh_0:
  1/( xx(1,2) *xx(1,4) * xx(2,4) ),

TTTT0:
  1/( xx(1,2)^(4*pp(1,2)+0) *xx(1,3)^(4*pp(1,3)+0) *xx(1,4)^(4*pp(1,4)+0)
     *xx(2,3)^(4*pp(2,3)+0) *xx(2,4)^(4*pp(2,4)+0)
     *xx(3,4)^(4*pp(3,4)+0)
      ),

TTTT:factor(ev(TTTT0, pp=pp4onshell,xx=true_gf_xx4)),
gh_TTTT:factor(ev(gh_0 *TTTT0, pp=pp4onshell,xx=true_gf_xx4)),
gh_TTTT_dx3:factor(gh_TTTT *dx3_dOM),
print("factors from ghosts and momenta and measure", gh_TTTT_dx3),

final_amp_dx: factor(final_amp *gh_TTTT_dx3),


return(
[
final_amp_dx,
final_amp,
gh_TTTT_dx3,
factor(dx3_dOM)
])


)$

